Irrationality exponents of logarithmic numbers: Values, quotients, and graded approximation

We establish degree-dependent irrationality-exponent bounds for logarithms at algebraic arguments and sharper bounds when conjugate logarithms match. A two-torus construction gives an upper bound of three for ratios of logarithms of multiplicatively independent positive rational numbers. We also treat normalized quadratic logarithms and circular logarithms. The rational-logarithm and rational-power exponent-two cases were treated earlier by Liu, Jiang and Zhang; we retain them within the broader framework and its Lean verification. Starting from the interpolation and determinant method in OpenAI's September 24, 2026 preprint on the irrationality exponent of $\pi$, we track the arithmetic cost of algebraic embeddings and the effects of matching conjugate logarithms. A second, graded Pade construction gives near-optimal measures for powers and bounded-degree polynomial values at sufficiently small logarithmic arguments, with estimates uniform in both coefficient height and rational denominator. We state the branch, independence, parameter-order, and approximation-field hypotheses explicitly. The Lean supplement has reviewed endpoint correspondences for all 62 numbered results: 53 direct checked endpoints or compositions, and nine applications with named classical theorem inputs. Native proofs of those inputs and separate formalizations of every unnumbered assertion are not supplied. Appendix A gives the exact declarations, hypotheses, and verification evidence.

==> anc/REPRODUCTION.txt <==
LOGARITHMS: REPRODUCTION ENTRY POINT

The article source is main.tex; compile it with XeLaTeX until references settle.
Use the frozen Lean project in anc/lean. Start with anc/lean/README.txt.
All project paths in those instructions are relative to anc/lean.
The mathematical edition is dated October 16, 2026; the publication package
was prepared October 19, 2026. Original Lean mathematical sources are unchanged.
Attribution and literature comparisons were revised October 20, 2026;
the abstract was reframed and the October 16 date command retained.
Every numbered result and proof environment is preserved verbatim.
The editorial revision record and preserved source editions are under
anc/lean/validation/literature-review-2026-10-20/.
The statement review covers 62 numbered results, with 53 direct endpoints or
compositions and 9 applications on explicit classical theorem inputs.
The retained October 16 compiler evidence is preserved separately. The
corrected October 19 package also includes a successful fresh bounded build
and audits using verified caches; see validation/final-review-2026-10-19/.
Public dependencies are obtained at their pinned revisions.


==> anc/lean/LICENSE-OAI-APACHE-2.0.txt <==
Apache License
Version 2.0, January 2004
http://www.apache.org/licenses/

TERMS AND CONDITIONS FOR USE, REPRODUCTION, AND DISTRIBUTION

1. Definitions.

"License" shall mean the terms and conditions for use, reproduction, and distribution as defined by Sections 1 through 9 of this document.

"Licensor" shall mean the copyright owner or entity authorized by the copyright owner that is granting the License.

"Legal Entity" shall mean the union of the acting entity and all other entities that control, are controlled by, or are under common control with that entity. For the purposes of this definition, "control" means (i) the power, direct or indirect, to cause the direction or management of such entity, whether by contract or otherwise, or (ii) ownership of fifty percent (50%) or more of the outstanding shares, or (iii) beneficial ownership of such entity.

"You" (or "Your") shall mean an individual or Legal Entity exercising permissions granted by this License.

"Source" form shall mean the preferred form for making modifications, including but not limited to software source code, documentation source, and configuration files.

"Object" form shall mean any form resulting from mechanical transformation or translation of a Source form, including but not limited to compiled object code, generated documentation, and conversions to other media types.

"Work" shall mean the work of authorship, whether in Source or Object form, made available under the License, as indicated by a copyright notice that is included in or attached to the work (an example is provided in the Appendix below).

"Derivative Works" shall mean any work, whether in Source or Object form, that is based on (or derived from) the Work and for which the editorial revisions, annotations, elaborations, or other modifications represent, as a whole, an original work of authorship. For the purposes of this License, Derivative Works shall not include works that remain separable from, or merely link (or bind by name) to the interfaces of, the Work and Derivative Works thereof.

"Contribution" shall mean any work of authorship, including the original version of the Work and any modifications or additions to that Work or Derivative Works thereof, that is intentionally submitted to Licensor for inclusion in the Work by the copyright owner or by an individual or Legal Entity authorized to submit on behalf of the copyright owner. For the purposes of this definition, "submitted" means any form of electronic, verbal, or written communication sent to the Licensor or its representatives, including but not limited to communication on electronic mailing lists, source code control systems, and issue tracking systems that are managed by, or on behalf of, the Licensor for the purpose of discussing and improving the Work, but excluding communication that is conspicuously marked or otherwise designated in writing by the copyright owner as "Not a Contribution."

"Contributor" shall mean Licensor and any individual or Legal Entity on behalf of whom a Contribution has been received by Licensor and subsequently incorporated within the Work.

2. Grant of Copyright License.

Subject to the terms and conditions of this License, each Contributor hereby grants to You a perpetual, worldwide, non-exclusive, no-charge, royalty-free, irrevocable copyright license to reproduce, prepare Derivative Works of, publicly display, publicly perform, sublicense, and distribute the Work and such Derivative Works in Source or Object form.

3. Grant of Patent License.

Subject to the terms and conditions of this License, each Contributor hereby grants to You a perpetual, worldwide, non-exclusive, no-charge, royalty-free, irrevocable (except as stated in this section) patent license to make, have made, use, offer to sell, sell, import, and otherwise transfer the Work, where such license applies only to those patent claims licensable by such Contributor that are necessarily infringed by their Contribution(s) alone or by combination of their Contribution(s) with the Work to which such Contribution(s) was submitted. If You institute patent litigation against any entity (including a cross-claim or counterclaim in a lawsuit) alleging that the Work or a Contribution incorporated within the Work constitutes direct or contributory patent infringement, then any patent licenses granted to You under this License for that Work shall terminate as of the date such litigation is filed.

4. Redistribution.

You may reproduce and distribute copies of the Work or Derivative Works thereof in any medium, with or without modifications, and in Source or Object form, provided that You meet the following conditions:

1. You must give any other recipients of the Work or Derivative Works a copy of this License; and

2. You must cause any modified files to carry prominent notices stating that You changed the files; and

3. You must retain, in the Source form of any Derivative Works that You distribute, all copyright, patent, trademark, and attribution notices from the Source form of the Work, excluding those notices that do not pertain to any part of the Derivative Works; and

4. If the Work includes a "NOTICE" text file as part of its distribution, then any Derivative Works that You distribute must include a readable copy of the attribution notices contained within such NOTICE file, excluding those notices that do not pertain to any part of the Derivative Works, in at least one of the following places: within a NOTICE text file distributed as part of the Derivative Works; within the Source form or documentation, if provided along with the Derivative Works; or, within a display generated by the Derivative Works, if and wherever such third-party notices normally appear. The contents of the NOTICE file are for informational purposes only and do not modify the License. You may add Your own attribution notices within Derivative Works that You distribute, alongside or as an addendum to the NOTICE text from the Work, provided that such additional attribution notices cannot be construed as modifying the License.

You may add Your own copyright statement to Your modifications and may provide additional or different license terms and conditions for use, reproduction, or distribution of Your modifications, or for any such Derivative Works as a whole, provided Your use, reproduction, and distribution of the Work otherwise complies with the conditions stated in this License.

5. Submission of Contributions.

Unless You explicitly state otherwise, any Contribution intentionally submitted for inclusion in the Work by You to the Licensor shall be under the terms and conditions of this License, without any additional terms or conditions. Notwithstanding the above, nothing herein shall supersede or modify the terms of any separate license agreement you may have executed with Licensor regarding such Contributions.

6. Trademarks.

This License does not grant permission to use the trade names, trademarks, service marks, or product names of the Licensor, except as required for reasonable and customary use in describing the origin of the Work and reproducing the content of the NOTICE file.

7. Disclaimer of Warranty.

Unless required by applicable law or agreed to in writing, Licensor provides the Work (and each Contributor provides its Contributions) on an "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied, including, without limitation, any warranties or conditions of TITLE, NON-INFRINGEMENT, MERCHANTABILITY, or FITNESS FOR A PARTICULAR PURPOSE. You are solely responsible for determining the appropriateness of using or redistributing the Work and assume any risks associated with Your exercise of permissions under this License.

8. Limitation of Liability.

In no event and under no legal theory, whether in tort (including negligence), contract, or otherwise, unless required by applicable law (such as deliberate and grossly negligent acts) or agreed to in writing, shall any Contributor be liable to You for damages, including any direct, indirect, special, incidental, or consequential damages of any character arising as a result of this License or out of the use or inability to use the Work (including but not limited to damages for loss of goodwill, work stoppage, computer failure or malfunction, or any and all other commercial damages or losses), even if such Contributor has been advised of the possibility of such damages.

9. Accepting Warranty or Additional Liability.

While redistributing the Work or Derivative Works thereof, You may choose to offer, and charge a fee for, acceptance of support, warranty, indemnity, or other liability obligations and/or rights consistent with this License. However, in accepting such obligations, You may act only on Your own behalf and on Your sole responsibility, not on behalf of any other Contributor, and only if You agree to indemnify, defend, and hold each Contributor harmless for any liability incurred by, or claims asserted against, such Contributor by reason of your accepting any such warranty or additional liability.



==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/AdmissibleBlowupGeometry.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.BlowupProperIntegral
import OAI.NumberTheory.PiExponent.Ampleness.WeightedProjectiveAmple
import OAI.NumberTheory.PiExponent.Approximation.WeightedGeometryScale
import OAI.NumberTheory.PiExponent.Geometry.AdmissibleCurveInequality
import OAI.NumberTheory.PiExponent.Geometry.CurveMonomialMap
import OAI.NumberTheory.PiExponent.Jets.CompactLogJetIdeal

namespace OAI

noncomputable section
namespace PiExponent.AdmissibleBlowupGeometry
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry
open WeightedGeometryScale
variable {ν Λ D : ℝ} (d : AdmissibleParameters ν Λ D)

def scale : Scale d.curveDegreeWeights d.curveJetWeights :=
  chooseScale d.curveDegreeWeights d.curveJetWeights
    d.curveDegreeWeights_pos d.curveJetWeights_pos

abbrev Index := (scale d).Index
abbrev exponents : Index d → Fin (d.m+1) →₀ ℕ := (scale d).exponents
abbrev constantIndex : Index d := (scale d).constantIndex d.curveDegreeWeights_pos
abbrev coordinateIndex : Fin (d.m+1) → Index d :=
  (scale d).coordinateIndex d.curveDegreeWeights_pos
abbrev pureIndex : Fin (d.m+1) → Index d :=
  (scale d).pureIndex d.curveDegreeWeights_pos

instance index_nonempty : Nonempty (Index d) := ⟨constantIndex d⟩

abbrev compactification : Scheme := Proj (WeightedCompactification.imageGrade (R := ℂ) (exponents d))

def compactificationStructureMap : compactification d ⟶ Spec (.of ℂ) :=
  WeightedCompactification.projection (exponents d)

instance compactificationStructureMap_proper : IsProper (compactificationStructureMap d) := by
  dsimp [compactificationStructureMap]
  infer_instance

def affineChart : CompactLogJetIdeal.affineSpace d.m ⟶ compactification d :=
  WeightedCompactification.affineChartMap (exponents d) (constantIndex d)
    ((scale d).exponents_constant d.curveDegreeWeights_pos)
    (coordinateIndex d) ((scale d).exponents_coordinate d.curveDegreeWeights_pos)

instance affineChart_isOpenImmersion : IsOpenImmersion (affineChart d) := by
  dsimp [affineChart]
  infer_instance

def origin : CompactLogJetIdeal.affineSpace d.m :=
  ⟨WeightedBezout.pointIdeal (0 : Fin (d.m+1) → ℂ),inferInstance⟩

instance compactification_nonempty : Nonempty (compactification d) := ⟨affineChart d (origin d)⟩
instance compactification_isIntegral : IsIntegral (compactification d) := by infer_instance
instance compactification_isLocallyNoetherian : IsLocallyNoetherian (compactification d) :=
  LocallyOfFiniteType.isLocallyNoetherian (compactificationStructureMap d)
instance compactification_compact : CompactSpace (compactification d) :=
  QuasiCompact.compactSpace_of_compactSpace (compactificationStructureMap d)
instance compactification_isNoetherian : IsNoetherian (compactification d) := {}
instance affineChart_quasiCompact : QuasiCompact (affineChart d) := by infer_instance

theorem affineChart_over : affineChart d ≫ compactificationStructureMap d =
    CompactLogJetIdeal.structureMap d.m :=
  CurveMonomialMap.affineChartMap_projection (exponents d) (constantIndex d)
    ((scale d).exponents_constant d.curveDegreeWeights_pos)
    (coordinateIndex d) ((scale d).exponents_coordinate d.curveDegreeWeights_pos)

def hyperplane : LineBundle (compactification d) := WeightedCompactification.lineBundle (exponents d)
theorem hyperplane_ample : (hyperplane d).IsAmple :=
  WeightedCompactification.lineBundle_ample (exponents d)

def logCutoff : Fin d.m → ℕ :=
  (exists_log_cutoff d.curveJetWeights (d.curveJetWeights_pos 0)).choose

theorem logCutoff_strict (i : Fin d.m) :
    d.curveJetWeights i.succ < (logCutoff d i : ℚ) * d.curveJetWeights 0 :=
  (exists_log_cutoff d.curveJetWeights (d.curveJetWeights_pos 0)).choose_spec i

def centerIdeal : (compactification d).IdealSheafData :=
  CompactLogJetIdeal.compactIdeal d.curveCenters (logCutoff d) (scale d).jetPowers (affineChart d)

theorem centerIdeal_restrict : (centerIdeal d).comap (affineChart d) =
    CompactLogJetIdeal.affineIdeal d.curveCenters (logCutoff d) (scale d).jetPowers :=
  CompactLogJetIdeal.restrict_compactIdeal _ _ _ _

theorem centerIdeal_support : ((centerIdeal d).support : Set (compactification d)) =
    ⋃ j : Fin d.K, Set.range (CompactLogJetIdeal.point (d.curveCenters j) ≫ affineChart d) :=
  CompactLogJetIdeal.support_compactIdeal _ _ _ (scale d).jetPowers_pos _
    (compactificationStructureMap d) (affineChart_over d)

theorem centerIdeal_support_finite :
    ((centerIdeal d).support : Set (compactification d)).Finite := by
  rw [centerIdeal_support]
  exact Set.finite_iUnion (fun _ => Set.finite_range _)

theorem centerIdeal_support_subset_chart :
    ((centerIdeal d).support : Set (compactification d)) ⊆ (affineChart d).opensRange := by
  rw [centerIdeal_support]
  intro x hx
  obtain ⟨j,z,rfl⟩ := Set.mem_iUnion.mp hx
  exact ⟨CompactLogJetIdeal.point (d.curveCenters j) z,rfl⟩

theorem centerIdeal_coherent :
    (PiExponentSeshadri.IdealModule.closedModule (centerIdeal d)).IsFinitePresentation :=
  CompactLogJetIdeal.compactIdeal_isFinitePresentation _ _ _ _

theorem origin_ne_center (c : Fin d.m → ℂ) : origin d ≠ CompactJetPolynomial.centerPoint c := by
  intro h
  have hx : MvPolynomial.X (0 : Fin (d.m+1)) ∈ (origin d).asIdeal := by
    change MvPolynomial.aeval (0 : Fin (d.m+1) → ℂ) (MvPolynomial.X 0) = 0
    simp
  rw [h] at hx
  change MvPolynomial.aeval (CompactJetPolynomial.center c) (MvPolynomial.X 0) = 0 at hx
  simp [CompactJetPolynomial.center] at hx

theorem origin_avoids_center : affineChart d (origin d) ∉ (centerIdeal d).support := by
  change affineChart d (origin d) ∉ ((centerIdeal d).support : Set (compactification d))
  rw [centerIdeal_support]
  intro h
  obtain ⟨j,hj⟩ := Set.mem_iUnion.mp h
  obtain ⟨z,hz⟩ := hj
  have he : CompactLogJetIdeal.point (d.curveCenters j) z = origin d :=
    (affineChart d).isOpenEmbedding.injective hz
  have hc : CompactLogJetIdeal.point (d.curveCenters j) z =
      CompactJetPolynomial.centerPoint (d.curveCenters j) := by
    apply Set.mem_singleton_iff.mp
    erw [← CompactLogJetIdeal.range_point]
    exact ⟨z,rfl⟩
  exact origin_ne_center d _ (he.symm.trans hc)

theorem centerIdeal_support_ne_top : (centerIdeal d).support ≠ ⊤ := by
  intro h
  exact origin_avoids_center d (by rw [h]; trivial)

abbrev blowup : Scheme := PiExponentSeshadri.BlowupGluing.scheme (centerIdeal d)
abbrev projection : blowup d ⟶ compactification d :=
  PiExponentSeshadri.BlowupGluing.projection (centerIdeal d)
def structureMap : blowup d ⟶ Spec (.of ℂ) := projection d ≫ compactificationStructureMap d

instance projection_proper : IsProper (projection d) := by infer_instance
instance structureMap_proper : IsProper (structureMap d) := by
  dsimp [structureMap]
  infer_instance
instance blowup_isIntegral : IsIntegral (blowup d) :=
  PiExponentSeshadri.BlowupGluing.scheme_isIntegral (centerIdeal d) (centerIdeal_support_ne_top d)
instance blowup_isLocallyNoetherian : IsLocallyNoetherian (blowup d) :=
  LocallyOfFiniteType.isLocallyNoetherian (structureMap d)
instance blowup_compact : CompactSpace (blowup d) :=
  QuasiCompact.compactSpace_of_compactSpace (structureMap d)
instance blowup_isNoetherian : IsNoetherian (blowup d) := {}

def A : LineBundle (blowup d) := (hyperplane d).pullback (projection d)
abbrev J : LineBundle (blowup d) :=
  PiExponentSeshadri.BlowupGluing.exceptionalLineBundle (centerIdeal d)
abbrev exceptionalInclusion : (J d).sheaf ⟶ structureSheaf (blowup d) :=
  PiExponentSeshadri.BlowupGluing.exceptionalInclusion (centerIdeal d)

theorem exceptional_presents :
    PresentsPullbackIdeal (centerIdeal d) (projection d) (J d) (exceptionalInclusion d) :=
  PiExponentSeshadri.BlowupGluing.exceptional_presents (centerIdeal d)

theorem isBlowup : IsBlowup (centerIdeal d) (projection d) :=
  PiExponentSeshadri.BlowupGluing.isBlowup (centerIdeal d)

abbrev affinePolynomialIdeal :=
  CompactLogJetIdeal.polynomialIdeal d.curveCenters (logCutoff d) (scale d).jetPowers

theorem formalJet_packet_zero (n : ℕ) (P : CompactLogJetIdeal.coordinateRing d.m)
    (hP : P ∈ affinePolynomialIdeal d ^ n) (j : Fin d.K) :
    JetGeometry.rationalCoefficientPacket d.curveJetWeights (n * (scale d).radius)
      (FormalLogJet.formalJet (d.curveCenters j) P) = (fun _ => (0 : ℂ)) := by
  apply CompactLogJetIdeal.formalJet_packet_zero_of_mem_polynomialIdeal_pow
    d.curveCenters (logCutoff d) (scale d).jetPowers d.curveJetWeights
    (fun i => (d.curveJetWeights_pos i).le) (fun i => (logCutoff_strict d i).le)
    (scale d).radius (fun i => ?_) n P hP j
  rw [mul_comm, (scale d).jetPowers_eq]

end PiExponent.AdmissibleBlowupGeometry

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/AffineBlowupUniversal.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.ReesPrincipalLift
import OAI.NumberTheory.PiExponent.Ampleness.ReesUniversalUniqueness
import OAI.NumberTheory.PiExponent.LocalAlgebra.InvertibleIdealLocal

namespace OAI

namespace PiExponentSeshadri.IdealPullback
noncomputable section
open CategoryTheory AlgebraicGeometry
variable {R : Type} [CommRing R] (I : Ideal R)

lemma specIdeal_coordinate {Y : Scheme} [IsAffine Y]
    (f : Y ⟶ Spec (CommRingCat.of R)) :
    ((specIdeal I).comap f).ideal ⟨⊤, isAffineOpen_top Y⟩ =
      I.map (SpecMaps.coordinate f).hom := by
  rw [comap_top, specIdeal_top, Ideal.map_map]
  rfl

end
end PiExponentSeshadri.IdealPullback

namespace PiExponentSeshadri.ReesGrading
noncomputable section
open CategoryTheory CategoryTheory.Limits AlgebraicGeometry TopologicalSpace
open PiExponentSeshadri.Geometry
open SpecMaps
variable {R : Type} [CommRing R] (I : Ideal R)

lemma invertible_unique {Y : Scheme} (g h : Y ⟶ affineBlowup I)
    (f : Y ⟶ Spec (CommRingCat.of R))
    (hg : g ≫ projection I = f) (hh : h ≫ projection I = f)
    (hf : InvertiblePullbackIdeal (IdealPullback.specIdeal I) f) : g = h := by
  apply Scheme.hom_ext_of_forall g h
  intro y
  obtain ⟨U, hyU, r, hr, hIr⟩ :=
    InvertibleLocal.affine_local_equation (IdealPullback.specIdeal I) f hf y
  refine ⟨U.1, hyU, ?_⟩
  apply principal_unique I (U.1.ι ≫ g) (U.1.ι ≫ h) (U.1.ι ≫ f)
    (by rw [Category.assoc, hg]) (by rw [Category.assoc, hh]) r _ hr
  rwa [← Scheme.IdealSheafData.comap_comp, IdealPullback.specIdeal_coordinate] at hIr

lemma local_lift {Y : Scheme} (f : Y ⟶ Spec (CommRingCat.of R))
    (hf : InvertiblePullbackIdeal (IdealPullback.specIdeal I) f) (y : Y) :
    ∃ U : Y.Opens, y ∈ U ∧ ∃ h : U.toScheme ⟶ affineBlowup I,
      h ≫ projection I = U.ι ≫ f := by
  obtain ⟨U, hyU, r, hr, hIr⟩ :=
    InvertibleLocal.affine_local_equation (IdealPullback.specIdeal I) f hf y
  rw [← Scheme.IdealSheafData.comap_comp, IdealPullback.specIdeal_coordinate] at hIr
  refine ⟨U.1, hyU, principalScheme I U.1.toScheme (coordinate (U.1.ι ≫ f)).hom r hIr hr, ?_⟩
  rw [principalScheme_projection]
  exact factor (U.1.ι ≫ f)


theorem affineBlowup_universal {Y : Scheme} (f : Y ⟶ Spec (CommRingCat.of R))
    (hf : InvertiblePullbackIdeal (IdealPullback.specIdeal I) f) :
    ∃! h : Y ⟶ affineBlowup I, h ≫ projection I = f := by
  classical
  choose U hyU g hg using local_lift I f hf
  let C : Y.OpenCover := {
    I₀ := Y
    X y := (U y).toScheme
    f y := (U y).ι
    mem₀ := by
      rw [Scheme.presieve₀_mem_precoverage_iff]
      refine ⟨fun y => ⟨y, ?_⟩, inferInstance⟩
      simpa using hyU y }
  have hcompat (x y : C.I₀) : pullback.fst (C.f x) (C.f y) ≫ g x =
      pullback.snd (C.f x) (C.f y) ≫ g y := by
    let j := pullback.fst (C.f x) (C.f y) ≫ C.f x
    apply invertible_unique I _ _ (j ≫ f)
    · rw [Category.assoc, hg x]
      rfl
    · rw [Category.assoc, hg y]
      exact (pullback.condition_assoc f).symm
    · exact InvertibleLocal.invertible_restrict (IdealPullback.specIdeal I) f hf j
  refine ⟨C.glueMorphisms g hcompat, ?_, ?_⟩
  · apply C.hom_ext
    intro y
    rw [← Category.assoc, C.ι_glueMorphisms]
    exact hg y
  · intro h hh
    exact invertible_unique I h _ f hh (by
      apply C.hom_ext
      intro y
      rw [← Category.assoc, C.ι_glueMorphisms]
      exact hg y) hf

end
end PiExponentSeshadri.ReesGrading

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/AffineFunctionFieldCompatibility.lean <==
import Mathlib.RingTheory.Localization.LocalizationLocalization
import OAI.NumberTheory.PiExponent.Geometry.CurveFunctionFieldCompatibility

namespace OAI

noncomputable section
namespace PiExponent.CurveNormalizationModel
open CategoryTheory AlgebraicGeometry
universe u
variable (A E : Type u) [CommRing A] [IsDomain A] [Field E]
  [Algebra A E] [IsFractionRing A E]

theorem isFractionRing_of_intermediate_domain
    (B : Type u) [CommRing B] [IsDomain B] [Algebra A B]
    [Algebra B E] [IsScalarTower A B E]
    (hB : Function.Injective (algebraMap B E)) : IsFractionRing B E where
  map_units b := isUnit_iff_ne_zero.mpr (by
    intro h
    exact (mem_nonZeroDivisors_iff_ne_zero.mp b.2) (hB (by simpa using h)))
  surj z := by
    obtain ⟨⟨a, s⟩, hs⟩ := IsLocalization.surj (nonZeroDivisors A) z
    have hn : algebraMap A B s ≠ 0 := by
      intro he
      have he' : algebraMap A E s = 0 := by
        rw [IsScalarTower.algebraMap_apply A B E, he, map_zero]
      exact (mem_nonZeroDivisors_iff_ne_zero.mp s.2)
        ((IsFractionRing.injective A E) (by simp at he'))
    refine ⟨⟨algebraMap A B a, ⟨algebraMap A B s, mem_nonZeroDivisors_iff_ne_zero.mpr hn⟩⟩, ?_⟩
    simpa only [← IsScalarTower.algebraMap_apply A B E] using hs
  exists_of_eq {a b} h := ⟨1, by simpa using hB h⟩

def affineFunctionFieldEquiv : (Spec (.of A)).functionField ≃+* E := by
  letI : Algebra A (Spec (.of A)).functionField :=
    AlgebraicGeometry.instAlgebraCarrierFunctionFieldSpec (.of A)
  letI : IsFractionRing A (Spec (.of A)).functionField :=
    functionField_isFractionRing_of_affine (.of A)
  exact (IsLocalization.algEquiv (nonZeroDivisors A) (Spec (.of A)).functionField E).toRingEquiv

@[simp] theorem affineFunctionFieldEquiv_toStalk (a : A) :
    affineFunctionFieldEquiv A E (StructureSheaf.toStalk A
      (genericPoint (Spec (.of A))) a) = algebraMap A E a := by
  let : Algebra A (Spec (.of A)).functionField :=
    AlgebraicGeometry.instAlgebraCarrierFunctionFieldSpec (.of A)
  let : IsFractionRing A (Spec (.of A)).functionField :=
    functionField_isFractionRing_of_affine (.of A)
  exact (IsLocalization.algEquiv (nonZeroDivisors A)
    (Spec (.of A)).functionField E).commutes a

theorem affineFunctionFieldEquiv_stalk (q : PrimeSpectrum A)
    [Algebra (Localization.AtPrime q.asIdeal) E]
    [IsScalarTower A (Localization.AtPrime q.asIdeal) E]
    (a : (Spec (.of A)).presheaf.stalk q) :
    affineFunctionFieldEquiv A E
      ((Spec (.of A)).presheaf.stalkSpecializes (genericPoint_specializes q) a) =
      algebraMap (Localization.AtPrime q.asIdeal) E ((Spec.stalkIso (.of A) q).hom a) := by
  let : Algebra A ((Spec (.of A)).presheaf.stalk q) := StructureSheaf.stalkAlgebra A q
  let : IsLocalization.AtPrime ((Spec (.of A)).presheaf.stalk q) q.asIdeal :=
    StructureSheaf.IsLocalization.to_stalk A q
  have heq : (affineFunctionFieldEquiv A E).toRingHom.comp
      ((Spec (.of A)).presheaf.stalkSpecializes (genericPoint_specializes q)).hom =
      (algebraMap (Localization.AtPrime q.asIdeal) E).comp
        (Spec.stalkIso (.of A) q).hom.hom := by
    apply IsLocalization.ringHom_ext q.asIdeal.primeCompl
    apply RingHom.ext
    intro b
    change affineFunctionFieldEquiv A E
      ((Spec (.of A)).presheaf.stalkSpecializes (genericPoint_specializes q)
        (StructureSheaf.toStalk A q b)) =
      algebraMap (Localization.AtPrime q.asIdeal) E
        ((Spec.stalkIso (.of A) q).hom (StructureSheaf.toStalk A q b))
    have hs : (Spec (.of A)).presheaf.stalkSpecializes (genericPoint_specializes q)
        (StructureSheaf.toStalk A q b) =
        StructureSheaf.toStalk A (genericPoint (Spec (.of A))) b := by
      exact congrArg (fun h => h b)
        (StructureSheaf.toStalk_stalkSpecializes (R := A) (genericPoint_specializes q))
    have ht : (Spec.stalkIso (.of A) q).hom (StructureSheaf.toStalk A q b) =
        algebraMap A (Localization.AtPrime q.asIdeal) b :=
      (StructureSheaf.stalkIso A q).symm.commutes b
    rw [hs, ht, affineFunctionFieldEquiv_toStalk]
    exact IsScalarTower.algebraMap_apply A (Localization.AtPrime q.asIdeal) E b
  exact RingHom.congr_fun heq a

theorem affineFunctionFieldEquiv_naturality
    (B : Type u) [CommRing B] [IsDomain B] [Algebra A B]
    [Algebra B E] [IsFractionRing B E] [IsScalarTower A B E]
    [IsOpenImmersion (Spec.map (CommRingCat.ofHom (algebraMap A B)))] :
    (affineFunctionFieldEquiv B E).toRingHom.comp
      (functionFieldRestriction (Spec.map (CommRingCat.ofHom (algebraMap A B)))).hom =
      (affineFunctionFieldEquiv A E).toRingHom := by
  let : Algebra A (Spec (.of A)).functionField :=
    AlgebraicGeometry.instAlgebraCarrierFunctionFieldSpec (.of A)
  let : IsFractionRing A (Spec (.of A)).functionField :=
    functionField_isFractionRing_of_affine (.of A)
  apply IsLocalization.ringHom_ext (nonZeroDivisors A)
  apply RingHom.ext
  intro a
  change affineFunctionFieldEquiv B E
    (functionFieldRestriction (Spec.map (CommRingCat.ofHom (algebraMap A B)))
      (StructureSheaf.toStalk A (genericPoint (Spec (.of A))) a)) =
    affineFunctionFieldEquiv A E
      (StructureSheaf.toStalk A (genericPoint (Spec (.of A))) a)
  have h := congrArg (fun h => h a)
    (functionFieldRestriction_toStalk (CommRingCat.ofHom (algebraMap A B)))
  change functionFieldRestriction (Spec.map (CommRingCat.ofHom (algebraMap A B)))
    (StructureSheaf.toStalk A (genericPoint (Spec (.of A))) a) =
    StructureSheaf.toStalk B (genericPoint (Spec (.of B))) (algebraMap A B a) at h
  rw [h, affineFunctionFieldEquiv_toStalk, affineFunctionFieldEquiv_toStalk]
  exact (IsScalarTower.algebraMap_apply A B E a).symm

end PiExponent.CurveNormalizationModel

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/AffineReesCanonicalRecovery.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.ReesSheafCanonicalValue
import OAI.NumberTheory.PiExponent.Approximation.CanonicalAffineRecovery
import OAI.NumberTheory.PiExponent.LocalAlgebra.IdealFiniteGenerators

namespace OAI

noncomputable section
namespace PiExponent.AffineReesCanonicalRecovery
open AlgebraicGeometry CategoryTheory
open PiExponentSeshadri.Geometry PiExponentSeshadri.ReesGrading PiExponentSeshadri.IdealPullback
open CanonicalRecoveryProperties
attribute [local irreducible] affineBlowup projection exceptionalLineBundle exceptionalInclusion
  ReesSheafCechRecovery.ordinaryGlobalSection

theorem eventually_comap_bijective {R : Type} [CommRing R] [IsNoetherianRing R]
    (I : Ideal R) :
    ∃ N : ℕ, ∀ n : ℕ, N ≤ n →
      ComapBijective (projection I) (specIdeal (I^n)) ⊤ := by
  classical
  obtain ⟨m,a,ha⟩ := IdealFiniteGenerators.exists_generators I
  obtain ⟨N,hN⟩ := ReesSheafCechRecovery.eventually_recovery_and_cohomology I a ha
  refine ⟨N, ?_⟩
  intro n hn
  exact (CanonicalAffineRecovery.power_bijective_iff_comap I (projection I)
    (exceptionalLineBundle I) (exceptionalInclusion I) (exceptional_presents I) n
    (ReesSheafCechRecovery.ordinaryGlobalSection I a ha n)
    (ReesSheafCechRecovery.ordinaryGlobalSection_inclusion I a ha n)).mp (hN n hn).1

end PiExponent.AffineReesCanonicalRecovery

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/AmpleAllPowersGeneration.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.AmpleGlobalGeneration
import OAI.NumberTheory.PiExponent.Approximation.ModuleLinePowerLaws
import OAI.NumberTheory.PiExponent.Geometry.LineBundleCoherent

namespace OAI

namespace PiExponent.AmpleGlobalGeneration
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry
variable {X : Scheme.{0}}

theorem ample_eventual_global_generators [NoetherianSpace X]
    (L : LineBundle X) (hL : L.IsAmple) (M : X.Modules) [M.IsFinitePresentation] :
    ∃ N : ℕ, ∀ n ≥ N,
      ∃ G : ((moduleTwistFunctor L n).obj M).GeneratingSections, G.IsFiniteType := by
  classical
  obtain ⟨d, hd, l, s, hcover, haffine, _⟩ := L.ample_common_degree_cover hL
  have hresidue (r : Fin d) : ∃ N : ℕ, ∀ n ≥ N,
      ∃ G : ((moduleTwistFunctor (L.pow d) n).obj
        ((moduleTwistFunctor L r.val).obj M)).GeneratingSections, G.IsFiniteType := by
    let := PiExponent.FiniteGlobalPresentation.moduleTwist_isFinitePresentation L r.val M
    exact eventual_global_generators_of_section_cover (L.pow d)
      ((moduleTwistFunctor L r.val).obj M) s hcover haffine
  choose N hN using hresidue
  let B := Finset.univ.sup N
  refine ⟨d * B, fun n hn => ?_⟩
  let r : Fin d := ⟨n % d, Nat.mod_lt n hd⟩
  have hB : B ≤ n / d := (Nat.le_div_iff_mul_le hd).mpr (by
    simpa only [Nat.mul_comm] using hn)
  have hr : N r ≤ n / d := (Finset.le_sup (f := N) (Finset.mem_univ r)).trans hB
  obtain ⟨G, hG⟩ := hN r (n / d) hr
  let : G.IsFiniteType := hG
  let e : ((moduleTwistFunctor (L.pow d) (n / d)).obj
      ((moduleTwistFunctor L r.val).obj M)) ≅ (moduleTwistFunctor L n).obj M :=
    moduleTwistPowerMulIso L ((moduleTwistFunctor L r.val).obj M) d (n / d) ≪≫
      eqToIso (by
        change (moduleTwistFunctor L (n % d) ⋙
          moduleTwistFunctor L (d * (n / d))).obj M = _
        rw [← moduleTwistFunctor_add, Nat.mod_add_div])
  exact ⟨SheafOfModules.GeneratingSections.equivOfIso e G, ⟨hG.finite⟩⟩

theorem ample_eventual_power_global_generators [NoetherianSpace X]
    (L : LineBundle X) (hL : L.IsAmple) :
    ∃ N : ℕ, ∀ n ≥ N,
      ∃ G : (modulePow X L.sheaf n).GeneratingSections, G.IsFiniteType := by
  let : (structureSheaf X).IsFinitePresentation :=
    PiExponent.GeometrySupport.LineBundleCoherent.structureSheaf_isFinitePresentation
  obtain ⟨N, hN⟩ := ample_eventual_global_generators L hL (structureSheaf X)
  refine ⟨N, fun n hn => ?_⟩
  obtain ⟨G, hG⟩ := hN n hn
  let : G.IsFiniteType := hG
  exact ⟨SheafOfModules.GeneratingSections.equivOfIso (moduleTwistUnitIso L n) G,
    ⟨hG.finite⟩⟩

end
end PiExponent.AmpleGlobalGeneration

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/AmpleCommonDegree.lean <==
import OAI.NumberTheory.PiExponent.Approximation.LinePowerLaws
import OAI.NumberTheory.PiExponent.Approximation.SectionPowerOpens

namespace OAI

namespace PiExponentSeshadri.Geometry
noncomputable section
open CategoryTheory AlgebraicGeometry TopologicalSpace TopologicalSpace.Opens
open scoped AlgebraicGeometry
variable {X : Scheme}

theorem LineBundle.common_degree (L : LineBundle X) {ι : Type} [Fintype ι]
    (d : ι → ℕ) (hd : ∀ i, 0 < d i)
    (s : ∀ i, GlobalSections X (modulePow X L.sheaf (d i))) :
    ∃ n : ℕ, 0 < n ∧ ∃ t : ι → GlobalSections X (modulePow X L.sheaf n),
      ∀ i, sectionOpen X (t i) = sectionOpen X (s i) := by
  classical
  let n := ∏ i, d i
  have hn : 0 < n := Finset.prod_pos (fun i _ => hd i)
  have hdiv (i : ι) : d i ∣ n := Finset.dvd_prod_of_mem d (Finset.mem_univ i)
  have heq (i : ι) : d i * (n / d i) = n := Nat.mul_div_cancel' (hdiv i)
  let e (i : ι) : modulePow X (modulePow X L.sheaf (d i)) (n / d i) ≅
      modulePow X L.sheaf n :=
    linePowerMul L (d i) (n / d i) ≪≫ eqToIso (congrArg (modulePow X L.sheaf) (heq i))
  refine ⟨n, hn, fun i => powerSection (s i) (n / d i) ≫ (e i).hom, ?_⟩
  intro i
  change SectionOpens.isoOpen (powerSection (s i) (n / d i) ≫ (e i).hom) = _
  rw [SectionOpens.isoOpen_postcomp]
  exact (L.pow (d i)).sectionOpen_power (s i)
    (Nat.div_pos (Nat.le_of_dvd hn (hdiv i)) (hd i))

theorem LineBundle.ample_common_degree_cover [CompactSpace X] (L : LineBundle X)
    (hL : L.IsAmple) :
    ∃ n : ℕ, 0 < n ∧ ∃ l : ℕ,
      ∃ s : Fin l → GlobalSections X (modulePow X L.sheaf n),
        (⨆ i, sectionOpen X (s i)) = ⊤ ∧
        (∀ i, IsAffineOpen (sectionOpen X (s i))) ∧
        (∀ i, (sectionOpen X (s i) : Set X).Nonempty) := by
  classical
  have hex (x : X) := hL x ⊤ (by trivial)
  choose d hd s hs hst ha using hex
  obtain ⟨I, hI⟩ := isCompact_univ.elim_finite_subcover
    (fun x => (sectionOpen X (s x) : Set X)) (fun x => (sectionOpen X (s x)).isOpen)
    (by intro x _; exact Set.mem_iUnion.mpr ⟨x, hs x⟩)
  obtain ⟨n, hn, t, ht⟩ := L.common_degree (fun i : I => d i.val)
    (fun i => hd i.val) (fun i => s i.val)
  let e := (Fintype.equivFin I).symm
  refine ⟨n, hn, Fintype.card I, fun i => t (e i), ?_, ?_, ?_⟩
  · apply top_unique
    intro x _
    obtain ⟨i, hi⟩ := Set.mem_iUnion.mp (hI (show x ∈ Set.univ from trivial))
    obtain ⟨hi, hx⟩ := Set.mem_iUnion.mp hi
    apply Opens.mem_iSup.mpr
    refine ⟨e.symm ⟨i, hi⟩, ?_⟩
    change x ∈ sectionOpen X (t (e (e.symm ⟨i, hi⟩)))
    rw [Equiv.apply_symm_apply, ht]
    exact hx
  · intro i
    rw [ht]
    exact ha (e i).val
  · intro i
    rw [ht]
    exact ⟨(e i).val, hs (e i).val⟩

end
end PiExponentSeshadri.Geometry

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/AmpleCurveDegreePositive.lean <==
import OAI.NumberTheory.PiExponent.Approximation.SectionZeroSupport
import OAI.NumberTheory.PiExponent.Cohomology.AmpleCohomologyFinite
import OAI.NumberTheory.PiExponent.Cohomology.LineCohomologyDimension
import OAI.NumberTheory.PiExponent.Geometry.CurveDegreeAdditivity
import OAI.NumberTheory.PiExponent.Geometry.CurveMorphismFinite

namespace OAI

noncomputable section
namespace PiExponent.CurveDegree
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
open PiExponent.SectionZeroIdeal
variable {X : Scheme.{0}}

theorem exists_ample_section_with_zero [IsIntegral X]
    (hdim : topologicalKrullDim X = 1) (L : LineBundle X) (hL : L.IsAmple) :
    ∃ n : ℕ, 0 < n ∧ ∃ s : GlobalSections X (L.pow n).sheaf,
      s ≠ 0 ∧ ∃ y : X, y ∉ sectionOpen X s := by
  classical
  have : Nontrivial X := by
    by_contra h
    have : Subsingleton X := not_nontrivial_iff_subsingleton.mp h
    have hz := topologicalKrullDim_zero_of_discreteTopology X
    rw [hdim] at hz
    norm_num at hz
  obtain ⟨y, hy⟩ := exists_ne (genericPoint X)
  have hclosed := CurveMorphismFinite.isClosed_singleton_of_ne_genericPoint X hdim.le y hy
  let U : X.Opens := ⟨({y} : Set X)ᶜ, hclosed.isOpen_compl⟩
  have hη : genericPoint X ∈ U := by
    change genericPoint X ≠ y
    exact Ne.symm hy
  obtain ⟨n, hn, s, hsη, hsub, -⟩ := hL (genericPoint X) U hη
  refine ⟨n, hn, s, section_ne_zero_of_mem_isoOpen (L.pow n) s (genericPoint X) hsη,
    y, ?_⟩
  intro hys
  exact hsub hys rfl

theorem finite_nonempty_euler_pos [Finite X] [Nonempty X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p] (d : ℕ) :
    0 < eulerCharacteristic p d (structureSheaf X) := by
  classical
  let : Algebra ℂ Γ(X, ⊤) := (baseScalars p).toAlgebra
  have : FiniteDimensional ℂ Γ(X, ⊤) := proper_finite_functions p
  obtain ⟨x⟩ : Nonempty X := inferInstance
  have : Nontrivial Γ(X, ⊤) := (X.presheaf.germ ⊤ x trivial).hom.domain_nontrivial
  rw [proper_finite_euler]
  change (0 : ℤ) < (Module.finrank ℂ Γ(X, ⊤) : ℤ)
  exact_mod_cast (Module.finrank_pos (R := ℂ) (M := Γ(X, ⊤)))

theorem section_euler_degree_pos [IsIntegral X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (hdim : topologicalKrullDim X ≤ 1)
    (L : LineBundle X) (s : GlobalSections X L.sheaf) (hs : s ≠ 0)
    (hzero : ∃ y : X, y ∉ sectionOpen X s)
    (hfiniteO : ∀ n ≤ 1,
      letI := Module.compHom (cohomology (structureSheaf X) n) (baseScalars p)
      FiniteDimensional ℂ (cohomology (structureSheaf X) n))
    (hfiniteL : ∀ n ≤ 1,
      letI := Module.compHom (cohomology L.sheaf n) (baseScalars p)
      FiniteDimensional ℂ (cohomology L.sheaf n))
    [Subsingleton (cohomology (structureSheaf X) 2)] :
    0 < eulerCharacteristic p 1 L.sheaf -
      eulerCharacteristic p 1 (structureSheaf X) := by
  classical
  have hsMono : Mono s := L.mono_section s hs
  let I := zeroIdeal L s
  have hI : I ≠ ⊥ := zeroIdeal_ne_bot L s hs
  let : Finite I.subscheme := finite_subscheme_of_curve p hdim I hI
  let : Fintype I.subscheme := Fintype.ofFinite _
  obtain ⟨y, hy⟩ := hzero
  have hyI : y ∈ I.support := by
    change y ∈ ((zeroIdeal L s).support : Set X)
    rw [zeroIdeal_support]
    exact hy
  have hyrange : y ∈ Set.range I.subschemeι := by
    rw [Scheme.IdealSheafData.range_subschemeι]
    exact hyI
  obtain ⟨z, -⟩ := hyrange
  have : Nonempty I.subscheme := ⟨z⟩
  have heq : ∀ x : X, ∃ U : X.affineOpens, x ∈ U.1 ∧
      ∃ f : (L.pow 0).sheaf.restrict U.1.ι ≅ O U.1.toScheme,
      ∃ e : L.sheaf.restrict U.1.ι ≅ O U.1.toScheme,
        I.ideal U = Ideal.span {U.1.topIso.hom
          (endValue (f.inv ≫ (Scheme.Modules.restrictFunctor U.1.ι).map s ≫ e.hom))} := by
    intro x
    obtain ⟨U, hx, ⟨e⟩, -⟩ := common_affine_frames L L x
    refine ⟨U, hx, Scheme.Modules.restrictUnitIso U.1.ι, e, ?_⟩
    simpa only [coefficient, restrictSection, Category.assoc] using! zeroIdeal_on_frame L s U e
  have : Subsingleton (cohomology (L.pow 0).sheaf 2) := by
    change Subsingleton (cohomology (structureSheaf X) 2)
    infer_instance
  have hdegree := @CartierDegreeLength.cartier_euler_difference_eq_sum_local_lengths
    X inferInstance p inferInstance hdim (L.pow 0) L s hsMono I hI heq hfiniteO hfiniteL inferInstance
  change eulerCharacteristic p 1 L.sheaf -
    eulerCharacteristic p 1 (structureSheaf X) = _ at hdegree
  have hsum := proper_finite_euler_eq_sum_stalk_lengths (I.subschemeι ≫ p) 1
  have hpos := finite_nonempty_euler_pos (I.subschemeι ≫ p) 1
  rw [hdegree]
  rwa [hsum] at hpos

theorem ample_euler_degree_pos [IsIntegral X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (hdim : topologicalKrullDim X = 1)
    (L : LineBundle X) (hL : L.IsAmple)
    (hfinite : FiniteLineCohomology p) :
    0 < eulerCharacteristic p 1 L.sheaf -
      eulerCharacteristic p 1 (structureSheaf X) := by
  have hH2 : LineCohomologyTwoZero X := by
    intro M
    exact ⟨fun a b =>
      (NumericalAmpleness.lineBundle_cohomology_zero_of_dimension_le 1 p L hL M
        hdim.le 2 (by omega) a).trans
      (NumericalAmpleness.lineBundle_cohomology_zero_of_dimension_le 1 p L hL M
        hdim.le 2 (by omega) b).symm⟩
  obtain ⟨n, hn, s, hs, hzero⟩ := exists_ample_section_with_zero hdim L hL
  have : Subsingleton (cohomology (structureSheaf X) 2) := hH2 (L.pow 0)
  have hpos := section_euler_degree_pos p hdim.le (L.pow n) s hs hzero
    (hfinite (L.pow 0)) (hfinite (L.pow n))
  rw [power_euler p hdim.le L hL hfinite hH2 L n] at hpos
  have hnz : (0 : ℤ) < n := by exact_mod_cast hn
  exact (mul_pos_iff_of_pos_left hnz).mp hpos

theorem finite_line_cohomology_of_ample [IsIntegral X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (H : LineBundle X) (hH : H.IsAmple) : FiniteLineCohomology p := by
  intro M q _
  let := GeometrySupport.LineBundleCoherent.lineBundle_isFinitePresentation M
  exact AmpleCohomologyFinite.cohomology_finite_of_ample p H hH M.sheaf q

theorem euler_degree_pos_of_ample [IsIntegral X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (hdim : topologicalKrullDim X = 1) (L : LineBundle X) (hL : L.IsAmple) :
    0 < eulerCharacteristic p 1 L.sheaf -
      eulerCharacteristic p 1 (structureSheaf X) :=
  ample_euler_degree_pos p hdim L hL (finite_line_cohomology_of_ample p L hL)

end PiExponent.CurveDegree

namespace PiExponent.NumericalAmpleness
open AlgebraicGeometry CategoryTheory
open PiExponentSeshadri.Geometry

theorem curveDegree_pos_of_ample
    {X : Scheme.{0}} (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (L : LineBundle X) (hL : L.IsAmple) (C : IntegralCurve X) :
    0 < curveDegree p L C := by
  exact CurveDegree.euler_degree_pos_of_ample (C.embedding ≫ p) C.dimension
    (L.pullback C.embedding) (LineBundle.IsAmple.pullback_closedImmersion L hL C.embedding)

end PiExponent.NumericalAmpleness

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/AmpleDivisorDimension.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.AmpleDivisorDimensionBase
import OAI.NumberTheory.PiExponent.LocalAlgebra.IntegralAffineOpenDimension
import OAI.NumberTheory.PiExponent.LocalAlgebra.PrincipalQuotientDimension

namespace OAI

namespace PiExponent.NumericalAmpleness
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames PiExponentSeshadri.SectionOpens
open PiExponent.SectionZeroIdeal

variable {X Y : Scheme.{0}}

theorem sectionZero_pullback_dimension_le (H : LineBundle X)
    (s : GlobalSections X H.sheaf) (i : Y ⟶ X) [IsClosedImmersion i] :
    topologicalKrullDim (zeroIdeal (H.pullback i) (pullbackSection i s)).subscheme ≤
      topologicalKrullDim (zeroIdeal H s).subscheme := by
  let I := zeroIdeal H s
  let J := zeroIdeal (H.pullback i) (pullbackSection i s)
  have hmap (z : J.subscheme) : i (J.subschemeι z) ∈ (I.support : Set X) := by
    have hz := z.property
    change J.subschemeι z ∈ (J.support : Set Y) at hz
    erw [zeroIdeal_support] at hz ⊢
    change J.subschemeι z ∉ isoOpen (pullbackSection i s) at hz
    rw [pullback_isoOpen_eq H s i] at hz
    exact hz
  have he := (i.isEmbedding.comp J.subschemeι.isEmbedding).codRestrict
    (I.support : Set X) hmap
  exact he.isInducing.topologicalKrullDim_le

theorem sectionZero_dimension_succ_ge_of_zero [IsIntegral X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [LocallyOfFiniteType p]
    (H : LineBundle X) (s : GlobalSections X H.sheaf)
    (y : X) (hy : y ∉ sectionOpen X s) :
    topologicalKrullDim X ≤ topologicalKrullDim (zeroIdeal H s).subscheme + 1 := by
  obtain ⟨V, hyV, ⟨eV⟩⟩ := H.locallyRankOne y
  obtain ⟨W, hW, hyW, hWV⟩ := exists_isAffineOpen_mem_and_subset hyV
  let U : X.affineOpens := ⟨W, hW⟩
  let e := restrictOpenFrame hWV eV
  let : Nonempty U.1 := ⟨⟨y, hyW⟩⟩
  let a : Γ(X,U) := U.1.topIso.hom (coefficient e (restrictSection U.1.ι s))
  have ha : ¬ IsUnit a := by
    intro ha
    have hc : IsUnit (coefficient e (restrictSection U.1.ι s)) := by
      have hh := ha.map U.1.topIso.inv.hom
      simpa only [a, ← CommRingCat.comp_apply, Iso.hom_inv_id,
        CommRingCat.id_apply] using hh
    have hopen := preimage_isoOpen s U.1.ι e
    rw [U.1.toScheme.basicOpen_of_isUnit hc] at hopen
    have hm : (⟨y,hyW⟩ : U.1.toScheme) ∈ U.1.ι ⁻¹ᵁ isoOpen s :=
      hopen.ge trivial
    exact hy hm
  let := IntegralAffineOpenDimension.chartAlgebra p U
  let := IntegralAffineOpenDimension.chart_finiteType p U
  have hdrop := GeometrySupport.PrincipalQuotientDimension.le_quotient_succ
    ℂ Γ(X,U) a ha
  rw [← zeroIdeal_on_frame H s U e] at hdrop
  rw [IntegralAffineOpenDimension.affine_ring_dimension_eq p U] at hdrop
  let I := zeroIdeal H s
  have hquot : ringKrullDim (Γ(X,U) ⧸ I.ideal U) ≤
      topologicalKrullDim I.subscheme := by
    rw [← PrimeSpectrum.topologicalKrullDim_eq_ringKrullDim]
    let : IsOpenImmersion (I.subschemeCover.f U) := I.subschemeCover.map_prop U
    exact (I.subschemeCover.f U).isOpenEmbedding.isEmbedding.isInducing.topologicalKrullDim_le
  exact hdrop.trans (add_le_add hquot le_rfl)

theorem regular_ample_sectionZero_dimension
    [IsNoetherian X] [Nonempty X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (H : LineBundle X) (hH : H.IsAmple)
    (s : GlobalSections X H.sheaf) [Mono s] (d : ℕ)
    (hdim : topologicalKrullDim X = ((d+1 : ℕ) : WithBot ℕ∞)) :
    Nonempty (zeroIdeal H s).subscheme ∧
      topologicalKrullDim (zeroIdeal H s).subscheme = d := by
  refine ⟨ample_section_zero_nonempty p H hH s (d+1) hdim (Nat.succ_pos d), ?_⟩
  apply le_antisymm
  · apply regular_sectionZero_dimension_le H s d
    simpa only [Nat.cast_add, Nat.cast_one] using hdim.le
  · obtain ⟨Y, i, hi, hY, hdimY⟩ := exists_integral_closed_full_dimension X (d+1) hdim
    let := hi
    let := hY
    have hample := LineBundle.IsAmple.pullback_closedImmersion H hH i
    obtain ⟨y, hy⟩ := ample_section_has_zero (i ≫ p) (H.pullback i) hample
      (pullbackSection i s) (d+1) hdimY (Nat.succ_pos d)
    have hlow := sectionZero_dimension_succ_ge_of_zero (i ≫ p)
      (H.pullback i) (pullbackSection i s) y hy
    rw [hdimY] at hlow
    have hbound := hlow.trans (add_le_add (sectionZero_pullback_dimension_le H s i) le_rfl)
    apply ENat.WithBot.add_le_add_one_right_iff.mp
    simpa only [Nat.cast_add, Nat.cast_one] using hbound

end
end PiExponent.NumericalAmpleness

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/AmpleDivisorDimensionBase.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.AmpleCurveDegreePositive
import OAI.NumberTheory.PiExponent.Cohomology.EulerSupportDimension
import OAI.NumberTheory.PiExponent.Geometry.IntegralCurveExistence

namespace OAI

namespace PiExponent.NumericalAmpleness
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace Order
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames PiExponentSeshadri.SectionOpens
open PiExponent.SectionZeroIdeal

theorem exists_irreducibleClosed_full_dimension (T : Type*) [TopologicalSpace T]
    (n : ℕ) (hdim : topologicalKrullDim T = n) :
    ∃ Z : IrreducibleCloseds T, topologicalKrullDim (Z : Set T) = n := by
  have hdim' : Order.krullDim (IrreducibleCloseds T) = n := hdim
  obtain ⟨p, hp⟩ := Order.le_krullDim_iff.mp (le_of_eq hdim'.symm)
  have hlast : (p.length : ℕ∞) = Order.height p.last := by
    apply le_antisymm (Order.length_le_height_last (p := p))
    have hh := Order.height_le_krullDim p.last
    rw [hdim', ← hp] at hh
    exact_mod_cast hh
  refine ⟨p.last, ?_⟩
  rw [topologicalKrullDim_irreducibleClosed, ← hlast, hp]
  rfl

theorem exists_integral_closed_full_dimension (X : Scheme.{0})
    (n : ℕ) (hdim : topologicalKrullDim X = n) :
    ∃ Y : Scheme.{0}, ∃ i : Y ⟶ X,
      IsClosedImmersion i ∧ IsIntegral Y ∧ topologicalKrullDim Y = n := by
  obtain ⟨Z, hZ⟩ := exists_irreducibleClosed_full_dimension X n hdim
  let C : Closeds X := ⟨Z, Z.isClosed⟩
  let I := Scheme.IdealSheafData.vanishingIdeal C
  have hs : (I.support : Set X) = (Z : Set X) := by
    simp only [I, Scheme.IdealSheafData.coe_support_vanishingIdeal]
    rfl
  have : IsReduced I.subscheme := isReduced_vanishingIdeal_subscheme C
  have : IrreducibleSpace I.subscheme := by
    change IrreducibleSpace (I.support : Set X)
    rw [hs]
    exact Subtype.irreducibleSpace Z.isIrreducible
  refine ⟨I.subscheme, I.subschemeι, inferInstance,
    isIntegral_of_irreducibleSpace_of_isReduced _, ?_⟩
  change topologicalKrullDim (I.support : Set X) = n
  rw [hs]
  exact hZ

variable {X : Scheme.{0}}

theorem ample_section_has_zero
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (H : LineBundle X) (hH : H.IsAmple)
    (s : GlobalSections X H.sheaf) (n : ℕ)
    (hdim : topologicalKrullDim X = n) (hn : 0 < n) :
    ∃ y : X, y ∉ sectionOpen X s := by
  by_contra h
  push Not at h
  have : IsIso s := isIso_of_locally_isIso s (by
    intro x
    exact ⟨isoOpen s, h x, isIso_restrict_isoOpen s⟩)
  obtain ⟨C⟩ := nonempty_integralCurve_of_dimension_pos X n hdim hn
  have hpos := curveDegree_pos_of_ample p H hH C
  let e : H.sheaf ≅ structureSheaf X := (asIso s).symm
  have he := eulerCharacteristic_iso (C.embedding ≫ p)
    ((Scheme.Modules.pullback C.embedding).mapIso e ≪≫ pullbackUnitIso C.embedding) 1
  have hz : curveDegree p H C = 0 := by
    unfold curveDegree
    change eulerCharacteristic (C.embedding ≫ p) 1
      ((Scheme.Modules.pullback C.embedding).obj H.sheaf) =
      eulerCharacteristic (C.embedding ≫ p) 1 (structureSheaf C.scheme) at he
    rw [he]
    exact sub_self _
  omega

theorem ample_section_zero_nonempty
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (H : LineBundle X) (hH : H.IsAmple)
    (s : GlobalSections X H.sheaf) (n : ℕ)
    (hdim : topologicalKrullDim X = n) (hn : 0 < n) :
    Nonempty (zeroIdeal H s).subscheme := by
  obtain ⟨y, hy⟩ := ample_section_has_zero p H hH s n hdim hn
  have hm : y ∈ Set.range (zeroIdeal H s).subschemeι := by
    rw [Scheme.IdealSheafData.range_subschemeι, zeroIdeal_support]
    exact hy
  obtain ⟨z, -⟩ := hm
  exact ⟨z⟩

end
end PiExponent.NumericalAmpleness

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/AmpleFiniteProjectiveEmbedding.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.NoetherianAmpleProjectiveSections
import OAI.NumberTheory.PiExponent.Cohomology.AmpleCohomologyFinite
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveSectionReindex

namespace OAI

namespace PiExponent.NumericalAmpleness
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry PiExponentSeshadri.Projective
open PiExponent.ProjectiveO1
variable {X : Scheme.{0}}

theorem ample_finite_projective_embedding [Nonempty X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (H : LineBundle X) (hH : H.IsAmple) :
    ∃ r : ℕ, ∃ i : X ⟶ projectiveSpace ℂ (Fin (r+1)),
      IsClosedImmersion i ∧ i ≫ polynomialProjectiveProjection ℂ (Fin (r+1)) = p := by
  classical
  let : IsLocallyNoetherian X := LocallyOfFiniteType.isLocallyNoetherian p
  let : CompactSpace X := QuasiCompact.compactSpace_of_compactSpace p
  let : IsNoetherian X := {}
  obtain ⟨n, _, σ, hσ, s, hs, hc⟩ := H.ample_projective_sections_noetherian p hH
  let : Fintype σ := hσ
  have hne : Nonempty σ := by
    obtain ⟨x⟩ : Nonempty X := inferInstance
    have hx : x ∈ ⨆ i, PiExponentSeshadri.SectionOpens.isoOpen (s i) := by
      rw [hs]
      trivial
    obtain ⟨i, _⟩ := Opens.mem_iSup.mp hx
    exact ⟨i⟩
  have hpos : 0 < Fintype.card σ := Fintype.card_pos_iff.mpr hne
  obtain ⟨r, hr⟩ := Nat.exists_eq_succ_of_ne_zero (ne_of_gt hpos)
  let e : Fin (r+1) ≃ σ := ((Fintype.equivFin σ).trans (finCongr hr)).symm
  let t : Fin (r+1) → GlobalSections X (modulePow X H.sheaf n) := s ∘ e
  have ht : (⨆ i, PiExponentSeshadri.SectionOpens.isoOpen (t i)) = ⊤ :=
    (e.iSup_comp (g := fun j => PiExponentSeshadri.SectionOpens.isoOpen (s j))).trans hs
  let k := baseScalars p
  let : IsClosedImmersion (sectionsMorphism k s hs) := hc
  let i : X ⟶ projectiveSpace ℂ (Fin (r+1)) := sectionsMorphism k t ht
  have hclosed : IsClosedImmersion i := sectionsMorphism_reindex_closed k s hs e ht
  refine ⟨r, i, hclosed, ?_⟩
  rw [← AmpleCohomologyFinite.projectiveBase_eq_polynomialProjectiveProjection]
  exact (sectionsMorphism_over k t ht).trans (toSpec_scalarMap p)

end
end PiExponent.NumericalAmpleness

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/AmpleFromCover.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.AmpleProjectiveSections
import OAI.NumberTheory.PiExponent.Approximation.TensorSectionOpen

namespace OAI

namespace PiExponentSeshadri.Geometry
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Frames PiExponentSeshadri.Projective PiExponentSeshadri.TensorPure
variable {X : Scheme.{0}}

theorem LineBundle.section_basicOpen [IsIntegral X] [CompactSpace X]
    (L : LineBundle X) (s : O X ⟶ L.sheaf)
    (hne : (sectionOpen X s : Set X).Nonempty) (f : Γ(X,sectionOpen X s)) :
    ∃ n : ℕ, 0 < n ∧ ∃ t : O X ⟶ (L.pow n).sheaf,
      sectionOpen X t = X.basicOpen f := by
  let U := sectionOpen X s
  obtain ⟨N,hN⟩ := L.power_extension_ratio s hne (U.topIso.inv f)
  let n := max N 1
  have hn : 0 < n := lt_of_lt_of_le (by decide : 0<1) (le_max_right N 1)
  obtain ⟨t,ht⟩ := hN n (le_max_left N 1)
  let q := tensorSection s t
  have hsub : SectionOpens.isoOpen q ≤ U := by
    exact (section_open L (L.pow n) s t).le.trans inf_le_left
  have hi : IsIso (restrictSection U.ι (powerSection s n)) :=
    isIso_restricted_section _ _ (L.sectionOpen_power s hn)
  let e : (L.pow n).sheaf.restrict U.ι ≅ O U.toScheme :=
    (asIso (restrictSection U.ι (powerSection s n))).symm
  have hcoef : coefficient e (restrictSection U.ι t) = U.topIso.inv f := by
    apply coefficient_ratio e (powerSection s n) t
    · exact coefficient_frame e
    · exact ht
  have hnorm : coefficient (sectionFrame s) (restrictSection U.ι s) = 1 :=
    sectionFrame_normalized s
  have hpre : U.ι ⁻¹ᵁ SectionOpens.isoOpen q = U.toScheme.basicOpen (U.topIso.inv f) := by
    refine (preimage_isoOpen q U.ι (tensorFrame L (L.pow n) U (sectionFrame s) e)).trans ?_
    apply congrArg U.toScheme.basicOpen
    exact (local_section_coefficient L (L.pow n) U (sectionFrame s) e s t).trans
      ((congrArg₂ (fun (a b : Γ(U.toScheme, ⊤)) => a * b) hnorm hcoef).trans
        (one_mul _))
  refine ⟨n+1,by omega,q,?_⟩
  change SectionOpens.isoOpen q = _
  calc
    _ = U.ι ''ᵁ (U.ι ⁻¹ᵁ SectionOpens.isoOpen q) := by
      rw [Scheme.Hom.image_preimage_eq_opensRange_inf,Scheme.Opens.opensRange_ι,inf_eq_right.mpr hsub]
    _ = _ := by rw [hpre,U.ι_image_basicOpen_topIso_inv]

theorem LineBundle.ample_of_affine_section_cover [IsIntegral X] [CompactSpace X]
    (L : LineBundle X) {ι : Type*} (s : ι → (O X ⟶ L.sheaf))
    (hc : (⨆ i, sectionOpen X (s i)) = ⊤)
    (ha : ∀ i, IsAffineOpen (sectionOpen X (s i))) : L.IsAmple := by
  intro x V hx
  have hc' : x ∈ ⨆ i, sectionOpen X (s i) := by rw [hc]; trivial
  obtain ⟨i,hi⟩ := Opens.mem_iSup.mp hc'
  obtain ⟨f,hf,hxf⟩ := (ha i).exists_basicOpen_le ⟨x,hx⟩ hi
  obtain ⟨n,hn,t,ht⟩ := L.section_basicOpen (s i) ⟨x,hi⟩ f
  exact ⟨n,hn,t,ht.symm ▸ hxf,ht.le.trans hf,ht.symm ▸ (ha i).basicOpen f⟩

end
end PiExponentSeshadri.Geometry

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/AmpleGeneratedTensor.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.FinitePullbackAmple
import OAI.NumberTheory.PiExponent.Ampleness.LineAmpleOperations
import OAI.NumberTheory.PiExponent.Approximation.GeneratorsSectionCover
import OAI.NumberTheory.PiExponent.Geometry.LineBundleInverse

namespace OAI

noncomputable section
namespace PiExponentSeshadri.Geometry

open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Frames PiExponentSeshadri.TensorPure


variable {X : Scheme.{0}}

theorem LineBundle.IsAmple.tensor_of_section_cover {H M : LineBundle X}
    (hH : H.IsAmple) {ι : Type} (s : ι → GlobalSections X M.sheaf)
    (hc : (⨆ i, sectionOpen X (s i)) = ⊤) : (H.tensor M).IsAmple := by
  intro x V hx
  obtain ⟨i, hi⟩ := Opens.mem_iSup.mp
    (show x ∈ ⨆ i, sectionOpen X (s i) by rw [hc]; trivial)
  obtain ⟨n, hn, a, hxa, haV, haa⟩ :=
    hH x (V ⊓ sectionOpen X (s i)) ⟨hx, hi⟩
  let b : GlobalSections X (M.pow n).sheaf := powerSection (s i) n
  have hb : sectionOpen X b = sectionOpen X (s i) := M.sectionOpen_power (s i) hn
  let q : GlobalSections X ((H.tensor M).pow n).sheaf :=
    tensorSection a b ≫ (lineTensorPow H M n).inv
  have hq : sectionOpen X q = sectionOpen X a := by
    change SectionOpens.isoOpen
      (tensorSection a b ≫ (lineTensorPow H M n).symm.hom) = _
    erw [SectionOpens.isoOpen_postcomp]
    calc
      SectionOpens.isoOpen (tensorSection a b) =
          sectionOpen X a ⊓ sectionOpen X b := section_open (H.pow n) (M.pow n) a b
      _ = sectionOpen X a := by
        rw [hb, inf_eq_left.mpr (haV.trans inf_le_right)]
  exact ⟨n, hn, q, hq.symm ▸ hxa, hq.le.trans (haV.trans inf_le_left), hq.symm ▸ haa⟩

theorem LineBundle.IsAmple.tensor_of_generatingSections {H M : LineBundle X}
    (hH : H.IsAmple) (G : M.sheaf.GeneratingSections) [G.IsFiniteType] :
    (H.tensor M).IsAmple :=
  hH.tensor_of_section_cover (PiExponent.GeneratorsSectionCover.generatorSection M G)
    (PiExponent.GeneratorsSectionCover.generators_sectionOpen_cover M G)

theorem LineBundle.isAmple_of_generated_factor (L H M : LineBundle X)
    (hH : H.IsAmple) {n : ℕ} (hn : 0 < n)
    (e : (H.tensor M).sheaf ≅ (L.pow n).sheaf)
    (G : M.sheaf.GeneratingSections) [G.IsFiniteType] : L.IsAmple :=
  LineBundle.IsAmple.of_pow L hn
    (PiExponent.AmpleIso.isAmple_of_sheaf_iso (H.tensor M) (L.pow n) e
      (hH.tensor_of_generatingSections G))

def ampleInverseTwistCancel (H L : LineBundle X) (n : ℕ) :
    (H.tensor (H.inverse.tensor (L.pow n))).sheaf ≅ (L.pow n).sheaf :=
  (lineTensorAssoc H H.inverse (L.pow n)).symm ≪≫
    moduleTensorIso (lineTensorInverseIso H) (Iso.refl (L.pow n).sheaf) ≪≫
    moduleTensorUnit (L.pow n).sheaf

theorem LineBundle.isAmple_of_inverse_twist_section_cover (L H : LineBundle X)
    (hH : H.IsAmple) {n : ℕ} (hn : 0 < n) {ι : Type}
    (s : ι → GlobalSections X (H.inverse.tensor (L.pow n)).sheaf)
    (hc : (⨆ i, sectionOpen X (s i)) = ⊤) : L.IsAmple :=
  LineBundle.IsAmple.of_pow L hn
    (PiExponent.AmpleIso.isAmple_of_sheaf_iso
      (H.tensor (H.inverse.tensor (L.pow n))) (L.pow n)
      (ampleInverseTwistCancel H L n) (hH.tensor_of_section_cover s hc))

theorem LineBundle.isAmple_of_inverse_twist_generatingSections (L H : LineBundle X)
    (hH : H.IsAmple) {n : ℕ} (hn : 0 < n)
    (G : (H.inverse.tensor (L.pow n)).sheaf.GeneratingSections) [G.IsFiniteType] :
    L.IsAmple :=
  L.isAmple_of_generated_factor H (H.inverse.tensor (L.pow n)) hH hn
    (ampleInverseTwistCancel H L n) G

theorem LineBundle.isAmple_of_inverse_moduleTwist_generatingSections (L H : LineBundle X)
    (hH : H.IsAmple) {n : ℕ} (hn : 0 < n)
    (G : ((moduleTwistFunctor L n).obj H.inverse.sheaf).GeneratingSections)
    [G.IsFiniteType] : L.IsAmple := by
  let e := moduleTwistPowerIso L H.inverse.sheaf n
  let G' := SheafOfModules.GeneratingSections.equivOfIso e G
  exact @LineBundle.isAmple_of_inverse_twist_generatingSections X L H hH n hn G'
    ⟨(inferInstance : G.IsFiniteType).finite⟩

end PiExponentSeshadri.Geometry

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/AmpleGlobalGeneration.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.AmpleCommonDegree
import OAI.NumberTheory.PiExponent.Approximation.GlueGlobalGenerators
import OAI.NumberTheory.PiExponent.Approximation.TwistGlobalExtension
import OAI.NumberTheory.PiExponent.LocalAlgebra.FiniteGlobalPresentation

namespace OAI

namespace PiExponent.AmpleGlobalGeneration
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace Opposite
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
open PiExponent.CoherentAffineFinite
variable {X : Scheme.{0}}

theorem sectionMultiply_isIso_restrict (M : X.Modules) {L : X.Modules}
    (s : structureSheaf X ⟶ L) (U : X.Opens)
    [IsIso ((Scheme.Modules.restrictFunctor U.ι).map s)] :
    IsIso ((Scheme.Modules.restrictFunctor U.ι).map (moduleSectionMultiplyRight M s)) := by
  let R := Scheme.Modules.restrictFunctor U.ι
  have h : IsIso (R.map (moduleTensorMap (𝟙 M) s)) := by
    apply (isIso_comp_right_iff _ (moduleTensorRestrict U M L).hom).mp
    rw [moduleTensorRestrict_natural]
    infer_instance
  change IsIso (R.map ((moduleTensorRightUnit M).inv ≫ moduleTensorMap (𝟙 M) s))
  rw [Functor.map_comp]
  infer_instance

theorem twistSection_isIso_restrict (L : LineBundle X)
    (s : structureSheaf X ⟶ L.sheaf) (M : X.Modules) (n : ℕ) :
    IsIso ((Scheme.Modules.restrictFunctor (sectionOpen X s).ι).map
      ((moduleTwistSection L s n).app M)) := by
  have : IsIso ((Scheme.Modules.restrictFunctor (sectionOpen X s).ι).map s) :=
    PiExponentSeshadri.SectionOpens.isIso_restrict_isoOpen s
  induction n with
  | zero => change IsIso ((Scheme.Modules.restrictFunctor (sectionOpen X s).ι).map (𝟙 M)); infer_instance
  | succ n ih =>
    change IsIso ((Scheme.Modules.restrictFunctor (sectionOpen X s).ι).map
      (((moduleTwistSection L s n).app M) ≫
        moduleSectionMultiplyRight ((moduleTwistFunctor L n).obj M) s))
    rw [Functor.map_comp]
    have := sectionMultiply_isIso_restrict ((moduleTwistFunctor L n).obj M) s (sectionOpen X s)
    infer_instance

lemma openSectionEquiv_restrict_from_top (M : X.Modules) (U : X.Opens)
    (z : Γ(M,⊤)) :
    openSectionEquiv M U (restrictSection U.ι ((moduleSectionEquiv M).symm z)) =
      M.presheaf.map (homOfLE (show U ≤ ⊤ from le_top)).op z := by
  rw [openSectionEquiv_restrict]
  have h := section_value_natural ((moduleSectionEquiv M).symm z)
    (homOfLE (show U ≤ ⊤ from le_top))
  rw [← moduleSectionEquiv_apply, Equiv.apply_symm_apply] at h
  exact h.symm

lemma openSectionEquiv_postcomp {M N : X.Modules} (f : M ⟶ N) (U : X.Opens)
    (a : structureSheaf U.toScheme ⟶ M.restrict U.ι) :
    openSectionEquiv N U (a ≫ (Scheme.Modules.restrictFunctor U.ι).map f) =
      f.app U (openSectionEquiv M U a) := by
  change N.presheaf.map (eqToHom U.ι_image_top.symm).op
    (f.app (U.ι ''ᵁ ⊤) (a.app ⊤ (1 : Γ(U.toScheme,⊤)))) =
    f.app U (M.presheaf.map (eqToHom U.ι_image_top.symm).op
      (a.app ⊤ (1 : Γ(U.toScheme,⊤))))
  exact (congr($(f.mapPresheaf.naturality (eqToHom U.ι_image_top.symm).op)
    (a.app ⊤ (1 : Γ(U.toScheme,⊤))))).symm

theorem affine_local_generators (M : X.Modules) [M.IsFinitePresentation]
    (U : X.Opens) (hU : IsAffineOpen U) :
    ∃ σ : (M.restrict U.ι).GeneratingSections, σ.IsFiniteType := by
  have : IsAffine U.toScheme := hU
  let : M.IsQuasicoherent :=
    (SheafOfModules.IsFinitePresentation.exists_quasicoherentData M).choose.isQuasicoherent
  have := affine_sections_finite_of_localGenerators (M.restrict U.ι)
    ((locallyFinitelyGenerated_of_finitePresentation M).restrict U.ι)
  exact affine_exists_finite_generators (M.restrict U.ι)

theorem eventual_global_generators_of_section_cover [NoetherianSpace X]
    (L : LineBundle X) (M : X.Modules) [M.IsFinitePresentation]
    {ι : Type} [Finite ι] (s : ι → (structureSheaf X ⟶ L.sheaf))
    (hcover : (⨆ i, sectionOpen X (s i)) = ⊤)
    (haffine : ∀ i, IsAffineOpen (sectionOpen X (s i))) :
    ∃ N : ℕ, ∀ n ≥ N,
      ∃ G : ((moduleTwistFunctor L n).obj M).GeneratingSections, G.IsFiniteType := by
  classical
  let : M.IsQuasicoherent :=
    (SheafOfModules.IsFinitePresentation.exists_quasicoherentData M).choose.isQuasicoherent
  let U (i : ι) := sectionOpen X (s i)
  choose σ hσ using fun i => affine_local_generators M (U i) (haffine i)
  let (i : ι) : (σ i).IsFiniteType := hσ i
  let (i : ι) : Finite (σ i).I := (hσ i).finite
  let a (i : ι) (j : (σ i).I) :=
    (M.restrict (U i).ι).unitHomEquiv.symm ((σ i).s j)
  let x (i : ι) (j : (σ i).I) : Γ(M,U i) := openSectionEquiv M (U i) (a i j)
  choose d hd using fun ij : Σ i, (σ i).I =>
    PiExponent.TwistGlobalExtension.global_twist_extension_native L (s ij.1) M (x ij.1 ij.2)
  let : Fintype (Σ i, (σ i).I) := Fintype.ofFinite _
  let N := Finset.univ.sup d
  refine ⟨N, fun n hn => ?_⟩
  let Q := (moduleTwistFunctor L n).obj M
  have hn' (ij : Σ i, (σ i).I) : d ij ≤ n :=
    (Finset.le_sup (f := d) (Finset.mem_univ ij)).trans hn
  choose z hz using fun ij : Σ i, (σ i).I => hd ij n (hn' ij)
  let f (i : ι) : M.restrict (U i).ι ⟶ Q.restrict (U i).ι :=
    (Scheme.Modules.restrictFunctor (U i).ι).map ((moduleTwistSection L (s i) n).app M)
  have hf (i : ι) : IsIso (f i) := twistSection_isIso_restrict L (s i) M n
  let τ (i : ι) : (Q.restrict (U i).ι).GeneratingSections :=
    SheafOfModules.GeneratingSections.equivOfIso
      (@asIso _ _ _ _ (f i) (hf i)) (σ i)
  let (i : ι) : (τ i).IsFiniteType := ⟨(hσ i).finite⟩
  let t (i : ι) (j : (τ i).I) : GlobalSections X Q :=
    (moduleSectionEquiv Q).symm (z ⟨i,j⟩)
  have ht (i : ι) (j : (τ i).I) : restrictSection (U i).ι (t i j) =
      (Q.restrict (U i).ι).unitHomEquiv.symm ((τ i).s j) := by
    apply (openSectionEquiv Q (U i)).injective
    change openSectionEquiv Q (U i)
      (restrictSection (U i).ι ((moduleSectionEquiv Q).symm (z ⟨i,j⟩))) =
      openSectionEquiv Q (U i) ((Q.restrict (U i).ι).unitHomEquiv.symm
        (SheafOfModules.sectionsMap (f i) ((σ i).s j)))
    erw [openSectionEquiv_restrict_from_top, ← SheafOfModules.unitHomEquiv_symm_comp]
    erw [openSectionEquiv_postcomp]
    exact hz ⟨i,j⟩
  exact PiExponent.GlueGlobalGenerators.exists_finite_global_generators Q U hcover τ t ht

theorem ample_power_eventual_global_generators [NoetherianSpace X]
    (L : LineBundle X) (hL : L.IsAmple) (M : X.Modules) [M.IsFinitePresentation] :
    ∃ d : ℕ, 0 < d ∧ ∃ N : ℕ, ∀ n ≥ N,
      ∃ G : ((moduleTwistFunctor (L.pow d) n).obj M).GeneratingSections, G.IsFiniteType := by
  obtain ⟨d, hd, l, s, hcover, haffine, _⟩ := L.ample_common_degree_cover hL
  exact ⟨d, hd, eventual_global_generators_of_section_cover (L.pow d) M s hcover haffine⟩

end
end PiExponent.AmpleGlobalGeneration

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/AmpleIso.lean <==
import OAI.NumberTheory.PiExponent.Geometry.LineBundleTensor

namespace OAI

namespace PiExponent.AmpleIso

noncomputable section

open CategoryTheory AlgebraicGeometry TopologicalSpace
open PiExponentSeshadri.Geometry

variable {X : Scheme}

theorem sectionOpen_postcomp_iso {M N : X.Modules}
    (s : GlobalSections X M) (e : M ≅ N) :
    sectionOpen X (s ≫ e.hom) = sectionOpen X s := by
  simp only [sectionOpen, Functor.map_comp, isIso_comp_right_iff]

theorem isAmple_of_sheaf_iso (L M : LineBundle X) (e : L.sheaf ≅ M.sheaf)
    (hL : L.IsAmple) : M.IsAmple := by
  intro x V hx
  obtain ⟨n, hn, s, hsx, hsV, hsa⟩ := hL x V hx
  let ePow : modulePow X L.sheaf n ≅ modulePow X M.sheaf n :=
    (modulePowFunctor n).mapIso e
  refine ⟨n, hn, s ≫ ePow.hom, ?_, ?_, ?_⟩
  · rwa [sectionOpen_postcomp_iso]
  · rwa [sectionOpen_postcomp_iso]
  · rwa [sectionOpen_postcomp_iso]

theorem isAmple_iff_sheaf_iso (L M : LineBundle X) (e : L.sheaf ≅ M.sheaf) :
    L.IsAmple ↔ M.IsAmple :=
  ⟨isAmple_of_sheaf_iso L M e, isAmple_of_sheaf_iso M L e.symm⟩

end
end PiExponent.AmpleIso

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/AmplePositiveTwist.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.AmpleFromCover
import OAI.NumberTheory.PiExponent.Approximation.FrameSubopens
import OAI.NumberTheory.PiExponent.Approximation.MixedFrameExtension

namespace OAI

namespace PiExponentSeshadri.Geometry
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace Opposite
open PiExponentSeshadri.Frames PiExponentSeshadri.TensorPure PiExponentSeshadri.Projective
variable {X : Scheme.{0}}

theorem LineBundle.ample_framed_cover [CompactSpace X] (L M : LineBundle X)
    (hL : L.IsAmple) (a : ℕ) (ha : 0 < a) :
    ∃ d : ℕ, 0 < d ∧ a ∣ d ∧ ∃ ι : Type, ∃ _ : Fintype ι,
      ∃ s : ι → GlobalSections X (L.pow d).sheaf,
        (⨆ i, sectionOpen X (s i)) = ⊤ ∧
        (∀ i, IsAffineOpen (sectionOpen X (s i))) ∧
        (∀ i, (sectionOpen X (s i) : Set X).Nonempty) ∧
        (∀ i, Nonempty (M.sheaf.restrict (sectionOpen X (s i)).ι ≅ O (sectionOpen X (s i)).toScheme)) := by
  classical
  choose V hV e using M.locallyRankOne
  have hh (x : X) := hL x (V x) (hV x)
  choose d hd s hs hsub haff using hh
  obtain ⟨I,hI⟩ := isCompact_univ.elim_finite_subcover
    (fun x => (sectionOpen X (s x) : Set X)) (fun x => (sectionOpen X (s x)).isOpen)
    (by intro x _; exact Set.mem_iUnion.mpr ⟨x,hs x⟩)
  obtain ⟨n,hn,t,ht⟩ := L.common_degree (fun i : I => d i.val)
    (fun i => hd i.val) (fun i => s i.val)
  let f := linePowerMul L n a
  let q (i : I) : GlobalSections X (L.pow (n*a)).sheaf :=
    powerSection (t i) a ≫ f.hom
  have hq (i : I) : sectionOpen X (q i) = sectionOpen X (s i.val) := by
    change SectionOpens.isoOpen (powerSection (t i) a ≫ f.hom) = _
    erw [SectionOpens.isoOpen_postcomp]
    exact ((L.pow n).sectionOpen_power (t i) ha).trans (ht i)
  refine ⟨n*a,Nat.mul_pos hn ha,dvd_mul_left a n,I,inferInstance,q,?_,?_,?_,?_⟩
  · apply top_unique
    intro x _
    obtain ⟨i,hi⟩ := Set.mem_iUnion.mp (hI (show x ∈ Set.univ from trivial))
    obtain ⟨hi,hx⟩ := Set.mem_iUnion.mp hi
    refine Opens.mem_iSup.mpr ⟨⟨i,hi⟩,?_⟩
    rw [hq]
    exact hx
  · intro i
    rw [hq]
    exact haff i.val
  · intro i
    rw [hq]
    exact ⟨i.val,hs i.val⟩
  · intro i
    exact ⟨Frames.restrictOpenFrame ((hq i).le.trans (hsub i.val)) (Classical.choice (e i.val))⟩

theorem LineBundle.exists_ample_twist [IsIntegral X] [CompactSpace X]
    (L M : LineBundle X) (hL : L.IsAmple) :
    ∃ d : ℕ, 0 < d ∧ ((L.pow d).tensor M).IsAmple := by
  classical
  obtain ⟨a,ha,-,ι,hi,s,hs,hsa,hsn,he⟩ := L.ample_framed_cover M hL 1 (by decide)
  choose N hN using fun i => (L.pow a).mixed_frame_extension M (s i) (hsn i)
    (Classical.choice (he i))
  let n := Finset.univ.sup N
  choose t ht hval using fun i => hN i n (Finset.le_sup (Finset.mem_univ i))
  let e := moduleTensorIso (linePowerMul L a (n+1)) (Iso.refl M.sheaf)
  let q (i : ι) : GlobalSections X ((L.pow (a*(n+1))).tensor M).sheaf :=
    t i ≫ e.hom
  have hq (i : ι) : sectionOpen X (q i) = sectionOpen X (s i) := by
    change SectionOpens.isoOpen (t i ≫ e.hom) = _
    erw [SectionOpens.isoOpen_postcomp]
    exact ht i
  refine ⟨a*(n+1),Nat.mul_pos ha (by omega),
    ((L.pow (a*(n+1))).tensor M).ample_of_affine_section_cover q ?_ ?_⟩
  · simpa only [hq] using hs
  · intro i
    rw [hq]
    exact hsa i

end
end PiExponentSeshadri.Geometry

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/AmpleProjectiveSections.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.AmpleCommonDegree
import OAI.NumberTheory.PiExponent.Approximation.PowerSectionExtension
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveFramedSections

namespace OAI

noncomputable section

namespace PiExponentSeshadri.Geometry

section
open CategoryTheory AlgebraicGeometry TopologicalSpace
open scoped AlgebraicGeometry
open PiExponentSeshadri.Frames PiExponentSeshadri.Projective
variable {X : Scheme}

lemma isIso_restricted_section {M : X.Modules} (s : O X ⟶ M) (U : X.Opens)
    (hU : SectionOpens.isoOpen s = U) : IsIso (restrictSection U.ι s) := by
  subst U
  change IsIso (sectionFrame s).inv
  exact (sectionFrame s).isIso_inv

theorem LineBundle.power_extension_ratio [IsIntegral X] [CompactSpace X] (L : LineBundle X)
    (s : GlobalSections X L.sheaf) (hD : (sectionOpen X s : Set X).Nonempty)
    (f : Γ((sectionOpen X s).toScheme, ⊤)) :
    ∃ N : ℕ, ∀ n ≥ N, ∃ t : GlobalSections X (modulePow X L.sheaf n),
      restrictSection (sectionOpen X s).ι t = scalarEnd f ≫
        restrictSection (sectionOpen X s).ι (powerSection s n) := by
  obtain ⟨N, hN⟩ := L.power_extension s hD ((sectionOpen X s).topIso.hom f)
  refine ⟨N, fun n hn => ?_⟩
  obtain ⟨t, ht⟩ := hN n hn
  refine ⟨t, ?_⟩
  apply (openSectionEquiv (modulePow X L.sheaf n) (sectionOpen X s)).injective
  erw [openSectionEquiv_restrict, openSectionEquiv_scalar, openSectionEquiv_restrict]
  exact ht

lemma coefficient_ratio {M : X.Modules} {U : X.Opens}
    (e : M.restrict U.ι ≅ O U.toScheme) (s t : O X ⟶ M)
    (f : Γ(U.toScheme, ⊤)) (hs : coefficient e (restrictSection U.ι s) = 1)
    (ht : restrictSection U.ι t = scalarEnd f ≫ restrictSection U.ι s) :
    coefficient e (restrictSection U.ι t) = f := by
  rw [ht]
  change endValue (scalarEnd f ≫ restrictSection U.ι s ≫ e.hom) = f
  rw [endValue_comp, endValue_scalarEnd]
  change f * coefficient e (restrictSection U.ι s) = f
  rw [hs, mul_one]

end

section
open CategoryTheory AlgebraicGeometry TopologicalSpace MvPolynomial
open scoped AlgebraicGeometry
open PiExponentSeshadri.Frames PiExponentSeshadri.Projective
variable {X : Scheme} {K ι : Type} [CommRing K] [Fintype ι]

theorem LineBundle.power_section_embedding [IsIntegral X] [CompactSpace X]
    (p : X ⟶ Spec (CommRingCat.of K)) [IsProper p] (L : LineBundle X)
    (s : ι → GlobalSections X L.sheaf)
    (hc : (⨆ i, sectionOpen X (s i)) = ⊤)
    (haff : ∀ i, IsAffineOpen (sectionOpen X (s i)))
    (hne : ∀ i, (sectionOpen X (s i) : Set X).Nonempty) :
    ∃ n : ℕ, 0 < n ∧ ∃ σ : Type, ∃ _ : Fintype σ,
      ∃ t : σ → GlobalSections X (modulePow X L.sheaf n),
      ∃ ht : (⨆ i, SectionOpens.isoOpen (t i)) = ⊤,
        IsClosedImmersion (sectionsMorphism
          (p.appTop.hom.comp (Scheme.ΓSpecIso (CommRingCat.of K)).inv.hom) t ht) := by
  classical
  let k := p.appTop.hom.comp (Scheme.ΓSpecIso (CommRingCat.of K)).inv.hom
  let U (i : ι) := sectionOpen X (s i)
  have hfinite (i : ι) : ∃ m : ℕ, ∃ b : Fin m → Γ((U i).toScheme, ⊤),
      Function.Surjective (eval₂Hom ((U i).ι.appTop.hom.comp k) b) := by
    let : IsAffine (U i).toScheme := haff i
    obtain ⟨m, b, hb⟩ := affine_coordinate_generators ((U i).ι ≫ p)
    refine ⟨m, b, ?_⟩
    simpa only [Scheme.Hom.comp_appTop, CommRingCat.hom_comp, RingHom.comp_assoc, k] using hb
  choose m b hb using hfinite
  choose N hN using fun i j => L.power_extension_ratio (s i) (hne i) (b i j)
  let n := max 1 (Finset.univ.sup (fun v : (i : ι) × Fin (m i) => N v.1 v.2))
  have hn : 0 < n := lt_of_lt_of_le Nat.zero_lt_one (le_max_left _ _)
  have hn' (i : ι) (j : Fin (m i)) : N i j ≤ n :=
    (Finset.le_sup (f := fun v : (i : ι) × Fin (m i) => N v.1 v.2)
      (Finset.mem_univ ⟨i, j⟩)).trans (le_max_right _ _)
  choose t ht using fun i j => hN i j n (hn' i j)
  let σ := ι ⊕ ((i : ι) × Fin (m i))
  let S : σ → GlobalSections X (modulePow X L.sheaf n) :=
    Sum.elim (fun i => powerSection (s i) n) (fun v => t v.1 v.2)
  have hU (i : ι) : SectionOpens.isoOpen (S (Sum.inl i)) = U i :=
    L.sectionOpen_power (s i) hn
  have hSn (i : ι) : IsIso (restrictSection (U i).ι (S (Sum.inl i))) :=
    isIso_restricted_section _ _ (hU i)
  let e (i : ι) : (modulePow X L.sheaf n).restrict (U i).ι ≅ O (U i).toScheme :=
    (asIso (restrictSection (U i).ι (S (Sum.inl i)))).symm
  have hnorm (i : ι) : coefficient (e i) (restrictSection (U i).ι (S (Sum.inl i))) = 1 :=
    coefficient_frame (e i)
  have hS : (⨆ v, SectionOpens.isoOpen (S v)) = ⊤ := by
    apply top_unique
    rw [← hc]
    apply iSup_le
    intro i
    exact (le_of_eq (hU i).symm).trans (le_iSup (fun v : σ => SectionOpens.isoOpen (S v)) (Sum.inl i))
  have hproper : IsProper (X.toSpecΓ ≫ Spec.map (CommRingCat.ofHom k)) := by
    rw [toSpec_scalarMap]
    infer_instance
  have hgen (i : ι) : Function.Surjective
      (eval₂Hom ((U i).ι.appTop.hom.comp k)
        (fun v => coefficient (e i) (restrictSection (U i).ι (S v)))) := by
    have heq : (fun v => coefficient (e i) (restrictSection (U i).ι (S v))) ∘
        (fun j : Fin (m i) => Sum.inr (⟨i, j⟩ : (i : ι) × Fin (m i))) = b i := by
      funext j
      exact coefficient_ratio (e i) (S (Sum.inl i)) (S (Sum.inr ⟨i, j⟩)) (b i j)
        (hnorm i) (ht i j)
    intro r
    obtain ⟨q, hq⟩ := hb i r
    refine ⟨rename (fun j : Fin (m i) => Sum.inr (⟨i, j⟩ : (i : ι) × Fin (m i))) q, ?_⟩
    rw [eval₂Hom_rename, heq]
    exact hq
  have hclosed := framedSectionsMorphism_closed k S U hc e Sum.inl hnorm hU
    (fun i => haff i) hgen
  rw [framedSectionsMorphism_eq_sectionsMorphism k S hS U hc e Sum.inl hnorm] at hclosed
  exact ⟨n, hn, σ, inferInstance, S, hS, hclosed⟩

end

open AlgebraicGeometry CategoryTheory TopologicalSpace
open scoped AlgebraicGeometry
open PiExponentSeshadri.Frames PiExponentSeshadri.Projective
variable {X : Scheme} {K : Type} [CommRing K]

theorem LineBundle.ample_projective_sections [IsIntegral X] [CompactSpace X]
    (p : X ⟶ Spec (CommRingCat.of K)) [IsProper p]
    (L : LineBundle X) (hL : L.IsAmple) :
    ∃ n : ℕ, 0 < n ∧ ∃ σ : Type, ∃ _ : Fintype σ,
      ∃ t : σ → GlobalSections X (modulePow X L.sheaf n),
      ∃ ht : (⨆ i, SectionOpens.isoOpen (t i)) = ⊤,
        IsClosedImmersion (sectionsMorphism
          (p.appTop.hom.comp (Scheme.ΓSpecIso (CommRingCat.of K)).inv.hom) t ht) := by
  obtain ⟨d, hd, l, s, hc, ha, hn⟩ := L.ample_common_degree_cover hL
  obtain ⟨n, hn', σ, hσ, t, ht, he⟩ := (L.pow d).power_section_embedding p s hc ha hn
  let e : modulePow X (L.pow d).sheaf n ≅ modulePow X L.sheaf (d * n) :=
    linePowerMul L d n
  let T : σ → GlobalSections X (modulePow X L.sheaf (d*n)) := fun i => t i ≫ e.hom
  have hT : (⨆ i, SectionOpens.isoOpen (T i)) = ⊤ := by
    exact (iSup_congr (fun i => SectionOpens.isoOpen_postcomp (t i) e)).trans ht
  refine ⟨d*n, Nat.mul_pos hd hn', σ, hσ, T, hT, ?_⟩
  have htransport := sectionsMorphism_transport
    (p.appTop.hom.comp (Scheme.ΓSpecIso (CommRingCat.of K)).inv.hom) t ht e hT
  exact htransport.symm ▸ he

end PiExponentSeshadri.Geometry

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/AmpleSlopeAlgebra.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.AmplePositiveTwist
import OAI.NumberTheory.PiExponent.Ampleness.FinitePullbackAmple
import OAI.NumberTheory.PiExponent.Ampleness.LineAmpleOperations
import OAI.NumberTheory.PiExponent.Geometry.LineBundleInverse

namespace OAI

namespace PiExponent.NumericalAmpleness
noncomputable section
open AlgebraicGeometry CategoryTheory
open PiExponentSeshadri.Geometry
variable {X : Scheme.{0}}

def slopeBundle (L H : LineBundle X) (a b : ℕ) : LineBundle X :=
  (L.pow b).tensor (H.pow a)

def slopeBundlePowIso (L H : LineBundle X) (a b n : ℕ) :
    ((slopeBundle L H a b).pow n).sheaf ≅ (slopeBundle L H (a*n) (b*n)).sheaf :=
  lineTensorPow (L.pow b) (H.pow a) n ≪≫
    moduleTensorIso (linePowerMul L b n) (linePowerMul H a n)

def slopeBundleAddIso (L H : LineBundle X) (a b e : ℕ) :
    ((slopeBundle L H a b).tensor (H.pow e)).sheaf ≅ (slopeBundle L H (a+e) b).sheaf :=
  lineTensorAssoc (L.pow b) (H.pow a) (H.pow e) ≪≫
    moduleTensorIso (Iso.refl _) (linePowerAdd H a e).symm

def slopeBundleCongrIso (L H : LineBundle X) (a b c d : ℕ)
    (ha : a = c) (hb : b = d) :
    (slopeBundle L H a b).sheaf ≅ (slopeBundle L H c d).sheaf := by
  subst c
  subst d
  exact Iso.refl _

def slopeBundleCrossIso (L H : LineBundle X) (a b c d : ℕ) (h : a*d ≤ c*b) :
    (((slopeBundle L H a b).pow d).tensor (H.pow (c*b-a*d))).sheaf ≅
      ((slopeBundle L H c d).pow b).sheaf :=
  moduleTensorIso (slopeBundlePowIso L H a b d) (Iso.refl _) ≪≫
    slopeBundleAddIso L H (a*d) (b*d) (c*b-a*d) ≪≫
      slopeBundleCongrIso L H (a*d+(c*b-a*d)) (b*d) (c*b) (d*b)
        (Nat.add_sub_of_le h) (Nat.mul_comm b d) ≪≫
      (slopeBundlePowIso L H c d b).symm

theorem ample_tensor_nonnegative_power (A H : LineBundle X)
    (hA : A.IsAmple) (hH : H.IsAmple) (n : ℕ) : (A.tensor (H.pow n)).IsAmple := by
  cases n with
  | zero =>
    exact PiExponent.AmpleIso.isAmple_of_sheaf_iso A (A.tensor (H.pow 0))
      (moduleTensorRightUnit A.sheaf).symm hA
  | succ n => exact hA.tensor (hH.pow (n+1) (by omega))

theorem ample_slope_of_cross_le (L H : LineBundle X) (hH : H.IsAmple)
    (a b c d : ℕ) (hb : 0 < b) (hd : 0 < d) (hcross : a*d ≤ c*b)
    (hA : (slopeBundle L H a b).IsAmple) : (slopeBundle L H c d).IsAmple := by
  have hp := ample_tensor_nonnegative_power ((slopeBundle L H a b).pow d) H
    (hA.pow d hd) hH (c*b-a*d)
  apply LineBundle.IsAmple.of_pow (slopeBundle L H c d) hb
  exact PiExponent.AmpleIso.isAmple_of_sheaf_iso _ _ (slopeBundleCrossIso L H a b c d hcross) hp

def linePowerTensorInverseIso (H : LineBundle X) (a : ℕ) (ha : 0 < a) :
    ((H.pow a).tensor H.inverse).sheaf ≅ (H.pow (a-1)).sheaf :=
  moduleTensorIso
    (eqToIso (congrArg (fun n => (H.pow n).sheaf) (by omega : a = a-1+1)) ≪≫
      linePowerAdd H (a-1) 1 ≪≫
        moduleTensorIso (Iso.refl _) (moduleTensorRightUnit H.sheaf))
    (Iso.refl _) ≪≫ moduleTensorInverseCancelIso (H.pow (a-1)).sheaf H

def slopeBundleSubtractIso (L H : LineBundle X) (a b : ℕ) (ha : 0 < a) :
    ((slopeBundle L H a b).tensor H.inverse).sheaf ≅ (slopeBundle L H (a-1) b).sheaf :=
  lineTensorAssoc (L.pow b) (H.pow a) H.inverse ≪≫
    moduleTensorIso (Iso.refl _) (linePowerTensorInverseIso H a ha)

theorem exists_smaller_ample_slope [IsIntegral X] [CompactSpace X]
    (L H : LineBundle X) (a b : ℕ) (ha : 0 < a) (hb : 0 < b)
    (hA : (slopeBundle L H a b).IsAmple) :
    ∃ n : ℕ, 0 < n ∧ (slopeBundle L H (a*n-1) (b*n)).IsAmple ∧
      ((a*n-1 : ℕ) : ℚ) / (b*n : ℕ) < (a:ℚ)/b := by
  obtain ⟨n,hn,hamp⟩ := (slopeBundle L H a b).exists_ample_twist H.inverse hA
  have han := Nat.mul_pos ha hn
  have ham : (slopeBundle L H (a*n-1) (b*n)).IsAmple :=
    PiExponent.AmpleIso.isAmple_of_sheaf_iso _ _
      (moduleTensorIso (slopeBundlePowIso L H a b n) (Iso.refl _) ≪≫
        slopeBundleSubtractIso L H (a*n) (b*n) han) hamp
  refine ⟨n,hn,ham,?_⟩
  have hbq : (0:ℚ) < b := by exact_mod_cast hb
  have hnq : (0:ℚ) < n := by exact_mod_cast hn
  have hsub : ((a*n-1:ℕ):ℚ) = (a:ℚ)*n-1 := by
    rw [Nat.cast_sub (by omega : 1 ≤ a*n), Nat.cast_mul, Nat.cast_one]
  rw [hsub, Nat.cast_mul]
  apply (div_lt_div_iff₀ (mul_pos hbq hnq) hbq).mpr
  nlinarith

theorem exists_ample_slope [IsIntegral X] [CompactSpace X]
    (L H : LineBundle X) (hH : H.IsAmple) :
    ∃ a : ℕ, 0 < a ∧ (slopeBundle L H a 1).IsAmple := by
  obtain ⟨a,ha,hA⟩ := H.exists_ample_twist L hH
  refine ⟨a,ha,PiExponent.AmpleIso.isAmple_of_sheaf_iso _ _ ?_ hA⟩
  exact moduleTensorComm (H.pow a).sheaf L.sheaf ≪≫
    moduleTensorIso (moduleTensorRightUnit L.sheaf).symm (Iso.refl _)

end
end PiExponent.NumericalAmpleness

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/AmpleSlopeTopology.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.AmpleSlopeAlgebra

namespace OAI

namespace PiExponent.NumericalAmpleness
noncomputable section
open AlgebraicGeometry CategoryTheory Set
open PiExponentSeshadri.Geometry
variable {X : Scheme.{0}}

def ampleSlopes (L H : LineBundle X) : Set ℝ :=
  {t | ∃ a b : ℕ, 0 < b ∧ t = (a : ℝ)/b ∧ (slopeBundle L H a b).IsAmple}

def ampleThreshold (L H : LineBundle X) : ℝ := sInf (ampleSlopes L H)

lemma ampleSlopes_bddBelow (L H : LineBundle X) : BddBelow (ampleSlopes L H) := by
  refine ⟨0, ?_⟩
  rintro t ⟨a,b,hb,rfl,ha⟩
  exact div_nonneg (Nat.cast_nonneg _) (Nat.cast_nonneg _)

lemma ampleSlopes_nonempty [IsIntegral X] [CompactSpace X]
    (L H : LineBundle X) (hH : H.IsAmple) : (ampleSlopes L H).Nonempty := by
  obtain ⟨a,ha,hA⟩ := exists_ample_slope L H hH
  exact ⟨(a:ℝ)/1,a,1,by decide,by norm_num,hA⟩

lemma ampleThreshold_nonneg [IsIntegral X] [CompactSpace X]
    (L H : LineBundle X) (hH : H.IsAmple) : 0 ≤ ampleThreshold L H := by
  apply le_csInf (ampleSlopes_nonempty L H hH)
  rintro t ⟨a,b,hb,rfl,ha⟩
  exact div_nonneg (Nat.cast_nonneg _) (Nat.cast_nonneg _)

theorem ample_of_threshold_lt [IsIntegral X] [CompactSpace X]
    (L H : LineBundle X) (hH : H.IsAmple) (a b : ℕ) (hb : 0 < b)
    (ht : ampleThreshold L H < (a:ℝ)/b) : (slopeBundle L H a b).IsAmple := by
  obtain ⟨t,htmem,htt⟩ := exists_lt_of_csInf_lt (ampleSlopes_nonempty L H hH) ht
  obtain ⟨c,e,he,rfl,hA⟩ := htmem
  apply ample_slope_of_cross_le L H hH c e a b he hb _ hA
  have hcross := (div_lt_div_iff₀ (by exact_mod_cast he : (0:ℝ)<e)
    (by exact_mod_cast hb : (0:ℝ)<b)).mp htt
  exact_mod_cast hcross.le

theorem threshold_lt_of_ample [IsIntegral X] [CompactSpace X]
    (L H : LineBundle X) (a b : ℕ) (ha : 0 < a) (hb : 0 < b)
    (hA : (slopeBundle L H a b).IsAmple) : ampleThreshold L H < (a:ℝ)/b := by
  obtain ⟨n,hn,hsmall,hlt⟩ := exists_smaller_ample_slope L H a b ha hb hA
  have hmem : (((a*n-1:ℕ):ℝ)/(b*n:ℕ)) ∈ ampleSlopes L H :=
    ⟨a*n-1,b*n,Nat.mul_pos hb hn,rfl,hsmall⟩
  have hlt' : (((a*n-1:ℕ):ℝ)/(b*n:ℕ)) < (a:ℝ)/b := by
    have h := (Rat.cast_strictMono (K := ℝ)) hlt
    simpa only [Rat.cast_div, Rat.cast_natCast] using h
  exact (csInf_le (ampleSlopes_bddBelow L H) hmem).trans_lt hlt'

lemma slope_zero_isAmple_iff (L H : LineBundle X) (b : ℕ) (hb : 0 < b) :
    (slopeBundle L H 0 b).IsAmple ↔ L.IsAmple := by
  constructor
  · intro h
    apply LineBundle.IsAmple.of_pow L hb
    exact PiExponent.AmpleIso.isAmple_of_sheaf_iso _ _
      (moduleTensorRightUnit (L.pow b).sheaf) h
  · intro h
    exact PiExponent.AmpleIso.isAmple_of_sheaf_iso _ _
      (moduleTensorRightUnit (L.pow b).sheaf).symm (h.pow b hb)

lemma ampleThreshold_eq_zero_of_ample [IsIntegral X] [CompactSpace X]
    (L H : LineBundle X) (hH : H.IsAmple) (hL : L.IsAmple) : ampleThreshold L H = 0 := by
  apply le_antisymm _ (ampleThreshold_nonneg L H hH)
  apply csInf_le (ampleSlopes_bddBelow L H)
  exact ⟨0,1,by decide,by norm_num,(slope_zero_isAmple_iff L H 1 (by decide)).mpr hL⟩

end
end PiExponent.NumericalAmpleness

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/AmpleThresholdPolynomial.lean <==
import Mathlib.Analysis.Calculus.Deriv.Polynomial
import Mathlib.Analysis.Calculus.Deriv.MeanValue
import Mathlib.Analysis.Calculus.Deriv.Inv
import Mathlib.Tactic

namespace OAI

namespace PiExponent.NumericalAmpleness
open Set
open scoped Topology

theorem polynomial_pos_at_left_of_margin
    (P : Polynomial ℝ) (d : ℕ) (r ε b : ℝ) (hr : 0 ≤ r) (hε : 0 < ε)
    (hrb : r < b) (hpositive : 0 < P.eval b)
    (hderivative : ∀ t : ℝ, r < t →
      (t + ε) * P.derivative.eval t ≤ (d : ℝ) * P.eval t) :
    0 < P.eval r := by
  let Q : ℝ → ℝ := fun t => P.eval t / (t+ε)^d
  have hbase (x : ℝ) (hx : x ∈ Icc r b) : 0 < x+ε := by
    have := hx.1
    linarith
  have hderiv (x : ℝ) (hx : x ∈ Icc r b) :
      HasDerivAt Q
        ((P.derivative.eval x * (x+ε)^d -
          P.eval x * ((d:ℝ) * (x+ε)^(d-1))) / ((x+ε)^d)^2) x := by
    convert! (P.hasDerivAt x).div (((hasDerivAt_id x).add_const ε).pow d)
      (pow_ne_zero d (ne_of_gt (hbase x hx))) using 1
    simp
  have hanti : AntitoneOn Q (Icc r b) := by
    apply antitoneOn_of_deriv_nonpos (convex_Icc r b)
    · exact P.continuousOn.div ((continuous_id.add continuous_const).pow d).continuousOn
        (fun x hx => pow_ne_zero d (ne_of_gt (hbase x hx)))
    · intro x hx
      exact (hderiv x (interior_subset hx)).differentiableAt.differentiableWithinAt
    · intro x hx
      have hx' : r < x := (show x ∈ Ioo r b by simpa only [interior_Icc] using hx).1
      have h := hderivative x hx'
      rw [(hderiv x (interior_subset hx)).deriv]
      apply div_nonpos_of_nonpos_of_nonneg _ (sq_nonneg _)
      cases d with
      | zero =>
        simp only [Nat.cast_zero, zero_mul, pow_zero, mul_one, mul_zero, sub_zero] at h ⊢
        exact nonpos_of_mul_nonpos_left (by simpa only [mul_comm] using h)
          (hbase x (interior_subset hx))
      | succ n =>
        have he : P.derivative.eval x * (x+ε)^(n+1) -
            P.eval x * ((n+1:ℕ):ℝ) * (x+ε)^n =
            (x+ε)^n * ((x+ε)*P.derivative.eval x - ((n+1:ℕ):ℝ)*P.eval x) := by
          rw [pow_succ]
          ring
        have hn : (x+ε)^n * ((x+ε)*P.derivative.eval x -
            ((n+1:ℕ):ℝ)*P.eval x) ≤ 0 :=
          mul_nonpos_of_nonneg_of_nonpos (le_of_lt (pow_pos (hbase x (interior_subset hx)) n))
            (sub_nonpos.mpr h)
        simpa only [Nat.succ_eq_add_one, Nat.add_sub_cancel, ← mul_assoc, he] using hn
  have hle : Q b ≤ Q r := hanti ⟨le_rfl,hrb.le⟩ ⟨hrb.le,le_rfl⟩ hrb.le
  have hq : 0 < Q b := div_pos hpositive
    (pow_pos (by linarith) d)
  exact (div_pos_iff_of_pos_right (pow_pos (by linarith : 0 < r+ε) d)).mp (hq.trans_le hle)

theorem polynomial_pos_at_boundary_of_margin
    (P : Polynomial ℝ) (d : ℕ) (r ε : ℝ) (hr : 0 ≤ r) (hε : 0 < ε)
    (hpositive : ∀ t : ℝ, r < t → 0 < P.eval t)
    (hderivative : ∀ t : ℝ, r < t →
      (t+ε) * P.derivative.eval t ≤ (d:ℝ) * P.eval t) : 0 < P.eval r :=
  polynomial_pos_at_left_of_margin P d r ε (r+1) hr hε (by linarith)
    (hpositive (r+1) (by linarith)) hderivative

theorem polynomial_pos_at_boundary_of_rational_margin
    (P : Polynomial ℝ) (d : ℕ) (r ε : ℝ) (hr : 0 ≤ r) (hε : 0 < ε)
    (hpositive : ∀ t : ℚ, r < (t:ℝ) → 0 < P.eval (t:ℝ))
    (hderivative : ∀ t : ℚ, r < (t:ℝ) →
      ((t:ℝ)+ε) * P.derivative.eval (t:ℝ) ≤ (d:ℝ) * P.eval (t:ℝ)) :
    0 < P.eval r := by
  have hreal (x : ℝ) : x ≤ r ∨ (x+ε)*P.derivative.eval x ≤ (d:ℝ)*P.eval x := by
    refine DenseRange.induction_on
      (Rat.denseRange_cast : DenseRange (fun q : ℚ => (q:ℝ))) x ?_ ?_
    · exact isClosed_le continuous_id continuous_const |>.union
        (isClosed_le ((continuous_id.add continuous_const).mul P.derivative.continuous)
          (continuous_const.mul P.continuous))
    · intro q
      by_cases hq : (q:ℝ) ≤ r
      · exact Or.inl hq
      · exact Or.inr (hderivative q (lt_of_not_ge hq))
  obtain ⟨b,hrb,hb⟩ := exists_rat_btwn (show r < r+1 by linarith)
  exact polynomial_pos_at_left_of_margin P d r ε (b:ℝ) hr hε hrb (hpositive b hrb)
    (fun x hx => (hreal x).resolve_left (not_le_of_gt hx))

theorem nonnegative_rat_nat_ratio (q : ℚ) (hq : 0 ≤ q) :
    ∃ a b : ℕ, 0 < b ∧ (q:ℝ) = (a:ℝ)/b := by
  refine ⟨q.num.natAbs,q.den,q.pos,?_⟩
  have hn : 0 ≤ q.num := Rat.num_nonneg.mpr hq
  rw [Rat.cast_def, Nat.cast_natAbs, abs_of_nonneg hn]

theorem exists_positive_rational_below_of_polynomial_pos
    (P : Polynomial ℝ) (r : ℝ) (hr : 0 < r) (hP : 0 < P.eval r) :
    ∃ q : ℚ, 0 < (q:ℝ) ∧ (q:ℝ) < r ∧ 0 < P.eval (q:ℝ) := by
  have hn : {t : ℝ | 0 < P.eval t} ∈ 𝓝 r :=
    P.continuousAt.preimage_mem_nhds (Ioi_mem_nhds hP)
  obtain ⟨a,ha,hsub⟩ := exists_Ioc_subset_of_mem_nhds' hn hr
  obtain ⟨q,haq,hqr⟩ := exists_rat_btwn ha.2
  exact ⟨q,ha.1.trans_lt haq,hqr,hsub ⟨haq,hqr.le⟩⟩

end PiExponent.NumericalAmpleness

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/BlowupAffineSections.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.BlowupPresentationRestriction
import OAI.NumberTheory.PiExponent.Ampleness.BlowupUniversalBaseChange
import OAI.NumberTheory.PiExponent.Ampleness.ReesRelativeSections

namespace OAI

namespace PiExponentSeshadri.Geometry
noncomputable section
open CategoryTheory CategoryTheory.Limits AlgebraicGeometry TopologicalSpace
open PiExponentSeshadri.Frames
variable {X B : Scheme.{0}} {I : X.IdealSheafData} {π : B ⟶ X}

theorem IsBlowup.affine_section_cover [IsAffine X] (hπ : IsBlowup I π)
    (J : LineBundle B) (ι : J.sheaf ⟶ O B) (hJ : PresentsPullbackIdeal I π J ι) :
    ∃ (α : Type) (s : α → (O B ⟶ J.sheaf)),
      (⨆ a, SectionOpens.isoOpen (s a)) = ⊤ ∧
      ∀ a, IsAffineOpen (SectionOpens.isoOpen (s a)) := by
  let A := I.ideal ⟨⊤,isAffineOpen_top X⟩
  have hp := hπ.postIso X.isoSpec (IdealPullback.specIdeal A)
    (IdealPullback.specIdeal_comap_toSpec I)
  obtain ⟨s,hs,ha⟩ := ReesGrading.relative_affine_section_cover A
    (π ≫ X.isoSpec.hom) J ι (presents_post_toSpec J ι hJ) hp
  exact ⟨A,s,hs,ha⟩

end
end PiExponentSeshadri.Geometry

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/BlowupAmpleTwist.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.AmpleFromCover
import OAI.NumberTheory.PiExponent.Ampleness.AmpleIso
import OAI.NumberTheory.PiExponent.Ampleness.BlowupAffineSections
import OAI.NumberTheory.PiExponent.Ampleness.BlowupProperIntegral
import OAI.NumberTheory.PiExponent.Ampleness.ClosedAmpleRestriction
import OAI.NumberTheory.PiExponent.Ampleness.RelativeAffineSectionAmple
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveSectionsPullback

namespace OAI

noncomputable section

namespace PiExponentSeshadri.Geometry
section
open CategoryTheory CategoryTheory.Limits AlgebraicGeometry TopologicalSpace
open PiExponentSeshadri.Frames PiExponentSeshadri.SectionOpens PiExponentSeshadri.Projective
variable {X : Scheme.{0}}

variable {B : Scheme.{0}} {I : X.IdealSheafData} {π : B ⟶ X}

theorem IsBlowup.eventual_ample_exceptional_twist [IsIntegral B] [CompactSpace B]
    [CompactSpace X] (hπ : IsBlowup I π) (L : LineBundle X) (hL : L.IsAmple)
    (J : LineBundle B) (ι : J.sheaf ⟶ O B) (hJ : PresentsPullbackIdeal I π J ι) :
    ∃ a N : ℕ, 0 < a ∧ ∀ n : ℕ, N ≤ n →
      ((((L.pow a).pullback π).pow (n+1)).tensor J).IsAmple := by
  classical
  obtain ⟨a,ha,l,s,hs,hsa,-⟩ := L.ample_common_degree_cover hL
  let P := (L.pow a).pullback π
  let t (i : Fin l) : O B ⟶ P.sheaf := pullbackSection π (s i)
  have ht i : isoOpen (t i) = π ⁻¹ᵁ isoOpen (s i) := pullback_isoOpen_eq (L.pow a) (s i) π
  have hc : (⨆ i,isoOpen (t i)) = ⊤ := pullback_sections_cover s hs π
  have hloc (i : Fin l) : ∃ (α : Type)
      (w : α → (O (isoOpen (t i)).toScheme ⟶ J.sheaf.restrict (isoOpen (t i)).ι)),
        (⨆ a,isoOpen (w a)) = ⊤ ∧ ∀ a, IsAffineOpen (isoOpen (w a)) := by
    rw [ht]
    let U : X.affineOpens := ⟨isoOpen (s i),hsa i⟩
    let : IsAffine U.1.toScheme := U.2
    exact (hπ.morphismRestrict U.1).affine_section_cover (J.restrict (π ⁻¹ᵁ U.1).ι)
      (InvertibleLocal.restrictedInclusion J ι (π ⁻¹ᵁ U.1).ι)
      (presents_morphismRestrict J ι hJ U)
  obtain ⟨N,hN⟩ := P.eventual_twist_affine_cover J t hc hloc
  refine ⟨a,N,ha,fun n hn => ?_⟩
  obtain ⟨σ,hσ,q,hq,hqa,-⟩ := hN n hn
  exact ((P.pow (n+1)).tensor J).ample_of_affine_section_cover q hq hqa

end

open CategoryTheory AlgebraicGeometry TopologicalSpace
open PiExponentSeshadri.Frames
variable {X B : Scheme.{0}} {I : X.IdealSheafData} {π : B ⟶ X}

theorem IsBlowup.exists_ample_exceptional_power_gt_one
    [IsIntegral B] [CompactSpace B] [CompactSpace X]
    (hπ : IsBlowup I π) (L : LineBundle X) (hL : L.IsAmple)
    (J : LineBundle B) (ι : J.sheaf ⟶ O B) (hJ : PresentsPullbackIdeal I π J ι) :
    ∃ a : ℕ, 1 < a ∧ (((L.pullback π).pow a).tensor J).IsAmple := by
  obtain ⟨a,N,ha,h⟩ := hπ.eventual_ample_exceptional_twist L hL J ι hJ
  refine ⟨a*(N+2), ?_, ?_⟩
  · have hmul := Nat.mul_le_mul_right (N+2) (Nat.succ_le_of_lt ha)
    omega
  · apply PiExponent.AmpleIso.isAmple_of_sheaf_iso _ _ _ (h (N+1) (by omega))
    exact moduleTensorIso
      ((modulePowFunctor (N+2)).mapIso (PullbackTensor.powIso π L a) ≪≫
        linePowerMul (L.pullback π) a (N+2)) (Iso.refl _)

end PiExponentSeshadri.Geometry

namespace PiExponentSeshadri.BlowupGluing
open CategoryTheory AlgebraicGeometry TopologicalSpace
open PiExponentSeshadri.Geometry
variable {X : Scheme.{0}} [IsIntegral X] [IsLocallyNoetherian X] [CompactSpace X]

theorem exists_ample_exceptional_power_gt_one (I : X.IdealSheafData)
    (hI : I.support ≠ ⊤) (L : LineBundle X) (hL : L.IsAmple) :
    ∃ a : ℕ, 1 < a ∧
      (((L.pullback (projection I)).pow a).tensor (exceptionalLineBundle I)).IsAmple := by
  let := scheme_isIntegral I hI
  let : CompactSpace (scheme I) := QuasiCompact.compactSpace_of_compactSpace (projection I)
  exact (isBlowup I).exists_ample_exceptional_power_gt_one L hL
    (exceptionalLineBundle I) (exceptionalInclusion I) (exceptional_presents I)

end PiExponentSeshadri.BlowupGluing

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/BlowupComplement.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.GlobalBlowupGluing

namespace OAI

namespace PiExponentSeshadri.Geometry
noncomputable section
open CategoryTheory CategoryTheory.Limits AlgebraicGeometry
variable {X Y B : Scheme.{0}} {I : X.IdealSheafData} {π : B ⟶ X}

lemma invertible_top (f : Y ⟶ X) : InvertiblePullbackIdeal ⊤ f := by
  apply InvertibleLocal.invertible_of_local_equations
  intro y
  obtain ⟨U, hU, hyU, _⟩ := exists_isAffineOpen_mem_and_subset
    (show y ∈ (⊤ : Y.Opens) from trivial)
  refine ⟨⟨U, hU⟩, hyU, 1, isRegular_one, ?_⟩
  simp

lemma isBlowup_id (hI : InvertiblePullbackIdeal I (𝟙 X)) :
    IsBlowup I (𝟙 X) := by
  refine ⟨hI, fun Y f _ => ⟨f, by simp, ?_⟩⟩
  intro g hg
  simpa using hg

lemma IsBlowup.isIso_of_invertible (hπ : IsBlowup I π)
    (hI : InvertiblePullbackIdeal I (𝟙 X)) : IsIso π := by
  have hπe : (hπ.iso (isBlowup_id hI)).hom = π := by
    simpa using hπ.iso_hom_comp (isBlowup_id hI)
  rw [← hπe]
  infer_instance

lemma IsBlowup.isIso_over_complement (hπ : IsBlowup I π) :
    IsIso (pullback.fst (Scheme.Opens.ι (X := X) I.support.compl) π) := by
  apply (hπ.open_baseChange (Scheme.Opens.ι (X := X) I.support.compl)).isIso_of_invertible
  have he : I.comap (Scheme.Opens.ι (X := X) I.support.compl) = ⊤ := by
    apply (Scheme.IdealSheafData.support_eq_bot_iff _).mp
    rw [Scheme.IdealSheafData.support_comap]
    ext x
    change (x.val ∈ I.support ↔ False)
    exact iff_false_intro x.property
  rw [he]
  exact invertible_top _

end
end PiExponentSeshadri.Geometry

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/BlowupCurveMargin.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.AmpleCurveDegreePositive
import OAI.NumberTheory.PiExponent.Ampleness.NefAmple
import OAI.NumberTheory.PiExponent.Approximation.ConstantPullbackDegree
import OAI.NumberTheory.PiExponent.Geometry.AdmissibleCurveInequality
import OAI.NumberTheory.PiExponent.LocalAlgebra.InvertibleIdealAway

namespace OAI

noncomputable section
namespace PiExponent.BlowupCurveMargin
open AlgebraicGeometry CategoryTheory
open PiExponentSeshadri.Geometry
open NumericalAmpleness
variable {B X : Scheme.{0}}

theorem curve_degree_laws (p : B ⟶ Spec (.of ℂ)) [IsProper p]
    (H : LineBundle B) (hH : H.IsAmple) (C : IntegralCurve B) :
    (∀ L M : LineBundle B, curveDegree p (L.tensor M) C =
      curveDegree p L C + curveDegree p M C) ∧
    (∀ (L : LineBundle B) (n : ℕ), curveDegree p (L.pow n) C =
      (n : ℤ) * curveDegree p L C) := by
  let HC := H.pullback C.embedding
  have hHC : HC.IsAmple := LineBundle.IsAmple.pullback_closedImmersion H hH C.embedding
  have hfinite := CurveDegree.finite_line_cohomology_of_ample (C.embedding ≫ p) HC hHC
  have hH2 : CurveDegree.LineCohomologyTwoZero C.scheme := by
    intro M
    exact ⟨fun a b =>
      (lineBundle_cohomology_zero_of_dimension_le 1 (C.embedding ≫ p) HC hHC M
        C.dimension.le 2 (by omega) a).trans
      (lineBundle_cohomology_zero_of_dimension_le 1 (C.embedding ≫ p) HC hHC M
        C.dimension.le 2 (by omega) b).symm⟩
  exact ⟨fun L M => curveDegree_tensor p H hH L M C hfinite hH2,
    fun L n => curveDegree_pow p H hH L C hfinite hH2 n⟩

def marginCoefficient (a : ℕ) (σ : ℝ) : ℝ := σ / ((a : ℝ) * (1 + σ) - 1)

theorem marginCoefficient_pos {a : ℕ} (ha : 1 < a) {σ : ℝ} (hσ : 0 < σ) :
    0 < marginCoefficient a σ := by
  apply div_pos hσ
  exact NefAmple.combination_denominator_pos (by exact_mod_cast ha) hσ

theorem margin_of_nonnegative_degree
    (p : B ⟶ Spec (.of ℂ)) [IsProper p] (A J : LineBundle B)
    (a : ℕ) (ha : 1 < a) (hample : ((A.pow a).tensor J).IsAmple)
    (σ : ℝ) (hσ : 0 < σ) (C : IntegralCurve B)
    (hn : 0 ≤ (curveDegree p A C : ℝ) + (1 + σ) * (curveDegree p J C : ℝ)) :
    marginCoefficient a σ * (curveDegree p ((A.pow a).tensor J) C : ℝ) ≤
      (curveDegree p (A.tensor J) C : ℝ) := by
  obtain ⟨ht,hp⟩ := curve_degree_laws p ((A.pow a).tensor J) hample C
  rw [ht, hp, ht]
  push_cast
  unfold marginCoefficient
  have ha' : 1 < (a : ℝ) := by exact_mod_cast ha
  have hd := NefAmple.combination_denominator_pos ha' hσ
  rw [div_mul_eq_mul_div]
  apply (div_le_iff₀ hd).mpr
  have hn' := mul_nonneg (sub_pos.mpr ha').le hn
  nlinarith

theorem curveDegree_zero_of_frame (p : B ⟶ Spec (.of ℂ))
    (J : LineBundle B) (C : IntegralCurve B)
    (e : (J.pullback C.embedding).sheaf ≅ structureSheaf C.scheme) :
    curveDegree p J C = 0 := by
  unfold curveDegree
  change eulerCharacteristic (C.embedding ≫ p) 1 (J.pullback C.embedding).sheaf - _ = 0
  rw [eulerCharacteristic_iso (C.embedding ≫ p) e 1]
  exact sub_self _

theorem margin_of_exceptional_frame
    (p : B ⟶ Spec (.of ℂ)) [IsProper p] (A J : LineBundle B)
    (a : ℕ) (ha : 1 < a) (hample : ((A.pow a).tensor J).IsAmple)
    (σ : ℝ) (hσ : 0 < σ) (C : IntegralCurve B)
    (e : (J.pullback C.embedding).sheaf ≅ structureSheaf C.scheme) :
    marginCoefficient a σ * (curveDegree p ((A.pow a).tensor J) C : ℝ) ≤
      (curveDegree p (A.tensor J) C : ℝ) := by
  have hj := curveDegree_zero_of_frame p J C e
  have hpos := curveDegree_pos_of_ample p ((A.pow a).tensor J) hample C
  obtain ⟨ht,hp⟩ := curve_degree_laws p ((A.pow a).tensor J) hample C
  rw [ht, hp, hj, add_zero] at hpos
  have ha' : (0 : ℤ) < a := by exact_mod_cast (Nat.zero_lt_of_lt ha)
  have hA := (mul_pos_iff_of_pos_left ha').mp hpos
  apply margin_of_nonnegative_degree p A J a ha hample σ hσ C
  rw [hj]
  simpa using (show (0 : ℝ) ≤ (curveDegree p A C : ℝ) by exact_mod_cast hA.le)

theorem margin_of_avoids_center
    (p : B ⟶ Spec (.of ℂ)) [IsProper p]
    (I : X.IdealSheafData) (π : B ⟶ X) (A J : LineBundle B)
    (ι : J.sheaf ⟶ structureSheaf B) (hJ : PresentsPullbackIdeal I π J ι)
    (a : ℕ) (ha : 1 < a) (hample : ((A.pow a).tensor J).IsAmple)
    (σ : ℝ) (hσ : 0 < σ) (C : IntegralCurve B)
    (havoid : ∀ c : C.scheme, (C.embedding ≫ π) c ∉ I.support) :
    marginCoefficient a σ * (curveDegree p ((A.pow a).tensor J) C : ℝ) ≤
      (curveDegree p (A.tensor J) C : ℝ) :=
  margin_of_exceptional_frame p A J a ha hample σ hσ C
    (InvertibleIdealAway.pullbackIsoOfAvoids I π J ι hJ C.embedding havoid)

theorem margin_of_image_outside_chart
    (p : B ⟶ Spec (.of ℂ)) [IsProper p]
    (I : X.IdealSheafData) (π : B ⟶ X) (A J : LineBundle B)
    (ι : J.sheaf ⟶ structureSheaf B) (hJ : PresentsPullbackIdeal I π J ι)
    (a : ℕ) (ha : 1 < a) (hample : ((A.pow a).tensor J).IsAmple)
    (σ : ℝ) (hσ : 0 < σ) (C : IntegralCurve B)
    (U : X.Opens) (hsupport : (I.support : Set X) ⊆ U)
    (hmiss : ∀ c : C.scheme, (C.embedding ≫ π) c ∉ U) :
    marginCoefficient a σ * (curveDegree p ((A.pow a).tensor J) C : ℝ) ≤
      (curveDegree p (A.tensor J) C : ℝ) :=
  margin_of_avoids_center p I π A J ι hJ a ha hample σ hσ C
    (fun c hc => hmiss c (hsupport hc))

theorem margin_of_contracted
    (p : B ⟶ Spec (.of ℂ)) [IsProper p] (π : B ⟶ X)
    (L : LineBundle X) (J : LineBundle B)
    (a : ℕ) (ha : 1 < a) (hample : (((L.pullback π).pow a).tensor J).IsAmple)
    (σ : ℝ) (hσ : 0 < σ) (C : IntegralCurve B)
    (x : X) (hc : Set.range (C.embedding ≫ π) ⊆ ({x} : Set X)) :
    marginCoefficient a σ * (curveDegree p (((L.pullback π).pow a).tensor J) C : ℝ) ≤
      (curveDegree p ((L.pullback π).tensor J) C : ℝ) := by
  have hA := ConstantPullbackDegree.curveDegree_eq_zero_of_contracted p L π C x hc
  have hpos := curveDegree_pos_of_ample p (((L.pullback π).pow a).tensor J) hample C
  obtain ⟨ht,hp⟩ := curve_degree_laws p (((L.pullback π).pow a).tensor J) hample C
  rw [ht, hp, hA, mul_zero, zero_add] at hpos
  apply margin_of_nonnegative_degree p (L.pullback π) J a ha hample σ hσ C
  rw [hA]
  exact add_nonneg (by norm_num) (mul_nonneg (by linarith)
    (by exact_mod_cast hpos.le))

variable {ν Λ D : ℝ} (d : AdmissibleParameters ν Λ D)
variable {E : Type*} [Field E] [Algebra ℂ E] [Algebra.EssFiniteType ℂ E]

def contactSum (y : E) (x : Fin d.m → E)
    (hgen : IntermediateField.adjoin ℂ
      (Set.range (Fin.cases y x : Fin (d.m+1) → E)) = ⊤)
    (htrdeg : Algebra.trdeg ℂ E = 1) : ℝ :=
  let hres := PlaceLocalRing.residue_integral htrdeg.le
  let hfinite := CurveParameterFinite.finite_over_every_parameter ℂ E htrdeg
  let z : Fin (d.m+1) → E := Fin.cases y x
  let hz := CurveInequality.nonconstant_coordinates z hgen htrdeg
  ∑ q ∈ CurveContactFamily.places hfinite z d.curveCenters hz,
    (CurveContactFamily.contact hres hfinite z d.curveCenters hz d.curveJetWeights q : ℝ)

def poleDegree (y : E) (x : Fin d.m → E) (htrdeg : Algebra.trdeg ℂ E = 1) : ℝ :=
  CurveContactSum.weightedDegree
    (CurveParameterFinite.finite_over_every_parameter ℂ E htrdeg)
    (Fin.cases y x : Fin (d.m+1) → E) d.curveDegreeWeights

theorem actual_contact_bound (y : E) (x : Fin d.m → E)
    (hgen : IntermediateField.adjoin ℂ
      (Set.range (Fin.cases y x : Fin (d.m+1) → E)) = ⊤)
    (htrdeg : Algebra.trdeg ℂ E = 1) :
    (1 + (d.sigma : ℝ)) * contactSum d y x hgen htrdeg ≤ poleDegree d y x htrdeg :=
  d.exact_weighted_curve_inequality y x hgen htrdeg

theorem margin_of_actual_contact_degrees
    (p : B ⟶ Spec (.of ℂ)) [IsProper p] (A J : LineBundle B)
    (a : ℕ) (ha : 1 < a) (hample : ((A.pow a).tensor J).IsAmple)
    (C : IntegralCurve B) (y : E) (x : Fin d.m → E)
    (hgen : IntermediateField.adjoin ℂ
      (Set.range (Fin.cases y x : Fin (d.m+1) → E)) = ⊤)
    (htrdeg : Algebra.trdeg ℂ E = 1) (R : ℚ) (hR : 0 < R)
    (hA : (curveDegree p A C : ℝ) = (R : ℝ) * poleDegree d y x htrdeg)
    (hJ : (curveDegree p J C : ℝ) = -(R : ℝ) * contactSum d y x hgen htrdeg) :
    marginCoefficient a d.sigma * (curveDegree p ((A.pow a).tensor J) C : ℝ) ≤
      (curveDegree p (A.tensor J) C : ℝ) := by
  apply margin_of_nonnegative_degree p A J a ha hample d.sigma d.sigma_pos C
  rw [hA, hJ]
  have hR' : (0 : ℝ) ≤ R := by exact_mod_cast hR.le
  have h := mul_le_mul_of_nonneg_left (actual_contact_bound d y x hgen htrdeg) hR'
  nlinarith


end PiExponent.BlowupCurveMargin

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/BlowupIdeal.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.FiniteCoverCohomology
import OAI.NumberTheory.PiExponent.Geometry.LineBundleTensor
import OAI.NumberTheory.PiExponent.LocalAlgebra.IdealModule

namespace OAI

noncomputable section

namespace PiExponentSeshadri

namespace Geometry
open CategoryTheory AlgebraicGeometry

def sectionImageIdeal {X : Scheme} (J : LineBundle X)
    (ι : J.sheaf ⟶ structureSheaf X) (U : X.Opens) : Ideal Γ(X, U) := by
  letI : Module Γ(X, U) (J.sheaf.val.obj (Opposite.op U)) :=
    (J.sheaf.val.obj (Opposite.op U)).isModule
  let φ : J.sheaf.val.obj (Opposite.op U) →ₗ[Γ(X, U)] Γ(X, U) :=
    (ι.val.app (Opposite.op U)).hom
  exact φ.range

def PresentsPullbackIdeal {X Y : Scheme} (I : X.IdealSheafData) (f : Y ⟶ X)
    (J : LineBundle Y) (ι : J.sheaf ⟶ structureSheaf Y) : Prop :=
  Mono ι ∧ ∀ (U : Y.affineOpens) (V : X.affineOpens)
    (e : U.1 ≤ f ⁻¹ᵁ V.1),
    sectionImageIdeal J ι U.1 = (I.ideal V).map (f.appLE V.1 U.1 e).hom

def InvertiblePullbackIdeal {X Y : Scheme} (I : X.IdealSheafData) (f : Y ⟶ X) : Prop :=
  ∃ (J : LineBundle Y) (ι : J.sheaf ⟶ structureSheaf Y), PresentsPullbackIdeal I f J ι

def IsBlowup {X B : Scheme} (I : X.IdealSheafData) (π : B ⟶ X) : Prop :=
  InvertiblePullbackIdeal I π ∧ ∀ (Y : Scheme) (f : Y ⟶ X),
    InvertiblePullbackIdeal I f → ∃! h : Y ⟶ B, h ≫ π = f

end Geometry

namespace IdealModule

section
open CategoryTheory CategoryTheory.Limits AlgebraicGeometry Opposite
universe u
variable {X : Scheme.{u}}

def sectionFamily {M : X.Modules} (s : Γ(M, ⊤)) : M.sections where
  val U := M.presheaf.map (homOfLE (show U.unop ≤ ⊤ from le_top)).op s
  property {U V} i := by
    change (M.presheaf.map (homOfLE le_top).op ≫ M.presheaf.map i) s = _
    rw [← Functor.map_comp]
    rfl

def fromSection {M : X.Modules} (s : Γ(M, ⊤)) : unit X ⟶ M :=
  M.unitHomEquiv.symm (sectionFamily s)

@[simp] lemma fromSection_app {M : X.Modules} (s : Γ(M, ⊤))
    (U : X.Opens) (a : Γ(X, U)) :
    (fromSection s).val.app (op U) a = a • M.presheaf.map (homOfLE le_top).op s := rfl

lemma fromSection_inclusion_app {M : X.Modules} (g : M ⟶ unit X)
    (s : Γ(M, ⊤)) (r : Γ(X, ⊤)) (hs : g.val.app (op ⊤) s = r)
    (U : X.Opens) (a : Γ(X, U)) :
    g.val.app (op U) ((fromSection s).val.app (op U) a) =
      X.presheaf.map (homOfLE le_top).op r * a := by
  rw [fromSection_app]
  have hn := PresheafOfModules.naturality_apply g.val (homOfLE (show U ≤ ⊤ from le_top)).op s
  change g.val.app (op U) (M.presheaf.map (homOfLE le_top).op s) =
    X.presheaf.map (homOfLE le_top).op (g.val.app (op ⊤) s) at hn
  have he := ((g.val.app (op U)).hom).map_smul a (M.presheaf.map (homOfLE le_top).op s)
  change _ = a * (show Γ(X, U) from g.val.app (op U) (M.presheaf.map (homOfLE le_top).op s)) at he
  exact he.trans ((congrArg (fun b : Γ(X, U) => a * b)
    (hn.trans (congrArg (fun b : Γ(X, ⊤) => X.presheaf.map (homOfLE le_top).op b) hs))).trans
      (mul_comm _ _))

lemma isIso_fromSection {M : X.Modules} (g : M ⟶ unit X) [Mono g]
    (s : Γ(M, ⊤)) (r : Γ(X, ⊤)) (hs : g.val.app (op ⊤) s = r)
    (hprincipal : ∀ U : X.affineOpens,
      (g.val.app (op U.1)).hom.range = Ideal.span {X.presheaf.map (homOfLE le_top).op r})
    (hregular : ∀ U : X.affineOpens,
      IsLeftRegular (X.presheaf.map (homOfLE (show U.1 ≤ ⊤ from le_top)).op r)) :
    IsIso (fromSection s) := by
  apply isIso_of_affine_app
  intro U
  have hinj : Function.Injective (g.val.app (op U.1)) := by
    let : Mono g.val := inferInstanceAs (Mono ((Scheme.Modules.toPresheafOfModules X).map g))
    exact PresheafOfModules.injective_of_mono g.val (op U.1)
  apply (ConcreteCategory.isIso_iff_bijective _).mpr
  constructor
  · intro a b hab
    apply hregular U
    have he := congrArg (g.val.app (op U.1)) hab
    change g.val.app (op U.1) ((fromSection s).val.app (op U.1) a) =
      g.val.app (op U.1) ((fromSection s).val.app (op U.1) b) at he
    exact (fromSection_inclusion_app g s r hs U.1 a).symm.trans
      (he.trans (fromSection_inclusion_app g s r hs U.1 b))
  · intro y
    have hy : (show Γ(X, U.1) from g.val.app (op U.1) y) ∈
        Ideal.span {X.presheaf.map (homOfLE le_top).op r} := by
      rw [← hprincipal U]
      exact ⟨y, rfl⟩
    obtain ⟨a, ha⟩ := Ideal.mem_span_singleton.mp hy
    refine ⟨a, hinj ?_⟩
    exact (fromSection_inclusion_app g s r hs U.1 a).trans ha.symm

end

section
open CategoryTheory CategoryTheory.Limits AlgebraicGeometry Opposite
universe u
variable {X Y : Scheme.{u}}

def restrictedInclusion (I : Y.IdealSheafData) (f : X ⟶ Y) [IsOpenImmersion f] :
    (closedModule I).restrict f ⟶ unit X :=
  (Scheme.Modules.restrictFunctor f).map (closedInclusion I) ≫
    (Scheme.Modules.restrictUnitIso f).hom

instance restrictedInclusion_mono (I : Y.IdealSheafData) (f : X ⟶ Y)
    [IsOpenImmersion f] : Mono (restrictedInclusion I f) := by
  let : Mono (closedInclusion I) := inferInstanceAs (Mono (inclusion I.subschemeι))
  let : Mono ((Scheme.Modules.restrictFunctor f).map (closedInclusion I)) :=
    PiExponentSeshadri.RestrictionExact.restriction_mono f (closedInclusion I)
  exact mono_comp' (C := X.Modules) inferInstance
    ⟨fun a b h => (Iso.cancel_iso_hom_right a b (Scheme.Modules.restrictUnitIso f)).mp h⟩

lemma restrictedInclusion_app (I : Y.IdealSheafData) (f : X ⟶ Y)
    [IsOpenImmersion f] (U : X.Opens) (s : Γ((closedModule I).restrict f, U)) :
    (restrictedInclusion I f).val.app (op U) s =
      (f.appIso U).hom ((closedInclusion I).val.app (op (f ''ᵁ U)) s) := rfl

lemma restricted_image (I : Y.IdealSheafData) (f : X ⟶ Y)
    [IsOpenImmersion f] (U : X.affineOpens) :
    ((restrictedInclusion I f).val.app (op U.1)).hom.range = (I.comap f).ideal U := by
  rw [I.ideal_comap_of_isOpenImmersion f U]
  ext r
  change Γ(X, U.1) at r
  change (∃ s, (restrictedInclusion I f).val.app (op U.1) s = r) ↔
    (f.appIso U.1).inv r ∈ I.ideal ⟨f ''ᵁ U.1, U.2.image_of_isOpenImmersion f⟩
  rw [← closed_image I ⟨f ''ᵁ U.1, U.2.image_of_isOpenImmersion f⟩]
  change (∃ s, _) ↔ ∃ s, (closedInclusion I).val.app (op (f ''ᵁ U.1)) s = (f.appIso U.1).inv r
  constructor
  · rintro ⟨s, hs⟩
    refine ⟨s, ?_⟩
    exact (congrArg (fun k : Γ(Y, f ''ᵁ U.1) ⟶ Γ(Y, f ''ᵁ U.1) => k ((closedInclusion I).val.app (op (f ''ᵁ U.1)) s))
      (f.appIso U.1).hom_inv_id).symm.trans
        (congrArg (fun z : Γ(X, U.1) => (f.appIso U.1).inv z)
          ((restrictedInclusion_app I f U.1 s).symm.trans hs))
  · rintro ⟨s, hs⟩
    refine ⟨s, ?_⟩
    exact (restrictedInclusion_app I f U.1 s).trans
      ((congrArg (fun z : Γ(Y, f ''ᵁ U.1) => (f.appIso U.1).hom z) hs).trans
        (congrArg (fun k : Γ(X, U.1) ⟶ Γ(X, U.1) => k r) (f.appIso U.1).inv_hom_id))

lemma frame_restriction (I : Y.IdealSheafData) (f : X ⟶ Y)
    [IsOpenImmersion f] [IsAffine X] (r : Γ(X, ⊤))
    (hprincipal : (I.comap f).ideal ⟨⊤, isAffineOpen_top X⟩ = Ideal.span {r})
    (hregular : IsLeftRegular r) :
    Nonempty ((closedModule I).restrict f ≅ unit X) := by
  have hr' : r ∈ (I.comap f).ideal ⟨⊤, isAffineOpen_top X⟩ := by
    rw [hprincipal]
    exact Ideal.subset_span (Set.mem_singleton r)
  have hr : r ∈ ((restrictedInclusion I f).val.app (op ⊤)).hom.range := by
    rw [restricted_image I f ⟨⊤, isAffineOpen_top X⟩]
    exact hr'
  obtain ⟨s, hs⟩ := hr
  have hi : IsIso (fromSection (M := (closedModule I).restrict f) s) := isIso_fromSection (restrictedInclusion I f) s r hs
    (fun U => ?_) (restriction_regular r hregular)
  · exact ⟨(asIso (fromSection (M := (closedModule I).restrict f) s)).symm⟩
  · rw [restricted_image I f U, ← (I.comap f).map_ideal (U := U)
      (V := ⟨⊤, isAffineOpen_top X⟩) (by change U.1 ≤ ⊤; exact le_top), hprincipal]
    simp only [Ideal.map_span, Set.image_singleton]
    rfl

end
open CategoryTheory AlgebraicGeometry
universe u
variable {X Y : Scheme.{u}}

def frameOnRange (M : Y.Modules) (f : X ⟶ Y) [IsOpenImmersion f]
    (e : M.restrict f ≅ unit X) : M.restrict f.opensRange.ι ≅ unit f.opensRange.toScheme :=
  ((Scheme.Modules.restrictFunctorCongr f.isoOpensRange_inv_comp).app M).symm ≪≫
    (Scheme.Modules.restrictFunctorComp f.isoOpensRange.inv f).app M ≪≫
    (Scheme.Modules.restrictFunctor f.isoOpensRange.inv).mapIso e ≪≫
    Scheme.Modules.restrictUnitIso f.isoOpensRange.inv

end IdealModule
namespace IdealPullback

section
open CategoryTheory AlgebraicGeometry
universe u
variable {X Y : Scheme.{u}} [IsAffine X] [IsAffine Y]

lemma map_top (J : X.IdealSheafData) (f : X ⟶ Y) :
    (J.map f).ideal ⟨⊤, isAffineOpen_top Y⟩ =
      (J.ideal ⟨⊤, isAffineOpen_top X⟩).comap f.appTop.hom :=
  J.ideal_map f ⟨⊤, isAffineOpen_top Y⟩ (isAffineOpen_top X)

lemma comap_top (I : Y.IdealSheafData) (f : X ⟶ Y) :
    (I.comap f).ideal ⟨⊤, isAffineOpen_top X⟩ =
      (I.ideal ⟨⊤, isAffineOpen_top Y⟩).map f.appTop.hom := by
  apply le_antisymm
  · let J : X.IdealSheafData := Scheme.IdealSheafData.ofIdealTop
      ((I.ideal ⟨⊤, isAffineOpen_top Y⟩).map f.appTop.hom)
    have h : I ≤ J.map f := by
      apply Scheme.IdealSheafData.le_of_isAffine
      rw [map_top]
      simpa [J] using Ideal.le_comap_map
    have hh := (Scheme.IdealSheafData.le_map_iff_comap_le.mp h) ⟨⊤, isAffineOpen_top X⟩
    simpa [J] using hh
  · rw [Ideal.map_le_iff_le_comap]
    have h := (I.le_map_comap f) ⟨⊤, isAffineOpen_top Y⟩
    rwa [map_top] at h

end
section
open CategoryTheory AlgebraicGeometry Opposite
universe u
variable {R S : Type u} [CommRing R] [CommRing S]

def specIdeal (I : Ideal R) : (Spec (CommRingCat.of R)).IdealSheafData :=
  Scheme.IdealSheafData.ofIdealTop (I.map (Scheme.ΓSpecIso (CommRingCat.of R)).inv.hom)

@[simp] lemma specIdeal_top (I : Ideal R) :
    (specIdeal I).ideal ⟨⊤, isAffineOpen_top _⟩ =
      I.map (Scheme.ΓSpecIso (CommRingCat.of R)).inv.hom := by
  simp [specIdeal]

lemma specIdeal_comap (I : Ideal R) (f : R →+* S) :
    (specIdeal I).comap (Spec.map (CommRingCat.ofHom f)) = specIdeal (I.map f) := by
  apply Scheme.IdealSheafData.ext_of_isAffine
  rw [comap_top, specIdeal_top, specIdeal_top, Ideal.map_map, Ideal.map_map]
  congr 1
  exact congrArg CommRingCat.Hom.hom (Scheme.ΓSpecIso_inv_naturality (CommRingCat.ofHom f)).symm

end
open CategoryTheory AlgebraicGeometry
universe u
variable {X Y : Scheme.{u}}

lemma comap_ι_top (I : X.IdealSheafData) (U : X.affineOpens) :
    (I.comap U.1.ι).ideal ⟨⊤, isAffineOpen_top _⟩ =
      (I.ideal U).map U.1.topIso.inv.hom := by
  rw [I.ideal_comap_of_isOpenImmersion]
  simp only [Scheme.Opens.ι_appIso, Iso.refl_inv]
  exact (I.map_ideal (U := ⟨U.1.ι ''ᵁ ⊤, (isAffineOpen_top U.1.toScheme).image_of_isOpenImmersion U.1.ι⟩)
    (V := U) (show U.1.ι ''ᵁ ⊤ ≤ U.1 from U.1.ι_image_top.le)).symm

lemma comap_ideal (I : Y.IdealSheafData) (f : X ⟶ Y)
    (U : X.affineOpens) (V : Y.affineOpens) (e : U.1 ≤ f ⁻¹ᵁ V.1) :
    (I.comap f).ideal U = (I.ideal V).map (f.appLE V.1 U.1 e).hom := by
  suffices hh : ((I.comap f).ideal U).map U.1.topIso.inv.hom =
      ((I.ideal V).map (f.appLE V.1 U.1 e).hom).map U.1.topIso.inv.hom by
    have hh' := congrArg (Ideal.map U.1.topIso.hom.hom) hh
    simpa only [Ideal.map_map, ← CommRingCat.hom_comp, Iso.inv_hom_id, Iso.inv_hom_id_assoc, Category.assoc, Category.comp_id, CommRingCat.hom_id,
      Ideal.map_id] using hh'
  rw [← comap_ι_top, ← Scheme.IdealSheafData.comap_comp,
    ← Scheme.Hom.resLE_comp_ι f e, Scheme.IdealSheafData.comap_comp,
    comap_top, comap_ι_top, Ideal.map_map, Ideal.map_map]
  simp only [Scheme.Hom.appTop, Scheme.Hom.resLE_app_top, ← CommRingCat.hom_comp,
    Iso.inv_hom_id_assoc]

end IdealPullback
namespace InvertibleLocal

section
open CategoryTheory AlgebraicGeometry Opposite
open PiExponentSeshadri.Geometry
variable {X Y : Scheme} {I : X.IdealSheafData} {f : Y ⟶ X}
lemma invertible_of_local_equations
    (hf : ∀ y : Y, ∃ U : Y.affineOpens, y ∈ U.1 ∧
      ∃ r : Γ(U.1.toScheme, ⊤), IsRegular r ∧
      ((I.comap f).comap U.1.ι).ideal ⟨⊤, isAffineOpen_top _⟩ = Ideal.span {r}) :
    InvertiblePullbackIdeal I f := by
  let J : LineBundle Y := {
    sheaf := IdealModule.closedModule (I.comap f)
    locallyRankOne y := by
      obtain ⟨U, hyU, r, hr, hIr⟩ := hf y
      exact ⟨U.1, hyU, IdealModule.frame_restriction (I.comap f) U.1.ι r hIr hr.1⟩ }
  have : Mono (IdealModule.closedInclusion (I.comap f)) :=
    inferInstanceAs (Mono (IdealModule.inclusion (I.comap f).subschemeι))
  refine ⟨J, IdealModule.closedInclusion (I.comap f), this, ?_⟩
  intro U V e
  change ((IdealModule.closedInclusion (I.comap f)).val.app (op U.1)).hom.range = _
  rw [IdealModule.closed_image]
  exact IdealPullback.comap_ideal I f U V e

end
open CategoryTheory AlgebraicGeometry Opposite
open PiExponentSeshadri.Geometry

theorem invertible_of_affine_equations {X : Scheme} (I : X.IdealSheafData)
    (hI : ∀ x : X, ∃ U : X.affineOpens, x ∈ U.1 ∧ ∃ r : Γ(X, U.1),
      IsRegular r ∧ I.ideal U = Ideal.span {r}) :
    InvertiblePullbackIdeal I (𝟙 X) := by
  apply invertible_of_local_equations
  intro x
  obtain ⟨U, hx, r, hr, he⟩ := hI x
  let e := U.1.topIso.commRingCatIsoToRingEquiv
  have hreg : IsLeftRegular (e.symm r) := by
    intro a b hab
    apply e.injective
    apply hr.1
    simpa only [map_mul, e.apply_symm_apply] using congrArg e hab
  refine ⟨U, hx, e.symm r, ⟨hreg, hreg.right_of_commute (fun a => mul_comm _ a)⟩, ?_⟩
  rw [Scheme.IdealSheafData.comap_id, IdealPullback.comap_ι_top, he,
    Ideal.map_span, Set.image_singleton]
  rfl

end InvertibleLocal

end PiExponentSeshadri

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/BlowupJetReesReduction.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.FiniteReesComparison
import OAI.NumberTheory.PiExponent.Ampleness.GlobalBlowupJetSurjectivity

namespace OAI

namespace PiExponent.BlowupJetSurjectivity
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace
open PiExponentSeshadri.Geometry
open PiExponent.GeometrySupport
variable {X : Scheme.{0}} {R : Type} [CommRing R] [IsNoetherianRing R]

theorem eventual_blowup_jetRestriction_surjective_of_affine_recovery
    (p : X ⟶ Spec (CommRingCat.of R)) [IsProper p] [IsLocallyNoetherian X]
    (I : X.IdealSheafData) (A : LineBundle X)
    (hample : LineBundle.IsAmple _ (blowupBundle I A))
    (hrecover : ∀ U : X.affineOpens, ∃ N, ∀ n, N ≤ n → Function.Bijective
      ((ExceptionalRecoveryMap.ordinaryMap (PiExponentSeshadri.BlowupGluing.projection I)
        I (PiExponentSeshadri.BlowupGluing.exceptionalLineBundle I)
        (PiExponentSeshadri.BlowupGluing.exceptionalInclusion I)
        (PiExponentSeshadri.BlowupGluing.exceptional_presents I) n).app U.1)) :
    ∃ N, ∀ n, N ≤ n → Function.Surjective (jetRestriction I A n) := by
  let : IsLocallyNoetherian X := LocallyOfFiniteType.isLocallyNoetherian p
  let : CompactSpace X := QuasiCompact.compactSpace_of_compactSpace p
  let : X.IsSeparated := ⟨by
    have h : IsSeparated (p ≫ terminal.from (Spec (CommRingCat.of R))) := inferInstance
    simpa only [terminal.comp_from] using h⟩
  obtain ⟨k,U,hcover,N,hN⟩ :=
    ExceptionalRecoveryMap.eventual_comparison_of_affine_recovery
      (PiExponentSeshadri.BlowupGluing.projection I) I
      (PiExponentSeshadri.BlowupGluing.exceptionalLineBundle I)
      (PiExponentSeshadri.BlowupGluing.exceptionalInclusion I)
      (PiExponentSeshadri.BlowupGluing.exceptional_presents I) A hrecover
  exact eventual_blowup_jetRestriction_surjective_of_section_comparison
    p I A hample (fun i => (U i).1) (fun i => (U i).2) hcover ⟨N,hN⟩

end
end PiExponent.BlowupJetSurjectivity

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/BlowupJetSurjectivity.lean <==
import OAI.NumberTheory.PiExponent.Approximation.SerreSectionLifting
import OAI.NumberTheory.PiExponent.Cohomology.CechH1Transfer
import OAI.NumberTheory.PiExponent.Jets.CompactJetIdealCoherent

namespace OAI

namespace PiExponent.BlowupJetSurjectivity
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace
open PiExponentSeshadri.Geometry
open PiExponent.GeometrySupport

variable {X B : Scheme.{0}} {R : Type} [CommRing R] [IsNoetherianRing R]

def jetQuotient (I : X.IdealSheafData) : X.Modules :=
  (Scheme.Modules.pushforward I.subschemeι).obj (PiExponentSeshadri.IdealModule.unit I.subscheme)

def twistedIdeal (I : X.IdealSheafData) (A : LineBundle X) (n : ℕ) : X.Modules :=
  (moduleTwistFunctor A n).obj (PiExponentSeshadri.IdealModule.closedModule (I ^ n))

def jetRestriction (I : X.IdealSheafData) (A : LineBundle X) (n : ℕ)
    (s : GlobalSections X (modulePow X A.sheaf n)) :
    GlobalSections X ((moduleTwistFunctor A n).obj (jetQuotient (I ^ n))) :=
  s ≫ (moduleTwistUnitIso A n).inv ≫
    (moduleTwistFunctor A n).map (PiExponentSeshadri.IdealModule.structureMap (I ^ n).subschemeι)

theorem jetRestriction_surjective_of_h1_zero
    (I : X.IdealSheafData) (A : LineBundle X) (n : ℕ)
    (hzero : ∀ x : cohomology (twistedIdeal I A n) 1, x = 0) :
    Function.Surjective (jetRestriction I A n) := by
  let S := ShortComplex.mk (PiExponentSeshadri.IdealModule.inclusion (I ^ n).subschemeι)
    (PiExponentSeshadri.IdealModule.structureMap (I ^ n).subschemeι) (kernel.condition _)
  have hS : S.ShortExact := PiExponentSeshadri.IdealModule.closedSequence_exact (I ^ n).subschemeι
  have hsurj := SerreSectionLifting.globalSections_surjective_of_h1_zero
    (S.map (moduleTwistFunctor A n)) (moduleTwistFunctor_shortExact A n S hS) hzero
  intro s
  obtain ⟨t, ht⟩ := hsurj s
  refine ⟨t ≫ (moduleTwistUnitIso A n).hom, ?_⟩
  change t ≫ (moduleTwistFunctor A n).map
    (PiExponentSeshadri.IdealModule.structureMap (I ^ n).subschemeι) = s at ht
  change (t ≫ (moduleTwistUnitIso A n).hom) ≫ (moduleTwistUnitIso A n).inv ≫ _ = s
  erw [Category.assoc, Iso.hom_inv_id_assoc]
  exact ht

theorem eventual_jetRestriction_surjective_of_ample_comparison
    [IsNoetherian X]
    (f : B ⟶ X) (p : B ⟶ Spec (CommRingCat.of R)) [IsProper p]
    (I : X.IdealSheafData) (A : LineBundle X)
    (F : LineBundle B) (hF : LineBundle.IsAmple B F)
    {J : Type} (U : J → X.Opens) (hU : ∀ i, IsAffineOpen (U i))
    (hcover : (⨆ i, U i) = ⊤)
    (hcomparison : ∃ N, ∀ n, N ≤ n → Nonempty
      (CechH1Transfer.SectionComparison U (fun i => f ⁻¹ᵁ U i)
        (twistedIdeal I A n) (modulePow B F.sheaf n))) :
    ∃ N, ∀ n, N ≤ n → Function.Surjective (jetRestriction I A n) := by
  obtain ⟨N₁, hN₁⟩ := NoetherianAmpleSerreVanishing.ample_power_cohomology_zero p F hF
  obtain ⟨N₂, hN₂⟩ := hcomparison
  refine ⟨max N₁ N₂, fun n hn => ?_⟩
  apply jetRestriction_surjective_of_h1_zero I A n
  let : (PiExponentSeshadri.IdealModule.closedModule (I ^ n)).IsFinitePresentation :=
    CompactJetIdeal.closedModule_isFinitePresentation (I ^ n)
  let : (twistedIdeal I A n).IsFinitePresentation :=
    FiniteGlobalPresentation.moduleTwist_isFinitePresentation A n _
  let : (twistedIdeal I A n).IsQuasicoherent :=
    (SheafOfModules.IsFinitePresentation.exists_quasicoherentData
      (twistedIdeal I A n)).choose.isQuasicoherent
  obtain ⟨P⟩ := hN₂ n ((le_max_right _ _).trans hn)
  apply P.cohomology_one_zero hU hcover _ (hN₁ n ((le_max_left _ _).trans hn) 1 (by decide))
  exact f.iSup_preimage_eq_top hcover

end
end PiExponent.BlowupJetSurjectivity

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/BlowupJetSurjectivityComplete.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.BlowupJetReesReduction
import OAI.NumberTheory.PiExponent.Ampleness.GlobalReesCanonicalRecovery

namespace OAI

namespace PiExponent.BlowupJetSurjectivity
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry
variable {X : Scheme.{0}} {R : Type} [CommRing R] [IsNoetherianRing R]

theorem eventual_blowup_jetRestriction_surjective
    (p : X ⟶ Spec (CommRingCat.of R)) [IsProper p]
    (I : X.IdealSheafData) (A : LineBundle X)
    (hample : LineBundle.IsAmple _ (blowupBundle I A)) :
    ∃ N, ∀ n, N ≤ n → Function.Surjective (jetRestriction I A n) := by
  let : IsLocallyNoetherian X := LocallyOfFiniteType.isLocallyNoetherian p
  exact eventual_blowup_jetRestriction_surjective_of_affine_recovery p I A hample
    (fun U => GlobalReesRecoveryComparison.eventually_ordinaryMap_app_bijective I U)

end
end PiExponent.BlowupJetSurjectivity

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/BlowupPresentationRestriction.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.GlobalBlowupRestriction
import OAI.NumberTheory.PiExponent.Cohomology.PencilCohomologySections

namespace OAI

namespace PiExponentSeshadri.Geometry
noncomputable section
open CategoryTheory CategoryTheory.Limits AlgebraicGeometry TopologicalSpace
open PiExponentSeshadri.Frames
variable {X B : Scheme.{0}} {I : X.IdealSheafData} {π : B ⟶ X}

lemma presents_post_toSpec [IsAffine X] (J : LineBundle B)
    (ι : J.sheaf ⟶ O B) (hJ : PresentsPullbackIdeal I π J ι) :
    PresentsPullbackIdeal (IdealPullback.specIdeal (I.ideal ⟨⊤,isAffineOpen_top X⟩))
      (π ≫ X.isoSpec.hom) J ι := by
  refine ⟨hJ.1,?_⟩
  intro U V e
  rw [InvertibleLocal.image_eq_comap I π J ι hJ U,
    ← IdealPullback.comap_ideal _ (π ≫ X.isoSpec.hom) U V e,
      Scheme.IdealSheafData.comap_comp]
  rw [show (IdealPullback.specIdeal (I.ideal ⟨⊤,isAffineOpen_top X⟩)).comap
    X.isoSpec.hom = I from IdealPullback.specIdeal_comap_toSpec I]

lemma presents_morphismRestrict (J : LineBundle B) (ι : J.sheaf ⟶ O B)
    (hJ : PresentsPullbackIdeal I π J ι) (U : X.affineOpens) :
    PresentsPullbackIdeal (I.comap U.1.ι) (π ∣_ U.1)
      (J.restrict (π ⁻¹ᵁ U.1).ι) (InvertibleLocal.restrictedInclusion J ι (π ⁻¹ᵁ U.1).ι) := by
  refine ⟨@InvertibleLocal.restrictedInclusion_mono _ _ J ι
    (π ⁻¹ᵁ U.1).ι inferInstance hJ.1, ?_⟩
  intro V W hVW
  change ((InvertibleLocal.restrictedInclusion J ι (π ⁻¹ᵁ U.1).ι).val.app
    (Opposite.op V.1)).hom.range = _
  rw [InvertibleLocal.restricted_image_on_chart J ι hJ (π ⁻¹ᵁ U.1).ι V U (by
    rintro _ ⟨x,hx,rfl⟩; exact x.property),
    ← Scheme.IdealSheafData.comap_comp,← morphismRestrict_ι π U.1,
      Scheme.IdealSheafData.comap_comp]
  exact IdealPullback.comap_ideal _ (π ∣_ U.1) V W hVW

end
end PiExponentSeshadri.Geometry

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/BlowupProperIntegral.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.BlowupComplement
import OAI.NumberTheory.PiExponent.Ampleness.GlobalBlowupGluing
import OAI.NumberTheory.PiExponent.Ampleness.GlobalBlowupRestriction

namespace OAI


noncomputable section

namespace PiExponentSeshadri
open CategoryTheory CategoryTheory.Limits AlgebraicGeometry

instance AffineBlowup.projection_proper {X : Scheme.{0}} [IsAffine X]
    [IsLocallyNoetherian X] (I : X.IdealSheafData) : IsProper (AffineBlowup.projection I) := by
  let : IsNoetherianRing Γ(X,⊤) := IsLocallyNoetherian.component_noetherian ⟨⊤,isAffineOpen_top X⟩
  unfold AffineBlowup.projection
  infer_instance

instance BlowupGluing.projection_proper {X : Scheme.{0}} [IsLocallyNoetherian X]
    (I : X.IdealSheafData) : IsProper (BlowupGluing.projection I) := by
  apply IsZariskiLocalAtTarget.of_openCover (P := @IsProper) (BlowupGluing.baseCover I)
  intro U
  let he := (BlowupGluing.local_pullback I U).flip.isoPullback
  have hh : he.hom ≫ pullback.snd (BlowupGluing.projection I) U.toOpens.ι =
      BlowupGluing.localProjection I U := by
    exact (BlowupGluing.local_pullback I U).flip.isoPullback_hom_snd
  have h : IsProper (BlowupGluing.localProjection I U) := by infer_instance
  rw [← hh] at h
  exact (MorphismProperty.cancel_left_of_respectsIso (@IsProper) he.hom _).mp h

end PiExponentSeshadri



namespace PiExponentSeshadri.ProjectiveGeometry
open AlgebraicGeometry
universe u v
variable {A : Type u} {σ : Type v} [CommRing A]
  [SetLike σ A] [AddSubgroupClass σ A] (𝒜 : ℕ → σ) [GradedRing 𝒜]

instance homogeneous_isReduced (S : Submonoid A) [_root_.IsReduced A] :
    _root_.IsReduced (HomogeneousLocalization 𝒜 S) :=
  isReduced_of_injective (algebraMap (HomogeneousLocalization 𝒜 S) (Localization S))
    (HomogeneousLocalization.val_injective S)

instance proj_isReduced [_root_.IsReduced A] : IsReduced (Proj 𝒜) := by
  have (x : Proj 𝒜) : _root_.IsReduced ((Proj 𝒜).presheaf.stalk x) :=
    isReduced_of_injective (Proj.stalkIso' 𝒜 x) (Proj.stalkIso' 𝒜 x).injective
  exact isReduced_of_isReduced_stalk _

def genericPoint [IsDomain A] [Nonempty (Proj 𝒜)] : ProjectiveSpectrum 𝒜 where
  asHomogeneousIdeal := ⊥
  isPrime := Ideal.isPrime_bot
  not_irrelevant_le h := by
    obtain ⟨x⟩ := ‹Nonempty (Proj 𝒜)›
    exact x.not_irrelevant_le (h.trans bot_le)

lemma genericPoint_dense [IsDomain A] [Nonempty (Proj 𝒜)] :
    closure ({genericPoint 𝒜} : Set (ProjectiveSpectrum 𝒜)) = Set.univ := by
  apply Set.eq_univ_of_forall
  intro x
  exact (ProjectiveSpectrum.le_iff_mem_closure 𝒜 _ _).mp
    (show (genericPoint 𝒜).asHomogeneousIdeal ≤ x.asHomogeneousIdeal from bot_le)

instance proj_irreducible [IsDomain A] [Nonempty (Proj 𝒜)] :
    IrreducibleSpace (Proj 𝒜) := by
  apply (irreducibleSpace_def _).mpr
  change IsIrreducible (Set.univ : Set (ProjectiveSpectrum 𝒜))
  rw [← genericPoint_dense 𝒜]
  exact (isIrreducible_singleton).closure

instance proj_isIntegral [IsDomain A] [Nonempty (Proj 𝒜)] : IsIntegral (Proj 𝒜) :=
  (isIntegral_iff_irreducibleSpace_and_isReduced _).mpr ⟨inferInstance, inferInstance⟩

end PiExponentSeshadri.ProjectiveGeometry

namespace PiExponentSeshadri.Geometry
open CategoryTheory CategoryTheory.Limits AlgebraicGeometry TopologicalSpace
variable {X B : Scheme.{0}} {I : X.IdealSheafData} {π : B ⟶ X}

abbrev centreComplement (I : X.IdealSheafData) : X.Opens := I.support.compl

lemma ideal_comap_complement (I : X.IdealSheafData) :
    I.comap (centreComplement I).ι = ⊤ := by
  apply (Scheme.IdealSheafData.support_eq_bot_iff _).mp
  rw [Scheme.IdealSheafData.support_comap]
  ext x
  change (x.val ∈ I.support ↔ False)
  exact iff_false_intro x.property

lemma complement_nonempty (hI : I.support ≠ ⊤) : Nonempty (centreComplement I).toScheme := by
  by_contra h
  apply hI
  ext x
  change x ∈ I.support ↔ True
  rw [iff_true]
  by_contra hx
  exact h ⟨⟨x, hx⟩⟩

def IsBlowup.complementLift (hπ : IsBlowup I π) : (centreComplement I).toScheme ⟶ B := by
  let := hπ.isIso_over_complement
  exact inv (pullback.fst (centreComplement I).ι π) ≫
    pullback.snd (centreComplement I).ι π

@[reassoc (attr := simp)]
lemma IsBlowup.complementLift_comp (hπ : IsBlowup I π) :
    hπ.complementLift ≫ π = (centreComplement I).ι := by
  let := hπ.isIso_over_complement
  dsimp only [IsBlowup.complementLift]
  rw [Category.assoc, ← pullback.condition, ← Category.assoc, IsIso.inv_hom_id,
    Category.id_comp]

instance (hπ : IsBlowup I π) : IsOpenImmersion hπ.complementLift := by
  let := hπ.isIso_over_complement
  dsimp only [IsBlowup.complementLift]
  infer_instance

lemma IsBlowup.complementLift_range (hπ : IsBlowup I π) :
    Set.range hπ.complementLift = π ⁻¹' (centreComplement I : Set X) := by
  let := hπ.isIso_over_complement
  change Set.range ((pullback.snd (centreComplement I).ι π) ∘
    (inv (pullback.fst (centreComplement I).ι π))) = _
  rw [Set.range_comp]
  rw [(inv (pullback.fst (centreComplement I).ι π)).surjective.range_eq,
    Set.image_univ, Scheme.Pullback.range_snd]
  simp

lemma IsBlowup.nonempty_of_support_ne_top (hπ : IsBlowup I π) (hI : I.support ≠ ⊤) :
    Nonempty B :=
  (complement_nonempty hI).map hπ.complementLift

end PiExponentSeshadri.Geometry

namespace PiExponentSeshadri.ReesGrading
open AlgebraicGeometry Polynomial
variable {R : Type} [CommRing R] (I : Ideal R)

instance polynomial_isReduced [_root_.IsReduced R] : _root_.IsReduced R[X] where
  eq_zero p hp := by
    ext n
    exact (Polynomial.isNilpotent_iff.mp hp n).eq_zero

instance affineBlowup_isReduced [_root_.IsReduced R] : IsReduced (affineBlowup I) := by
  let : _root_.IsReduced (reesAlgebra I) :=
    isReduced_of_injective (reesAlgebra I).val Subtype.val_injective
  exact ProjectiveGeometry.proj_isReduced (piece I)

instance affineBlowup_isIntegral [IsDomain R] [Nonempty (affineBlowup I)] :
    IsIntegral (affineBlowup I) := by
  let : IsDomain (reesAlgebra I) :=
    Function.Injective.isDomain (reesAlgebra I).val Subtype.val_injective
  let : Nonempty (Proj (piece I)) := ‹Nonempty (affineBlowup I)›
  exact ProjectiveGeometry.proj_isIntegral (piece I)

end PiExponentSeshadri.ReesGrading

namespace PiExponentSeshadri.AffineBlowup
open AlgebraicGeometry
variable {X : Scheme.{0}} [IsAffine X] (I : X.IdealSheafData)

instance scheme_isReduced [IsReduced X] : IsReduced (scheme I) := by
  dsimp only [scheme]
  infer_instance

instance scheme_isIntegral [IsIntegral X] [Nonempty (scheme I)] : IsIntegral (scheme I) := by
  dsimp only [scheme]
  infer_instance

end PiExponentSeshadri.AffineBlowup

namespace PiExponentSeshadri.BlowupGluing
open AlgebraicGeometry
variable {X : Scheme.{0}} (I : X.IdealSheafData)

instance scheme_isReduced [IsReduced X] : IsReduced (scheme I) := by
  let : ∀ U : (cover I).I₀, IsReduced ((cover I).X U) := fun U => by
    change IsReduced (localScheme I U)
    infer_instance
  exact IsReduced.of_openCover _ (cover I)

end PiExponentSeshadri.BlowupGluing

namespace PiExponentSeshadri.Geometry
open AlgebraicGeometry TopologicalSpace
variable {X Y : Scheme.{0}} [IrreducibleSpace X] (I : X.IdealSheafData)

lemma support_comap_ne_top_of_open (hI : I.support ≠ ⊤) (j : Y ⟶ X)
    [IsOpenImmersion j] [Nonempty Y] : (I.comap j).support ≠ ⊤ := by
  have hc : (centreComplement I : Set X).Nonempty := by
    obtain ⟨x⟩ := complement_nonempty hI
    exact ⟨x.val, x.property⟩
  obtain ⟨_, ⟨y, rfl⟩, hy⟩ := nonempty_preirreducible_inter
    j.isOpenEmbedding.isOpen_range (centreComplement I).isOpen (Set.range_nonempty j) hc
  intro he
  have hyn : y ∈ (I.comap j).support := by rw [he]; trivial
  rw [Scheme.IdealSheafData.support_comap] at hyn
  exact hy hyn

end PiExponentSeshadri.Geometry

namespace PiExponentSeshadri.BlowupGluing
open AlgebraicGeometry CategoryTheory TopologicalSpace PiExponentSeshadri.Geometry
variable {X : Scheme.{0}} [IsIntegral X] (I : X.IdealSheafData)

lemma localScheme_isIntegral (hI : I.support ≠ ⊤) (U : X.AffineZariskiSite)
    [Nonempty U.toOpens.toScheme] : IsIntegral (localScheme I U) := by
  let : IsIntegral U.toOpens.toScheme := isIntegral_of_isOpenImmersion U.toOpens.ι
  let : Nonempty (localScheme I U) := (local_isBlowup I U).nonempty_of_support_ne_top
    (support_comap_ne_top_of_open I hI U.toOpens.ι)
  infer_instance

omit [IsIntegral X] in
lemma cover_range (U : X.AffineZariskiSite) :
    Set.range ((cover I).f U) = projection I ⁻¹' (U.toOpens : Set X) := by
  have h := ((gluing I).preimage_toBase_eq_range_ι U).symm
  change Set.range ((cover I).f U) = projection I ⁻¹' Set.range U.toOpens.ι at h
  simpa only [Scheme.Opens.range_ι] using h

lemma complement_dense (hI : I.support ≠ ⊤) :
    Dense (projection I ⁻¹' (centreComplement I : Set X)) := by
  rw [dense_iff_inter_open]
  intro V hV ⟨y, hyV⟩
  obtain ⟨U, z, rfl⟩ := (cover I).exists_eq y
  let : Nonempty U.toOpens.toScheme := ⟨localProjection I U z⟩
  let : IsIntegral ((cover I).X U) := localScheme_isIntegral I hI U
  have hc : (centreComplement I : Set X).Nonempty := by
    obtain ⟨x⟩ := complement_nonempty hI
    exact ⟨x.val, x.property⟩
  have hU : (U.toOpens : Set X).Nonempty := by
    obtain ⟨x⟩ := ‹Nonempty U.toOpens.toScheme›
    exact ⟨x.val, x.property⟩
  obtain ⟨x, hxU, hxc⟩ := nonempty_preirreducible_inter
    U.toOpens.isOpen (centreComplement I).isOpen hU hc
  let b : scheme I := (isBlowup I).complementLift ⟨x, hxc⟩
  have hpb : projection I b = x :=
    congrArg (fun f : (centreComplement I).toScheme ⟶ X => f ⟨x, hxc⟩)
      (isBlowup I).complementLift_comp
  have hbr : b ∈ Set.range ((cover I).f U) := by
    erw [cover_range I U]
    change projection I b ∈ U.toOpens
    rwa [hpb]
  obtain ⟨w, hw⟩ := hbr
  have hwc : (cover I).f U w ∈ projection I ⁻¹' (centreComplement I : Set X) := by
    change projection I ((cover I).f U w) ∈ centreComplement I
    rwa [hw, hpb]
  obtain ⟨q, hqV, hqc⟩ := nonempty_preirreducible_inter
    (hV.preimage ((cover I).f U).continuous)
    (((centreComplement I).isOpen.preimage (projection I).continuous).preimage
      ((cover I).f U).continuous) ⟨z, hyV⟩ ⟨w, hwc⟩
  exact ⟨(cover I).f U q, hqV, hqc⟩

lemma scheme_isIntegral (hI : I.support ≠ ⊤) : IsIntegral (scheme I) := by
  let : Nonempty (centreComplement I).toScheme := complement_nonempty hI
  let : IsIntegral (centreComplement I).toScheme :=
    isIntegral_of_isOpenImmersion (centreComplement I).ι
  have hi : IsIrreducible (Set.range (isBlowup I).complementLift) := by
    simpa only [Set.image_univ] using
      (IrreducibleSpace.isIrreducible_univ (X := (centreComplement I).toScheme)).image
        (isBlowup I).complementLift (isBlowup I).complementLift.continuous.continuousOn
  have hd : Dense (Set.range (isBlowup I).complementLift) := by
    rw [Geometry.IsBlowup.complementLift_range]
    exact complement_dense I hI
  let : IrreducibleSpace (scheme I) := (irreducibleSpace_def _).mpr (by
    change IsIrreducible (Set.univ : Set (scheme I))
    rw [← hd.closure_eq]
    exact hi.closure)
  exact isIntegral_of_irreducibleSpace_of_isReduced _

end PiExponentSeshadri.BlowupGluing

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/BlowupSchemeExt.lean <==
import Mathlib.AlgebraicGeometry.Morphisms.Separated
import Mathlib.AlgebraicGeometry.IdealSheaf.Functorial
import Mathlib.AlgebraicGeometry.IdealSheaf.Subscheme
import Mathlib.Tactic

namespace OAI

noncomputable section

namespace PiExponentSeshadri

namespace SpecMaps
open CategoryTheory AlgebraicGeometry
universe u
variable {X Y : Scheme.{u}} {R S : CommRingCat.{u}}

def coordinate (f : X ⟶ Spec R) : R ⟶ Γ(X, ⊤) :=
  (Scheme.ΓSpecIso R).inv ≫ f.appTop

lemma coordinate_ext {f g : X ⟶ Spec R} (h : coordinate f = coordinate g) : f = g :=
  (ΓSpec.adjunction.homEquiv X (Opposite.op R)).symm.injective
    (Opposite.unop_injective h)

@[simp] lemma coordinate_comp (f : X ⟶ Y) (g : Y ⟶ Spec R) :
    coordinate (f ≫ g) = coordinate g ≫ f.appTop := by
  simp [coordinate]

@[simp] lemma coordinate_spec (f : R ⟶ S) : coordinate (Spec.map f) = f ≫ (Scheme.ΓSpecIso S).inv := by
  simp [coordinate]

@[simp] lemma coordinate_comp_spec (f : X ⟶ Spec S) (g : R ⟶ S) :
    coordinate (f ≫ Spec.map g) = g ≫ coordinate f := by
  simp [coordinate]

lemma factor (f : X ⟶ Spec R) :
    X.toSpecΓ ≫ Spec.map (coordinate f) = f := by
  unfold coordinate
  rw [Spec.map_comp, ← Scheme.toSpecΓ_naturality_assoc, toSpecΓ_SpecMap_ΓSpecIso_inv,
    Category.comp_id]

lemma preimage_basicOpen (f : X ⟶ Spec R) (a : R) :
    f ⁻¹ᵁ PrimeSpectrum.basicOpen a = X.basicOpen (coordinate f a) := by
  conv_lhs => rw [← factor f]
  erw [Scheme.Hom.comp_preimage, SpecMap_preimage_basicOpen]
  exact Scheme.toSpecΓ_preimage_basicOpen _ _

lemma isUnit_of_basicOpen_eq_top (a : Γ(X, ⊤)) (h : X.basicOpen a = ⊤) : IsUnit a := by
  apply RingedSpace.isUnit_of_isUnit_germ X.toLocallyRingedSpace.toRingedSpace ⊤ a
  intro x hx
  apply (Scheme.mem_basicOpen X a x hx).mp
  rw [h]
  trivial

lemma isUnit_coordinate_of_preimage_top (f : X ⟶ Spec R) (a : R)
    (h : f ⁻¹ᵁ PrimeSpectrum.basicOpen a = ⊤) : IsUnit (coordinate f a) := by
  apply isUnit_of_basicOpen_eq_top
  rwa [preimage_basicOpen] at h

lemma ideal_unit_generator (I : Ideal R) (f : X ⟶ Spec R)
    (hI : I.map (coordinate f).hom = ⊤) (x : X) :
    ∃ a : I, x ∈ f ⁻¹ᵁ PrimeSpectrum.basicOpen a.val := by
  by_contra! hn
  have hle : I ≤ (f x).asIdeal := by
    intro a ha
    exact not_not.mp (hn ⟨a, ha⟩)
  have hmap : I.map (coordinate f).hom ≤ (X.toSpecΓ x).asIdeal := by
    rw [Ideal.map_le_iff_le_comap]
    intro a ha
    have hm := hle ha
    rw [← factor f, Scheme.Hom.comp_apply, Spec.map_apply] at hm
    exact hm
  rw [hI] at hmap
  exact (X.toSpecΓ x).isPrime.ne_top (top_unique hmap)

end SpecMaps

namespace SchematicExt
open CategoryTheory CategoryTheory.Limits AlgebraicGeometry
universe u
variable {W X Y Z : Scheme.{u}}

lemma ext_of_ker_eq_bot_of_isSeparated {f g : X ⟶ Y}
    (s : Y ⟶ Z) [IsSeparated s] (h : f ≫ s = g ≫ s)
    (ι : W ⟶ X) (hι : ι.ker = ⊥) (hU : ι ≫ f = ι ≫ g) : f = g := by
  let X' : Over Z := Over.mk (f ≫ s)
  let Y' : Over Z := Over.mk s
  let U' : Over Z := Over.mk (ι ≫ f ≫ s)
  let f' : X' ⟶ Y' := Over.homMk f
  let g' : X' ⟶ Y' := Over.homMk g h.symm
  let ι' : U' ⟶ X' := Over.homMk ι
  have : IsSeparated Y'.hom := ‹_›
  let l : U' ⟶ equalizer f' g' := equalizer.lift ι' (by ext1; exact hU)
  have hl : l.left ≫ (equalizer.ι f' g').left = ι := by
    change (l ≫ equalizer.ι f' g').left = ι
    exact congrArg (fun k : U' ⟶ X' => k.left) (equalizer.lift_ι ι' _)
  have hk : (equalizer.ι f' g').left.ker = ⊥ := by
    apply bot_unique
    calc _ ≤ (l.left ≫ (equalizer.ι f' g').left).ker := l.left.le_ker_comp _
         _ = ⊥ := by rw [hl, hι]
  have : IsIso (equalizer.ι f' g').left := IsClosedImmersion.isIso_iff_ker_eq_bot.mpr hk
  rw [← cancel_epi (equalizer.ι f' g').left]
  exact congr($(equalizer.condition f' g').left)

lemma basicOpen_ker_eq_bot [IsAffine X] (r : Γ(X, ⊤)) (hr : IsRegular r) :
    (X.basicOpen r).ι.ker = ⊥ := by
  apply Scheme.IdealSheafData.ext_of_isAffine
  apply bot_unique
  apply ((X.basicOpen r).ι.ideal_ker_le ⟨⊤, isAffineOpen_top X⟩).trans
  apply le_of_eq
  rw [RingHom.ker_eq_bot_iff_eq_zero]
  intro x hx
  have hinj : Function.Injective (algebraMap Γ(X, ⊤) Γ(X.basicOpen r, ⊤)) :=
    IsLocalization.injective (Γ(X.basicOpen r, ⊤))
      (Submonoid.powers_le.mpr (isRegular_iff_mem_nonZeroDivisors.mp hr))
  apply hinj
  change (algebraMap Γ(X, ⊤) Γ(X.basicOpen r, ⊤)) x = 0 at hx
  simpa only [map_zero] using hx

end SchematicExt

end PiExponentSeshadri

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/BlowupUniversalBaseChange.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.GlobalInvertibleIdeal

namespace OAI

namespace PiExponentSeshadri.Geometry
noncomputable section
open CategoryTheory CategoryTheory.Limits AlgebraicGeometry

section
variable {X B Y Z : Scheme} {I : X.IdealSheafData} {π : B ⟶ X}

lemma IsBlowup.hom_ext (hπ : IsBlowup I π) (f : Y ⟶ X)
    (hf : InvertiblePullbackIdeal I f) {g h : Y ⟶ B}
    (hg : g ≫ π = f) (hh : h ≫ π = f) : g = h := by
  obtain ⟨l, _, hl⟩ := hπ.2 Y f hf
  exact (hl g hg).trans (hl h hh).symm

lemma IsBlowup.postIso (hπ : IsBlowup I π) (e : X ≅ Z)
    (J : Z.IdealSheafData) (he : J.comap e.hom = I) :
    IsBlowup J (π ≫ e.hom) := by
  have hcongr (W : Scheme) (f : W ⟶ X) :
      InvertiblePullbackIdeal J (f ≫ e.hom) ↔ InvertiblePullbackIdeal I f :=
    InvertibleLocal.invertible_congr (by rw [Scheme.IdealSheafData.comap_comp, he])
  refine ⟨(hcongr B π).mpr hπ.1, ?_⟩
  intro W f hf
  have hf' : InvertiblePullbackIdeal I (f ≫ e.inv) := by
    apply (hcongr W (f ≫ e.inv)).mp
    simpa only [Category.assoc, Iso.inv_hom_id, Category.comp_id] using hf
  obtain ⟨l, hl, huniq⟩ := hπ.2 W (f ≫ e.inv) hf'
  refine ⟨l, ?_, ?_⟩
  · change l ≫ π ≫ e.hom = f
    rw [← Category.assoc, hl, Category.assoc, Iso.inv_hom_id, Category.comp_id]
  · intro m hm
    apply huniq m
    rw [← cancel_mono e.hom, Category.assoc, hm, Category.assoc,
      Iso.inv_hom_id, Category.comp_id]

lemma IsBlowup.open_baseChange (hπ : IsBlowup I π) (j : Z ⟶ X)
    [IsOpenImmersion j] :
    IsBlowup (I.comap j) (pullback.fst j π) := by
  have hcongr {W : Scheme} (g : W ⟶ Z) :
      InvertiblePullbackIdeal (I.comap j) g ↔ InvertiblePullbackIdeal I (g ≫ j) :=
    InvertibleLocal.invertible_congr (Scheme.IdealSheafData.comap_comp I g j).symm
  have hpic : InvertiblePullbackIdeal (I.comap j) (pullback.fst j π) := by
    apply (hcongr _).mpr
    rw [pullback.condition]
    exact InvertibleLocal.invertible_restrict_general I π hπ.1 (pullback.snd j π)
  refine ⟨hpic, ?_⟩
  intro W f hf
  obtain ⟨l, hl, huniq⟩ := hπ.2 W (f ≫ j) ((hcongr f).mp hf)
  refine ⟨pullback.lift f l hl.symm, pullback.lift_fst _ _ _, ?_⟩
  intro m hm
  apply pullback.hom_ext
  · simpa only [pullback.lift_fst] using hm
  · rw [pullback.lift_snd]
    apply huniq
    rw [Category.assoc, ← pullback.condition, ← Category.assoc, hm]

def IsBlowup.iso {B' : Scheme} {π' : B' ⟶ X} (hπ : IsBlowup I π)
    (hπ' : IsBlowup I π') : B ≅ B' where
  hom := (hπ'.2 B π hπ.1).choose
  inv := (hπ.2 B' π' hπ'.1).choose
  hom_inv_id := by
    apply hπ.hom_ext π hπ.1
    · rw [Category.assoc, (hπ.2 B' π' hπ'.1).choose_spec.1]
      exact (hπ'.2 B π hπ.1).choose_spec.1
    · simp
  inv_hom_id := by
    apply hπ'.hom_ext π' hπ'.1
    · rw [Category.assoc, (hπ'.2 B π hπ.1).choose_spec.1]
      exact (hπ.2 B' π' hπ'.1).choose_spec.1
    · simp

@[reassoc (attr := simp)]
lemma IsBlowup.iso_hom_comp {B' : Scheme} {π' : B' ⟶ X} (hπ : IsBlowup I π)
    (hπ' : IsBlowup I π') : (hπ.iso hπ').hom ≫ π' = π :=
  (hπ'.2 B π hπ.1).choose_spec.1

end

section
variable {X B B' Z : Scheme} {I : X.IdealSheafData} {π : B ⟶ X}

lemma IsBlowup.baseChangeSquare (hπ : IsBlowup I π) (j : Z ⟶ X)
    [IsOpenImmersion j] (ρ : B' ⟶ Z) (hρ : IsBlowup (I.comap j) ρ)
    (β : B' ⟶ B) (hβ : β ≫ π = ρ ≫ j) : IsPullback ρ β j π := by
  let e := hρ.iso (hπ.open_baseChange j)
  refine IsPullback.of_iso_pullback ⟨hβ.symm⟩ e
    (hρ.iso_hom_comp (hπ.open_baseChange j)) ?_
  apply hπ.hom_ext (ρ ≫ j)
  · exact (InvertibleLocal.invertible_congr
      (Scheme.IdealSheafData.comap_comp I ρ j)).mpr hρ.1
  · rw [Category.assoc, ← pullback.condition, ← Category.assoc,
      hρ.iso_hom_comp (hπ.open_baseChange j)]
  · exact hβ

end

open TopologicalSpace
open PiExponentSeshadri.Frames
variable {X B B' : Scheme.{0}} {I : X.IdealSheafData} {π : B ⟶ X}

lemma IsBlowup.preIso (hπ : IsBlowup I π) (e : B' ≅ B) :
    IsBlowup I (e.hom ≫ π) := by
  refine ⟨InvertibleLocal.invertible_restrict_general I π hπ.1 e.hom,?_⟩
  intro Y f hf
  obtain ⟨g,hg,huniq⟩ := hπ.2 Y f hf
  refine ⟨g ≫ e.inv,by simp only [Category.assoc,Iso.inv_hom_id_assoc,hg],?_⟩
  intro g' hg'
  rw [← cancel_mono e.hom]
  simpa only [Category.assoc,Iso.inv_hom_id,Category.comp_id] using huniq (g' ≫ e.hom) hg'

lemma IsBlowup.morphismRestrict (hπ : IsBlowup I π) (U : X.Opens) :
    IsBlowup (I.comap U.ι) (π ∣_ U) := by
  have H := (hπ.open_baseChange U.ι).preIso (isPullback_morphismRestrict π U).isoPullback
  rwa [(isPullback_morphismRestrict π U).isoPullback_hom_fst] at H

end
end PiExponentSeshadri.Geometry

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/ClosedAmpleBaseChange.lean <==
import Mathlib.AlgebraicGeometry.IdealSheaf.Functorial
import OAI.NumberTheory.PiExponent.Ampleness.ClosedAmpleRestriction

namespace OAI

noncomputable section
namespace PiExponent.ReducedComponentAmple
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits
open PiExponentSeshadri.Geometry

variable {X Y : Scheme.{0}}

def closedBaseChange (I : X.IdealSheafData) (f : Y ⟶ X) :
    (I.comap f).subscheme ⟶ I.subscheme :=
  (I.comapIso f).hom ≫ pullback.snd f I.subschemeι

instance closedBaseChange_isClosedImmersion (I : X.IdealSheafData)
    (f : Y ⟶ X) [IsClosedImmersion f] : IsClosedImmersion (closedBaseChange I f) := by
  unfold closedBaseChange
  infer_instance

@[reassoc]
theorem closedBaseChange_condition (I : X.IdealSheafData) (f : Y ⟶ X) :
    closedBaseChange I f ≫ I.subschemeι = (I.comap f).subschemeι ≫ f := by
  simp only [closedBaseChange, Category.assoc, ← pullback.condition,
    Scheme.IdealSheafData.comapIso_hom_fst_assoc]

def closedBaseChangeLineIso (I : X.IdealSheafData) (f : Y ⟶ X) (L : LineBundle X) :
    ((L.pullback I.subschemeι).pullback (closedBaseChange I f)).sheaf ≅
      ((L.pullback f).pullback (I.comap f).subschemeι).sheaf :=
  (Scheme.Modules.pullbackComp (closedBaseChange I f) I.subschemeι).app L.sheaf ≪≫
    (Scheme.Modules.pullbackCongr (closedBaseChange_condition I f)).app L.sheaf ≪≫
    ((Scheme.Modules.pullbackComp (I.comap f).subschemeι f).app L.sheaf).symm

theorem isAmple_comap_restriction (I : X.IdealSheafData) (f : Y ⟶ X)
    [IsClosedImmersion f] (L : LineBundle X) (hL : (L.pullback I.subschemeι).IsAmple) :
    ((L.pullback f).pullback (I.comap f).subschemeι).IsAmple :=
  PiExponent.AmpleIso.isAmple_of_sheaf_iso _ _ (closedBaseChangeLineIso I f L)
    (LineBundle.IsAmple.pullback_closedImmersion _ hL (closedBaseChange I f))

end PiExponent.ReducedComponentAmple

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/ClosedAmpleRestriction.lean <==
import Mathlib.AlgebraicGeometry.Morphisms.ClosedImmersion
import OAI.NumberTheory.PiExponent.Ampleness.AmpleIso
import OAI.NumberTheory.PiExponent.Approximation.FramedPullback
import OAI.NumberTheory.PiExponent.Approximation.LinePullbackPowers

namespace OAI

namespace PiExponentSeshadri.Geometry
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Frames PiExponentSeshadri.SectionOpens
variable {X Y : Scheme.{0}}

theorem pullback_isoOpen_eq (L : LineBundle X) (s : O X ⟶ L.sheaf) (f : Y ⟶ X) :
    isoOpen (pullbackSection f s) = f ⁻¹ᵁ isoOpen s := by
  ext y
  obtain ⟨U,hy,⟨e⟩⟩ := L.locallyRankOne (f y)
  obtain ⟨eF,he⟩ := exists_restricted_pullback_frame f U e s
  calc
    y ∈ isoOpen (pullbackSection f s) ↔
        (⟨y,hy⟩ : (f ⁻¹ᵁ U).toScheme) ∈ (f ⁻¹ᵁ U).toScheme.basicOpen
          (coefficient eF (restrictSection (f ⁻¹ᵁ U).ι (pullbackSection f s))) :=
      (congrArg (fun V => (⟨y,hy⟩ : (f ⁻¹ᵁ U).toScheme) ∈ V)
        (preimage_isoOpen (pullbackSection f s) (f ⁻¹ᵁ U).ι eF)).to_iff
    _ ↔ (⟨f y,hy⟩ : U.toScheme) ∈ U.toScheme.basicOpen
          (coefficient e (restrictSection U.ι s)) := by
      rw [he,← Scheme.preimage_basicOpen_top]
      change (f ∣_ U) ⟨y,hy⟩ ∈ U.toScheme.basicOpen
        (coefficient e (restrictSection U.ι s)) ↔ _
      rw [morphismRestrict_base]
      rfl
    _ ↔ f y ∈ isoOpen s :=
      (congrArg (fun V => (⟨f y,hy⟩ : U.toScheme) ∈ V)
        (preimage_isoOpen s U.ι e)).to_iff.symm

def pullbackPowerSection (L : LineBundle X) (f : Y ⟶ X) (n : ℕ)
    (s : GlobalSections X (modulePow X L.sheaf n)) :
    GlobalSections Y (modulePow Y (L.pullback f).sheaf n) :=
  pullbackSection f s ≫ (PiExponentSeshadri.PullbackTensor.powIso f L n).hom

theorem sectionOpen_pullbackPowerSection (L : LineBundle X) (f : Y ⟶ X) (n : ℕ)
    (s : GlobalSections X (modulePow X L.sheaf n)) :
    sectionOpen Y (pullbackPowerSection L f n s) = f ⁻¹ᵁ sectionOpen X s := by
  unfold pullbackPowerSection
  erw [PiExponent.AmpleIso.sectionOpen_postcomp_iso]
  exact pullback_isoOpen_eq (L.pow n) s f

theorem LineBundle.IsAmple.pullback_closedImmersion (L : LineBundle X) (hL : L.IsAmple)
    (f : Y ⟶ X) [IsClosedImmersion f] : (L.pullback f).IsAmple := by
  intro y V hy
  obtain ⟨W,hW,hWV⟩ := f.isClosedEmbedding.isInducing.isOpen_iff.mp V.isOpen
  let U : X.Opens := ⟨W,hW⟩
  have hfV : f ⁻¹ᵁ U = V := TopologicalSpace.Opens.ext hWV
  have hfy : f y ∈ U := by
    change y ∈ f ⁻¹ᵁ U
    rwa [hfV]
  obtain ⟨n,hn,s,hys,hsU,hsa⟩ := hL (f y) U hfy
  refine ⟨n,hn,pullbackPowerSection L f n s,?_,?_,?_⟩
  · rw [sectionOpen_pullbackPowerSection]
    exact hys
  · rw [sectionOpen_pullbackPowerSection, ← hfV]
    exact (Opens.map f.base).monotone hsU
  · rw [sectionOpen_pullbackPowerSection]
    exact hsa.preimage f

end
end PiExponentSeshadri.Geometry

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/CoherentAffineFinite.lean <==
import Mathlib.AlgebraicGeometry.Modules.Tilde
import Mathlib.Algebra.Category.ModuleCat.Sheaf.Quasicoherent
import Mathlib.RingTheory.Localization.Finiteness
import Mathlib.Tactic

namespace OAI

namespace PiExponent.CoherentAffineFinite
noncomputable section
universe u
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite

private theorem epi_iso_comp_iso {C : Type*} [Category C] {A B D E : C}
    (i : A ≅ B) (p : B ⟶ D) (hp : Epi p) (j : D ≅ E) :
    Epi (i.hom ≫ p ≫ j.hom) := by
  let : Epi p := hp
  infer_instance

private theorem finitePresentation_quasicoherent {X : Scheme.{u}}
    (M : X.Modules) [M.IsFinitePresentation] : M.IsQuasicoherent :=
  (SheafOfModules.IsFinitePresentation.exists_quasicoherentData M).choose.isQuasicoherent

theorem spec_sections_finite_of_generators {R : CommRingCat.{u}}
    (M : (Spec R).Modules) [M.IsQuasicoherent]
    (s : M.GeneratingSections) [hs : s.IsFiniteType] :
    Module.Finite R ((modulesSpecToSheaf.obj M).obj.obj (op ⊤)) := by
  let : Finite s.I := hs.finite
  let : Fintype s.I := Fintype.ofFinite s.I
  let N : ModuleCat R := (modulesSpecToSheaf.obj M).obj.obj (op ⊤)
  let a : tilde (ModuleCat.of R (s.I →₀ R)) ⟶ tilde N :=
    (tildeFinsupp s.I).hom ≫ s.π ≫ (asIso M.fromTildeΓ).inv
  let f : ModuleCat.of R (s.I →₀ R) ⟶ N := (tilde.functor R).preimage a
  have : Epi s.π := s.epi
  have : Epi (asIso M.fromTildeΓ).inv := inferInstance
  have ha : Epi a := by
    change Epi ((tildeFinsupp s.I).hom ≫ s.π ≫ (asIso M.fromTildeΓ).inv)
    exact epi_iso_comp_iso (tildeFinsupp s.I) s.π s.epi (asIso M.fromTildeΓ).symm
  have hf : Epi f := (tilde.functor R).epi_of_epi_map (by
    change Epi ((tilde.functor R).map ((tilde.functor R).preimage a))
    exact (Functor.map_preimage (tilde.functor R) a).symm ▸ ha)
  exact Module.Finite.of_surjective f.hom ((ModuleCat.epi_iff_surjective f).mp hf)

theorem affine_sections_finite_of_generators {X : Scheme.{u}} [IsAffine X]
    (M : X.Modules) [M.IsQuasicoherent]
    (s : M.GeneratingSections) [hs : s.IsFiniteType] : Module.Finite Γ(X,⊤) Γ(M,⊤) := by
  let f := X.isoSpec.inv
  let F : SheafOfModules X.ringCatSheaf ⥤ SheafOfModules (Spec Γ(X,⊤)).ringCatSheaf :=
    Scheme.Modules.restrictFunctor f
  let : Limits.PreservesColimitsOfSize.{u, u} F :=
    (Scheme.Modules.restrictAdjunction f).leftAdjoint_preservesColimits
  let J := M.restrict f
  let t := s.map F (Scheme.Modules.restrictUnitIso f).symm
  let : t.IsFiniteType := ⟨hs.finite⟩
  let R := Γ(X,⊤)
  let N := (modulesSpecToSheaf.obj J).obj.obj (op ⊤)
  let : Module.Finite R N := spec_sections_finite_of_generators J t
  let σ : R →+* Γ(X,f ''ᵁ ⊤) := (f.appIso ⊤).inv.hom.comp (Scheme.ΓSpecIso R).inv.hom
  let φ : N →ₛₗ[σ] Γ(M,f ''ᵁ ⊤) := {
    toFun := (M.restrictAppIso f ⊤).hom
    map_add' := map_add _
    map_smul' := by intro r m; rfl }
  have hφ : Function.Surjective φ :=
    (ConcreteCategory.bijective_of_isIso (M.restrictAppIso f ⊤).hom).surjective
  have hf : f ''ᵁ (⊤ : (Spec R).Opens) = ⊤ := by
    ext x
    change (∃ y : Spec R, y ∈ (⊤ : (Spec R).Opens) ∧ f y = x) ↔ True
    simp only [Opens.mem_top, true_and, iff_true]
    exact (ConcreteCategory.bijective_of_isIso f.base).surjective x
  have h := Module.Finite.of_surjective φ hφ
  rw [hf] at h
  exact h

def LocallyFinitelyGenerated {X : Scheme.{u}} (M : X.Modules) : Prop :=
  ∀ x : X, ∃ U : X.Opens, x ∈ U ∧
    ∃ s : (M.restrict U.ι).GeneratingSections, s.IsFiniteType

theorem locallyFinitelyGenerated_of_finitePresentation {X : Scheme.{u}}
    (M : X.Modules) [M.IsFinitePresentation] : LocallyFinitelyGenerated M := by
  obtain ⟨q, hq⟩ := SheafOfModules.IsFinitePresentation.exists_quasicoherentData M
  intro x
  have hcov := q.coversTop
  rw [Opens.coversTop_iff] at hcov
  obtain ⟨i, hi⟩ := Opens.mem_iSup.mp (show x ∈ ⨆ i, q.X i by rw [hcov]; trivial)
  refine ⟨q.X i, hi, ?_⟩
  let F : SheafOfModules (Sheaf.over X.ringCatSheaf (q.X i)) ⥤
      SheafOfModules (Scheme.Opens.toScheme (X := X) (q.X i)).ringCatSheaf :=
    (Scheme.Modules.overEquiv (q.X i)).functor
  let : Limits.PreservesColimitsOfSize.{u, u} F :=
    (Scheme.Modules.overEquiv (q.X i)).toAdjunction.leftAdjoint_preservesColimits
  let t := (q.presentation i).generators.map F (Iso.refl _)
  let e := (Scheme.Modules.overFunctorEquiv (q.X i)).app M
  exact ⟨SheafOfModules.GeneratingSections.equivOfIso e t,
    ⟨(hq.isFinite_presentation i).isFiniteType_generators.finite⟩⟩

theorem finite_generators_of_le {X : Scheme.{u}} (M : X.Modules) {U V : X.Opens}
    (h : V ≤ U) (s : (M.restrict U.ι).GeneratingSections) [s.IsFiniteType] :
    ∃ t : (M.restrict V.ι).GeneratingSections, t.IsFiniteType := by
  let F : SheafOfModules U.toScheme.ringCatSheaf ⥤ SheafOfModules V.toScheme.ringCatSheaf :=
    Scheme.Modules.restrictFunctor (X.homOfLE h)
  let : Limits.PreservesColimitsOfSize.{u, u} F :=
    (Scheme.Modules.restrictAdjunction (X.homOfLE h)).leftAdjoint_preservesColimits
  let t := s.map F
    (Scheme.Modules.restrictUnitIso (X.homOfLE h)).symm
  let e := (Scheme.Modules.restrictFunctorComp (X.homOfLE h) U.ι).app M
  simp only [X.homOfLE_ι h] at e
  exact ⟨SheafOfModules.GeneratingSections.equivOfIso e.symm t,
    ⟨SheafOfModules.GeneratingSections.IsFiniteType.finite (σ := s)⟩⟩

theorem affine_open_sections_finite_of_generators {X : Scheme.{u}}
    (M : X.Modules) [M.IsQuasicoherent] (U : X.Opens) (hU : IsAffineOpen U)
    (s : (M.restrict U.ι).GeneratingSections) [s.IsFiniteType] :
    Module.Finite Γ(X,U) Γ(M,U) := by
  let : IsAffine U.toScheme := hU
  let : Module.Finite Γ(U.toScheme,⊤) Γ(M.restrict U.ι,⊤) :=
    affine_sections_finite_of_generators (M.restrict U.ι) s
  let σ := (U.ι.appIso ⊤).inv.hom
  let φ : Γ(M.restrict U.ι,⊤) →ₛₗ[σ] Γ(M,U.ι ''ᵁ ⊤) := {
    toFun := (M.restrictAppIso U.ι ⊤).hom
    map_add' := map_add _
    map_smul' := by intro r m; rfl }
  have hφ : Function.Surjective φ :=
    (ConcreteCategory.bijective_of_isIso (M.restrictAppIso U.ι ⊤).hom).surjective
  have h := Module.Finite.of_surjective φ hφ
  rwa [U.ι_image_top] at h

theorem spec_sections_finite_of_localGenerators {R : CommRingCat.{u}}
    (M : (Spec R).Modules) [M.IsQuasicoherent] (hM : LocallyFinitelyGenerated M) :
    Module.Finite R ((modulesSpecToSheaf.obj M).obj.obj (op ⊤)) := by
  classical
  let D (r : R) : (Spec R).Opens := PrimeSpectrum.basicOpen r
  let t : Set R := {r | ∃ s : (M.restrict (D r).ι).GeneratingSections, s.IsFiniteType}
  have ht : Ideal.span t = ⊤ := by
    rw [← PrimeSpectrum.iSup_basicOpen_eq_top_iff']
    apply top_unique
    intro x hx
    obtain ⟨U,hxU,s,hs⟩ := hM x
    obtain ⟨_,⟨_,⟨r,rfl⟩,rfl⟩,hxr,hrU⟩ :=
      PrimeSpectrum.isBasis_basic_opens.exists_subset_of_mem_open hxU U.isOpen
    exact Opens.mem_iSup.mpr ⟨r, Opens.mem_iSup.mpr
      ⟨finite_generators_of_le M hrU s,hxr⟩⟩
  let N := (modulesSpecToSheaf.obj M).obj.obj (op ⊤)
  let A (r : t) := Γ(Spec R, PrimeSpectrum.basicOpen r.val)
  let P (r : t) := Γ(M, PrimeSpectrum.basicOpen r.val)
  let (r : t) : Algebra R (A r) := StructureSheaf.openAlgebra (R := R) (op (PrimeSpectrum.basicOpen r.val))
  let (r : t) : IsLocalization.Away r.val (A r) := inferInstanceAs
    (IsLocalization.Away r.val ((Spec.structureSheaf R).obj.obj (op (PrimeSpectrum.basicOpen r.val))))
  let (r : t) : Module (A r) (P r) :=
    (M.val.obj (op (PrimeSpectrum.basicOpen r.val))).isModule
  let (r : t) : Module R (P r) :=
    ((modulesSpecToSheaf.obj M).obj.obj (op (PrimeSpectrum.basicOpen r.val))).isModule
  let (r : t) : IsScalarTower R (A r) (P r) :=
    IsScalarTower.of_compHom R (A r) (P r)
  let f (r : t) : N →ₗ[R] P r :=
    ((modulesSpecToSheaf.obj M).obj.map (homOfLE le_top).op).hom
  have hloc := (isIso_fromTildeΓ_iff_isLocalizing M).mp inferInstance
  let (r : t) : IsLocalizedModule.Away r.val (f r) := hloc r.val
  have hfin (r : t) : Module.Finite (A r) (P r) := by
    obtain ⟨s, hs⟩ := r.property
    exact affine_open_sections_finite_of_generators M (D r.val)
      (IsAffineOpen.Spec_basicOpen r.val) s
  exact Module.Finite.of_localizationSpan' t ht f hfin

theorem LocallyFinitelyGenerated.restrict {X Y : Scheme.{u}} {M : Y.Modules}
    (hM : LocallyFinitelyGenerated M) (f : X ⟶ Y) [IsOpenImmersion f] :
    LocallyFinitelyGenerated (M.restrict f) := by
  intro x
  obtain ⟨U, hxU, s, hs⟩ := hM (f x)
  let V := f ⁻¹ᵁ U
  let F : SheafOfModules U.toScheme.ringCatSheaf ⥤ SheafOfModules V.toScheme.ringCatSheaf :=
    Scheme.Modules.restrictFunctor (f ∣_ U)
  let : Limits.PreservesColimitsOfSize.{u, u} F :=
    (Scheme.Modules.restrictAdjunction (f ∣_ U)).leftAdjoint_preservesColimits
  let t := s.map F
    (Scheme.Modules.restrictUnitIso (f ∣_ U)).symm
  let e := (Scheme.Modules.restrictFunctorComp (f ∣_ U) U.ι).app M
  have e' : M.restrict (V.ι ≫ f) ≅ (M.restrict U.ι).restrict (f ∣_ U) := by
    change M.restrict ((f ∣_ U) ≫ U.ι) ≅ (M.restrict U.ι).restrict (f ∣_ U) at e
    simpa only [V, morphismRestrict_ι] using e
  let e'' := ((Scheme.Modules.restrictFunctorComp V.ι f).app M).symm ≪≫ e'
  exact ⟨V, hxU, SheafOfModules.GeneratingSections.equivOfIso e''.symm t,
    ⟨SheafOfModules.GeneratingSections.IsFiniteType.finite (σ := s)⟩⟩

theorem affine_sections_finite_of_localGenerators {X : Scheme.{u}} [IsAffine X]
    (M : X.Modules) [M.IsQuasicoherent] (hM : LocallyFinitelyGenerated M) :
    Module.Finite Γ(X,⊤) Γ(M,⊤) := by
  let f := X.isoSpec.inv
  let J := M.restrict f
  let R := Γ(X,⊤)
  let N := (modulesSpecToSheaf.obj J).obj.obj (op ⊤)
  let : Module.Finite R N := spec_sections_finite_of_localGenerators J
    (hM.restrict f)
  let σ : R →+* Γ(X,f ''ᵁ ⊤) := (f.appIso ⊤).inv.hom.comp (Scheme.ΓSpecIso R).inv.hom
  let φ : N →ₛₗ[σ] Γ(M,f ''ᵁ ⊤) := {
    toFun := (M.restrictAppIso f ⊤).hom
    map_add' := map_add _
    map_smul' := by intro r m; rfl }
  have hφ : Function.Surjective φ :=
    (ConcreteCategory.bijective_of_isIso (M.restrictAppIso f ⊤).hom).surjective
  have hf : f ''ᵁ (⊤ : (Spec R).Opens) = ⊤ := by
    ext x
    change (∃ y : Spec R, y ∈ (⊤ : (Spec R).Opens) ∧ f y = x) ↔ True
    simp only [Opens.mem_top, true_and, iff_true]
    exact (ConcreteCategory.bijective_of_isIso f.base).surjective x
  have h := Module.Finite.of_surjective φ hφ
  rw [hf] at h
  exact h

theorem affine_sections_finite {X : Scheme.{u}} [IsAffine X]
    (M : X.Modules) [M.IsFinitePresentation] : Module.Finite Γ(X,⊤) Γ(M,⊤) := by
  let := finitePresentation_quasicoherent M
  exact affine_sections_finite_of_localGenerators M (locallyFinitelyGenerated_of_finitePresentation M)

theorem finite_isoSpec_sections {X : Scheme.{u}} [IsAffine X]
    (M : X.Modules) [Module.Finite Γ(X,⊤) Γ(M,⊤)] :
    Module.Finite Γ(X,⊤)
      ((modulesSpecToSheaf.obj (M.restrict X.isoSpec.inv)).obj.obj (op ⊤)) := by
  let f := X.isoSpec.inv
  let R := Γ(X,⊤)
  let N : ModuleCat R := (modulesSpecToSheaf.obj (M.restrict f)).obj.obj (op ⊤)
  have hf : f ''ᵁ (⊤ : (Spec R).Opens) = ⊤ := by
    ext x
    change (∃ y : Spec R, y ∈ (⊤ : (Spec R).Opens) ∧ f y = x) ↔ True
    simp only [Opens.mem_top, true_and, iff_true]
    exact (ConcreteCategory.bijective_of_isIso f.base).surjective x
  have : Module.Finite Γ(X,f ''ᵁ ⊤) Γ(M,f ''ᵁ ⊤) := by
    rw [hf]
    infer_instance
  let σ : Γ(X,f ''ᵁ ⊤) →+* R := (Scheme.ΓSpecIso R).hom.hom.comp (f.appIso ⊤).hom.hom
  let φ : Γ(M,f ''ᵁ ⊤) →ₛₗ[σ] N := {
    toFun := (M.restrictAppIso f ⊤).inv
    map_add' := map_add _
    map_smul' := by
      intro r m
      change (M.restrictAppIso f ⊤).inv (r • m) =
        ((Scheme.ΓSpecIso R).inv ((Scheme.ΓSpecIso R).hom ((f.appIso ⊤).hom r))) •
          (M.restrictAppIso f ⊤).inv m
      rw [Iso.hom_inv_id_apply]
      exact congr($(M.smul_restrictAppIso_inv f ⊤ r) m) }
  exact Module.Finite.of_surjective φ
    (ConcreteCategory.bijective_of_isIso (M.restrictAppIso f ⊤).inv).surjective

theorem spec_exists_finite_generators {R : CommRingCat.{u}}
    (M : (Spec R).Modules) [M.IsQuasicoherent]
    [Module.Finite R ((modulesSpecToSheaf.obj M).obj.obj (op ⊤))] :
    ∃ s : M.GeneratingSections, s.IsFiniteType := by
  let N : ModuleCat R := (modulesSpecToSheaf.obj M).obj.obj (op ⊤)
  obtain ⟨I,hI,v,hv⟩ : ∃ (I : Type u) (_ : Finite I) (v : I → N),
      Submodule.span R (Set.range v) = ⊤ :=
    Submodule.fg_iff_exists_finite_generating_family.mp (Module.Finite.fg_top (R := R) (M := N))
  let f : ModuleCat.of R (I →₀ R) ⟶ N := ModuleCat.ofHom (X := I →₀ R) (Y := N) (Finsupp.linearCombination (M := N) R v)
  have : Epi f := (ModuleCat.epi_iff_surjective f).mpr <| by
    change Function.Surjective (Finsupp.linearCombination (M := N) R v)
    rw [← LinearMap.range_eq_top, Finsupp.range_linearCombination, hv]
  let p : SheafOfModules.free I ⟶ M :=
    (tildeFinsupp I).inv ≫ (tilde.functor R).map f ≫ M.fromTildeΓ
  have hmap : Epi ((tilde.functor R).map f) := inferInstance
  have : Epi M.fromTildeΓ := inferInstance
  have hp : Epi p := by
    change Epi ((tildeFinsupp I).inv ≫ (tilde.functor R).map f ≫ M.fromTildeΓ)
    let hΓ := Scheme.Modules.isIso_fromTildeΓ_of_isQuasicoherent M
    exact epi_iso_comp_iso (tildeFinsupp I).symm ((tilde.functor R).map f) hmap
      (@asIso _ _ _ _ M.fromTildeΓ hΓ)
  let s : M.GeneratingSections := {
    I := I
    s := M.freeHomEquiv p
    epi := by simpa only [Equiv.symm_apply_apply] using hp }
  exact ⟨s, ⟨hI⟩⟩

theorem affine_exists_finite_generators {X : Scheme.{u}} [IsAffine X]
    (M : X.Modules) [M.IsQuasicoherent] [Module.Finite Γ(X,⊤) Γ(M,⊤)] :
    ∃ s : M.GeneratingSections, s.IsFiniteType := by
  let f := X.isoSpec.inv
  let J := M.restrict f
  let : Module.Finite Γ(X,⊤) ((modulesSpecToSheaf.obj J).obj.obj (op ⊤)) :=
    finite_isoSpec_sections M
  obtain ⟨s,hs⟩ := spec_exists_finite_generators J
  let g := X.isoSpec.hom
  let F : SheafOfModules (Spec Γ(X,⊤)).ringCatSheaf ⥤ SheafOfModules X.ringCatSheaf :=
    Scheme.Modules.restrictFunctor g
  let : Limits.PreservesColimitsOfSize.{u, u} F :=
    (Scheme.Modules.restrictAdjunction g).leftAdjoint_preservesColimits
  let t := s.map F (Scheme.Modules.restrictUnitIso g).symm
  let e₁ := (Scheme.Modules.restrictFunctorComp g f).app M
  have e₂ : M.restrict (𝟙 X) ≅ J.restrict g := by
    change M.restrict (g ≫ f) ≅ J.restrict g at e₁
    simpa only [g, f, Iso.hom_inv_id] using e₁
  let e := e₂.symm ≪≫ Scheme.Modules.restrictFunctorId.app M
  exact ⟨SheafOfModules.GeneratingSections.equivOfIso e t,
    ⟨hs.finite⟩⟩

theorem affine_exists_finite_generators_of_finitePresentation {X : Scheme.{u}} [IsAffine X]
    (M : X.Modules) [M.IsFinitePresentation] :
    ∃ s : M.GeneratingSections, s.IsFiniteType := by
  let := finitePresentation_quasicoherent M
  have := affine_sections_finite M
  exact affine_exists_finite_generators M

theorem affine_open_sections_finite {X : Scheme.{u}} (M : X.Modules)
    [M.IsFinitePresentation] (U : X.Opens) (hU : IsAffineOpen U) :
    Module.Finite Γ(X,U) Γ(M,U) := by
  let : IsAffine U.toScheme := hU
  let := finitePresentation_quasicoherent M
  have := affine_sections_finite_of_localGenerators (M.restrict U.ι)
    ((locallyFinitelyGenerated_of_finitePresentation M).restrict U.ι)
  obtain ⟨s,hs⟩ := affine_exists_finite_generators (M.restrict U.ι)
  exact affine_open_sections_finite_of_generators M U hU s

end
end PiExponent.CoherentAffineFinite

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/ComponentAmpleDescent.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.ComponentAmpleDescentCover
import OAI.NumberTheory.PiExponent.Ampleness.ComponentAmpleDescentLocal
import OAI.NumberTheory.PiExponent.Ampleness.ComponentAmpleDescentSupported
import OAI.NumberTheory.PiExponent.Approximation.ClosedUnitKernel
import OAI.NumberTheory.PiExponent.Approximation.GlobalClosedAnnihilatedDescent

namespace OAI

namespace PiExponentSeshadri.ComponentAmpleDescent
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace
open PiExponentSeshadri.Geometry PiExponentSeshadri.IdealModule
variable {X : Scheme.{0}} [IsNoetherian X] [IsReduced X]
variable {R : Type} [CommRing R] [IsNoetherianRing R]

theorem exists_complementary_ideal_descent
    (I J : X.IdealSheafData) (hcover : I.support ⊔ J.support = ⊤) :
    ∃ N : J.subscheme.Modules, N.IsFinitePresentation ∧
      Nonempty ((Scheme.Modules.pushforward J.subschemeι).obj N ≅ closedModule I) := by
  have : (closedModule I).IsFinitePresentation := closedModule_isFinitePresentation I
  apply ClosedAnnihilatedDescent.exists_closed_coherent_descent J.subschemeι (closedModule I)
  intro U
  exact closedModule_restrict_annihilated hcover U

theorem eventual_restriction_surjective_of_complement_ample
    (p : X ⟶ Spec (CommRingCat.of R)) [IsProper p]
    (K L : LineBundle X) (I J : X.IdealSheafData)
    (hcover : I.support ⊔ J.support = ⊤) (hJ : (L.pullback J.subschemeι).IsAmple) :
    ∃ B : ℕ, ∀ n ≥ B, Function.Surjective
      (fun s : GlobalSections X (K.tensor (L.pow n)).sheaf => pullbackSection I.subschemeι s) := by
  obtain ⟨N,hN,⟨e⟩⟩ := exists_complementary_ideal_descent I J hcover
  let : N.IsFinitePresentation := hN
  obtain ⟨B,hB⟩ := eventual_tensor_cohomology_zero_of_closed_pushforward p J.subschemeι
    (closedModule I) N e K L hJ
  refine ⟨B,fun n hn => ?_⟩
  exact pullbackSection_surjective_of_idealTensor_cohomology_zero I.subschemeι
    (K.tensor (L.pow n)) (hB n hn 1 (by decide))

theorem isAmple_of_reduced_closed_cover
    (p : X ⟶ Spec (CommRingCat.of R)) [IsProper p]
    (L H : LineBundle X) (hH : H.IsAmple)
    (I J : X.IdealSheafData) (hcover : I.support ⊔ J.support = ⊤)
    (hI : (L.pullback I.subschemeι).IsAmple) (hJ : (L.pullback J.subschemeι).IsAmple) :
    L.IsAmple := by
  let : NoetherianSpace I.subscheme :=
    I.subschemeι.isClosedEmbedding.isEmbedding.isInducing.noetherianSpace
  let : NoetherianSpace J.subscheme :=
    J.subschemeι.isClosedEmbedding.isEmbedding.isInducing.noetherianSpace
  have hc : Set.range I.subschemeι ∪ Set.range J.subschemeι = Set.univ := by
    rw [I.range_subschemeι,J.range_subschemeι]
    exact congrArg (fun Z : Closeds X => (Z : Set X)) hcover
  exact isAmple_of_eventual_restriction_surjective I.subschemeι J.subschemeι L H hH hc hI hJ
    (eventual_restriction_surjective_of_complement_ample p H.inverse L I J hcover hJ)
    (eventual_restriction_surjective_of_complement_ample p H.inverse L J I
      (by simpa only [sup_comm] using hcover) hI)

end
end PiExponentSeshadri.ComponentAmpleDescent

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/ComponentAmpleDescentCover.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.AmpleGeneratedTensor
import OAI.NumberTheory.PiExponent.Ampleness.ClosedAmpleRestriction
import OAI.NumberTheory.PiExponent.Geometry.LineBundleProduct

namespace OAI

namespace PiExponentSeshadri.ComponentAmpleDescent
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open _root_.OAI.PiExponentSeshadri.Geometry
variable {X Y Z : Scheme.{0}}

def pullbackTwistIso (f : Y ⟶ X) (K L : LineBundle X) (n : ℕ) :
    ((K.tensor (L.pow n)).pullback f).sheaf ≅
      (moduleTwistFunctor (L.pullback f) n).obj (K.pullback f).sheaf :=
  PullbackTensor.iso f K (L.pow n) ≪≫
    moduleTensorIso (Iso.refl _) (PullbackTensor.powIso f L n) ≪≫
    (moduleTwistPowerIso (L.pullback f) (K.pullback f).sheaf n).symm

theorem eventual_pullback_twist_sections [NoetherianSpace Y]
    (f : Y ⟶ X) (K L : LineBundle X) (hL : (L.pullback f).IsAmple) :
    ∃ N : ℕ, ∀ n ≥ N, ∀ y : Y,
      ∃ s : GlobalSections Y ((K.tensor (L.pow n)).pullback f).sheaf,
        y ∈ sectionOpen Y s := by
  have : (K.pullback f).sheaf.IsFinitePresentation :=
    PiExponent.GeometrySupport.LineBundleCoherent.lineBundle_isFinitePresentation _
  obtain ⟨N,hN⟩ := PiExponent.AmpleGlobalGeneration.ample_eventual_global_generators
    (L.pullback f) hL (K.pullback f).sheaf
  refine ⟨N, fun n hn y => ?_⟩
  obtain ⟨G,hG⟩ := hN n hn
  let : G.IsFiniteType := hG
  let D := SheafOfModules.GeneratingSections.equivOfIso (pullbackTwistIso f K L n).symm G
  have hc := @PiExponent.GeneratorsSectionCover.generators_sectionOpen_cover Y
    ((K.tensor (L.pow n)).pullback f) D ⟨hG.finite⟩
  obtain ⟨i,hi⟩ := Opens.mem_iSup.mp
    (show y ∈ ⨆ i, sectionOpen Y
      (PiExponent.GeneratorsSectionCover.generatorSection _ D i) by rw [hc]; trivial)
  exact ⟨_,hi⟩

theorem section_cover_of_jointly_surjective
    (f : Y ⟶ X) (g : Z ⟶ X) (M : LineBundle X)
    (hcover : Set.range f ∪ Set.range g = Set.univ)
    (hf : Function.Surjective (fun s : GlobalSections X M.sheaf => pullbackSection f s))
    (hg : Function.Surjective (fun s : GlobalSections X M.sheaf => pullbackSection g s))
    (hY : ∀ y : Y, ∃ s : GlobalSections Y (M.pullback f).sheaf, y ∈ sectionOpen Y s)
    (hZ : ∀ z : Z, ∃ s : GlobalSections Z (M.pullback g).sheaf, z ∈ sectionOpen Z s) :
    (⨆ s : GlobalSections X M.sheaf, sectionOpen X s) = ⊤ := by
  apply top_unique
  intro x _
  have hx : x ∈ Set.range f ∪ Set.range g := by rw [hcover]; trivial
  rcases hx with ⟨y,rfl⟩ | ⟨z,rfl⟩
  · obtain ⟨s,hs⟩ := hY y
    obtain ⟨t,rfl⟩ := hf s
    apply Opens.mem_iSup.mpr
    refine ⟨t,?_⟩
    change y ∈ f ⁻¹ᵁ SectionOpens.isoOpen t
    exact (pullback_isoOpen_eq M t f).le hs
  · obtain ⟨s,hs⟩ := hZ z
    obtain ⟨t,rfl⟩ := hg s
    apply Opens.mem_iSup.mpr
    refine ⟨t,?_⟩
    change z ∈ g ⁻¹ᵁ SectionOpens.isoOpen t
    exact (pullback_isoOpen_eq M t g).le hs

theorem isAmple_of_eventual_restriction_surjective
    [NoetherianSpace Y] [NoetherianSpace Z]
    (f : Y ⟶ X) (g : Z ⟶ X) (L H : LineBundle X) (hH : H.IsAmple)
    (hcover : Set.range f ∪ Set.range g = Set.univ)
    (hY : (L.pullback f).IsAmple) (hZ : (L.pullback g).IsAmple)
    (hf : ∃ N : ℕ, ∀ n ≥ N, Function.Surjective
      (fun s : GlobalSections X (H.inverse.tensor (L.pow n)).sheaf => pullbackSection f s))
    (hg : ∃ N : ℕ, ∀ n ≥ N, Function.Surjective
      (fun s : GlobalSections X (H.inverse.tensor (L.pow n)).sheaf => pullbackSection g s)) :
    L.IsAmple := by
  obtain ⟨A,hA⟩ := eventual_pullback_twist_sections f H.inverse L hY
  obtain ⟨B,hB⟩ := eventual_pullback_twist_sections g H.inverse L hZ
  obtain ⟨C,hC⟩ := hf
  obtain ⟨D,hD⟩ := hg
  let n := A+B+C+D+1
  have hn : 0 < n := by omega
  have hAn : A ≤ n := by omega
  have hBn : B ≤ n := by omega
  have hCn : C ≤ n := by omega
  have hDn : D ≤ n := by omega
  exact L.isAmple_of_inverse_twist_section_cover H hH hn (fun s => s)
    (section_cover_of_jointly_surjective f g (H.inverse.tensor (L.pow n)) hcover
      (hC n hCn) (hD n hDn) (hA n hAn) (hB n hBn))

end
end PiExponentSeshadri.ComponentAmpleDescent

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/ComponentAmpleDescentIdeal.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.IdealPowerFiltration

namespace OAI

namespace PiExponentSeshadri.ComponentAmpleDescent
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits Opposite
open IdealModule
variable {X : Scheme.{0}}

theorem ideal_le_annihilator_closedModule {I J : X.IdealSheafData}
    (h : I * J = ⊥) (U : X.affineOpens) :
    J.ideal U ≤ Module.annihilator Γ(X,U.1) Γ(closedModule I,U.1) := by
  intro a ha
  apply Module.mem_annihilator.mpr
  intro m
  have hinj : Function.Injective ((closedInclusion I).val.app (op U.1)) := by
    let : Mono (closedInclusion I).val :=
      inferInstanceAs (Mono ((Scheme.Modules.toPresheafOfModules X).map (closedInclusion I)))
    exact PresheafOfModules.injective_of_mono (closedInclusion I).val (op U.1)
  apply hinj
  have hm : (closedInclusion I).app U.1 m ∈ I.ideal U := by
    rw [← closed_image I U]
    exact ⟨m,rfl⟩
  have hp := Ideal.mul_mem_mul_rev (R := Γ(X,U.1)) hm ha
  let b : Γ(X,U.1) := (closedInclusion I).app U.1 m
  have hz : a * b = 0 := by
    have hh : I.ideal U * J.ideal U = ⊥ := congrArg (fun K : X.IdealSheafData => K.ideal U) h
    simpa only [hh,Ideal.mem_bot] using hp
  exact (((closedInclusion I).app_smul (r := a) (x := m)).trans hz).trans
    ((closedInclusion I).app U.1).hom.map_zero.symm

theorem ideal_mul_eq_bot_of_reduced_cover [IsReduced X]
    {I J : X.IdealSheafData} (h : I.support ⊔ J.support = ⊤) : I * J = ⊥ := by
  apply Scheme.IdealSheafData.support_eq_top_iff.mp
  simpa only [Scheme.IdealSheafData.support_mul] using h

theorem ideal_le_annihilator_closedModule_of_reduced_cover [IsReduced X]
    {I J : X.IdealSheafData} (h : I.support ⊔ J.support = ⊤) (U : X.affineOpens) :
    J.ideal U ≤ Module.annihilator Γ(X,U.1) Γ(closedModule I,U.1) :=
  ideal_le_annihilator_closedModule (ideal_mul_eq_bot_of_reduced_cover h) U

end
end PiExponentSeshadri.ComponentAmpleDescent

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/ComponentAmpleDescentLocal.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.ComponentAmpleDescentIdeal
import OAI.NumberTheory.PiExponent.LocalAlgebra.IdealPowerRestriction

namespace OAI

namespace PiExponentSeshadri.ComponentAmpleDescent
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace Opposite
open PiExponentSeshadri.IdealModule
variable {X : Scheme.{0}}

theorem closedModule_restrict_annihilated [IsReduced X]
    {I J : X.IdealSheafData} (h : I.support ⊔ J.support = ⊤) (U : X.affineOpens) :
    RingHom.ker (J.subschemeι ∣_ U.1).appTop.hom ≤
      Module.annihilator Γ(U.1.toScheme,⊤) Γ((closedModule I).restrict U.1.ι,⊤) := by
  let : IsAffine U.1.toScheme := U.2
  have hcover : (I.comap U.1.ι).support ⊔ (J.comap U.1.ι).support = ⊤ := by
    rw [Scheme.IdealSheafData.support_comap, Scheme.IdealSheafData.support_comap]
    ext x
    change U.1.ι x ∈ (I.support : Set X) ∪ (J.support : Set X) ↔ True
    have hx : U.1.ι x ∈ (I.support ⊔ J.support : Closeds X) := by rw [h]; trivial
    exact iff_true_intro hx
  intro a ha
  apply Module.mem_annihilator.mpr
  intro m
  let e := closedModuleRestrictIso I U.1.ι
  have hj : a ∈ (J.comap U.1.ι).ideal ⟨⊤,isAffineOpen_top _⟩ := by
    erw [← (J.comap U.1.ι).ker_subschemeι_app ⟨⊤,isAffineOpen_top _⟩,
      ← ker_appTop_subscheme_morphismRestrict J U]
    exact ha
  have hz := Module.mem_annihilator.mp
    (ideal_le_annihilator_closedModule_of_reduced_cover hcover
      ⟨⊤,isAffineOpen_top _⟩ hj) (e.hom.app ⊤ m)
  apply (ConcreteCategory.bijective_of_isIso (e.hom.app ⊤)).injective
  exact (e.hom.app_smul a m).trans (hz.trans (map_zero _).symm)

end
end PiExponentSeshadri.ComponentAmpleDescent

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/ComponentAmpleDescentSupported.lean <==
import OAI.NumberTheory.PiExponent.Approximation.ModuleLinePowerLaws
import OAI.NumberTheory.PiExponent.Cohomology.NoetherianAmpleSerreVanishing

namespace OAI

namespace PiExponentSeshadri.ComponentAmpleDescent
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Abelian
open PiExponentSeshadri.Geometry
variable {X Y : Scheme.{0}} {R : Type} [CommRing R] [IsNoetherianRing R]

theorem eventual_tensor_cohomology_zero_of_closed_pushforward
    (p : X ⟶ Spec (CommRingCat.of R)) [IsProper p]
    (f : Y ⟶ X) [IsClosedImmersion f]
    (M : X.Modules) (N : Y.Modules) [N.IsFinitePresentation]
    (e : (Scheme.Modules.pushforward f).obj N ≅ M)
    (K L : LineBundle X) (hL : (L.pullback f).IsAmple) :
    ∃ B : ℕ, ∀ n ≥ B, ∀ q, 0 < q →
      ∀ x : cohomology (moduleTensor X M (K.tensor (L.pow n)).sheaf) q, x = 0 := by
  let D : Y.Modules := moduleTensor Y N (K.pullback f).sheaf
  have : D.IsFinitePresentation :=
    PiExponent.FiniteGlobalPresentation.moduleTwist_isFinitePresentation (K.pullback f) 1 N
  obtain ⟨B,hB⟩ :=
    PiExponent.GeometrySupport.NoetherianAmpleSerreVanishing.ample_serre_vanishing
      (f ≫ p) (L.pullback f) hL D
  let e₀ : (Scheme.Modules.pushforward f).obj D ≅ moduleTensor X M K.sheaf :=
    (PiExponent.ProjectionFormula.iso f N K).symm ≪≫
      moduleTensorIso e (Iso.refl K.sheaf)
  refine ⟨B,fun n hn q hq => ?_⟩
  have hz := (PiExponent.ClosedImmersionSerreTransfer.twist_ext_zero_iff f D L n q).mp
    (hB n hn q hq)
  let eₙ : (moduleTwistFunctor L n).obj ((Scheme.Modules.pushforward f).obj D) ≅
      moduleTensor X M (K.tensor (L.pow n)).sheaf :=
    (moduleTwistFunctor L n).mapIso e₀ ≪≫
      moduleTwistPowerIso L (moduleTensor X M K.sheaf) n ≪≫
      moduleLineTensorAssoc M K (L.pow n)
  exact PiExponent.GeometrySupport.SerrePowerDescent.ext_zero_of_iso eₙ q hz

end
end PiExponentSeshadri.ComponentAmpleDescent

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/CurveBlowupImage.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.BlowupComplement
import OAI.NumberTheory.PiExponent.Geometry.CurveImageOpenLocus
import OAI.NumberTheory.PiExponent.Geometry.CurveProperImageDimension
import OAI.NumberTheory.PiExponent.LocalAlgebra.OpenIsoFunctionField

namespace OAI

noncomputable section
open CategoryTheory AlgebraicGeometry TopologicalSpace

namespace PiExponent.CurveBlowupImage
open PiExponentSeshadri.Geometry
variable {X B : Scheme.{0}}

def imageCurve (π : B ⟶ X) [IsProper π]
    (C : NumericalAmpleness.IntegralCurve B)
    (hn : ¬ ∃ x : X, Set.range (C.embedding ≫ π) ⊆ {x}) :
    NumericalAmpleness.IntegralCurve X :=
  let f := C.embedding ≫ π
  letI := integral_scheme_image f
  { scheme := f.image
    embedding := f.imageι
    closedImmersion := inferInstance
    integral := inferInstance
    dimension := CurveProperImageDimension.image_dimension_eq_one_of_nonconstant
      f C.dimension hn }

def imageMap (π : B ⟶ X) [IsProper π]
    (C : NumericalAmpleness.IntegralCurve B)
    (hn : ¬ ∃ x : X, Set.range (C.embedding ≫ π) ⊆ {x}) :
    C.scheme ⟶ (imageCurve π C hn).scheme := (C.embedding ≫ π).toImage

@[simp] theorem imageMap_comp (π : B ⟶ X) [IsProper π]
    (C : NumericalAmpleness.IntegralCurve B)
    (hn : ¬ ∃ x : X, Set.range (C.embedding ≫ π) ⊆ {x}) :
    imageMap π C hn ≫ (imageCurve π C hn).embedding = C.embedding ≫ π :=
  (C.embedding ≫ π).toImage_imageι

instance imageMap_isProper (π : B ⟶ X) [IsProper π]
    (C : NumericalAmpleness.IntegralCurve B)
    (hn : ¬ ∃ x : X, Set.range (C.embedding ≫ π) ⊆ {x}) :
    IsProper (imageMap π C hn) := toImage_isProper _

instance imageMap_isDominant (π : B ⟶ X) [IsProper π]
    (C : NumericalAmpleness.IntegralCurve B)
    (hn : ¬ ∃ x : X, Set.range (C.embedding ≫ π) ⊆ {x}) :
    IsDominant (imageMap π C hn) := by
  change IsDominant (C.embedding ≫ π).toImage
  infer_instance

theorem imageMap_isFinite (π : B ⟶ X) [IsProper π]
    (C : NumericalAmpleness.IntegralCurve B) [NoetherianSpace C.scheme]
    (hn : ¬ ∃ x : X, Set.range (C.embedding ≫ π) ⊆ {x}) :
    IsFinite (imageMap π C hn) := by
  let : Nontrivial (imageCurve π C hn).scheme :=
    CurveProperImageDimension.image_nontrivial_of_nonconstant (C.embedding ≫ π) hn
  exact CurveMorphismFinite.isFinite_of_proper_dominant (imageMap π C hn) C.dimension.le

theorem imageMap_restrict_isIso (π : B ⟶ X) [IsProper π]
    (C : NumericalAmpleness.IntegralCurve B)
    (hn : ¬ ∃ x : X, Set.range (C.embedding ≫ π) ⊆ {x})
    (U : X.Opens) [IsIso (π ∣_ U)] :
    IsIso (imageMap π C hn ∣_ ((imageCurve π C hn).embedding ⁻¹ᵁ U)) := by
  let := restricted_curve_isClosedImmersion π C U
  exact toImage_restrict_isIso (C.embedding ≫ π) U

theorem imageMap_preimage_nonempty (π : B ⟶ X) [IsProper π]
    (C : NumericalAmpleness.IntegralCurve B)
    (hn : ¬ ∃ x : X, Set.range (C.embedding ≫ π) ⊆ {x})
    (U : X.Opens) (hU : ∃ c : C.scheme, (C.embedding ≫ π) c ∈ U) :
    Nonempty (imageMap π C hn ⁻¹ᵁ ((imageCurve π C hn).embedding ⁻¹ᵁ U)) := by
  obtain ⟨c, hc⟩ := hU
  refine ⟨⟨c, ?_⟩⟩
  change (imageCurve π C hn).embedding (imageMap π C hn c) ∈ U
  simpa only [← Scheme.Hom.comp_apply, imageMap_comp] using hc

def imageFunctionFieldIso (π : B ⟶ X) [IsProper π]
    (C : NumericalAmpleness.IntegralCurve B)
    (hn : ¬ ∃ x : X, Set.range (C.embedding ≫ π) ⊆ {x})
    (U : X.Opens) [IsIso (π ∣_ U)]
    (hU : ∃ c : C.scheme, (C.embedding ≫ π) c ∈ U) :
    (imageCurve π C hn).scheme.functionField ≅ C.scheme.functionField :=
  letI := imageMap_restrict_isIso π C hn U
  functionFieldIso (imageMap π C hn) ((imageCurve π C hn).embedding ⁻¹ᵁ U)
    (imageMap_preimage_nonempty π C hn U hU)

theorem imageFunctionFieldIso_generic (π : B ⟶ X) [IsProper π]
    (C : NumericalAmpleness.IntegralCurve B)
    (hn : ¬ ∃ x : X, Set.range (C.embedding ≫ π) ⊆ {x})
    (U : X.Opens) [IsIso (π ∣_ U)]
    (hU : ∃ c : C.scheme, (C.embedding ≫ π) c ∈ U) :
    Spec.map (imageFunctionFieldIso π C hn U hU).hom ≫
      (imageCurve π C hn).scheme.fromSpecStalk
        (genericPoint (imageCurve π C hn).scheme) ≫
      (imageCurve π C hn).embedding =
    C.scheme.fromSpecStalk (genericPoint C.scheme) ≫ C.embedding ≫ π := by
  have h := functionFieldMap_fromSpecStalk (imageMap π C hn)
  change Spec.map (functionFieldMap (imageMap π C hn)) ≫ _ ≫ _ = _
  rw [← Category.assoc, h, Category.assoc, imageMap_comp]

theorem blowup_restrict_isIso {I : X.IdealSheafData} {π : B ⟶ X}
    (hπ : IsBlowup I π) : IsIso (π ∣_ I.support.compl) := by
  apply (hπ.morphismRestrict I.support.compl).isIso_of_invertible
  have he : I.comap (Scheme.Opens.ι (X := X) I.support.compl) = ⊤ := by
    apply (Scheme.IdealSheafData.support_eq_bot_iff _).mp
    rw [Scheme.IdealSheafData.support_comap]
    ext x
    change (x.val ∈ I.support ↔ False)
    exact iff_false_intro x.property
  rw [he]
  exact invertible_top _

end PiExponent.CurveBlowupImage

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/CurveBlowupImageBase.lean <==
import Mathlib.AlgebraicGeometry.Morphisms.Proper
import Mathlib.Tactic
import OAI.NumberTheory.PiExponent.Ampleness.NumericalAmpleness
import OAI.NumberTheory.PiExponent.Geometry.CurveFunctionFieldCompatibility

namespace OAI

noncomputable section
open CategoryTheory AlgebraicGeometry TopologicalSpace

namespace PiExponentSeshadri.Geometry
variable {X Y : Scheme.{0}}

theorem integral_scheme_image (f : X ⟶ Y) [QuasiCompact f] [IsIntegral X] : IsIntegral f.image := by
  let hred (U : Y.affineOpens) : _root_.IsReduced (Γ(Y,U.1) ⧸ f.ker.ideal U) := by
    rw [Scheme.Hom.ker_apply]
    exact isReduced_of_injective (RingHom.kerLift (f.app U.1).hom)
      (RingHom.kerLift_injective (f.app U.1).hom)
  let : ∀ U, AlgebraicGeometry.IsReduced (f.ker.subschemeCover.openCover.X U) := by
    intro U
    change IsReduced (Spec (.of (Γ(Y,U.1) ⧸ f.ker.ideal U)))
    exact (affine_isReduced_iff _).mpr (hred U)
  let : IsReduced f.image := IsReduced.of_openCover f.image f.ker.subschemeCover.openCover
  have hi : IsIrreducible (Set.range f.toImage) := by
    simpa only [Set.image_univ] using
      (IrreducibleSpace.isIrreducible_univ (X := X)).image f.toImage
        f.toImage.continuous.continuousOn
  let : IrreducibleSpace f.image := (irreducibleSpace_def _).mpr (by
    change IsIrreducible (Set.univ : Set f.image)
    rw [← f.toImage.denseRange.closure_range]
    exact hi.closure)
  exact isIntegral_of_irreducibleSpace_of_isReduced _

end PiExponentSeshadri.Geometry

namespace PiExponent.CurveBlowupImage
open PiExponentSeshadri.Geometry
variable {C X B : Scheme.{0}}

theorem toImage_isProper (f : C ⟶ X) [IsProper f] : IsProper f.toImage := by
  let : IsProper (f.toImage ≫ f.imageι) := by rw [f.toImage_imageι]; infer_instance
  exact IsProper.of_comp f.toImage f.imageι

theorem toImage_restrict_isIso (f : C ⟶ X) [IsProper f] [IsIntegral C]
    (U : X.Opens) [IsClosedImmersion (f ∣_ U)] :
    IsIso (f.toImage ∣_ (f.imageι ⁻¹ᵁ U)) := by
  let := integral_scheme_image f
  let : IsClosedImmersion
      ((f.toImage ∣_ (f.imageι ⁻¹ᵁ U)) ≫ (f.imageι ∣_ U)) := by
    rw [← morphismRestrict_comp]
    exact Eq.mpr (congrArg (fun k : C ⟶ X => IsClosedImmersion (k ∣_ U))
      f.toImage_imageι) (inferInstance : IsClosedImmersion (f ∣_ U))
  let := IsClosedImmersion.of_comp_isClosedImmersion
    (f.toImage ∣_ (f.imageι ⁻¹ᵁ U)) (f.imageι ∣_ U)
  let : IsDominant (f.toImage ∣_ (f.imageι ⁻¹ᵁ U)) :=
    IsZariskiLocalAtTarget.restrict (inferInstance : IsDominant f.toImage) _
  exact isIso_of_isClosedImmersion_of_surjective _

theorem restricted_curve_isClosedImmersion (π : B ⟶ X)
    (C : NumericalAmpleness.IntegralCurve B) (U : X.Opens) [IsIso (π ∣_ U)] :
    IsClosedImmersion ((C.embedding ≫ π) ∣_ U) := by
  rw [morphismRestrict_comp]
  exact IsClosedImmersion.comp (C.embedding ∣_ π ⁻¹ᵁ U) (π ∣_ U)

theorem genericPoint_eq_of_isDominant (f : C ⟶ X)
    [IsIntegral C] [IsIntegral X] [IsDominant f] :
    f (genericPoint C) = genericPoint X := by
  apply IsGenericPoint.eq _ (genericPoint_spec X)
  simpa only [Set.image_univ, f.denseRange.closure_range] using
    (genericPoint_spec C).image f.continuous

theorem stalkMap_isIso_of_restrict (f : C ⟶ X) (U : X.Opens)
    [IsIso (f ∣_ U)] (x : C) (hx : f x ∈ U) : IsIso (f.stalkMap x) := by
  let q : (f ⁻¹ᵁ U).toScheme := ⟨x, hx⟩
  have hi : IsIso (((f ⁻¹ᵁ U).ι ≫ f).stalkMap q) := by
    rw [← morphismRestrict_ι]
    infer_instance
  rw [Scheme.Hom.stalkMap_comp] at hi
  change IsIso (f.stalkMap x ≫ (f ⁻¹ᵁ U).ι.stalkMap q) at hi
  have hq : IsIso ((f ⁻¹ᵁ U).ι.stalkMap q) :=
    (IsOpenImmersion.iff_isIso_stalkMap.mp
      (inferInstance : IsOpenImmersion (f ⁻¹ᵁ U).ι)).2 q
  exact @IsIso.of_isIso_comp_right CommRingCat _ _ _ _
    (f.stalkMap x) ((f ⁻¹ᵁ U).ι.stalkMap q) hq hi

end PiExponent.CurveBlowupImage

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/CurveNormalizationPolarization.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.FinitePullbackAmple
import OAI.NumberTheory.PiExponent.Ampleness.ProjectiveO1Ample
import OAI.NumberTheory.PiExponent.Cohomology.CurveNormalizationCohomology
import OAI.NumberTheory.PiExponent.Geometry.CurveDegreeAdditivity
import OAI.NumberTheory.PiExponent.Geometry.CurveNormalizationNonaffine
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveFinitePencil

namespace OAI

noncomputable section
namespace PiExponent.CurveNormalizationModel
open AlgebraicGeometry CategoryTheory
open PiExponentSeshadri.Geometry
variable {E : Type} [Field E] [Algebra ℂ E]
variable (f : E) (hf : Transcendental ℂ f)
variable [FiniteDimensional (IntermediateField.adjoin ℂ {f}) E]

def parameterCurvePolarization : LineBundle (parameterCurve f hf) :=
  (ProjectiveO1.lineBundle (R := ℂ) (σ := Bool)).pullback (parameterCurveProjection f hf)

theorem parameterCurvePolarization_ample : (parameterCurvePolarization f hf).IsAmple := by
  let : CompactSpace (ProjectiveO1.projectiveSpace ℂ Bool) :=
    QuasiCompact.compactSpace_of_compactSpace (polynomialProjectiveProjection ℂ Bool)
  exact LineBundle.IsAmple.pullback_finite _ ProjectiveO1.lineBundle_ample
    (parameterCurveProjection f hf)

theorem parameterCurve_finiteLineCohomology :
    CurveDegree.FiniteLineCohomology (parameterCurveStructureMap f hf) := by
  intro L n hn
  have h0 := ProjectivePencil.H0_finite_complex (parameterCurveProjection f hf)
    (parameterCurve_not_isAffine f hf) L
  have h1 := ProjectivePencil.H1_finite_complex (parameterCurveProjection f hf) L
  rcases Nat.le_one_iff_eq_zero_or_eq_one.mp hn with rfl | rfl
  · exact h0
  · exact h1

theorem parameterCurve_lineCohomologyTwoZero :
    CurveDegree.LineCohomologyTwoZero (parameterCurve f hf) := by
  intro L
  apply subsingleton_of_forall_eq 0
  intro x
  exact parameterCurve_lineBundle_ext_zero f hf L 2 (by omega) x

theorem parameterCurve_tensor_euler_add (L M : LineBundle (parameterCurve f hf)) :
    eulerCharacteristic (parameterCurveStructureMap f hf) 1 (L.tensor M).sheaf -
      eulerCharacteristic (parameterCurveStructureMap f hf) 1 M.sheaf =
    eulerCharacteristic (parameterCurveStructureMap f hf) 1 L.sheaf -
      eulerCharacteristic (parameterCurveStructureMap f hf) 1
        (structureSheaf (parameterCurve f hf)) :=
  CurveDegree.tensor_euler_add _ (parameterCurve_dimension_le_one f hf)
    (parameterCurvePolarization f hf) (parameterCurvePolarization_ample f hf)
    (parameterCurve_finiteLineCohomology f hf) (parameterCurve_lineCohomologyTwoZero f hf) L M

theorem parameterCurve_power_euler (L : LineBundle (parameterCurve f hf)) (n : ℕ) :
    eulerCharacteristic (parameterCurveStructureMap f hf) 1 (L.pow n).sheaf -
      eulerCharacteristic (parameterCurveStructureMap f hf) 1
        (structureSheaf (parameterCurve f hf)) =
    (n : ℤ) * (eulerCharacteristic (parameterCurveStructureMap f hf) 1 L.sheaf -
      eulerCharacteristic (parameterCurveStructureMap f hf) 1
        (structureSheaf (parameterCurve f hf))) :=
  CurveDegree.power_euler _ (parameterCurve_dimension_le_one f hf)
    (parameterCurvePolarization f hf) (parameterCurvePolarization_ample f hf)
    (parameterCurve_finiteLineCohomology f hf) (parameterCurve_lineCohomologyTwoZero f hf) L n

end PiExponent.CurveNormalizationModel

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/ExceptionalAffineChart.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.ExceptionalPowerSections
import OAI.NumberTheory.PiExponent.Geometry.IdealSheafPowers

namespace OAI

noncomputable section
open CategoryTheory AlgebraicGeometry
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
namespace PiExponent.ExceptionalAffineChart
open PiExponentSeshadri.IdealPullback
variable {R A : Type} [CommRing R] [CommRing A] {Y : Scheme}
variable (I : Ideal R) (f : Y ⟶ Spec (CommRingCat.of R))
  (j : Spec (CommRingCat.of A) ⟶ Y) [IsOpenImmersion j]
  (φ : R →+* A) (hf : j ≫ f = Spec.map (CommRingCat.ofHom φ))

def chartOpen : Y.affineOpens :=
  ⟨j.opensRange, isAffineOpen_opensRange _⟩

def affineGammaEquiv {Y : Scheme} {A : CommRingCat} (g : Y ≅ Spec A) :
    Γ(Y,⊤) ≃+* A :=
  (Scheme.Γ.mapIso g.symm.op ≪≫ Scheme.ΓSpecIso A).commRingCatIsoToRingEquiv

def chartFunctionsEquiv : Γ((chartOpen j).1.toScheme, ⊤) ≃+* A :=
  affineGammaEquiv (j.isoOpensRange.symm)

def chartPowerIdeal (n : ℕ) : Ideal Γ((chartOpen j).1.toScheme, ⊤) :=
  powerChartIdeal (f) (specIdeal I) n (chartOpen j)
    ⟨⊤, isAffineOpen_top _⟩ (by simp)

theorem chartPowerIdeal_eq (n : ℕ) :
    chartPowerIdeal I f j n =
      ((((specIdeal I).comap f)^n).comap (chartOpen j).1.ι).ideal
        ⟨⊤, isAffineOpen_top _⟩ := by
  change powerChartIdeal f (specIdeal I) n (chartOpen j)
    ⟨⊤, isAffineOpen_top _⟩ _ = _
  simp only [powerChartIdeal]
  have hlocal := PiExponentSeshadri.IdealPullback.comap_ideal ((specIdeal I)^n)
    f (chartOpen j) ⟨⊤, isAffineOpen_top _⟩ (by simp)
  have hpow := congrArg (fun K : Y.IdealSheafData => K.ideal (chartOpen j))
    (PiExponentSeshadri.IdealPullback.comap_pow (specIdeal I) f n)
  exact (congrArg (Ideal.map (chartOpen j).1.topIso.inv.hom)
    (hlocal.symm.trans hpow)).trans
      (PiExponentSeshadri.IdealPullback.comap_ι_top
        (((specIdeal I).comap f)^n) (chartOpen j)).symm

include hf in

theorem map_chartPowerIdeal (n : ℕ) :
    (chartPowerIdeal I f j n).map (chartFunctionsEquiv j).toRingHom =
      (I^n).map (φ) := by
  let : IsAffine j.opensRange.toScheme := isAffineOpen_opensRange j
  have hlocal : ((((specIdeal I).comap f)^n).comap j).ideal
      ⟨⊤, isAffineOpen_top _⟩ =
      ((I^n).map (φ)).map
        (Scheme.ΓSpecIso (CommRingCat.of (A))).inv.hom := by
    rw [← PiExponentSeshadri.IdealPullback.comap_pow,
      ← PiExponentSeshadri.IdealPullback.specIdeal_pow,
      ← Scheme.IdealSheafData.comap_comp, hf,
      specIdeal_comap, specIdeal_top]
  have hmap : (chartPowerIdeal I f j n).map
      (j.isoOpensRange.hom.appTop.hom) =
      ((((specIdeal I).comap f)^n).comap j).ideal
        ⟨⊤, isAffineOpen_top _⟩ := by
    erw [chartPowerIdeal_eq, ← PiExponentSeshadri.IdealPullback.comap_top,
      ← Scheme.IdealSheafData.comap_comp]
    change (((specIdeal I).comap f ^ n).comap (j.isoOpensRange.hom ≫ j.opensRange.ι)).ideal _ = _
    rw [j.isoOpensRange_hom_ι]
  change (chartPowerIdeal I f j n).map
    ((Scheme.ΓSpecIso (CommRingCat.of (A))).hom.hom.comp
      (j.isoOpensRange.hom.appTop.hom)) = _
  erw [← Ideal.map_map, hmap, hlocal, Ideal.map_map]
  have hi : (Scheme.ΓSpecIso (CommRingCat.of (A))).hom.hom.comp
      (Scheme.ΓSpecIso (CommRingCat.of (A))).inv.hom = RingHom.id _ := by
    apply RingHom.ext
    intro r
    exact (Scheme.ΓSpecIso (CommRingCat.of A)).inv_hom_id_apply r
  rw [hi, Ideal.map_id]

def idealMapAddEquiv {A B : Type*} [CommRing A] [CommRing B]
    (e : A ≃+* B) (J : Ideal A) : J ≃+ J.map e.toRingHom :=
  AddEquiv.ofBijective
    (show J →+ J.map e.toRingHom from
      { toFun := fun x => ⟨e x, Ideal.mem_map_of_mem _ x.property⟩
        map_zero' := by ext; exact e.map_zero
        map_add' := by intro x y; ext; exact e.map_add x y })
    ⟨by intro x y h; exact Subtype.ext (e.injective (congrArg Subtype.val h)), by
      intro y
      obtain ⟨x, hx, he⟩ := (Ideal.mem_map_iff_of_surjective e.toRingHom e.surjective).mp y.property
      exact ⟨⟨x, hx⟩, Subtype.ext he⟩⟩

def sectionsEquiv (L : LineBundle Y) (ι : L.sheaf ⟶ O Y)
    (hL : PresentsPullbackIdeal (specIdeal I) f L ι)
    (e : L.sheaf.restrict (chartOpen j).1.ι ≅ O (chartOpen j).1.toScheme) (n : ℕ) :
    ((L.pow n).sheaf.restrict (chartOpen j).1.ι).val.obj (.op ⊤) ≃+ ↥((I^n).map φ) :=
  (idealPowerSectionsEquiv f (specIdeal I) L ι hL n (chartOpen j)
    ⟨⊤, isAffineOpen_top _⟩ (by simp) e).toAddEquiv |>.trans
      ((idealMapAddEquiv (chartFunctionsEquiv j) (chartPowerIdeal I f j n)).trans
        ((LinearEquiv.ofEq _ _ (map_chartPowerIdeal I f j φ hf n)).toAddEquiv))

theorem sectionsEquiv_apply (L : LineBundle Y) (ι : L.sheaf ⟶ O Y)
    (hL : PresentsPullbackIdeal (specIdeal I) f L ι)
    (e : L.sheaf.restrict (chartOpen j).1.ι ≅ O (chartOpen j).1.toScheme) (n : ℕ)
    (s : ((L.pow n).sheaf.restrict (chartOpen j).1.ι).val.obj (.op ⊤)) :
    (sectionsEquiv I f j φ hf L ι hL e n s).val =
      chartFunctionsEquiv j
        ((PiExponentSeshadri.InvertibleLocal.restrictedInclusion (L.pow n)
          (idealPowerInclusion L ι n) (chartOpen j).1.ι).val.app (.op ⊤) s) := rfl

def idealChartFrame (L : Y.IdealSheafData)
    (r : Γ(Spec (CommRingCat.of A), ⊤))
    (hprincipal : (L.comap j).ideal ⟨⊤, isAffineOpen_top _⟩ = Ideal.span {r})
    (hregular : IsLeftRegular r) :
    (PiExponentSeshadri.IdealModule.closedModule L).restrict (chartOpen j).1.ι ≅
      O (chartOpen j).1.toScheme :=
  PiExponentSeshadri.IdealModule.frameOnRange _ j
    (PiExponentSeshadri.IdealModule.frame_restriction L j r hprincipal hregular).some

end PiExponent.ExceptionalAffineChart
end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/ExceptionalAffineChartRestriction.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.ExceptionalAffineChart
import OAI.NumberTheory.PiExponent.Cohomology.FiniteCoverCohomology

namespace OAI

namespace PiExponent.ExceptionalAffineChart
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
open PiExponentSeshadri.ModuleFlasque PiExponentSeshadri.RestrictionCohomology
open PiExponentSeshadri.IdealPullback


private abbrev schemeFreeOpen (Y : Scheme) (U : Y.Opens) : Y.Modules :=
  freeOpen Y.ringCatSheaf U

section Functions
variable {A B : Type} [CommRing A] [CommRing B] {Y : Scheme}
variable (j : Spec (CommRingCat.of A) ⟶ Y) [IsOpenImmersion j]
  (j' : Spec (CommRingCat.of B) ⟶ Y) [IsOpenImmersion j']
  (θ : A →+* B) (h : Spec.map (CommRingCat.ofHom θ) ≫ j = j')

include h in
lemma opensRange_le : j'.opensRange ≤ j.opensRange := by
  change Set.range j' ⊆ Set.range j
  rintro y ⟨b,rfl⟩
  refine ⟨Spec.map (CommRingCat.ofHom θ) b, ?_⟩
  exact congr($(h) b)

lemma chart_square :
    j'.isoOpensRange.hom ≫ Y.homOfLE (opensRange_le j j' θ h) =
      Spec.map (CommRingCat.ofHom θ) ≫ j.isoOpensRange.hom := by
  apply (cancel_mono j.opensRange.ι).mp
  simp only [Category.assoc, Scheme.homOfLE_ι, Scheme.Hom.isoOpensRange_hom_ι, h]

def functionsOnOpenEquiv : Γ(Y,j.opensRange) ≃+* A :=
  j.opensRange.topIso.symm.commRingCatIsoToRingEquiv.trans (chartFunctionsEquiv j)

lemma chartFunctions_naturality (s : Γ(j.opensRange.toScheme,⊤)) :
    chartFunctionsEquiv j' ((Y.homOfLE (opensRange_le j j' θ h)).appTop s) =
      θ (chartFunctionsEquiv j s) := by
  change (Scheme.ΓSpecIso (CommRingCat.of B)).hom
      (j'.isoOpensRange.hom.appTop ((Y.homOfLE (opensRange_le j j' θ h)).appTop s)) =
    θ ((Scheme.ΓSpecIso (CommRingCat.of A)).hom (j.isoOpensRange.hom.appTop s))
  have hc := congrArg (fun g => g.appTop) (chart_square j j' θ h)
  simp only [Scheme.Hom.comp_appTop] at hc
  have he : (Y.homOfLE (opensRange_le j j' θ h)).appTop ≫
        j'.isoOpensRange.hom.appTop ≫ (Scheme.ΓSpecIso (CommRingCat.of B)).hom =
      j.isoOpensRange.hom.appTop ≫ (Scheme.ΓSpecIso (CommRingCat.of A)).hom ≫
        CommRingCat.ofHom θ := by
    rw [← Category.assoc, hc, Category.assoc, Scheme.ΓSpecIso_naturality]
  exact CategoryTheory.congr_fun he s

lemma topIso_restriction {U V : Y.Opens} (hUV : U ≤ V) (s : Γ(Y,V)) :
    U.topIso.inv (Y.presheaf.map (homOfLE hUV).op s) =
      (Y.homOfLE hUV).appTop (V.topIso.inv s) := by
  change (Y.presheaf.map (homOfLE hUV).op ≫ U.topIso.inv) s =
    (V.topIso.inv ≫ (Y.homOfLE hUV).appTop) s
  congr 1
  simp only [Scheme.Opens.topIso_inv, Scheme.homOfLE_appTop]
  congr 1
  exact (Y.presheaf.map_comp _ _).symm.trans
    ((congrArg (fun g => Y.presheaf.map g) (Subsingleton.elim _ _)).trans
      (Y.presheaf.map_comp _ _))

lemma functionsOnOpenEquiv_naturality (s : Γ(Y,j.opensRange)) :
    functionsOnOpenEquiv j' (Y.presheaf.map (homOfLE (opensRange_le j j' θ h)).op s) =
      θ (functionsOnOpenEquiv j s) := by
  change chartFunctionsEquiv j' (j'.opensRange.topIso.inv
    (Y.presheaf.map (homOfLE (opensRange_le j j' θ h)).op s)) =
      θ (chartFunctionsEquiv j (j.opensRange.topIso.inv s))
  rw [topIso_restriction]
  exact chartFunctions_naturality j j' θ h _

end Functions

variable {R A : Type} [CommRing R] [CommRing A] {Y : Scheme}

theorem restrictedInclusion_value (L : LineBundle Y) (ι : L.sheaf ⟶ O Y)
    (U : Y.Opens) (s : Γ(L.sheaf, U)) :
    (PiExponentSeshadri.InvertibleLocal.restrictedInclusion L ι U.ι).app ⊤
      ((restrictionSectionsIso U L.sheaf).inv s) = U.topIso.inv (ι.app U s) := by
  change (U.ι.appIso ⊤).hom
    (ι.app (U.ι ''ᵁ ⊤) (L.sheaf.presheaf.map (eqToHom U.ι_image_top).op s)) = _
  rw [Scheme.Opens.ι_appIso]
  change ι.app (U.ι ''ᵁ ⊤) (L.sheaf.presheaf.map (eqToHom U.ι_image_top).op s) =
    Y.presheaf.map (eqToHom U.ι_image_top).op (ι.app U s)
  exact CategoryTheory.congr_fun (ι.mapPresheaf.naturality (eqToHom U.ι_image_top).op) s

variable (I : Ideal R) (f : Y ⟶ Spec (CommRingCat.of R))
  (j : Spec (CommRingCat.of A) ⟶ Y) [IsOpenImmersion j]
  (φ : R →+* A) (hf : j ≫ f = Spec.map (CommRingCat.ofHom φ))
  (L : LineBundle Y) (ι : L.sheaf ⟶ O Y)
  (hL : PresentsPullbackIdeal (specIdeal I) f L ι)
  (e : L.sheaf.restrict (chartOpen j).1.ι ≅ O (chartOpen j).1.toScheme)

def sectionsOnOpenEquiv (n : ℕ) :
    Γ((L.pow n).sheaf, j.opensRange) ≃+ ↥((I^n).map φ) :=
  (restrictionSectionsIso (chartOpen j).1 (L.pow n).sheaf).addCommGroupIsoToAddEquiv.symm.trans
    (sectionsEquiv I f j φ hf L ι hL e n)

theorem sectionsOnOpenEquiv_apply (n : ℕ) (s : Γ((L.pow n).sheaf, j.opensRange)) :
    (sectionsOnOpenEquiv I f j φ hf L ι hL e n s).val =
      chartFunctionsEquiv j ((chartOpen j).1.topIso.inv
        ((idealPowerInclusion L ι n).app j.opensRange s)) := by
  change (sectionsEquiv I f j φ hf L ι hL e n
    ((restrictionSectionsIso (chartOpen j).1 (L.pow n).sheaf).inv s)).val = _
  erw [sectionsEquiv_apply]
  exact congrArg (chartFunctionsEquiv j)
    (restrictedInclusion_value (L.pow n) (idealPowerInclusion L ι n) (chartOpen j).1 s)

def representedSectionsEquiv (n : ℕ) :
    (schemeFreeOpen Y j.opensRange ⟶ (L.pow n).sheaf) ≃+ ↥((I^n).map φ) :=
  ({ freeOpenEquiv Y.ringCatSheaf (L.pow n).sheaf j.opensRange with
      map_add' := fun _ _ => rfl } :
      (schemeFreeOpen Y j.opensRange ⟶ (L.pow n).sheaf) ≃+
        Γ((L.pow n).sheaf, j.opensRange)).trans
    (sectionsOnOpenEquiv I f j φ hf L ι hL e n)

variable {B : Type} [CommRing B]
  (j' : Spec (CommRingCat.of B) ⟶ Y) [IsOpenImmersion j']
  (θ : A →+* B) (h : Spec.map (CommRingCat.ofHom θ) ≫ j = j')
  (φ' : R →+* B) (hf' : j' ≫ f = Spec.map (CommRingCat.ofHom φ'))
  (e' : L.sheaf.restrict (chartOpen j').1.ι ≅ O (chartOpen j').1.toScheme)

theorem sectionsOnOpenEquiv_restrict (n : ℕ) (s : Γ((L.pow n).sheaf, j.opensRange)) :
    (sectionsOnOpenEquiv I f j' φ' hf' L ι hL e' n
      ((L.pow n).sheaf.presheaf.map (homOfLE (opensRange_le j j' θ h)).op s)).val =
      θ (sectionsOnOpenEquiv I f j φ hf L ι hL e n s).val := by
  rw [sectionsOnOpenEquiv_apply, sectionsOnOpenEquiv_apply]
  have hn := CategoryTheory.congr_fun
    ((idealPowerInclusion L ι n).mapPresheaf.naturality
      (homOfLE (opensRange_le j j' θ h)).op) s
  change (idealPowerInclusion L ι n).app j'.opensRange
      ((L.pow n).sheaf.presheaf.map (homOfLE (opensRange_le j j' θ h)).op s) =
    Y.presheaf.map (homOfLE (opensRange_le j j' θ h)).op
      ((idealPowerInclusion L ι n).app j.opensRange s) at hn
  rw [hn]
  exact functionsOnOpenEquiv_naturality j j' θ h _

theorem representedSectionsEquiv_restrict (n : ℕ)
    (s : schemeFreeOpen Y j.opensRange ⟶ (L.pow n).sheaf) :
    (representedSectionsEquiv I f j' φ' hf' L ι hL e' n
      (freeOpenMap Y.ringCatSheaf (homOfLE (opensRange_le j j' θ h)) ≫ s)).val =
      θ (representedSectionsEquiv I f j φ hf L ι hL e n s).val := by
  change (sectionsOnOpenEquiv I f j' φ' hf' L ι hL e' n
    (freeOpenEquiv Y.ringCatSheaf (L.pow n).sheaf j'.opensRange
      (freeOpenMap Y.ringCatSheaf (homOfLE (opensRange_le j j' θ h)) ≫ s))).val = _
  erw [freeOpenEquiv_naturality]
  exact sectionsOnOpenEquiv_restrict I f j φ hf L ι hL e j' θ h φ' hf' e' n _

end
end PiExponent.ExceptionalAffineChart

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/ExceptionalChartPullbackValue.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.ExceptionalRepresentedValue

namespace OAI

namespace PiExponent.ExceptionalAffineChart
noncomputable section
open CategoryTheory AlgebraicGeometry TopologicalSpace
variable {R A : Type} [CommRing R] [CommRing A] {Y : Scheme}

theorem functionsOnOpenEquiv_global
    (j : Spec (CommRingCat.of A) ⟶ Y) [IsOpenImmersion j] (s : Γ(Y, ⊤)) :
    functionsOnOpenEquiv j (Y.presheaf.map (homOfLE le_top).op s) =
      (Scheme.ΓSpecIso (CommRingCat.of A)).hom (j.appTop s) := by
  change (Scheme.ΓSpecIso (CommRingCat.of A)).hom
    (j.isoOpensRange.hom.appTop
      (j.opensRange.topIso.inv (Y.presheaf.map (homOfLE le_top).op s))) = _
  have ht : j.opensRange.topIso.inv (Y.presheaf.map (homOfLE le_top).op s) =
      j.opensRange.ι.appTop s := by
    change (Y.presheaf.map (homOfLE le_top).op ≫
      j.opensRange.topIso.inv) s = _
    simp only [Scheme.Opens.topIso_inv]
    erw [← Functor.map_comp, ← op_comp]
    rfl
  rw [ht]
  have hj := congrArg (fun f => f.appTop) j.isoOpensRange_hom_ι
  rw [Scheme.Hom.comp_appTop] at hj
  exact congrArg (fun f => (Scheme.ΓSpecIso (CommRingCat.of A)).hom (f s)) hj

theorem functionsOnOpenEquiv_pullback
    (f : Y ⟶ Spec (CommRingCat.of R))
    (j : Spec (CommRingCat.of A) ⟶ Y) [IsOpenImmersion j]
    (φ : R →+* A) (hf : j ≫ f = Spec.map (CommRingCat.ofHom φ)) (r : R) :
    functionsOnOpenEquiv j (Y.presheaf.map (homOfLE le_top).op
      (f.appTop ((Scheme.ΓSpecIso (CommRingCat.of R)).inv r))) = φ r := by
  rw [functionsOnOpenEquiv_global]
  have h := congrArg (fun g => g.appTop) hf
  rw [Scheme.Hom.comp_appTop] at h
  have hv := congrArg (fun g => (Scheme.ΓSpecIso (CommRingCat.of A)).hom
    (g ((Scheme.ΓSpecIso (CommRingCat.of R)).inv r))) h
  refine hv.trans ?_
  have hn := CategoryTheory.congr_fun
    (Scheme.ΓSpecIso_naturality (CommRingCat.ofHom φ))
      ((Scheme.ΓSpecIso (CommRingCat.of R)).inv r)
  change (Scheme.ΓSpecIso (CommRingCat.of A)).hom
      ((Spec.map (CommRingCat.ofHom φ)).appTop
        ((Scheme.ΓSpecIso (CommRingCat.of R)).inv r)) =
    φ ((Scheme.ΓSpecIso (CommRingCat.of R)).hom
      ((Scheme.ΓSpecIso (CommRingCat.of R)).inv r)) at hn
  exact hn.trans (congrArg φ
    (CategoryTheory.congr_fun (Scheme.ΓSpecIso (CommRingCat.of R)).inv_hom_id r))

end
end PiExponent.ExceptionalAffineChart

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/ExceptionalCurveDegree.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.AdmissibleBlowupGeometry
import OAI.NumberTheory.PiExponent.Ampleness.BlowupCurveMargin
import OAI.NumberTheory.PiExponent.Geometry.CurveContactFamily
import OAI.NumberTheory.PiExponent.Geometry.CurvePlaceSectionDivisor
import OAI.NumberTheory.PiExponent.Geometry.CurvePlaceSectionOrder
import OAI.NumberTheory.PiExponent.Geometry.PlaceCenteredBranch
import OAI.NumberTheory.PiExponent.Geometry.ProjectivePullbackFrames
import OAI.NumberTheory.PiExponent.Jets.CompactLogJetIdeal
import OAI.NumberTheory.PiExponent.Jets.JetCenterIdentification
import OAI.NumberTheory.PiExponent.Jets.JetProductLocalization
import OAI.NumberTheory.PiExponent.LocalAlgebra.IdealTensorPowers
import OAI.NumberTheory.PiExponent.LocalAlgebra.PresentedIdealIso
import OAI.NumberTheory.PiExponent.LocalAlgebra.SectionZeroIdeal

namespace OAI

namespace PiExponent.ExceptionalCurveDegree
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
open PiExponent.SectionZeroIdeal PiExponent.SectionImageIdeal
variable {X Y : Scheme.{0}}

def inverseSection (J : LineBundle Y) (ι : J.sheaf ⟶ O Y) :
    GlobalSections Y J.inverse.sheaf :=
  (lineTensorInverseIso J).inv ≫ tensorInclusion J J.inverse ι

theorem inverseSection_zeroIdeal (J : LineBundle Y) (ι : J.sheaf ⟶ O Y)
    [J.sheaf.IsQuasicoherent] :
    zeroIdeal J.inverse (inverseSection J ι) = imageIdealSheaf ι := by
  classical
  have hc (y : Y) := common_affine_frames J J.inverse y
  choose U hy e f using hc
  let e' y := (e y).some
  let f' y := (f y).some
  apply Scheme.IdealSheafData.ext_of_iSup_eq_top U
  · apply top_unique
    intro y _
    exact Opens.mem_iSup.mpr ⟨y, hy y⟩
  · intro y
    let V := U y
    let a := Scheme.Modules.restrictUnitIso V.1.ι
    let b := tensorFrame J J.inverse V.1 (e' y) (f' y)
    rw [zeroIdeal_on_frame J.inverse (inverseSection J ι) V (f' y),
      imageIdealSheaf_on_frame ι V (e' y)]
    change Ideal.span {affineMapCoefficient V a (f' y)
      ((lineTensorInverseIso J).inv ≫ tensorInclusion J J.inverse ι)} = _
    erw [affineMapCoefficient_comp V a b (f' y),
      ← Ideal.span_singleton_mul_span_singleton]
    have hu : IsUnit (affineMapCoefficient V a b (lineTensorInverseIso J).inv) := by
      apply IsUnit.map V.1.topIso.hom.hom
      exact (end_isIso_iff _).mp
        (a.symm ≪≫ ((Scheme.Modules.restrictFunctor V.1.ι).mapIso
          (lineTensorInverseIso J)).symm ≪≫ b).isIso_hom
    rw [Ideal.span_singleton_eq_top.mpr hu, Ideal.top_mul]
    exact tensor_inclusion_ideal J J.inverse ι V (e' y) (f' y)

theorem inverseSection_zeroIdeal_eq_comap
    (I : X.IdealSheafData) (π : Y ⟶ X)
    (J : LineBundle Y) (ι : J.sheaf ⟶ O Y)
    (hJ : PresentsPullbackIdeal I π J ι) :
    zeroIdeal J.inverse (inverseSection J ι) = I.comap π := by
  let := GeometrySupport.LineBundleCoherent.lineBundle_isFinitePresentation J
  rw [inverseSection_zeroIdeal, PresentedIdealIso.imageIdealSheaf_eq_comap I π J ι hJ]

theorem zeroIdeal_pullback (L : LineBundle X) (s : GlobalSections X L.sheaf)
    (f : Y ⟶ X) :
    zeroIdeal (L.pullback f) (pullbackSection f s) = (zeroIdeal L s).comap f := by
  classical
  have hlocal (y : Y) : ∃ V : Y.affineOpens, y ∈ V.1 ∧
      (zeroIdeal (L.pullback f) (pullbackSection f s)).ideal V =
        ((zeroIdeal L s).comap f).ideal V := by
    obtain ⟨U, hU, ⟨e⟩⟩ := PiExponentSeshadri.InvertibleLocal.affine_frame L (f y)
    obtain ⟨V, hV, hyV, hVU⟩ := exists_isAffineOpen_mem_and_subset
      (show y ∈ f ⁻¹ᵁ U.1 from hU)
    let g := f.resLE U.1 V hVU
    obtain ⟨eF, he⟩ := exists_restricted_pullback_frame_all_of_factor f U.1 V g
      (Scheme.Hom.resLE_comp_ι f hVU).symm e
    refine ⟨⟨V, hV⟩, hyV, ?_⟩
    rw [zeroIdeal_on_frame (L.pullback f) (pullbackSection f s) ⟨V, hV⟩ eF,
      PiExponentSeshadri.IdealPullback.comap_ideal (zeroIdeal L s) f ⟨V, hV⟩ U hVU,
      zeroIdeal_on_frame L s U e, Ideal.map_span, Set.image_singleton]
    erw [he s]
    congr 2
    change V.topIso.hom ((f.resLE U.1 V hVU).appTop _) = _
    have ht : (f.resLE U.1 V hVU).appTop = U.1.topIso.hom ≫
        f.appLE U.1 V hVU ≫ V.topIso.inv := by
      simpa only [Scheme.Hom.appTop, Scheme.Hom.appLE_eq_app] using!
        (Scheme.Hom.resLE_app_top f hVU)
    rw [ht]
    simp only [CommRingCat.comp_apply, Iso.inv_hom_id_apply]
  choose V hy hV using hlocal
  apply Scheme.IdealSheafData.ext_of_iSup_eq_top V
  · apply top_unique
    intro y _
    exact Opens.mem_iSup.mpr ⟨y, hy y⟩
  · exact hV

theorem zeroIdeal_zero (L : LineBundle X) : zeroIdeal L 0 = ⊥ := by
  classical
  choose U hx e using fun x : X => PiExponentSeshadri.InvertibleLocal.affine_frame L x
  apply Scheme.IdealSheafData.ext_of_iSup_eq_top U
  · apply top_unique
    intro x _
    exact Opens.mem_iSup.mpr ⟨x, hx x⟩
  · intro x
    rw [zeroIdeal_on_frame L 0 (U x) (e x).some]
    erw [restrictSection_zero, coefficient_zero, map_zero, Ideal.span_singleton_zero]
    rfl

theorem pullback_inverseSection_zeroIdeal
    (I : X.IdealSheafData) (π : Y ⟶ X)
    (J : LineBundle Y) (ι : J.sheaf ⟶ O Y)
    (hJ : PresentsPullbackIdeal I π J ι)
    {Z : Scheme.{0}} (g : Z ⟶ Y) :
    zeroIdeal (J.inverse.pullback g) (pullbackSection g (inverseSection J ι)) =
      I.comap (g ≫ π) := by
  rw [zeroIdeal_pullback, inverseSection_zeroIdeal_eq_comap I π J ι hJ,
    Scheme.IdealSheafData.comap_comp]

theorem pullback_inverseSection_ne_zero
    (I : X.IdealSheafData) (π : Y ⟶ X)
    (J : LineBundle Y) (ι : J.sheaf ⟶ O Y)
    (hJ : PresentsPullbackIdeal I π J ι)
    {Z : Scheme.{0}} (g : Z ⟶ Y) (hg : I.comap (g ≫ π) ≠ ⊥) :
    pullbackSection g (inverseSection J ι) ≠ 0 := by
  intro hs
  have h := pullback_inverseSection_zeroIdeal I π J ι hJ g
  rw [hs] at h
  exact hg (h.symm.trans (zeroIdeal_zero _))

theorem zeroIdeal_spec_top {A : Type} [CommRing A]
    (L : LineBundle (Spec (CommRingCat.of A)))
    (s : GlobalSections _ L.sheaf) (e : L.sheaf ≅ O (Spec (CommRingCat.of A))) :
    ((zeroIdeal L s).ideal ⟨⊤, isAffineOpen_top _⟩).map
      (Scheme.ΓSpecIso (CommRingCat.of A)).hom.hom =
        Ideal.span {LocalSectionOrder.localCoefficient e s} := by
  change (imageIdeal (L.dualSection s) ⊤).map _ = _
  rw [imageIdeal_top_of_frame (L.dualSection s)
    (InverseFrames.pairingFrame (lineTensorInverseIso L) e)]
  change (Ideal.span {endValue ((InverseFrames.pairingFrame (lineTensorInverseIso L) e).inv ≫
    InverseFrames.dualMap (lineTensorInverseIso L) s)}).map _ = _
  erw [InverseFrames.dualMap_coefficient]
  rw [Ideal.map_span, Set.image_singleton]
  rfl

def localIdeal {A : Type} [CommRing A] (I : X.IdealSheafData)
    (q : Spec (CommRingCat.of A) ⟶ X) : Ideal A :=
  ((I.comap q).ideal ⟨⊤, isAffineOpen_top _⟩).map
    (Scheme.ΓSpecIso (CommRingCat.of A)).hom.hom

theorem localIdeal_specIdeal {A B : Type} [CommRing A] [CommRing B]
    (I : Ideal B) (φ : B →+* A) :
    localIdeal (PiExponentSeshadri.IdealPullback.specIdeal I)
      (Spec.map (CommRingCat.ofHom φ)) = I.map φ := by
  unfold localIdeal
  rw [PiExponentSeshadri.IdealPullback.specIdeal_comap,
    PiExponentSeshadri.IdealPullback.specIdeal_top, Ideal.map_map]
  have he : (Scheme.ΓSpecIso (CommRingCat.of A)).hom.hom.comp
      (Scheme.ΓSpecIso (CommRingCat.of A)).inv.hom = RingHom.id A := by
    ext a
    exact (Scheme.ΓSpecIso (CommRingCat.of A)).inv_hom_id_apply a
  rw [he, Ideal.map_id]

theorem localIdeal_compactIdeal {A : Type} [CommRing A]
    {m : ℕ} {K : Type} [Fintype K] (c : K → Fin m → ℂ)
    (T : Fin m → ℕ) (e : Fin (m+1) → ℕ)
    (j : CompactLogJetIdeal.affineSpace m ⟶ X) [IsOpenImmersion j] [QuasiCompact j]
    (φ : CompactLogJetIdeal.coordinateRing m →+* A) :
    localIdeal (CompactLogJetIdeal.compactIdeal c T e j)
      (Spec.map (CommRingCat.ofHom φ) ≫ j) =
        (CompactLogJetIdeal.polynomialIdeal c T e).map φ := by
  unfold localIdeal
  rw [Scheme.IdealSheafData.comap_comp, CompactLogJetIdeal.restrict_compactIdeal]
  exact localIdeal_specIdeal _ φ

theorem localIdeal_eq_top_of_not_mem {A : Type} [CommRing A] [IsLocalRing A]
    (I : X.IdealSheafData) (q : Spec (CommRingCat.of A) ⟶ X)
    (hq : q (IsLocalRing.closedPoint A) ∉ I.support) : localIdeal I q = ⊤ := by
  have havoid (a : Spec (CommRingCat.of A)) : q a ∉ I.support :=
    ((IsLocalRing.specializes_closedPoint a).map q.continuous).mem_open
      I.support.isClosed.isOpen_compl hq
  have ht := CompactJetIdeal.restrict_eq_top_of_disjoint I q havoid
  unfold localIdeal
  rw [ht]
  exact Ideal.map_top _

section Curve
open CurveNormalizationModel CurveValuationCenter CurvePlaceCenter
open LocalSectionOrder
variable {E : Type} [Field E] [Algebra ℂ E]
variable (f : E) (hf : Transcendental ℂ f)
variable [FiniteDimensional (IntermediateField.adjoin ℂ {f}) E]

theorem map_powerIdeal_eq_top_of_transcendental {m : ℕ}
    (z : Fin (m+1) → E) (hz : ∃ i, Transcendental ℂ (z i))
    (c : Fin m → ℂ) (T : Fin m → ℕ) (e : Fin (m+1) → ℕ) :
    (CompactJetPolynomial.powerIdeal c (CompactJetPolynomial.logPolynomials T) e).map
      (MvPolynomial.aeval z).toRingHom = ⊤ := by
  classical
  have hn : ∃ i, MvPolynomial.aeval z
      (CompactJetPolynomial.coordinates c (CompactJetPolynomial.logPolynomials T) i) ≠ 0 := by
    by_contra h
    push Not at h
    have hle : Ideal.span (Set.range
        (CompactJetPolynomial.coordinates c (CompactJetPolynomial.logPolynomials T))) ≤
        RingHom.ker (MvPolynomial.aeval z).toRingHom := by
      apply Ideal.span_le.mpr
      rintro _ ⟨i, rfl⟩
      exact h i
    rw [CompactJetPolynomial.span_coordinates c _
      (CompactJetPolynomial.logPolynomials_eval_zero T)] at hle
    obtain ⟨i, hi⟩ := hz
    have hc : MvPolynomial.X i - MvPolynomial.C (CompactJetPolynomial.center c i) ∈
        WeightedBezout.pointIdeal (CompactJetPolynomial.center c) := by
      change MvPolynomial.aeval (CompactJetPolynomial.center c) _ = 0
      simp
    have he := hle hc
    change MvPolynomial.aeval z _ = 0 at he
    simp only [map_sub, MvPolynomial.aeval_X, MvPolynomial.aeval_C, sub_eq_zero] at he
    exact hi (he ▸ isAlgebraic_algebraMap (CompactJetPolynomial.center c i))
  obtain ⟨i, hi⟩ := hn
  apply Ideal.eq_top_of_isUnit_mem _
    (Ideal.mem_map_of_mem _ (show
      CompactJetPolynomial.coordinates c (CompactJetPolynomial.logPolynomials T) i ^ e i ∈
        CompactJetPolynomial.powerIdeal c (CompactJetPolynomial.logPolynomials T) e from
          Ideal.subset_span (Set.mem_range_self i)))
  simp only [AlgHom.toRingHom_eq_coe, RingHom.coe_coe, map_pow]
  exact (isUnit_iff_ne_zero.mpr hi).pow (e i)

theorem compactIdeal_comap_ne_bot_of_generic {m : ℕ} {K : Type} [Fintype K]
    (c : K → Fin m → ℂ) (T : Fin m → ℕ) (e : Fin (m+1) → ℕ)
    (j : CompactLogJetIdeal.affineSpace m ⟶ X) [IsOpenImmersion j] [QuasiCompact j]
    (g : parameterCurve f hf ⟶ X) (z : Fin (m+1) → E)
    (hz : ∃ i, Transcendental ℂ (z i))
    (hgeneric : parameterCurveGenericPoint f hf ≫ g =
      Spec.map (CommRingCat.ofHom (MvPolynomial.aeval z).toRingHom) ≫ j) :
    (CompactLogJetIdeal.compactIdeal c T e j).comap g ≠ ⊥ := by
  have htop : localIdeal (CompactLogJetIdeal.compactIdeal c T e j)
      (parameterCurveGenericPoint f hf ≫ g) = ⊤ := by
    rw [hgeneric, localIdeal_compactIdeal]
    unfold CompactLogJetIdeal.polynomialIdeal
    change Ideal.mapHom (MvPolynomial.aeval z).toRingHom _ = _
    rw [map_prod]
    have ht : ∀ k : K, (CompactJetPolynomial.powerIdeal (c k)
        (CompactJetPolynomial.logPolynomials T) e).map (MvPolynomial.aeval z).toRingHom = ⊤ :=
      fun k => map_powerIdeal_eq_top_of_transcendental z hz (c k) T e
    simp only [Ideal.mapHom_apply, ht]
    rw [← Ideal.one_eq_top]
    exact Finset.prod_const_one
  intro hzero
  have hb : localIdeal (CompactLogJetIdeal.compactIdeal c T e j)
      (parameterCurveGenericPoint f hf ≫ g) = ⊥ := by
    simp only [localIdeal, Scheme.IdealSheafData.comap_comp, hzero,
      Scheme.IdealSheafData.comap_bot]
    exact Ideal.map_bot
  exact bot_ne_top (hb.symm.trans htop)

theorem centerMorphism_eq_centeredLift [X.IsSeparated]
    {m : ℕ} (j : CompactLogJetIdeal.affineSpace m ⟶ X)
    (g : parameterCurve f hf ⟶ X) (z : Fin (m+1) → E)
    (hgeneric : parameterCurveGenericPoint f hf ≫ g =
      Spec.map (CommRingCat.ofHom (MvPolynomial.aeval z).toRingHom) ≫ j)
    (p : NormalizedPlace ℂ E) (c : Fin m → ℂ)
    (hc : CurveCenters.Centered z (Fin.cases 1 c) p) :
    centerMorphism f hf p ≫ g =
      Spec.map (CommRingCat.ofHom
        (MvPolynomial.aeval (PlaceCenteredBranch.lift p z (Fin.cases 1 c) hc)).toRingHom) ≫ j := by
  apply centerMorphism_comp_eq_of_generic f hf p g
  rw [hgeneric, ← Category.assoc, ← Spec.map_comp, ← CommRingCat.ofHom_comp]
  congr 2
  apply CommRingCat.hom_ext
  apply RingHom.ext
  intro P
  exact PlaceCenteredBranch.lift_aeval p z (Fin.cases 1 c) hc P

theorem localIdeal_length_eq_logContact [X.IsSeparated]
    {m K : ℕ} (c : Fin K → Fin m → ℂ) (hc : Function.Injective c)
    (T : Fin m → ℕ) (e : Fin (m+1) → ℕ)
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 < v i)
    (R : ℚ) (he : ∀ i, v i * (e i : ℚ) = R)
    (hT : ∀ i, v i.succ < (T i : ℚ) * v 0)
    (j : CompactLogJetIdeal.affineSpace m ⟶ X) [IsOpenImmersion j] [QuasiCompact j]
    (g : parameterCurve f hf ⟶ X) (z : Fin (m+1) → E)
    (hz : ∃ i, Transcendental ℂ (z i))
    (hgeneric : parameterCurveGenericPoint f hf ≫ g =
      Spec.map (CommRingCat.ofHom (MvPolynomial.aeval z).toRingHom) ≫ j)
    (p : NormalizedPlace ℂ E)
    [Algebra.IsIntegral ℂ (IsLocalRing.ResidueField (PlaceValuationRing.ring p))]
    (k : Fin K) (hcenter : CurveCenters.Centered z (Fin.cases 1 (c k)) p) :
    ((Module.length (PlaceValuationRing.ring p)
      ((PlaceValuationRing.ring p) ⧸
        localIdeal (CompactLogJetIdeal.compactIdeal c T e j)
          (centerMorphism f hf p ≫ g))).toNat : ℚ) =
      R * PlaceCenteredBranch.logContact p z (c k) hcenter
        (CurveContactFamily.nonconstant z (c k) hz) v := by
  let a := PlaceCenteredBranch.lift p z (Fin.cases 1 (c k)) hcenter
  have ha : (Fin.cases (a 0) (fun i => a i.succ) : Fin (m+1) → PlaceValuationRing.ring p) = a := by
    funext i
    cases i using Fin.cases <;> rfl
  have hy := PlaceCenteredBranch.lift_residue p z (Fin.cases 1 (c k)) hcenter 0
  have hx := fun i : Fin m =>
    PlaceCenteredBranch.lift_residue p z (Fin.cases 1 (c k)) hcenter i.succ
  rw [centerMorphism_eq_centeredLift f hf j g z hgeneric p (c k) hcenter,
    localIdeal_compactIdeal]
  have hm := JetProductLocalization.map_polynomialIdeal_eq_selected
    c hc T e (a 0) (fun i => a i.succ) k hy hx
  rw [ha] at hm
  rw [hm]
  exact LogarithmicContactIdeal.logarithmicIdeal_colength_eq_contact v hv (c k)
    (a 0) (fun i => a i.succ) hy hx
    (PlaceCenteredBranch.logLift_nonconstant p z (c k) hcenter
      (CurveContactFamily.nonconstant z (c k) hz)) T hT R e he

theorem divisor_eq_localIdeal_length
    (L : LineBundle (parameterCurve f hf))
    (s : GlobalSections _ L.sheaf) (hs : s ≠ 0) (p : NormalizedPlace ℂ E) :
    CurvePlaceSectionDivisor.divisor f hf L s hs p =
      (Module.length (PlaceValuationRing.ring p)
        ((PlaceValuationRing.ring p) ⧸ localIdeal (zeroIdeal L s) (centerMorphism f hf p))).toNat := by
  let q := centerMorphism f hf p
  obtain ⟨e, he⟩ := LocalPullbackSectionOrder.exists_frame_coefficient_germ q L
  have hn : localCoefficient e (pullbackSection q s) ≠ 0 := by
    rw [he s]
    apply (map_ne_zero_iff _
      (ConcreteCategory.bijective_of_isIso (Scheme.stalkClosedPointTo q)).injective).mpr
    exact SectionZeroStalk.sectionGerm_ne_zero L s hs
      (CurveSectionDegree.affineFrameAt L (q (IsLocalRing.closedPoint _))).openSet
      (CurveSectionDegree.affineFrameAt L (q (IsLocalRing.closedPoint _))).frame _
      (CurveSectionDegree.affineFrameAt L (q (IsLocalRing.closedPoint _))).mem
  have hi : localIdeal (zeroIdeal L s) q =
      Ideal.span {localCoefficient e (pullbackSection q s)} := by
    unfold localIdeal
    rw [← zeroIdeal_pullback L s q]
    exact zeroIdeal_spec_top (L.pullback q) (pullbackSection q s) e
  rw [CurvePlaceSectionOrder.divisor_eq_local_order f hf L s hs p e, hi,
    CurveLocalOrder.length_quotient_span_eq_addVal hn]
  rfl

variable (I : X.IdealSheafData) (π : Y ⟶ X)
variable (J : LineBundle Y) (ι : J.sheaf ⟶ O Y)
variable (hJ : PresentsPullbackIdeal I π J ι)
variable (g : parameterCurve f hf ⟶ Y) (hg : I.comap (g ≫ π) ≠ ⊥)

def idealDivisor : NormalizedPlace ℂ E →₀ ℕ :=
  CurvePlaceSectionDivisor.divisor f hf (J.inverse.pullback g)
    (pullbackSection g (inverseSection J ι))
    (pullback_inverseSection_ne_zero I π J ι hJ g hg)

theorem idealDivisor_apply (p : NormalizedPlace ℂ E) :
    idealDivisor f hf I π J ι hJ g hg p =
      (Module.length (PlaceValuationRing.ring p)
        ((PlaceValuationRing.ring p) ⧸
          localIdeal I (centerMorphism f hf p ≫ g ≫ π))).toNat := by
  erw [idealDivisor, divisor_eq_localIdeal_length]
  have hi : localIdeal
      (zeroIdeal (J.inverse.pullback g) (pullbackSection g (inverseSection J ι)))
        (centerMorphism f hf p) = localIdeal I (centerMorphism f hf p ≫ g ≫ π) := by
    simp only [localIdeal, pullback_inverseSection_zeroIdeal I π J ι hJ g,
      Scheme.IdealSheafData.comap_comp]
  rw [hi]

theorem degree_eq_neg_idealDivisor_sum :
    eulerCharacteristic (parameterCurveStructureMap f hf) 1 (J.pullback g).sheaf -
      eulerCharacteristic (parameterCurveStructureMap f hf) 1
        (structureSheaf (parameterCurve f hf)) =
      -(idealDivisor f hf I π J ι hJ g hg).sum (fun _ n => (n : ℤ)) := by
  have hd := CurvePlaceSectionDivisor.degree_eq_euler_difference_full f hf
    (J.inverse.pullback g) (pullbackSection g (inverseSection J ι))
    (pullback_inverseSection_ne_zero I π J ι hJ g hg)
  have ht := parameterCurve_tensor_euler_add f hf (J.pullback g) (J.inverse.pullback g)
  let e : ((J.pullback g).tensor (J.inverse.pullback g)).sheaf ≅
      structureSheaf (parameterCurve f hf) :=
    (PiExponentSeshadri.PullbackTensor.iso g J J.inverse).symm ≪≫
      (Scheme.Modules.pullback g).mapIso (lineTensorInverseIso J) ≪≫ pullbackUnitIso g
  have he := eulerCharacteristic_iso (parameterCurveStructureMap f hf) e 1
  change _ = -(CurvePlaceSectionDivisor.divisor f hf (J.inverse.pullback g)
    (pullbackSection g (inverseSection J ι)) _).sum (fun _ n => (n : ℤ))
  omega

theorem compactIdeal_degree_eq_neg_contact_sum [X.IsSeparated]
    {m K : ℕ} (c : Fin K → Fin m → ℂ) (hc : Function.Injective c)
    (T : Fin m → ℕ) (e : Fin (m+1) → ℕ) (hepos : ∀ i, 0 < e i)
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 < v i)
    (R : ℚ) (he : ∀ i, v i * (e i : ℚ) = R)
    (hT : ∀ i, v i.succ < (T i : ℚ) * v 0)
    (j : CompactLogJetIdeal.affineSpace m ⟶ X) [IsOpenImmersion j] [QuasiCompact j]
    (pX : X ⟶ Spec (CommRingCat.of ℂ)) [IsSeparated pX]
    (hj : j ≫ pX = CompactLogJetIdeal.structureMap m)
    (π : Y ⟶ X) (J : LineBundle Y) (ι : J.sheaf ⟶ O Y)
    (hJ : PresentsPullbackIdeal (CompactLogJetIdeal.compactIdeal c T e j) π J ι)
    (g : parameterCurve f hf ⟶ Y) (z : Fin (m+1) → E)
    (hz : ∃ i, Transcendental ℂ (z i))
    (hgeneric : parameterCurveGenericPoint f hf ≫ g ≫ π =
      Spec.map (CommRingCat.ofHom (MvPolynomial.aeval z).toRingHom) ≫ j)
    (hres : ∀ p : NormalizedPlace ℂ E,
      Algebra.IsIntegral ℂ (IsLocalRing.ResidueField (PlaceValuationRing.ring p)))
    (hfinite : ∀ t : E, Transcendental ℂ t →
      FiniteDimensional (IntermediateField.adjoin ℂ {t}) E) :
    ((eulerCharacteristic (parameterCurveStructureMap f hf) 1 (J.pullback g).sheaf -
      eulerCharacteristic (parameterCurveStructureMap f hf) 1
        (structureSheaf (parameterCurve f hf)) : ℤ) : ℚ) =
      -R * ∑ p ∈ CurveContactFamily.places hfinite z c hz,
        CurveContactFamily.contact hres hfinite z c hz v p := by
  classical
  let I := CompactLogJetIdeal.compactIdeal c T e j
  have hg : I.comap (g ≫ π) ≠ ⊥ :=
    compactIdeal_comap_ne_bot_of_generic f hf c T e j (g ≫ π) z hz hgeneric
  let D := idealDivisor f hf I π J ι hJ g hg
  let P := CurveContactFamily.places hfinite z c hz
  have hzero (p : NormalizedPlace ℂ E) (hp : p ∉ P) : D p = 0 := by
    have havoid : (centerMorphism f hf p ≫ g ≫ π)
        (IsLocalRing.closedPoint (PlaceValuationRing.ring p)) ∉ I.support := by
      intro hmem
      change _ ∈ ((CompactLogJetIdeal.compactIdeal c T e j).support : Set X) at hmem
      rw [CompactLogJetIdeal.support_compactIdeal c T e hepos j pX hj] at hmem
      obtain ⟨k, hk⟩ := Set.mem_iUnion.mp hmem
      obtain ⟨a, ha⟩ := hk
      have hap : CompactLogJetIdeal.point (c k) a = CompactJetPolynomial.centerPoint (c k) := by
        have h := Set.mem_range_self (f := CompactLogJetIdeal.point (c k)) a
        rw [CompactLogJetIdeal.range_point] at h
        exact h
      have hclosed : (centerMorphism f hf p ≫ g ≫ π)
          (IsLocalRing.closedPoint (PlaceValuationRing.ring p)) =
          j (CompactJetPolynomial.centerPoint (c k)) := by
        exact ha.symm.trans (congrArg j hap)
      have hfield : Spec.map (CommRingCat.ofHom
          (algebraMap (PlaceValuationRing.ring p) E)) ≫
          (centerMorphism f hf p ≫ g ≫ π) =
          Spec.map (CommRingCat.ofHom (MvPolynomial.aeval z).toRingHom) ≫ j := by
        rw [← Category.assoc, centerMorphism_generic]
        exact hgeneric
      apply hp
      exact (CurveContactFamily.mem_places hfinite z c hz p).mpr
        ⟨k, JetCenterIdentification.centered_of_closedPoint_eq p z (c k) j _ hfield hclosed⟩
    change idealDivisor f hf I π J ι hJ g hg p = 0
    rw [idealDivisor_apply, localIdeal_eq_top_of_not_mem I _ havoid]
    simp
  have hsupport : D.support ⊆ P := by
    intro p hp
    by_contra h
    exact (Finsupp.mem_support_iff.mp hp) (hzero p h)
  have hvalue (p : NormalizedPlace ℂ E) (hp : p ∈ P) :
      (D p : ℚ) = R * CurveContactFamily.contact hres hfinite z c hz v p := by
    let := hres p
    have hp' : p ∈ CurveContactFamily.places hfinite z c hz := hp
    let k := CurveContactFamily.center hfinite z c hz p hp
    have hcenter := CurveContactFamily.centered hfinite z c hz p hp
    have h := localIdeal_length_eq_logContact f hf c hc T e v hv R he hT j (g ≫ π)
      z hz hgeneric p k hcenter
    change (idealDivisor f hf I π J ι hJ g hg p : ℚ) = _
    rw [idealDivisor_apply]
    simpa only [CurveContactFamily.contact, dite_eq_left hp', I, k] using h
  have hsum : D.sum (fun _ n => (n : ℚ)) =
      R * ∑ p ∈ P, CurveContactFamily.contact hres hfinite z c hz v p := by
    rw [D.sum_of_support_subset hsupport (fun _ n => (n : ℚ)) (by simp)]
    rw [Finset.mul_sum]
    exact Finset.sum_congr rfl (fun p hp => hvalue p hp)
  have hd := degree_eq_neg_idealDivisor_sum f hf I π J ι hJ g hg
  have hdq : ((eulerCharacteristic (parameterCurveStructureMap f hf) 1 (J.pullback g).sheaf -
      eulerCharacteristic (parameterCurveStructureMap f hf) 1
        (structureSheaf (parameterCurve f hf)) : ℤ) : ℚ) =
      -D.sum (fun _ n => (n : ℚ)) := by
    simpa only [Int.cast_neg, Finsupp.sum, Int.cast_sum, Int.cast_natCast] using
      congrArg (fun a : ℤ => (a : ℚ)) hd
  rw [hsum] at hdq
  simpa only [neg_mul, P] using hdq

end Curve

theorem admissible_degree_eq_neg_contactSum
    {ν Λ D : ℝ} (d : AdmissibleParameters ν Λ D)
    {E : Type} [Field E] [Algebra ℂ E] [Algebra.EssFiniteType ℂ E]
    (y : E) (x : Fin d.m → E)
    (hgen : IntermediateField.adjoin ℂ
      (Set.range (Fin.cases y x : Fin (d.m+1) → E)) = ⊤)
    (htrdeg : Algebra.trdeg ℂ E = 1)
    (f : E) (hf : Transcendental ℂ f) :
    letI := CurveParameterFinite.finite_over_every_parameter ℂ E htrdeg f hf
    ∀ (g : CurveNormalizationModel.parameterCurve f hf ⟶ AdmissibleBlowupGeometry.blowup d),
    CurveNormalizationModel.parameterCurveGenericPoint f hf ≫ g ≫
      AdmissibleBlowupGeometry.projection d =
      Spec.map (CommRingCat.ofHom (MvPolynomial.aeval (Fin.cases y x)).toRingHom) ≫
        AdmissibleBlowupGeometry.affineChart d →
    ((eulerCharacteristic (CurveNormalizationModel.parameterCurveStructureMap f hf) 1
        ((AdmissibleBlowupGeometry.J d).pullback g).sheaf -
      eulerCharacteristic (CurveNormalizationModel.parameterCurveStructureMap f hf) 1
        (structureSheaf (CurveNormalizationModel.parameterCurve f hf)) : ℤ) : ℝ) =
      -((AdmissibleBlowupGeometry.scale d).radius : ℝ) *
        BlowupCurveMargin.contactSum d y x hgen htrdeg := by
  let hfinite := CurveParameterFinite.finite_over_every_parameter ℂ E htrdeg
  let := hfinite f hf
  intro g hgeneric
  let hres := PlaceLocalRing.residue_integral htrdeg.le
  let z : Fin (d.m+1) → E := Fin.cases y x
  let hz := CurveInequality.nonconstant_coordinates z hgen htrdeg
  have hc : Function.Injective d.curveCenters := by
    let i : Fin d.m := ⟨0, by have := d.m_pos; omega⟩
    intro j k h
    exact d.curveCenters_injective i (congrFun h i)
  have h := compactIdeal_degree_eq_neg_contact_sum f hf d.curveCenters hc
    (AdmissibleBlowupGeometry.logCutoff d) (AdmissibleBlowupGeometry.scale d).jetPowers
    (AdmissibleBlowupGeometry.scale d).jetPowers_pos d.curveJetWeights d.curveJetWeights_pos
    (AdmissibleBlowupGeometry.scale d).radius (AdmissibleBlowupGeometry.scale d).jetPowers_eq
    (AdmissibleBlowupGeometry.logCutoff_strict d) (AdmissibleBlowupGeometry.affineChart d)
    (AdmissibleBlowupGeometry.compactificationStructureMap d)
    (AdmissibleBlowupGeometry.affineChart_over d)
    (AdmissibleBlowupGeometry.projection d) (AdmissibleBlowupGeometry.J d)
    (AdmissibleBlowupGeometry.exceptionalInclusion d)
    (AdmissibleBlowupGeometry.exceptional_presents d) g z hz hgeneric hres hfinite
  change _ = -((AdmissibleBlowupGeometry.scale d).radius : ℝ) *
    ∑ p ∈ CurveContactFamily.places hfinite z d.curveCenters hz,
      (CurveContactFamily.contact hres hfinite z d.curveCenters hz d.curveJetWeights p : ℝ)
  exact_mod_cast h

end
end PiExponent.ExceptionalCurveDegree

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/ExceptionalPowerPresentation.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.ExceptionalPowerSections
import OAI.NumberTheory.PiExponent.Approximation.FrameSubopens
import OAI.NumberTheory.PiExponent.Geometry.IdealSheafPowers
import OAI.NumberTheory.PiExponent.LocalAlgebra.PresentedIdealIso

namespace OAI

noncomputable section
namespace PiExponent.PresentedIdealIso
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry PiExponentSeshadri.IdealModule PiExponentSeshadri.Frames
open PiExponent.SectionImageIdeal
variable {X Y : Scheme.{0}}

theorem imageIdealSheaf_idealPowerInclusion
    (J : LineBundle Y) (ι : J.sheaf ⟶ structureSheaf Y) (n : ℕ)
    [J.sheaf.IsQuasicoherent] [(J.pow n).sheaf.IsQuasicoherent] :
    imageIdealSheaf (idealPowerInclusion J ι n) = (imageIdealSheaf ι)^n := by
  classical
  have hlocal (y : Y) : ∃ U : Y.affineOpens, y ∈ U.1 ∧
      Nonempty (J.sheaf.restrict U.1.ι ≅ structureSheaf U.1.toScheme) := by
    obtain ⟨V, hyV, ⟨e⟩⟩ := J.locallyRankOne y
    obtain ⟨U, hU, hyU, hUV⟩ := exists_isAffineOpen_mem_and_subset hyV
    exact ⟨⟨U,hU⟩,hyU,⟨restrictOpenFrame hUV e⟩⟩
  choose U hy he using hlocal
  apply Scheme.IdealSheafData.ext_of_iSup_eq_top U
  · apply top_unique
    intro y _
    exact Opens.mem_iSup.mpr ⟨y, hy y⟩
  · intro y
    let e := Classical.choice (he y)
    rw [Scheme.IdealSheafData.ideal_pow]
    change (imageIdealSheaf (idealPowerInclusion J ι n)).ideal (U y) =
      ((imageIdealSheaf ι).ideal (U y))^n
    erw [imageIdealSheaf_on_frame (idealPowerInclusion J ι n) (U y)
        (idealPowerFrame J (U y).1 e n),
      imageIdealSheaf_on_frame ι (U y) e]
    exact idealPowerInclusion_ideal J ι (U y) e n

theorem idealPower_presents
    (I : X.IdealSheafData) (f : Y ⟶ X)
    (J : LineBundle Y) (ι : J.sheaf ⟶ structureSheaf Y)
    (hJ : PresentsPullbackIdeal I f J ι) (n : ℕ) :
    PresentsPullbackIdeal (I^n) f (J.pow n) (idealPowerInclusion J ι n) := by
  let := GeometrySupport.LineBundleCoherent.lineBundle_isFinitePresentation J
  let := GeometrySupport.LineBundleCoherent.lineBundle_isFinitePresentation (J.pow n)
  let : J.sheaf.IsQuasicoherent :=
    (SheafOfModules.IsFinitePresentation.exists_quasicoherentData J.sheaf).choose.isQuasicoherent
  let : (J.pow n).sheaf.IsQuasicoherent :=
    (SheafOfModules.IsFinitePresentation.exists_quasicoherentData
      (J.pow n).sheaf).choose.isQuasicoherent
  let : Mono ι := hJ.1
  refine ⟨@idealPowerInclusion_mono Y J ι hJ.1 n, ?_⟩
  intro U V hUV
  have h := imageIdealSheaf_idealPowerInclusion J ι n
  rw [imageIdealSheaf_eq_comap I f J ι hJ,
    ← PiExponentSeshadri.IdealPullback.comap_pow] at h
  have hu := congrArg (fun K : Y.IdealSheafData => K.ideal U) h
  exact hu.trans (PiExponentSeshadri.IdealPullback.comap_ideal (I^n) f U V hUV)

def powerIso
    (I : X.IdealSheafData) (f : Y ⟶ X)
    (J : LineBundle Y) (ι : J.sheaf ⟶ structureSheaf Y)
    (hJ : PresentsPullbackIdeal I f J ι) (n : ℕ) :
    (J.pow n).sheaf ≅ closedModule ((I^n).comap f) :=
  @asIso Y.Modules _ _ _
    (toIdealModule (I^n) f (J.pow n) (idealPowerInclusion J ι n)
      (idealPower_presents I f J ι hJ n))
    (toIdealModule_isIso (I^n) f (J.pow n) (idealPowerInclusion J ι n)
      (idealPower_presents I f J ι hJ n))

@[reassoc (attr := simp)] theorem powerIso_hom_inclusion
    (I : X.IdealSheafData) (f : Y ⟶ X)
    (J : LineBundle Y) (ι : J.sheaf ⟶ structureSheaf Y)
    (hJ : PresentsPullbackIdeal I f J ι) (n : ℕ) :
    (powerIso I f J ι hJ n).hom ≫ closedInclusion ((I^n).comap f) =
      idealPowerInclusion J ι n :=
  toIdealModule_inclusion (I^n) f (J.pow n) (idealPowerInclusion J ι n)
    (idealPower_presents I f J ι hJ n)

end PiExponent.PresentedIdealIso

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/ExceptionalPowerSections.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.ReesExceptional
import OAI.NumberTheory.PiExponent.LocalAlgebra.GlobalInvertibleIdeal
import OAI.NumberTheory.PiExponent.LocalAlgebra.IdealTensorPowers

namespace OAI

noncomputable section
open CategoryTheory AlgebraicGeometry TopologicalSpace
open PiExponentSeshadri.Frames PiExponentSeshadri.Geometry
namespace PiExponentSeshadri.Geometry
variable {X Y : Scheme}

lemma InvertibleLocal.pullback_frame_equation {I : X.IdealSheafData} {f : Y ⟶ X}
    (J : LineBundle Y) (ι : J.sheaf ⟶ O Y) (hJ : PresentsPullbackIdeal I f J ι)
    (U : Y.affineOpens) (V : X.affineOpens) (hUV : U.1 ≤ f ⁻¹ᵁ V.1)
    (e : J.sheaf.restrict U.1.ι ≅ O U.1.toScheme) :
    (I.ideal V).map (f.appLE V.1 U.1 hUV).hom =
      Ideal.span {affineMapCoefficient U e (Scheme.Modules.restrictUnitIso U.1.ι) ι} := by
  let g : O U.1.toScheme ⟶ O U.1.toScheme :=
    e.inv ≫ PiExponentSeshadri.InvertibleLocal.restrictedInclusion J ι U.1.ι
  have H : ((I.comap f).comap U.1.ι).ideal ⟨⊤,isAffineOpen_top _⟩ =
      Ideal.span {endValue g} := by
    change _ = Ideal.span {UnitEndomorphism.equation g ⊤}
    rw [← UnitEndomorphism.image_principal g ⊤,
      ← PiExponentSeshadri.InvertibleLocal.restricted_image_on_chart J ι hJ U.1.ι
        ⟨⊤,isAffineOpen_top _⟩ V (by simpa only [Scheme.Opens.ι_image_top] using hUV)]
    ext r
    change (∃ s, (PiExponentSeshadri.InvertibleLocal.restrictedInclusion J ι U.1.ι).val.app (.op ⊤) s = r) ↔
      ∃ s, (PiExponentSeshadri.InvertibleLocal.restrictedInclusion J ι U.1.ι).val.app (.op ⊤)
        (e.inv.val.app (.op ⊤) s) = r
    constructor
    · rintro ⟨s,hs⟩
      refine ⟨e.hom.val.app (.op ⊤) s,?_⟩
      have ht : e.inv.val.app (.op ⊤) (e.hom.val.app (.op ⊤) s) = s :=
        congrArg (fun k : J.sheaf.restrict U.1.ι ⟶ J.sheaf.restrict U.1.ι =>
          k.val.app (.op ⊤) s) e.hom_inv_id
      rw [ht]; exact hs
    · rintro ⟨s,hs⟩; exact ⟨e.inv.val.app (.op ⊤) s,hs⟩
  rw [IdealPullback.comap_ι_top,IdealPullback.comap_ideal I f U V hUV] at H
  have H' := congrArg (Ideal.map U.1.topIso.hom.hom) H
  rw [Ideal.map_map,Ideal.map_span,Set.image_singleton] at H'
  have hi : U.1.topIso.hom.hom.comp U.1.topIso.inv.hom = RingHom.id _ := by
    ext x; exact U.1.topIso.inv_hom_id_apply x
  rw [hi,Ideal.map_id] at H'
  exact H'

theorem framed_section_range {Z : Scheme} {M : Z.Modules}
    (e : M ≅ O Z) (a : M ⟶ O Z) :
    (a.val.app (.op ⊤)).hom.range =
      Ideal.span {endValue (e.inv ≫ a)} := by
  rw [show endValue (e.inv ≫ a) =
    UnitEndomorphism.equation (e.inv ≫ a) ⊤ from rfl,
    ← UnitEndomorphism.image_principal]
  ext r
  change (∃ s, a.val.app (.op ⊤) s = r) ↔
    ∃ s, a.val.app (.op ⊤) (e.inv.val.app (.op ⊤) s) = r
  constructor
  · rintro ⟨s, hs⟩
    refine ⟨e.hom.val.app (.op ⊤) s, ?_⟩
    have h : e.inv.val.app (.op ⊤) (e.hom.val.app (.op ⊤) s) = s := by
      exact congrArg (fun k : M ⟶ M => k.val.app (.op ⊤) s) e.hom_inv_id
    rw [h]
    exact hs
  · rintro ⟨s, hs⟩
    exact ⟨e.inv.val.app (.op ⊤) s, hs⟩

theorem idealPower_restricted_range (f : Y ⟶ X) (I : X.IdealSheafData)
    (J : LineBundle Y) (ι : J.sheaf ⟶ O Y) (hJ : PresentsPullbackIdeal I f J ι)
    (n : ℕ) (U : Y.affineOpens) (V : X.affineOpens)
    (hUV : U.1 ≤ f ⁻¹ᵁ V.1)
    (e : J.sheaf.restrict U.1.ι ≅ O U.1.toScheme) :
    ((PiExponentSeshadri.InvertibleLocal.restrictedInclusion (J.pow n)
      (idealPowerInclusion J ι n) U.1.ι).val.app (.op ⊤)).hom.range =
      (((I.ideal V)^n).map (f.appLE V.1 U.1 hUV).hom).map U.1.topIso.inv.hom := by
  erw [framed_section_range (idealPowerFrame J U.1 e n)]
  have h := idealPowerInclusion_ideal J ι U e n
  rw [← InvertibleLocal.pullback_frame_equation J ι hJ U V hUV, ← Ideal.map_pow] at h
  have h' := congrArg (Ideal.map U.1.topIso.inv.hom) h
  rw [Ideal.map_span, Set.image_singleton] at h'
  simpa only [affineMapCoefficient, U.1.topIso.hom_inv_id_apply,
    PiExponentSeshadri.InvertibleLocal.restrictedInclusion, Category.assoc] using! h'

def powerChartIdeal (f : Y ⟶ X) (I : X.IdealSheafData) (n : ℕ)
    (U : Y.affineOpens) (V : X.affineOpens) (hUV : U.1 ≤ f ⁻¹ᵁ V.1) :
    Ideal Γ(U.1.toScheme, ⊤) :=
  (((I.ideal V)^n).map (f.appLE V.1 U.1 hUV).hom).map U.1.topIso.inv.hom

private abbrev powerSections (J : LineBundle Y) (n : ℕ) (U : Y.Opens) :
    ModuleCat Γ(U.toScheme, ⊤) := ((J.pow n).sheaf.restrict U.ι).val.obj (.op ⊤)

def idealPowerSectionsEquiv (f : Y ⟶ X) (I : X.IdealSheafData)
    (J : LineBundle Y) (ι : J.sheaf ⟶ O Y) (hJ : PresentsPullbackIdeal I f J ι)
    (n : ℕ) (U : Y.affineOpens) (V : X.affineOpens)
    (hUV : U.1 ≤ f ⁻¹ᵁ V.1)
    (e : J.sheaf.restrict U.1.ι ≅ O U.1.toScheme) :
    powerSections J n U.1 ≃ₗ[Γ(U.1.toScheme, ⊤)]
      ↥(powerChartIdeal f I n U V hUV) := by
  letI : Mono ι := hJ.1
  letI := idealPowerInclusion_mono J ι n
  let a := PiExponentSeshadri.InvertibleLocal.restrictedInclusion (J.pow n)
    (idealPowerInclusion J ι n) U.1.ι
  have ha : Mono (C := U.1.toScheme.Modules) a :=
    @PiExponentSeshadri.InvertibleLocal.restrictedInclusion_mono Y U.1.toScheme
      (J.pow n) (idealPowerInclusion J ι n) U.1.ι inferInstance
      (@idealPowerInclusion_mono Y J ι hJ.1 n)
  have hinj : Function.Injective (a.val.app (.op ⊤)) := by
    let : Mono a.val :=
      @Functor.map_mono _ _ _ _ (Scheme.Modules.toPresheafOfModules U.1.toScheme)
        inferInstance _ _ a ha
    exact PresheafOfModules.injective_of_mono a.val (.op ⊤)
  let φ : powerSections J n U.1 →ₗ[Γ(U.1.toScheme, ⊤)]
      Γ(U.1.toScheme, ⊤) := (a.val.app (.op ⊤)).hom
  have hr : φ.range = (powerChartIdeal f I n U V hUV : Submodule Γ(U.1.toScheme, ⊤) _) :=
    idealPower_restricted_range f I J ι hJ n U V hUV e
  exact (LinearEquiv.ofInjective φ hinj).trans (LinearEquiv.ofEq _ _ hr)

theorem idealPowerSectionsEquiv_apply (f : Y ⟶ X) (I : X.IdealSheafData)
    (J : LineBundle Y) (ι : J.sheaf ⟶ O Y) (hJ : PresentsPullbackIdeal I f J ι)
    (n : ℕ) (U : Y.affineOpens) (V : X.affineOpens)
    (hUV : U.1 ≤ f ⁻¹ᵁ V.1)
    (e : J.sheaf.restrict U.1.ι ≅ O U.1.toScheme)
    (s : powerSections J n U.1) :
    (idealPowerSectionsEquiv f I J ι hJ n U V hUV e s).val =
      (PiExponentSeshadri.InvertibleLocal.restrictedInclusion (J.pow n)
        (idealPowerInclusion J ι n) U.1.ι).val.app (.op ⊤) s := rfl

end PiExponentSeshadri.Geometry
end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/ExceptionalRecoveryMap.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.ExceptionalPowerPresentation
import OAI.NumberTheory.PiExponent.Ampleness.LineAmpleOperations
import OAI.NumberTheory.PiExponent.Approximation.ModuleLinePowerLaws
import OAI.NumberTheory.PiExponent.Approximation.ProjectionFormula
import OAI.NumberTheory.PiExponent.LocalAlgebra.IdealPullbackMap

namespace OAI

namespace PiExponent.GeometrySupport.ExceptionalRecoveryMap
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry PiExponentSeshadri.IdealModule
variable {X Y : Scheme.{0}} (f : Y ⟶ X) [QuasiCompact f]
    (I : X.IdealSheafData) (E : LineBundle Y)
    (ι : E.sheaf ⟶ structureSheaf Y) (hE : PresentsPullbackIdeal I f E ι)

def ordinaryMap (n : ℕ) : closedModule (I^n) ⟶
    (Scheme.Modules.pushforward f).obj (modulePow Y E.sheaf n) :=
  IdealPullbackMap.comap f (I^n) ≫
    (Scheme.Modules.pushforward f).map (PresentedIdealIso.powerIso I f E ι hE n).inv

@[reassoc (attr := simp)] theorem ordinaryMap_inclusion (n : ℕ) :
    ordinaryMap f I E ι hE n ≫
      (Scheme.Modules.pushforward f).map (idealPowerInclusion E ι n) =
    closedInclusion (I^n) ≫ structureMap f := by
  have he : (PresentedIdealIso.powerIso I f E ι hE n).inv ≫
      idealPowerInclusion E ι n = closedInclusion ((I^n).comap f) := by
    rw [← PresentedIdealIso.powerIso_hom_inclusion I f E ι hE n]
    exact Iso.inv_hom_id_assoc _ _
  rw [ordinaryMap, Category.assoc]
  erw [← Functor.map_comp, he]
  exact IdealPullbackMap.comap_inclusion f (I^n)

theorem ordinaryMap_app_inclusion (n : ℕ) (U : X.Opens) (s : Γ(closedModule (I^n), U)) :
    (idealPowerInclusion E ι n).app (f ⁻¹ᵁ U)
      ((ordinaryMap f I E ι hE n).app U s) =
    f.app U ((closedInclusion (I^n)).app U s) :=
  congrArg (fun g => g.app U s) (ordinaryMap_inclusion f I E ι hE n)

def twistedMap (A : LineBundle X) (n : ℕ) :
    (moduleTwistFunctor A n).obj (closedModule (I^n)) ⟶
      (Scheme.Modules.pushforward f).obj ((E.tensor (A.pullback f)).pow n).sheaf :=
  (moduleTwistFunctor A n).map (ordinaryMap f I E ι hE n) ≫
    (ProjectionFormula.twistIso f (modulePow Y E.sheaf n) A n).inv ≫
      (Scheme.Modules.pushforward f).map
        ((moduleTwistPowerIso (A.pullback f) (modulePow Y E.sheaf n) n).hom ≫
          (lineTensorPow E (A.pullback f) n).inv)

end
end PiExponent.GeometrySupport.ExceptionalRecoveryMap

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/ExceptionalRecoveryTwist.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.ExceptionalRecoveryMap
import OAI.NumberTheory.PiExponent.LocalAlgebra.TwistLocalSections

namespace OAI

namespace PiExponent.GeometrySupport.ExceptionalRecoveryMap
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
open PiExponentSeshadri.Geometry PiExponentSeshadri.IdealModule
variable {X Y : Scheme.{0}} (f : Y ⟶ X) [QuasiCompact f]
    (I : X.IdealSheafData) (E : LineBundle Y)
    (ι : E.sheaf ⟶ structureSheaf Y) (hE : PresentsPullbackIdeal I f E ι)

theorem twistedMap_app_bijective (A : LineBundle X) (n : ℕ) (U : X.Opens)
    (e : A.sheaf.restrict U.ι ≅ structureSheaf U.toScheme)
    (h : Function.Bijective ((ordinaryMap f I E ι hE n).app U)) :
    Function.Bijective ((twistedMap f I E ι hE A n).app U) := by
  let a := (ProjectionFormula.twistIso f (modulePow Y E.sheaf n) A n).symm ≪≫
    (Scheme.Modules.pushforward f).mapIso
      (moduleTwistPowerIso (A.pullback f) (modulePow Y E.sheaf n) n ≪≫
        (lineTensorPow E (A.pullback f) n).symm)
  let : IsIso ((SheafOfModules.evaluation X.ringCatSheaf (op U)).map a.hom) :=
    ((SheafOfModules.evaluation X.ringCatSheaf (op U)).mapIso a).isIso_hom
  have ha := ConcreteCategory.bijective_of_isIso
    ((SheafOfModules.evaluation X.ringCatSheaf (op U)).map a.hom)
  exact ha.comp (moduleTwist_app_bijective A U e (ordinaryMap f I E ι hE n) n h)

end
end PiExponent.GeometrySupport.ExceptionalRecoveryMap

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/ExceptionalRepresentedOpaque.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.ExceptionalRepresentedValue

namespace OAI

namespace PiExponent.ExceptionalAffineChart
noncomputable section
open CategoryTheory AlgebraicGeometry
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
open PiExponentSeshadri.ModuleFlasque PiExponentSeshadri.IdealPullback
private abbrev schemeFreeOpen (Y : Scheme) (U : Y.Opens) : Y.Modules :=
  freeOpen Y.ringCatSheaf U

variable {R A : Type} [CommRing R] [CommRing A] {Y : Scheme}
variable (I : Ideal R) (f : Y ⟶ Spec (CommRingCat.of R))
  (j : Spec (CommRingCat.of A) ⟶ Y) [IsOpenImmersion j]
  (φ : R →+* A) (hf : j ≫ f = Spec.map (CommRingCat.ofHom φ))
  (L : LineBundle Y) (ι : L.sheaf ⟶ O Y)
  (hL : PresentsPullbackIdeal (specIdeal I) f L ι)
  (e : L.sheaf.restrict (chartOpen j).1.ι ≅ O (chartOpen j).1.toScheme)

theorem exists_representedSectionsOpaque (n : ℕ) :
    ∃ E : (schemeFreeOpen Y j.opensRange ⟶ (L.pow n).sheaf) ≃+
      ↥((I^n).map φ), E = representedSectionsEquiv I f j φ hf L ι hL e n :=
  ⟨_, rfl⟩

def representedSectionsOpaque (n : ℕ) :
    (schemeFreeOpen Y j.opensRange ⟶ (L.pow n).sheaf) ≃+ ↥((I^n).map φ) :=
  (exists_representedSectionsOpaque I f j φ hf L ι hL e n).choose

theorem representedSectionsOpaque_eq (n : ℕ) :
    representedSectionsOpaque I f j φ hf L ι hL e n =
      representedSectionsEquiv I f j φ hf L ι hL e n :=
  (exists_representedSectionsOpaque I f j φ hf L ι hL e n).choose_spec

theorem representedSectionsOpaque_apply (n : ℕ)
    (b : schemeFreeOpen Y j.opensRange ⟶ (L.pow n).sheaf) :
    representedSectionsOpaque I f j φ hf L ι hL e n b =
      representedSectionsEquiv I f j φ hf L ι hL e n b :=
  congrArg (fun E => E b) (representedSectionsOpaque_eq I f j φ hf L ι hL e n)

end
end PiExponent.ExceptionalAffineChart

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/ExceptionalRepresentedTypes.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.ExceptionalRepresentedOpaque

namespace OAI

namespace PiExponent.ExceptionalRepresentedTypes
noncomputable section
open CategoryTheory AlgebraicGeometry
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
open PiExponentSeshadri.ModuleFlasque PiExponentSeshadri.IdealPullback
variable {R A : Type} [CommRing R] [CommRing A] {Y : Scheme}

def Frame (j : Spec (CommRingCat.of A) ⟶ Y) [IsOpenImmersion j]
    (L : LineBundle Y) : Type :=
  L.sheaf.restrict (ExceptionalAffineChart.chartOpen j).1.ι ≅
    O (ExceptionalAffineChart.chartOpen j).1.toScheme

def Sections (j : Spec (CommRingCat.of A) ⟶ Y) [IsOpenImmersion j]
    (L : LineBundle Y) (n : ℕ) : Type :=
  freeOpen Y.ringCatSheaf j.opensRange ⟶ (L.pow n).sheaf

instance (j : Spec (CommRingCat.of A) ⟶ Y) [IsOpenImmersion j]
    (L : LineBundle Y) (n : ℕ) : AddCommGroup (Sections j L n) :=
  Preadditive.homGroup (C := Y.Modules)
    (freeOpen Y.ringCatSheaf j.opensRange) (L.pow n).sheaf

variable (I : Ideal R) (f : Y ⟶ Spec (CommRingCat.of R))
  (j : Spec (CommRingCat.of A) ⟶ Y) [IsOpenImmersion j]
  (φ : R →+* A) (hf : j ≫ f = Spec.map (CommRingCat.ofHom φ))
  (L : LineBundle Y) (ι : L.sheaf ⟶ O Y)
  (hL : PresentsPullbackIdeal (specIdeal I) f L ι)
  (e : Frame j L)

def representedSectionsTyped (n : ℕ) : Sections j L n ≃+ ↥((I^n).map φ) :=
  ExceptionalAffineChart.representedSectionsOpaque I f j φ hf L ι hL e n

theorem representedSectionsTyped_apply (n : ℕ) (b : Sections j L n) :
    representedSectionsTyped I f j φ hf L ι hL e n b =
      ExceptionalAffineChart.representedSectionsEquiv I f j φ hf L ι hL e n b :=
  ExceptionalAffineChart.representedSectionsOpaque_apply I f j φ hf L ι hL e n b

end
end PiExponent.ExceptionalRepresentedTypes

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/ExceptionalRepresentedValue.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.ExceptionalAffineChartRestriction

namespace OAI

namespace PiExponent.ExceptionalAffineChart
noncomputable section
open CategoryTheory AlgebraicGeometry
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
open PiExponentSeshadri.ModuleFlasque PiExponentSeshadri.IdealPullback
variable {R A : Type} [CommRing R] [CommRing A] {Y : Scheme}
variable (I : Ideal R) (f : Y ⟶ Spec (CommRingCat.of R))
  (j : Spec (CommRingCat.of A) ⟶ Y) [IsOpenImmersion j]
  (φ : R →+* A) (hf : j ≫ f = Spec.map (CommRingCat.ofHom φ))
  (L : LineBundle Y) (ι : L.sheaf ⟶ O Y)
  (hL : PresentsPullbackIdeal (specIdeal I) f L ι)
  (e : L.sheaf.restrict (chartOpen j).1.ι ≅ O (chartOpen j).1.toScheme)

theorem representedSectionsEquiv_apply (n : ℕ)
    (b : freeOpen Y.ringCatSheaf j.opensRange ⟶ (L.pow n).sheaf) :
    (representedSectionsEquiv I f j φ hf L ι hL e n b).val =
      functionsOnOpenEquiv j
        ((idealPowerInclusion L ι n).app j.opensRange
          (freeOpenEquiv Y.ringCatSheaf (L.pow n).sheaf j.opensRange b)) := by
  exact sectionsOnOpenEquiv_apply I f j φ hf L ι hL e n _

end
end PiExponent.ExceptionalAffineChart

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/ExceptionalTypedRestriction.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.ExceptionalRepresentedTypes

namespace OAI

namespace PiExponent.ExceptionalRepresentedTypes
noncomputable section
open CategoryTheory AlgebraicGeometry
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
open PiExponentSeshadri.ModuleFlasque PiExponentSeshadri.IdealPullback
variable {R A B : Type} [CommRing R] [CommRing A] [CommRing B] {Y : Scheme}
variable (j : Spec (CommRingCat.of A) ⟶ Y) [IsOpenImmersion j]
  (j' : Spec (CommRingCat.of B) ⟶ Y) [IsOpenImmersion j']
  (θ : A →+* B) (h : Spec.map (CommRingCat.ofHom θ) ≫ j = j')

def restrictSections (L : LineBundle Y) (n : ℕ) :
    Sections j L n →+ Sections j' L n where
  toFun b := freeOpenMap Y.ringCatSheaf
    (homOfLE (ExceptionalAffineChart.opensRange_le j j' θ h)) ≫ b
  map_zero' := Limits.HasZeroMorphisms.comp_zero (C := Y.Modules) _ _
  map_add' b c := Preadditive.comp_add _ _ _ _ b c

theorem restrictSections_apply (L : LineBundle Y) (n : ℕ) (b : Sections j L n) :
    restrictSections j j' θ h L n b =
      freeOpenMap Y.ringCatSheaf
        (homOfLE (ExceptionalAffineChart.opensRange_le j j' θ h)) ≫ b := rfl

variable (I : Ideal R) (f : Y ⟶ Spec (CommRingCat.of R))
  (φ : R →+* A) (hf : j ≫ f = Spec.map (CommRingCat.ofHom φ))
  (L : LineBundle Y) (ι : L.sheaf ⟶ O Y)
  (hL : PresentsPullbackIdeal (specIdeal I) f L ι)
  (e : Frame j L)
  (φ' : R →+* B) (hf' : j' ≫ f = Spec.map (CommRingCat.ofHom φ'))
  (e' : Frame j' L)

theorem representedSectionsTyped_restrict (n : ℕ) (b : Sections j L n) :
    (representedSectionsTyped I f j' φ' hf' L ι hL e' n
      (restrictSections j j' θ h L n b)).val =
      θ (representedSectionsTyped I f j φ hf L ι hL e n b).val := by
  rw [representedSectionsTyped_apply, representedSectionsTyped_apply]
  exact ExceptionalAffineChart.representedSectionsEquiv_restrict
    I f j φ hf L ι hL e j' θ h φ' hf' e' n b

end
end PiExponent.ExceptionalRepresentedTypes

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/ExceptionalTypedTransport.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.ExceptionalRepresentedTypes

namespace OAI

namespace PiExponent.ExceptionalRepresentedTypes
noncomputable section
open CategoryTheory AlgebraicGeometry
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
open PiExponentSeshadri.ModuleFlasque
private abbrev schemeFreeOpen (Y : Scheme) (U : Y.Opens) : Y.Modules :=
  freeOpen Y.ringCatSheaf U

variable {A : Type} [CommRing A] {Y : Scheme}
variable (j : Spec (CommRingCat.of A) ⟶ Y) [IsOpenImmersion j]
  (L : LineBundle Y)

theorem frame_nonempty_of_open {U : Y.Opens} (h : U = j.opensRange)
    (he : Nonempty (L.sheaf.restrict U.ι ≅ O U.toScheme)) :
    Nonempty (Frame j L) := by
  subst U
  exact he

def transportSections (n : ℕ) {V : Y.Opens} (h : j.opensRange = V) :
    (schemeFreeOpen Y V ⟶ (L.pow n).sheaf) ≃+ Sections j L n where
  toFun b := freeOpenMap Y.ringCatSheaf (eqToHom h) ≫ b
  invFun b := freeOpenMap Y.ringCatSheaf (eqToHom h.symm) ≫ b
  left_inv b := by
    subst V
    simp [freeOpenMap]
    exact (Category.id_comp _).trans (Category.id_comp b)
  right_inv b := by
    subst V
    simp [freeOpenMap]
    exact (Category.id_comp _).trans (Category.id_comp b)
  map_add' b c := Preadditive.comp_add _ _ _ _ b c

theorem transportSections_apply (n : ℕ) {V : Y.Opens} (h : j.opensRange = V)
    (b : schemeFreeOpen Y V ⟶ (L.pow n).sheaf) :
    transportSections j L n h b = freeOpenMap Y.ringCatSheaf (eqToHom h) ≫ b := rfl

end
end PiExponent.ExceptionalRepresentedTypes

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/ExceptionalTypedTransportNaturality.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.ExceptionalTypedRestriction
import OAI.NumberTheory.PiExponent.Ampleness.ExceptionalTypedTransport

namespace OAI

namespace PiExponent.ExceptionalRepresentedTypes
noncomputable section
open CategoryTheory AlgebraicGeometry
open PiExponentSeshadri.Geometry PiExponentSeshadri.ModuleFlasque
variable {A B : Type} [CommRing A] [CommRing B] {Y : Scheme}
variable (j : Spec (CommRingCat.of A) ⟶ Y) [IsOpenImmersion j]
  (j' : Spec (CommRingCat.of B) ⟶ Y) [IsOpenImmersion j']
  (θ : A →+* B) (hchart : Spec.map (CommRingCat.ofHom θ) ≫ j = j')

theorem transportSections_restrict (L : LineBundle Y) (n : ℕ)
    {U V : Y.Opens} (hU : j.opensRange = U) (hV : j'.opensRange = V)
    (hVU : V ≤ U) (b : freeOpen Y.ringCatSheaf U ⟶ (L.pow n).sheaf) :
    transportSections j' L n hV (freeOpenMap Y.ringCatSheaf (homOfLE hVU) ≫ b) =
      restrictSections j j' θ hchart L n (transportSections j L n hU b) := by
  subst U V
  simp [transportSections, restrictSections, freeOpenMap]
  change (𝟙 _ ≫ (freeOpenMap Y.ringCatSheaf (homOfLE hVU) ≫ b)) =
    freeOpenMap Y.ringCatSheaf (homOfLE hVU) ≫ (𝟙 _ ≫ b)
  exact (Category.id_comp _).trans
    (congrArg (fun c => freeOpenMap Y.ringCatSheaf (homOfLE hVU) ≫ c)
      (Category.id_comp b).symm)

end
end PiExponent.ExceptionalRepresentedTypes

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/FiniteAffineFrames.lean <==
import OAI.NumberTheory.PiExponent.Geometry.LineBundleProduct

namespace OAI

namespace PiExponentSeshadri.Geometry
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
variable {X : Scheme.{0}}

theorem LineBundle.finite_affine_frame_cover [CompactSpace X] (L : LineBundle X) :
    ∃ k : ℕ, ∃ U : Fin k → X.affineOpens,
      (⨆ i, (U i).1) = ⊤ ∧
      ∀ i, Nonempty (L.sheaf.restrict (U i).1.ι ≅ structureSheaf (U i).1.toScheme) := by
  classical
  have hex (x : X) := common_affine_frames L L x
  choose V hx he _ using hex
  obtain ⟨s, hs⟩ := isCompact_univ.elim_finite_subcover
    (fun x => ((V x).1 : Set X)) (fun x => (V x).1.isOpen)
    (by intro x _; exact Set.mem_iUnion.mpr ⟨x, hx x⟩)
  let e := (Fintype.equivFin s).symm
  refine ⟨Fintype.card s, fun i => V (e i).val, ?_, fun i => he (e i).val⟩
  apply top_unique
  intro x _
  obtain ⟨i, hi⟩ := Set.mem_iUnion.mp (hs (show x ∈ Set.univ from trivial))
  obtain ⟨hi, hx⟩ := Set.mem_iUnion.mp hi
  exact Opens.mem_iSup.mpr ⟨e.symm ⟨i, hi⟩, by simpa using hx⟩

end
end PiExponentSeshadri.Geometry

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/FinitePullbackAmple.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.AmpleCommonDegree
import OAI.NumberTheory.PiExponent.Ampleness.AmpleFromCover
import OAI.NumberTheory.PiExponent.Ampleness.ClosedAmpleRestriction

namespace OAI

noncomputable section
namespace PiExponentSeshadri.Geometry
open AlgebraicGeometry CategoryTheory TopologicalSpace
variable {X Y : Scheme.{0}}

theorem LineBundle.IsAmple.of_pow (L : LineBundle X) {d : ℕ} (hd : 0 < d)
    (hL : (L.pow d).IsAmple) : L.IsAmple := by
  intro x V hx
  obtain ⟨n, hn, s, hxs, hsV, hsa⟩ := hL x V hx
  have he := PiExponent.AmpleIso.sectionOpen_postcomp_iso s (linePowerMul L d n)
  exact ⟨d*n, Nat.mul_pos hd hn, s ≫ (linePowerMul L d n).hom,
    he.symm ▸ hxs, he.le.trans hsV, he.symm ▸ hsa⟩

theorem LineBundle.IsAmple.pullback_finite [CompactSpace X] [IsIntegral Y] [CompactSpace Y]
    (L : LineBundle X) (hL : L.IsAmple) (f : Y ⟶ X) [IsFinite f] :
    (L.pullback f).IsAmple := by
  obtain ⟨d, hd, l, s, hc, ha, _⟩ := L.ample_common_degree_cover hL
  let t (i : Fin l) := pullbackPowerSection L f d (s i)
  have ht (i : Fin l) : sectionOpen Y (t i) = f ⁻¹ᵁ sectionOpen X (s i) :=
    sectionOpen_pullbackPowerSection L f d (s i)
  have htc : (⨆ i, sectionOpen Y (t i)) = ⊤ := by
    apply top_le_iff.mp
    intro y _
    have hy : f y ∈ ⨆ i, sectionOpen X (s i) := by rw [hc]; trivial
    obtain ⟨i, hi⟩ := Opens.mem_iSup.mp hy
    exact Opens.mem_iSup.mpr ⟨i, by rw [ht]; exact hi⟩
  have hta (i : Fin l) : IsAffineOpen (sectionOpen Y (t i)) := by
    rw [ht]
    exact (ha i).preimage f
  exact LineBundle.IsAmple.of_pow (L.pullback f) hd
    (((L.pullback f).pow d).ample_of_affine_section_cover t htc hta)

end PiExponentSeshadri.Geometry

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/FiniteReesComparison.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.ExceptionalRecoveryTwist
import OAI.NumberTheory.PiExponent.Ampleness.FiniteAffineFrames
import OAI.NumberTheory.PiExponent.Approximation.PushforwardSectionComparison

namespace OAI

namespace PiExponent.GeometrySupport.ExceptionalRecoveryMap
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry PiExponentSeshadri.IdealModule PiExponentSeshadri.Frames
open PiExponentSeshadri.ModuleFlasque
open CechHigher
variable {X Y : Scheme.{0}} (f : Y ⟶ X) [QuasiCompact f]
    (I : X.IdealSheafData) (E : LineBundle Y)
    (ι : E.sheaf ⟶ structureSheaf Y) (hE : PresentsPullbackIdeal I f E ι)

private theorem intersection_one {J : Type} (U : J → X.Opens) (t : Fin 1 → J) :
    intersection U t = U (t 0) := by
  apply le_antisymm (iInf_le _ 0)
  apply le_iInf
  intro i
  exact le_of_eq (congrArg (fun j => U (t j)) (Subsingleton.elim 0 i))

private theorem intersection_two {J : Type} (U : J → X.Opens) (t : Fin 2 → J) :
    intersection U t = U (t 0) ⊓ U (t 1) := by
  apply le_antisymm (le_inf (iInf_le _ 0) (iInf_le _ 1))
  apply le_iInf
  intro i
  fin_cases i
  · exact inf_le_left
  · exact inf_le_right

theorem eventual_comparison_of_affine_recovery [CompactSpace X] [X.IsSeparated]
    (A : LineBundle X)
    (hrecover : ∀ U : X.affineOpens, ∃ N, ∀ n, N ≤ n →
      Function.Bijective ((ordinaryMap f I E ι hE n).app U.1)) :
    ∃ k : ℕ, ∃ U : Fin k → X.affineOpens, (⨆ i, (U i).1) = ⊤ ∧
      ∃ N, ∀ n, N ≤ n → Nonempty
        (CechH1Transfer.SectionComparison (fun i => (U i).1)
          (fun i => f ⁻¹ᵁ (U i).1)
          ((moduleTwistFunctor A n).obj (closedModule (I^n)))
          ((E.tensor (A.pullback f)).pow n).sheaf) := by
  classical
  obtain ⟨k,U,hcover,hframe⟩ := A.finite_affine_frame_cover
  let V : Fin k → X.Opens := fun i => (U i).1
  have ha1 (t : Fin 1 → Fin k) : IsAffineOpen (intersection V t) :=
    (intersection_one V t).symm ▸ (U (t 0)).2
  have ha2 (t : Fin 2 → Fin k) : IsAffineOpen (intersection V t) :=
    (intersection_two V t).symm ▸ (U (t 0)).2.inf (U (t 1)).2
  choose Nv hv using fun t : Fin 1 → Fin k => hrecover ⟨intersection V t, ha1 t⟩
  choose Np hp using fun t : Fin 2 → Fin k => hrecover ⟨intersection V t, ha2 t⟩
  let Bv := Finset.univ.sup Nv
  let Bp := Finset.univ.sup Np
  refine ⟨k,U,hcover,Bv ⊔ Bp,?_⟩
  intro n hn
  let β := twistedMap f I E ι hE A n
  have hvn (t : Fin 1 → Fin k) : Function.Bijective (β.app (intersection V t)) := by
    exact twistedMap_app_bijective f I E ι hE A n (intersection V t)
      (restrictOpenFrame (iInf_le _ 0) (Classical.choice (hframe (t 0))))
      (hv t n ((Finset.le_sup (Finset.mem_univ t)).trans (le_sup_left.trans hn)))
  have hpn (t : Fin 2 → Fin k) : Function.Injective (β.app (intersection V t)) := by
    exact (twistedMap_app_bijective f I E ι hE A n (intersection V t)
      (restrictOpenFrame (iInf_le _ 0) (Classical.choice (hframe (t 0))))
      (hp t n ((Finset.le_sup (Finset.mem_univ t)).trans (le_sup_right.trans hn)))).injective
  exact ⟨PushforwardOpenSections.comparison f β V hvn hpn⟩

end
end PiExponent.GeometrySupport.ExceptionalRecoveryMap

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/GlobalBlowupAffineSquare.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.GlobalExceptionalComparison

namespace OAI

namespace PiExponentSeshadri.BlowupGluing
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
variable {X : Scheme.{0}} (I : X.IdealSheafData) (U : X.affineOpens)

def baseChart : Spec (CommRingCat.of Γ(U.1.toScheme, ⊤)) ⟶ X :=
  U.1.toScheme.isoSpec.inv ≫ U.1.ι

def totalChart : ReesGrading.affineBlowup (affineCenterIdeal I U) ⟶ scheme I :=
  (affineRestrictionIso I U).inv ≫ ((projection I) ⁻¹ᵁ U.1).ι

instance baseChart_isOpenImmersion : IsOpenImmersion (baseChart (X := X) U) := by
  dsimp [baseChart]
  infer_instance

instance totalChart_isOpenImmersion : IsOpenImmersion (totalChart I U) := by
  dsimp [totalChart]
  infer_instance

@[reassoc (attr := simp)] theorem totalChart_projection :
    totalChart I U ≫ projection I =
      ReesGrading.projection (affineCenterIdeal I U) ≫ baseChart U := by
  have he : (affineRestrictionIso I U).inv ≫ ((projection I) ∣_ U.1) =
      ReesGrading.projection (affineCenterIdeal I U) ≫ U.1.toScheme.isoSpec.inv := by
    apply (cancel_mono U.1.toScheme.isoSpec.hom).mp
    rw [Category.assoc, Category.assoc, Iso.inv_hom_id, Category.comp_id,
      ← affineRestrictionIso_hom_reesProjection I U, Iso.inv_hom_id_assoc]
  rw [totalChart, Category.assoc, ← morphismRestrict_ι, ← Category.assoc, he,
    Category.assoc]
  rfl

@[simp] theorem baseChart_opensRange : (baseChart (X := X) U).opensRange = U.1 := by
  change (U.1.toScheme.isoSpec.inv ≫ U.1.ι).opensRange = U.1
  rw [Scheme.Hom.opensRange_comp_of_isIso, Scheme.Opens.opensRange_ι]

@[simp] theorem totalChart_opensRange :
    (totalChart I U).opensRange = projection I ⁻¹ᵁ U.1 := by
  change ((affineRestrictionIso I U).inv ≫ ((projection I) ⁻¹ᵁ U.1).ι).opensRange = _
  rw [Scheme.Hom.opensRange_comp_of_isIso, Scheme.Opens.opensRange_ι]

@[simp] theorem center_comap_baseChart :
    I.comap (baseChart U) = IdealPullback.specIdeal (affineCenterIdeal I U) := by
  rw [baseChart, Scheme.IdealSheafData.comap_comp, IdealPullback.comap_isoSpec_inv]

end
end PiExponentSeshadri.BlowupGluing

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/GlobalBlowupGluing.lean <==
import Mathlib.AlgebraicGeometry.RelativeGluing
import Mathlib.AlgebraicGeometry.Sites.SmallAffineZariski
import OAI.NumberTheory.PiExponent.Ampleness.AffineBlowupUniversal
import OAI.NumberTheory.PiExponent.Ampleness.BlowupUniversalBaseChange

namespace OAI

noncomputable section

namespace PiExponentSeshadri.Geometry
open CategoryTheory AlgebraicGeometry

theorem rees_isBlowup {R : Type} [CommRing R] (I : Ideal R) :
    IsBlowup (IdealPullback.specIdeal I) (ReesGrading.projection I) :=
  ⟨ReesGrading.exceptional_invertible I, fun _ f hf =>
    ReesGrading.affineBlowup_universal I f hf⟩

end PiExponentSeshadri.Geometry

namespace PiExponentSeshadri.IdealPullback
open CategoryTheory AlgebraicGeometry
variable {X : Scheme.{0}} [IsAffine X]

lemma specIdeal_comap_toSpec (I : X.IdealSheafData) :
    (specIdeal (I.ideal ⟨⊤, isAffineOpen_top X⟩)).comap X.toSpecΓ = I := by
  apply Scheme.IdealSheafData.ext_of_isAffine
  rw [comap_top, specIdeal_top, Scheme.toSpecΓ_appTop, Ideal.map_map]
  change Ideal.map ((Scheme.ΓSpecIso Γ(X, ⊤)).hom.hom.comp
    (Scheme.ΓSpecIso Γ(X, ⊤)).inv.hom) _ = _
  simp only [← CommRingCat.hom_comp, Iso.inv_hom_id, CommRingCat.hom_id, Ideal.map_id]

lemma comap_isoSpec_inv (I : X.IdealSheafData) :
    I.comap X.isoSpec.inv = specIdeal (I.ideal ⟨⊤, isAffineOpen_top X⟩) := by
  conv_lhs => rw [← specIdeal_comap_toSpec I]
  rw [← Scheme.IdealSheafData.comap_comp]
  change (specIdeal _).comap (X.isoSpec.inv ≫ X.isoSpec.hom) = _
  rw [Iso.inv_hom_id, Scheme.IdealSheafData.comap_id]

end PiExponentSeshadri.IdealPullback

namespace PiExponentSeshadri.AffineBlowup
open CategoryTheory AlgebraicGeometry
open PiExponentSeshadri.Geometry
variable {X : Scheme.{0}} [IsAffine X] (I : X.IdealSheafData)

abbrev scheme : Scheme := ReesGrading.affineBlowup (I.ideal ⟨⊤, isAffineOpen_top X⟩)

def projection : scheme I ⟶ X :=
  ReesGrading.projection (I.ideal ⟨⊤, isAffineOpen_top X⟩) ≫ X.isoSpec.inv

theorem isBlowup : IsBlowup I (projection I) :=
  (rees_isBlowup (I.ideal ⟨⊤, isAffineOpen_top X⟩)).postIso X.isoSpec.symm I
    (IdealPullback.comap_isoSpec_inv I)

end PiExponentSeshadri.AffineBlowup

namespace PiExponentSeshadri.BlowupGluing

section
open CategoryTheory CategoryTheory.Limits AlgebraicGeometry
open PiExponentSeshadri.Geometry
variable {X : Scheme.{0}} (I : X.IdealSheafData)

abbrev baseCover (_I : X.IdealSheafData) : X.OpenCover := Scheme.AffineZariskiSite.directedCover X

local instance localAffine (U : X.AffineZariskiSite) : IsAffine U.toOpens.toScheme := U.2

abbrev localCentre (U : X.AffineZariskiSite) : U.toOpens.toScheme.IdealSheafData := I.comap U.toOpens.ι

abbrev localScheme (U : X.AffineZariskiSite) : Scheme :=
  AffineBlowup.scheme (localCentre I U)

abbrev localProjection (U : X.AffineZariskiSite) : localScheme I U ⟶ U.toOpens.toScheme :=
  AffineBlowup.projection (localCentre I U)

lemma local_isBlowup (U : X.AffineZariskiSite) :
    IsBlowup (localCentre I U) (localProjection I U) :=
  AffineBlowup.isBlowup (localCentre I U)

lemma centre_transition {U V : X.AffineZariskiSite} (h : U ⟶ V) :
    (localCentre I V).comap ((baseCover I).trans h) = localCentre I U := by
  rw [localCentre, ← Scheme.IdealSheafData.comap_comp]
  change I.comap ((baseCover I).trans h ≫ (baseCover I).f V) = _
  rw [Scheme.Cover.trans_map]

lemma local_invertible {U V : X.AffineZariskiSite} (h : U ⟶ V) :
    InvertiblePullbackIdeal (localCentre I V)
      (localProjection I U ≫ (baseCover I).trans h) := by
  apply (InvertibleLocal.invertible_congr (I' := localCentre I U)
    (f' := localProjection I U) ?_).mpr (local_isBlowup I U).1
  rw [Scheme.IdealSheafData.comap_comp, centre_transition]

def transition {U V : X.AffineZariskiSite} (h : U ⟶ V) :
    localScheme I U ⟶ localScheme I V :=
  ((local_isBlowup I V).2 _ _ (local_invertible I h)).choose

@[reassoc (attr := simp)]
lemma transition_projection {U V : X.AffineZariskiSite} (h : U ⟶ V) :
    transition I h ≫ localProjection I V = localProjection I U ≫ (baseCover I).trans h :=
  ((local_isBlowup I V).2 _ _ (local_invertible I h)).choose_spec.1

lemma transition_id (U : X.AffineZariskiSite) : transition I (𝟙 U) = 𝟙 (localScheme I U) := by
  apply (local_isBlowup I U).hom_ext (localProjection I U) (local_isBlowup I U).1
  · rw [transition_projection, Scheme.Cover.trans_id (baseCover I) U, Category.comp_id]
  · simp

lemma transition_comp {U V W : X.AffineZariskiSite} (h : U ⟶ V) (k : V ⟶ W) :
    transition I (h ≫ k) = transition I h ≫ transition I k := by
  apply (local_isBlowup I W).hom_ext _ (local_invertible I (h ≫ k))
  · exact transition_projection I (h ≫ k)
  · rw [Category.assoc, transition_projection, ← Category.assoc, transition_projection,
      Category.assoc, Scheme.Cover.trans_comp (baseCover I) h k]

def diagram : X.AffineZariskiSite ⥤ Scheme where
  obj := localScheme I
  map := transition I
  map_id := transition_id I
  map_comp := transition_comp I

def diagramMap : diagram I ⟶ (baseCover I).functorOfLocallyDirected where
  app := localProjection I
  naturality _ _ h := transition_projection I h

lemma diagramMap_equifibered : (diagramMap I).Equifibered := by
  intro U V h
  apply IsPullback.flip
  change IsPullback (localProjection I U) (transition I h)
    ((baseCover I).trans h) (localProjection I V)
  apply (local_isBlowup I V).baseChangeSquare ((baseCover I).trans h)
    (localProjection I U)
  · rw [centre_transition]
    exact local_isBlowup I U
  · exact transition_projection I h

def gluing : (baseCover I).RelativeGluingData where
  functor := diagram I
  natTrans := diagramMap I
  equifibered := diagramMap_equifibered I

abbrev scheme : Scheme := (gluing I).glued
abbrev projection : scheme I ⟶ X := (gluing I).toBase
abbrev cover : (scheme I).OpenCover := (gluing I).cover

@[reassoc (attr := simp)]
lemma cover_projection (U : X.AffineZariskiSite) :
    (cover I).f U ≫ projection I = localProjection I U ≫ U.toOpens.ι :=
  (gluing I).ι_toBase U

lemma local_pullback (U : X.AffineZariskiSite) :
    IsPullback (localProjection I U) ((cover I).f U) U.toOpens.ι (projection I) :=
  (gluing I).isPullback_natTrans_ι_toBase U

end

open CategoryTheory CategoryTheory.Limits AlgebraicGeometry
open PiExponentSeshadri.Geometry
variable {X : Scheme.{0}} (I : X.IdealSheafData)

lemma projection_invertible : InvertiblePullbackIdeal I (projection I) := by
  apply InvertibleLocal.invertible_of_cover I (projection I) (cover I)
  intro U
  erw [cover_projection]
  apply (InvertibleLocal.invertible_congr
    (Scheme.IdealSheafData.comap_comp I (localProjection I U) U.toOpens.ι)).mpr
  exact (local_isBlowup I U).1

lemma test_invertible {Y : Scheme.{0}} (f : Y ⟶ X)
    (hf : InvertiblePullbackIdeal I f) (U : X.AffineZariskiSite) :
    InvertiblePullbackIdeal (localCentre I U) (pullback.snd f U.toOpens.ι) := by
  apply (InvertibleLocal.invertible_congr (I' := I)
    (f' := pullback.fst f U.toOpens.ι ≫ f) ?_).mpr
  · exact InvertibleLocal.invertible_restrict_general I f hf (pullback.fst f U.toOpens.ι)
  · change ((I.comap U.toOpens.ι).comap (pullback.snd f U.toOpens.ι)) = _
    rw [← Scheme.IdealSheafData.comap_comp, pullback.condition]

lemma hom_ext {Y : Scheme.{0}} (f : Y ⟶ X) (hf : InvertiblePullbackIdeal I f)
    (g h : Y ⟶ scheme I) (hg : g ≫ projection I = f) (hh : h ≫ projection I = f) : g = h := by
  let C : Y.OpenCover := (baseCover I).pullback₁ f
  apply C.hom_ext
  intro U
  let s := pullback.snd f U.toOpens.ι
  let t := pullback.fst f U.toOpens.ι
  have eg : s ≫ U.toOpens.ι = (t ≫ g) ≫ projection I := by
    rw [Category.assoc, hg]
    exact (pullback.condition (f := f) (g := U.toOpens.ι)).symm
  have eh : s ≫ U.toOpens.ι = (t ≫ h) ≫ projection I := by
    rw [Category.assoc, hh]
    exact (pullback.condition (f := f) (g := U.toOpens.ι)).symm
  let g' := (local_pullback I U).lift s (t ≫ g) eg
  let h' := (local_pullback I U).lift s (t ≫ h) eh
  have he : g' = h' := (local_isBlowup I U).hom_ext s (test_invertible I f hf U)
    ((local_pullback I U).lift_fst _ _ _) ((local_pullback I U).lift_fst _ _ _)
  have he' := congrArg (fun k : C.X U ⟶ localScheme I U => k ≫ (cover I).f U) he
  change t ≫ g = t ≫ h
  exact ((local_pullback I U).lift_snd s (t ≫ g) eg).symm.trans
    (he'.trans ((local_pullback I U).lift_snd s (t ≫ h) eh))

theorem universal {Y : Scheme.{0}} (f : Y ⟶ X) (hf : InvertiblePullbackIdeal I f) :
    ∃! h : Y ⟶ scheme I, h ≫ projection I = f := by
  classical
  let C : Y.OpenCover := (baseCover I).pullback₁ f
  let l (U : X.AffineZariskiSite) : C.X U ⟶ localScheme I U :=
    ((local_isBlowup I U).2 _ _ (test_invertible I f hf U)).choose
  have hl (U : X.AffineZariskiSite) : l U ≫ localProjection I U = pullback.snd f U.toOpens.ι :=
    ((local_isBlowup I U).2 _ _ (test_invertible I f hf U)).choose_spec.1
  let g (U : C.I₀) : C.X U ⟶ scheme I := l U ≫ (cover I).f U
  have hg (U : C.I₀) : g U ≫ projection I = C.f U ≫ f := by
    dsimp only [g]
    exact (Category.assoc (l U) ((cover I).f U) (projection I)).trans
      ((congrArg (fun q : localScheme I U ⟶ X => l U ≫ q)
        (cover_projection I U)).trans
        ((Category.assoc (l U) (localProjection I U) U.toOpens.ι).symm.trans
          ((congrArg (fun q : C.X U ⟶ U.toOpens.toScheme => q ≫ U.toOpens.ι)
            (hl U)).trans (pullback.condition (f := f) (g := U.toOpens.ι)).symm)))
  have hcompat (U V : C.I₀) : pullback.fst (C.f U) (C.f V) ≫ g U =
      pullback.snd (C.f U) (C.f V) ≫ g V := by
    let j := pullback.fst (C.f U) (C.f V) ≫ C.f U
    apply hom_ext I (j ≫ f)
    · exact InvertibleLocal.invertible_restrict_general I f hf j
    · rw [Category.assoc, hg]
      rfl
    · rw [Category.assoc, hg]
      exact (pullback.condition_assoc f).symm
  refine ⟨C.glueMorphisms g hcompat, ?_, ?_⟩
  · apply C.hom_ext
    intro U
    rw [← Category.assoc, Scheme.Cover.ι_glueMorphisms C]
    exact hg U
  · intro h hh
    apply hom_ext I f hf h _ hh
    apply C.hom_ext
    intro U
    rw [← Category.assoc, Scheme.Cover.ι_glueMorphisms C]
    exact hg U

theorem isBlowup : IsBlowup I (projection I) :=
  ⟨projection_invertible I, fun _ f hf => universal I f hf⟩

end PiExponentSeshadri.BlowupGluing

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/GlobalBlowupJetSurjectivity.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.BlowupJetSurjectivity
import OAI.NumberTheory.PiExponent.Ampleness.BlowupProperIntegral
import OAI.NumberTheory.PiExponent.Geometry.LineBundleProduct

namespace OAI

namespace PiExponent.BlowupJetSurjectivity
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry
open PiExponent.GeometrySupport
variable {X : Scheme.{0}} {R : Type} [CommRing R] [IsNoetherianRing R]

def blowupBundle (I : X.IdealSheafData) (A : LineBundle X) :
    LineBundle (PiExponentSeshadri.BlowupGluing.scheme I) :=
  (PiExponentSeshadri.BlowupGluing.exceptionalLineBundle I).tensor
    (A.pullback (PiExponentSeshadri.BlowupGluing.projection I))

theorem eventual_blowup_jetRestriction_surjective_of_section_comparison
    (p : X ⟶ Spec (CommRingCat.of R)) [IsProper p]
    (I : X.IdealSheafData) (A : LineBundle X)
    (hample : LineBundle.IsAmple _ (blowupBundle I A))
    {J : Type} (U : J → X.Opens) (hU : ∀ i, IsAffineOpen (U i))
    (hcover : (⨆ i, U i) = ⊤)
    (hcomparison : ∃ N, ∀ n, N ≤ n → Nonempty
      (CechH1Transfer.SectionComparison U
        (fun i => PiExponentSeshadri.BlowupGluing.projection I ⁻¹ᵁ U i)
        (twistedIdeal I A n)
        (modulePow (PiExponentSeshadri.BlowupGluing.scheme I) (blowupBundle I A).sheaf n))) :
    ∃ N, ∀ n, N ≤ n → Function.Surjective (jetRestriction I A n) := by
  let : IsLocallyNoetherian X := LocallyOfFiniteType.isLocallyNoetherian p
  let : CompactSpace X := QuasiCompact.compactSpace_of_compactSpace p
  let : IsNoetherian X := {}
  exact eventual_jetRestriction_surjective_of_ample_comparison
    (PiExponentSeshadri.BlowupGluing.projection I)
    (PiExponentSeshadri.BlowupGluing.projection I ≫ p) I A (blowupBundle I A)
    hample U hU hcover hcomparison

end
end PiExponent.BlowupJetSurjectivity

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/GlobalBlowupRestriction.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.GlobalBlowupGluing

namespace OAI

noncomputable section
namespace PiExponentSeshadri.BlowupGluing
open CategoryTheory AlgebraicGeometry PiExponentSeshadri.Geometry
variable {X : Scheme.{0}} (I : X.IdealSheafData)

def exceptionalLineBundle : LineBundle (scheme I) := (projection_invertible I).choose

def exceptionalInclusion : (exceptionalLineBundle I).sheaf ⟶ structureSheaf (scheme I) :=
  (projection_invertible I).choose_spec.choose

theorem exceptional_presents :
    PresentsPullbackIdeal I (projection I) (exceptionalLineBundle I) (exceptionalInclusion I) :=
  (projection_invertible I).choose_spec.choose_spec

def restrictionIso (U : X.Opens) :
    ((projection I) ⁻¹ᵁ U).toScheme ≅ scheme (I.comap U.ι) :=
  ((isBlowup I).morphismRestrict U).iso (isBlowup (I.comap U.ι))

@[reassoc (attr := simp)]
theorem restrictionIso_hom_projection (U : X.Opens) :
    (restrictionIso I U).hom ≫ projection (I.comap U.ι) = (projection I) ∣_ U :=
  ((isBlowup I).morphismRestrict U).iso_hom_comp (isBlowup (I.comap U.ι))

def affineRestrictionIso (U : X.affineOpens) :
    ((projection I) ⁻¹ᵁ U.1).toScheme ≅ AffineBlowup.scheme (I.comap U.1.ι) :=
  ((isBlowup I).morphismRestrict U.1).iso (AffineBlowup.isBlowup (I.comap U.1.ι))

@[reassoc (attr := simp)]
theorem affineRestrictionIso_hom_projection (U : X.affineOpens) :
    (affineRestrictionIso I U).hom ≫ AffineBlowup.projection (I.comap U.1.ι) =
      (projection I) ∣_ U.1 :=
  ((isBlowup I).morphismRestrict U.1).iso_hom_comp
    (AffineBlowup.isBlowup (I.comap U.1.ι))

end PiExponentSeshadri.BlowupGluing

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/GlobalExceptionalComparison.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.BlowupPresentationRestriction
import OAI.NumberTheory.PiExponent.Approximation.TensorPowerRestriction
import OAI.NumberTheory.PiExponent.LocalAlgebra.PresentedIdealIso

namespace OAI

noncomputable section
namespace PiExponentSeshadri.BlowupGluing
open CategoryTheory AlgebraicGeometry
open PiExponentSeshadri.Geometry
variable {X : Scheme.{0}} (I : X.IdealSheafData) (U : X.affineOpens)

abbrev affineCenterIdeal :=
  (I.comap U.1.ι).ideal ⟨⊤, isAffineOpen_top U.1.toScheme⟩

@[reassoc (attr := simp)] theorem affineRestrictionIso_hom_reesProjection :
    (affineRestrictionIso I U).hom ≫ ReesGrading.projection (affineCenterIdeal I U) =
      ((projection I) ∣_ U.1) ≫ U.1.toScheme.isoSpec.hom := by
  have h := congrArg (fun f => f ≫ U.1.toScheme.isoSpec.hom)
    (affineRestrictionIso_hom_projection I U)
  simpa only [AffineBlowup.projection, Category.assoc, Iso.inv_hom_id,
    Category.comp_id] using h

def restrictedExceptionalLineBundle :=
  (exceptionalLineBundle I).restrict ((projection I) ⁻¹ᵁ U.1).ι

def restrictedExceptionalInclusion :
    (restrictedExceptionalLineBundle I U).sheaf ⟶
      structureSheaf (((projection I) ⁻¹ᵁ U.1).toScheme) :=
  InvertibleLocal.restrictedInclusion (exceptionalLineBundle I)
    (exceptionalInclusion I) ((projection I) ⁻¹ᵁ U.1).ι

def affineExceptionalOnRestriction :=
  InvertibleLocal.restrictLineBundle
    (ReesGrading.exceptionalLineBundle (affineCenterIdeal I U))
    (affineRestrictionIso I U).hom

def affineExceptionalInclusionOnRestriction :
    (affineExceptionalOnRestriction I U).sheaf ⟶
      structureSheaf (((projection I) ⁻¹ᵁ U.1).toScheme) :=
  InvertibleLocal.restrictedInclusion
    (ReesGrading.exceptionalLineBundle (affineCenterIdeal I U))
    (ReesGrading.exceptionalInclusion (affineCenterIdeal I U))
    (affineRestrictionIso I U).hom

theorem restrictedExceptional_presents :
    PresentsPullbackIdeal (IdealPullback.specIdeal (affineCenterIdeal I U))
      (((projection I) ∣_ U.1) ≫ U.1.toScheme.isoSpec.hom)
      (restrictedExceptionalLineBundle I U) (restrictedExceptionalInclusion I U) :=
  presents_post_toSpec _ _
    (presents_morphismRestrict _ _ (exceptional_presents I) U)

theorem affineExceptionalOnRestriction_presents :
    PresentsPullbackIdeal (IdealPullback.specIdeal (affineCenterIdeal I U))
      (((projection I) ∣_ U.1) ≫ U.1.toScheme.isoSpec.hom)
      (affineExceptionalOnRestriction I U) (affineExceptionalInclusionOnRestriction I U) := by
  have h := InvertibleLocal.presents_restrict_general _ _ _ _
    (ReesGrading.exceptional_presents (affineCenterIdeal I U))
    (affineRestrictionIso I U).hom
  rw [affineRestrictionIso_hom_reesProjection] at h
  exact h

def exceptionalAffineIso :
    (restrictedExceptionalLineBundle I U).sheaf ≅
      (affineExceptionalOnRestriction I U).sheaf :=
  PiExponent.PresentedIdealIso.iso _ _ _ _ _ _
    (restrictedExceptional_presents I U) (affineExceptionalOnRestriction_presents I U)

@[reassoc (attr := simp)] theorem exceptionalAffineIso_hom_inclusion :
    (exceptionalAffineIso I U).hom ≫ affineExceptionalInclusionOnRestriction I U =
      restrictedExceptionalInclusion I U :=
  PiExponent.PresentedIdealIso.iso_hom_inclusion _ _ _ _ _ _ _ _

def exceptionalAffinePowerIso (n : ℕ) :
    ((restrictedExceptionalLineBundle I U).pow n).sheaf ≅
      ((affineExceptionalOnRestriction I U).pow n).sheaf :=
  (modulePowFunctor n).mapIso (exceptionalAffineIso I U)

@[reassoc (attr := simp)] theorem exceptionalAffinePowerIso_hom_inclusion (n : ℕ) :
    (exceptionalAffinePowerIso I U n).hom ≫
      modulePowMap (affineExceptionalInclusionOnRestriction I U) n =
        modulePowMap (restrictedExceptionalInclusion I U) n := by
  change modulePowMap (exceptionalAffineIso I U).hom n ≫
    modulePowMap (affineExceptionalInclusionOnRestriction I U) n = _
  rw [← modulePowMap_comp, exceptionalAffineIso_hom_inclusion]

def restrictedExceptionalPowerAffineIso (n : ℕ) :
    ((exceptionalLineBundle I).pow n).sheaf.restrict ((projection I) ⁻¹ᵁ U.1).ι ≅
      ((affineExceptionalOnRestriction I U).pow n).sheaf :=
  modulePowRestrict ((projection I) ⁻¹ᵁ U.1) (exceptionalLineBundle I).sheaf n ≪≫
    exceptionalAffinePowerIso I U n

end PiExponentSeshadri.BlowupGluing

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/GlobalReesCanonicalRecovery.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.AffineReesCanonicalRecovery
import OAI.NumberTheory.PiExponent.Ampleness.GlobalReesRecoveryComparison

namespace OAI

noncomputable section
namespace PiExponent.GlobalReesRecoveryComparison
open AlgebraicGeometry CategoryTheory
open PiExponentSeshadri.Geometry PiExponentSeshadri.BlowupGluing
open CanonicalRecoveryProperties

theorem eventually_ordinaryMap_app_bijective {X : Scheme.{0}} [IsLocallyNoetherian X]
    (I : X.IdealSheafData) (U : X.affineOpens) :
    ∃ N : ℕ, ∀ n : ℕ, N ≤ n →
      OrdinaryBijective (projection I) I (exceptionalLineBundle I)
        (exceptionalInclusion I) (exceptional_presents I) n U.1 := by
  let : IsAffine U.1.toScheme := U.2
  let : IsNoetherianRing Γ(U.1.toScheme,⊤) :=
    IsLocallyNoetherian.component_noetherian ⟨⊤, isAffineOpen_top U.1.toScheme⟩
  obtain ⟨N,hN⟩ := AffineReesCanonicalRecovery.eventually_comap_bijective (affineCenterIdeal I U)
  exact ⟨N, fun n hn => (ordinary_iff_comap (projection I) I
    (exceptionalLineBundle I) (exceptionalInclusion I) (exceptional_presents I) n U.1).mpr
      ((comap_app_bijective_iff_affine I U n).mpr (hN n hn))⟩

end PiExponent.GlobalReesRecoveryComparison

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/GlobalReesRecoveryComparison.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.BlowupProperIntegral
import OAI.NumberTheory.PiExponent.Ampleness.ExceptionalRecoveryMap
import OAI.NumberTheory.PiExponent.Ampleness.GlobalBlowupAffineSquare
import OAI.NumberTheory.PiExponent.Ampleness.GlobalExceptionalComparison
import OAI.NumberTheory.PiExponent.Geometry.CanonicalRecoveryProperties
import OAI.NumberTheory.PiExponent.LocalAlgebra.IdealModuleRestriction
import OAI.NumberTheory.PiExponent.LocalAlgebra.IdealPullbackOpenSquare

namespace OAI

noncomputable section
namespace PiExponent.GlobalReesRecoveryComparison
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
open PiExponentSeshadri.Geometry PiExponentSeshadri.IdealModule
open GeometrySupport CanonicalRecoveryProperties

theorem ordinaryMap_bijective_iff_comap {X Y : Scheme.{0}}
    (f : Y ⟶ X) [QuasiCompact f] (I : X.IdealSheafData)
    (E : LineBundle Y) (ι : E.sheaf ⟶ structureSheaf Y)
    (hE : PresentsPullbackIdeal I f E ι) (n : ℕ) (U : X.Opens) :
    Function.Bijective ((ExceptionalRecoveryMap.ordinaryMap f I E ι hE n).app U) ↔
      Function.Bijective ((IdealPullbackMap.comap f (I^n)).app U) := by
  have hb := ConcreteCategory.bijective_of_isIso
    ((PresentedIdealIso.powerIso I f E ι hE n).inv.app (f ⁻¹ᵁ U))
  change Function.Bijective
    (((PresentedIdealIso.powerIso I f E ι hE n).inv.app (f ⁻¹ᵁ U)) ∘
      ((IdealPullbackMap.comap f (I^n)).app U)) ↔ _
  exact hb.of_comp_iff' _

attribute [local irreducible] PiExponentSeshadri.BlowupGluing.affineRestrictionIso
  PiExponentSeshadri.ReesGrading.affineBlowup PiExponentSeshadri.ReesGrading.projection
  IdealPullbackMap.map IdealPullbackMap.comap

local instance affineChartNoetherian {X : Scheme.{0}} [IsLocallyNoetherian X]
    (U : X.affineOpens) : IsNoetherianRing Γ(U.1.toScheme, ⊤) := by
  let : IsAffine U.1.toScheme := U.2
  exact IsLocallyNoetherian.component_noetherian ⟨⊤, isAffineOpen_top U.1.toScheme⟩

instance affineProjection_quasiCompact {X : Scheme.{0}} [IsLocallyNoetherian X]
    (I : X.IdealSheafData) (U : X.affineOpens) :
    QuasiCompact (PiExponentSeshadri.ReesGrading.projection
      (PiExponentSeshadri.BlowupGluing.affineCenterIdeal I U)) := by infer_instance

theorem comap_app_bijective_iff_affine_raw {X : Scheme.{0}} [IsLocallyNoetherian X]
    (I J : X.IdealSheafData) (U : X.affineOpens) :
    ComapBijective (PiExponentSeshadri.BlowupGluing.projection I) J U.1 ↔
      ComapBijective (PiExponentSeshadri.ReesGrading.projection
        (PiExponentSeshadri.BlowupGluing.affineCenterIdeal I U))
        (J.comap (PiExponentSeshadri.BlowupGluing.baseChart U)) ⊤ :=
  CanonicalRecoveryProperties.comap_open_square
    (PiExponentSeshadri.BlowupGluing.projection I)
    (PiExponentSeshadri.BlowupGluing.baseChart U)
    (PiExponentSeshadri.BlowupGluing.totalChart I U)
    (PiExponentSeshadri.ReesGrading.projection
      (PiExponentSeshadri.BlowupGluing.affineCenterIdeal I U))
    (PiExponentSeshadri.BlowupGluing.totalChart_projection I U) J U.1 ⊤ ⊤
    (by simp only [Scheme.Hom.image_top_eq_opensRange,
      PiExponentSeshadri.BlowupGluing.baseChart_opensRange])
    (by simp only [Scheme.Hom.image_top_eq_opensRange,
      PiExponentSeshadri.BlowupGluing.totalChart_opensRange])
    (by simp)

theorem comap_app_bijective_iff_affine {X : Scheme.{0}} [IsLocallyNoetherian X]
    (I : X.IdealSheafData) (U : X.affineOpens) (n : ℕ) :
    ComapBijective (PiExponentSeshadri.BlowupGluing.projection I) (I^n) U.1 ↔
      ComapBijective (PiExponentSeshadri.ReesGrading.projection
        (PiExponentSeshadri.BlowupGluing.affineCenterIdeal I U))
        (PiExponentSeshadri.IdealPullback.specIdeal
          ((PiExponentSeshadri.BlowupGluing.affineCenterIdeal I U)^n)) ⊤ := by
  have hh := comap_app_bijective_iff_affine_raw I (I^n) U
  have he : (I^n).comap (PiExponentSeshadri.BlowupGluing.baseChart U) =
      PiExponentSeshadri.IdealPullback.specIdeal
        ((PiExponentSeshadri.BlowupGluing.affineCenterIdeal I U)^n) := by
    rw [PiExponentSeshadri.IdealPullback.comap_pow,
      PiExponentSeshadri.BlowupGluing.center_comap_baseChart,
      PiExponentSeshadri.IdealPullback.specIdeal_pow]
  exact hh.trans (iff_of_eq (congrArg (fun J => ComapBijective
    (PiExponentSeshadri.ReesGrading.projection
      (PiExponentSeshadri.BlowupGluing.affineCenterIdeal I U)) J ⊤) he))

end PiExponent.GlobalReesRecoveryComparison

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/IntegralComponentAmple.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.NilpotentAmpleDescent
import OAI.NumberTheory.PiExponent.Ampleness.ReducedComponentAmple

namespace OAI

namespace PiExponent.NumericalAmpleness
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry
variable {X : Scheme.{0}}

theorem isAmple_of_integral_closed_restrictions [IsNoetherian X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (L H : LineBundle X) (hH : H.IsAmple)
    (hints : ∀ {Y : Scheme.{0}} [IsIntegral Y] (j : Y ⟶ X) [IsClosedImmersion j],
      (L.pullback j).IsAmple) : L.IsAmple := by
  let I : X.IdealSheafData := Scheme.IdealSheafData.vanishingIdeal (⊤ : Closeds X)
  have hI : I.support = ⊤ := by
    ext x
    simp only [I, Scheme.IdealSheafData.coe_support_vanishingIdeal]
  let : IsLocallyNoetherian I.subscheme :=
    LocallyOfFiniteType.isLocallyNoetherian I.subschemeι
  let : CompactSpace I.subscheme := QuasiCompact.compactSpace_of_compactSpace I.subschemeι
  let : IsNoetherian I.subscheme := {}
  let : IsReduced I.subscheme := isReduced_vanishingIdeal_subscheme ⊤
  apply LineBundle.isAmple_of_fullSupport p I hI L
  apply ReducedComponentAmple.isAmple_of_reduced_components (I.subschemeι ≫ p)
    (L.pullback I.subschemeι) (H.pullback I.subschemeι)
    (hH.pullback_closedImmersion H I.subschemeι)
  intro C
  let j := CurveCycle.reducedComponentι I.subscheme C
  have hc : (L.pullback (j ≫ I.subschemeι)).IsAmple := hints (j ≫ I.subschemeι)
  exact AmpleIso.isAmple_of_sheaf_iso _ _
    ((Scheme.Modules.pullbackComp j I.subschemeι).app L.sheaf).symm hc

end
end PiExponent.NumericalAmpleness

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/LineAmpleOperations.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.AmpleCommonDegree
import OAI.NumberTheory.PiExponent.Ampleness.AmpleIso
import OAI.NumberTheory.PiExponent.Approximation.TensorSectionOpen

namespace OAI

noncomputable section
namespace PiExponentSeshadri.Geometry
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Frames PiExponentSeshadri.TensorPure
variable {X : Scheme.{0}}

def lineTensorPow (L M : LineBundle X) : ∀ n : ℕ,
    ((L.tensor M).pow n).sheaf ≅ ((L.pow n).tensor (M.pow n)).sheaf
  | 0 => (moduleTensorUnit (structureSheaf X)).symm
  | n+1 =>
    moduleTensorIso (Iso.refl _) (lineTensorPow L M n) ≪≫
    lineTensorAssoc L M ((L.pow n).tensor (M.pow n)) ≪≫
    moduleTensorIso (Iso.refl L.sheaf)
      ((lineTensorAssoc M (L.pow n) (M.pow n)).symm ≪≫
        moduleTensorIso (moduleTensorComm M.sheaf (L.pow n).sheaf) (Iso.refl _) ≪≫
        lineTensorAssoc (L.pow n) M (M.pow n)) ≪≫
    (lineTensorAssoc L (L.pow n) (M.pow (n+1))).symm

theorem LineBundle.IsAmple.pow {L : LineBundle X} (hL : L.IsAmple) (d : ℕ) (hd : 0 < d) :
    (L.pow d).IsAmple := by
  intro x V hx
  obtain ⟨n,hn,s,hs,hsub,ha⟩ := hL x V hx
  let e : ((L.pow n).pow d).sheaf ≅ ((L.pow d).pow n).sheaf :=
    linePowerMul L n d ≪≫ eqToIso (congrArg (fun j => (L.pow j).sheaf) (Nat.mul_comm n d)) ≪≫
      (linePowerMul L d n).symm
  let t := powerSection s d ≫ e.hom
  have ht : sectionOpen X t = sectionOpen X s := by
    exact (PiExponent.AmpleIso.sectionOpen_postcomp_iso (powerSection s d) e).trans
      ((L.pow n).sectionOpen_power s hd)
  exact ⟨n, hn, t, ht.symm ▸ hs, ht.le.trans hsub, ht.symm ▸ ha⟩

theorem LineBundle.IsAmple.tensor {L M : LineBundle X}
    (hL : L.IsAmple) (hM : M.IsAmple) : (L.tensor M).IsAmple := by
  intro x V hx
  obtain ⟨n, hn, s, hxs, hsV, _⟩ := hL x V hx
  obtain ⟨m, hm, t, hxt, hts, hta⟩ := hM x (sectionOpen X s) hxs
  let e : ((M.pow m).pow n).sheaf ≅ (M.pow (n*m)).sheaf :=
    linePowerMul M m n ≪≫ eqToIso (congrArg (fun j => (M.pow j).sheaf) (Nat.mul_comm m n))
  let a : structureSheaf X ⟶ (L.pow (n*m)).sheaf :=
    powerSection s m ≫ (linePowerMul L n m).hom
  let b : structureSheaf X ⟶ (M.pow (n*m)).sheaf := powerSection t n ≫ e.hom
  have ha : sectionOpen X a = sectionOpen X s := by
    exact (PiExponent.AmpleIso.sectionOpen_postcomp_iso
      (powerSection s m) (linePowerMul L n m)).trans ((L.pow n).sectionOpen_power s hm)
  have hb : sectionOpen X b = sectionOpen X t := by
    exact (PiExponent.AmpleIso.sectionOpen_postcomp_iso (powerSection t n) e).trans
      ((M.pow m).sectionOpen_power t hn)
  let q := tensorSection a b ≫ (lineTensorPow L M (n*m)).inv
  have hq : sectionOpen X q = sectionOpen X t := by
    exact (PiExponent.AmpleIso.sectionOpen_postcomp_iso
      (tensorSection a b) (lineTensorPow L M (n*m)).symm).trans
        ((section_open (L.pow (n*m)) (M.pow (n*m)) a b).trans
          ((congrArg₂ (fun U V : X.Opens => U ⊓ V) ha hb).trans (inf_eq_right.mpr hts)))
  exact ⟨n*m, Nat.mul_pos hn hm, q, hq.symm ▸ hxt,
    hq.le.trans (hts.trans hsV), hq.symm ▸ hta⟩

end PiExponentSeshadri.Geometry

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/LocalHomogeneousDegrees.lean <==
import Mathlib.RingTheory.Localization.AtPrime.Basic
import OAI.NumberTheory.PiExponent.LocalAlgebra.RegularDegreePositivity

namespace OAI

namespace PiExponentJets.W22

variable {k σ : Type*} [Field k]

theorem homogeneous_degrees_pos_of_local_regular
    (T : Ideal (MvPolynomial σ k)) [T.IsPrime]
    (gs : List (MvPolynomial σ k)) (degrees : Fin gs.length → ℕ)
    (hhom : ∀ i : Fin gs.length, gs[i].IsHomogeneous (degrees i))
    (hreg : RingTheory.Sequence.IsRegular (Localization.AtPrime T)
      (gs.map (algebraMap (MvPolynomial σ k) (Localization.AtPrime T)))) :
    ∀ i, 0 < degrees i := by
  intro i
  let μ := algebraMap (MvPolynomial σ k) (Localization.AtPrime T)
  let imap : Fin (gs.map μ).length := ⟨i.val, by simpa only [List.length_map] using i.isLt⟩
  have hn : μ gs[i] ≠ 0 := by
    simpa only [List.getElem_map, Fin.getElem_fin] using
      PiExponentSiegel.W20.regular_sequence_term_ne_zero (gs.map μ) hreg imap
  have hu : ¬ IsUnit (μ gs[i]) := by
    simpa only [List.getElem_map, Fin.getElem_fin] using
      PiExponentSiegel.W20.regular_sequence_term_not_isUnit (gs.map μ) hreg imap
  by_contra hpos
  have hd : degrees i = 0 := Nat.eq_zero_of_not_pos hpos
  have hh : gs[i].IsHomogeneous 0 := by simpa only [hd] using hhom i
  have hg : gs[i] = MvPolynomial.C ((gs[i]).coeff 0) :=
    MvPolynomial.totalDegree_eq_zero_iff_eq_C.mp
      ((MvPolynomial.totalDegree_zero_iff_isHomogeneous (σ := σ)).mpr hh)
  have hc : (gs[i]).coeff 0 ≠ 0 := by
    intro hc
    apply hn
    rw [hg, hc, map_zero, map_zero]
  apply hu
  rw [hg]
  exact ((isUnit_iff_ne_zero.mpr hc).map MvPolynomial.C).map μ

end PiExponentJets.W22

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/NakaiAmpleFromSections.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.AmpleCurveDegreePositive
import OAI.NumberTheory.PiExponent.Ampleness.FinitePullbackAmple
import OAI.NumberTheory.PiExponent.Ampleness.NakaiEffectivity
import OAI.NumberTheory.PiExponent.Approximation.ConstantPullbackDegree
import OAI.NumberTheory.PiExponent.Geometry.FiniteOfNoContractedCurves
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveEmbeddingCharts

namespace OAI

namespace PiExponent.NumericalAmpleness
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry PiExponentSeshadri.Projective PiExponentSeshadri.Frames
attribute [local instance] MvPolynomial.gradedAlgebra
variable {X : Scheme.{0}}

theorem curveDegree_eq_zero_of_sectionsMorphism_contracted
    (p : X ⟶ Spec (CommRingCat.of ℂ)) (L : LineBundle X)
    (k : ℕ) (s : Fin k → GlobalSections X L.sheaf)
    (hs : (⨆ z, sectionOpen X (s z)) = ⊤)
    (C : IntegralCurve X)
    (y : ProjectiveO1.projectiveSpace ℂ (Fin k))
    (hconstant : ∀ c : C.scheme, sectionsMorphism (baseScalars p) s hs (C.embedding c) = y) :
    curveDegree p L C = 0 := by
  classical
  obtain ⟨c⟩ : Nonempty C.scheme := inferInstance
  have hc : C.embedding c ∈ ⨆ z, sectionOpen X (s z) := by rw [hs]; trivial
  obtain ⟨z,hz⟩ := Opens.mem_iSup.mp hc
  have hpre : sectionsMorphism (baseScalars p) s hs ⁻¹ᵁ
      Proj.basicOpen (MvPolynomial.homogeneousSubmodule (Fin k) ℂ) (MvPolynomial.X z) =
      sectionOpen X (s z) := sectionsMorphism_preimage (baseScalars p) s hs z
  have hy : y ∈ Proj.basicOpen (MvPolynomial.homogeneousSubmodule (Fin k) ℂ)
      (MvPolynomial.X z) := by
    rw [← hpre] at hz
    change sectionsMorphism (baseScalars p) s hs (C.embedding c) ∈
      Proj.basicOpen (MvPolynomial.homogeneousSubmodule (Fin k) ℂ) (MvPolynomial.X z) at hz
    rwa [hconstant c] at hz
  have hrange : Set.range C.embedding ⊆ (sectionOpen X (s z) : Set X) := by
    rintro x ⟨c',rfl⟩
    rw [← hpre]
    change sectionsMorphism (baseScalars p) s hs (C.embedding c') ∈
      Proj.basicOpen (MvPolynomial.homogeneousSubmodule (Fin k) ℂ) (MvPolynomial.X z)
    rwa [hconstant c']
  let e := ConstantPullbackDegree.pullbackFrame_of_range_subset L C.embedding
    (sectionOpen X (s z)) hrange (sectionFrame (s z))
  change eulerCharacteristic (C.embedding ≫ p) 1 (L.pullback C.embedding).sheaf -
    eulerCharacteristic (C.embedding ≫ p) 1 (structureSheaf C.scheme) = 0
  rw [eulerCharacteristic_iso (C.embedding ≫ p) e 1]
  exact sub_self _

theorem isAmple_of_section_cover_of_curveDegree_pos [IsIntegral X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (L : LineBundle X) (d : ℕ) (hdim : topologicalKrullDim X ≤ d)
    (k : ℕ) (s : Fin k → GlobalSections X L.sheaf)
    (hs : (⨆ z, sectionOpen X (s z)) = ⊤)
    (hpositive : ∀ C : IntegralCurve X, 0 < curveDegree p L C) : L.IsAmple := by
  let : CompactSpace X := QuasiCompact.compactSpace_of_compactSpace p
  let : IsProper (X.toSpecΓ ≫ Spec.map (CommRingCat.ofHom (baseScalars p))) := by
    change IsProper (X.toSpecΓ ≫ Spec.map (CommRingCat.ofHom
      (p.appTop.hom.comp (Scheme.ΓSpecIso (CommRingCat.of ℂ)).inv.hom)))
    rw [toSpec_scalarMap p]
    infer_instance
  let f : X ⟶ ProjectiveO1.projectiveSpace ℂ (Fin k) :=
    sectionsMorphism (baseScalars p) s hs
  let : IsProper f := sectionsMorphism_proper (baseScalars p) s hs
  let : JacobsonSpace (ProjectiveO1.projectiveSpace ℂ (Fin k)) :=
    LocallyOfFiniteType.jacobsonSpace (polynomialProjectiveProjection ℂ (Fin k))
  let : IsFinite f := isFinite_of_no_contracted_integralCurves f d hdim (by
    intro C y hy j hj
    have hconstant (c : C.scheme) : f (C.embedding c) = y := by
      have hc : f.fiberι y (j c) ∈ Set.range (f.fiberι y) := ⟨j c,rfl⟩
      rw [f.range_fiberι] at hc
      change f (f.fiberι y (j c)) = y at hc
      have he := congrArg (fun g : C.scheme ⟶ X => g c) hj
      simpa only [Scheme.Hom.comp_apply] using he ▸ hc
    have hz := curveDegree_eq_zero_of_sectionsMorphism_contracted p L k s hs C y hconstant
    have hp := hpositive C
    omega)
  apply L.ample_of_affine_section_cover s hs
  intro z
  change IsAffineOpen (PiExponentSeshadri.SectionOpens.isoOpen (s z))
  exact (sectionsMorphism_preimage (baseScalars p) s hs z) ▸
    (standardChart_isAffineOpen (R := ℂ) z).preimage f

end
end PiExponent.NumericalAmpleness

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/NakaiBasepointFree.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.ClosedAmpleRestriction
import OAI.NumberTheory.PiExponent.Ampleness.NakaiSectionLifting
import OAI.NumberTheory.PiExponent.Approximation.SectionPowerOpens
import OAI.NumberTheory.PiExponent.Approximation.SectionZeroSupport

namespace OAI

namespace PiExponent.NumericalAmpleness
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace
open PiExponentSeshadri.Geometry
open PiExponent.SectionZeroIdeal
variable {X : Scheme.{0}}

theorem power_nonvanishing_sections_of_divisor_lifts
    (L : LineBundle X) (s : GlobalSections X L.sheaf) (n : ℕ)
    (hlift : Function.Surjective
      (fun t : GlobalSections X (L.pow n).sheaf =>
        pullbackSection (zeroIdeal L s).subschemeι t))
    (hgenerate : ∀ y : (zeroIdeal L s).subscheme, ∃ σ :
      GlobalSections (zeroIdeal L s).subscheme
        ((Scheme.Modules.pullback (zeroIdeal L s).subschemeι).obj (L.pow n).sheaf),
      y ∈ sectionOpen (zeroIdeal L s).subscheme σ) :
    ∀ x : X, ∃ t : GlobalSections X (L.pow n).sheaf, x ∈ sectionOpen X t := by
  intro x
  by_cases hx : x ∈ sectionOpen X s
  · exact ⟨powerSection s n, sectionOpen_le_powerSection s n hx⟩
  · have hxI : x ∈ (zeroIdeal L s).support := by
      change x ∈ ((zeroIdeal L s).support : Set X)
      rw [zeroIdeal_support]
      exact hx
    have hr : x ∈ Set.range (zeroIdeal L s).subschemeι := by
      rwa [Scheme.IdealSheafData.range_subschemeι]
    obtain ⟨y,rfl⟩ := hr
    obtain ⟨σ,hσ⟩ := hgenerate y
    obtain ⟨t,ht⟩ := hlift σ
    change pullbackSection (zeroIdeal L s).subschemeι t = σ at ht
    refine ⟨t,?_⟩
    have he := pullback_isoOpen_eq (L.pow n) t (zeroIdeal L s).subschemeι
    rw [ht] at he
    change y ∈ (zeroIdeal L s).subschemeι ⁻¹ᵁ PiExponentSeshadri.SectionOpens.isoOpen t
    exact he.le hσ

theorem finite_section_cover_of_pointwise [CompactSpace X] (L : LineBundle X)
    (h : ∀ x : X, ∃ t : GlobalSections X L.sheaf, x ∈ sectionOpen X t) :
    ∃ l : ℕ, ∃ t : Fin l → GlobalSections X L.sheaf,
      (⨆ j, sectionOpen X (t j)) = ⊤ := by
  classical
  choose t ht using h
  obtain ⟨I,hI⟩ := isCompact_univ.elim_finite_subcover
    (fun x => (sectionOpen X (t x) : Set X)) (fun x => (sectionOpen X (t x)).isOpen)
    (by intro x _; exact Set.mem_iUnion.mpr ⟨x,ht x⟩)
  let e := (Fintype.equivFin I).symm
  refine ⟨Fintype.card I,fun j => t (e j).val,?_⟩
  apply top_unique
  intro x _
  obtain ⟨i,hi⟩ := Set.mem_iUnion.mp (hI (show x ∈ Set.univ from trivial))
  obtain ⟨hi,hx⟩ := Set.mem_iUnion.mp hi
  apply Opens.mem_iSup.mpr
  refine ⟨e.symm ⟨i,hi⟩,?_⟩
  change x ∈ sectionOpen X (t (e (e.symm ⟨i,hi⟩)).val)
  rw [Equiv.apply_symm_apply]
  exact hx

theorem eventual_power_section_cover_of_divisor [CompactSpace X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) (L : LineBundle X)
    (s : GlobalSections X L.sheaf) [Mono s]
    (hfinite : ∀ n, letI := Module.compHom (cohomology (L.pow n).sheaf 1) (baseScalars p)
      FiniteDimensional ℂ (cohomology (L.pow n).sheaf 1))
    (hzero : ∃ N, ∀ n, N ≤ n → ∀ z :
      cohomology ((Scheme.Modules.pullback (zeroIdeal L s).subschemeι).obj (L.pow (n+1)).sheaf) 1,
      z = 0)
    (hgenerate : ∃ N, ∀ n, N ≤ n → ∀ y : (zeroIdeal L s).subscheme, ∃ σ :
      GlobalSections (zeroIdeal L s).subscheme
        ((Scheme.Modules.pullback (zeroIdeal L s).subschemeι).obj (L.pow (n+1)).sheaf),
      y ∈ sectionOpen (zeroIdeal L s).subscheme σ) :
    ∃ N, ∀ n, N ≤ n → ∃ l : ℕ, ∃ t : Fin l → GlobalSections X (L.pow (n+1)).sheaf,
      (⨆ j, sectionOpen X (t j)) = ⊤ := by
  obtain ⟨N,hN⟩ := eventual_cartier_restriction_section_lifting p L s hfinite hzero
  obtain ⟨K,hK⟩ := hgenerate
  refine ⟨max N K,fun n hn => ?_⟩
  apply finite_section_cover_of_pointwise (L.pow (n+1))
  exact power_nonvanishing_sections_of_divisor_lifts L s (n+1)
    (hN n ((le_max_left N K).trans hn)) (hK n ((le_max_right N K).trans hn))

end
end PiExponent.NumericalAmpleness

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/NakaiCartier.lean <==
import OAI.NumberTheory.PiExponent.Approximation.CoherentTwistPresentation
import OAI.NumberTheory.PiExponent.Approximation.IntegralLineSections
import OAI.NumberTheory.PiExponent.Approximation.SectionOpens
import OAI.NumberTheory.PiExponent.Cohomology.NakaiCohomology
import OAI.NumberTheory.PiExponent.Cohomology.NakaiEulerGrowth

namespace OAI

namespace PiExponent.NumericalAmpleness
noncomputable section
open CategoryTheory CategoryTheory.Limits AlgebraicGeometry
open PiExponentSeshadri.Geometry
variable {X : Scheme.{0}}

private lemma mono_iso_inv_comp {C : Type*} [Category C] {A B D : C}
    (e : A ≅ B) (f : A ⟶ D) [Mono f] : Mono (e.inv ≫ f) := inferInstance

def cartierPowerMultiply (L : LineBundle X) (s : GlobalSections X L.sheaf) (n : ℕ) :
    modulePow X L.sheaf n ⟶ modulePow X L.sheaf (n+1) :=
  (moduleTensorUnit (modulePow X L.sheaf n)).inv ≫
    moduleTensorMap s (𝟙 (modulePow X L.sheaf n))

theorem cartierPowerMultiply_mono [IsIntegral X] (L : LineBundle X)
    (s : GlobalSections X L.sheaf) (hs : s ≠ 0) (n : ℕ) :
    Mono (cartierPowerMultiply L s n) := by
  let := L.mono_section s hs
  have hm : Mono (moduleTensorMap s (𝟙 (modulePow X L.sheaf n))) :=
    moduleTensorMap_mono s (L.pow n)
  exact @mono_iso_inv_comp X.Modules _ _ _ _
    (moduleTensorUnit (modulePow X L.sheaf n)) _ hm

def cartierPowerQuotient (L : LineBundle X) (s : GlobalSections X L.sheaf) (n : ℕ) :
    X.Modules := cokernel (cartierPowerMultiply L s n)

def cartierPowerSequence (L : LineBundle X) (s : GlobalSections X L.sheaf) (n : ℕ) :
    ShortComplex X.Modules :=
  ShortComplex.mk (cartierPowerMultiply L s n) (cokernel.π _) (cokernel.condition _)

theorem cartierPowerSequence_shortExact [IsIntegral X] (L : LineBundle X)
    (s : GlobalSections X L.sheaf) (hs : s ≠ 0) (n : ℕ) :
    (cartierPowerSequence L s n).ShortExact := by
  have := cartierPowerMultiply_mono L s hs n
  change (ShortComplex.mk (cartierPowerMultiply L s n) (cokernel.π _)
    (cokernel.condition _)).ShortExact
  exact { exact := ShortComplex.exact_cokernel _ }

theorem cartierPowerMultiply_restrict_isIso (L : LineBundle X)
    (s : GlobalSections X L.sheaf) (n : ℕ) (U : X.Opens)
    [IsIso ((Scheme.Modules.restrictFunctor U.ι).map s)] :
    IsIso ((Scheme.Modules.restrictFunctor U.ι).map (cartierPowerMultiply L s n)) := by
  let R := Scheme.Modules.restrictFunctor U.ι
  have h : IsIso (R.map (moduleTensorMap s (𝟙 (modulePow X L.sheaf n)))) := by
    apply (isIso_comp_right_iff _ (moduleTensorRestrict U L.sheaf _).hom).mp
    rw [moduleTensorRestrict_natural]
    infer_instance
  change IsIso (R.map ((moduleTensorUnit _).inv ≫ moduleTensorMap s (𝟙 _)))
  rw [Functor.map_comp]
  infer_instance

theorem cartierPowerQuotient_restrict_isZero (L : LineBundle X)
    (s : GlobalSections X L.sheaf) (n : ℕ) :
    IsZero ((cartierPowerQuotient L s n).restrict (sectionOpen X s).ι) := by
  let R := Scheme.Modules.restrictFunctor (sectionOpen X s).ι
  have : IsIso (R.map s) := PiExponentSeshadri.SectionOpens.isIso_restrict_isoOpen s
  have : IsIso (R.map (cartierPowerMultiply L s n)) :=
    cartierPowerMultiply_restrict_isIso L s n (sectionOpen X s)
  have hz : R.map (cokernel.π (cartierPowerMultiply L s n)) = 0 := by
    apply (cancel_epi (R.map (cartierPowerMultiply L s n))).mp
    rw [← R.map_comp, cokernel.condition, Functor.map_zero, comp_zero]
  have hπ : Epi (R.map (cokernel.π (cartierPowerMultiply L s n))) :=
    R.map_epi (cokernel.π (cartierPowerMultiply L s n))
  exact @IsZero.of_epi_eq_zero (sectionOpen X s).toScheme.Modules _ _ _ _
    (R.map (cokernel.π (cartierPowerMultiply L s n))) hπ hz

theorem eventual_cartierPower_sections_lift [IsIntegral X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) (L : LineBundle X)
    (s : GlobalSections X L.sheaf) (hs : s ≠ 0)
    (hfinite : ∀ n,
      let _ := Module.compHom (cohomology (modulePow X L.sheaf n) 1) (baseScalars p)
      FiniteDimensional ℂ (cohomology (modulePow X L.sheaf n) 1))
    (hzero : ∃ N, ∀ n, N ≤ n → ∀ z : cohomology (cartierPowerQuotient L s n) 1,
      z = 0) :
    ∃ N, ∀ n, N ≤ n → Function.Surjective
      (fun t : GlobalSections X (modulePow X L.sheaf (n+1)) =>
        t ≫ cokernel.π (cartierPowerMultiply L s n)) := by
  exact eventual_globalSections_surjective p (fun n => modulePow X L.sheaf n)
    (cartierPowerQuotient L s) (cartierPowerMultiply L s) (fun n => cokernel.π _)
    (fun n => cokernel.condition _) (fun n => cartierPowerSequence_shortExact L s hs n)
    hfinite hzero

end
end PiExponent.NumericalAmpleness

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/NakaiDivisorAmple.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.NakaiBasepointFree
import OAI.NumberTheory.PiExponent.Approximation.GeneratorsSectionCover
import OAI.NumberTheory.PiExponent.Cohomology.NoetherianAmpleSerreVanishing

namespace OAI

namespace PiExponent.NumericalAmpleness
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace
open PiExponentSeshadri.Geometry
open PiExponent.SectionZeroIdeal
variable {X : Scheme.{0}}

theorem eventual_zeroDivisor_power_generation
    (L : LineBundle X) (s : GlobalSections X L.sheaf)
    [NoetherianSpace (zeroIdeal L s).subscheme]
    (hD : (L.pullback (zeroIdeal L s).subschemeι).IsAmple) :
    ∃ N, ∀ n, N ≤ n → ∀ y : (zeroIdeal L s).subscheme, ∃ σ :
      GlobalSections (zeroIdeal L s).subscheme
        ((Scheme.Modules.pullback (zeroIdeal L s).subschemeι).obj (L.pow (n+1)).sheaf),
      y ∈ sectionOpen (zeroIdeal L s).subscheme σ := by
  let i := (zeroIdeal L s).subschemeι
  obtain ⟨N,hN⟩ := GeneratorsSectionCover.ample_eventual_fin_section_cover (L.pullback i) hD
  refine ⟨N,fun n hn y => ?_⟩
  obtain ⟨k,t,ht⟩ := hN (n+1) (by omega)
  have hy : y ∈ ⨆ j, sectionOpen (zeroIdeal L s).subscheme (t j) := by rw [ht]; trivial
  obtain ⟨j,hj⟩ := Opens.mem_iSup.mp hy
  let e := PiExponentSeshadri.PullbackTensor.powIso i L (n+1)
  refine ⟨t j ≫ e.inv,?_⟩
  change y ∈ PiExponentSeshadri.SectionOpens.isoOpen (t j ≫ e.symm.hom)
  exact (PiExponentSeshadri.SectionOpens.isoOpen_postcomp (t j) e.symm).ge hj

theorem eventual_zeroDivisor_power_cohomology_zero
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (L : LineBundle X) (s : GlobalSections X L.sheaf)
    (hD : (L.pullback (zeroIdeal L s).subschemeι).IsAmple) :
    ∃ N, ∀ n, N ≤ n → ∀ q, 0 < q → ∀ z :
      cohomology ((Scheme.Modules.pullback (zeroIdeal L s).subschemeι).obj (L.pow (n+1)).sheaf) q,
      z = 0 := by
  let i := (zeroIdeal L s).subschemeι
  obtain ⟨N,hN⟩ := GeometrySupport.NoetherianAmpleSerreVanishing.ample_power_cohomology_zero
    (i ≫ p) (L.pullback i) hD
  refine ⟨N,fun n hn q hq => ?_⟩
  exact GeometrySupport.SerrePowerDescent.ext_zero_of_iso
    (PiExponentSeshadri.PullbackTensor.powIso i L (n+1)).symm q (hN (n+1) (by omega) q hq)

theorem eventual_power_section_cover_of_ample_zeroDivisor
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (L : LineBundle X) (s : GlobalSections X L.sheaf) [Mono s]
    (hfinite : ∀ n, letI := Module.compHom (cohomology (L.pow n).sheaf 1) (baseScalars p)
      FiniteDimensional ℂ (cohomology (L.pow n).sheaf 1))
    (hD : (L.pullback (zeroIdeal L s).subschemeι).IsAmple) :
    ∃ N, ∀ n, N ≤ n → ∃ l : ℕ, ∃ t : Fin l → GlobalSections X (L.pow (n+1)).sheaf,
      (⨆ j, sectionOpen X (t j)) = ⊤ := by
  let : CompactSpace X := QuasiCompact.compactSpace_of_compactSpace p
  let i := (zeroIdeal L s).subschemeι
  let : IsLocallyNoetherian (zeroIdeal L s).subscheme :=
    LocallyOfFiniteType.isLocallyNoetherian (i ≫ p)
  let : CompactSpace (zeroIdeal L s).subscheme :=
    QuasiCompact.compactSpace_of_compactSpace (i ≫ p)
  let : IsNoetherian (zeroIdeal L s).subscheme := {}
  obtain ⟨N,hN⟩ := eventual_zeroDivisor_power_cohomology_zero p L s hD
  exact eventual_power_section_cover_of_divisor p L s hfinite
    ⟨N,fun n hn => hN n hn 1 (by decide)⟩
    (eventual_zeroDivisor_power_generation L s hD)

end
end PiExponent.NumericalAmpleness

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/NakaiEffectivity.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.LineAmpleOperations
import OAI.NumberTheory.PiExponent.Ampleness.NakaiDivisorAmple
import OAI.NumberTheory.PiExponent.Ampleness.NakaiStationarity
import OAI.NumberTheory.PiExponent.Approximation.GeneratorsSectionCover
import OAI.NumberTheory.PiExponent.Approximation.RegularSectionChoice
import OAI.NumberTheory.PiExponent.Cohomology.EulerRegularTwists
import OAI.NumberTheory.PiExponent.Cohomology.EulerSupportDimension
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveSpaceFinite

namespace OAI

namespace PiExponent.NumericalAmpleness
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace Filter
open PiExponentSeshadri.Geometry
open PiExponent.SectionZeroIdeal
variable {X : Scheme.{0}}

theorem exists_nonzero_power_section_of_euler_growth
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (H L : LineBundle X) (hH : H.IsAmple) (d : ℕ)
    (hdim : topologicalKrullDim X ≤ d+1)
    (hlower : ∀ I : X.IdealSheafData, topologicalKrullDim I.subscheme ≤ d →
      (L.pullback I.subschemeι).IsAmple)
    (hgrowth : Tendsto (fun n => eulerCharacteristic p (d+1) (L.pow n).sheaf) atTop atTop) :
    ∃ a : ℕ, 0 < a ∧ ∃ s : GlobalSections X (L.pow a).sheaf, s ≠ 0 := by
  let : IsLocallyNoetherian X := LocallyOfFiniteType.isLocallyNoetherian p
  let : CompactSpace X := QuasiCompact.compactSpace_of_compactSpace p
  let : IsNoetherian X := {}
  obtain ⟨b,G,hG,G',hG'⟩ := exists_common_tensor_generators H L hH
  let := hG
  let := hG'
  let B := H.pow b
  obtain ⟨k,u,hu⟩ := GeneratorsSectionCover.exists_fin_section_cover B G
  obtain ⟨k',v,hv⟩ := GeneratorsSectionCover.exists_fin_section_cover (L.tensor B) G'
  obtain ⟨s,hs⟩ := exists_mono_section_of_finite_cover p (L.tensor B) v hv
  obtain ⟨t,ht⟩ := exists_mono_section_of_finite_cover p B u hu
  let := hs
  let := ht
  have hD := hlower (zeroIdeal (L.tensor B) s)
    (regular_sectionZero_dimension_le (L.tensor B) s d hdim)
  have hE := hlower (zeroIdeal B t) (regular_sectionZero_dimension_le B t d hdim)
  have heuler (n : ℕ) : eulerCharacteristic p (d+1) ((L.pow n).tensor (H.pow 0)).sheaf =
      eulerCharacteristic p (d+1) (L.pow n).sheaf :=
    eulerCharacteristic_iso p (moduleTensorRightUnit (L.pow n).sheaf) (d+1)
  have hgrowth' : Tendsto
      (fun n => eulerCharacteristic p (d+1) ((L.pow n).tensor (H.pow 0)).sheaf) atTop atTop := by
    simpa only [heuler] using hgrowth
  have hsections := eventually_nonzero_mixedPower_sections_of_growth p L B (H.pow 0)
    s t hD hE (d+1) (by omega) hgrowth'
  obtain ⟨N,hN⟩ := eventually_atTop.mp hsections
  obtain ⟨σ,hσ⟩ := hN (N+1) (by omega)
  let e := moduleTensorRightUnit (L.pow (N+1)).sheaf
  refine ⟨N+1,by omega,σ ≫ e.hom,?_⟩
  intro hz
  apply hσ
  apply (cancel_mono e.hom).mp
  exact hz.trans (zero_comp (C := X.Modules) (f := e.hom)).symm

theorem exists_power_section_cover_of_euler_growth [IsIntegral X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (r : ℕ) (i : X ⟶ ProjectiveO1.projectiveSpace ℂ (Fin (r+1))) [IsClosedImmersion i]
    (hi : i ≫ PiExponent.polynomialProjectiveProjection ℂ (Fin (r+1)) = p)
    (H L : LineBundle X) (hH : H.IsAmple) (d : ℕ)
    (hdim : topologicalKrullDim X ≤ d+1)
    (hlower : ∀ I : X.IdealSheafData, topologicalKrullDim I.subscheme ≤ d →
      (L.pullback I.subschemeι).IsAmple)
    (hgrowth : Tendsto (fun n => eulerCharacteristic p (d+1) (L.pow n).sheaf) atTop atTop) :
    ∃ a : ℕ, 0 < a ∧ ∃ k : ℕ, ∃ s : Fin k → GlobalSections X (L.pow a).sheaf,
      (⨆ j, sectionOpen X (s j)) = ⊤ := by
  obtain ⟨a,ha,s,hs⟩ := exists_nonzero_power_section_of_euler_growth p H L hH d hdim hlower hgrowth
  let A := L.pow a
  let := A.mono_section s hs
  let j := (zeroIdeal A s).subschemeι
  have hL := hlower (zeroIdeal A s) (regular_sectionZero_dimension_le A s d hdim)
  have hA : (A.pullback j).IsAmple :=
    PiExponent.AmpleIso.isAmple_of_sheaf_iso ((L.pullback j).pow a) (A.pullback j)
      (PiExponentSeshadri.PullbackTensor.powIso j L a).symm (hL.pow a ha)
  have hfinite (n : ℕ) : letI := Module.compHom (cohomology (A.pow n).sheaf 1) (baseScalars p)
      FiniteDimensional ℂ (cohomology (A.pow n).sheaf 1) := by
    let := PiExponent.GeometrySupport.LineBundleCoherent.lineBundle_isFinitePresentation (A.pow n)
    exact ProjectiveSpaceFinite.projectiveOver_cohomology_finite p r i hi (A.pow n).sheaf 1
  obtain ⟨N,hN⟩ := eventual_power_section_cover_of_ample_zeroDivisor p A s hfinite hA
  obtain ⟨k,t,ht⟩ := hN N le_rfl
  let e := linePowerMul L a (N+1)
  refine ⟨a*(N+1),Nat.mul_pos ha (by omega),k,fun z => t z ≫ e.hom,?_⟩
  exact (iSup_congr fun j =>
    PiExponent.AmpleIso.sectionOpen_postcomp_iso (t j) e).trans ht

end
end PiExponent.NumericalAmpleness

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/NakaiInductionStep.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.NakaiAmpleFromSections
import OAI.NumberTheory.PiExponent.Cohomology.EulerDifferencePolynomial
import OAI.NumberTheory.PiExponent.Cohomology.EulerPolynomialDegree
import OAI.NumberTheory.PiExponent.Geometry.CurveDegreeLaws

namespace OAI

namespace PiExponent.NumericalAmpleness
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace Filter
open PiExponentSeshadri.Geometry
variable {X : Scheme.{0}}

theorem isAmple_of_lower_ampleness_of_euler_growth [IsIntegral X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (r : ℕ) (i : X ⟶ ProjectiveO1.projectiveSpace ℂ (Fin (r+1))) [IsClosedImmersion i]
    (hi : i ≫ polynomialProjectiveProjection ℂ (Fin (r+1)) = p)
    (H L : LineBundle X) (hH : H.IsAmple) (d : ℕ)
    (hdim : topologicalKrullDim X ≤ d+1)
    (hlower : ∀ I : X.IdealSheafData, topologicalKrullDim I.subscheme ≤ d →
      (L.pullback I.subschemeι).IsAmple)
    (hgrowth : Tendsto (fun n => eulerCharacteristic p (d+1) (L.pow n).sheaf) atTop atTop)
    (hpositive : ∀ C : IntegralCurve X, 0 < curveDegree p L C) : L.IsAmple := by
  obtain ⟨a,ha,k,s,hs⟩ := exists_power_section_cover_of_euler_growth
    p r i hi H L hH d hdim hlower hgrowth
  apply LineBundle.IsAmple.of_pow L ha
  apply isAmple_of_section_cover_of_curveDegree_pos p (L.pow a) (d+1) (by
    simpa only [Nat.cast_add, Nat.cast_one] using hdim) k s hs
  intro C
  rw [curveDegree_pow_of_ample p H hH L C a]
  exact mul_pos (by exact_mod_cast ha) (hpositive C)

theorem isAmple_of_lower_ampleness_of_topEuler_pos [IsIntegral X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (r : ℕ) (i : X ⟶ ProjectiveO1.projectiveSpace ℂ (Fin (r+1))) [IsClosedImmersion i]
    (hi : i ≫ polynomialProjectiveProjection ℂ (Fin (r+1)) = p)
    (H L : LineBundle X) (hH : H.IsAmple) (d : ℕ)
    (hdim : topologicalKrullDim X ≤ d+1)
    (hlower : ∀ I : X.IdealSheafData, topologicalKrullDim I.subscheme ≤ d →
      (L.pullback I.subschemeι).IsAmple)
    (htop : 0 < (fwdDiff (1 : ℕ))^[d+1]
      (fun n => eulerCharacteristic p (d+1) (L.pow n).sheaf) 0)
    (hpositive : ∀ C : IntegralCurve X, 0 < curveDegree p L C) : L.IsAmple := by
  let : IsLocallyNoetherian X := LocallyOfFiniteType.isLocallyNoetherian p
  let : CompactSpace X := QuasiCompact.compactSpace_of_compactSpace p
  let : IsNoetherian X := {}
  have hzero := euler_power_dimension_difference_eq_zero p r i hi L (d+1) (by
    simpa only [Nat.cast_add, Nat.cast_one] using hdim)
  have hgrowth := tendsto_atTop_of_forwardDifference_eq_zero
    (fun n => eulerCharacteristic p (d+1) (L.pow n).sheaf) (d+1) (by omega) hzero htop
  exact isAmple_of_lower_ampleness_of_euler_growth p r i hi H L hH d hdim hlower hgrowth hpositive

theorem isAmple_of_lower_ampleness_of_topEuler_pos_of_margin [IsIntegral X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (r : ℕ) (i : X ⟶ ProjectiveO1.projectiveSpace ℂ (Fin (r+1))) [IsClosedImmersion i]
    (hi : i ≫ polynomialProjectiveProjection ℂ (Fin (r+1)) = p)
    (H L : LineBundle X) (hH : H.IsAmple) (d : ℕ)
    (hdim : topologicalKrullDim X ≤ d+1)
    (hlower : ∀ I : X.IdealSheafData, topologicalKrullDim I.subscheme ≤ d →
      (L.pullback I.subschemeι).IsAmple)
    (htop : 0 < (fwdDiff (1 : ℕ))^[d+1]
      (fun n => eulerCharacteristic p (d+1) (L.pow n).sheaf) 0)
    (ε : ℝ) (hε : 0 < ε)
    (hmargin : ∀ C : IntegralCurve X,
      ε * (curveDegree p H C : ℝ) ≤ (curveDegree p L C : ℝ)) : L.IsAmple :=
  isAmple_of_lower_ampleness_of_topEuler_pos p r i hi H L hH d hdim hlower htop
    (curveDegree_pos_of_uniform_margin p H L hH ε hε hmargin)

end
end PiExponent.NumericalAmpleness

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/NakaiSectionLifting.lean <==
import OAI.NumberTheory.PiExponent.Geometry.SectionCartierRegular

namespace OAI

namespace PiExponent.NumericalAmpleness
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits
open PiExponentSeshadri.Geometry
open PiExponent.SectionZeroIdeal
variable {X Y : Scheme.{0}}

theorem pullbackSection_surjective_of_unit_surjective (f : Y ⟶ X) (L : LineBundle X)
    (h : Function.Surjective (fun s : GlobalSections X L.sheaf =>
      s ≫ PiExponentSeshadri.LineClosedUnit.map f L)) :
    Function.Surjective (fun s : GlobalSections X L.sheaf => pullbackSection f s) := by
  intro σ
  let A := Scheme.Modules.pullbackPushforwardAdjunction f
  let e := A.homEquiv (structureSheaf X) ((Scheme.Modules.pullback f).obj L.sheaf)
  obtain ⟨s,hs⟩ := h (e ((pullbackUnitIso f).hom ≫ σ))
  have he : (Scheme.Modules.pullback f).map s = (pullbackUnitIso f).hom ≫ σ := by
    apply e.injective
    have hn := A.homEquiv_naturality_left s (𝟙 ((Scheme.Modules.pullback f).obj L.sheaf))
    simpa only [e, Category.comp_id, Adjunction.homEquiv_unit, Functor.map_id,
      Category.comp_id] using! hn.trans hs
  refine ⟨s,?_⟩
  change (pullbackUnitIso f).inv ≫ (Scheme.Modules.pullback f).map s = σ
  exact (congrArg (fun t : (Scheme.Modules.pullback f).obj (structureSheaf X) ⟶
      (Scheme.Modules.pullback f).obj L.sheaf => (pullbackUnitIso f).inv ≫ t) he).trans
    ((pullbackUnitIso f).inv_hom_id_assoc σ)

theorem eventual_cartier_restriction_section_lifting
    (p : X ⟶ Spec (CommRingCat.of ℂ)) (L : LineBundle X)
    (s : GlobalSections X L.sheaf) [Mono s]
    (hfinite : ∀ n, letI := Module.compHom (cohomology (L.pow n).sheaf 1) (baseScalars p)
      FiniteDimensional ℂ (cohomology (L.pow n).sheaf 1))
    (hzero : ∃ N, ∀ n, N ≤ n → ∀ z :
      cohomology ((Scheme.Modules.pullback (zeroIdeal L s).subschemeι).obj (L.pow (n+1)).sheaf) 1,
      z = 0) :
    ∃ N, ∀ n, N ≤ n → Function.Surjective
      (fun t : GlobalSections X (L.pow (n+1)).sheaf =>
        pullbackSection (zeroIdeal L s).subschemeι t) := by
  let i := (zeroIdeal L s).subschemeι
  let F : ℕ → X.Modules := fun n => (L.pow n).sheaf
  let Q : ℕ → X.Modules := fun n => (Scheme.Modules.pushforward i).obj
    ((Scheme.Modules.pullback i).obj (L.pow (n+1)).sheaf)
  let f : ∀ n, F n ⟶ F (n+1) := fun n => cartierPowerMultiply L s n
  let g : ∀ n, F (n+1) ⟶ Q n := fun n => PiExponentSeshadri.LineClosedUnit.map i (L.pow (n+1))
  have hex := fun n => regular_cartierPower_restriction_shortExact p L s n
  let hz : ∀ n, f n ≫ g n = 0 := fun n => (hex n).choose
  have hshort : ∀ n, (ShortComplex.mk (f n) (g n) (hz n)).ShortExact :=
    fun n => (hex n).choose_spec
  have hzero' : ∃ N, ∀ n, N ≤ n → ∀ z : cohomology (Q n) 1, z = 0 := by
    obtain ⟨N,hN⟩ := hzero
    refine ⟨N,fun n hn z => ?_⟩
    let e := ClosedImmersionSerreTransfer.cohomologyLinearEquiv i p
      ((Scheme.Modules.pullback i).obj (L.pow (n+1)).sheaf) 1
    obtain ⟨w,rfl⟩ := e.surjective z
    rw [hN n hn w,map_zero]
  obtain ⟨N,hN⟩ := eventual_globalSections_surjective p F Q f g hz hshort hfinite hzero'
  refine ⟨N,fun n hn => ?_⟩
  exact pullbackSection_surjective_of_unit_surjective i (L.pow (n+1)) (hN n hn)

end
end PiExponent.NumericalAmpleness

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/NakaiStationarity.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.CartierEulerPair
import OAI.NumberTheory.PiExponent.Cohomology.EulerTwistTransport
import OAI.NumberTheory.PiExponent.Cohomology.NakaiEulerGrowth
import OAI.NumberTheory.PiExponent.Cohomology.NoetherianAmpleSerreVanishing

namespace OAI

namespace PiExponent.NumericalAmpleness
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace Filter
open PiExponentSeshadri.Geometry
open PiExponent.SectionZeroIdeal
variable {X Y : Scheme.{0}}
attribute [local irreducible] CartierEulerPair.middleIso lineTensorAssoc moduleTensorComm
  pullbackCartierMiddleIso

theorem eventual_closed_cartierMiddle_cohomology_zero
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (f : Y ⟶ X) [IsClosedImmersion f] (A L M : LineBundle X)
    (hL : (L.pullback f).IsAmple) :
    ∃ N, ∀ n, N ≤ n → ∀ q, 0 < q → ∀ z : cohomology
      ((Scheme.Modules.pushforward f).obj
        ((Scheme.Modules.pullback f).obj (A.tensor ((L.pow n).tensor M)).sheaf)) q, z = 0 := by
  let T := (A.pullback f).tensor (M.pullback f)
  let := PiExponent.GeometrySupport.LineBundleCoherent.lineBundle_isFinitePresentation T
  obtain ⟨N,hN⟩ := GeometrySupport.NoetherianAmpleSerreVanishing.ample_serre_tensor_vanishing
    (f ≫ p) (L.pullback f) hL T.sheaf
  refine ⟨N,fun n hn q hq => ?_⟩
  apply (ClosedImmersionSerreTransfer.ext_zero_iff f
    ((Scheme.Modules.pullback f).obj (A.tensor ((L.pow n).tensor M)).sheaf) q).mp
  let e := pullbackCartierMiddleIso f A L M n ≪≫
    moduleTensorComm ((L.pullback f).pow n).sheaf T.sheaf
  exact GeometrySupport.SerrePowerDescent.ext_zero_of_iso e.symm q (hN n hn q hq)

theorem eventual_mixedPower_cohomology_stationary
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (L B M : LineBundle X)
    (s : GlobalSections X (L.tensor B).sheaf) (t : GlobalSections X B.sheaf)
    [Mono s] [Mono t]
    (hD : (L.pullback (zeroIdeal (L.tensor B) s).subschemeι).IsAmple)
    (hE : (L.pullback (zeroIdeal B t).subschemeι).IsAmple)
    (q : ℕ) (hq : 0 < q) :
    ∃ N, ∀ n, N ≤ n →
      cohomologyDimension p ((L.pow n).tensor M).sheaf (q+1) =
        cohomologyDimension p ((L.pow N).tensor M).sheaf (q+1) := by
  obtain ⟨D,hDN⟩ := eventual_closed_cartierMiddle_cohomology_zero p
    (zeroIdeal (L.tensor B) s).subschemeι (L.tensor B) L M hD
  obtain ⟨E,hEN⟩ := eventual_closed_cartierMiddle_cohomology_zero p
    (zeroIdeal B t).subschemeι B L M hE
  let N := max D E
  have hstep (n : ℕ) (hn : N ≤ n) :
      cohomologyDimension p ((L.pow n).tensor M).sheaf (q+1) =
        cohomologyDimension p ((L.pow (n+1)).tensor M).sheaf (q+1) := by
    have hnD : D ≤ n := (le_max_left D E).trans hn
    have hnE : E ≤ n+1 := (le_max_right D E).trans (hn.trans (Nat.le_succ n))
    have hleft := cohomologyDimension_eq_of_quotient_vanishing p
      (CartierEulerPair.leftComplex p L B M s n)
      (CartierEulerPair.left_shortExact p L B M s n) q
      (hDN n hnD q hq) (hDN n hnD (q+1) (by omega))
    have hright := cohomologyDimension_eq_of_quotient_vanishing p
      (CartierEulerPair.rightComplex p L B M t n)
      (CartierEulerPair.right_shortExact p L B M t n) q
      (hEN (n+1) hnE q hq) (hEN (n+1) hnE (q+1) (by omega))
    exact hleft.trans hright.symm
  refine ⟨N,fun n hn => ?_⟩
  obtain ⟨j,rfl⟩ := Nat.exists_eq_add_of_le hn
  induction j with
  | zero => simp
  | succ j ih =>
    exact (hstep (N+j) (by omega)).symm.trans (ih (by omega))

theorem eventually_nonzero_mixedPower_sections_of_growth
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (L B M : LineBundle X)
    (s : GlobalSections X (L.tensor B).sheaf) (t : GlobalSections X B.sheaf)
    [Mono s] [Mono t]
    (hD : (L.pullback (zeroIdeal (L.tensor B) s).subschemeι).IsAmple)
    (hE : (L.pullback (zeroIdeal B t).subschemeι).IsAmple)
    (d : ℕ) (hd : 1 ≤ d)
    (hgrowth : Tendsto (fun n => eulerCharacteristic p d ((L.pow n).tensor M).sheaf) atTop atTop) :
    ∀ᶠ n in atTop, ∃ s : GlobalSections X ((L.pow n).tensor M).sheaf, s ≠ 0 := by
  apply eventually_nonzero_globalSection_of_eventually_stationary p
    (fun n => ((L.pow n).tensor M).sheaf) d hd hgrowth
  intro j hj hjd
  obtain ⟨q,rfl⟩ := Nat.exists_eq_succ_of_ne_zero (by omega : j ≠ 0)
  exact eventual_mixedPower_cohomology_stationary p L B M s t hD hE q (by omega)

end
end PiExponent.NumericalAmpleness

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/NefAmple.lean <==
import Mathlib.Geometry.Convex.Cone.Basic
import Mathlib.Topology.Algebra.ConstMulAction
import Mathlib.Topology.Algebra.Group.Pointwise
import Mathlib.Topology.Algebra.Module.ContinuousLinearMap.Basic
import Mathlib.Tactic

namespace OAI

open Set
open scoped Pointwise

namespace PiExponent.NefAmple

variable {E : Type*} [AddCommGroup E] [Module ℝ E] [TopologicalSpace E]
  [IsTopologicalAddGroup E] [ContinuousConstSMul ℝ E]

def nonnegativeCone {ι : Type*} (degree : ι → E →L[ℝ] ℝ) : ConvexCone ℝ E where
  carrier := {x | ∀ i, 0 ≤ degree i x}
  smul_mem' := by
    intro c hc x hx i
    simpa only [map_smul, smul_eq_mul] using mul_nonneg hc.le (hx i)
  add_mem' := by
    intro x hx y hy i
    simpa only [map_add] using add_nonneg (hx i) (hy i)

omit [IsTopologicalAddGroup E] [ContinuousConstSMul ℝ E] in
@[simp] theorem mem_nonnegativeCone {ι : Type*} (degree : ι → E →L[ℝ] ℝ) (x : E) :
    x ∈ nonnegativeCone degree ↔ ∀ i, 0 ≤ degree i x := Iff.rfl

omit [IsTopologicalAddGroup E] [ContinuousConstSMul ℝ E] in
theorem isClosed_nonnegativeCone {ι : Type*} (degree : ι → E →L[ℝ] ℝ) :
    IsClosed (nonnegativeCone degree : Set E) := by
  have heq : (nonnegativeCone degree : Set E) = ⋂ i, {x | 0 ≤ degree i x} := by
    ext x
    simp
  rw [heq]
  exact isClosed_iInter (fun i => isClosed_le continuous_const (degree i).continuous)

omit [IsTopologicalAddGroup E] in

theorem pos_smul_mem_interior (C : ConvexCone ℝ E) {x : E}
    (hx : x ∈ interior (C : Set E)) {c : ℝ} (hc : 0 < c) :
    c • x ∈ interior (C : Set E) := by
  have hs : c • (C : Set E) ⊆ (C : Set E) := by
    rintro _ ⟨y, hy, rfl⟩
    exact C.smul_mem hc hy
  apply interior_mono hs
  rw [interior_smul₀ hc.ne']
  exact smul_mem_smul_set hx

omit [ContinuousConstSMul ℝ E] in

theorem add_mem_interior (C : ConvexCone ℝ E) {x y : E}
    (hx : x ∈ C) (hy : y ∈ interior (C : Set E)) :
    x + y ∈ interior (C : Set E) := by
  have hm : x + y ∈ (C : Set E) + interior (C : Set E) := add_mem_add hx hy
  have hi : x + y ∈ interior ((C : Set E) + (C : Set E)) :=
    subset_interior_add_right hm
  apply interior_mono (s := (C : Set E) + (C : Set E)) ?_ hi
  rintro _ ⟨a, ha, b, hb, rfl⟩
  exact C.add_mem ha hb

theorem positive_combination_mem_interior (C : ConvexCone ℝ E) {x y : E}
    (hx : x ∈ C) (hy : y ∈ interior (C : Set E)) {a b : ℝ}
    (ha : 0 < a) (hb : 0 < b) :
    a • x + b • y ∈ interior (C : Set E) :=
  add_mem_interior C (C.smul_mem ha hx) (pos_smul_mem_interior C hy hb)

theorem combination_denominator_pos {a σ : ℝ} (ha : 1 < a) (hσ : 0 < σ) :
    0 < a * (1 + σ) - 1 := by
  have hp : 0 < a * σ := mul_pos (zero_lt_one.trans ha) hσ
  nlinarith

omit [TopologicalSpace E] [IsTopologicalAddGroup E] [ContinuousConstSMul ℝ E] in

theorem interpolation_divisor_identity (A F : E) {a σ : ℝ}
    (ha : 1 < a) (hσ : 0 < σ) :
    ((a - 1) / (a * (1 + σ) - 1)) • (A - (1 + σ) • F) +
      (σ / (a * (1 + σ) - 1)) • (a • A - F) = A - F := by
  have hd : a * (1 + σ) - 1 ≠ 0 := (combination_denominator_pos ha hσ).ne'
  have hA : (a - 1) / (a * (1 + σ) - 1) +
      σ / (a * (1 + σ) - 1) * a = 1 := by field_simp; ring
  have hF : ((a - 1) / (a * (1 + σ) - 1)) * (1 + σ) +
      σ / (a * (1 + σ) - 1) = 1 := by field_simp; ring
  calc
    _ = ((a - 1) / (a * (1 + σ) - 1) + σ / (a * (1 + σ) - 1) * a) • A -
        (((a - 1) / (a * (1 + σ) - 1)) * (1 + σ) + σ / (a * (1 + σ) - 1)) • F := by
          simp only [smul_sub, smul_smul]
          rw [add_smul, add_smul]
          abel
    _ = A - F := by rw [hA, hF, one_smul, one_smul]

theorem interpolation_divisor_mem_interior (C : ConvexCone ℝ E) (A F : E)
    {a σ : ℝ} (ha : 1 < a) (hσ : 0 < σ)
    (hne : A - (1 + σ) • F ∈ C)
    (hin : a • A - F ∈ interior (C : Set E)) :
    A - F ∈ interior (C : Set E) := by
  have hd := combination_denominator_pos ha hσ
  rw [← interpolation_divisor_identity A F ha hσ]
  exact positive_combination_mem_interior C hne hin
    (div_pos (sub_pos.mpr ha) hd) (div_pos hσ hd)

omit [IsTopologicalAddGroup E] [ContinuousConstSMul ℝ E] in

theorem interpolation_degree_margin (degree : E →L[ℝ] ℝ) (A F : E)
    {a σ : ℝ} (ha : 1 < a) (hσ : 0 < σ)
    (hne : 0 ≤ degree (A - (1 + σ) • F)) :
    (σ / (a * (1 + σ) - 1)) * degree (a • A - F) ≤ degree (A - F) := by
  have hcoef : 0 < (a - 1) / (a * (1 + σ) - 1) :=
    div_pos (sub_pos.mpr ha) (combination_denominator_pos ha hσ)
  have he := congrArg degree (interpolation_divisor_identity A F ha hσ)
  simp only [map_add, map_smul, smul_eq_mul] at he
  have hn := mul_nonneg hcoef.le hne
  linarith

omit [IsTopologicalAddGroup E] [ContinuousConstSMul ℝ E] in

theorem interpolation_degree_pos (degree : E →L[ℝ] ℝ) (A F : E)
    {a σ : ℝ} (ha : 1 < a) (hσ : 0 < σ)
    (hne : 0 ≤ degree (A - (1 + σ) • F))
    (hpos : 0 < degree (a • A - F)) : 0 < degree (A - F) :=
  (mul_pos (div_pos hσ (combination_denominator_pos ha hσ)) hpos).trans_le
    (interpolation_degree_margin degree A F ha hσ hne)

end PiExponent.NefAmple

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/NilpotentAmpleDescent.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.AmpleCommonDegree
import OAI.NumberTheory.PiExponent.Approximation.ClosedPowerSectionLifting
import OAI.NumberTheory.PiExponent.Cohomology.NilpotentIdealVanishing

namespace OAI

namespace PiExponentSeshadri.Geometry
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace
open PiExponentSeshadri.Frames
variable {X : Scheme.{0}}

theorem isAffineOpen_of_fullSupport_preimage [IsNoetherian X]
    (I : X.IdealSheafData) (hI : I.support = ⊤) (U : X.Opens)
    (hU : IsAffineOpen (I.subschemeι ⁻¹ᵁ U)) : IsAffineOpen U := by
  let : IsLocallyNoetherian U.toScheme := LocallyOfFiniteType.isLocallyNoetherian U.ι
  let : NoetherianSpace U.toScheme := U.ι.isOpenEmbedding.isInducing.noetherianSpace
  let : CompactSpace U.toScheme := NoetherianSpace.compactSpace U.toScheme
  let : IsNoetherian U.toScheme := {}
  let J := I.comap U.ι
  have hJ : J.support = ⊤ := by
    dsimp only [J]
    rw [Scheme.IdealSheafData.support_comap, hI]
    rfl
  let e : J.subscheme ≅ (I.subschemeι ⁻¹ᵁ U).toScheme :=
    I.comapIso U.ι ≪≫ pullbackSymmetry _ _ ≪≫ pullbackRestrictIsoRestrict I.subschemeι U
  let : IsAffine (I.subschemeι ⁻¹ᵁ U).toScheme := hU
  let : IsAffine J.subscheme := IsAffine.of_isIso e.hom
  exact isAffine_of_fullSupport J hJ

theorem fullSupport_eventual_powerSection_surjective [IsNoetherian X]
    {R : Type} [CommRing R] [IsNoetherianRing R]
    (p : X ⟶ Spec (CommRingCat.of R)) [IsProper p]
    (I : X.IdealSheafData) (hI : I.support = ⊤)
    (L : LineBundle X) (hL : (L.pullback I.subschemeι).IsAmple) :
    ∃ B, ∀ n, B ≤ n → Function.Surjective (pullbackPowerSection L I.subschemeι n) := by
  obtain ⟨B,hB⟩ := fullSupport_eventual_ideal_twist_ext_zero p I hI L hL
  exact ⟨B, fun n hn => pullbackPowerSection_surjective_of_ideal_ext_zero I.subschemeι L n
    (hB n hn 1 (by decide))⟩

theorem LineBundle.isAmple_of_fullSupport [IsNoetherian X]
    {R : Type} [CommRing R] [IsNoetherianRing R]
    (p : X ⟶ Spec (CommRingCat.of R)) [IsProper p]
    (I : X.IdealSheafData) (hI : I.support = ⊤)
    (L : LineBundle X) (hL : (L.pullback I.subschemeι).IsAmple) : L.IsAmple := by
  obtain ⟨B,hB⟩ := fullSupport_eventual_powerSection_surjective p I hI L hL
  intro x V hx
  obtain ⟨y,hy⟩ := subscheme_surjective_of_fullSupport I hI x
  have hyV : y ∈ I.subschemeι ⁻¹ᵁ V := by change I.subschemeι y ∈ V; rwa [hy]
  obtain ⟨d,hd,s,hys,hsV,hsa⟩ := hL y (I.subschemeι ⁻¹ᵁ V) hyV
  let m := B+1
  have hm : 0 < m := Nat.succ_pos B
  let σ : GlobalSections I.subscheme ((L.pullback I.subschemeι).pow (d*m)).sheaf :=
    powerSection s m ≫ (linePowerMul (L.pullback I.subschemeι) d m).hom
  have hσ : sectionOpen I.subscheme σ = sectionOpen I.subscheme s := by
    exact (PiExponent.AmpleIso.sectionOpen_postcomp_iso
      (powerSection s m) (linePowerMul (L.pullback I.subschemeι) d m)).trans
      (((L.pullback I.subschemeι).pow d).sectionOpen_power s hm)
  have hBd : B ≤ d*m := (Nat.le_succ B).trans (Nat.le_mul_of_pos_left m hd)
  obtain ⟨t,ht⟩ := hB (d*m) hBd σ
  have hpre : I.subschemeι ⁻¹ᵁ sectionOpen X t = sectionOpen I.subscheme s := by
    exact (sectionOpen_pullbackPowerSection L I.subschemeι (d*m) t).symm.trans
      ((congrArg (fun u : GlobalSections I.subscheme
        ((L.pullback I.subschemeι).pow (d*m)).sheaf => sectionOpen I.subscheme u) ht).trans hσ)
  refine ⟨d*m, Nat.mul_pos hd hm, t, ?_, ?_, ?_⟩
  · have hyT : y ∈ I.subschemeι ⁻¹ᵁ sectionOpen X t := by rw [hpre]; exact hys
    change I.subschemeι y ∈ sectionOpen X t at hyT
    rwa [hy] at hyT
  · intro z hz
    obtain ⟨w,hw⟩ := subscheme_surjective_of_fullSupport I hI z
    have hwT : w ∈ I.subschemeι ⁻¹ᵁ sectionOpen X t := by change I.subschemeι w ∈ sectionOpen X t; rwa [hw]
    rw [hpre] at hwT
    have hwV := hsV hwT
    change I.subschemeι w ∈ V at hwV
    rwa [hw] at hwV
  · apply isAffineOpen_of_fullSupport_preimage I hI
    rw [hpre]
    exact hsa

end
end PiExponentSeshadri.Geometry

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/NoetherianAmpleProjectiveSections.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.AmpleProjectiveSections
import OAI.NumberTheory.PiExponent.Approximation.NoetherianPowerExtension

namespace OAI

noncomputable section

namespace PiExponentSeshadri.Geometry

section
open CategoryTheory AlgebraicGeometry TopologicalSpace MvPolynomial
open scoped AlgebraicGeometry
open PiExponentSeshadri.Frames PiExponentSeshadri.Projective
variable {X : Scheme} {K ι : Type} [CommRing K] [Fintype ι]

theorem LineBundle.power_section_embedding_noetherian [NoetherianSpace X]
    (p : X ⟶ Spec (CommRingCat.of K)) [IsProper p] (L : LineBundle X)
    (s : ι → GlobalSections X L.sheaf)
    (hc : (⨆ i, sectionOpen X (s i)) = ⊤)
    (haff : ∀ i, IsAffineOpen (sectionOpen X (s i))) :
    ∃ n : ℕ, 0 < n ∧ ∃ σ : Type, ∃ _ : Fintype σ,
      ∃ t : σ → GlobalSections X (modulePow X L.sheaf n),
      ∃ ht : (⨆ i, SectionOpens.isoOpen (t i)) = ⊤,
        IsClosedImmersion (sectionsMorphism
          (p.appTop.hom.comp (Scheme.ΓSpecIso (CommRingCat.of K)).inv.hom) t ht) := by
  classical
  let k := p.appTop.hom.comp (Scheme.ΓSpecIso (CommRingCat.of K)).inv.hom
  let U (i : ι) := sectionOpen X (s i)
  have hfinite (i : ι) : ∃ m : ℕ, ∃ b : Fin m → Γ((U i).toScheme, ⊤),
      Function.Surjective (eval₂Hom ((U i).ι.appTop.hom.comp k) b) := by
    let : IsAffine (U i).toScheme := haff i
    obtain ⟨m, b, hb⟩ := affine_coordinate_generators ((U i).ι ≫ p)
    refine ⟨m, b, ?_⟩
    simpa only [Scheme.Hom.comp_appTop, CommRingCat.hom_comp, RingHom.comp_assoc, k] using hb
  choose m b hb using hfinite
  choose N hN using fun i j => L.noetherian_power_extension_ratio (s i) (b i j)
  let n := max 1 (Finset.univ.sup (fun v : (i : ι) × Fin (m i) => N v.1 v.2))
  have hn : 0 < n := lt_of_lt_of_le Nat.zero_lt_one (le_max_left _ _)
  have hn' (i : ι) (j : Fin (m i)) : N i j ≤ n :=
    (Finset.le_sup (f := fun v : (i : ι) × Fin (m i) => N v.1 v.2)
      (Finset.mem_univ ⟨i, j⟩)).trans (le_max_right _ _)
  choose t ht using fun i j => hN i j n (hn' i j)
  let σ := ι ⊕ ((i : ι) × Fin (m i))
  let S : σ → GlobalSections X (modulePow X L.sheaf n) :=
    Sum.elim (fun i => powerSection (s i) n) (fun v => t v.1 v.2)
  have hU (i : ι) : SectionOpens.isoOpen (S (Sum.inl i)) = U i :=
    L.sectionOpen_power (s i) hn
  have hSn (i : ι) : IsIso (restrictSection (U i).ι (S (Sum.inl i))) :=
    isIso_restricted_section _ _ (hU i)
  let e (i : ι) : (modulePow X L.sheaf n).restrict (U i).ι ≅ O (U i).toScheme :=
    (asIso (restrictSection (U i).ι (S (Sum.inl i)))).symm
  have hnorm (i : ι) : coefficient (e i) (restrictSection (U i).ι (S (Sum.inl i))) = 1 :=
    coefficient_frame (e i)
  have hS : (⨆ v, SectionOpens.isoOpen (S v)) = ⊤ := by
    apply top_unique
    rw [← hc]
    apply iSup_le
    intro i
    exact (le_of_eq (hU i).symm).trans (le_iSup (fun v : σ => SectionOpens.isoOpen (S v)) (Sum.inl i))
  have hproper : IsProper (X.toSpecΓ ≫ Spec.map (CommRingCat.ofHom k)) := by
    rw [toSpec_scalarMap]
    infer_instance
  have hgen (i : ι) : Function.Surjective
      (eval₂Hom ((U i).ι.appTop.hom.comp k)
        (fun v => coefficient (e i) (restrictSection (U i).ι (S v)))) := by
    have heq : (fun v => coefficient (e i) (restrictSection (U i).ι (S v))) ∘
        (fun j : Fin (m i) => Sum.inr (⟨i, j⟩ : (i : ι) × Fin (m i))) = b i := by
      funext j
      exact coefficient_ratio (e i) (S (Sum.inl i)) (S (Sum.inr ⟨i, j⟩)) (b i j)
        (hnorm i) (ht i j)
    intro r
    obtain ⟨q, hq⟩ := hb i r
    refine ⟨rename (fun j : Fin (m i) => Sum.inr (⟨i, j⟩ : (i : ι) × Fin (m i))) q, ?_⟩
    rw [eval₂Hom_rename, heq]
    exact hq
  have hclosed := framedSectionsMorphism_closed k S U hc e Sum.inl hnorm hU
    (fun i => haff i) hgen
  rw [framedSectionsMorphism_eq_sectionsMorphism k S hS U hc e Sum.inl hnorm] at hclosed
  exact ⟨n, hn, σ, inferInstance, S, hS, hclosed⟩

end

open AlgebraicGeometry CategoryTheory TopologicalSpace
open scoped AlgebraicGeometry
open PiExponentSeshadri.Frames PiExponentSeshadri.Projective
variable {X : Scheme} {K : Type} [CommRing K]

theorem LineBundle.ample_projective_sections_noetherian [NoetherianSpace X]
    (p : X ⟶ Spec (CommRingCat.of K)) [IsProper p]
    (L : LineBundle X) (hL : L.IsAmple) :
    ∃ n : ℕ, 0 < n ∧ ∃ σ : Type, ∃ _ : Fintype σ,
      ∃ t : σ → GlobalSections X (modulePow X L.sheaf n),
      ∃ ht : (⨆ i, SectionOpens.isoOpen (t i)) = ⊤,
        IsClosedImmersion (sectionsMorphism
          (p.appTop.hom.comp (Scheme.ΓSpecIso (CommRingCat.of K)).inv.hom) t ht) := by
  obtain ⟨d, hd, l, s, hc, ha, -⟩ := L.ample_common_degree_cover hL
  obtain ⟨n, hn', σ, hσ, t, ht, he⟩ := (L.pow d).power_section_embedding_noetherian p s hc ha
  let e : modulePow X (L.pow d).sheaf n ≅ modulePow X L.sheaf (d * n) :=
    linePowerMul L d n
  let T : σ → GlobalSections X (modulePow X L.sheaf (d*n)) := fun i => t i ≫ e.hom
  have hT : (⨆ i, SectionOpens.isoOpen (T i)) = ⊤ := by
    exact (iSup_congr (fun i => SectionOpens.isoOpen_postcomp (t i) e)).trans ht
  refine ⟨d*n, Nat.mul_pos hd hn', σ, hσ, T, hT, ?_⟩
  have htransport := sectionsMorphism_transport
    (p.appTop.hom.comp (Scheme.ΓSpecIso (CommRingCat.of K)).inv.hom) t ht e hT
  exact htransport.symm ▸ he

end PiExponentSeshadri.Geometry

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/NumericalAmpleness.lean <==
import Mathlib.AlgebraicGeometry.Morphisms.ClosedImmersion
import Mathlib.AlgebraicGeometry.Artinian
import Mathlib.AlgebraicGeometry.Properties
import OAI.NumberTheory.PiExponent.Ampleness.AmpleIso
import OAI.NumberTheory.PiExponent.Approximation.FrameSections

namespace OAI

namespace PiExponent.NumericalAmpleness
noncomputable section

open CategoryTheory AlgebraicGeometry TopologicalSpace
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
open scoped AlgebraicGeometry

theorem open_eq_top_of_subsingleton {X : Scheme} [Subsingleton X]
    (U : X.Opens) (x : X) (hx : x ∈ U) : U = ⊤ := by
  apply top_unique
  intro y _
  simpa only [Subsingleton.elim y x] using hx

theorem exists_global_frame_of_top_frame {X : Scheme} (M : X.Modules)
    (e : M.restrict (⊤ : X.Opens).ι ≅ O (⊤ : X.Opens).toScheme) :
    ∃ s : GlobalSections X M, sectionOpen X s = ⊤ := by
  let s := (moduleSectionEquiv M).symm (openSectionEquiv M ⊤ e.inv)
  have hs : restrictSection (⊤ : X.Opens).ι s = e.inv := by
    apply (openSectionEquiv M ⊤).injective
    rw [openSectionEquiv_restrict]
    exact (moduleSectionEquiv M).apply_symm_apply _
  have hi : IsIso (restrictSection (⊤ : X.Opens).ι s) := by rw [hs]; infer_instance
  let := (Scheme.Modules.restrictUnitIso (⊤ : X.Opens).ι).isIso_inv
  have hi' : IsIso ((Scheme.Modules.restrictFunctor (⊤ : X.Opens).ι).map s) := by
    exact (isIso_comp_left_iff (Scheme.Modules.restrictUnitIso (⊤ : X.Opens).ι).inv _).mp hi
  refine ⟨s, top_unique ?_⟩
  exact le_iSup_of_le ⊤ (le_iSup_of_le hi' le_rfl)

theorem isAmple_of_subsingleton {X : Scheme} [Subsingleton X]
    (L : LineBundle X) : L.IsAmple := by
  intro x V hx
  have hV : V = ⊤ := open_eq_top_of_subsingleton V x hx
  obtain ⟨U, hxU, ⟨e⟩⟩ := (L.pow 1).locallyRankOne x
  have hU : U = ⊤ := open_eq_top_of_subsingleton U x hxU
  subst U
  obtain ⟨s, hs⟩ := exists_global_frame_of_top_frame (L.pow 1).sheaf e
  change GlobalSections X (modulePow X L.sheaf 1) at s
  change sectionOpen X s = ⊤ at hs
  obtain ⟨W, hWa, hxW, -⟩ := exists_isAffineOpen_mem_and_subset (Opens.mem_top x)
  have hW : W = ⊤ := open_eq_top_of_subsingleton W x hxW
  refine ⟨1, by decide, s, ?_, ?_, ?_⟩
  · rw [hs]; trivial
  · rw [hs, hV]
  · rw [hs, ← hW]; exact hWa

theorem isAmple_of_integral_dimension_zero {X : Scheme}
    [IsIntegral X] [IsLocallyNoetherian X] (hdim : topologicalKrullDim X ≤ 0)
    (L : LineBundle X) : L.IsAmple := by
  let : IsLocallyArtinian X := IsLocallyArtinian.of_topologicalKrullDim_le_zero hdim
  let : Subsingleton X := ⟨fun x y =>
    (PreirreducibleSpace.isPreirreducible_univ (X := X)).subsingleton
      (Set.mem_univ x) (Set.mem_univ y)⟩
  exact isAmple_of_subsingleton L

structure IntegralCurve (X : Scheme) where
  scheme : Scheme
  embedding : scheme ⟶ X
  closedImmersion : IsClosedImmersion embedding
  integral : IsIntegral scheme
  dimension : topologicalKrullDim scheme = 1

attribute [instance] IntegralCurve.closedImmersion IntegralCurve.integral

theorem no_integralCurve_of_dimension_zero {X : Scheme}
    (hdim : topologicalKrullDim X ≤ 0) : IsEmpty (IntegralCurve X) := by
  refine ⟨fun C => ?_⟩
  have hh := C.embedding.isClosedEmbedding.isEmbedding.topologicalKrullDim_le
  rw [C.dimension] at hh
  have : (1 : WithBot ℕ∞) ≤ 0 := hh.trans hdim
  norm_num at this

end
end PiExponent.NumericalAmpleness

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/NumericalAmplenessTheorem.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.AmpleFiniteProjectiveEmbedding
import OAI.NumberTheory.PiExponent.Ampleness.IntegralComponentAmple
import OAI.NumberTheory.PiExponent.Ampleness.ProperAmpleFiniteDimension
import OAI.NumberTheory.PiExponent.Ampleness.ZeroDimensionalAmple
import OAI.NumberTheory.PiExponent.Cohomology.NumericalEulerSlopeInputs

namespace OAI

namespace PiExponent.NumericalAmpleness
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry

theorem isAmple_of_uniform_curve_margin_dimension (d : ℕ) :
    ∀ {X : Scheme.{0}} [IsNoetherian X]
      (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
      (H L : LineBundle X), H.IsAmple → topologicalKrullDim X ≤ d →
      ∀ ε : ℝ, 0 < ε →
        (∀ C : IntegralCurve X,
          ε * (curveDegree p H C : ℝ) ≤ (curveDegree p L C : ℝ)) → L.IsAmple := by
  induction d with
  | zero =>
    intro X _ p _ H L hH hdim ε hε hmargin
    exact isAmple_of_proper_dimension_zero p (by simpa using hdim) L
  | succ d ih =>
    have hintegral : ∀ {Y : Scheme.{0}} [IsNoetherian Y] [IsIntegral Y]
        (p : Y ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
        (H L : LineBundle Y), H.IsAmple → topologicalKrullDim Y ≤ ((d+1:ℕ):WithBot ℕ∞) →
        ∀ ε : ℝ, 0 < ε →
          (∀ C : IntegralCurve Y,
            ε * (curveDegree p H C : ℝ) ≤ (curveDegree p L C : ℝ)) → L.IsAmple := by
      intro Y _ _ p _ H L hH hdim ε hε hmargin
      by_cases hsmall : topologicalKrullDim Y ≤ d
      · exact ih p H L hH hsmall ε hε hmargin
      have heq : topologicalKrullDim Y = ((d+1:ℕ):WithBot ℕ∞) := by
        apply le_antisymm hdim
        have hnot : ¬ topologicalKrullDim Y < (d:WithBot ℕ∞)+1 := by
          simpa only [ENat.WithBot.lt_add_one_iff] using hsmall
        simpa only [Nat.cast_add, Nat.cast_one] using le_of_not_gt hnot
      obtain ⟨r, i, hiClosed, hi⟩ := ample_finite_projective_embedding p H hH
      let : IsClosedImmersion i := hiClosed
      apply isAmple_of_lower_numerical_criterion p r i hi H L hH d heq _ ε hε hmargin
      intro I hI M δ hδ hM
      let : IsLocallyNoetherian I.subscheme :=
        LocallyOfFiniteType.isLocallyNoetherian I.subschemeι
      let : CompactSpace I.subscheme := QuasiCompact.compactSpace_of_compactSpace I.subschemeι
      let : IsNoetherian I.subscheme := {}
      exact ih (I.subschemeι ≫ p) (H.pullback I.subschemeι) M
        (hH.pullback_closedImmersion H I.subschemeι) hI δ hδ hM
    intro X _ p _ H L hH hdim ε hε hmargin
    apply isAmple_of_integral_closed_restrictions p L H hH
    intro Y _ j _
    let : IsLocallyNoetherian Y := LocallyOfFiniteType.isLocallyNoetherian j
    let : CompactSpace Y := QuasiCompact.compactSpace_of_compactSpace j
    let : IsNoetherian Y := {}
    apply hintegral (j ≫ p) (H.pullback j) (L.pullback j)
      (hH.pullback_closedImmersion H j)
      ((ProperAmpleFiniteDimension.closedImmersion_dimension_le j).trans hdim) ε hε
    exact uniform_curve_margin_restrict p L H ε hmargin j

theorem isAmple_of_uniform_curve_margin {X : Scheme.{0}}
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (H L : LineBundle X) (hH : H.IsAmple) (ε : ℝ) (hε : 0 < ε)
    (hmargin : ∀ C : IntegralCurve X,
      ε * (curveDegree p H C : ℝ) ≤ (curveDegree p L C : ℝ)) : L.IsAmple := by
  let : IsLocallyNoetherian X := LocallyOfFiniteType.isLocallyNoetherian p
  let : CompactSpace X := QuasiCompact.compactSpace_of_compactSpace p
  let : IsNoetherian X := {}
  obtain ⟨d,hd⟩ := ProperAmpleFiniteDimension.exists_dimension_bound_of_proper_ample p H hH
  exact isAmple_of_uniform_curve_margin_dimension d p H L hH hd ε hε hmargin

end
end PiExponent.NumericalAmpleness

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/ProjectiveO1Ample.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.AmpleFromCover
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveO1Identity
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveSpaceIntegral

namespace OAI

noncomputable section

namespace PiExponent.ProjectiveO1

open AlgebraicGeometry CategoryTheory
open PiExponentSeshadri.Geometry

variable {R σ : Type} [CommRing R] [IsDomain R] [Finite σ] [Nonempty σ]

theorem lineBundle_ample : (lineBundle (R := R) (σ := σ)).IsAmple := by
  let : CompactSpace (projectiveSpace R σ) :=
    QuasiCompact.compactSpace_of_compactSpace (polynomialProjectiveProjection R σ)
  exact LineBundle.ample_of_affine_section_cover (lineBundle (R := R) (σ := σ))
    coordinateSection coordinateSection_cover coordinateSection_isAffineOpen

end PiExponent.ProjectiveO1

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/ProperAmpleFiniteDimension.lean <==
import Mathlib.RingTheory.KrullDimension.Field
import Mathlib.RingTheory.KrullDimension.Polynomial
import OAI.NumberTheory.PiExponent.Ampleness.NoetherianAmpleProjectiveSections
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveSpaceBasics

namespace OAI

noncomputable section
namespace PiExponent.ProperAmpleFiniteDimension
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry PiExponentSeshadri.Projective

section Graded
variable {A S : Type*} [CommRing A] [SetLike S A] [AddSubmonoidClass S A]
    (G : ℕ → S) [GradedRing G]

def projectivePrime : ProjectiveSpectrum G → PrimeSpectrum A :=
  fun x => ⟨x.asHomogeneousIdeal.toIdeal, x.isPrime⟩

theorem projectivePrime_isInducing : Topology.IsInducing (projectivePrime G) := by
  constructor
  apply TopologicalSpace.ext_isClosed
  intro Z
  rw [ProjectiveSpectrum.isClosed_iff_zeroLocus, isClosed_induced_iff]
  constructor
  · rintro ⟨s,rfl⟩
    exact ⟨PrimeSpectrum.zeroLocus s, PrimeSpectrum.isClosed_zeroLocus s, rfl⟩
  · rintro ⟨T,hT,hTZ⟩
    obtain ⟨s,rfl⟩ := (PrimeSpectrum.isClosed_iff_zeroLocus T).mp hT
    exact ⟨s,hTZ.symm⟩

theorem projectiveSpectrum_dimension_le :
    topologicalKrullDim (ProjectiveSpectrum G) ≤ ringKrullDim A := by
  simpa only [PrimeSpectrum.topologicalKrullDim_eq_ringKrullDim] using
    (projectivePrime_isInducing G).topologicalKrullDim_le
end Graded

theorem projectiveSpace_dimension_le_card (K σ : Type) [Field K] [Finite σ] :
    topologicalKrullDim (ProjectiveO1.projectiveSpace K σ) ≤ Nat.card σ := by
  let := MvPolynomial.gradedAlgebra (R := K) (σ := σ)
  change topologicalKrullDim (ProjectiveSpectrum (PolyGrade K σ)) ≤ _
  have h := projectiveSpectrum_dimension_le (PolyGrade K σ)
  simpa only [MvPolynomial.ringKrullDim_of_isNoetherianRing_of_finite,
    ringKrullDim_eq_zero_of_field, zero_add] using h

theorem closedImmersion_dimension_le {X Y : Scheme} (i : X ⟶ Y)
    [IsClosedImmersion i] : topologicalKrullDim X ≤ topologicalKrullDim Y :=
  i.isEmbedding.isInducing.topologicalKrullDim_le

theorem exists_dimension_bound_of_proper_ample {X : Scheme.{0}}
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (H : LineBundle X) (hH : H.IsAmple) :
    ∃ d : ℕ, topologicalKrullDim X ≤ (d : WithBot ℕ∞) := by
  classical
  let : IsLocallyNoetherian X := LocallyOfFiniteType.isLocallyNoetherian p
  let : CompactSpace X := QuasiCompact.compactSpace_of_compactSpace p
  let : IsNoetherian X := ⟨⟩
  obtain ⟨n, hn, σ, hσ, s, hs, hclosed⟩ := H.ample_projective_sections_noetherian p hH
  let : Fintype σ := hσ
  let k := p.appTop.hom.comp (Scheme.ΓSpecIso (CommRingCat.of ℂ)).inv.hom
  let i : X ⟶ ProjectiveO1.projectiveSpace ℂ σ := sectionsMorphism k s hs
  have : IsClosedImmersion i := hclosed
  exact ⟨Nat.card σ, (closedImmersion_dimension_le i).trans
    (projectiveSpace_dimension_le_card ℂ σ)⟩

end PiExponent.ProperAmpleFiniteDimension

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/ReducedComponentAmple.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.ClosedAmpleBaseChange
import OAI.NumberTheory.PiExponent.Ampleness.ComponentAmpleDescent
import OAI.NumberTheory.PiExponent.Geometry.CurveComponentMultiplicity

namespace OAI

noncomputable section
namespace PiExponent.ReducedComponentAmple
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry

variable {R : Type} [CommRing R] [IsNoetherianRing R]

theorem isAmple_of_finite_closed_cover {ι : Type*} (s : Finset ι) :
    ∀ {X : Scheme.{0}} [IsNoetherian X] [IsReduced X]
      (p : X ⟶ Spec (CommRingCat.of R)) [IsProper p]
      (L H : LineBundle X), H.IsAmple →
      ∀ I : ι → X.IdealSheafData,
      (∀ x : X, ∃ i ∈ s, x ∈ (I i).support) →
      (∀ i ∈ s, (L.pullback (I i).subschemeι).IsAmple) → L.IsAmple := by
  classical
  induction s using Finset.induction_on with
  | empty =>
    intro X _ _ p _ L H hH I hcover hample x U hx
    obtain ⟨i,hi,_⟩ := hcover x
    simp at hi
  | @insert i s hi ih =>
    intro X _ _ p _ L H hH I hcover hample
    let Z : Closeds X := s.sup (fun j => (I j).support)
    let J : X.IdealSheafData := Scheme.IdealSheafData.vanishingIdeal Z
    have hJsupport : J.support = Z := by
      ext x
      simp only [J, Scheme.IdealSheafData.coe_support_vanishingIdeal]
    let : IsLocallyNoetherian J.subscheme :=
      LocallyOfFiniteType.isLocallyNoetherian J.subschemeι
    let : CompactSpace J.subscheme :=
      QuasiCompact.compactSpace_of_compactSpace J.subschemeι
    let : IsNoetherian J.subscheme := {}
    let : IsReduced J.subscheme := NumericalAmpleness.isReduced_vanishingIdeal_subscheme Z
    have hH' : (H.pullback J.subschemeι).IsAmple :=
      LineBundle.IsAmple.pullback_closedImmersion H hH J.subschemeι
    have hcoverJ : ∀ x : J.subscheme, ∃ j ∈ s,
        x ∈ ((I j).comap J.subschemeι).support := by
      intro x
      have hx : J.subschemeι x ∈ Z := by
        rw [← hJsupport]
        exact x.property
      have hx' : ∃ j ∈ s, J.subschemeι x ∈ ((I j).support : Set X) := by
        change J.subschemeι x ∈ ((s.sup (fun j => (I j).support) : Closeds X) : Set X) at hx
        rw [Closeds.coe_finset_sup] at hx
        simpa only [Finset.sup_eq_iSup, Function.comp_apply, Set.iSup_eq_iUnion,
          Set.mem_iUnion, exists_prop] using hx
      obtain ⟨j,hj,hxj⟩ := hx'
      refine ⟨j,hj,?_⟩
      rw [Scheme.IdealSheafData.support_comap]
      change J.subschemeι x ∈ ((I j).support : Set X)
      exact hxj
    have hampleJ : ∀ j ∈ s,
        ((L.pullback J.subschemeι).pullback ((I j).comap J.subschemeι).subschemeι).IsAmple := by
      intro j hj
      exact isAmple_comap_restriction (I j) J.subschemeι L
        (hample j (Finset.mem_insert_of_mem hj))
    have hJ : (L.pullback J.subschemeι).IsAmple :=
      ih (J.subschemeι ≫ p) (L.pullback J.subschemeι) (H.pullback J.subschemeι)
        hH' (fun j => (I j).comap J.subschemeι) hcoverJ hampleJ
    apply PiExponentSeshadri.ComponentAmpleDescent.isAmple_of_reduced_closed_cover
      p L H hH (I i) J ?_ (hample i (Finset.mem_insert_self _ _)) hJ
    apply top_unique
    intro x _
    change x ∈ ((I i).support : Set X) ∪ (J.support : Set X)
    obtain ⟨j,hj,hxj⟩ := hcover x
    rcases Finset.mem_insert.mp hj with rfl | hj
    · exact Or.inl hxj
    · apply Or.inr
      rw [hJsupport]
      exact (Finset.le_sup (f := fun j => (I j).support) hj) hxj

theorem isAmple_of_reduced_components {X : Scheme.{0}} [IsNoetherian X] [IsReduced X]
    (p : X ⟶ Spec (CommRingCat.of R)) [IsProper p]
    (L H : LineBundle X) (hH : H.IsAmple)
    (hcomponents : ∀ C : irreducibleComponents X,
      (L.pullback (CurveCycle.reducedComponentι X C)).IsAmple) : L.IsAmple := by
  classical
  let : Finite (irreducibleComponents X) :=
    NoetherianSpace.finite_irreducibleComponents.to_subtype
  let : Fintype (irreducibleComponents X) := Fintype.ofFinite _
  let I : irreducibleComponents X → X.IdealSheafData := fun C =>
    Scheme.IdealSheafData.vanishingIdeal
      (⟨C.val, isClosed_of_mem_irreducibleComponents C.val C.property⟩ : Closeds X)
  apply isAmple_of_finite_closed_cover Finset.univ p L H hH I
  · intro x
    have hx : x ∈ ⋃₀ irreducibleComponents X := by
      rw [sUnion_irreducibleComponents]
      trivial
    obtain ⟨C,hC,hxC⟩ := hx
    refine ⟨⟨C,hC⟩, Finset.mem_univ _, ?_⟩
    change x ∈ ((I ⟨C,hC⟩).support : Set X)
    simp only [I, Scheme.IdealSheafData.coe_support_vanishingIdeal]
    change x ∈ C
    exact hxC
  · intro C _
    exact hcomponents C

end PiExponent.ReducedComponentAmple

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/ReesExceptional.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.BlowupIdeal
import OAI.NumberTheory.PiExponent.Ampleness.ReesPushdown

namespace OAI

noncomputable section

namespace PiExponentSeshadri.ReesGrading
open Polynomial DirectSum AlgebraicGeometry CategoryTheory TopologicalSpace
universe u
variable {R : Type u} [CommRing R] (I : Ideal R)

lemma generators_adjoin : Algebra.adjoin R (Set.range (generator I)) = ⊤ := by
  apply (Subalgebra.map_injective (f := (reesAlgebra I).val) Subtype.val_injective)
  rw [AlgHom.map_adjoin]
  have hs : (reesAlgebra I).val '' Set.range (generator I) =
      (Submodule.map (monomial 1 : R →ₗ[R] R[X]) I : Set R[X]) := by
    ext p
    constructor
    · rintro ⟨_, ⟨a, rfl⟩, rfl⟩
      exact ⟨a.val, a.property, rfl⟩
    · rintro ⟨a, ha, rfl⟩
      exact ⟨generator I ⟨a, ha⟩, ⟨⟨a, ha⟩, rfl⟩, rfl⟩
  rw [hs, adjoin_monomial_eq_reesAlgebra]
  rw [Algebra.map_top, Subalgebra.range_val]

lemma generators_adjoin_zero :
    Algebra.adjoin (piece I 0) (Set.range (generator I)) = ⊤ := by
  apply top_unique
  intro p hp
  clear hp
  have hh : p ∈ Algebra.adjoin R (Set.range (generator I)) := by
    rw [generators_adjoin]
    trivial
  induction hh using Algebra.adjoin_induction with
  | mem x hx => exact Algebra.subset_adjoin hx
  | algebraMap r =>
    exact (Algebra.adjoin (piece I 0) (Set.range (generator I))).algebraMap_mem (zeroEquiv I r)
  | add x y _ _ hx hy => exact add_mem hx hy
  | mul x y _ _ hx hy => exact mul_mem hx hy

lemma iSup_generator_basicOpen :
    ⨆ a : I, Proj.basicOpen (piece I) (generator I a) = ⊤ :=
  Proj.iSup_basicOpen_eq_top' (piece I) (generator I)
    (fun a => ⟨1, generator_mem I a⟩) (generators_adjoin_zero I)

def chartCover : (affineBlowup I).AffineOpenCover where
  I₀ := I
  X a := CommRingCat.of (chart I a)
  f a := Proj.awayι (m := 1) (piece I) (generator I a) (generator_mem I a) (show 0 < (1 : ℕ) from Nat.zero_lt_one)
  map_prop a := inferInstanceAs (IsOpenImmersion
    (Proj.awayι (m := 1) (piece I) (generator I a) (generator_mem I a) (show 0 < (1 : ℕ) from Nat.zero_lt_one)))
  idx x := (Opens.mem_iSup.mp ((iSup_generator_basicOpen I).ge (Set.mem_univ x))).choose
  covers x := by
    change x ∈ (Proj.awayι (m := 1) (piece I) _ _ _).opensRange
    rw [Proj.opensRange_awayι]
    exact (Opens.mem_iSup.mp ((iSup_generator_basicOpen I).ge (Set.mem_univ x))).choose_spec

lemma chartCover_projection (a : I) :
    (chartCover I).f a ≫ projection I = Spec.map (CommRingCat.ofHom (chartBase I a)) := by
  change Proj.awayι (m := 1) (piece I) (generator I a) _ _ ≫
    (Proj.toSpecZero (piece I) ≫ Spec.map (zeroIso I).hom) = _
  rw [← Category.assoc, Proj.awayι_toSpecZero, ← Spec.map_comp]
  rfl

end PiExponentSeshadri.ReesGrading
namespace PiExponentSeshadri.Geometry
open CategoryTheory AlgebraicGeometry

def lineBundleOfCover {X : Scheme} (M : X.Modules) (C : X.OpenCover)
    (h : ∀ i, Nonempty (M.restrict (C.f i) ≅ IdealModule.unit (C.X i))) : LineBundle X where
  sheaf := M
  locallyRankOne x := by
    refine ⟨(C.f (C.idx x)).opensRange, C.covers x, ?_⟩
    exact ⟨IdealModule.frameOnRange M (C.f (C.idx x)) (h (C.idx x)).some⟩

def idealLineBundle {X : Scheme} (I : X.IdealSheafData) (C : X.AffineOpenCover)
    (r : ∀ i, Γ(Spec (C.X i), ⊤))
    (h : ∀ i, (I.comap (C.f i)).ideal ⟨⊤, isAffineOpen_top _⟩ = Ideal.span {r i})
    (hr : ∀ i, IsLeftRegular (r i)) : LineBundle X :=
  lineBundleOfCover (IdealModule.closedModule I) C.openCover
    (fun i => by
      let : IsOpenImmersion (C.f i) := C.map_prop i
      exact IdealModule.frame_restriction I (C.f i) (r i) (h i) (hr i))

end PiExponentSeshadri.Geometry
namespace PiExponentSeshadri.ReesGrading

section
open CategoryTheory AlgebraicGeometry
universe u
variable {R : Type u} [CommRing R] (I : Ideal R)

def exceptionalIdeal : (affineBlowup I).IdealSheafData :=
  (IdealPullback.specIdeal I).comap (projection I)

def chartEquation (a : I) : Γ(Spec ((chartCover I).X a), ⊤) :=
  (Scheme.ΓSpecIso (CommRingCat.of (chart I a))).inv (chartBase I a a.val)

lemma exceptional_chart (a : I) :
    ((exceptionalIdeal I).comap ((chartCover I).f a)).ideal ⟨⊤, isAffineOpen_top _⟩ =
      Ideal.span {chartEquation I a} := by
  rw [exceptionalIdeal, ← Scheme.IdealSheafData.comap_comp, chartCover_projection]
  erw [IdealPullback.specIdeal_comap, IdealPullback.specIdeal_top, map_ideal_principal,
    Ideal.map_span, Set.image_singleton]
  rfl

lemma chartEquation_regular (a : I) : IsLeftRegular (chartEquation I a) := by
  apply IdealModule.regular_map_flat _ _ (chart_generator_regular I a).left
  exact RingHom.Flat.of_bijective (ConcreteCategory.bijective_of_isIso
    (Scheme.ΓSpecIso (CommRingCat.of (chart I a))).inv)

end

open CategoryTheory AlgebraicGeometry
variable {R : Type} [CommRing R] (I : Ideal R)

def exceptionalLineBundle : Geometry.LineBundle (affineBlowup I) :=
  Geometry.idealLineBundle (exceptionalIdeal I) (chartCover I) (chartEquation I)
    (exceptional_chart I) (chartEquation_regular I)

def exceptionalInclusion : (exceptionalLineBundle I).sheaf ⟶ IdealModule.unit (affineBlowup I) :=
  IdealModule.closedInclusion (exceptionalIdeal I)

instance exceptionalInclusion_mono : Mono (exceptionalInclusion I) := by
  exact inferInstanceAs (Mono (IdealModule.inclusion (exceptionalIdeal I).subschemeι))



lemma exceptional_presents : Geometry.PresentsPullbackIdeal (IdealPullback.specIdeal I)
    (projection I) (exceptionalLineBundle I) (exceptionalInclusion I) := by
  refine ⟨exceptionalInclusion_mono I, fun U V e => ?_⟩
  change ((IdealModule.closedInclusion (exceptionalIdeal I)).val.app (Opposite.op U.1)).hom.range = _
  rw [IdealModule.closed_image]
  exact IdealPullback.comap_ideal (IdealPullback.specIdeal I) (projection I) U V e

theorem exceptional_invertible : Geometry.InvertiblePullbackIdeal (IdealPullback.specIdeal I)
    (projection I) :=
  ⟨exceptionalLineBundle I, exceptionalInclusion I, exceptional_presents I⟩

end PiExponentSeshadri.ReesGrading

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/ReesExceptionalSheaf.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.ReesExceptional

namespace OAI

namespace PiExponentSeshadri.ReesGrading
noncomputable section
variable {R : Type} [CommRing R] (I : Ideal R)

theorem exceptionalLineBundle_sheaf_eq :
    (exceptionalLineBundle I).sheaf = IdealModule.closedModule (exceptionalIdeal I) := rfl

end
end PiExponentSeshadri.ReesGrading

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/ReesFiniteCover.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.ReesExceptional
import OAI.NumberTheory.PiExponent.Ampleness.ReesPolynomialPresentation

namespace OAI

noncomputable section
open CategoryTheory AlgebraicGeometry TopologicalSpace
namespace PiExponent.ReesFiniteCover
open PiExponentSeshadri.ReesGrading
variable {R J : Type} [CommRing R] (I : Ideal R) (a : J → I)
variable (ha : Ideal.span (Set.range fun j => (a j).val) = I)
local instance chartOpenImmersion (j : J) : IsOpenImmersion ((chartCover I).f (a j)) :=
  (chartCover I).map_prop (a j)
include ha

theorem adjoin_eq_top : Algebra.adjoin R (Set.range fun j => generator I (a j)) = ⊤ := by
  rw [Algebra.adjoin_range_eq_range_aeval]
  apply top_unique
  intro z hz
  exact ReesPolynomialPresentation.presentation_surjective I a ha z

theorem adjoin_zero_eq_top :
    Algebra.adjoin (piece I 0) (Set.range fun j => generator I (a j)) = ⊤ := by
  apply top_unique
  intro z hz
  clear hz
  have hh : z ∈ Algebra.adjoin R (Set.range fun j => generator I (a j)) := by
    rw [adjoin_eq_top I a ha]
    trivial
  induction hh using Algebra.adjoin_induction with
  | mem x hx => exact Algebra.subset_adjoin hx
  | algebraMap r =>
    exact (Algebra.adjoin (piece I 0) (Set.range fun j => generator I (a j))).algebraMap_mem
      (zeroEquiv I r)
  | add x y _ _ hx hy => exact add_mem hx hy
  | mul x y _ _ hx hy => exact mul_mem hx hy

theorem iSup_generator_basicOpen :
    (⨆ j, Proj.basicOpen (piece I) (generator I (a j))) = ⊤ :=
  Proj.iSup_basicOpen_eq_top' (piece I) (fun j => generator I (a j))
    (fun j => ⟨1, generator_mem I (a j)⟩) (adjoin_zero_eq_top I a ha)

theorem iSup_generator_opensRange :
    (⨆ j, ((chartCover I).f (a j)).opensRange) = ⊤ := by
  have h j : ((chartCover I).f (a j)).opensRange =
      Proj.basicOpen (piece I) (generator I (a j)) :=
    Proj.opensRange_awayι (piece I) _ (generator_mem I (a j)) (by decide)
  simp_rw [h]
  exact iSup_generator_basicOpen I a ha

def cover : (affineBlowup I).AffineOpenCover where
  I₀ := J
  X j := CommRingCat.of (chart I (a j))
  f j := (chartCover I).f (a j)
  map_prop j := (chartCover I).map_prop (a j)
  idx x := (Opens.mem_iSup.mp ((iSup_generator_opensRange I a ha).ge (Set.mem_univ x))).choose
  covers x :=
    (Opens.mem_iSup.mp ((iSup_generator_opensRange I a ha).ge (Set.mem_univ x))).choose_spec

end PiExponent.ReesFiniteCover
end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/ReesFixedChart.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.ExceptionalAffineChart
import OAI.NumberTheory.PiExponent.Ampleness.ReesProductFrames

namespace OAI

namespace PiExponent.ReesFrozenChart
noncomputable section
open CategoryTheory AlgebraicGeometry
open PiExponentSeshadri.ReesGrading PiExponent.ReesProductChart
attribute [local irreducible] affineBlowup projection exceptionalLineBundle exceptionalInclusion exceptionalIdeal
  PiExponentSeshadri.Geometry.LineBundle.pow
variable {R J : Type} [CommRing R] [Fintype J] [DecidableEq J]
variable (I : Ideal R) (a : J → I) (s : Finset J)

omit [Fintype J] [DecidableEq J] in
theorem exists_coordinateRing : ∃ C : CommRingCat, C = CommRingCat.of (Chart I a s) := ⟨_,rfl⟩
def coordinateRing : CommRingCat := (exists_coordinateRing I a s).choose
omit [Fintype J] [DecidableEq J] in
theorem coordinateRing_eq : coordinateRing I a s = CommRingCat.of (Chart I a s) :=
  (exists_coordinateRing I a s).choose_spec

def coordinateEquiv : coordinateRing I a s ≃+* Chart I a s :=
  (eqToIso (coordinateRing_eq I a s)).commRingCatIsoToRingEquiv

private abbrev coordinateInv : CommRingCat.of (Chart I a s) ⟶ coordinateRing I a s :=
  CommRingCat.ofHom (coordinateEquiv I a s).symm.toRingHom

def base : R →+* coordinateRing I a s :=
  (coordinateInv I a s).hom.comp (ReesProductChart.chartBase I a s)

instance coordinateInv_isIso :
    IsIso (CommRingCat.ofHom (coordinateEquiv I a s).symm.toRingHom :
    CommRingCat.of (Chart I a s) ⟶ coordinateRing I a s) := by
  change IsIso (eqToIso (coordinateRing_eq I a s)).inv
  infer_instance

private local instance coordinateSpec_isIso :
    IsIso (Spec.map (coordinateInv I a s)) :=
  inferInstanceAs (IsIso
    (Scheme.Spec.mapIso (eqToIso (coordinateRing_eq I a s)).symm.op).hom)

variable {s} (hs : s.Nonempty)
def chart : Spec (coordinateRing I a s) ⟶ affineBlowup I :=
  Spec.map (coordinateInv I a s) ≫
    ReesProductPowerSections.chartMorphism I a hs

instance : IsOpenImmersion (chart I a hs) := by
  exact IsOpenImmersion.comp _ _

theorem chart_projection :
    chart I a hs ≫ projection I = Spec.map (CommRingCat.ofHom (base I a s)) := by
  rw [chart, Category.assoc, ReesProductPowerSections.chartMorphism_projection]
  exact (Spec.map_comp
    (show CommRingCat.of R ⟶ CommRingCat.of (Chart I a s) from
      CommRingCat.ofHom (ReesProductChart.chartBase I a s))
    (coordinateInv I a s)).symm

theorem chart_opensRange :
    (chart I a hs).opensRange = (ReesProductPowerSections.chartMorphism I a hs).opensRange :=
  Scheme.Hom.opensRange_comp_of_isIso _ _

def chartOpen : (affineBlowup I).affineOpens :=
  ⟨(chart I a hs).opensRange, isAffineOpen_opensRange _⟩

theorem chartOpen_eq :
    (chartOpen I a hs).1 = (ReesProductPowerSections.chartOpen I a hs).1 :=
  chart_opensRange I a hs

end
end PiExponent.ReesFrozenChart

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/ReesFixedFrames.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.ReesFixedChart

namespace OAI

namespace PiExponent.ReesFrozenChart
noncomputable section
open CategoryTheory AlgebraicGeometry
open PiExponentSeshadri.ReesGrading PiExponent.ReesProductChart
attribute [local irreducible] affineBlowup projection exceptionalLineBundle exceptionalInclusion exceptionalIdeal
  PiExponentSeshadri.Geometry.LineBundle.pow
variable {R J : Type} [CommRing R] [Fintype J] [DecidableEq J]
variable (I : Ideal R) (a : J → I) {s : Finset J} (hs : s.Nonempty)

theorem frame_nonempty_congr {X : Scheme} (M : X.Modules) {U V : X.Opens}
    (h : U = V)
    (he : Nonempty (M.restrict U.ι ≅ PiExponentSeshadri.Frames.O U.toScheme)) :
    Nonempty (M.restrict V.ι ≅ PiExponentSeshadri.Frames.O V.toScheme) := by
  subst V
  exact he

theorem chartFrame_nonempty {p : J} (hp : p ∈ s) :
    Nonempty ((exceptionalLineBundle I).sheaf.restrict (chartOpen I a hs).1.ι ≅
      PiExponentSeshadri.Frames.O (chartOpen I a hs).1.toScheme) :=
  frame_nonempty_congr (exceptionalLineBundle I).sheaf (chartOpen_eq I a hs).symm
    (ReesProductPowerSections.chartFrame_nonempty I a hs hp)

def chartFrame {p : J} (hp : p ∈ s) :
    (exceptionalLineBundle I).sheaf.restrict (chartOpen I a hs).1.ι ≅
      PiExponentSeshadri.Frames.O (chartOpen I a hs).1.toScheme :=
  (chartFrame_nonempty I a hs hp).some

end
end PiExponent.ReesFrozenChart

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/ReesFixedPower.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.ReesFixedChart
import OAI.NumberTheory.PiExponent.Ampleness.ReesProductPower

namespace OAI

namespace PiExponent.ReesFrozenPower
noncomputable section
open PiExponent.ReesFrozenChart
attribute [local instance] MvPolynomial.weightedGradedAlgebra
variable {R J : Type} [CommRing R] [Fintype J] [DecidableEq J]
variable (I : Ideal R) (a : J → I) (s : Finset J)

omit [Fintype J] [DecidableEq J] in
theorem map_power_eq (n : ℕ) :
    ((I^n).map (base I a s)).map (coordinateEquiv I a s).toRingHom =
      (I^n).map (ReesProductChart.chartBase I a s) := by
  rw [Ideal.map_map]
  have he : (coordinateEquiv I a s).toRingHom.comp (base I a s) =
      ReesProductChart.chartBase I a s := by
    apply RingHom.ext
    intro r
    exact (coordinateEquiv I a s).apply_symm_apply _
  rw [he]

omit [Fintype J] [DecidableEq J] in
theorem coordinate_mem_power (n : ℕ) (x : ((I^n).map (base I a s))) :
    coordinateEquiv I a s x.val ∈ (I^n).map (ReesProductChart.chartBase I a s) := by
  have hx := Ideal.mem_map_of_mem
    (show coordinateRing I a s →+* ReesProductChart.Chart I a s from
      (coordinateEquiv I a s).toRingHom) x.property
  exact (congrArg (fun K : Ideal (ReesProductChart.Chart I a s) =>
    coordinateEquiv I a s x.val ∈ K) (map_power_eq I a s n)).mp hx

omit [Fintype J] [DecidableEq J] in
theorem inverse_map_power_eq (n : ℕ) :
    ((I^n).map (ReesProductChart.chartBase I a s)).map (coordinateEquiv I a s).symm.toRingHom =
      (I^n).map (base I a s) := by
  rw [Ideal.map_map]
  rfl

omit [Fintype J] [DecidableEq J] in
theorem inverse_mem_power (n : ℕ)
    (y : ((I^n).map (ReesProductChart.chartBase I a s))) :
    (coordinateEquiv I a s).symm y.val ∈ (I^n).map (base I a s) := by
  have hy := Ideal.mem_map_of_mem
    (show ReesProductChart.Chart I a s →+* coordinateRing I a s from
      (coordinateEquiv I a s).symm.toRingHom) y.property
  exact (congrArg (fun K : Ideal (coordinateRing I a s) =>
    (coordinateEquiv I a s).symm y.val ∈ K) (inverse_map_power_eq I a s n)).mp hy

def powerEquiv (n : ℕ) : ((I^n).map (base I a s)) ≃+
    ((I^n).map (ReesProductChart.chartBase I a s)) where
  toFun x := ⟨coordinateEquiv I a s x.val, coordinate_mem_power I a s n x⟩
  invFun y := ⟨(coordinateEquiv I a s).symm y.val, inverse_mem_power I a s n y⟩
  left_inv x := Subtype.ext ((coordinateEquiv I a s).symm_apply_apply x.val)
  right_inv y := Subtype.ext ((coordinateEquiv I a s).apply_symm_apply y.val)
  map_add' x y := Subtype.ext (map_add (coordinateEquiv I a s) x.val y.val)

omit [Fintype J] [DecidableEq J] in
@[simp] theorem powerEquiv_apply (n : ℕ) (z : ((I^n).map (base I a s))) :
    (powerEquiv I a s n z).val = coordinateEquiv I a s z.val := rfl

variable {s}

def pieceEquiv {p : J} (hp : p ∈ s) (n : ℕ) :
    ReesLocalizedIntersections.Piece I a s n ≃+ ((I^n).map (base I a s)) :=
  (ReesProductPower.chartPowerEquiv I a hp n).trans (powerEquiv I a s n).symm

theorem coordinate_pieceEquiv {p : J} (hp : p ∈ s) (n : ℕ)
    (z : ReesLocalizedIntersections.Piece I a s n) :
    coordinateEquiv I a s (pieceEquiv I a hp n z).val =
      (ReesProductPower.chartPowerMap I a hp n z).val := by
  change (powerEquiv I a s n (pieceEquiv I a hp n z)).val = _
  exact congrArg Subtype.val ((powerEquiv I a s n).apply_symm_apply _)

end
end PiExponent.ReesFrozenPower

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/ReesFixedPowerRestriction.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.ReesFixedPower
import OAI.NumberTheory.PiExponent.Ampleness.ReesFixedRestriction

namespace OAI

namespace PiExponent.ReesFrozenPower
noncomputable section
open PiExponent.ReesFrozenChart
attribute [local instance] MvPolynomial.weightedGradedAlgebra
variable {R J : Type} [CommRing R] [Fintype J] [DecidableEq J]
variable (I : Ideal R) (a : J → I)

theorem pieceEquiv_restriction {s t : Finset J} {p r : J} (hp : p ∈ s) (hr : r ∈ t)
    (hst : s ⊆ t) (n : ℕ) (z : ReesLocalizedIntersections.Piece I a s n) :
    letI := ReesPolynomialPresentation.presentationAlgebra I a
    letI := ReesGradedModule.gradedScalarAction I a
    (pieceEquiv I a hr n (GradedCech.setRestriction
      (GradedPolynomialLaurent.grading (J := J) (R := R)) (ReesGradedModule.integerPiece I)
      MvPolynomial.X GradedPolynomialLaurent.variable_mem hst n z)).val =
      restriction I a hst (pieceEquiv I a hp n z).val := by
  let := ReesPolynomialPresentation.presentationAlgebra I a
  let := ReesGradedModule.gradedScalarAction I a
  apply (coordinateEquiv I a t).injective
  rw [coordinate_pieceEquiv, ReesProductRestriction.chartPowerMap_restriction I a hp hr hst n]
  change ReesProductRestriction.chartRestriction I a hst
    (ReesProductPower.chartPowerMap I a hp n z).val = _
  simp only [restriction, RingHom.comp_apply, RingEquiv.toRingHom_eq_coe,
    RingEquiv.coe_toRingHom, RingEquiv.apply_symm_apply]
  rw [coordinate_pieceEquiv]

end
end PiExponent.ReesFrozenPower

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/ReesFixedRestriction.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.ReesFixedChart
import OAI.NumberTheory.PiExponent.Ampleness.ReesProductSchemeRestriction

namespace OAI

namespace PiExponent.ReesFrozenChart
noncomputable section
open CategoryTheory AlgebraicGeometry
open PiExponentSeshadri.ReesGrading PiExponent.ReesProductChart
attribute [local irreducible] affineBlowup projection
variable {R J : Type} [CommRing R] [Fintype J] [DecidableEq J]
variable (I : Ideal R) (a : J → I)

def restriction {s t : Finset J} (hst : s ⊆ t) : coordinateRing I a s →+* coordinateRing I a t :=
  (coordinateEquiv I a t).symm.toRingHom.comp
    ((ReesProductRestriction.chartRestriction I a hst).comp (coordinateEquiv I a s).toRingHom)

theorem restriction_base {s t : Finset J} (hst : s ⊆ t) (r : R) :
    restriction I a hst (base I a s r) = base I a t r := by
  simp only [restriction, base, RingHom.comp_apply, RingEquiv.toRingHom_eq_coe,
    RingEquiv.coe_toRingHom]
  change (coordinateEquiv I a t).symm
      (ReesProductRestriction.chartRestriction I a hst
        ((coordinateEquiv I a s)
          ((coordinateEquiv I a s).symm (ReesProductChart.chartBase I a s r)))) =
    (coordinateEquiv I a t).symm (ReesProductChart.chartBase I a t r)
  rw [RingEquiv.apply_symm_apply, ReesProductRestriction.chartRestriction_base]

theorem restriction_chart {s t : Finset J} (hs : s.Nonempty) (ht : t.Nonempty) (hst : s ⊆ t) :
    Spec.map (CommRingCat.ofHom (restriction I a hst)) ≫ chart I a hs = chart I a ht := by
  have he : (restriction I a hst).comp (coordinateEquiv I a s).symm.toRingHom =
      (coordinateEquiv I a t).symm.toRingHom.comp (ReesProductRestriction.chartRestriction I a hst) := by
    apply RingHom.ext
    intro z
    simp only [restriction, RingHom.comp_apply, RingEquiv.toRingHom_eq_coe,
      RingEquiv.coe_toRingHom, RingEquiv.apply_symm_apply]
  have heCat :
      (CommRingCat.ofHom (coordinateEquiv I a s).symm.toRingHom :
        CommRingCat.of (Chart I a s) ⟶ coordinateRing I a s) ≫
        CommRingCat.ofHom (restriction I a hst) =
      (CommRingCat.ofHom (ReesProductRestriction.chartRestriction I a hst) :
        CommRingCat.of (Chart I a s) ⟶ CommRingCat.of (Chart I a t)) ≫
        CommRingCat.ofHom (coordinateEquiv I a t).symm.toRingHom :=
    congrArg (fun f : Chart I a s →+* coordinateRing I a t => CommRingCat.ofHom f) he
  rw [chart, ← Category.assoc, ← Spec.map_comp]
  erw [heCat]
  rw [Spec.map_comp, Category.assoc,
    ReesProductSchemeRestriction.chartRestriction_chartMorphism I a hs ht hst]
  rfl

end
end PiExponent.ReesFrozenChart

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/ReesGradedModule.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.ReesPolynomialPresentation
import OAI.NumberTheory.PiExponent.Cohomology.GradedPolynomialLaurent
import OAI.NumberTheory.PiExponent.Polynomials.NatToIntGrading

namespace OAI

namespace PiExponent.ReesGradedModule
noncomputable section
open PiExponentSeshadri.ReesGrading
open PiExponent.ReesPolynomialPresentation PiExponent.GradedPolynomialLaurent
attribute [local instance] MvPolynomial.weightedGradedAlgebra
variable {R J : Type*} [CommRing R] [Fintype J] (I : Ideal R) (a : J → I)

abbrev integerPiece : ℤ → AddSubgroup (reesAlgebra I) :=
  NatToIntGrading.piece (piece I)

instance integerGradedRing : GradedRing (integerPiece I) where
  toGradedMonoid := NatToIntGrading.gradedMonoid (piece I)
  toDecomposition := NatToIntGrading.decomposition (piece I)

def ordinaryPowerEquivIntegerPiece (n : ℕ) : ↥(I ^ n : Ideal R) ≃+ integerPiece I (n : ℤ) :=
  (ReesPushdown.ordinaryPowerEquivPiece I n).toAddEquiv

theorem polynomial_negative_eq_zero (n : ℕ) (p : MvPolynomial J R)
    (hp : p ∈ grading (J := J) (R := R) (.negSucc n)) : p = 0 := by
  apply MvPolynomial.IsWeightedHomogeneous.eq_zero_of_no_monomials hp
  intro b hb
  have hnonneg : 0 ≤ Finsupp.weight (1 : J → ℤ) b := by
    rw [Finsupp.weight_eq_sum]
    exact Finset.sum_nonneg fun j _ => by simp
  omega

theorem presentation_integer_mem {d : ℤ} {p : MvPolynomial J R}
    (hp : p ∈ grading (J := J) (R := R) d) :
    presentation I a p ∈ integerPiece I d := by
  cases d with
  | ofNat n =>
      change presentation I a p ∈ piece I n
      apply presentation_homogeneous_mem I a
      change p ∈ MvPolynomial.weightedHomogeneousSubmodule R (1 : J → ℤ) (n : ℤ) at hp
      rw [GradedH0.integer_grading_eq_homogeneous (R := R) (ι := J) n] at hp
      exact hp
  | negSucc n =>
      rw [polynomial_negative_eq_zero n p hp, map_zero]
      exact zero_mem _

def gradedPresentation : grading (J := J) (R := R) →+*ᵍ integerPiece I where
  __ := (presentation I a).toRingHom
  map_mem := presentation_integer_mem I a

theorem presentation_degree_compatible (d : ℤ) (p : MvPolynomial J R) :
    presentation I a (DirectSum.decompose (grading (J := J) (R := R)) p d : MvPolynomial J R) =
      (DirectSum.decompose (integerPiece I) (presentation I a p) d : reesAlgebra I) :=
  (gradedPresentation I a).map_directSumDecompose

theorem gradedScalarAction :
    letI := presentationAlgebra I a
    SetLike.GradedSMul (grading (J := J) (R := R)) (integerPiece I) := by
  let := presentationAlgebra I a
  constructor
  intro i j p z hp hz
  change presentation I a p * z ∈ integerPiece I (i + j)
  exact SetLike.mul_mem_graded (presentation_integer_mem I a hp) hz

theorem finite_graded_module
    (ha : Ideal.span (Set.range fun j => (a j).val) = I) :
    letI := presentationAlgebra I a
    Module.Finite (MvPolynomial J R) (reesAlgebra I) ∧
      SetLike.GradedSMul (grading (J := J) (R := R)) (integerPiece I) := by
  exact ⟨finite_presented_module I a ha, gradedScalarAction I a⟩

end
end PiExponent.ReesGradedModule

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/ReesLocalizedChart.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.ReesGradedModule
import OAI.NumberTheory.PiExponent.LocalAlgebra.LocalizedAlgebraEvaluation

namespace OAI

namespace PiExponent.ReesLocalizedChart
noncomputable section
open PiExponentSeshadri.ReesGrading
open PiExponent.ReesGradedModule PiExponent.ReesPolynomialPresentation
open PiExponent.GradedPolynomialLaurent PiExponent.GradedLocalizationExact
attribute [local instance] MvPolynomial.weightedGradedAlgebra
variable {R J : Type*} [CommRing R] [Fintype J]
variable (I : Ideal R) (a : J → I) (j : J)

abbrev LocalizationModule :=
  letI := presentationAlgebra I a
  LocalizedModule (Submonoid.powers (MvPolynomial.X j : MvPolynomial J R)) (reesAlgebra I)

def localizationEvaluation : LocalizationModule I a j →+ Localization.Away (a j).val := by
  letI := presentationAlgebra I a
  exact LocalizedAlgebraEvaluation.evaluation (Submonoid.powers (MvPolynomial.X j))
    (Submonoid.powers (a j).val) (evaluation I) (by
      rintro ⟨_, k, rfl⟩
      refine ⟨k, ?_⟩
      change (a j).val ^ k = evaluation I (presentation I a (MvPolynomial.X j ^ k))
      simp only [map_pow, presentation_X, evaluation_generator])

omit [Fintype J] in
theorem localizationEvaluation_fraction (m : reesAlgebra I) (k : ℕ) :
    letI := presentationAlgebra I a
    localizationEvaluation I a j (fraction (MvPolynomial.X j : MvPolynomial J R) m k) =
      IsLocalization.mk' (Localization.Away (a j).val) (evaluation I m)
        (powerDenominator (a j).val k) := by
  let := presentationAlgebra I a
  unfold localizationEvaluation fraction
  rw [LocalizedAlgebraEvaluation.evaluation_mk]
  congr 1
  apply Subtype.ext
  change evaluation I (presentation I a (MvPolynomial.X j ^ k)) = (a j).val ^ k
  simp only [map_pow, presentation_X, evaluation_generator]

abbrev Piece (n : ℕ) :=
  letI := presentationAlgebra I a
  letI := gradedScalarAction I a
  degreePiece (grading (J := J) (R := R)) (integerPiece I)
    (MvPolynomial.X j) 1 (variable_mem j) (n : ℤ)

def pieceEvaluation (n : ℕ) : Piece I a j n →+ Localization.Away (a j).val := by
  letI := presentationAlgebra I a
  letI := gradedScalarAction I a
  exact (localizationEvaluation I a j).comp (Piece I a j n).subtype

theorem pieceEvaluation_injective (n : ℕ) : Function.Injective (pieceEvaluation I a j n) := by
  let := presentationAlgebra I a
  let := gradedScalarAction I a
  apply (injective_iff_map_eq_zero _).mpr
  intro z hz
  obtain ⟨k, m, hm, hrep⟩ := z.property
  have hm' : m ∈ piece I (n + k) := by
    change m ∈ integerPiece I (↑(n + k))
    simpa only [Nat.cast_add, mul_one] using hm
  have heval : evaluation I m = (m : Polynomial R).coeff (n + k) := evaluation_piece I ⟨m, hm'⟩
  change localizationEvaluation I a j z.val = 0 at hz
  rw [hrep, localizationEvaluation_fraction] at hz
  obtain ⟨⟨b, hb⟩, hbm⟩ := (IsLocalization.mk'_eq_zero_iff
    (M := Submonoid.powers (a j).val) (S := Localization.Away (a j).val) _ _).mp hz
  obtain ⟨l, rfl⟩ := hb
  apply Subtype.ext
  change z.val = 0
  rw [hrep, fraction_eq_zero]
  refine ⟨l, ?_⟩
  change presentation I a (MvPolynomial.X j ^ l) * m = 0
  rw [map_pow, presentation_X]
  apply Subtype.ext
  change (generator I (a j) : Polynomial R) ^ l * (m : Polynomial R) = 0
  rw [(mem_piece I (n + k) m).mp hm', generator_val,
    Polynomial.monomial_pow, Polynomial.monomial_mul_monomial]
  rw [heval] at hbm
  simp only [hbm, map_zero]

theorem pieceEvaluation_mem_chartPower (n : ℕ) (z : Piece I a j n) :
    ∃ s : ↥((I ^ n).map (chartBase I (a j))),
      chartMap I (a j) s.val = pieceEvaluation I a j n z := by
  let := presentationAlgebra I a
  let := gradedScalarAction I a
  obtain ⟨k, m, hm, hrep⟩ := z.property
  have hm' : m ∈ piece I (n + k) := by
    change m ∈ integerPiece I (↑(n + k))
    simpa only [Nat.cast_add, mul_one] using hm
  let q : chart I (a j) := HomogeneousLocalization.Away.mk (piece I)
    (generator_mem I (a j)) (n + k) m (by simpa using hm')
  have hmem : (chartBase I (a j) (a j).val) ^ n * q ∈
      (I ^ n).map (chartBase I (a j)) := by
    rw [ReesPushdown.chart_ordinaryPower_principal]
    exact Ideal.mul_mem_right q _ (Ideal.subset_span (by simp))
  refine ⟨⟨(chartBase I (a j) (a j).val) ^ n * q, hmem⟩, ?_⟩
  change chartMap I (a j) ((chartBase I (a j) (a j).val) ^ n * q) =
    localizationEvaluation I a j z.val
  have hmap : chartMap I (a j) ((chartBase I (a j) (a j).val) ^ n) =
      algebraMap R (Localization.Away (a j).val) ((a j).val ^ n) := by
    calc
      _ = (chartMap I (a j) (chartBase I (a j) (a j).val)) ^ n :=
        (chartMap I (a j)).map_pow _ n
      _ = _ := by rw [chartMap_base, map_pow]
  rw [hrep, localizationEvaluation_fraction, map_mul, hmap]
  change (algebraMap R (Localization.Away (a j).val) ((a j).val ^ n)) *
    chartMap I (a j) (HomogeneousLocalization.Away.mk (piece I)
      (generator_mem I (a j)) (n + k) m _) = _
  rw [chartMap_mk, IsLocalization.mul_mk'_eq_mk'_of_mul]
  apply IsLocalization.mk'_eq_of_eq
  change (a j).val ^ (n + k) * evaluation I m =
    (a j).val ^ k * ((a j).val ^ n * evaluation I m)
  rw [pow_add]
  ring

theorem chartPower_mem_pieceEvaluation (n : ℕ)
    (s : ↥((I ^ n).map (chartBase I (a j)))) :
    ∃ z : Piece I a j n, pieceEvaluation I a j n z = chartMap I (a j) s.val := by
  let := presentationAlgebra I a
  let := gradedScalarAction I a
  obtain ⟨k, b, hb, hs⟩ := ReesPushdown.chart_ordinaryPower_fraction I (a j) n s.val s.property
  let m := ReesPushdown.ordinaryPowerEquivPiece I (n + k) ⟨b, hb⟩
  have hm : m.val ∈ integerPiece I ((n : ℤ) + (k : ℤ) * 1) := by
    have hm0 : m.val ∈ integerPiece I (↑(n + k)) := m.property
    simpa only [Nat.cast_add, mul_one] using hm0
  let z : Piece I a j n := ⟨fraction (MvPolynomial.X j : MvPolynomial J R) m.val k,
    k, m.val, hm, rfl⟩
  refine ⟨z, ?_⟩
  change localizationEvaluation I a j (fraction (MvPolynomial.X j : MvPolynomial J R) m.val k) = _
  rw [localizationEvaluation_fraction, hs]
  have heval : evaluation I m.val = b := by
    rw [evaluation_piece I m]
    exact ReesPushdown.ordinaryPowerEquivPiece_apply_coeff I (n + k) ⟨b, hb⟩
  rw [heval]
  rfl

def chartPowerMap (n : ℕ) : Piece I a j n →+ ↥((I ^ n).map (chartBase I (a j))) where
  toFun z := (pieceEvaluation_mem_chartPower I a j n z).choose
  map_zero' := by
    apply Subtype.ext
    apply chartMap_injective I (a j)
    rw [(pieceEvaluation_mem_chartPower I a j n 0).choose_spec, map_zero]
    change 0 = chartMap I (a j) 0
    exact (map_zero _).symm
  map_add' z w := by
    apply Subtype.ext
    apply chartMap_injective I (a j)
    change chartMap I (a j) _ = chartMap I (a j) (_ + _)
    rw [(pieceEvaluation_mem_chartPower I a j n (z+w)).choose_spec, map_add, map_add,
      (pieceEvaluation_mem_chartPower I a j n z).choose_spec,
      (pieceEvaluation_mem_chartPower I a j n w).choose_spec]

theorem chartPowerMap_evaluation (n : ℕ) (z : Piece I a j n) :
    chartMap I (a j) (chartPowerMap I a j n z).val = pieceEvaluation I a j n z :=
  (pieceEvaluation_mem_chartPower I a j n z).choose_spec

def chartPowerEquiv (n : ℕ) : Piece I a j n ≃+ ↥((I ^ n).map (chartBase I (a j))) :=
  AddEquiv.ofBijective (chartPowerMap I a j n) ⟨by
    intro z w hzw
    apply pieceEvaluation_injective I a j n
    rw [← chartPowerMap_evaluation, ← chartPowerMap_evaluation, hzw], by
    intro s
    obtain ⟨z, hz⟩ := chartPower_mem_pieceEvaluation I a j n s
    refine ⟨z, ?_⟩
    apply Subtype.ext
    apply chartMap_injective I (a j)
    rw [chartPowerMap_evaluation, hz]⟩

end
end PiExponent.ReesLocalizedChart

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/ReesLocalizedIntersections.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.ReesLocalizedChart
import OAI.NumberTheory.PiExponent.Cohomology.GradedCech

namespace OAI

namespace PiExponent.ReesLocalizedIntersections
noncomputable section
open PiExponentSeshadri.ReesGrading
open PiExponent.ReesGradedModule PiExponent.ReesPolynomialPresentation
open PiExponent.GradedPolynomialLaurent PiExponent.GradedLocalizationExact PiExponent.GradedCech
attribute [local instance] MvPolynomial.weightedGradedAlgebra
variable {R J : Type*} [CommRing R] [Fintype J] [DecidableEq J]
variable (I : Ideal R) (a : J → I)

def coefficientProduct (s : Finset J) : R := ∏ j ∈ s, (a j).val

omit [Fintype J] [DecidableEq J] in
theorem evaluation_presentation_product (s : Finset J) :
    evaluation I (presentation I a (coverProduct MvPolynomial.X s)) = coefficientProduct I a s := by
  simp only [coverProduct, coefficientProduct, map_prod, presentation_X, evaluation_generator]

abbrev LocalizationModule (s : Finset J) :=
  letI := presentationAlgebra I a
  LocalizedModule (Submonoid.powers (coverProduct (MvPolynomial.X : J → MvPolynomial J R) s))
    (reesAlgebra I)

def localizationEvaluation (s : Finset J) :
    LocalizationModule I a s →+ Localization.Away (coefficientProduct I a s) := by
  letI := presentationAlgebra I a
  exact LocalizedAlgebraEvaluation.evaluation (Submonoid.powers (coverProduct MvPolynomial.X s))
    (Submonoid.powers (coefficientProduct I a s)) (evaluation I) (by
      rintro ⟨_, k, rfl⟩
      refine ⟨k, ?_⟩
      change coefficientProduct I a s ^ k =
        evaluation I (presentation I a (coverProduct MvPolynomial.X s ^ k))
      rw [map_pow, map_pow, evaluation_presentation_product])

omit [Fintype J] [DecidableEq J] in
theorem localizationEvaluation_fraction (s : Finset J) (m : reesAlgebra I) (k : ℕ) :
    letI := presentationAlgebra I a
    localizationEvaluation I a s (fraction
      (coverProduct (MvPolynomial.X : J → MvPolynomial J R) s) m k) =
      IsLocalization.mk' (Localization.Away (coefficientProduct I a s)) (evaluation I m)
        (powerDenominator (coefficientProduct I a s) k) := by
  let := presentationAlgebra I a
  unfold localizationEvaluation fraction
  rw [LocalizedAlgebraEvaluation.evaluation_mk]
  congr 1
  apply Subtype.ext
  change evaluation I (presentation I a (coverProduct MvPolynomial.X s ^ k)) =
    coefficientProduct I a s ^ k
  rw [map_pow, map_pow, evaluation_presentation_product]

omit [Fintype J] [DecidableEq J] in
theorem localizationEvaluation_smul (s : Finset J) (p : MvPolynomial J R)
    (z : LocalizationModule I a s) :
    letI := presentationAlgebra I a
    localizationEvaluation I a s (p • z) =
      algebraMap R (Localization.Away (coefficientProduct I a s))
        (evaluation I (presentation I a p)) * localizationEvaluation I a s z := by
  let := presentationAlgebra I a
  exact LocalizedAlgebraEvaluation.evaluation_smul _ _ _ _ p z

def coefficientRestriction {s t : Finset J} (hst : s ⊆ t) :
    Localization.Away (coefficientProduct I a s) →+*
      Localization.Away (coefficientProduct I a t) :=
  IsLocalization.Away.lift (coefficientProduct I a s)
    (IsLocalization.Away.isUnit_of_dvd (coefficientProduct I a t) (by
      exact Finset.prod_dvd_prod_of_subset s t _ hst))

omit [Fintype J] [DecidableEq J] in
@[simp] theorem coefficientRestriction_algebraMap {s t : Finset J} (hst : s ⊆ t) (r : R) :
    coefficientRestriction I a hst (algebraMap R (Localization.Away (coefficientProduct I a s)) r) =
      algebraMap R (Localization.Away (coefficientProduct I a t)) r :=
  IsLocalization.Away.lift_eq _ _ _

omit [Fintype J] in
theorem localizationEvaluation_restriction {s t : Finset J} (hst : s ⊆ t)
    (z : LocalizationModule I a s) :
    letI := presentationAlgebra I a
    localizationEvaluation I a t
      (restriction (coverProduct (MvPolynomial.X : J → MvPolynomial J R) s)
        (coverProduct MvPolynomial.X t)
        (coverProduct_dvd (grading (J := J) (R := R)) MvPolynomial.X variable_mem hst) z) =
      coefficientRestriction I a hst (localizationEvaluation I a s z) := by
  let := presentationAlgebra I a
  induction z using LocalizedModule.induction_on with
  | h m den =>
    obtain ⟨k, hk⟩ := den.property
    have hd : den = powerDenominator (coverProduct MvPolynomial.X s) k := Subtype.ext hk.symm
    subst den
    change localizationEvaluation I a t (restriction _ _ _ (fraction _ m k)) =
      coefficientRestriction I a hst (localizationEvaluation I a s (fraction _ m k))
    have hu : IsUnit (algebraMap R (Localization.Away (coefficientProduct I a t))
        (coefficientProduct I a s)) :=
      IsLocalization.Away.isUnit_of_dvd (coefficientProduct I a t) (by
        exact Finset.prod_dvd_prod_of_subset s t _ hst)
    apply (hu.pow k).mul_right_injective
    calc
      _ = localizationEvaluation I a t
          (coverProduct (MvPolynomial.X : J → MvPolynomial J R) s ^ k •
            restriction _ _ _ (fraction _ m k)) := by
        rw [localizationEvaluation_smul, map_pow, map_pow,
          evaluation_presentation_product, map_pow]
      _ = localizationEvaluation I a t (fraction (coverProduct MvPolynomial.X t) m 0) := by
        rw [← map_smul, power_smul_fraction, restriction_fraction_zero]
      _ = algebraMap R (Localization.Away (coefficientProduct I a t)) (evaluation I m) := by
        rw [localizationEvaluation_fraction, powerDenominator_zero, IsLocalization.mk'_one]
      _ = _ := by
        have hspec := congrArg (coefficientRestriction I a hst)
          (IsLocalization.mk'_spec' (Localization.Away (coefficientProduct I a s))
            (evaluation I m) (powerDenominator (coefficientProduct I a s) k))
        rw [localizationEvaluation_fraction]
        simpa only [map_mul, coefficientRestriction_algebraMap, powerDenominator_val, map_pow]
          using hspec.symm

abbrev Piece (s : Finset J) (n : ℕ) :=
  letI := presentationAlgebra I a
  letI := gradedScalarAction I a
  IntersectionPiece (grading (J := J) (R := R)) (integerPiece I)
    MvPolynomial.X variable_mem s n

def pieceEvaluation (s : Finset J) (n : ℕ) :
    Piece I a s n →+ Localization.Away (coefficientProduct I a s) := by
  letI := presentationAlgebra I a
  letI := gradedScalarAction I a
  exact (localizationEvaluation I a s).comp (Piece I a s n).subtype

theorem pieceEvaluation_restriction {s t : Finset J} (hst : s ⊆ t) (n : ℕ)
    (z : Piece I a s n) :
    letI := presentationAlgebra I a
    letI := gradedScalarAction I a
    pieceEvaluation I a t n (setRestriction (grading (J := J) (R := R)) (integerPiece I)
      MvPolynomial.X variable_mem hst n z) =
      coefficientRestriction I a hst (pieceEvaluation I a s n z) := by
  let := presentationAlgebra I a
  let := gradedScalarAction I a
  exact localizationEvaluation_restriction I a hst z.val

theorem pieceEvaluation_injective (s : Finset J) (n : ℕ) :
    Function.Injective (pieceEvaluation I a s n) := by
  let := presentationAlgebra I a
  let := gradedScalarAction I a
  apply (injective_iff_map_eq_zero _).mpr
  intro z hz
  obtain ⟨k, m, hm, hrep⟩ := z.property
  have hm' : m ∈ piece I (n + k * s.card) := by
    change m ∈ integerPiece I (↑(n + k * s.card))
    simpa only [Nat.cast_add, Nat.cast_mul] using hm
  have hp : presentation I a (coverProduct MvPolynomial.X s) ∈ piece I s.card :=
    presentation_integer_mem I a
      (coverProduct_mem (grading (J := J) (R := R)) MvPolynomial.X variable_mem s)
  have heval : evaluation I m = (m : Polynomial R).coeff (n + k * s.card) :=
    evaluation_piece I ⟨m, hm'⟩
  have hep : evaluation I (presentation I a (coverProduct MvPolynomial.X s)) =
      (presentation I a (coverProduct MvPolynomial.X s) : Polynomial R).coeff s.card :=
    evaluation_piece I ⟨_, hp⟩
  change localizationEvaluation I a s z.val = 0 at hz
  rw [hrep, localizationEvaluation_fraction] at hz
  obtain ⟨⟨b, hb⟩, hbm⟩ := (IsLocalization.mk'_eq_zero_iff
    (M := Submonoid.powers (coefficientProduct I a s))
    (S := Localization.Away (coefficientProduct I a s)) _ _).mp hz
  obtain ⟨l, rfl⟩ := hb
  apply Subtype.ext
  change z.val = 0
  rw [hrep, fraction_eq_zero]
  refine ⟨l, ?_⟩
  change presentation I a (coverProduct MvPolynomial.X s ^ l) * m = 0
  rw [map_pow]
  apply Subtype.ext
  change (presentation I a (coverProduct MvPolynomial.X s) : Polynomial R) ^ l *
    (m : Polynomial R) = 0
  rw [(mem_piece I s.card _).mp hp, (mem_piece I (n + k * s.card) m).mp hm',
    Polynomial.monomial_pow, Polynomial.monomial_mul_monomial]
  rw [← hep, evaluation_presentation_product]
  rw [heval] at hbm
  simp only [hbm, map_zero]

end
end PiExponent.ReesLocalizedIntersections

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/ReesPolynomialPresentation.lean <==
import Mathlib.RingTheory.MvPolynomial.Homogeneous
import OAI.NumberTheory.PiExponent.Ampleness.ReesPushdown
import OAI.NumberTheory.PiExponent.Polynomials.GradedSerre

namespace OAI

namespace PiExponent.ReesPolynomialPresentation
noncomputable section
open scoped BigOperators
open Polynomial PiExponentSeshadri.ReesGrading
variable {R J : Type*} [CommRing R] (I : Ideal R) (a : J → I)

def presentation : MvPolynomial J R →ₐ[R] reesAlgebra I :=
  MvPolynomial.aeval (fun j => generator I (a j))

@[simp] theorem presentation_X (j : J) : presentation I a (MvPolynomial.X j) = generator I (a j) :=
  MvPolynomial.aeval_X _ _

theorem presentation_monomial_mem (b : J →₀ ℕ) (r : R) :
    presentation I a (MvPolynomial.monomial b r) ∈ piece I b.degree := by
  classical
  rw [presentation, MvPolynomial.aeval_monomial]
  have hp : (∏ j ∈ b.support, generator I (a j) ^ b j) ∈ piece I b.degree := by
    have h := SetLike.prod_mem_graded (piece I) (fun j => b j)
      (fun j => generator I (a j) ^ b j) (F := b.support)
      (fun j _ => by simpa using SetLike.pow_mem_graded (b j) (generator_mem I (a j)))
    change (∏ j ∈ b.support, generator I (a j) ^ b j) ∈ piece I (∑ j ∈ b.support, b j)
    exact h
  have hr : algebraMap R (reesAlgebra I) r ∈ piece I 0 := by
    simp [mem_piece]
  simpa only [zero_add, Finsupp.prod] using SetLike.mul_mem_graded hr hp

theorem presentation_homogeneous_mem {n : ℕ} {p : MvPolynomial J R}
    (hp : p.IsHomogeneous n) : presentation I a p ∈ piece I n := by
  classical
  induction hp using MvPolynomial.IsWeightedHomogeneous.induction_on with
  | zero => simpa only [map_zero] using (piece I n).zero_mem
  | add p q hp hq ihp ihq => simpa only [map_add] using (piece I n).add_mem ihp ihq
  | monomial b r hb =>
      have hb' : b.degree = n := by rw [Finsupp.degree_eq_weight_one, ← Pi.one_def, hb]
      simpa only [hb'] using presentation_monomial_mem I a b r

theorem evaluation_presentation (p : MvPolynomial J R) :
    evaluation I (presentation I a p) = MvPolynomial.eval (fun j => (a j).val) p := by
  have h : (evaluation I).comp (presentation I a).toRingHom =
      (MvPolynomial.eval₂Hom (RingHom.id R) (fun j => (a j).val)) := by
    apply MvPolynomial.ringHom_ext
    · intro r
      simp [presentation, evaluation]
    · intro j
      simp [presentation, evaluation_generator]
  exact DFunLike.congr_fun h p

theorem homogeneous_piece_surjective
    (ha : Ideal.span (Set.range fun j => (a j).val) = I) (n : ℕ)
    (z : piece I n) :
    ∃ p : MvPolynomial J R, p.IsHomogeneous n ∧ presentation I a p = z.val := by
  have hz : (((z.val : reesAlgebra I) : R[X]).coeff n) ∈
      (Ideal.span (Set.range fun j => (a j).val)) ^ n := by
    rw [ha]
    exact z.val.property n
  obtain ⟨p, hp, heval⟩ := (Ideal.mem_span_pow_iff_exists_isHomogeneous
    (fun j => (a j).val) _).mp hz
  refine ⟨p, hp, ?_⟩
  have hmem := presentation_homogeneous_mem I a hp
  apply Subtype.ext
  rw [(mem_piece I n _).mp hmem, (mem_piece I n _).mp z.property]
  congr 1
  have h := evaluation_presentation I a p
  rw [evaluation, RingHom.comp_apply, AlgHom.toRingHom_eq_coe] at h
  change Polynomial.eval 1 ((presentation I a p : reesAlgebra I) : R[X]) = _ at h
  rw [(mem_piece I n _).mp hmem] at h
  simpa only [Polynomial.eval_monomial, one_pow, mul_one] using h.trans heval

theorem presentation_surjective
    (ha : Ideal.span (Set.range fun j => (a j).val) = I) :
    Function.Surjective (presentation I a) := by
  classical
  intro z
  have hn (n : ℕ) := homogeneous_piece_surjective I a ha n (component I n z)
  choose p hp hpres using hn
  refine ⟨∑ n ∈ ((z : reesAlgebra I) : R[X]).support, p n, ?_⟩
  rw [map_sum]
  simp_rw [hpres]
  apply Subtype.ext
  change (reesAlgebra I).val (∑ n ∈ ((z : reesAlgebra I) : R[X]).support,
    (component I n z).val) = (z : R[X])
  rw [map_sum]
  exact ((z : R[X]).as_sum_support).symm

@[instance_reducible]
def presentationAlgebra : Algebra (MvPolynomial J R) (reesAlgebra I) :=
  (presentation I a).toRingHom.toAlgebra

theorem finite_presented_module
    (ha : Ideal.span (Set.range fun j => (a j).val) = I) :
    letI := presentationAlgebra I a
    Module.Finite (MvPolynomial J R) (reesAlgebra I) := by
  let := presentationAlgebra I a
  exact Module.Finite.of_surjective
    (Algebra.linearMap (MvPolynomial J R) (reesAlgebra I)) (presentation_surjective I a ha)

theorem exists_finite_presentation [IsNoetherianRing R] :
    ∃ (s : Finset R) (a : s → I),
      (∀ j : s, (a j).val = j.val) ∧
      Ideal.span (Set.range fun j => (a j).val) = I ∧
      Function.Surjective (presentation I a) ∧
      ∀ n (z : piece I n), ∃ p : MvPolynomial s R,
        p.IsHomogeneous n ∧ presentation I a p = z.val := by
  classical
  obtain ⟨s, hs⟩ := IsNoetherian.noetherian I
  let a : s → I := fun j => ⟨j.val, by
    rw [← hs]
    exact Submodule.subset_span j.property⟩
  have ha : Ideal.span (Set.range fun j => (a j).val) = I := by
    simpa only [a, Subtype.range_coe_subtype, Finset.setOfPred_mem] using hs
  exact ⟨s, a, fun _ => rfl, ha, presentation_surjective I a ha,
    homogeneous_piece_surjective I a ha⟩

end
end PiExponent.ReesPolynomialPresentation

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/ReesPrincipalLift.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.ReesExceptional

namespace OAI

noncomputable section

namespace PiExponentSeshadri.BlowupLift
universe u v
variable {R : Type u} [CommRing R] (I : Ideal R)
variable {S : Type v} [CommRing S] (f : R →+* S) (r : S)
variable (hI : I.map f = Ideal.span {r}) (hr : IsLeftRegular r)

def coefficient (a : I) : S :=
  Classical.choose ((Ideal.mem_span_singleton.mp
    (show f a.val ∈ Ideal.span {r} from hI ▸ Ideal.mem_map_of_mem f a.property)))

lemma mul_coefficient (a : I) : r * coefficient I f r hI a = f a.val := by
  exact (Classical.choose_spec ((Ideal.mem_span_singleton.mp
    (show f a.val ∈ Ideal.span {r} from hI ▸ Ideal.mem_map_of_mem f a.property)))).symm

include hr in

lemma coefficients_span : Ideal.span (Set.range (coefficient I f r hI)) = ⊤ := by
  let K : Ideal S := Ideal.span (Set.range (coefficient I f r hI))
  have hmap : I.map f ≤ Submodule.map (LinearMap.mulLeft S r) K := by
    rw [Ideal.map_le_iff_le_comap]
    intro a ha
    change f a ∈ Submodule.map (LinearMap.mulLeft S r) K
    exact ⟨coefficient I f r hI ⟨a, ha⟩,
      Ideal.subset_span (Set.mem_range_self _), mul_coefficient I f r hI ⟨a, ha⟩⟩
  have hmem : r ∈ Submodule.map (LinearMap.mulLeft S r) K := by
    apply hmap
    rw [hI]
    exact Ideal.subset_span (Set.mem_singleton r)
  obtain ⟨s, hs, hrs⟩ := hmem
  have hs1 : s = 1 := hr (by simpa using hrs)
  refine Ideal.eq_top_of_isUnit_mem (I := K) ?_ isUnit_one
  exact hs1 ▸ hs

end PiExponentSeshadri.BlowupLift

namespace PiExponentSeshadri.ReesGrading

section
open Polynomial
universe u v
variable {R : Type u} [CommRing R] (I : Ideal R)
variable {S : Type v} [CommRing S] (f : R →+* S) (r : S)
variable (hI : I.map f = Ideal.span {r}) (hr : IsRegular r)

def principalToLocalization : reesAlgebra I →+* Localization.Away r :=
  (Polynomial.eval₂RingHom ((algebraMap S (Localization.Away r)).comp f)
    (IsLocalization.Away.invSelf r)).comp (reesAlgebra I).val.toRingHom

lemma principalToLocalization_base (s : R) :
    principalToLocalization I f r (algebraMap R (reesAlgebra I) s) =
      algebraMap S (Localization.Away r) (f s) := by
  simp [principalToLocalization]

lemma principalToLocalization_generator (a : I) :
    principalToLocalization I f r (generator I a) =
      algebraMap S (Localization.Away r) (BlowupLift.coefficient I f r hI a) := by
  change (Polynomial.eval₂RingHom ((algebraMap S (Localization.Away r)).comp f)
    (IsLocalization.Away.invSelf r)) (monomial 1 a.val) = _
  simp only [coe_eval₂RingHom, eval₂_monomial, RingHom.comp_apply, pow_one]
  rw [← BlowupLift.mul_coefficient I f r hI a, map_mul]
  calc _ = (algebraMap S (Localization.Away r) r * IsLocalization.Away.invSelf r) *
      algebraMap S (Localization.Away r) (BlowupLift.coefficient I f r hI a) := by ring
       _ = _ := by rw [IsLocalization.Away.mul_invSelf, one_mul]

include hI in
lemma principalToLocalization_range (p : reesAlgebra I) :
    ∃ s : S, algebraMap S (Localization.Away r) s = principalToLocalization I f r p := by
  have hp : p ∈ Algebra.adjoin R (Set.range (generator I)) := by
    rw [generators_adjoin]
    trivial
  induction hp using Algebra.adjoin_induction with
  | mem p hp =>
    obtain ⟨a, rfl⟩ := hp
    exact ⟨BlowupLift.coefficient I f r hI a, (principalToLocalization_generator I f r hI a).symm⟩
  | algebraMap s => exact ⟨f s, (principalToLocalization_base I f r s).symm⟩
  | add p q _ _ hp hq =>
    obtain ⟨s, hs⟩ := hp
    obtain ⟨t, ht⟩ := hq
    exact ⟨s+t, by rw [map_add, hs, ht, map_add]⟩
  | mul p q _ _ hp hq =>
    obtain ⟨s, hs⟩ := hp
    obtain ⟨t, ht⟩ := hq
    exact ⟨s*t, by rw [map_mul, hs, ht, map_mul]⟩

include hr in
lemma principalLocalization_injective : Function.Injective (algebraMap S (Localization.Away r)) :=
  IsLocalization.injective _ (Submonoid.powers_le.mpr (isRegular_iff_mem_nonZeroDivisors.mp hr))

def principalMap : reesAlgebra I →+* S where
  toFun p := Classical.choose (principalToLocalization_range I f r hI p)
  map_zero' := principalLocalization_injective r hr (by
    rw [Classical.choose_spec (principalToLocalization_range I f r hI 0), map_zero, map_zero])
  map_one' := principalLocalization_injective r hr (by
    rw [Classical.choose_spec (principalToLocalization_range I f r hI 1), map_one, map_one])
  map_add' p q := principalLocalization_injective r hr (by
    rw [Classical.choose_spec (principalToLocalization_range I f r hI (p+q)), map_add,
      map_add, Classical.choose_spec (principalToLocalization_range I f r hI p),
      Classical.choose_spec (principalToLocalization_range I f r hI q)])
  map_mul' p q := principalLocalization_injective r hr (by
    rw [Classical.choose_spec (principalToLocalization_range I f r hI (p*q)), map_mul,
      map_mul, Classical.choose_spec (principalToLocalization_range I f r hI p),
      Classical.choose_spec (principalToLocalization_range I f r hI q)])

lemma principalMap_spec (p : reesAlgebra I) :
    algebraMap S (Localization.Away r) (principalMap I f r hI hr p) =
      principalToLocalization I f r p :=
  Classical.choose_spec (principalToLocalization_range I f r hI p)

lemma principalMap_base (s : R) :
    principalMap I f r hI hr (algebraMap R (reesAlgebra I) s) = f s := by
  apply principalLocalization_injective r hr
  rw [principalMap_spec, principalToLocalization_base]

lemma principalMap_generator (a : I) :
    principalMap I f r hI hr (generator I a) = BlowupLift.coefficient I f r hI a := by
  apply principalLocalization_injective r hr
  rw [principalMap_spec, principalToLocalization_generator]

lemma principalMap_irrelevant :
    (HomogeneousIdeal.irrelevant (piece I)).toIdeal.map (principalMap I f r hI hr) = ⊤ := by
  rw [eq_top_iff, ← BlowupLift.coefficients_span I f r hI hr.left]
  apply Ideal.span_le.mpr
  rintro s ⟨a, rfl⟩
  rw [← principalMap_generator I f r hI hr]
  apply Ideal.mem_map_of_mem
  exact HomogeneousIdeal.mem_irrelevant_of_mem (piece I) (by decide : 0 < (1 : ℕ))
    (generator_mem I a)

end

open CategoryTheory AlgebraicGeometry
universe u
variable {R : Type u} [CommRing R] (I : Ideal R)
variable (X : Scheme.{u}) (f : R →+* Γ(X, ⊤)) (r : Γ(X, ⊤))
variable (hI : I.map f = Ideal.span {r}) (hr : IsRegular r)

def principalScheme : X ⟶ affineBlowup I :=
  Proj.fromOfGlobalSections (piece I) (principalMap I f r hI hr)
    (principalMap_irrelevant I f r hI hr)

@[reassoc]
lemma principalScheme_projection :
    principalScheme I X f r hI hr ≫ projection I =
      X.toSpecΓ ≫ Spec.map (CommRingCat.ofHom f) := by
  let g : CommRingCat.of (piece I 0) ⟶ Γ(X, ⊤) :=
    CommRingCat.ofHom ((principalMap I f r hI hr).comp (algebraMap _ _))
  have hg : (zeroIso I).hom ≫ g = CommRingCat.ofHom f := by
    ext s
    exact principalMap_base I f r hI hr s
  have h : principalScheme I X f r hI hr ≫ Proj.toSpecZero (piece I) =
      X.toSpecΓ ≫ Spec.map g :=
    Proj.fromOfGlobalSections_toSpecZero (piece I) (principalMap I f r hI hr)
      (principalMap_irrelevant I f r hI hr)
  change principalScheme I X f r hI hr ≫
    (Proj.toSpecZero (piece I) ≫ Spec.map (zeroIso I).hom) = _
  calc
    _ = (principalScheme I X f r hI hr ≫ Proj.toSpecZero (piece I)) ≫
        Spec.map (zeroIso I).hom := (Category.assoc _ _ _).symm
    _ = (X.toSpecΓ ≫ Spec.map g) ≫ Spec.map (zeroIso I).hom :=
      congrArg (fun q : X ⟶ Spec (CommRingCat.of (piece I 0)) =>
        q ≫ Spec.map (zeroIso I).hom) h
    _ = X.toSpecΓ ≫ Spec.map ((zeroIso I).hom ≫ g) := by
      rw [Category.assoc, Spec.map_comp]
    _ = _ := congrArg (fun q : CommRingCat.of R ⟶ Γ(X, ⊤) =>
      X.toSpecΓ ≫ Spec.map q) hg

lemma principalScheme_preimage (a : I) :
    principalScheme I X f r hI hr ⁻¹ᵁ Proj.basicOpen (piece I) (generator I a) =
      X.basicOpen (BlowupLift.coefficient I f r hI a) := by
  erw [principalScheme, Proj.fromOfGlobalSections_preimage_basicOpen _ _ _
    (show 0 < (1 : ℕ) from Nat.zero_lt_one) (generator_mem I a), principalMap_generator]

end PiExponentSeshadri.ReesGrading

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/ReesProductAugmentation.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.ReesProductPower

namespace OAI

namespace PiExponent.ReesProductAugmentation
noncomputable section
open PiExponentSeshadri.ReesGrading
open PiExponent.ReesGradedModule PiExponent.ReesPolynomialPresentation
open PiExponent.GradedPolynomialLaurent PiExponent.GradedLocalizationExact PiExponent.GradedCech
open PiExponent.ReesLocalizedIntersections PiExponent.ReesProductChart PiExponent.ReesProductPower
attribute [local instance] MvPolynomial.weightedGradedAlgebra
variable {R J : Type*} [CommRing R] [Fintype J] [DecidableEq J]
variable (I : Ideal R) (a : J → I)

def ordinaryFraction (s : Finset J) (n : ℕ) (b : ↥(I ^ n : Ideal R)) : Piece I a s n := by
  letI := presentationAlgebra I a
  letI := gradedScalarAction I a
  exact ⟨fraction (coverProduct (MvPolynomial.X : J → MvPolynomial J R) s)
    (ordinaryPowerEquivIntegerPiece I n b).val 0,
      0, (ordinaryPowerEquivIntegerPiece I n b).val,
      by simpa only [Nat.cast_zero, zero_mul, add_zero] using
        (ordinaryPowerEquivIntegerPiece I n b).property, rfl⟩

theorem ordinaryFraction_evaluation (s : Finset J) (n : ℕ) (b : ↥(I ^ n : Ideal R)) :
    pieceEvaluation I a s n (ordinaryFraction I a s n b) =
      algebraMap R (Localization.Away (coefficientProduct I a s)) b.val := by
  let := presentationAlgebra I a
  let := gradedScalarAction I a
  change localizationEvaluation I a s
    (fraction (coverProduct (MvPolynomial.X : J → MvPolynomial J R) s)
      (ordinaryPowerEquivIntegerPiece I n b).val 0) = _
  rw [localizationEvaluation_fraction, powerDenominator_zero, IsLocalization.mk'_one]
  congr 1
  change evaluation I (ReesPushdown.ordinaryPowerEquivPiece I n b).val = b.val
  rw [evaluation_piece I (ReesPushdown.ordinaryPowerEquivPiece I n b)]
  exact ReesPushdown.ordinaryPowerEquivPiece_apply_coeff I n b

theorem chartPowerMap_ordinaryFraction {s : Finset J} {j : J} (hj : j ∈ s)
    (n : ℕ) (b : ↥(I ^ n : Ideal R)) :
    (chartPowerMap I a hj n (ordinaryFraction I a s n b)).val =
      ReesProductChart.chartBase I a s b.val := by
  apply ReesProductChart.chartMap_injective I a s
  rw [chartPowerMap_evaluation I a hj, ordinaryFraction_evaluation,
    ReesProductChart.chartMap_base]

theorem augmentation_eq_ordinaryFraction (n : ℕ) (b : ↥(I ^ n : Ideal R)) (t : Fin 1 → J) :
    letI := presentationAlgebra I a
    letI := gradedScalarAction I a
    augmentation (grading (J := J) (R := R)) (integerPiece I) MvPolynomial.X variable_mem n
      (ordinaryPowerEquivIntegerPiece I n b) t = ordinaryFraction I a (tupleSet t) n b := by
  let := presentationAlgebra I a
  let := gradedScalarAction I a
  apply Subtype.ext
  rfl

end
end PiExponent.ReesProductAugmentation

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/ReesProductChart.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.ReesLocalizedIntersections

namespace OAI

namespace PiExponent.ReesProductChart
noncomputable section
open PiExponentSeshadri.ReesGrading
open PiExponent.ReesGradedModule PiExponent.ReesPolynomialPresentation
open PiExponent.GradedPolynomialLaurent PiExponent.GradedLocalizationExact PiExponent.GradedCech
open PiExponent.ReesLocalizedIntersections
attribute [local instance] MvPolynomial.weightedGradedAlgebra
variable {R J : Type*} [CommRing R] [Fintype J] [DecidableEq J]
variable (I : Ideal R) (a : J → I)

def productGenerator (s : Finset J) : reesAlgebra I :=
  presentation I a (coverProduct MvPolynomial.X s)

theorem productGenerator_mem (s : Finset J) : productGenerator I a s ∈ piece I s.card :=
  presentation_integer_mem I a
    (coverProduct_mem (grading (J := J) (R := R)) MvPolynomial.X variable_mem s)

omit [Fintype J] [DecidableEq J] in
theorem evaluation_productGenerator (s : Finset J) :
    evaluation I (productGenerator I a s) = coefficientProduct I a s :=
  evaluation_presentation_product I a s

omit [Fintype J] [DecidableEq J] in
theorem productGenerator_eq_prod (s : Finset J) :
    productGenerator I a s = ∏ j ∈ s, generator I (a j) := by
  simp only [productGenerator, coverProduct, map_prod, presentation_X]

abbrev Chart (s : Finset J) := HomogeneousLocalization.Away (piece I) (productGenerator I a s)

def chartMap (s : Finset J) : Chart I a s →+* Localization.Away (coefficientProduct I a s) :=
  (IsLocalization.map (M := Submonoid.powers (productGenerator I a s))
    (S := Localization.Away (productGenerator I a s))
    (T := Submonoid.powers (coefficientProduct I a s))
    (Localization.Away (coefficientProduct I a s)) (evaluation I)
    (by rintro _ ⟨k, rfl⟩; exact ⟨k, by simp only [map_pow, evaluation_productGenerator]⟩)).comp
      (algebraMap (Chart I a s) (Localization.Away (productGenerator I a s)))

theorem chartMap_mk (s : Finset J) (k : ℕ) (m : reesAlgebra I)
    (hm : m ∈ piece I (k • s.card)) :
    chartMap I a s (HomogeneousLocalization.Away.mk (piece I)
      (productGenerator_mem I a s) k m hm) =
      IsLocalization.mk' (Localization.Away (coefficientProduct I a s)) (evaluation I m)
        (powerDenominator (coefficientProduct I a s) k) := by
  simp only [chartMap, RingHom.comp_apply, HomogeneousLocalization.algebraMap_apply,
    HomogeneousLocalization.Away.val_mk, Localization.mk_eq_mk', IsLocalization.map_mk']
  congr 1
  apply Subtype.ext
  simp only [map_pow, evaluation_productGenerator, powerDenominator_val]

theorem chartMap_injective (s : Finset J) : Function.Injective (chartMap I a s) := by
  apply (RingHom.injective_iff_ker_eq_bot _).mpr
  apply bot_unique
  intro z hz
  change z = 0
  obtain ⟨k, m, hm, rfl⟩ := HomogeneousLocalization.Away.mk_surjective (piece I)
    (productGenerator_mem I a s) z
  have hzero := RingHom.mem_ker.mp hz
  rw [chartMap_mk] at hzero
  obtain ⟨⟨b, hb⟩, hbm⟩ := (IsLocalization.mk'_eq_zero_iff
    (M := Submonoid.powers (coefficientProduct I a s))
    (S := Localization.Away (coefficientProduct I a s)) _ _).mp hzero
  obtain ⟨l, rfl⟩ := hb
  apply HomogeneousLocalization.val_injective
  rw [HomogeneousLocalization.val_zero, HomogeneousLocalization.Away.val_mk,
    Localization.mk_eq_mk', IsLocalization.mk'_eq_zero_iff]
  refine ⟨⟨productGenerator I a s ^ l, ⟨l, rfl⟩⟩, ?_⟩
  apply Subtype.ext
  have he : evaluation I m = (m : Polynomial R).coeff (k • s.card) := evaluation_piece I ⟨m, hm⟩
  have hep : evaluation I (productGenerator I a s) =
      (productGenerator I a s : Polynomial R).coeff s.card :=
    evaluation_piece I ⟨_, productGenerator_mem I a s⟩
  change (productGenerator I a s : Polynomial R) ^ l * (m : Polynomial R) = 0
  rw [(mem_piece I (k • s.card) m).mp hm,
    (mem_piece I s.card _).mp (productGenerator_mem I a s),
    Polynomial.monomial_pow, Polynomial.monomial_mul_monomial,
    ← hep, evaluation_productGenerator]
  rw [he] at hbm
  simp only [hbm, map_zero]

def chartBase (s : Finset J) : R →+* Chart I a s :=
  (HomogeneousLocalization.fromZeroRingHom (piece I)
    (Submonoid.powers (productGenerator I a s))).comp (zeroEquiv I).toRingHom

theorem chartMap_base (s : Finset J) (r : R) :
    chartMap I a s (chartBase I a s r) =
      algebraMap R (Localization.Away (coefficientProduct I a s)) r := by
  have h0 : algebraMap R (reesAlgebra I) r ∈ piece I (0 • s.card) := by
    simp [mem_piece]
  refine (chartMap_mk I a s 0 (algebraMap R (reesAlgebra I) r) h0).trans ?_
  have he : evaluation I (algebraMap R (reesAlgebra I) r) = r := by simp [evaluation]
  rw [he, powerDenominator_zero, IsLocalization.mk'_one]

variable {s : Finset J} {j : J} (hj : j ∈ s)
include hj

omit [Fintype J] in
theorem coefficientProduct_eq_pivot :
    coefficientProduct I a s = (a j).val * coefficientProduct I a (s.erase j) := by
  exact (Finset.mul_prod_erase s (fun i => (a i).val) hj).symm

def ratio (b : I) : Chart I a s :=
  HomogeneousLocalization.Away.mk (piece I) (productGenerator_mem I a s) 1
    (generator I b * productGenerator I a (s.erase j)) (by
      have h := SetLike.mul_mem_graded (generator_mem I b)
        (productGenerator_mem I a (s.erase j))
      simpa only [one_nsmul, Nat.add_comm 1, Finset.card_erase_add_one hj] using h)

theorem chartMap_ratio (b : I) :
    chartMap I a s (ratio I a hj b) =
      IsLocalization.mk' (Localization.Away (coefficientProduct I a s))
        (b.val * coefficientProduct I a (s.erase j))
        (powerDenominator (coefficientProduct I a s) 1) := by
  rw [ratio, chartMap_mk, map_mul, evaluation_generator, evaluation_productGenerator]

theorem base_mul_ratio (b : I) :
    chartBase I a s (a j).val * ratio I a hj b = chartBase I a s b.val := by
  apply chartMap_injective I a s
  rw [map_mul, chartMap_base, chartMap_ratio, chartMap_base,
    IsLocalization.mul_mk'_eq_mk'_of_mul]
  apply IsLocalization.mk'_eq_iff_eq_mul.mpr
  rw [← map_mul]
  congr 1
  change (a j).val * (b.val * coefficientProduct I a (s.erase j)) =
    b.val * coefficientProduct I a s ^ 1
  rw [pow_one, coefficientProduct_eq_pivot I a hj]
  ring

theorem map_ideal_principal :
    I.map (chartBase I a s) = Ideal.span {chartBase I a s (a j).val} := by
  apply le_antisymm
  · rw [Ideal.map_le_iff_le_comap]
    intro b hb
    change chartBase I a s b ∈ Ideal.span {chartBase I a s (a j).val}
    rw [Ideal.mem_span_singleton]
    exact ⟨ratio I a hj ⟨b, hb⟩, (base_mul_ratio I a hj ⟨b, hb⟩).symm⟩
  · rw [Ideal.span_singleton_le_iff_mem]
    exact Ideal.mem_map_of_mem _ (a j).property

theorem chart_ordinaryPower_principal (n : ℕ) :
    (I ^ n).map (chartBase I a s) = Ideal.span {(chartBase I a s (a j).val) ^ n} := by
  rw [Ideal.map_pow, map_ideal_principal I a hj, Ideal.span_singleton_pow]

theorem chart_generator_regular : IsRegular (chartBase I a s (a j).val) := by
  have hu : IsUnit (chartMap I a s (chartBase I a s (a j).val)) := by
    rw [chartMap_base]
    exact IsLocalization.Away.isUnit_of_dvd (coefficientProduct I a s)
      ⟨coefficientProduct I a (s.erase j), coefficientProduct_eq_pivot I a hj⟩
  constructor
  · intro x y h
    apply chartMap_injective I a s
    apply hu.isRegular.left
    simpa only [map_mul] using congrArg (chartMap I a s) h
  · intro x y h
    apply chartMap_injective I a s
    apply hu.isRegular.right
    simpa only [map_mul] using congrArg (chartMap I a s) h

end
end PiExponent.ReesProductChart

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/ReesProductFrames.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.ExceptionalAffineChart
import OAI.NumberTheory.PiExponent.Ampleness.ReesExceptionalSheaf
import OAI.NumberTheory.PiExponent.Ampleness.ReesProductSchemeChart

namespace OAI

noncomputable section
open CategoryTheory AlgebraicGeometry
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
namespace PiExponent.ReesProductPowerSections
open PiExponentSeshadri.ReesGrading PiExponent.ReesProductChart
variable {R J : Type} [CommRing R] [Fintype J] [DecidableEq J]
variable (I : Ideal R) (a : J → I) {s : Finset J} (hs : s.Nonempty)
variable {p : J} (hp : p ∈ s)
attribute [local irreducible] affineBlowup projection exceptionalLineBundle exceptionalInclusion exceptionalIdeal
  PiExponentSeshadri.Geometry.LineBundle.pow PiExponentSeshadri.Geometry.PresentsPullbackIdeal
  PiExponent.ExceptionalAffineChart.sectionsEquiv PiExponent.ExceptionalAffineChart.idealChartFrame

include hp in

theorem chartFrame_nonempty :
    Nonempty ((exceptionalLineBundle I).sheaf.restrict (chartOpen I a hs).1.ι ≅
      O (chartOpen I a hs).1.toScheme) := by
  rw [exceptionalLineBundle_sheaf_eq]
  exact ⟨ExceptionalAffineChart.idealChartFrame (Y := affineBlowup I) (chartMorphism I a hs) (exceptionalIdeal I)
    (chartEquation I a (s := s) (p := p))
    (exceptional_chart I a hs hp) (chartEquation_regular I a hp)⟩

def chartFrame :
    (exceptionalLineBundle I).sheaf.restrict (chartOpen I a hs).1.ι ≅
      O (chartOpen I a hs).1.toScheme :=
  (chartFrame_nonempty I a hs hp).some

end PiExponent.ReesProductPowerSections
end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/ReesProductPower.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.ReesProductChart

namespace OAI

namespace PiExponent.ReesProductPower
noncomputable section
open PiExponentSeshadri.ReesGrading
open PiExponent.ReesGradedModule PiExponent.ReesPolynomialPresentation
open PiExponent.GradedPolynomialLaurent PiExponent.GradedLocalizationExact PiExponent.GradedCech
open PiExponent.ReesLocalizedIntersections PiExponent.ReesProductChart
attribute [local instance] MvPolynomial.weightedGradedAlgebra
variable {R J : Type*} [CommRing R] [Fintype J] [DecidableEq J]
variable (I : Ideal R) (a : J → I) {s : Finset J} {j : J} (hj : j ∈ s)
include hj

theorem pieceEvaluation_mem_chartPower (n : ℕ) (z : Piece I a s n) :
    ∃ q : ↥((I ^ n).map (ReesProductChart.chartBase I a s)),
      ReesProductChart.chartMap I a s q.val = pieceEvaluation I a s n z := by
  let := presentationAlgebra I a
  let := gradedScalarAction I a
  obtain ⟨k, m, hm, hrep⟩ := z.property
  have hm' : m ∈ piece I (n + k * s.card) := by
    change m ∈ integerPiece I (↑(n + k * s.card))
    simpa only [Nat.cast_add, Nat.cast_mul] using hm
  have hc : s.card = (s.erase j).card + 1 := (Finset.card_erase_add_one hj).symm
  have hdeg : (n + k * s.card) + n • (s.erase j).card = (n + k) • s.card := by
    rw [hc]
    simp only [nsmul_eq_mul, Nat.cast_id]
    ring
  have hnum : m * productGenerator I a (s.erase j) ^ n ∈ piece I ((n + k) • s.card) := by
    have h := SetLike.mul_mem_graded hm'
      (SetLike.pow_mem_graded n (productGenerator_mem I a (s.erase j)))
    simpa only [hdeg] using h
  let q : Chart I a s := HomogeneousLocalization.Away.mk (piece I)
    (productGenerator_mem I a s) (n + k) (m * productGenerator I a (s.erase j) ^ n) hnum
  have hmem : (ReesProductChart.chartBase I a s (a j).val) ^ n * q ∈
      (I ^ n).map (ReesProductChart.chartBase I a s) := by
    rw [chart_ordinaryPower_principal I a hj]
    exact Ideal.mul_mem_right q _ (Ideal.subset_span (by simp))
  refine ⟨⟨(ReesProductChart.chartBase I a s (a j).val) ^ n * q, hmem⟩, ?_⟩
  change ReesProductChart.chartMap I a s
    ((ReesProductChart.chartBase I a s (a j).val) ^ n * q) =
      localizationEvaluation I a s z.val
  have hmap : ReesProductChart.chartMap I a s
      ((ReesProductChart.chartBase I a s (a j).val) ^ n) =
      algebraMap R (Localization.Away (coefficientProduct I a s)) ((a j).val ^ n) := by
    calc
      _ = (ReesProductChart.chartMap I a s
        (ReesProductChart.chartBase I a s (a j).val)) ^ n :=
          (ReesProductChart.chartMap I a s).map_pow _ n
      _ = _ := by rw [ReesProductChart.chartMap_base, map_pow]
  rw [hrep, localizationEvaluation_fraction, map_mul, hmap]
  change algebraMap R (Localization.Away (coefficientProduct I a s)) ((a j).val ^ n) *
    ReesProductChart.chartMap I a s (HomogeneousLocalization.Away.mk (piece I)
      (productGenerator_mem I a s) (n + k) (m * productGenerator I a (s.erase j) ^ n) hnum) = _
  rw [ReesProductChart.chartMap_mk, map_mul, (evaluation I).map_pow, evaluation_productGenerator,
    IsLocalization.mul_mk'_eq_mk'_of_mul]
  apply IsLocalization.mk'_eq_of_eq
  change coefficientProduct I a s ^ (n + k) * evaluation I m =
    coefficientProduct I a s ^ k * ((a j).val ^ n *
      (evaluation I m * coefficientProduct I a (s.erase j) ^ n))
  rw [pow_add, coefficientProduct_eq_pivot I a hj, mul_pow]
  ring

theorem chartPower_mem_pieceEvaluation (n : ℕ)
    (q : ↥((I ^ n).map (ReesProductChart.chartBase I a s))) :
    ∃ z : Piece I a s n,
      pieceEvaluation I a s n z = ReesProductChart.chartMap I a s q.val := by
  let := presentationAlgebra I a
  let := gradedScalarAction I a
  have hq : q.val ∈ Ideal.span {(ReesProductChart.chartBase I a s (a j).val) ^ n} :=
    (congrArg (fun K : Ideal (Chart I a s) => q.val ∈ K)
      (chart_ordinaryPower_principal I a hj n)).mp q.property
  rw [Ideal.mem_span_singleton] at hq
  obtain ⟨r, hr⟩ := hq
  obtain ⟨k, p, hp, hrep⟩ := HomogeneousLocalization.Away.mk_surjective (piece I)
    (productGenerator_mem I a s) r
  let m : reesAlgebra I := generator I (a j) ^ n * p
  have hm' : m ∈ piece I (n + k * s.card) := by
    have h := SetLike.mul_mem_graded (SetLike.pow_mem_graded n (generator_mem I (a j))) hp
    simpa only [nsmul_eq_mul, mul_one, Nat.cast_id, m] using h
  have hm : m ∈ integerPiece I ((n : ℤ) + (k : ℤ) * (s.card : ℤ)) := by
    have h : m ∈ integerPiece I (↑(n + k * s.card)) := hm'
    simpa only [Nat.cast_add, Nat.cast_mul] using h
  let z : Piece I a s n := ⟨fraction
    (coverProduct (MvPolynomial.X : J → MvPolynomial J R) s) m k,
      k, m, hm, rfl⟩
  refine ⟨z, ?_⟩
  change localizationEvaluation I a s (fraction
    (coverProduct (MvPolynomial.X : J → MvPolynomial J R) s) m k) = _
  have hmap : ReesProductChart.chartMap I a s
      ((ReesProductChart.chartBase I a s (a j).val) ^ n) =
      algebraMap R (Localization.Away (coefficientProduct I a s)) ((a j).val ^ n) := by
    calc
      _ = (ReesProductChart.chartMap I a s
        (ReesProductChart.chartBase I a s (a j).val)) ^ n :=
          (ReesProductChart.chartMap I a s).map_pow _ n
      _ = _ := by rw [ReesProductChart.chartMap_base, map_pow]
  rw [localizationEvaluation_fraction, hr, (ReesProductChart.chartMap I a s).map_mul,
    hmap, ← hrep, ReesProductChart.chartMap_mk,
    IsLocalization.mul_mk'_eq_mk'_of_mul]
  congr 1
  change evaluation I (generator I (a j) ^ n * p) = (a j).val ^ n * evaluation I p
  rw [map_mul, map_pow, evaluation_generator]

def chartPowerMap (n : ℕ) : Piece I a s n →+
    ↥((I ^ n).map (ReesProductChart.chartBase I a s)) where
  toFun z := (pieceEvaluation_mem_chartPower I a hj n z).choose
  map_zero' := by
    apply Subtype.ext
    apply ReesProductChart.chartMap_injective I a s
    rw [(pieceEvaluation_mem_chartPower I a hj n 0).choose_spec, map_zero]
    change 0 = ReesProductChart.chartMap I a s 0
    exact (map_zero _).symm
  map_add' z w := by
    apply Subtype.ext
    apply ReesProductChart.chartMap_injective I a s
    change ReesProductChart.chartMap I a s _ = ReesProductChart.chartMap I a s (_ + _)
    rw [(pieceEvaluation_mem_chartPower I a hj n (z+w)).choose_spec, map_add, map_add,
      (pieceEvaluation_mem_chartPower I a hj n z).choose_spec,
      (pieceEvaluation_mem_chartPower I a hj n w).choose_spec]

theorem chartPowerMap_evaluation (n : ℕ) (z : Piece I a s n) :
    ReesProductChart.chartMap I a s (chartPowerMap I a hj n z).val = pieceEvaluation I a s n z :=
  (pieceEvaluation_mem_chartPower I a hj n z).choose_spec

def chartPowerEquiv (n : ℕ) : Piece I a s n ≃+
    ↥((I ^ n).map (ReesProductChart.chartBase I a s)) :=
  AddEquiv.ofBijective (chartPowerMap I a hj n) ⟨by
    intro z w hzw
    apply pieceEvaluation_injective I a s n
    rw [← chartPowerMap_evaluation I a hj n z, ← chartPowerMap_evaluation I a hj n w, hzw], by
    intro q
    obtain ⟨z, hz⟩ := chartPower_mem_pieceEvaluation I a hj n q
    refine ⟨z, ?_⟩
    apply Subtype.ext
    apply ReesProductChart.chartMap_injective I a s
    rw [chartPowerMap_evaluation I a hj n z, hz]⟩

end
end PiExponent.ReesProductPower

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/ReesProductRestriction.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.ReesProductPower

namespace OAI

namespace PiExponent.ReesProductRestriction
noncomputable section
open PiExponentSeshadri.ReesGrading
open PiExponent.ReesGradedModule PiExponent.ReesPolynomialPresentation
open PiExponent.GradedPolynomialLaurent PiExponent.GradedLocalizationExact PiExponent.GradedCech
open PiExponent.ReesLocalizedIntersections PiExponent.ReesProductChart PiExponent.ReesProductPower
attribute [local instance] MvPolynomial.weightedGradedAlgebra
variable {R J : Type*} [CommRing R] [Fintype J] [DecidableEq J]
variable (I : Ideal R) (a : J → I)

omit [Fintype J] in
theorem productGenerator_factor {s t : Finset J} (hst : s ⊆ t) :
    productGenerator I a t = productGenerator I a s * productGenerator I a (t \ s) := by
  simp only [productGenerator_eq_prod]
  exact (Finset.prod_sdiff hst).symm.trans (mul_comm _ _)

omit [Fintype J] in
theorem coefficientProduct_factor {s t : Finset J} (hst : s ⊆ t) :
    coefficientProduct I a t = coefficientProduct I a s * coefficientProduct I a (t \ s) := by
  exact (Finset.prod_sdiff hst).symm.trans (mul_comm _ _)

def chartRestriction {s t : Finset J} (hst : s ⊆ t) : Chart I a s →+* Chart I a t :=
  HomogeneousLocalization.awayMap (piece I) (productGenerator_mem I a (t \ s))
    (productGenerator_factor I a hst)

theorem chartRestriction_base {s t : Finset J} (hst : s ⊆ t) (r : R) :
    chartRestriction I a hst (ReesProductChart.chartBase I a s r) =
      ReesProductChart.chartBase I a t r :=
  HomogeneousLocalization.awayMap_fromZeroRingHom _ _ _ _

omit [Fintype J] [DecidableEq J] in
theorem chartMap_mk_homogeneous (s : Finset J) {d : ℕ}
    (hgen : productGenerator I a s ∈ piece I d) (k : ℕ) (m : reesAlgebra I)
    (hm : m ∈ piece I (k • d)) :
    ReesProductChart.chartMap I a s (HomogeneousLocalization.Away.mk (piece I) hgen k m hm) =
      IsLocalization.mk' (Localization.Away (coefficientProduct I a s)) (evaluation I m)
        (powerDenominator (coefficientProduct I a s) k) := by
  simp only [ReesProductChart.chartMap, RingHom.comp_apply,
    HomogeneousLocalization.algebraMap_apply, HomogeneousLocalization.Away.val_mk,
    Localization.mk_eq_mk', IsLocalization.map_mk']
  congr 1
  apply Subtype.ext
  simp only [map_pow, evaluation_productGenerator, powerDenominator_val]

omit [Fintype J] in
theorem coefficientRestriction_fraction {s t : Finset J} (hst : s ⊆ t) (r : R) (k : ℕ) :
    coefficientRestriction I a hst
      (IsLocalization.mk' (Localization.Away (coefficientProduct I a s)) r
        (powerDenominator (coefficientProduct I a s) k)) =
      IsLocalization.mk' (Localization.Away (coefficientProduct I a t))
        (r * coefficientProduct I a (t \ s) ^ k)
        (powerDenominator (coefficientProduct I a t) k) := by
  have hu : IsUnit (algebraMap R (Localization.Away (coefficientProduct I a t))
      (coefficientProduct I a s)) :=
    IsLocalization.Away.isUnit_of_dvd (coefficientProduct I a t)
      ⟨coefficientProduct I a (t \ s), coefficientProduct_factor I a hst⟩
  apply (hu.pow k).mul_right_injective
  calc
    _ = algebraMap R (Localization.Away (coefficientProduct I a t)) r := by
      have h := congrArg (coefficientRestriction I a hst)
        (IsLocalization.mk'_spec' (Localization.Away (coefficientProduct I a s)) r
          (powerDenominator (coefficientProduct I a s) k))
      simpa only [map_mul, coefficientRestriction_algebraMap, powerDenominator_val, map_pow] using h
    _ = _ := by
      rw [← map_pow]
      dsimp only
      rw [IsLocalization.mul_mk'_eq_mk'_of_mul]
      symm
      apply IsLocalization.mk'_eq_iff_eq_mul.mpr
      rw [← map_mul]
      congr 1
      change coefficientProduct I a s ^ k * (r * coefficientProduct I a (t \ s) ^ k) =
        r * coefficientProduct I a t ^ k
      rw [coefficientProduct_factor I a hst, mul_pow]
      ring

theorem chartMap_restriction {s t : Finset J} (hst : s ⊆ t) (q : Chart I a s) :
    ReesProductChart.chartMap I a t (chartRestriction I a hst q) =
      coefficientRestriction I a hst (ReesProductChart.chartMap I a s q) := by
  obtain ⟨k, m, hm, rfl⟩ := HomogeneousLocalization.Away.mk_surjective (piece I)
    (productGenerator_mem I a s) q
  rw [chartRestriction, HomogeneousLocalization.awayMap_mk, chartMap_mk_homogeneous,
    ReesProductChart.chartMap_mk, coefficientRestriction_fraction,
    map_mul, (evaluation I).map_pow, evaluation_productGenerator]

theorem chartRestriction_power_mem {s t : Finset J} (hst : s ⊆ t) (n : ℕ)
    (q : ↥((I ^ n).map (ReesProductChart.chartBase I a s))) :
    chartRestriction I a hst q.val ∈ (I ^ n).map (ReesProductChart.chartBase I a t) := by
  have hmap : ((I ^ n).map (ReesProductChart.chartBase I a s)).map (chartRestriction I a hst) =
      (I ^ n).map (ReesProductChart.chartBase I a t) := by
    rw [Ideal.map_map]
    congr 1
    apply RingHom.ext
    intro r
    exact chartRestriction_base I a hst r
  rw [← hmap]
  exact Ideal.mem_map_of_mem _ q.property

def chartPowerRestriction {s t : Finset J} (hst : s ⊆ t) (n : ℕ) :
    ↥((I ^ n).map (ReesProductChart.chartBase I a s)) →+
      ↥((I ^ n).map (ReesProductChart.chartBase I a t)) where
  toFun q := ⟨chartRestriction I a hst q.val, chartRestriction_power_mem I a hst n q⟩
  map_zero' := Subtype.ext (map_zero _)
  map_add' _ _ := Subtype.ext (map_add _ _ _)

theorem chartPowerMap_restriction {s t : Finset J} {j k : J}
    (hj : j ∈ s) (hk : k ∈ t) (hst : s ⊆ t) (n : ℕ) (z : Piece I a s n) :
    letI := presentationAlgebra I a
    letI := gradedScalarAction I a
    chartPowerMap I a hk n (setRestriction (grading (J := J) (R := R)) (integerPiece I)
      MvPolynomial.X variable_mem hst n z) =
      chartPowerRestriction I a hst n (chartPowerMap I a hj n z) := by
  let := presentationAlgebra I a
  let := gradedScalarAction I a
  apply Subtype.ext
  apply ReesProductChart.chartMap_injective I a t
  change ReesProductChart.chartMap I a t _ =
    ReesProductChart.chartMap I a t (chartRestriction I a hst (chartPowerMap I a hj n z).val)
  rw [chartPowerMap_evaluation I a hk, chartMap_restriction, chartPowerMap_evaluation I a hj,
    pieceEvaluation_restriction]

end
end PiExponent.ReesProductRestriction

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/ReesProductSchemeChart.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.ExceptionalPowerSections
import OAI.NumberTheory.PiExponent.Ampleness.ReesProductChart
import OAI.NumberTheory.PiExponent.Geometry.IdealSheafPowers

namespace OAI

noncomputable section
open CategoryTheory AlgebraicGeometry
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
namespace PiExponent.ReesProductPowerSections
open PiExponentSeshadri.ReesGrading
open PiExponent.ReesProductChart
variable {R J : Type} [CommRing R] [Fintype J] [DecidableEq J]
variable (I : Ideal R) (a : J → I) {s : Finset J} (hs : s.Nonempty)

theorem exists_chartMorphism :
    ∃ j : Spec (CommRingCat.of (Chart I a s)) ⟶ affineBlowup I,
      j = Proj.awayι (piece I) (productGenerator I a s) (productGenerator_mem I a s)
        (Finset.card_pos.mpr hs) :=
  ⟨_, rfl⟩

def chartMorphism : Spec (CommRingCat.of (Chart I a s)) ⟶ affineBlowup I :=
  (exists_chartMorphism I a hs).choose

theorem chartMorphism_eq :
    chartMorphism I a hs =
      Proj.awayι (piece I) (productGenerator I a s) (productGenerator_mem I a s)
        (Finset.card_pos.mpr hs) :=
  (exists_chartMorphism I a hs).choose_spec

instance chartMorphism_open : IsOpenImmersion (chartMorphism I a hs) := by
  rw [chartMorphism_eq]
  exact inferInstanceAs (IsOpenImmersion
    (Proj.awayι (m := s.card) (piece I) (productGenerator I a s)
      (productGenerator_mem I a s) (Finset.card_pos.mpr hs)))

theorem chartMorphism_projection :
    chartMorphism I a hs ≫ projection I =
      Spec.map (CommRingCat.ofHom (ReesProductChart.chartBase I a s)) := by
  rw [chartMorphism_eq]
  change Proj.awayι (piece I) (productGenerator I a s) _ _ ≫
    (Proj.toSpecZero (piece I) ≫ Spec.map (zeroIso I).hom) = _
  rw [← Category.assoc, Proj.awayι_toSpecZero, ← Spec.map_comp]
  rfl

private local instance (q : I) : IsOpenImmersion ((chartCover I).f q) :=
  (chartCover I).map_prop q

theorem chartMorphism_opensRange :
    (chartMorphism I a hs).opensRange =
      s.inf (fun j => ((chartCover I).f (a j)).opensRange) := by
  have he : (chartMorphism I a hs).opensRange =
      (Proj.awayι (piece I) (productGenerator I a s) (productGenerator_mem I a s)
        (Finset.card_pos.mpr hs)).opensRange := by
    apply SetLike.coe_injective
    simp only [Scheme.Hom.coe_opensRange]
    rw [chartMorphism_eq]
    rfl
  rw [he]
  change (Proj.awayι (piece I) (productGenerator I a s) _ _).opensRange = _
  rw [Proj.opensRange_awayι, productGenerator_eq_prod]
  have h : ∀ t : Finset J,
      Proj.basicOpen (piece I) (∏ j ∈ t, generator I (a j)) =
      t.inf (fun j => Proj.basicOpen (piece I) (generator I (a j))) := by
    intro t
    induction t using Finset.induction_on with
    | empty => simp
    | @insert j t hj ih => rw [Finset.prod_insert hj, Proj.basicOpen_mul, ih, Finset.inf_insert]
  rw [h]
  congr 1
  funext j
  exact (Proj.opensRange_awayι (piece I) (generator I (a j))
    (generator_mem I (a j)) (by decide)).symm

def chartOpen : (affineBlowup I).affineOpens :=
  ⟨(chartMorphism I a hs).opensRange, isAffineOpen_opensRange _⟩

variable {p : J} (hp : p ∈ s)

def chartEquation : Γ(Spec (CommRingCat.of (Chart I a s)), ⊤) :=
  (Scheme.ΓSpecIso (CommRingCat.of (Chart I a s))).inv
    (ReesProductChart.chartBase I a s (a p).val)

include hp in
theorem exceptional_chart :
    ((exceptionalIdeal I).comap (chartMorphism I a hs)).ideal
      ⟨⊤, isAffineOpen_top _⟩ = Ideal.span {chartEquation I a (s := s) (p := p)} := by
  rw [exceptionalIdeal, ← Scheme.IdealSheafData.comap_comp, chartMorphism_projection,
    PiExponentSeshadri.IdealPullback.specIdeal_comap,
    PiExponentSeshadri.IdealPullback.specIdeal_top,
    ReesProductChart.map_ideal_principal I a hp, Ideal.map_span, Set.image_singleton]
  rfl

include hp in
theorem chartEquation_regular : IsLeftRegular (chartEquation I a (s := s) (p := p)) := by
  exact PiExponentSeshadri.IdealModule.regular_map_flat _
    (RingHom.Flat.of_bijective (ConcreteCategory.bijective_of_isIso
      (Scheme.ΓSpecIso (CommRingCat.of (Chart I a s))).inv))
    (ReesProductChart.chart_generator_regular I a hp).left

end PiExponent.ReesProductPowerSections
end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/ReesProductSchemeRestriction.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.ReesProductRestriction
import OAI.NumberTheory.PiExponent.Ampleness.ReesProductSchemeChart

namespace OAI

namespace PiExponent.ReesProductSchemeRestriction
noncomputable section
open CategoryTheory AlgebraicGeometry
open PiExponentSeshadri.ReesGrading
open PiExponent.ReesProductChart PiExponent.ReesProductRestriction
open PiExponent.ReesProductPowerSections
variable {R J : Type} [CommRing R] [Fintype J] [DecidableEq J]
variable (I : Ideal R) (a : J → I)

theorem chartRestriction_chartMorphism {s t : Finset J} (hs : s.Nonempty)
    (ht : t.Nonempty) (hst : s ⊆ t) :
    Spec.map (CommRingCat.ofHom (chartRestriction I a hst)) ≫ chartMorphism I a hs =
      chartMorphism I a ht := by
  have h := Proj.SpecMap_awayMap_awayι (piece I)
    (productGenerator_mem I a s) (Finset.card_pos.mpr hs)
    (productGenerator_mem I a (t \ s)) (productGenerator_factor I a hst)
  rw [chartMorphism_eq, chartMorphism_eq]
  unfold chartRestriction
  simpa only [Proj.awayι, Proj.basicOpenIsoSpec, affineBlowup] using h

end
end PiExponent.ReesProductSchemeRestriction

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/ReesPushdown.lean <==
import Mathlib.RingTheory.ReesAlgebra
import Mathlib.AlgebraicGeometry.ProjectiveSpectrum.Proper
import Mathlib.Tactic

namespace OAI

noncomputable section

namespace PiExponentSeshadri.ReesGrading

section
open Polynomial DirectSum AlgebraicGeometry CategoryTheory
universe u
variable {R : Type u} [CommRing R] (I : Ideal R)

def piece (n : ℕ) : Submodule R (reesAlgebra I) where
  carrier := {p | (p : R[X]) = monomial n ((p : R[X]).coeff n)}
  zero_mem' := by simp
  add_mem' {p q} hp hq := by
    change (p : R[X]) + q = monomial n (((p : R[X]) + q).coeff n)
    rw [coeff_add, map_add, ← hp, ← hq]
  smul_mem' a p hp := by
    change a • (p : R[X]) = monomial n ((a • (p : R[X])).coeff n)
    rw [coeff_smul, map_smul, ← hp]

lemma mem_piece (n : ℕ) (p : reesAlgebra I) :
    p ∈ piece I n ↔ (p : R[X]) = monomial n ((p : R[X]).coeff n) := Iff.rfl

def component (n : ℕ) (p : reesAlgebra I) : piece I n :=
  ⟨⟨monomial n ((p : R[X]).coeff n), reesAlgebra.monomial_mem.mpr (p.property n)⟩,
    by simp [mem_piece]⟩

@[simp] lemma component_val (n : ℕ) (p : reesAlgebra I) :
    ((component I n p : reesAlgebra I) : R[X]) = monomial n ((p : R[X]).coeff n) := rfl

def components (p : reesAlgebra I) : ⨁ n, piece I n :=
  ⟨fun n => component I n p,
    Trunc.mk ⟨(p : R[X]).support.val, fun n => by
      classical
      by_cases hn : n ∈ (p : R[X]).support
      · exact Or.inl hn
      · right
        apply Subtype.ext
        apply Subtype.ext
        have hc : (p : R[X]).coeff n = 0 := notMem_support_iff.mp hn
        simp [component_val, hc]⟩⟩

@[simp] lemma components_apply (p : reesAlgebra I) (n : ℕ) :
    components I p n = component I n p := rfl

def componentsAdd : reesAlgebra I →+ ⨁ n, piece I n where
  toFun := components I
  map_zero' := by ext n : 1; apply Subtype.ext; apply Subtype.ext; simp [component_val]
  map_add' p q := by
    ext n : 1
    apply Subtype.ext
    apply Subtype.ext
    change monomial n (((p : R[X]) + q).coeff n) =
      monomial n ((p : R[X]).coeff n) + monomial n ((q : R[X]).coeff n)
    rw [coeff_add, map_add]

lemma piece_coeff_ne {n m : ℕ} (hnm : n ≠ m) (p : piece I n) :
    ((p : reesAlgebra I) : R[X]).coeff m = 0 := by
  rw [(mem_piece I n p.val).mp p.property, coeff_monomial, ite_eq_right hnm]

lemma components_of_piece (n : ℕ) (p : piece I n) :
    components I p.val = DirectSum.of (fun n => piece I n) n p := by
  ext m : 1
  by_cases h : n = m
  · subst m
    rw [DirectSum.of_eq_same]
    apply Subtype.ext
    apply Subtype.ext
    exact ((mem_piece I n p.val).mp p.property).symm
  · rw [DirectSum.of_eq_of_ne _ _ _ (Ne.symm h)]
    apply Subtype.ext
    apply Subtype.ext
    simp [component_val, piece_coeff_ne I h p]

lemma recompose_components (p : reesAlgebra I) :
    DirectSum.coeAddMonoidHom (piece I) (components I p) = p := by
  let f := DirectSum.coeAddMonoidHom (piece I)
  have hc (n : ℕ) :
      ((Polynomial.lcoeff R n).toAddMonoidHom.comp
        ((reesAlgebra I).val.toAddMonoidHom.comp f)) =
      ((Polynomial.lcoeff R n).toAddMonoidHom.comp
        ((reesAlgebra I).val.toAddMonoidHom.comp
          ((piece I n).subtype.toAddMonoidHom.comp (DFinsupp.evalAddMonoidHom n)))) := by
    apply DirectSum.addHom_ext
    intro m a
    dsimp only [f]
    simp only [AddMonoidHom.comp_apply, DirectSum.coeAddMonoidHom_of]
    change ((a : reesAlgebra I) : R[X]).coeff n =
      (((DirectSum.of (fun i => piece I i) m a) n : reesAlgebra I) : R[X]).coeff n
    by_cases h : m = n
    · subst m
      rw [DirectSum.of_eq_same]
    · rw [DirectSum.of_eq_of_ne _ _ _ (Ne.symm h), piece_coeff_ne I h a]
      rfl
  apply Subtype.ext
  ext n
  have h := DFunLike.congr_fun (hc n) (components I p)
  change ((f (components I p) : reesAlgebra I) : R[X]).coeff n =
    ((component I n p : reesAlgebra I) : R[X]).coeff n at h
  simpa only [component_val, coeff_monomial, ite_true] using h

instance gradedMonoid : SetLike.GradedMonoid (piece I) where
  one_mem := by simp [mem_piece]
  mul_mem {i j} {a b} ha hb := by
    change (a : R[X]) * b = monomial (i+j) (((a : R[X]) * b).coeff (i+j))
    rw [(mem_piece I i a).mp ha, (mem_piece I j b).mp hb,
      monomial_mul_monomial, coeff_monomial, ite_eq_left rfl]

instance grading : GradedAlgebra (piece I) where
  toGradedMonoid := gradedMonoid I
  decompose' := components I
  left_inv := recompose_components I
  right_inv := by
    have h : (componentsAdd I).comp (DirectSum.coeAddMonoidHom (piece I)) = .id _ := by
      apply DirectSum.addHom_ext
      intro n a
      simp only [AddMonoidHom.comp_apply, DirectSum.coeAddMonoidHom_of,
        AddMonoidHom.id_apply]
      exact components_of_piece I n a
    exact DFunLike.congr_fun h

def affineBlowup : Scheme.{u} := Proj (piece I)

def zeroEquiv : R ≃+* piece I 0 :=
  RingEquiv.ofBijective (algebraMap R (piece I 0)) (by
    constructor
    · intro a b h
      have hp := congrArg (fun p : piece I 0 => ((p : reesAlgebra I) : R[X])) h
      exact Polynomial.C_injective hp
    · intro p
      refine ⟨((p : reesAlgebra I) : R[X]).coeff 0, ?_⟩
      apply Subtype.ext
      apply Subtype.ext
      exact (show ((p : reesAlgebra I) : R[X]) =
        C (((p : reesAlgebra I) : R[X]).coeff 0) by
          simpa only [monomial_zero_left] using (mem_piece I 0 p.val).mp p.property).symm)

def zeroIso : CommRingCat.of R ≅ CommRingCat.of (piece I 0) :=
  (zeroEquiv I).toCommRingCatIso

def projection : affineBlowup I ⟶ Spec (CommRingCat.of R) :=
  Proj.toSpecZero (piece I) ≫ Spec.map (zeroIso I).hom

instance : IsScalarTower R (piece I 0) (reesAlgebra I) :=
  IsScalarTower.of_algebraMap_eq (R := R) (S := piece I 0) (A := reesAlgebra I)
    (fun _ => rfl)

instance [IsNoetherianRing R] : Algebra.FiniteType (piece I 0) (reesAlgebra I) :=
  Algebra.FiniteType.of_restrictScalars_finiteType R (piece I 0) (reesAlgebra I)

instance projection_proper [IsNoetherianRing R] : IsProper (projection I) := by
  have hP : IsProper (Proj.toSpecZero (piece I)) := inferInstance
  have hS : IsIso (Spec.map (zeroIso I).hom) := inferInstance
  have hQ : IsProper (Spec.map (zeroIso I).hom) := by infer_instance
  exact MorphismProperty.comp_mem (@IsProper) _ _ hP hQ

end

open Polynomial DirectSum AlgebraicGeometry CategoryTheory HomogeneousLocalization
universe u
variable {R : Type u} [CommRing R] (I : Ideal R)

def generator (a : I) : reesAlgebra I :=
  ⟨monomial 1 a.val, reesAlgebra.monomial_mem.mpr (by simp [a.property])⟩

@[simp] lemma generator_val (a : I) :
    (generator I a : R[X]) = monomial 1 a.val := rfl

lemma generator_mem (a : I) : generator I a ∈ piece I 1 := by
  simp [mem_piece]

def evaluation : reesAlgebra I →+* R :=
  (Polynomial.evalRingHom 1).comp (reesAlgebra I).val.toRingHom

@[simp] lemma evaluation_generator (a : I) : evaluation I (generator I a) = a.val := by
  simp [evaluation]

lemma evaluation_piece {n : ℕ} (p : piece I n) :
    evaluation I p.val = ((p : reesAlgebra I) : R[X]).coeff n := by
  change Polynomial.eval 1 ((p : reesAlgebra I) : R[X]) = _
  conv_lhs => rw [(mem_piece I n p.val).mp p.property]
  simp

abbrev chart (a : I) := HomogeneousLocalization.Away (piece I) (generator I a)

def chartMap (a : I) : chart I a →+* Localization.Away a.val :=
  (IsLocalization.map (M := Submonoid.powers (generator I a))
    (S := Localization.Away (generator I a)) (T := Submonoid.powers a.val)
    (Localization.Away a.val) (evaluation I)
    (by rintro _ ⟨n, rfl⟩; exact ⟨n, by simp⟩)).comp
      (algebraMap (chart I a) (Localization.Away (generator I a)))

lemma chartMap_mk (a : I) (n : ℕ) (p : reesAlgebra I)
    (hp : p ∈ piece I (n • (1 : ℕ))) :
    chartMap I a (HomogeneousLocalization.Away.mk (piece I) (generator_mem I a) n p hp) =
      IsLocalization.mk' (M := Submonoid.powers a.val) (Localization.Away a.val)
        (evaluation I p) ⟨a.val ^ n, (Submonoid.powers a.val).pow_mem (Submonoid.mem_powers a.val) n⟩ := by
  simp only [chartMap, RingHom.comp_apply, HomogeneousLocalization.algebraMap_apply,
    HomogeneousLocalization.Away.val_mk, Localization.mk_eq_mk', IsLocalization.map_mk']
  congr 1
  apply Subtype.ext
  simp

lemma chartMap_injective (a : I) : Function.Injective (chartMap I a) := by
  apply (RingHom.injective_iff_ker_eq_bot _).mpr
  apply bot_unique
  intro x hx
  change x = 0
  obtain ⟨n, p, hp, rfl⟩ := HomogeneousLocalization.Away.mk_surjective (piece I)
    (generator_mem I a) x
  have hzero := RingHom.mem_ker.mp hx
  rw [chartMap_mk] at hzero
  obtain ⟨⟨b, hb⟩, hbp⟩ := (IsLocalization.mk'_eq_zero_iff (M := Submonoid.powers a.val)
    (S := Localization.Away a.val) _ _).mp hzero
  obtain ⟨j, rfl⟩ := hb
  apply HomogeneousLocalization.val_injective
  rw [HomogeneousLocalization.val_zero, HomogeneousLocalization.Away.val_mk,
    Localization.mk_eq_mk', IsLocalization.mk'_eq_zero_iff]
  refine ⟨⟨generator I a ^ j, ⟨j, rfl⟩⟩, ?_⟩
  apply Subtype.ext
  have hpn : p ∈ piece I n := by simpa using hp
  have he : evaluation I p = (p : R[X]).coeff n := evaluation_piece I ⟨p, hpn⟩
  change (generator I a : R[X]) ^ j * (p : R[X]) = 0
  rw [(mem_piece I n p).mp hpn, generator_val, monomial_pow, monomial_mul_monomial]
  rw [he] at hbp
  simp [hbp]

def chartBase (a : I) : R →+* chart I a :=
  (HomogeneousLocalization.fromZeroRingHom (piece I) (Submonoid.powers (generator I a))).comp
    (zeroEquiv I).toRingHom

lemma chartMap_base (a : I) (r : R) :
    chartMap I a (chartBase I a r) = algebraMap R (Localization.Away a.val) r := by
  have h0 : algebraMap R (reesAlgebra I) r ∈ piece I (0 • (1 : ℕ)) := by
    simp [mem_piece]
  refine (chartMap_mk I a 0 (algebraMap R (reesAlgebra I) r) h0).trans ?_
  have he : evaluation I (algebraMap R (reesAlgebra I) r) = r := by simp [evaluation]
  rw [he]
  convert IsLocalization.mk'_one (M := Submonoid.powers a.val)
    (Localization.Away a.val) r using 1
  congr 1
  apply Subtype.ext
  exact pow_zero a.val

def ratio (a b : I) : chart I a :=
  HomogeneousLocalization.Away.mk (piece I) (generator_mem I a) 1
    (generator I b) (by simpa using generator_mem I b)

lemma chartMap_ratio (a b : I) :
    chartMap I a (ratio I a b) =
      IsLocalization.mk' (M := Submonoid.powers a.val) (Localization.Away a.val)
        b.val ⟨a.val, ⟨1, pow_one _⟩⟩ := by
  simp only [ratio, chartMap_mk, evaluation_generator, pow_one]

lemma base_mul_ratio (a b : I) :
    chartBase I a a.val * ratio I a b = chartBase I a b.val := by
  apply chartMap_injective I a
  rw [map_mul, chartMap_base, chartMap_ratio, chartMap_base]
  exact IsLocalization.mk'_spec' (M := Submonoid.powers a.val)
    (Localization.Away a.val) b.val ⟨a.val, ⟨1, pow_one _⟩⟩

lemma map_ideal_principal (a : I) :
    I.map (chartBase I a) = Ideal.span {chartBase I a a.val} := by
  apply le_antisymm
  · rw [Ideal.map_le_iff_le_comap]
    intro b hb
    change chartBase I a b ∈ Ideal.span {chartBase I a a.val}
    rw [Ideal.mem_span_singleton]
    exact ⟨ratio I a ⟨b, hb⟩, (base_mul_ratio I a ⟨b, hb⟩).symm⟩
  · rw [Ideal.span_singleton_le_iff_mem]
    exact Ideal.mem_map_of_mem _ a.property

lemma chart_isDomain [IsDomain R] (a : I) (ha : a.val ≠ 0) : IsDomain (chart I a) := by
  have : IsDomain (Localization.Away a.val) := IsLocalization.Away.isDomain (Localization.Away a.val) ha
  exact Function.Injective.isDomain (chartMap I a) (chartMap_injective I a)

lemma chartBase_injective [IsDomain R] (a : I) (ha : a.val ≠ 0) :
    Function.Injective (chartBase I a) := by
  intro r s h
  apply IsLocalization.injective (Localization.Away a.val)
    (powers_le_nonZeroDivisors_of_noZeroDivisors ha)
  simpa only [chartMap_base] using congrArg (chartMap I a) h

lemma chart_generator_regular (a : I) :
    IsRegular (chartBase I a a.val) := by
  have hu : IsUnit (chartMap I a (chartBase I a a.val)) := by
    rw [chartMap_base]
    exact IsLocalization.map_units (Localization.Away a.val)
      (⟨a.val, 1, pow_one _⟩ : Submonoid.powers a.val)
  constructor
  · intro x y h
    apply chartMap_injective I a
    apply hu.isRegular.left
    simpa only [map_mul] using congrArg (chartMap I a) h
  · intro x y h
    apply chartMap_injective I a
    apply hu.isRegular.right
    simpa only [map_mul] using congrArg (chartMap I a) h

end PiExponentSeshadri.ReesGrading

namespace PiExponent.ReesPushdown

open Polynomial PiExponentSeshadri.ReesGrading

variable {R : Type*} [CommRing R]

def ordinaryPowerEquivPiece (I : Ideal R) (n : ℕ) : ↥(I ^ n : Ideal R) ≃ₗ[R] piece I n where
  toFun a := ⟨⟨monomial n a.val, reesAlgebra.monomial_mem.mpr a.property⟩,
    by simp [mem_piece]⟩
  invFun p := ⟨((p : reesAlgebra I) : R[X]).coeff n, p.val.property n⟩
  left_inv a := by apply Subtype.ext; simp
  right_inv p := by
    apply Subtype.ext
    apply Subtype.ext
    exact ((mem_piece I n p.val).mp p.property).symm
  map_add' a b := by apply Subtype.ext; apply Subtype.ext; simp
  map_smul' a b := by
    apply Subtype.ext
    apply Subtype.ext
    change monomial n (a • b.val) = a • monomial n b.val
    exact (monomial n).map_smul a b.val

theorem coeff_mem_ordinaryPower (I : Ideal R) (n : ℕ) (p : piece I n) :
    ((p : reesAlgebra I) : R[X]).coeff n ∈ I ^ n := p.val.property n

theorem chart_ordinaryPower_principal (I : Ideal R) (a : I) (n : ℕ) :
    (I ^ n).map (chartBase I a) = Ideal.span {(chartBase I a a.val) ^ n} := by
  rw [Ideal.map_pow, map_ideal_principal, Ideal.span_singleton_pow]

theorem ordinaryPowerEquivPiece_apply_coeff (I : Ideal R) (n : ℕ) (a : ↥(I ^ n : Ideal R)) :
    (((ordinaryPowerEquivPiece I n a : piece I n) : reesAlgebra I) : R[X]).coeff n = a.val := by
  simp [ordinaryPowerEquivPiece]

theorem chart_ordinaryPower_fraction (I : Ideal R) (a : I) (n : ℕ)
    (s : chart I a) (hs : s ∈ (I ^ n).map (chartBase I a)) :
    ∃ k : ℕ, ∃ b ∈ I ^ (n + k),
      chartMap I a s = IsLocalization.mk' (M := Submonoid.powers a.val)
        (Localization.Away a.val) b ⟨a.val ^ k, (Submonoid.powers a.val).pow_mem (Submonoid.mem_powers a.val) k⟩ := by
  rw [chart_ordinaryPower_principal, Ideal.mem_span_singleton] at hs
  obtain ⟨q, hq⟩ := hs
  obtain ⟨k, p, hp, hrep⟩ := HomogeneousLocalization.Away.mk_surjective (piece I)
    (generator_mem I a) q
  have hpn : p ∈ piece I k := by simpa using hp
  have he : evaluation I p = (p : R[X]).coeff k := evaluation_piece I ⟨p, hpn⟩
  have hb : evaluation I p ∈ I ^ k := by rw [he]; exact p.property k
  refine ⟨k, a.val ^ n * evaluation I p, ?_, ?_⟩
  · rw [pow_add]
    exact Ideal.mul_mem_mul (Ideal.pow_mem_pow a.property n) hb
  · have hmap : chartMap I a ((chartBase I a a.val) ^ n) =
        algebraMap R (Localization.Away a.val) (a.val ^ n) := by
      calc
        _ = (chartMap I a (chartBase I a a.val)) ^ n := (chartMap I a).map_pow _ n
        _ = _ := by rw [chartMap_base, map_pow]
    rw [hq, map_mul, hmap, ← hrep, chartMap_mk]
    exact IsLocalization.mul_mk'_eq_mk'_of_mul _ _ _

theorem eventually_no_power_torsion [IsNoetherianRing R] (I : Ideal R) :
    ∃ N : ℕ, ∀ n ≥ N, ∀ x ∈ I ^ n,
      (∃ k : ℕ, ∀ a ∈ I ^ k, a * x = 0) → x = 0 := by
  let A : ℕ →o Ideal R :=
    ⟨fun n => (I ^ n).annihilator,
      fun i j hij => Submodule.annihilator_mono (Ideal.pow_le_pow_right hij)⟩
  obtain ⟨e, he⟩ := monotone_stabilizes_iff_noetherian.mpr
    (inferInstance : IsNoetherian R R) A
  obtain ⟨c, hc⟩ := I.exists_pow_inf_eq_pow_smul (A e)
  refine ⟨c + e, ?_⟩
  intro n hn x hxn hx
  obtain ⟨k, hk⟩ := hx
  have hxA : x ∈ A k := by
    apply Submodule.mem_annihilator.mpr
    intro a ha
    simpa only [smul_eq_mul, mul_comm] using hk a ha
  have hxAe : x ∈ A e := by
    have hxmax := (A.monotone (Nat.le_max_left k e)) hxA
    rw [he (max k e) (Nat.le_max_right k e)]
    exact hxmax
  have hinter : I ^ n ⊓ A e = I ^ (n - c) * (I ^ c ⊓ A e) := by
    simpa only [Ideal.smul_eq_mul, Ideal.mul_top] using hc n (by omega)
  have hzero : I ^ n ⊓ A e ≤ ⊥ := by
    rw [hinter]
    calc
      _ ≤ I ^ e * A e := mul_le_mul' (Ideal.pow_le_pow_right (by omega)) inf_le_right
      _ = ⊥ := by
        change I ^ e * (I ^ e).annihilator = ⊥
        rw [mul_comm, Submodule.annihilator_mul]
  exact Ideal.mem_bot.mp (hzero ⟨hxn, hxAe⟩)

theorem exists_power_annihilating_of_chart_vanish [IsNoetherianRing R]
    (I : Ideal R) (x : R) (hx : ∀ a : I, chartBase I a x = 0) :
    ∃ k : ℕ, ∀ a ∈ I ^ k, a * x = 0 := by
  let J : Ideal R := (Ideal.span {x}).annihilator
  have hIJ : I ≤ J.radical := by
    intro a ha
    have hz : algebraMap R (Localization.Away a) x = 0 := by
      calc
        _ = chartMap I ⟨a, ha⟩ (chartBase I ⟨a, ha⟩ x) :=
          (chartMap_base I ⟨a, ha⟩ x).symm
        _ = 0 := by rw [hx, map_zero]
    obtain ⟨⟨b, hb⟩, hbx⟩ :=
      (IsLocalization.map_eq_zero_iff (Submonoid.powers a) (Localization.Away a) x).mp hz
    obtain ⟨k, rfl⟩ := hb
    apply Ideal.mem_radical_iff.mpr
    refine ⟨k, ?_⟩
    change a ^ k ∈ (Submodule.span R {x}).annihilator
    simpa only [Submodule.mem_annihilator_span_singleton, smul_eq_mul] using hbx
  obtain ⟨k, hk⟩ := Ideal.exists_pow_le_of_le_radical_of_fg hIJ
    (IsNoetherian.noetherian I)
  refine ⟨k, ?_⟩
  intro a ha
  have h := hk ha
  change a ∈ (Submodule.span R {x}).annihilator at h
  simpa only [Submodule.mem_annihilator_span_singleton, smul_eq_mul] using h

theorem eventually_chart_family_injective_on_ordinaryPowers [IsNoetherianRing R]
    (I : Ideal R) :
    ∃ N : ℕ, ∀ n ≥ N, ∀ x ∈ I ^ n,
      (∀ a : I, chartBase I a x = 0) → x = 0 := by
  obtain ⟨N, hN⟩ := eventually_no_power_torsion I
  exact ⟨N, fun n hn x hx hzero => hN n hn x hx
    (exists_power_annihilating_of_chart_vanish I x hzero)⟩

theorem eventually_chart_family_injective [IsNoetherianRing R] (I : Ideal R) :
    ∃ N : ℕ, ∀ n ≥ N, Function.Injective
      (fun x : ↥(I ^ n : Ideal R) => fun a : I => chartBase I a x.val) := by
  obtain ⟨N, hN⟩ := eventually_chart_family_injective_on_ordinaryPowers I
  refine ⟨N, fun n hn x y hxy => ?_⟩
  apply Subtype.ext
  apply sub_eq_zero.mp
  apply hN n hn (x.val - y.val) ((I ^ n).sub_mem x.property y.property)
  intro a
  have ha : chartBase I a x.val = chartBase I a y.val := congrFun hxy a
  rw [map_sub, ha, sub_self]

end PiExponent.ReesPushdown

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/ReesRelativeSections.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.GlobalBlowupGluing
import OAI.NumberTheory.PiExponent.Approximation.SectionDivision
import OAI.NumberTheory.PiExponent.Geometry.LineBundleProduct

namespace OAI

noncomputable section

namespace PiExponentSeshadri.InvertibleLocal
open CategoryTheory AlgebraicGeometry Opposite
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
variable {X Y Z : Scheme.{0}}

lemma frame_ideal [IsAffine X] {I : X.IdealSheafData} {f : Y ⟶ X}
    (J : LineBundle Y) (ι : J.sheaf ⟶ O Y) (h : PresentsPullbackIdeal I f J ι)
    (j : Z ⟶ Y) [IsOpenImmersion j] [IsAffine Z]
    (e : J.sheaf.restrict j ≅ O Z) :
    ((I.comap f).comap j).ideal ⟨⊤,isAffineOpen_top Z⟩ =
      Ideal.span {endValue (e.inv ≫ restrictedInclusion J ι j)} := by
  change _ = Ideal.span {UnitEndomorphism.equation (e.inv ≫ restrictedInclusion J ι j) ⊤}
  rw [← UnitEndomorphism.image_principal _ ⊤, ← restricted_image J ι h j ⟨⊤, isAffineOpen_top Z⟩]
  ext r
  change (∃ s, (restrictedInclusion J ι j).val.app (op ⊤) s = r) ↔
    ∃ s, (restrictedInclusion J ι j).val.app (op ⊤) (e.inv.val.app (op ⊤) s) = r
  constructor
  · rintro ⟨s, hs⟩
    refine ⟨e.hom.val.app (op ⊤) s, ?_⟩
    have ht : e.inv.val.app (op ⊤) (e.hom.val.app (op ⊤) s) = s :=
      congrArg (fun k : J.sheaf.restrict j ⟶ J.sheaf.restrict j => k.val.app (op ⊤) s) e.hom_inv_id
    rw [ht]; exact hs
  · rintro ⟨s, hs⟩
    exact ⟨e.inv.val.app (op ⊤) s, hs⟩
end PiExponentSeshadri.InvertibleLocal

namespace PiExponentSeshadri.ReesGrading
section
open CategoryTheory AlgebraicGeometry TopologicalSpace
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames PiExponentSeshadri.SpecMaps

private theorem mono_inv_comp {D : Type*} [Category D] {A B C : D}
    (e : A ≅ B) (f : A ⟶ C) (hf : Mono f) : Mono (e.inv ≫ f) := by
  let := hf
  infer_instance

private theorem map_comp_through {C D : Type*} [Category C] [Category D]
    (F : C ⥤ D) {A B T : C} {U V : D}
    (u : U ⟶ F.obj A) (s : A ⟶ B) (t : B ⟶ T) (v : F.obj T ⟶ V) :
    (u ≫ F.map s) ≫ F.map t ≫ v = (u ≫ F.map (s ≫ t)) ≫ v := by
  simp only [Functor.map_comp, Category.assoc]

variable {R : Type} [CommRing R] (I : Ideal R)
variable {B : Scheme.{0}} (f : B ⟶ Spec (.of R))
  (J : LineBundle B) (ι : J.sheaf ⟶ O B)
  (hJ : PresentsPullbackIdeal (IdealPullback.specIdeal I) f J ι)
include hJ

theorem relative_generator_section (a : I) :
    ∃ s : O B ⟶ J.sheaf,
      s ≫ ι = scalarEnd ((coordinate f) a.val) := by
  let : Mono ι := hJ.1
  obtain ⟨s,hs,-⟩ := global_division_of_local_lifts ι
      (scalarEnd ((coordinate f) a.val)) (by
    intro x
    obtain ⟨U,hx,⟨e⟩,-⟩ := common_affine_frames J J x
    let r := endValue (e.inv ≫ InvertibleLocal.restrictedInclusion J ι U.1.ι)
    have hI : I.map (coordinate (U.1.ι ≫ f)).hom = Ideal.span {r} := by
      rw [← IdealPullback.specIdeal_coordinate,Scheme.IdealSheafData.comap_comp]
      exact InvertibleLocal.frame_ideal J ι hJ U.1.ι e
    have hmem : coefficient (Scheme.Modules.restrictUnitIso U.1.ι)
        (restrictSection U.1.ι (scalarEnd ((coordinate f) a.val))) ∈ Ideal.span {r} := by
      rw [← hI]
      have he : coefficient (Scheme.Modules.restrictUnitIso U.1.ι)
          (restrictSection U.1.ι (scalarEnd ((coordinate f) a.val))) =
          coordinate (U.1.ι ≫ f) a.val := by
        erw [coefficient, endValue_restrict, endValue_scalarEnd]
        rw [coordinate_comp]
        rfl
      rw [he]
      exact Ideal.mem_map_of_mem _ a.property
    obtain ⟨t,ht⟩ := framed_local_division e (Scheme.Modules.restrictUnitIso U.1.ι)
      ((Scheme.Modules.restrictFunctor U.1.ι).map ι)
      (restrictSection U.1.ι (scalarEnd ((coordinate f) a.val))) hmem
    exact ⟨U.1,hx,t,ht⟩)
  exact ⟨s,hs⟩

theorem relative_generator_section_open (β : B ⟶ affineBlowup I) (hβ : β ≫ projection I = f) (a : I)
    (s : O B ⟶ J.sheaf)
    (hs : s ≫ ι = scalarEnd ((coordinate f) a.val)) :
    SectionOpens.isoOpen s = β ⁻¹ᵁ Proj.basicOpen (piece I) (generator I a) := by
  let : Mono ι := hJ.1
  ext x
  obtain ⟨U,hx,⟨e⟩,-⟩ := common_affine_frames J J x
  let g := e.inv ≫ InvertibleLocal.restrictedInclusion J ι U.1.ι
  have hg : Mono g := mono_inv_comp e (InvertibleLocal.restrictedInclusion J ι U.1.ι)
    (@InvertibleLocal.restrictedInclusion_mono _ _ J ι U.1.ι inferInstance hJ.1)
  let r := endValue g
  have hr : IsRegular r := @UnitEndomorphism.equation_regular U.1.toScheme g hg ⊤
  have hI : I.map (coordinate (U.1.ι ≫ f)).hom = Ideal.span {r} := by
    rw [← IdealPullback.specIdeal_coordinate,Scheme.IdealSheafData.comap_comp]
    exact InvertibleLocal.frame_ideal J ι hJ U.1.ι e
  let h := principalScheme I U.1.toScheme (coordinate (U.1.ι ≫ f)).hom r hI hr
  have hh : h = U.1.ι ≫ β := by
    apply invertible_unique I h (U.1.ι ≫ β) (U.1.ι ≫ f)
    · exact (principalScheme_projection I U.1.toScheme _ r hI hr).trans (factor _)
    · rw [Category.assoc,hβ]
    · exact InvertibleLocal.invertible_restrict _ _ ⟨J,ι,hJ⟩ U.1.ι
  have hscalar : coefficient e (restrictSection U.1.ι s) * r =
      coordinate (U.1.ι ≫ f) a.val := by
    have hcomp : (restrictSection U.1.ι s ≫ e.hom) ≫ g =
        restrictSection U.1.ι (scalarEnd ((coordinate f) a.val)) ≫
          (Scheme.Modules.restrictUnitIso U.1.ι).hom := by
      dsimp [g,InvertibleLocal.restrictedInclusion]
      simp only [Category.assoc,Iso.hom_inv_id_assoc]
      rw [← hs]
      simp only [restrictSection]
      exact map_comp_through (Scheme.Modules.restrictFunctor U.1.ι)
        (Scheme.Modules.restrictUnitIso U.1.ι).inv s ι
        (Scheme.Modules.restrictUnitIso U.1.ι).hom
    have H := congrArg (endValue (X := U.1.toScheme)) hcomp
    rw [coordinate_comp]
    exact ((endValue_comp (restrictSection U.1.ι s ≫ e.hom) g).symm.trans H).trans
      ((endValue_restrict U.1.ι (scalarEnd ((coordinate f) a.val))).trans
        (congrArg U.1.ι.appTop (endValue_scalarEnd ((coordinate f) a.val))))
  have hc : coefficient e (restrictSection U.1.ι s) =
      BlowupLift.coefficient I (coordinate (U.1.ι ≫ f)).hom r hI a := by
    apply hr.left
    exact (mul_comm _ _).trans (hscalar.trans
      (BlowupLift.mul_coefficient I _ r hI a).symm)
  have hloc : U.1.ι ⁻¹ᵁ SectionOpens.isoOpen s =
      U.1.ι ⁻¹ᵁ β ⁻¹ᵁ Proj.basicOpen (piece I) (generator I a) := by
    rw [preimage_isoOpen s U.1.ι e,hc]
    have H := principalScheme_preimage I U.1.toScheme _ r hI hr a
    change h ⁻¹ᵁ _ = _ at H
    rw [hh] at H
    exact H.symm
  exact SetLike.ext_iff.mp hloc ⟨x,hx⟩

end

open CategoryTheory AlgebraicGeometry TopologicalSpace
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames PiExponentSeshadri.SpecMaps
variable {R : Type} [CommRing R] (I : Ideal R)
variable {B : Scheme.{0}} (f : B ⟶ Spec (.of R))
  (J : LineBundle B) (ι : J.sheaf ⟶ O B)
  (hJ : PresentsPullbackIdeal (IdealPullback.specIdeal I) f J ι)
include hJ

theorem relative_affine_section_cover (hf : IsBlowup (IdealPullback.specIdeal I) f) :
    ∃ s : I → (O B ⟶ J.sheaf),
      (⨆ a, SectionOpens.isoOpen (s a)) = ⊤ ∧
      ∀ a, IsAffineOpen (SectionOpens.isoOpen (s a)) := by
  classical
  let e : B ≅ affineBlowup I := hf.iso (rees_isBlowup I)
  let : IsIso e.hom := ⟨⟨e.inv,e.hom_inv_id,e.inv_hom_id⟩⟩
  choose s hs using relative_generator_section I f J ι hJ
  have ho a := relative_generator_section_open I f J ι hJ e.hom
    (hf.iso_hom_comp (rees_isBlowup I)) a (s a) (hs a)
  refine ⟨s,?_,fun a => ?_⟩
  · simp only [ho]
    exact e.hom.iSup_preimage_eq_top (iSup_generator_basicOpen I)
  · rw [ho]
    exact @IsAffineOpen.preimage_of_isIso B (affineBlowup I) _
      (Proj.isAffineOpen_basicOpen (piece I) (generator I a) (generator_mem I a)
        (by decide : 0 < (1:ℕ))) e.hom e.isIso_hom
end PiExponentSeshadri.ReesGrading

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/ReesSectionInclusion.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.ExceptionalChartPullbackValue
import OAI.NumberTheory.PiExponent.Cohomology.ReesSheafCechBase

namespace OAI

namespace PiExponent.ReesSectionInclusion
noncomputable section
open CategoryTheory AlgebraicGeometry TopologicalSpace
open PiExponentSeshadri.ReesGrading PiExponentSeshadri.ModuleFlasque
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
open PiExponent.GeometrySupport PiExponent.ReesSheafCechBase
open PiExponent.GradedPolynomialLaurent PiExponent.GradedCech
attribute [local irreducible] affineBlowup projection exceptionalLineBundle exceptionalInclusion exceptionalIdeal
  PiExponentSeshadri.Geometry.LineBundle.pow PiExponentSeshadri.Geometry.PresentsPullbackIdeal
  PiExponent.ExceptionalAffineChart.sectionsEquiv PiExponent.ExceptionalAffineChart.representedSectionsEquiv
variable {R J : Type} [CommRing R] [Fintype J] [DecidableEq J]
variable (I : Ideal R) (a : J → I)

private abbrev chartMap {s : Finset J} (hs : s.Nonempty) :
    Spec (CommRingCat.of (ReesFrozenChart.coordinateRing I a s)) ⟶ affineBlowup I :=
  ReesFrozenChart.chart I a hs

private local instance chartOpenImmersion {s : Finset J} (hs : s.Nonempty) :
    IsOpenImmersion (chartMap I a hs) :=
  ReesFrozenChart.instIsOpenImmersionChart I a hs

private theorem transported_augmentation (n : ℕ)
    (f : freeOpen (affineBlowup I).ringCatSheaf ⊤ ⟶ exceptionalPower I n)
    (t : Fin 1 → J) :
    ExceptionalRepresentedTypes.transportSections
      (chartMap I a (tuple_nonempty 0 t)) (exceptionalLineBundle I) n
      (tupleOpen_eq I a 0 t)
      (CechHigher.augmentation (affineBlowup I).ringCatSheaf (opens I a)
        (exceptionalPower I n) ⊤ (fun _ => le_top) f t) =
    freeOpenMap (affineBlowup I).ringCatSheaf (homOfLE le_top) ≫ f := by
  change (PiExponentSeshadri.ModuleMayerVietoris.freeOpenFunctor (affineBlowup I).ringCatSheaf).map
      (eqToHom (tupleOpen_eq I a 0 t)) ≫
    (PiExponentSeshadri.ModuleMayerVietoris.freeOpenFunctor (affineBlowup I).ringCatSheaf).map
      (homOfLE _) ≫ f = _
  erw [← Category.assoc, ← Functor.map_comp]
  rfl

def HasFrozenValues (n : ℕ)
    (u : freeOpen (affineBlowup I).ringCatSheaf ⊤ ⟶ exceptionalPower I n) (r : R) : Prop :=
  ∀ t : Fin 1 → J,
    (ReesFrozenPower.pieceEquiv I a (tuple_mem 0 t 0) n
      (tupleHomEquiv I a n 0 t
        (CechHigher.augmentation (affineBlowup I).ringCatSheaf (opens I a)
          (exceptionalPower I n) ⊤ (fun _ => le_top) u t))).val =
      ReesFrozenChart.base I a (tupleSet t) r

theorem section_chart_inclusion (n : ℕ)
    (u : freeOpen (affineBlowup I).ringCatSheaf ⊤ ⟶ exceptionalPower I n)
    (r : R) (hvalue : HasFrozenValues I a n u r) (t : Fin 1 → J) :
    ExceptionalAffineChart.functionsOnOpenEquiv
      (chartMap I a (tuple_nonempty 0 t))
      ((affineBlowup I).presheaf.map (homOfLE le_top).op
        ((idealPowerInclusion (exceptionalLineBundle I) (exceptionalInclusion I) n).app ⊤
          (freeOpenSectionsEquiv ⊤ (exceptionalPower I n) u))) =
      ReesFrozenChart.base I a (tupleSet t) r := by
  have h := hvalue t
  change (ReesFrozenPower.pieceEquiv I a (tuple_mem 0 t 0) n
    (chartHomEquiv I a (tuple_nonempty 0 t) (tuple_mem 0 t 0) n
      (ExceptionalRepresentedTypes.transportSections
        (chartMap I a (tuple_nonempty 0 t)) (exceptionalLineBundle I) n
        (tupleOpen_eq I a 0 t)
        (CechHigher.augmentation (affineBlowup I).ringCatSheaf (opens I a)
          (exceptionalPower I n) ⊤ (fun _ => le_top)
          (u) t)))).val = _ at h
  rw [chartHomEquiv_pieceEquiv] at h
  erw [ExceptionalRepresentedTypes.representedSectionsTyped_apply,
    ExceptionalAffineChart.representedSectionsEquiv_apply] at h
  erw [transported_augmentation I a n u t] at h
  erw [freeOpenEquiv_naturality] at h
  have hn := CategoryTheory.congr_fun
    ((idealPowerInclusion (exceptionalLineBundle I) (exceptionalInclusion I) n).mapPresheaf.naturality
      (homOfLE (show (chartMap I a (tuple_nonempty 0 t)).opensRange ≤ ⊤ from le_top)).op)
    (freeOpenSectionsEquiv ⊤ (exceptionalPower I n) u)
  change (idealPowerInclusion (exceptionalLineBundle I) (exceptionalInclusion I) n).app _
      ((exceptionalPower I n).presheaf.map (homOfLE le_top).op
        (freeOpenSectionsEquiv ⊤ (exceptionalPower I n) u)) =
    (affineBlowup I).presheaf.map (homOfLE le_top).op
      ((idealPowerInclusion (exceptionalLineBundle I) (exceptionalInclusion I) n).app ⊤
        (freeOpenSectionsEquiv ⊤ (exceptionalPower I n) u)) at hn
  change ExceptionalAffineChart.functionsOnOpenEquiv _
    ((idealPowerInclusion (exceptionalLineBundle I) (exceptionalInclusion I) n).app _
      ((exceptionalPower I n).presheaf.map (homOfLE le_top).op
        (freeOpenSectionsEquiv ⊤ (exceptionalPower I n) u))) = _ at h
  rw [hn] at h
  exact h

theorem section_inclusion
    (ha : Ideal.span (Set.range fun j => (a j).val) = I) (n : ℕ)
    (u : freeOpen (affineBlowup I).ringCatSheaf ⊤ ⟶ exceptionalPower I n)
    (r : R) (hvalue : HasFrozenValues I a n u r) :
    (idealPowerInclusion (exceptionalLineBundle I) (exceptionalInclusion I) n).app ⊤
      (freeOpenSectionsEquiv ⊤ (exceptionalPower I n) u) =
    (projection I).appTop ((Scheme.ΓSpecIso (CommRingCat.of R)).inv r) := by
  apply (O (affineBlowup I)).isSheaf.section_ext
  intro x hx
  obtain ⟨j, hj⟩ := Opens.mem_iSup.mp ((iSup_opens I a ha).ge (Set.mem_univ x))
  let t : Fin 1 → J := fun _ => j
  have heq : (chartMap I a (tuple_nonempty 0 t)).opensRange = opens I a j := by
    change (ReesFrozenChart.chartOpen I a (tuple_nonempty 0 t)).1 = _
    rw [tupleOpen_eq]
    simp only [CechHigher.intersection, t, iInf_const]
  refine ⟨(chartMap I a (tuple_nonempty 0 t)).opensRange, le_top,
    heq.ge hj, ?_⟩
  apply (ExceptionalAffineChart.functionsOnOpenEquiv
    (chartMap I a (tuple_nonempty 0 t))).injective
  exact (section_chart_inclusion I a n u r hvalue t).trans
    (ExceptionalAffineChart.functionsOnOpenEquiv_pullback (projection I)
      (chartMap I a (tuple_nonempty 0 t))
      (ReesFrozenChart.base I a (tupleSet t))
      (ReesFrozenChart.chart_projection I a (tuple_nonempty 0 t)) r).symm

end
end PiExponent.ReesSectionInclusion

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/ReesSheafCanonicalValue.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.ReesSectionInclusion
import OAI.NumberTheory.PiExponent.Cohomology.ReesSheafCechRecovery

namespace OAI

namespace PiExponent.ReesSheafCechRecovery
noncomputable section
open CategoryTheory AlgebraicGeometry TopologicalSpace
open PiExponentSeshadri.ReesGrading PiExponentSeshadri.ModuleFlasque
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
open PiExponent.GeometrySupport PiExponent.ReesSheafCechBase
open PiExponent.GradedPolynomialLaurent PiExponent.GradedCech
attribute [local irreducible] affineBlowup projection exceptionalLineBundle exceptionalInclusion exceptionalIdeal
  PiExponentSeshadri.Geometry.LineBundle.pow PiExponentSeshadri.Geometry.PresentsPullbackIdeal
variable {R J : Type} [CommRing R] [Fintype J] [DecidableEq J]
variable (I : Ideal R) (a : J → I)

private abbrev chartMap {s : Finset J} (hs : s.Nonempty) :
    Spec (CommRingCat.of (ReesFrozenChart.coordinateRing I a s)) ⟶ affineBlowup I :=
  ReesFrozenChart.chart I a hs

private local instance chartOpenImmersion {s : Finset J} (hs : s.Nonempty) :
    IsOpenImmersion (chartMap I a hs) :=
  ReesFrozenChart.instIsOpenImmersionChart I a hs

theorem ordinaryGlobalSection_chart_inclusion
    (ha : Ideal.span (Set.range fun j => (a j).val) = I) (n : ℕ)
    (b : ↥(I^n : Ideal R)) (t : Fin 1 → J) :
    ExceptionalAffineChart.functionsOnOpenEquiv
      (chartMap I a (tuple_nonempty 0 t))
      ((affineBlowup I).presheaf.map (homOfLE le_top).op
        ((idealPowerInclusion (exceptionalLineBundle I) (exceptionalInclusion I) n).app ⊤
          (ordinaryGlobalSection I a ha n b))) =
      ReesFrozenChart.base I a (tupleSet t) b.val :=
  ReesSectionInclusion.section_chart_inclusion I a n
    (ordinarySectionHom I a ha n b) b.val
    (fun t => ordinarySectionHom_frozenChartValue I a ha n b t) t

theorem ordinaryGlobalSection_inclusion
    (ha : Ideal.span (Set.range fun j => (a j).val) = I) (n : ℕ)
    (b : ↥(I^n : Ideal R)) :
    (idealPowerInclusion (exceptionalLineBundle I) (exceptionalInclusion I) n).app ⊤
      (ordinaryGlobalSection I a ha n b) =
    (projection I).appTop ((Scheme.ΓSpecIso (CommRingCat.of R)).inv b.val) :=
  ReesSectionInclusion.section_inclusion I a ha n
    (ordinarySectionHom I a ha n b) b.val
    (fun t => ordinarySectionHom_frozenChartValue I a ha n b t)

end
end PiExponent.ReesSheafCechRecovery

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/ReesUniversalUniqueness.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.BlowupSchemeExt
import OAI.NumberTheory.PiExponent.Ampleness.ReesExceptional

namespace OAI

noncomputable section

namespace PiExponentSeshadri.ReesGrading
open Polynomial HomogeneousLocalization
universe u v
variable {R : Type u} [CommRing R] (I : Ideal R) (a : I)
variable {B : Type v} [CommRing B] (f : R →+* B)

lemma base_pow_mul_mk (n : ℕ) (p : reesAlgebra I)
    (hp : p ∈ piece I (n • (1 : ℕ))) :
    chartBase I a (a.val ^ n) *
        HomogeneousLocalization.Away.mk (piece I) (generator_mem I a) n p hp =
      chartBase I a (evaluation I p) := by
  apply chartMap_injective I a
  rw [map_mul, chartMap_base, chartMap_base, chartMap_mk]
  exact IsLocalization.mk'_spec' (M := Submonoid.powers a.val)
    (Localization.Away a.val) (evaluation I p) ⟨a.val ^ n, n, rfl⟩

end PiExponentSeshadri.ReesGrading

namespace PiExponentSeshadri.ProjBase
open CategoryTheory AlgebraicGeometry TopologicalSpace
universe u
variable {σ : Type*} {A : Type u} [CommRing A] [SetLike σ A] [AddSubgroupClass σ A]
variable (𝒜 : ℕ → σ) [GradedRing 𝒜]

lemma basicOpenToSpec_eq (f : A) :
    Scheme.forgetToLocallyRingedSpace.map (Proj.basicOpenToSpec 𝒜 f) =
      ProjectiveSpectrum.Proj.toSpec 𝒜 f := by
  refine Eq.trans ?_ (ΓSpec.locallyRingedSpaceAdjunction.homEquiv_apply _ _ _).symm
  dsimp [Proj.basicOpenToSpec, Scheme.Opens.toSpecΓ]
  simp only [Category.assoc, ← Spec.map_comp]
  rfl

lemma basicOpenToSpec_mem (f : A) (x : Proj.basicOpen 𝒜 f)
    (z : HomogeneousLocalization.NumDenSameDeg 𝒜 (.powers f)) :
    HomogeneousLocalization.mk z ∈ ((Proj.basicOpenToSpec 𝒜 f) x).asIdeal ↔
      z.num.val ∈ x.val.asHomogeneousIdeal := by
  have he := congr($(basicOpenToSpec_eq 𝒜 f).base x)
  change (Proj.basicOpenToSpec 𝒜 f) x = (ProjectiveSpectrum.Proj.toSpec 𝒜 f).base x at he
  rw [he]
  exact ProjectiveSpectrum.Proj.mk_mem_toSpec_base_apply 𝒜 x z

lemma toSpecZero_mem (x : Proj 𝒜) (a : 𝒜 0) :
    a ∈ ((Proj.toSpecZero 𝒜) x).asIdeal ↔ a.val ∈ x.asHomogeneousIdeal := by
  simp only [Proj.toSpecZero, Scheme.Hom.comp_apply, Spec.map_apply]
  change HomogeneousLocalization.fromZeroRingHom 𝒜 (.powers (1 : A)) a ∈
    ((Proj.basicOpenToSpec 𝒜 1) _).asIdeal ↔ _
  rw [show HomogeneousLocalization.fromZeroRingHom 𝒜 (.powers (1 : A)) a =
    HomogeneousLocalization.mk ⟨0, a, 1, one_mem _⟩ from rfl]
  erw [basicOpenToSpec_mem]
  change a.val ∈ ((Proj.basicOpen 𝒜 (1 : A)).ι
    (((Proj 𝒜).isoOfEq (Proj.basicOpen_one 𝒜)).inv ((Proj 𝒜).topIso.inv x))).asHomogeneousIdeal ↔ _
  rw [← Scheme.Hom.comp_apply, Scheme.isoOfEq_inv_ι, ← Scheme.Hom.comp_apply]
  rw [Scheme.toIso_inv_ι]; rfl

lemma toSpecZero_preimage (a : 𝒜 0) :
    Proj.toSpecZero 𝒜 ⁻¹ᵁ PrimeSpectrum.basicOpen a = Proj.basicOpen 𝒜 a.val := by
  ext x
  change a ∉ ((Proj.toSpecZero 𝒜) x).asIdeal ↔ a.val ∉ x.asHomogeneousIdeal
  exact not_congr (toSpecZero_mem 𝒜 x a)

end PiExponentSeshadri.ProjBase

namespace PiExponentSeshadri.ReesGrading
open Polynomial CategoryTheory AlgebraicGeometry TopologicalSpace
universe u
variable {R : Type u} [CommRing R] (I : Ideal R)

instance projection_separated : IsSeparated (projection I) := by
  have hP : IsSeparated (Proj.toSpecZero (piece I)) := inferInstance
  have hQ : IsSeparated (Spec.map (zeroIso I).hom) := inferInstance
  exact MorphismProperty.comp_mem (@IsSeparated) _ _ hP hQ

lemma projection_mem (x : affineBlowup I) (s : R) :
    s ∈ ((projection I) x).asIdeal ↔
      algebraMap R (reesAlgebra I) s ∈ x.asHomogeneousIdeal := by
  change zeroEquiv I s ∈ ((Proj.toSpecZero (piece I)) x).asIdeal ↔ _
  exact ProjBase.toSpecZero_mem (piece I) x (zeroEquiv I s)

lemma projection_preimage (s : R) :
    projection I ⁻¹ᵁ PrimeSpectrum.basicOpen s =
      Proj.basicOpen (piece I) (algebraMap R (reesAlgebra I) s) := by
  ext x
  exact not_congr (projection_mem I x s)

lemma base_generator_comm (a b : I) :
    algebraMap R (reesAlgebra I) a.val * generator I b =
      algebraMap R (reesAlgebra I) b.val * generator I a := by
  apply Subtype.ext
  change C a.val * monomial 1 b.val = C b.val * monomial 1 a.val
  simp only [C_mul_monomial, mul_comm a.val b.val]

lemma projection_preimage_le_chart (a : I) :
    projection I ⁻¹ᵁ PrimeSpectrum.basicOpen a.val ≤
      Proj.basicOpen (piece I) (generator I a) := by
  rw [projection_preimage]
  intro x hx
  obtain ⟨b, hb⟩ := Opens.mem_iSup.mp ((iSup_generator_basicOpen I).ge (Set.mem_univ x))
  have h : x ∈ Proj.basicOpen (piece I)
      (algebraMap R (reesAlgebra I) a.val * generator I b) := by
    rw [Proj.basicOpen_mul]
    exact ⟨hx, hb⟩
  rw [base_generator_comm, Proj.basicOpen_mul] at h
  exact h.2

lemma chartHom_ext {S : Type*} [CommRing S] (a : I)
    (g h : chart I a →+* S) (he : g.comp (chartBase I a) = h.comp (chartBase I a))
    (hr : IsRegular (g (chartBase I a a.val))) : g = h := by
  have hb (s : R) : g (chartBase I a s) = h (chartBase I a s) := RingHom.congr_fun he s
  ext x
  obtain ⟨n, p, hp, rfl⟩ := HomogeneousLocalization.Away.mk_surjective (piece I)
    (generator_mem I a) x
  apply (hr.pow n).left
  have h₁ := congrArg g (base_pow_mul_mk I a n p hp)
  have h₂ := congrArg h (base_pow_mul_mk I a n p hp)
  simpa only [map_mul, map_pow, hb] using h₁.trans ((hb ((evaluation I) p)).trans h₂.symm)

open SpecMaps

lemma chart_scheme_ext {Y : Scheme.{u}} (a : I)
    (g h : Y ⟶ Spec (CommRingCat.of (chart I a)))
    (he : g ≫ Spec.map (CommRingCat.ofHom (chartBase I a)) =
      h ≫ Spec.map (CommRingCat.ofHom (chartBase I a)))
    (hr : IsRegular (coordinate g (chartBase I a a.val))) : g = h := by
  apply coordinate_ext
  apply CommRingCat.hom_ext
  apply chartHom_ext I a _ _ _ hr
  have hc := congrArg coordinate he
  simp only [coordinate_comp_spec] at hc
  exact congrArg CommRingCat.Hom.hom hc

lemma ext_of_unit_generator {Y : Scheme.{u}} (a : I)
    (g h : Y ⟶ affineBlowup I) (f : Y ⟶ Spec (CommRingCat.of R))
    (hg : g ≫ projection I = f) (hh : h ≫ projection I = f)
    (hu : IsUnit (coordinate f a.val)) : g = h := by
  let hOpen : IsOpenImmersion ((chartCover I).f a) := (chartCover I).map_prop a
  have ht : f ⁻¹ᵁ PrimeSpectrum.basicOpen a.val = ⊤ := by
    rw [preimage_basicOpen, Scheme.basicOpen_of_isUnit _ hu]
  have hrange (k : Y ⟶ affineBlowup I) (hk : k ≫ projection I = f) :
      Set.range k ⊆ Set.range ((chartCover I).f a) := by
    rintro _ ⟨y, rfl⟩
    change k y ∈ ((chartCover I).f a).opensRange
    change k y ∈ (Proj.awayι (piece I) (generator I a) (generator_mem I a)
      (show 0 < (1 : ℕ) from Nat.zero_lt_one)).opensRange
    rw [Proj.opensRange_awayι]
    apply projection_preimage_le_chart I a
    change (projection I) (k y) ∈ PrimeSpectrum.basicOpen a.val
    rw [← Scheme.Hom.comp_apply, hk]
    exact ht.ge (Set.mem_univ y)
  let g' : Y ⟶ Spec (CommRingCat.of (chart I a)) := @IsOpenImmersion.lift _ _ _ ((chartCover I).f a) g hOpen (hrange g hg)
  let h' : Y ⟶ Spec (CommRingCat.of (chart I a)) := @IsOpenImmersion.lift _ _ _ ((chartCover I).f a) h hOpen (hrange h hh)
  have hg' : g' ≫ (chartCover I).f a = g :=
    @IsOpenImmersion.lift_fac _ _ _ ((chartCover I).f a) g hOpen (hrange g hg)
  have hh' : h' ≫ (chartCover I).f a = h :=
    @IsOpenImmersion.lift_fac _ _ _ ((chartCover I).f a) h hOpen (hrange h hh)
  have eg : g' ≫ Spec.map (CommRingCat.ofHom (chartBase I a)) = f := by
    exact (congrArg (fun q : Spec (CommRingCat.of (chart I a)) ⟶ Spec (CommRingCat.of R) =>
      g' ≫ q) (chartCover_projection I a).symm).trans
      ((Category.assoc _ _ _).symm.trans
        ((congrArg (fun q : Y ⟶ affineBlowup I => q ≫ projection I) hg').trans hg))
  have eh : h' ≫ Spec.map (CommRingCat.ofHom (chartBase I a)) = f := by
    exact (congrArg (fun q : Spec (CommRingCat.of (chart I a)) ⟶ Spec (CommRingCat.of R) =>
      h' ≫ q) (chartCover_projection I a).symm).trans
      ((Category.assoc _ _ _).symm.trans
        ((congrArg (fun q : Y ⟶ affineBlowup I => q ≫ projection I) hh').trans hh))
  have he : coordinate g' (chartBase I a a.val) = coordinate f a.val := by
    have hc := congrArg coordinate eg
    rw [coordinate_comp_spec] at hc
    exact ConcreteCategory.congr_hom hc a.val
  have hgh := chart_scheme_ext I a g' h' (eg.trans eh.symm) (by rw [he]; exact hu.isRegular)
  rw [← hg', ← hh', hgh]


lemma ext_on_generator_open {Y : Scheme.{u}} (a : I)
    (g h : Y ⟶ affineBlowup I) (f : Y ⟶ Spec (CommRingCat.of R))
    (hg : g ≫ projection I = f) (hh : h ≫ projection I = f) :
    (f ⁻¹ᵁ PrimeSpectrum.basicOpen a.val).ι ≫ g =
      (f ⁻¹ᵁ PrimeSpectrum.basicOpen a.val).ι ≫ h := by
  let U : Y.Opens := f ⁻¹ᵁ PrimeSpectrum.basicOpen a.val
  apply ext_of_unit_generator I a _ _ (U.ι ≫ f)
  · rw [Category.assoc, hg]
  · rw [Category.assoc, hh]
  · apply isUnit_coordinate_of_preimage_top
    erw [Scheme.Hom.comp_preimage]
    exact U.ι_preimage_self

lemma ext_of_unit_ideal {Y : Scheme.{u}}
    (g h : Y ⟶ affineBlowup I) (f : Y ⟶ Spec (CommRingCat.of R))
    (hg : g ≫ projection I = f) (hh : h ≫ projection I = f)
    (hI : I.map (coordinate f).hom = ⊤) : g = h := by
  refine Scheme.hom_ext_of_forall g h ?_
  intro y
  have ha : ∃ a : I, y ∈ f ⁻¹ᵁ PrimeSpectrum.basicOpen a.val :=
    ideal_unit_generator (R := CommRingCat.of R) I f hI y
  obtain ⟨a, hay⟩ := ha
  refine ⟨f ⁻¹ᵁ PrimeSpectrum.basicOpen a.val, hay, ?_⟩
  exact ext_on_generator_open I a g h f hg hh

lemma principal_basicOpen_unit_ideal {Y : Scheme.{u}} (f : Y ⟶ Spec (CommRingCat.of R))
    (r : Γ(Y, ⊤)) (hI : I.map (coordinate f).hom = Ideal.span {r}) :
    I.map (coordinate ((Y.basicOpen r).ι ≫ f)).hom = ⊤ := by
  rw [coordinate_comp]
  change I.map ((Y.basicOpen r).ι.appTop.hom.comp (coordinate f).hom) = ⊤
  rw [← Ideal.map_map, hI, Ideal.map_span, Set.image_singleton, Ideal.span_singleton_eq_top]
  apply isUnit_of_basicOpen_eq_top
  rw [← Scheme.preimage_basicOpen_top]
  exact (Y.basicOpen r).ι_preimage_self

lemma principal_unique {Y : Scheme.{u}} [IsAffine Y]
    (g h : Y ⟶ affineBlowup I) (f : Y ⟶ Spec (CommRingCat.of R))
    (hg : g ≫ projection I = f) (hh : h ≫ projection I = f)
    (r : Γ(Y, ⊤)) (hI : I.map (coordinate f).hom = Ideal.span {r}) (hr : IsRegular r) :
    g = h := by
  apply SchematicExt.ext_of_ker_eq_bot_of_isSeparated (projection I) (hg.trans hh.symm)
    (Y.basicOpen r).ι (SchematicExt.basicOpen_ker_eq_bot r hr)
  exact ext_of_unit_ideal I _ _ ((Y.basicOpen r).ι ≫ f)
    (by rw [Category.assoc, hg]) (by rw [Category.assoc, hh])
    (principal_basicOpen_unit_ideal I f r hI)

end PiExponentSeshadri.ReesGrading

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/RelativeAffineSectionAmple.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.AmpleFromCover
import OAI.NumberTheory.PiExponent.Approximation.MixedSectionOpenExtension

namespace OAI


namespace PiExponentSeshadri.Geometry
noncomputable section
open CategoryTheory CategoryTheory.Limits AlgebraicGeometry TopologicalSpace
open PiExponentSeshadri.Frames PiExponentSeshadri.SectionOpens PiExponentSeshadri.Projective
variable {X : Scheme.{0}}

theorem LineBundle.eventual_twist_affine_cover [IsIntegral X] [CompactSpace X]
    (P J : LineBundle X) {κ : Type} (t : κ → (O X ⟶ P.sheaf))
    (ht : (⨆ i,isoOpen (t i)) = ⊤)
    (hlocal : ∀ i, ∃ (α : Type)
      (w : α → (O (isoOpen (t i)).toScheme ⟶ J.sheaf.restrict (isoOpen (t i)).ι)),
        (⨆ a,isoOpen (w a)) = ⊤ ∧ ∀ a, IsAffineOpen (isoOpen (w a))) :
    ∃ N : ℕ, ∀ n : ℕ, N ≤ n → ∃ (σ : Type) (_ : Fintype σ)
      (s : σ → (O X ⟶ ((P.pow (n+1)).tensor J).sheaf)),
        (⨆ a,isoOpen (s a)) = ⊤ ∧
        (∀ a, IsAffineOpen (isoOpen (s a))) ∧
        (∀ a, (isoOpen (s a) : Set X).Nonempty) := by
  classical
  choose α w hw hwa using hlocal
  have hex (x : X) : ∃ i, x ∈ isoOpen (t i) := by
    apply Opens.mem_iSup.mp
    rw [ht]; trivial
  choose i hi using hex
  have hex' (x : X) : ∃ a, (⟨x,hi x⟩ : (isoOpen (t (i x))).toScheme) ∈
      isoOpen (w (i x) a) := by
    apply Opens.mem_iSup.mp
    erw [hw]; trivial
  choose a ha using hex'
  let V (x : X) : X.Opens := (isoOpen (t (i x))).ι ''ᵁ isoOpen (w (i x) (a x))
  have hxV (x : X) : x ∈ V x := ⟨⟨x,hi x⟩,ha x,rfl⟩
  obtain ⟨F,hF⟩ := isCompact_univ.elim_finite_subcover (fun x => (V x : Set X))
    (fun x => (V x).isOpen) (by intro x _; exact Set.mem_iUnion.mpr ⟨x,hxV x⟩)
  choose N hN using fun x : F => P.mixed_section_open_extension J (t (i x.val))
    ⟨x.val,hi x.val⟩ (w (i x.val) (a x.val))
  refine ⟨Finset.univ.sup N, fun n hn => ?_⟩
  choose s hs using fun x : F => hN x n ((Finset.le_sup (Finset.mem_univ x)).trans hn)
  refine ⟨F,inferInstance,s,?_,?_,?_⟩
  · apply top_unique
    intro x _
    obtain ⟨y,hy⟩ := Set.mem_iUnion.mp (hF (show x ∈ Set.univ from trivial))
    obtain ⟨hyF,hxy⟩ := Set.mem_iUnion.mp hy
    apply Opens.mem_iSup.mpr
    refine ⟨⟨y,hyF⟩,?_⟩
    rw [show isoOpen (s ⟨y,hyF⟩) = V y from hs ⟨y,hyF⟩]
    exact hxy
  · intro x
    rw [show isoOpen (s x) = V x.val from hs x]
    exact (hwa (i x.val) (a x.val)).image_of_isOpenImmersion _
  · intro x
    rw [show isoOpen (s x) = V x.val from hs x]
    exact ⟨x.val,hxV x.val⟩

end
end PiExponentSeshadri.Geometry

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/WeightedAffineFrame.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.AdmissibleBlowupGeometry

namespace OAI

namespace PiExponent.WeightedAffineFrame
noncomputable section
open AlgebraicGeometry CategoryTheory
open PiExponentSeshadri.Geometry PiExponentSeshadri.Projective PiExponentSeshadri.Frames
open PiExponent.WeightedCompactification

theorem frame_nonempty_of_isoOpen_eq {X : Scheme} (M : X.Modules)
    (s : O X ⟶ M) (U : X.Opens) (h : PiExponentSeshadri.SectionOpens.isoOpen s = U) :
    Nonempty (M.restrict U.ι ≅ O U.toScheme) := by
  subst U
  exact ⟨sectionFrame s⟩

variable {R ι σ : Type} [CommRing R]

attribute [local irreducible] WeightedCompactification.lineBundle
  WeightedCompactification.affineChartMap WeightedCompactification.coordinateSection

theorem affineChart_isoOpen (a : σ → ι →₀ ℕ) (z : σ) (hz : a z = 0)
    (coordinate : ι → σ) (hcoordinate : ∀ i, a (coordinate i) = Finsupp.single i 1) :
    PiExponentSeshadri.SectionOpens.isoOpen (coordinateSection (R := R) a z) =
      (affineChartMap (R := R) a z hz coordinate hcoordinate).opensRange := by
  rw [coordinateSection_isoOpen]
  apply TopologicalSpace.Opens.ext
  exact (affineChartMap_range (R := R) a z hz coordinate hcoordinate).symm

theorem affineFrame_nonempty (a : σ → ι →₀ ℕ) (z : σ) (hz : a z = 0)
    (coordinate : ι → σ) (hcoordinate : ∀ i, a (coordinate i) = Finsupp.single i 1) :
    Nonempty ((lineBundle (R := R) a).sheaf.restrict
      (affineChartMap (R := R) a z hz coordinate hcoordinate).opensRange.ι ≅
        O (affineChartMap (R := R) a z hz coordinate hcoordinate).opensRange.toScheme) :=
  frame_nonempty_of_isoOpen_eq (lineBundle (R := R) a).sheaf (coordinateSection (R := R) a z)
    (affineChartMap (R := R) a z hz coordinate hcoordinate).opensRange
    (affineChart_isoOpen (R := R) a z hz coordinate hcoordinate)

end
end PiExponent.WeightedAffineFrame

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/WeightedProjectiveAmple.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.ClosedAmpleRestriction
import OAI.NumberTheory.PiExponent.Ampleness.ProjectiveO1Ample
import OAI.NumberTheory.PiExponent.Geometry.WeightedProjectiveEmbedding

namespace OAI

noncomputable section

namespace PiExponent.WeightedCompactification

open AlgebraicGeometry CategoryTheory
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames

variable {R ι σ : Type} [CommRing R]

theorem lineBundle_ample [IsDomain R] [Finite σ] [Nonempty σ] (a : σ → ι →₀ ℕ) :
    (lineBundle (R := R) a).IsAmple :=
  LineBundle.IsAmple.pullback_closedImmersion (ProjectiveO1.lineBundle (R := R) (σ := σ))
    ProjectiveO1.lineBundle_ample (projectiveMonomialMap a)

end PiExponent.WeightedCompactification

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/ZeroDimensionalAmple.lean <==
import OAI.NumberTheory.PiExponent.Approximation.FrameTensorPowers
import OAI.NumberTheory.PiExponent.Approximation.SectionOpens
import OAI.NumberTheory.PiExponent.Cohomology.FiniteLineEuler

namespace OAI

namespace PiExponent.NumericalAmpleness
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
variable {X : Scheme.{0}}

theorem isAmple_of_global_frame_affine [IsAffine X] (L : LineBundle X)
    (e : L.sheaf ≅ structureSheaf X) : L.IsAmple := by
  intro x V hx
  obtain ⟨r,hr,hxr⟩ := (isAffineOpen_top X).exists_basicOpen_le ⟨x,hx⟩ (by trivial)
  let E := globalPowerFrame e 1
  let s : GlobalSections X (L.pow 1).sheaf := scalarEnd r ≫ E.inv
  have he : coefficient E s = r := by
    have hcomp : (scalarEnd r ≫ E.inv) ≫ E.hom = scalarEnd r := by
      exact (Category.assoc (scalarEnd r) E.inv E.hom).trans
        ((congrArg (fun g : structureSheaf X ⟶ structureSheaf X => scalarEnd r ≫ g)
          E.inv_hom_id).trans (Category.comp_id (scalarEnd r)))
    exact (congrArg (fun f : structureSheaf X ⟶ structureSheaf X => endValue f)
      hcomp).trans (endValue_scalarEnd r)
  have hopen : sectionOpen X s = X.basicOpen r := by
    change PiExponentSeshadri.SectionOpens.isoOpen s = _
    exact (isoOpen_eq_basicOpen E s).trans (congrArg X.basicOpen he)
  exact ⟨1,by decide,s,hopen.symm ▸ hxr,hopen.le.trans hr,hopen.symm ▸ (isAffineOpen_top X).basicOpen r⟩

theorem isAmple_of_proper_dimension_zero [IsLocallyNoetherian X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (hdim : topologicalKrullDim X ≤ 0) (L : LineBundle X) : L.IsAmple := by
  let : IsLocallyArtinian X := IsLocallyArtinian.of_topologicalKrullDim_le_zero hdim
  let : CompactSpace X := QuasiCompact.compactSpace_of_compactSpace p
  let : Finite X := finite_of_compact_of_discrete
  let : IsAffine X := proper_finite_scheme_isAffine p
  obtain ⟨e⟩ := PiExponentSeshadri.FiniteSupport.lineBundle_trivial L
  exact isAmple_of_global_frame_affine L e

end
end PiExponent.NumericalAmpleness

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Analysis/AlgebraicLogarithmicObstruction.lean <==
import Mathlib.FieldTheory.AlgebraicClosure
import Mathlib.RingTheory.Etale.Field
import Mathlib.RingTheory.Etale.Kaehler
import OAI.NumberTheory.PiExponent.Analysis.LogarithmicObstruction
import OAI.NumberTheory.PiExponent.LocalAlgebra.TranscendenceBasisReduction

namespace OAI

noncomputable section

namespace PiExponent

open KaehlerDifferential
open scoped TensorProduct Polynomial nonZeroDivisors IntermediateField

def extendDerivation
    {R S T : Type*} [CommRing R] [CommRing S] [CommRing T]
    [Algebra R S] [Algebra R T] [Algebra S T] [IsScalarTower R S T]
    [Algebra.FormallyEtale S T]
    (d : Derivation R S S) : Derivation R T T :=
  ((LinearMap.liftBaseChange T ((Algebra.linearMap S T).comp d.liftKaehlerDifferential)).comp
    (tensorKaehlerEquivOfFormallyEtale R S T).symm.toLinearMap).compDer (D R T)

theorem extendDerivation_algebraMap
    {R S T : Type*} [CommRing R] [CommRing S] [CommRing T]
    [Algebra R S] [Algebra R T] [Algebra S T] [IsScalarTower R S T]
    [Algebra.FormallyEtale S T]
    (d : Derivation R S S) (s : S) :
    extendDerivation (T := T) d (algebraMap S T s) = algebraMap S T (d s) := by
  simp [extendDerivation, LinearMap.compDer,
    tensorKaehlerEquivOfFormallyEtale_symm_D_algebraMap,
    Derivation.liftKaehlerDifferential_comp_D]

def ratFuncDerivative {K : Type*} [Field K] : Derivation K (RatFunc K) (RatFunc K) := by
  letI : Algebra.FormallyEtale K[X] (RatFunc K) :=
    Algebra.FormallyEtale.of_isLocalization (K[X]⁰)
  exact extendDerivation Polynomial.derivative'

@[simp]
theorem ratFuncDerivative_X {K : Type*} [Field K] :
    ratFuncDerivative (RatFunc.X : RatFunc K) = 1 := by
  let : Algebra.FormallyEtale K[X] (RatFunc K) :=
    Algebra.FormallyEtale.of_isLocalization (K[X]⁰)
  change extendDerivation Polynomial.derivative' (RatFunc.X : RatFunc K) = 1
  rw [← RatFunc.algebraMap_X, extendDerivation_algebraMap]
  simp [Polynomial.derivative']

theorem finite_extension_no_logarithmic_differential
    {K E : Type*} [Field K] [CharZero K] [Field E]
    [Algebra K E] [Algebra (RatFunc K) E] [IsScalarTower K (RatFunc K) E]
    [FiniteDimensional (RatFunc K) E] (x : E) :
    D K E x ≠ (algebraMap (RatFunc K) E RatFunc.X)⁻¹ •
      D K E (algebraMap (RatFunc K) E RatFunc.X) := by
  let : Algebra.FormallyEtale (RatFunc K) E :=
    Algebra.FormallyEtale.of_isSeparable (RatFunc K) E
  let delta : Derivation K E E := extendDerivation ratFuncDerivative
  have hcompat (a : RatFunc K) :
      delta (algebraMap (RatFunc K) E a) =
        algebraMap (RatFunc K) E (ratFuncDerivative a) :=
    extendDerivation_algebraMap ratFuncDerivative a
  intro heq
  have hd := congrArg delta.liftKaehlerDifferential heq
  simp only [Derivation.liftKaehlerDifferential_comp_D, map_smul, hcompat,
    ratFuncDerivative_X, map_one, smul_eq_mul, mul_one] at hd
  apply finite_extension_derivation_ne_simple_pole ratFuncDerivative delta
    ratFuncDerivative_X hcompat x (c := (1 : K)) one_ne_zero
  simpa only [map_div₀, map_one, one_div, map_inv₀] using hd

theorem adjoin_finite_no_logarithmic_differential
    {K E : Type*} [Field K] [CharZero K] [Field E] [Algebra K E]
    (y : E) (hy : Transcendental K y) [FiniteDimensional K⟮y⟯ E] (x : E) :
    D K E x ≠ y⁻¹ • D K E y := by
  let F := K⟮y⟯
  let e : RatFunc K ≃ₐ[K] F := RatFunc.algEquivOfTranscendental y hy
  let : Algebra (RatFunc K) F := e.toRingHom.toAlgebra
  let : Algebra (RatFunc K) E :=
    ((algebraMap F E).comp e.toRingHom).toAlgebra
  let : IsScalarTower (RatFunc K) F E := IsScalarTower.of_algebraMap_eq' rfl
  let : IsScalarTower K (RatFunc K) E := IsScalarTower.of_algebraMap_eq fun a => by
    change algebraMap K E a = algebraMap F E (e (algebraMap K (RatFunc K) a))
    rw [e.commutes]
    exact IsScalarTower.algebraMap_apply K F E a
  have : Module.Finite (RatFunc K) F :=
    Module.Finite.of_surjective (Algebra.linearMap (RatFunc K) F) e.surjective
  have : Module.Finite (RatFunc K) E := Module.Finite.trans F E
  have hX : algebraMap (RatFunc K) E RatFunc.X = y := by
    change ((RatFunc.algEquivOfTranscendental y hy) RatFunc.X : E) = y
    exact RatFunc.algEquivOfTranscendental_X y hy
  simpa only [hX] using finite_extension_no_logarithmic_differential (K := K) x

theorem logarithmic_differential_base_change
    {C K E : Type*} [Field C] [Field K] [Field E]
    [Algebra C K] [Algebra C E] [Algebra K E] [IsScalarTower C K E]
    {x y : E} (h : D C E x = y⁻¹ • D C E y) :
    D K E x = y⁻¹ • D K E y := by
  have hm := congrArg (KaehlerDifferential.map C K E E) h
  simpa only [map_D, map_smul, Algebra.algebraMap_self, RingHom.id_apply] using hm

theorem no_logarithmic_differential_over_intermediateField
    {C E : Type*} [Field C] [CharZero C] [Field E] [Algebra C E]
    (K : IntermediateField C E) (y : E) (hy : Transcendental K y)
    [FiniteDimensional K⟮y⟯ E] (x : E) :
    D C E x ≠ y⁻¹ • D C E y := by
  intro h
  exact adjoin_finite_no_logarithmic_differential y hy x
    (logarithmic_differential_base_change (K := K) h)

theorem isAlgebraic_of_logarithmic_differential
    {C E : Type*} [Field C] [CharZero C] [Field E] [Algebra C E]
    [Algebra.EssFiniteType C E] (x y : E)
    (h : D C E x = y⁻¹ • D C E y) : IsAlgebraic C y := by
  by_contra hy
  obtain ⟨K, hKy, hfinite⟩ := exists_intermediateField_finite_over_simple C E hy
  have : FiniteDimensional K⟮y⟯ E := hfinite
  exact no_logarithmic_differential_over_intermediateField K y hKy x h

theorem constant_of_logarithmic_differential
    {C E : Type*} [Field C] [CharZero C] [IsAlgClosed C] [Field E] [Algebra C E]
    [Algebra.EssFiniteType C E] (x y : E)
    (h : D C E x = y⁻¹ • D C E y) : ∃ c : C, algebraMap C E c = y := by
  have hy := isAlgebraic_of_logarithmic_differential x y h
  have hmem : y ∈ algebraicClosure C E := mem_algebraicClosure_iff.mpr hy
  rw [IntermediateField.eq_bot_of_isAlgClosed_of_isAlgebraic (algebraicClosure C E)] at hmem
  exact IntermediateField.mem_bot.mp hmem

end PiExponent

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Analysis/AnalyticCollision.lean <==
import Mathlib.Analysis.Complex.CauchyIntegral
import Mathlib.Analysis.SpecialFunctions.Complex.LogBounds
import Mathlib.Analysis.Complex.Exponential
import Mathlib.Analysis.Real.Pi.Bounds
import Mathlib.LinearAlgebra.Matrix.Determinant.Basic
import Mathlib.Tactic.FieldSimp
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.NormNum
import Mathlib.Tactic.Positivity
import Mathlib.Tactic.Ring
import Mathlib.Tactic.FunProp

namespace OAI

open scoped BigOperators
open Complex Finset

namespace PiExponent.AnalyticCollision

noncomputable def exponentialMonomial (b h : ℂ) (d : ℕ) (z : ℂ) : ℂ :=
  b * Complex.exp (h * z) * z ^ d

theorem differentiable_exponentialMonomial (b h : ℂ) (d : ℕ) :
    Differentiable ℂ (exponentialMonomial b h d) := by
  exact ((Complex.differentiable_exp.comp (differentiable_id.const_mul h)).const_mul b).mul
    (differentiable_id.pow d)

theorem norm_exponentialMonomial_le (b h : ℂ) (d : ℕ) {z : ℂ} {R : ℝ}
    (hR : 0 ≤ R) (hz : ‖z‖ ≤ R) :
    ‖exponentialMonomial b h d z‖ ≤ ‖b‖ * Real.exp (‖h‖ * R) * R ^ d := by
  unfold exponentialMonomial
  simp only [norm_mul, norm_pow]
  apply mul_le_mul_of_nonneg
  · apply mul_le_mul_of_nonneg_left _ (norm_nonneg b)
    exact (Complex.norm_exp_le_exp_norm _).trans
      (Real.exp_le_exp.mpr (by simpa only [norm_mul] using mul_le_mul_of_nonneg_left hz (norm_nonneg h)))
  · exact pow_le_pow_left₀ (norm_nonneg z) hz d
  · positivity
  · exact pow_nonneg hR d

noncomputable def normalizedTaylorCoeff (f : ℂ → ℂ) (R : ℝ) (d : ℕ) : ℂ :=
  cauchyPowerSeries f 0 R d (fun _ => (R : ℂ))

theorem norm_normalizedTaylorCoeff_le {f : ℂ → ℂ} {R D : ℝ} (hR : 0 < R)
    (hD : ∀ z ∈ Metric.sphere (0 : ℂ) R, ‖f z‖ ≤ D) (d : ℕ) :
    ‖normalizedTaylorCoeff f R d‖ ≤ D := by
  unfold normalizedTaylorCoeff
  rw [cauchyPowerSeries_apply]
  calc
    _ ≤ R * (R⁻¹ * D) := by
      apply circleIntegral.norm_two_pi_i_inv_smul_integral_le_of_norm_le_const hR.le
      intro z hz
      have hzR : ‖z‖ = R := by simpa only [Metric.mem_sphere, dist_zero_right] using hz
      simp only [sub_zero, norm_smul, norm_pow, norm_div, Complex.norm_real,
        Real.norm_eq_abs, abs_of_pos hR, norm_inv, hzR, div_self (ne_of_gt hR),
        one_pow, one_mul]
      exact mul_le_mul_of_nonneg_left (hD z hz) (inv_nonneg.mpr hR.le)
    _ = D := by field_simp

theorem hasSum_normalizedTaylorCoeff {f : ℂ → ℂ} (hf : Differentiable ℂ f)
    {R : NNReal} (hR : 0 < R) (z : ℂ) :
    HasSum (fun d => normalizedTaylorCoeff f R d * (z / (R : ℂ)) ^ d) (f z) := by
  convert! (hf.hasFPowerSeriesOnBall 0 hR).hasSum (y := z) (by simp) using 1
  · funext d
    simp only [normalizedTaylorCoeff, cauchyPowerSeries,
      ContinuousMultilinearMap.mkPiRing_apply, Fin.prod_const, smul_eq_mul]
    have hr : (R : ℂ) ≠ 0 := by exact_mod_cast ne_of_gt hR
    rw [div_pow]
    field_simp
  · simp

theorem coefficient_det_eq_zero_of_collision {ι κ : Type*} [Fintype ι] [DecidableEq ι]
    (coefficient : κ → ℕ → ι → ℂ) (group : ι → κ) (degree : ι → ℕ)
    {i j : ι} (hij : i ≠ j) (hg : group i = group j) (hd : degree i = degree j) :
    Matrix.det (fun r c => coefficient (group r) (degree r) c) = 0 := by
  apply Matrix.det_zero_of_row_eq hij
  simp only [hg, hd]

theorem norm_det_le_factorial_mul_pow {ι : Type*} [Fintype ι] [DecidableEq ι]
    (A : Matrix ι ι ℂ) {D : ℝ} (hD : 0 ≤ D) (hA : ∀ i j, ‖A i j‖ ≤ D) :
    ‖A.det‖ ≤ (Fintype.card ι).factorial * D ^ Fintype.card ι := by
  rw [Matrix.det_apply]
  calc
    _ ≤ ∑ σ : Equiv.Perm ι, ‖σ.sign • ∏ i, A (σ i) i‖ := norm_sum_le _ _
    _ = ∑ σ : Equiv.Perm ι, ∏ i, ‖A (σ i) i‖ := by
      apply Finset.sum_congr rfl
      intro σ _
      rcases Int.units_eq_one_or σ.sign with hs | hs <;> simp [hs, norm_prod]
    _ ≤ ∑ _σ : Equiv.Perm ι, D ^ Fintype.card ι := by
      apply Finset.sum_le_sum
      intro σ _
      calc
        _ ≤ ∏ _index : ι, |D| := Finset.prod_le_prod₀
          (fun index _ => norm_nonneg _) (fun index _ => (hA (σ index) index).trans (le_abs_self D))
        _ = D ^ Fintype.card ι := by simp [abs_of_nonneg hD]
    _ = _ := by simp [Fintype.card_perm]

noncomputable def rowTest (ell : ℕ) (f : ℂ → ℂ) : ℂ :=
  cauchyPowerSeries f 0 (1 / 2) ell (fun _ => 1)

theorem norm_rowTest_le {f : ℂ → ℂ} {D : ℝ}
    (hD : ∀ t ∈ Metric.sphere (0 : ℂ) (1 / 2), ‖f t‖ ≤ D) (ell : ℕ) :
    ‖rowTest ell f‖ ≤ (2 : ℝ) ^ ell * D := by
  unfold rowTest
  rw [cauchyPowerSeries_apply]
  calc
    _ ≤ (1 / 2 : ℝ) * (2 ^ ell * (2 * D)) := by
      apply circleIntegral.norm_two_pi_i_inv_smul_integral_le_of_norm_le_const (by norm_num)
      intro z hz
      have hzR : ‖z‖ = (1 / 2 : ℝ) := by
        simpa only [Metric.mem_sphere, dist_zero_right] using hz
      simp only [sub_zero, norm_smul, norm_pow, norm_div, norm_one, norm_inv, hzR]
      norm_num only [one_div, inv_div, div_one]
      exact mul_le_mul_of_nonneg_left (mul_le_mul_of_nonneg_left (hD z hz) (by norm_num))
        (by positivity)
    _ = _ := by ring

theorem norm_shifted_log_div_le_half {center t : ℂ} {R : ℝ} (hR : 0 < R)
    (hc : ‖center‖ + 3 / 4 ≤ R / 2) (ht : ‖t‖ ≤ 1 / 2) :
    ‖(center + Complex.log (1 + t)) / (R : ℂ)‖ ≤ 1 / 2 := by
  rw [norm_div, Complex.norm_real, Real.norm_eq_abs, abs_of_pos hR]
  apply (div_le_iff₀ hR).mpr
  have hlog := Complex.norm_log_one_add_half_le_self ht
  have htri := norm_add_le center (Complex.log (1 + t))
  nlinarith

theorem norm_rowTest_shifted_power_le {center : ℂ} {R : ℝ} (hR : 0 < R)
    (hc : ‖center‖ + 3 / 4 ≤ R / 2) (ell d : ℕ) :
    ‖rowTest ell (fun t => ((center + Complex.log (1 + t)) / (R : ℂ)) ^ d)‖ ≤
      (2 : ℝ) ^ ell * (1 / 2 : ℝ) ^ d := by
  apply norm_rowTest_le
  intro t ht
  rw [norm_pow]
  apply pow_le_pow_left₀ (norm_nonneg _) (norm_shifted_log_div_le_half hR hc _)
  simpa only [Metric.mem_sphere, dist_zero_right] using ht.le

theorem period_center_radius_bound {K j : ℕ} (hK : 0 < K) (hj : j < K) :
    ‖(j : ℂ) * (2 * (Real.pi : ℂ) * Complex.I)‖ + 3 / 4 ≤ (100 * (K : ℝ)) / 2 := by
  have hK1 : (1 : ℝ) ≤ K := by exact_mod_cast hK
  have hjK : (j : ℝ) ≤ K := by exact_mod_cast hj.le
  have hnorm : ‖(j : ℂ) * (2 * (Real.pi : ℂ) * Complex.I)‖ =
      (j : ℝ) * (2 * Real.pi) := by
    simp [Complex.norm_real, Real.norm_eq_abs, abs_of_pos Real.pi_pos]
  rw [hnorm]
  have hpi : 2 * Real.pi ≤ (8 : ℝ) := by linarith [Real.pi_lt_four]
  have hprod : (j : ℝ) * (2 * Real.pi) ≤ (K : ℝ) * 8 :=
    mul_le_mul hjK hpi (by positivity) (by positivity)
  linarith

theorem norm_exponentialMonomial_le_exp_budget (b h : ℂ) (d A : ℕ)
    {z : ℂ} {R H w0 wstar : ℝ} (hR : 1 ≤ R) (hH : 0 ≤ H)
    (hw0 : 0 < w0) (hws : 0 < wstar) (hz : ‖z‖ ≤ R)
    (hb : ‖b‖ ≤ (2 : ℝ) ^ A) (hh : ‖h‖ ≤ H / w0)
    (hd : d ≤ A) (hA : (A : ℝ) ≤ H / wstar) :
    ‖exponentialMonomial b h d z‖ ≤
      Real.exp (H * (R / w0 + Real.log (2 * R) / wstar)) := by
  have hR0 : 0 ≤ R := le_trans zero_le_one hR
  have h2R : 0 < 2 * R := by positivity
  have hlog : 0 ≤ Real.log (2 * R) := Real.log_nonneg (by linarith)
  calc
    _ ≤ ‖b‖ * Real.exp (‖h‖ * R) * R ^ d := norm_exponentialMonomial_le b h d hR0 hz
    _ ≤ (2 : ℝ) ^ A * Real.exp ((H / w0) * R) * R ^ A := by
      apply mul_le_mul
      · exact mul_le_mul hb (Real.exp_le_exp.mpr
          (mul_le_mul hh le_rfl hR0 (div_nonneg hH hw0.le)))
          (Real.exp_pos _).le (by positivity)
      · exact pow_le_pow_right₀ hR hd
      · positivity
      · positivity
    _ = Real.exp ((H / w0) * R + (A : ℝ) * Real.log (2 * R)) := by
      rw [Real.exp_add, Real.exp_nat_mul, Real.exp_log h2R, mul_pow]
      ring
    _ ≤ _ := by
      apply Real.exp_le_exp.mpr
      have ha := mul_le_mul hA (le_refl _) hlog (div_nonneg hH hws.le)
      calc
        _ ≤ (H / w0) * R + (H / wstar) * Real.log (2 * R) := add_le_add le_rfl ha
        _ = _ := by ring

end PiExponent.AnalyticCollision

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Analysis/AnalyticDeterminantCollision.lean <==
import OAI.NumberTheory.PiExponent.Analysis.AnalyticRowSeries
import OAI.NumberTheory.PiExponent.Analysis.CollisionExponential
import OAI.NumberTheory.PiExponent.Analysis.CollisionLimit

namespace OAI

open scoped BigOperators

namespace PiExponent.AnalyticCollision

theorem translated_row_determinant_bound
    {ι κ : Type*} [Fintype ι] [DecidableEq ι] [Fintype κ] [DecidableEq κ]
    (group : ι → κ) (f : κ → ι → ℂ → ℂ)
    (center : ι → ℂ) (ell : ι → ℕ)
    (R : NNReal) (hR : 0 < R) (D s : ℝ) (hD : 0 ≤ D)
    (hs0 : 0 ≤ s) (hs1 : s < 1) (hss : s * s = 1 / 2)
    (hf : ∀ a j, Differentiable ℂ (f a j))
    (hfD : ∀ a j z, z ∈ Metric.sphere (0 : ℂ) (R : ℝ) → ‖f a j z‖ ≤ D)
    (hc : ∀ i, ‖center i‖ + 3 / 4 ≤ (R : ℝ) / 2) :
    ‖Matrix.det (fun i j => rowTest (ell i)
        (fun t => f (group i) j (center i + Complex.log (1 + t))))‖ ≤
      ((Fintype.card ι).factorial * D ^ Fintype.card ι * (∏ i, (2 : ℝ) ^ ell i)) *
        s ^ (∑ a, (Collision.multiplicity Finset.univ group a).choose 2) *
          ((1 - s)⁻¹) ^ Fintype.card ι := by
  let B : ι → ℕ → ℂ := fun i d => rowTest (ell i)
    (fun t => ((center i + Complex.log (1 + t)) / (R : ℂ)) ^ d)
  let C : κ → ℕ → ι → ℂ := fun a d j => normalizedTaylorCoeff (f a j) R d
  apply Collision.infinite_collision_bound group B C D s (fun i => (2 : ℝ) ^ ell i)
    hD hs0 hs1 (fun _ => by positivity)
  · intro a d j
    exact norm_normalizedTaylorCoeff_le (by exact_mod_cast hR) (hfD a j) d
  · intro i d
    dsimp [B]
    rw [hss]
    exact norm_rowTest_shifted_power_le (by exact_mod_cast hR) (hc i) (ell i) d
  · intro i j
    exact hasSum_translated_row (hf (group i) j) hR hD (hfD (group i) j) (hc i) (ell i)

theorem translated_row_determinant_bound_sum_order
    {ι κ : Type*} [Fintype ι] [DecidableEq ι] [Fintype κ] [DecidableEq κ]
    (group : ι → κ) (f : κ → ι → ℂ → ℂ)
    (center : ι → ℂ) (ell : ι → ℕ)
    (R : NNReal) (hR : 0 < R) (D s : ℝ) (hD : 0 ≤ D)
    (hs0 : 0 ≤ s) (hs1 : s < 1) (hss : s * s = 1 / 2)
    (hf : ∀ a j, Differentiable ℂ (f a j))
    (hfD : ∀ a j z, z ∈ Metric.sphere (0 : ℂ) (R : ℝ) → ‖f a j z‖ ≤ D)
    (hc : ∀ i, ‖center i‖ + 3 / 4 ≤ (R : ℝ) / 2) :
    ‖Matrix.det (fun i j => rowTest (ell i)
        (fun t => f (group i) j (center i + Complex.log (1 + t))))‖ ≤
      ((Fintype.card ι).factorial * D ^ Fintype.card ι * (2 : ℝ) ^ (∑ i, ell i)) *
        s ^ (∑ a, (Collision.multiplicity Finset.univ group a).choose 2) *
          ((1 - s)⁻¹) ^ Fintype.card ι := by
  simpa only [Finset.prod_pow_eq_pow_sum] using
    translated_row_determinant_bound group f center ell R hR D s hD hs0 hs1 hss hf hfD hc

theorem translated_row_determinant_exp_bound
    {ι κ : Type*} [Fintype ι] [DecidableEq ι] [Fintype κ] [DecidableEq κ]
    (group : ι → κ) (f : κ → ι → ℂ → ℂ)
    (center : ι → ℂ) (ell : ι → ℕ)
    (R : NNReal) (hR : 0 < R) {H A v : ℝ} (hH : 0 < H)
    (hf : ∀ a j, Differentiable ℂ (f a j))
    (hfD : ∀ a j z, z ∈ Metric.sphere (0 : ℂ) (R : ℝ) →
      ‖f a j z‖ ≤ Real.exp (H * A))
    (hc : ∀ i, ‖center i‖ + 3 / 4 ≤ (R : ℝ) / 2)
    (hell : ((∑ i, ell i : ℕ) : ℝ) ≤ (Fintype.card ι : ℝ) * H / v) :
    ‖Matrix.det (fun i j => rowTest (ell i)
        (fun t => f (group i) j (center i + Complex.log (1 + t))))‖ ≤
      Real.exp (-(Real.log 2 / 4) *
        (∑ a, (Collision.multiplicity Finset.univ group a : ℝ) ^ 2) +
        (Fintype.card ι : ℝ) * H *
          (A + Real.log 2 / v + Collision.collisionRemainder (Fintype.card ι) H)) := by
  have hfinite := translated_row_determinant_bound_sum_order group f center ell R hR
    (Real.exp (H * A)) Collision.collisionRatio (Real.exp_pos _).le
    Collision.collisionRatio_pos.le Collision.collisionRatio_lt_one
    Collision.collisionRatio_mul_self hf hfD hc
  exact hfinite.trans (Collision.collision_factor_le_exp_normalized (Fintype.card ι)
    (∑ a, (Collision.multiplicity Finset.univ group a).choose 2) (∑ i, ell i)
    hH hell (Collision.twice_collision_count_eq group))

end PiExponent.AnalyticCollision

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Analysis/AnalyticRowSeries.lean <==
import OAI.NumberTheory.PiExponent.Analysis.AnalyticCollision

namespace OAI

open scoped BigOperators
open Complex Finset MeasureTheory Filter

namespace PiExponent.AnalyticCollision

theorem hasSum_rowTest {F : ℕ → ℂ → ℂ} {f : ℂ → ℂ} {bound : ℕ → ℝ}
    (hF : ∀ n, Measurable (F n))
    (hbound : ∀ n z, z ∈ Metric.sphere (0 : ℂ) (1 / 2) → ‖F n z‖ ≤ bound n)
    (hsum : Summable bound)
    (hpoint : ∀ z ∈ Metric.sphere (0 : ℂ) (1 / 2), HasSum (fun n => F n z) (f z))
    (ell : ℕ) : HasSum (fun n => rowTest ell (F n)) (rowTest ell f) := by
  simp only [rowTest, cauchyPowerSeries_apply]
  apply HasSum.const_smul
  change HasSum (fun n => ∫ θ in (0 : ℝ)..2 * Real.pi,
      deriv (circleMap 0 (1 / 2)) θ •
        ((1 / (circleMap 0 (1 / 2) θ - 0)) ^ ell •
          (circleMap 0 (1 / 2) θ - 0)⁻¹ • F n (circleMap 0 (1 / 2) θ)))
    (∫ θ in (0 : ℝ)..2 * Real.pi,
      deriv (circleMap 0 (1 / 2)) θ •
        ((1 / (circleMap 0 (1 / 2) θ - 0)) ^ ell •
          (circleMap 0 (1 / 2) θ - 0)⁻¹ • f (circleMap 0 (1 / 2) θ)))
  apply intervalIntegral.hasSum_integral_of_dominated_convergence
    (fun n _ => (2 : ℝ) ^ ell * bound n)
  · intro n
    apply Measurable.aestronglyMeasurable
    simp only [deriv_circleMap]
    exact (by fun_prop)
  · intro n
    apply Eventually.of_forall
    intro θ _
    have hb := hbound n (circleMap 0 (1 / 2) θ) (circleMap_mem_sphere 0 (by norm_num) θ)
    simp only [deriv_circleMap, norm_smul, norm_mul, norm_I, mul_one, sub_zero,
      norm_pow, norm_div, norm_one, norm_inv, norm_circleMap_zero]
    norm_num only [abs_of_pos (by norm_num : (0 : ℝ) < 1 / 2), one_div, inv_div, div_one]
    calc
      _ = (2 : ℝ) ^ ell * ‖F n (circleMap 0 (1 / 2) θ)‖ := by ring
      _ ≤ (2 : ℝ) ^ ell * bound n := mul_le_mul_of_nonneg_left hb (by positivity)
  · exact Eventually.of_forall fun _ _ => hsum.mul_left _
  · simpa only [tsum_mul_left] using
      (intervalIntegrable_const : IntervalIntegrable (fun _ : ℝ => (2 : ℝ) ^ ell * ∑' n, bound n)
        volume 0 (2 * Real.pi))
  · apply Eventually.of_forall
    intro θ _
    exact (((hpoint _ (circleMap_mem_sphere 0 (by norm_num) θ)).const_smul _).const_smul _).const_smul _

theorem rowTest_const_mul (ell : ℕ) (c : ℂ) (f : ℂ → ℂ) :
    rowTest ell (fun t => c * f t) = c * rowTest ell f := by
  simp only [rowTest, cauchyPowerSeries_apply, smul_eq_mul]
  have heq : (fun z : ℂ => (1 / (z - 0)) ^ ell * ((z - 0)⁻¹ * (c * f z))) =
      (fun z : ℂ => c * ((1 / (z - 0)) ^ ell * ((z - 0)⁻¹ * f z))) := by
    funext z
    ring
  rw [heq, circleIntegral.integral_const_mul]
  ring

theorem hasSum_translated_row {f : ℂ → ℂ} (hf : Differentiable ℂ f)
    {R : NNReal} (hR : 0 < R) {D : ℝ} (hD : 0 ≤ D)
    (hfD : ∀ z ∈ Metric.sphere (0 : ℂ) (R : ℝ), ‖f z‖ ≤ D)
    {center : ℂ} (hc : ‖center‖ + 3 / 4 ≤ (R : ℝ) / 2) (ell : ℕ) :
    HasSum (fun d => rowTest ell (fun t => ((center + Complex.log (1 + t)) / (R : ℂ)) ^ d) *
      normalizedTaylorCoeff f R d)
      (rowTest ell (fun t => f (center + Complex.log (1 + t)))) := by
  have h := hasSum_rowTest
    (F := fun d t => normalizedTaylorCoeff f R d *
      ((center + Complex.log (1 + t)) / (R : ℂ)) ^ d)
    (f := fun t => f (center + Complex.log (1 + t)))
    (bound := fun d => D * (1 / 2 : ℝ) ^ d)
    (by intro d; fun_prop) ?_ ?_ ?_ ell
  · convert! h using 1
    funext d
    rw [rowTest_const_mul, mul_comm]
  · intro d t ht
    rw [norm_mul, norm_pow]
    apply mul_le_mul (norm_normalizedTaylorCoeff_le hR hfD d)
    · apply pow_le_pow_left₀ (norm_nonneg _) (norm_shifted_log_div_le_half hR hc _)
      simpa only [Metric.mem_sphere, dist_zero_right] using ht.le
    · positivity
    · exact hD
  · exact (summable_geometric_of_lt_one (by norm_num : (0 : ℝ) ≤ 1 / 2)
      (by norm_num : (1 / 2 : ℝ) < 1)).mul_left D
  · intro t _
    exact hasSum_normalizedTaylorCoeff hf hR _

end PiExponent.AnalyticCollision

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Analysis/Collision.lean <==
import OAI.NumberTheory.PiExponent.Analysis.AnalyticDeterminantCollision
import OAI.NumberTheory.PiExponent.Analysis.PeriodAnalytic
import OAI.NumberTheory.PiExponent.Polynomials.SimplexLog

namespace OAI

open scoped BigOperators Topology
open Filter

namespace PiExponent

noncomputable def holomorphicError (K : ℕ) (w0 v0 wstar : ℝ) : ℝ :=
  100 * K / w0 + Real.log 2 / v0 + Real.log (200 * K) / wstar

theorem formal_period_collision_bound
    {m : ℕ} {ι κ : Type*} [Fintype ι] [DecidableEq ι] [Fintype κ] [DecidableEq κ]
    (group : ι → κ) (transverse : κ → Fin m →₀ ℕ)
    (j ell h : ι → ℕ) (a : ι → Fin m → ℕ) (w : Fin m → ℝ)
    {K : ℕ} {H w0 v0 wstar : ℝ}
    (hK : 0 < K) (hH : 0 < H) (hw0 : 0 < w0) (hws : 0 < wstar)
    (hw : ∀ i, wstar ≤ w i) (hj : ∀ r, j r < K)
    (hcol : ∀ c, w0 * h c + ∑ i, w i * a c i ≤ H)
    (hell : ((∑ r, ell r : ℕ) : ℝ) ≤ (Fintype.card ι : ℝ) * H / v0) :
    ‖Matrix.det (fun r c => PowerSeries.coeff (ell r)
      ((MatrixTranslation.periodMonomial (j r) (2 * (Real.pi : ℂ) * Complex.I)
        (h c) (a c)).coeff (transverse (group r))))‖ ≤
      Real.exp (-(Real.log 2 / 4) *
        (∑ A, (Collision.multiplicity Finset.univ group A : ℝ) ^ 2) +
        (Fintype.card ι : ℝ) * H *
          (holomorphicError K w0 v0 wstar + Collision.collisionRemainder (Fintype.card ι) H)) := by
  let R : NNReal := ⟨100 * (K : ℝ), by positivity⟩
  have hR : 0 < R := by change (0 : ℝ) < 100 * K; positivity
  have hR1 : (1 : ℝ) ≤ R := by
    have hK1 : (1 : ℝ) ≤ K := by exact_mod_cast hK
    change (1 : ℝ) ≤ 100 * K
    linarith
  have hb := AnalyticCollision.translated_row_determinant_exp_bound
    group (fun A c => PeriodAnalytic.columnFunction (h c) (a c) (transverse A))
    (fun r => (j r : ℂ) * (2 * (Real.pi : ℂ) * Complex.I)) ell R hR hH
    (fun A c => PeriodAnalytic.differentiable_columnFunction _ _ _)
    (A := (R : ℝ) / w0 + Real.log (2 * (R : ℝ)) / wstar) (v := v0)
    (fun A c z hz => PeriodAnalytic.norm_columnFunction_le (h c) (a c) (transverse A) w
      hR1 hH.le hw0 hws hw (hcol c)
      (by simpa only [Metric.mem_sphere, dist_zero_right] using hz.le))
    (fun r => AnalyticCollision.period_center_radius_bound hK (hj r)) hell
  have hRv : (R : ℝ) = 100 * K := rfl
  rw [hRv] at hb
  have he : (2 : ℝ) * (100 * K) = 200 * K := by ring
  rw [he] at hb
  simp_rw [PeriodAnalytic.periodMonomial_coeff_eq_rowTest]
  convert! hb using 1
  congr 1
  unfold holomorphicError
  ring

theorem tendsto_collisionRemainder_of_normalized_pow {M : ℝ → ℕ} {d : ℕ} {L : ℝ}
    (hM : Tendsto (fun H : ℝ => (M H : ℝ) / H ^ d) atTop (𝓝 L)) (hL : 0 < L) :
    Tendsto (fun H => Collision.collisionRemainder (M H) H) atTop (𝓝 0) := by
  convert tendsto_log_add_div_of_normalized_pow hM hL
    (Real.log 2 / 4 - Real.log (1 - Collision.collisionRatio)) using 1
  funext H
  unfold Collision.collisionRemainder
  congr 1
  ring

end PiExponent

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Analysis/CollisionCombinatorics.lean <==
import Mathlib.Basic.Real.Basic
import Mathlib.Data.Finset.Max
import Mathlib.Algebra.Order.BigOperators.Ring.Finset
import Mathlib.Data.Nat.Choose.Cast
import Mathlib.Tactic

namespace OAI

open scoped BigOperators

namespace PiExponent.Collision

theorem choose_card_le_sum (s : Finset ℕ) :
    s.card.choose 2 ≤ ∑ d ∈ s, d := by
  induction s using Finset.induction_on_max with
  | empty => simp
  | insert a s hmax ih =>
    have ha : a ∉ s := by
      intro h
      exact (lt_irrefl a) (hmax a h)
    have hsub : s ⊆ Finset.range a := by
      intro x hx
      exact Finset.mem_range.mpr (hmax x hx)
    have hcard : s.card ≤ a := by
      simpa using Finset.card_le_card hsub
    rw [Finset.card_insert_of_notMem ha, Finset.sum_insert ha]
    rw [show s.card + 1 = s.card.succ from rfl,
      Nat.choose_succ_succ s.card 1, Nat.choose_one_right]
    exact Nat.add_le_add hcard ih

theorem choose_card_le_sum_of_injOn {ι : Type*} (s : Finset ι)
    (degree : ι → ℕ) (hinj : Set.InjOn degree (s : Set ι)) :
    s.card.choose 2 ≤ ∑ i ∈ s, degree i := by
  have h := choose_card_le_sum (s.image degree)
  rw [Finset.card_image_of_injOn hinj, Finset.sum_image hinj] at h
  exact h

def multiplicity {ι κ : Type*} [DecidableEq κ]
    (rows : Finset ι) (group : ι → κ) (a : κ) : ℕ :=
  (rows.filter fun i => group i = a).card

theorem sum_multiplicity {ι κ : Type*} [DecidableEq κ]
    (rows : Finset ι) (groups : Finset κ) (group : ι → κ)
    (hgroups : ∀ i ∈ rows, group i ∈ groups) :
    ∑ a ∈ groups, multiplicity rows group a = rows.card := by
  simpa only [multiplicity, Finset.sum_const, smul_eq_mul, mul_one]
    using Finset.sum_fiberwise_of_maps_to hgroups (fun _ => (1 : ℕ))

theorem sum_choose_multiplicity_le_sum_degree {ι κ : Type*} [DecidableEq κ]
    (rows : Finset ι) (groups : Finset κ) (group : ι → κ) (degree : ι → ℕ)
    (hgroups : ∀ i ∈ rows, group i ∈ groups)
    (hinj : Set.InjOn (fun i => (group i, degree i)) (rows : Set ι)) :
    (∑ a ∈ groups, (multiplicity rows group a).choose 2) ≤
      ∑ i ∈ rows, degree i := by
  calc
    (∑ a ∈ groups, (multiplicity rows group a).choose 2) ≤
        ∑ a ∈ groups, ∑ i ∈ rows.filter (fun i => group i = a), degree i := by
      apply Finset.sum_le_sum
      intro a _
      apply choose_card_le_sum_of_injOn
      intro i hi j hj hdegree
      have hi' := Finset.mem_filter.mp hi
      have hj' := Finset.mem_filter.mp hj
      apply hinj hi'.1 hj'.1
      exact Prod.ext (hi'.2.trans hj'.2.symm) hdegree
    _ = ∑ i ∈ rows, degree i :=
      Finset.sum_fiberwise_of_maps_to hgroups degree

theorem sum_choose_multiplicity_le_sum_degree_univ
    {ι κ : Type*} [Fintype ι] [Fintype κ] [DecidableEq κ]
    (group : ι → κ) (degree : ι → ℕ)
    (hinj : Function.Injective (fun i => (group i, degree i))) :
    (∑ a, (multiplicity Finset.univ group a).choose 2) ≤ ∑ i, degree i := by
  exact sum_choose_multiplicity_le_sum_degree Finset.univ Finset.univ group degree
    (by simp) hinj.injOn

theorem sum_multiplicity_univ
    {ι κ : Type*} [Fintype ι] [Fintype κ] [DecidableEq κ]
    (group : ι → κ) :
    ∑ a, multiplicity Finset.univ group a = Fintype.card ι := by
  exact sum_multiplicity Finset.univ Finset.univ group (by simp)

theorem sum_sq_multiplicity_sub_card_le_twice_sum_degree
    {ι κ : Type*} [DecidableEq κ]
    (rows : Finset ι) (groups : Finset κ) (group : ι → κ) (degree : ι → ℕ)
    (hgroups : ∀ i ∈ rows, group i ∈ groups)
    (hinj : Set.InjOn (fun i => (group i, degree i)) (rows : Set ι)) :
    (∑ a ∈ groups, (multiplicity rows group a : ℝ) ^ 2) - rows.card ≤
      2 * ∑ i ∈ rows, (degree i : ℝ) := by
  have hnat := sum_choose_multiplicity_le_sum_degree rows groups group degree hgroups hinj
  have hreal : (∑ a ∈ groups, ((multiplicity rows group a).choose 2 : ℝ)) ≤
      ∑ i ∈ rows, (degree i : ℝ) := by exact_mod_cast hnat
  have hsum : (∑ a ∈ groups, (multiplicity rows group a : ℝ)) = rows.card := by
    exact_mod_cast sum_multiplicity rows groups group hgroups
  have hid : 2 * (∑ a ∈ groups, ((multiplicity rows group a).choose 2 : ℝ)) =
      (∑ a ∈ groups, (multiplicity rows group a : ℝ) ^ 2) - rows.card := by
    calc
      _ = ∑ a ∈ groups, ((multiplicity rows group a : ℝ) ^ 2 -
          (multiplicity rows group a : ℝ)) := by
        rw [Finset.mul_sum]
        apply Finset.sum_congr rfl
        intro a _
        rw [Nat.cast_choose_two]
        ring
      _ = _ := by rw [Finset.sum_sub_distrib, hsum]
  linarith

theorem sum_sq_multiplicity_sub_card_le_twice_sum_degree_univ
    {ι κ : Type*} [Fintype ι] [Fintype κ] [DecidableEq κ]
    (group : ι → κ) (degree : ι → ℕ)
    (hinj : Function.Injective (fun i => (group i, degree i))) :
    (∑ a, (multiplicity Finset.univ group a : ℝ) ^ 2) - Fintype.card ι ≤
      2 * ∑ i, (degree i : ℝ) := by
  exact sum_sq_multiplicity_sub_card_le_twice_sum_degree Finset.univ Finset.univ
    group degree (by simp) hinj.injOn

theorem sum_multiplicity_eq_card_filter {ι κ : Type*} [DecidableEq κ]
    (rows : Finset ι) (groups : Finset κ) (group : ι → κ) :
    ∑ a ∈ groups, multiplicity rows group a =
      (rows.filter fun i => group i ∈ groups).card := by
  exact Finset.sum_card_fiberwise_eq_card_filter rows groups group

theorem cutoff_mul_high_count_le_sum {ι : Type*}
    (rows : Finset ι) (weight : ι → ℝ) (cutoff : ℝ)
    (hnonneg : ∀ i ∈ rows, 0 ≤ weight i) :
    cutoff * ((rows.filter fun i => ¬ weight i ≤ cutoff).card : ℝ) ≤
      ∑ i ∈ rows, weight i := by
  classical
  calc
    _ = ∑ i ∈ rows.filter (fun i => ¬ weight i ≤ cutoff), cutoff := by
      simp [mul_comm]
    _ ≤ ∑ i ∈ rows.filter (fun i => ¬ weight i ≤ cutoff), weight i := by
      apply Finset.sum_le_sum
      intro i hi
      exact le_of_lt (lt_of_not_ge (Finset.mem_filter.mp hi).2)
    _ ≤ ∑ i ∈ rows, weight i := by
      apply Finset.sum_le_sum_of_subset_of_nonneg (Finset.filter_subset _ rows)
      intro i hi _
      exact hnonneg i hi

theorem sum_weight_ge_of_low_count_le {ι : Type*}
    (rows : Finset ι) (weight : ι → ℝ) {cutoff η : ℝ}
    (hcutoff : 0 ≤ cutoff) (hnonneg : ∀ i ∈ rows, 0 ≤ weight i)
    (hlow : ((rows.filter fun i => weight i ≤ cutoff).card : ℝ) ≤
      η * rows.card) :
    cutoff * (1 - η) * rows.card ≤ ∑ i ∈ rows, weight i := by
  classical
  have hcard : ((rows.filter fun i => weight i ≤ cutoff).card : ℝ) +
      ((rows.filter fun i => ¬ weight i ≤ cutoff).card : ℝ) = rows.card := by
    exact_mod_cast (Finset.card_filter_add_card_filter_not (s := rows)
      (fun i => weight i ≤ cutoff))
  have hhigh : (1 - η) * rows.card ≤
      ((rows.filter fun i => ¬ weight i ≤ cutoff).card : ℝ) := by nlinarith
  calc
    _ = cutoff * ((1 - η) * rows.card) := by ring
    _ ≤ cutoff * ((rows.filter fun i => ¬ weight i ≤ cutoff).card : ℝ) :=
      mul_le_mul_of_nonneg_left hhigh hcutoff
    _ ≤ ∑ i ∈ rows, weight i := cutoff_mul_high_count_le_sum rows weight cutoff hnonneg

end PiExponent.Collision

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Analysis/CollisionExponential.lean <==
import OAI.NumberTheory.PiExponent.Analysis.CollisionCombinatorics

namespace OAI

open scoped BigOperators

namespace PiExponent.Collision

noncomputable def collisionRatio : ℝ := Real.exp (-Real.log 2 / 2)

theorem collisionRatio_pos : 0 < collisionRatio := Real.exp_pos _

theorem collisionRatio_lt_one : collisionRatio < 1 := by
  apply Real.exp_lt_one_iff.mpr
  have h : 0 < Real.log 2 := Real.log_pos (by norm_num)
  linarith

theorem collisionRatio_mul_self : collisionRatio * collisionRatio = 1 / 2 := by
  unfold collisionRatio
  rw [← Real.exp_add]
  have heq : -Real.log 2 / 2 + -Real.log 2 / 2 = -Real.log 2 := by ring
  rw [heq, Real.exp_neg, Real.exp_log (by norm_num)]
  simp only [one_div]

theorem factorial_le_exp_card_log (M : ℕ) :
    (M.factorial : ℝ) ≤ Real.exp ((M : ℝ) * Real.log M) := by
  by_cases hM : M = 0
  · subst M
    norm_num
  · rw [Real.exp_nat_mul, Real.exp_log (by exact_mod_cast Nat.pos_of_ne_zero hM)]
    exact_mod_cast Nat.factorial_le_pow M

theorem twice_collision_count_eq
    {ι κ : Type*} [Fintype ι] [Fintype κ] [DecidableEq κ] (group : ι → κ) :
    2 * ((∑ a, (multiplicity Finset.univ group a).choose 2 : ℕ) : ℝ) =
      (∑ a, (multiplicity Finset.univ group a : ℝ) ^ 2) - Fintype.card ι := by
  have hsum : (∑ a, (multiplicity Finset.univ group a : ℝ)) = Fintype.card ι := by
    exact_mod_cast sum_multiplicity_univ group
  push_cast
  rw [Finset.mul_sum]
  calc
    _ = ∑ a, ((multiplicity Finset.univ group a : ℝ) ^ 2 -
        (multiplicity Finset.univ group a : ℝ)) := by
      apply Finset.sum_congr rfl
      intro a _
      rw [Nat.cast_choose_two]
      ring
    _ = _ := by rw [Finset.sum_sub_distrib, hsum]

theorem collision_factor_le_exp (M C ell : ℕ) {H A v S : ℝ}
    (hell : (ell : ℝ) ≤ (M : ℝ) * H / v)
    (hC : 2 * (C : ℝ) = S - M) :
    ((M.factorial : ℝ) * (Real.exp (H * A)) ^ M * (2 : ℝ) ^ ell) *
      collisionRatio ^ C * ((1 - collisionRatio)⁻¹) ^ M ≤
    Real.exp (-(Real.log 2 / 4) * S + (M : ℝ) * H * (A + Real.log 2 / v) +
      (M : ℝ) * (Real.log M + Real.log 2 / 4 - Real.log (1 - collisionRatio))) := by
  have hlog2 : 0 ≤ Real.log 2 := Real.log_nonneg (by norm_num)
  have hr : 0 < 1 - collisionRatio := sub_pos.mpr collisionRatio_lt_one
  have ht : (2 : ℝ) ^ ell ≤ Real.exp ((M : ℝ) * H / v * Real.log 2) := by
    calc
      _ = Real.exp ((ell : ℝ) * Real.log 2) := by
        rw [Real.exp_nat_mul, Real.exp_log (by norm_num)]
      _ ≤ _ := Real.exp_le_exp.mpr (mul_le_mul_of_nonneg_right hell hlog2)
  calc
    _ ≤ (Real.exp ((M : ℝ) * Real.log M) * (Real.exp (H * A)) ^ M *
        Real.exp ((M : ℝ) * H / v * Real.log 2)) *
        collisionRatio ^ C * ((1 - collisionRatio)⁻¹) ^ M := by
      apply mul_le_mul_of_nonneg_right _ (pow_nonneg (inv_nonneg.mpr hr.le) M)
      apply mul_le_mul_of_nonneg_right _ (pow_nonneg collisionRatio_pos.le C)
      apply mul_le_mul _ ht (by positivity) (by positivity)
      exact mul_le_mul_of_nonneg_right (factorial_le_exp_card_log M) (by positivity)
    _ = _ := by
      rw [← Real.exp_nat_mul, collisionRatio, ← Real.exp_nat_mul]
      have hi : (1 - Real.exp (-Real.log 2 / 2))⁻¹ =
          Real.exp (-Real.log (1 - collisionRatio)) := by
        rw [Real.exp_neg, Real.exp_log hr]
        rfl
      rw [hi, ← Real.exp_nat_mul]
      simp only [← Real.exp_add]
      congr 1
      have hc : (C : ℝ) = (S - M) / 2 := by linarith
      rw [hc]
      unfold collisionRatio
      ring

noncomputable def collisionRemainder (M : ℕ) (H : ℝ) : ℝ :=
  (Real.log M + Real.log 2 / 4 - Real.log (1 - collisionRatio)) / H

theorem collision_factor_le_exp_normalized (M C ell : ℕ) {H A v S : ℝ}
    (hH : 0 < H) (hell : (ell : ℝ) ≤ (M : ℝ) * H / v)
    (hC : 2 * (C : ℝ) = S - M) :
    ((M.factorial : ℝ) * (Real.exp (H * A)) ^ M * (2 : ℝ) ^ ell) *
      collisionRatio ^ C * ((1 - collisionRatio)⁻¹) ^ M ≤
    Real.exp (-(Real.log 2 / 4) * S + (M : ℝ) * H *
      (A + Real.log 2 / v + collisionRemainder M H)) := by
  convert collision_factor_le_exp M C ell hell hC using 1
  congr 1
  unfold collisionRemainder
  field_simp
  ring

end PiExponent.Collision

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Analysis/CollisionGeometricSum.lean <==
import OAI.NumberTheory.PiExponent.Analysis.CollisionCombinatorics

namespace OAI

open scoped BigOperators

namespace PiExponent.Collision

theorem sum_pow_fin_le_inv_one_sub {s : ℝ} (hs0 : 0 ≤ s) (hs1 : s < 1)
    (N : ℕ) : (∑ k : Fin N, s ^ (k : ℕ)) ≤ (1 - s)⁻¹ := by
  rw [Fin.sum_univ_eq_sum_range (fun k : ℕ => s ^ k), ← one_div]
  apply (le_div_iff₀ (sub_pos.mpr hs1)).2
  rw [geom_sum_mul_neg]
  exact sub_le_self 1 (pow_nonneg hs0 N)

theorem sum_pow_degree_assignments_eq {ι : Type*} [Fintype ι] [DecidableEq ι]
    (s : ℝ) (N : ℕ) :
    (∑ f : ι → Fin N, s ^ (∑ i, (f i : ℕ))) =
      (∑ k : Fin N, s ^ (k : ℕ)) ^ Fintype.card ι := by
  classical
  simp_rw [← Finset.prod_pow_eq_pow_sum]
  rw [← Fintype.prod_sum (fun (_ : ι) (k : Fin N) => s ^ (k : ℕ))]
  simp

theorem sum_pow_degree_assignments_le {ι : Type*} [Fintype ι] [DecidableEq ι]
    {s : ℝ} (hs0 : 0 ≤ s) (hs1 : s < 1) (N : ℕ) :
    (∑ f : ι → Fin N, s ^ (∑ i, (f i : ℕ))) ≤
      ((1 - s)⁻¹) ^ Fintype.card ι := by
  rw [sum_pow_degree_assignments_eq]
  exact pow_le_pow_left₀ (Finset.sum_nonneg fun k _ => pow_nonneg hs0 _)
    (sum_pow_fin_le_inv_one_sub hs0 hs1 N) _

theorem collision_geometric_sum_le
    {ι κ : Type*} [Fintype ι] [DecidableEq ι] [Fintype κ] [DecidableEq κ]
    (group : ι → κ) {s : ℝ} (hs0 : 0 ≤ s) (hs1 : s < 1) (N : ℕ) :
    (∑ f ∈ (Finset.univ : Finset (ι → Fin N)).filter
        (fun f => Function.Injective (fun i => (group i, (f i : ℕ)))),
      (s * s) ^ (∑ i, (f i : ℕ))) ≤
      s ^ (∑ a, (multiplicity Finset.univ group a).choose 2) *
        ((1 - s)⁻¹) ^ Fintype.card ι := by
  classical
  let good := (Finset.univ : Finset (ι → Fin N)).filter
    (fun f => Function.Injective (fun i => (group i, (f i : ℕ))))
  let C := ∑ a, (multiplicity Finset.univ group a).choose 2
  have hpoint : ∀ f ∈ good,
      (s * s) ^ (∑ i, (f i : ℕ)) ≤ s ^ C * s ^ (∑ i, (f i : ℕ)) := by
    intro f hf
    have hinj := (Finset.mem_filter.mp hf).2
    have hdeg : C ≤ ∑ i, (f i : ℕ) :=
      sum_choose_multiplicity_le_sum_degree_univ group (fun i => (f i : ℕ)) hinj
    rw [mul_pow]
    exact mul_le_mul_of_nonneg_right (pow_le_pow_of_le_one hs0 hs1.le hdeg)
      (pow_nonneg hs0 _)
  calc
    _ ≤ ∑ f ∈ good, s ^ C * s ^ (∑ i, (f i : ℕ)) :=
      Finset.sum_le_sum hpoint
    _ = s ^ C * ∑ f ∈ good, s ^ (∑ i, (f i : ℕ)) := by rw [Finset.mul_sum]
    _ ≤ s ^ C * ∑ f : ι → Fin N, s ^ (∑ i, (f i : ℕ)) := by
      apply mul_le_mul_of_nonneg_left _ (pow_nonneg hs0 C)
      apply Finset.sum_le_sum_of_subset_of_nonneg (Finset.filter_subset _ _)
      intro f _ _
      exact pow_nonneg hs0 _
    _ ≤ _ := mul_le_mul_of_nonneg_left (sum_pow_degree_assignments_le hs0 hs1 N)
      (pow_nonneg hs0 C)

end PiExponent.Collision

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Analysis/CollisionLimit.lean <==
import Mathlib.Topology.Algebra.Group.Matrix
import Mathlib.Topology.Algebra.InfiniteSum.Ring
import Mathlib.Tactic
import OAI.NumberTheory.PiExponent.Analysis.FiniteDeterminantCollision

namespace OAI

open scoped BigOperators Topology
open Filter

namespace PiExponent.Collision

theorem norm_det_le_of_entrywise_limit {ι : Type*} [Fintype ι] [DecidableEq ι]
    (A : ℕ → Matrix ι ι ℂ) (T : Matrix ι ι ℂ) {B : ℝ}
    (hlim : ∀ i j, Tendsto (fun N => A N i j) atTop (𝓝 (T i j)))
    (hbound : ∀ N, ‖(A N).det‖ ≤ B) : ‖T.det‖ ≤ B := by
  have hmatrix : Tendsto A atTop (𝓝 T) := by
    apply tendsto_pi_nhds.mpr
    intro i
    exact tendsto_pi_nhds.mpr (hlim i)
  have hdet : Tendsto (fun N => (A N).det) atTop (𝓝 T.det) :=
    (continuous_id.matrix_det.tendsto T).comp hmatrix
  exact le_of_tendsto' hdet.norm hbound

theorem norm_det_le_of_entrywise_hasSum {ι : Type*} [Fintype ι] [DecidableEq ι]
    (C : ι → ℕ → ι → ℂ) (T : Matrix ι ι ℂ) {B : ℝ}
    (hsum : ∀ i j, HasSum (fun d => C i d j) (T i j))
    (hbound : ∀ N, ‖Matrix.det (fun i j => ∑ d ∈ Finset.range N, C i d j)‖ ≤ B) :
    ‖T.det‖ ≤ B := by
  exact norm_det_le_of_entrywise_limit
    (fun N i j => ∑ d ∈ Finset.range N, C i d j) T
    (fun i j => (hsum i j).tendsto_sum_nat) hbound

theorem norm_det_le_of_tested_series_hasSum
    {ι κ : Type*} [Fintype ι] [DecidableEq ι]
    (group : ι → κ) (coeff : κ → ℕ → ι → ℂ) (test : ι → ℕ → ℂ)
    (T : Matrix ι ι ℂ) {B : ℝ}
    (hsum : ∀ i j, HasSum (fun d => test i d * coeff (group i) d j) (T i j))
    (hbound : ∀ N,
      ‖Matrix.det (fun i j => ∑ d ∈ Finset.range N, test i d * coeff (group i) d j)‖ ≤ B) :
    ‖T.det‖ ≤ B := by
  exact norm_det_le_of_entrywise_hasSum
    (fun i d j => test i d * coeff (group i) d j) T hsum hbound

theorem infinite_collision_bound
    {ι κ : Type*} [Fintype ι] [DecidableEq ι] [Fintype κ] [DecidableEq κ]
    (group : ι → κ) (B : ι → ℕ → ℂ) (C : κ → ℕ → ι → ℂ)
    (D s : ℝ) (L : ι → ℝ) (hD : 0 ≤ D) (hs0 : 0 ≤ s) (hs1 : s < 1)
    (hL : ∀ i, 0 ≤ L i)
    (hC : ∀ a d j, ‖C a d j‖ ≤ D)
    (hB : ∀ i d, ‖B i d‖ ≤ L i * (s * s) ^ d)
    (T : Matrix ι ι ℂ)
    (hsum : ∀ i j, HasSum (fun d => B i d * C (group i) d j) (T i j)) :
    ‖T.det‖ ≤
      ((Fintype.card ι).factorial * D ^ Fintype.card ι * (∏ i, L i)) *
        s ^ (∑ a, (multiplicity Finset.univ group a).choose 2) *
          ((1 - s)⁻¹) ^ Fintype.card ι := by
  apply norm_det_le_of_tested_series_hasSum group C B T hsum
  intro N
  have hmatrix : (fun i j => ∑ d ∈ Finset.range N, B i d * C (group i) d j) =
      (fun i j => ∑ d : Fin N, B i d * C (group i) d j) := by
    funext i j
    exact (Fin.sum_univ_eq_sum_range (fun d : ℕ => B i d * C (group i) d j) N).symm
  rw [hmatrix]
  exact FiniteDeterminantCollision.finite_collision_bound group B C D s L hD hs0 hs1
    hL hC hB N

end PiExponent.Collision

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Analysis/CollisionOccupancy.lean <==
import Mathlib.Basic.Real.Basic
import Mathlib.Algebra.Order.BigOperators.Ring.Finset
import Mathlib.Tactic

namespace OAI

namespace PiExponent.Collision

open scoped BigOperators

variable {G : Type*}

theorem sum_sq_le_card_mul_sum_sq (S : Finset G) (n : G → ℝ) :
    (∑ a ∈ S, n a) ^ 2 ≤ (S.card : ℝ) * ∑ a ∈ S, n a ^ 2 := by
  simpa using Finset.sum_mul_sq_le_sq_mul_sq S (fun _ : G => (1 : ℝ)) n

theorem sum_sq_le_card_mul_total_sq (S U : Finset G) (hSU : S ⊆ U)
    (n : G → ℝ) :
    (∑ a ∈ S, n a) ^ 2 ≤ (S.card : ℝ) * ∑ a ∈ U, n a ^ 2 := by
  apply (sum_sq_le_card_mul_sum_sq S n).trans
  apply mul_le_mul_of_nonneg_left _ (Nat.cast_nonneg _)
  exact Finset.sum_le_sum_of_subset_of_nonneg hSU (fun a _ _ => sq_nonneg (n a))

theorem mass_sq_div_card_le_total_sq (S U : Finset G) (hSU : S ⊆ U)
    (n : G → ℝ) {mass : ℝ} (hmass : 0 ≤ mass)
    (hlow : mass ≤ ∑ a ∈ S, n a) (hcard : 0 < S.card) :
    mass ^ 2 / (S.card : ℝ) ≤ ∑ a ∈ U, n a ^ 2 := by
  have hsq : mass ^ 2 ≤ (∑ a ∈ S, n a) ^ 2 := by
    exact pow_le_pow_left₀ hmass hlow 2
  have hc : (0 : ℝ) < S.card := by exact_mod_cast hcard
  apply (div_le_iff₀ hc).2
  calc
    mass ^ 2 ≤ (∑ a ∈ S, n a) ^ 2 := hsq
    _ ≤ (S.card : ℝ) * ∑ a ∈ U, n a ^ 2 :=
      sum_sq_le_card_mul_total_sq S U hSU n
    _ = (∑ a ∈ U, n a ^ 2) * (S.card : ℝ) := mul_comm _ _

theorem fraction_sq_mul_mass_sq_div_card_le_total_sq
    (S U : Finset G) (hSU : S ⊆ U) (n : G → ℝ)
    {η M : ℝ} (hη : 0 ≤ η) (hM : 0 ≤ M)
    (hlow : η * M ≤ ∑ a ∈ S, n a) (hcard : 0 < S.card) :
    η ^ 2 * M ^ 2 / (S.card : ℝ) ≤ ∑ a ∈ U, n a ^ 2 := by
  simpa only [mul_pow] using
    mass_sq_div_card_le_total_sq S U hSU n (mul_nonneg hη hM) hlow hcard

variable [Fintype G]

theorem sum_sq_le_card_mul_univ_sq (S : Finset G) (n : G → ℝ) :
    (∑ a ∈ S, n a) ^ 2 ≤ (S.card : ℝ) * ∑ a, n a ^ 2 := by
  exact sum_sq_le_card_mul_total_sq S Finset.univ (Finset.subset_univ S) n

theorem nat_occupancy_square_lower_bound (S : Finset G) (n : G → ℕ)
    {η : ℝ} {M : ℕ} (hη : 0 ≤ η)
    (hlow : η * (M : ℝ) ≤ ∑ a ∈ S, (n a : ℝ)) (hcard : 0 < S.card) :
    η ^ 2 * (M : ℝ) ^ 2 / (S.card : ℝ) ≤ ∑ a, (n a : ℝ) ^ 2 := by
  exact fraction_sq_mul_mass_sq_div_card_le_total_sq S Finset.univ
    (Finset.subset_univ S) (fun a => (n a : ℝ)) hη (Nat.cast_nonneg M) hlow hcard

end PiExponent.Collision

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Analysis/ColonSeriesTelescope.lean <==
import Mathlib.RingTheory.PowerSeries.WellKnown
import Mathlib.Tactic.LinearCombination
import Mathlib.Tactic.Ring
import OAI.NumberTheory.PiExponent.LocalAlgebra.ColonHilbertStep
import OAI.NumberTheory.PiExponent.Polynomials.HomogeneousPrimeFactor

namespace OAI

namespace PiExponentJets.W64

open scoped BigOperators
attribute [local instance] MvPolynomial.gradedAlgebra
variable {k σ : Type*} [Field k]

noncomputable def iteratedColon (I : Ideal (MvPolynomial σ k)) (f : MvPolynomial σ k) :
    ℕ → Ideal (MvPolynomial σ k)
  | 0 => I
  | n+1 => (iteratedColon I f n).colon {f}

@[simp] theorem iteratedColon_zero (I : Ideal (MvPolynomial σ k)) (f : MvPolynomial σ k) :
    iteratedColon I f 0 = I := rfl

@[simp] theorem iteratedColon_succ (I : Ideal (MvPolynomial σ k)) (f : MvPolynomial σ k)
    (n : ℕ) : iteratedColon I f (n+1) = (iteratedColon I f n).colon {f} := rfl

theorem iteratedColon_homogeneous (I : Ideal (MvPolynomial σ k))
    (hI : I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k))
    {d : ℕ} (f : MvPolynomial σ k) (hf : f.IsHomogeneous d) (n : ℕ) :
    (iteratedColon I f n).IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k) := by
  induction n with
  | zero => exact hI
  | succ n ih => exact PiExponentJets.W22.homogeneous_colon_singleton _ ih hf

variable [Finite σ]

theorem iteratedColon_series_telescope (I : Ideal (MvPolynomial σ k))
    (hI : I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k))
    (f : MvPolynomial σ k) (hf : f.IsHomogeneous 1) (m : ℕ) :
    sectionHilbertSeries I =
      (∑ j ∈ Finset.range m, PowerSeries.X ^ j *
        sectionHilbertSeries (Ideal.span {f} ⊔ iteratedColon I f j)) +
      PowerSeries.X ^ m * sectionHilbertSeries (iteratedColon I f m) := by
  induction m with
  | zero => simp
  | succ m ih =>
    have hs := sectionHilbertSeries_colon_step (iteratedColon I f m)
      (iteratedColon_homogeneous I hI f hf m) f hf
    simp only [pow_one, ← iteratedColon_succ] at hs
    rw [ih, hs, Finset.sum_range_succ, pow_succ]
    ring

theorem stableColon_series (I : Ideal (MvPolynomial σ k))
    (hI : I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k))
    (f : MvPolynomial σ k) (hf : f.IsHomogeneous 1)
    (hstable : I.colon {f} = I) :
    sectionHilbertSeries I = sectionHilbertSeries (Ideal.span {f} ⊔ I) *
      (PowerSeries.invOneSubPow ℤ 1).val := by
  have hs := sectionHilbertSeries_colon_step I hI f hf
  rw [hstable, pow_one] at hs
  have he : (1 - PowerSeries.X) * sectionHilbertSeries I =
      sectionHilbertSeries (Ideal.span {f} ⊔ I) := by
    linear_combination hs
  have hunit : (1 - (PowerSeries.X : PowerSeries ℤ)) *
      (PowerSeries.invOneSubPow ℤ 1).val = 1 := by
    rw [← pow_one (1 - (PowerSeries.X : PowerSeries ℤ)),
      ← PowerSeries.invOneSubPow_inv_eq_one_sub_pow]
    exact (PowerSeries.invOneSubPow ℤ 1).inv_val
  calc
    sectionHilbertSeries I = ((1-PowerSeries.X) * sectionHilbertSeries I) *
        (PowerSeries.invOneSubPow ℤ 1).val := by
          rw [mul_right_comm, hunit, one_mul]
    _ = _ := by rw [he]

theorem stabilized_iteratedColon_series (I : Ideal (MvPolynomial σ k))
    (hI : I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k))
    (f : MvPolynomial σ k) (hf : f.IsHomogeneous 1) (m : ℕ)
    (hstable : iteratedColon I f (m+1) = iteratedColon I f m) :
    sectionHilbertSeries I =
      (∑ j ∈ Finset.range m, PowerSeries.X ^ j *
        sectionHilbertSeries (Ideal.span {f} ⊔ iteratedColon I f j)) +
      PowerSeries.X ^ m *
        (sectionHilbertSeries (Ideal.span {f} ⊔ iteratedColon I f m) *
          (PowerSeries.invOneSubPow ℤ 1).val) := by
  rw [iteratedColon_series_telescope I hI f hf m,
    stableColon_series (iteratedColon I f m)
      (iteratedColon_homogeneous I hI f hf m) f hf hstable]

end PiExponentJets.W64

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Analysis/DeterminantAnalyticBound.lean <==
import OAI.NumberTheory.PiExponent.Analysis.Collision
import OAI.NumberTheory.PiExponent.Analysis.CollisionOccupancy

namespace OAI

open scoped BigOperators

namespace PiExponent.DeterminantAnalyticBound

theorem two_alternative_exponent
    {ι κ : Type*} [Fintype ι] [DecidableEq ι] [Fintype κ] [DecidableEq κ]
    (group : ι → κ) (weight : κ → ℝ)
    {H A eta nu c N bbar E : ℝ}
    (hH : 0 < H) (hA : 0 ≤ A) (heta : 0 ≤ eta) (hnu : 0 ≤ nu)
    (hc : 0 ≤ c) (hN : 0 < N) (hw : ∀ a, 0 ≤ weight a)
    (hbeta : (Fintype.card ι : ℝ) * H * bbar ≤ ∑ i, weight (group i))
    (hcap : (((Finset.univ : Finset κ).filter (fun a => weight a ≤ A * H)).card : ℝ) ≤ N) :
    -nu * ((∑ i, weight (group i)) - (Fintype.card ι : ℝ) * H * bbar) -
      c * (∑ a, (Collision.multiplicity Finset.univ group a : ℝ) ^ 2) +
      (Fintype.card ι : ℝ) * H * E ≤
    (Fintype.card ι : ℝ) * H *
      (E + max (-c * eta ^ 2 * (Fintype.card ι : ℝ) / (H * N))
        (-nu * (A * (1 - eta) - bbar))) := by
  classical
  let S := (Finset.univ : Finset κ).filter (fun a => weight a ≤ A * H)
  let M : ℝ := Fintype.card ι
  let Z : ℝ := ∑ a, (Collision.multiplicity Finset.univ group a : ℝ) ^ 2
  have hM : 0 ≤ M := Nat.cast_nonneg _
  have hZ : 0 ≤ Z := Finset.sum_nonneg fun _ _ => sq_nonneg _
  have hmass : (∑ a ∈ S, (Collision.multiplicity Finset.univ group a : ℝ)) =
      (((Finset.univ : Finset ι).filter (fun i => weight (group i) ≤ A * H)).card : ℝ) := by
    have hn := Collision.sum_multiplicity_eq_card_filter (Finset.univ : Finset ι) S group
    have hn' : (∑ a ∈ S, Collision.multiplicity Finset.univ group a) =
        ((Finset.univ : Finset ι).filter (fun i => weight (group i) ≤ A * H)).card := by
      simpa only [S, Finset.mem_filter, Finset.mem_univ, true_and] using hn
    exact_mod_cast hn'
  by_cases hlow : eta * M ≤ ∑ a ∈ S, (Collision.multiplicity Finset.univ group a : ℝ)
  · have hsq : eta ^ 2 * M ^ 2 ≤ N * Z := by
      calc
        _ = (eta * M) ^ 2 := by ring
        _ ≤ (∑ a ∈ S, (Collision.multiplicity Finset.univ group a : ℝ)) ^ 2 :=
          pow_le_pow_left₀ (mul_nonneg heta hM) hlow 2
        _ ≤ (S.card : ℝ) * Z := Collision.sum_sq_le_card_mul_univ_sq S _
        _ ≤ N * Z := mul_le_mul_of_nonneg_right hcap hZ
    have hcollision : -c * Z ≤ M * H * (-c * eta ^ 2 * M / (H * N)) := by
      have hz : eta ^ 2 * M ^ 2 / N ≤ Z := (div_le_iff₀ hN).mpr (by nlinarith [hsq])
      have hh := mul_le_mul_of_nonneg_left hz hc
      have he : M * H * (-c * eta ^ 2 * M / (H * N)) = -c * (eta ^ 2 * M ^ 2 / N) := by
        field_simp
      rw [he]
      nlinarith [hh]
    have hscalar : -nu * ((∑ i, weight (group i)) - M * H * bbar) ≤ 0 := by
      have hp := mul_nonneg hnu (sub_nonneg.mpr hbeta)
      nlinarith [hp]
    have hmax := mul_le_mul_of_nonneg_left
      (le_max_left (-c * eta ^ 2 * M / (H * N)) (-nu * (A * (1 - eta) - bbar)))
      (mul_nonneg hM hH.le)
    change -nu * ((∑ i, weight (group i)) - M * H * bbar) - c * Z + M * H * E ≤ _
    change _ ≤ M * H * (E + max (-c * eta ^ 2 * M / (H * N)) (-nu * (A * (1 - eta) - bbar)))
    nlinarith
  · have hl : (((Finset.univ : Finset ι).filter (fun i => weight (group i) ≤ A * H)).card : ℝ) ≤
        eta * (Finset.univ : Finset ι).card := by
      rw [← hmass]
      exact (le_of_not_ge hlow)
    have hwgt := Collision.sum_weight_ge_of_low_count_le (Finset.univ : Finset ι)
      (fun i => weight (group i)) (mul_nonneg hA hH.le) (fun i _ => hw _) hl
    have hwgt' : A * H * (1 - eta) * M ≤ ∑ i, weight (group i) := by
      simpa only [Finset.card_univ, M] using hwgt
    have hmul := mul_le_mul_of_nonneg_left hwgt' hnu
    have hscalar : -nu * ((∑ i, weight (group i)) - M * H * bbar) ≤
        M * H * (-nu * (A * (1 - eta) - bbar)) := by nlinarith [hmul]
    have hcollision : -c * Z ≤ 0 := by nlinarith [mul_nonneg hc hZ]
    have hmax := mul_le_mul_of_nonneg_left
      (le_max_right (-c * eta ^ 2 * M / (H * N)) (-nu * (A * (1 - eta) - bbar)))
      (mul_nonneg hM hH.le)
    change -nu * ((∑ i, weight (group i)) - M * H * bbar) - c * Z + M * H * E ≤ _
    change _ ≤ M * H * (E + max (-c * eta ^ 2 * M / (H * N)) (-nu * (A * (1 - eta) - bbar)))
    nlinarith

theorem translated_summand_bound
    {ι κ : Type*} [Fintype ι] [DecidableEq ι] [Fintype κ] [DecidableEq κ]
    (group : ι → κ) (weight : κ → ℝ) (scalar determinant : ℂ)
    {H A eta nu c N bbar Etr Ehol rho : ℝ}
    (hH : 0 < H) (hA : 0 ≤ A) (heta : 0 ≤ eta) (hnu : 0 ≤ nu)
    (hc : 0 ≤ c) (hN : 0 < N) (hw : ∀ a, 0 ≤ weight a)
    (hbeta : (Fintype.card ι : ℝ) * H * bbar ≤ ∑ i, weight (group i))
    (hcap : (((Finset.univ : Finset κ).filter (fun a => weight a ≤ A * H)).card : ℝ) ≤ N)
    (hscalar : ‖scalar‖ ≤ Real.exp
      (-nu * ((∑ i, weight (group i)) - (Fintype.card ι : ℝ) * H * bbar) +
        (Fintype.card ι : ℝ) * H * Etr))
    (hdet : ‖determinant‖ ≤ Real.exp
      (-c * (∑ a, (Collision.multiplicity Finset.univ group a : ℝ) ^ 2) +
        (Fintype.card ι : ℝ) * H * (Ehol + rho))) :
    ‖scalar * determinant‖ ≤ Real.exp ((Fintype.card ι : ℝ) * H *
      (Etr + Ehol + rho + max (-c * eta ^ 2 * (Fintype.card ι : ℝ) / (H * N))
        (-nu * (A * (1 - eta) - bbar)))) := by
  rw [norm_mul]
  apply (mul_le_mul hscalar hdet (norm_nonneg _) (Real.exp_pos _).le).trans
  rw [← Real.exp_add]
  apply Real.exp_le_exp.mpr
  have h := two_alternative_exponent group weight hH hA heta hnu hc hN hw hbeta hcap
    (E := Etr + Ehol + rho)
  nlinarith [h]

theorem log_norm_sum_le {Ω : Type*} [Fintype Ω]
    (term : Ω → ℂ) (delta : ℂ) {M : ℕ} {H Q E : ℝ}
    (hM : 0 < M) (hH : 0 < H) (hQ : 0 < Q)
    (hcard : (Fintype.card Ω : ℝ) ≤ Q ^ M)
    (hexpansion : delta = ∑ x, term x) (hne : delta ≠ 0)
    (hterm : ∀ x, ‖term x‖ ≤ Real.exp ((M : ℝ) * H * E)) :
    Real.log ‖delta‖ / ((M : ℝ) * H) ≤ E + Real.log Q / H := by
  have hbound : ‖delta‖ ≤ Real.exp ((M : ℝ) * H * (E + Real.log Q / H)) := by
    calc
      _ = ‖∑ x, term x‖ := by rw [hexpansion]
      _ ≤ ∑ x, ‖term x‖ := norm_sum_le _ _
      _ ≤ ∑ _x : Ω, Real.exp ((M : ℝ) * H * E) := Finset.sum_le_sum fun x _ => hterm x
      _ = (Fintype.card Ω : ℝ) * Real.exp ((M : ℝ) * H * E) := by simp
      _ ≤ Q ^ M * Real.exp ((M : ℝ) * H * E) :=
        mul_le_mul_of_nonneg_right hcard (Real.exp_pos _).le
      _ = _ := by
        have he : Q ^ M = Real.exp ((M : ℝ) * Real.log Q) := by
          rw [Real.exp_nat_mul, Real.exp_log hQ]
        rw [he, ← Real.exp_add]
        congr 1
        field_simp
        ring
  have hlog := Real.log_le_log (norm_pos_iff.mpr hne) hbound
  rw [Real.log_exp] at hlog
  apply (div_le_iff₀ (mul_pos (by exact_mod_cast hM) hH)).mpr
  nlinarith [hlog]

end PiExponent.DeterminantAnalyticBound

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Analysis/DimensionLimits.lean <==
import Mathlib.Analysis.SpecificLimits.Normed

namespace OAI

open Filter Topology

namespace PiExponent

 theorem tendsto_nat_add_one_div_pow {r : ℝ} (hr : 1 < r) :
    Tendsto (fun n : ℕ => ((n : ℝ) + 1) / r ^ n) atTop (𝓝 0) := by
  have h₁ := tendsto_pow_const_div_const_pow_of_one_lt 1 hr
  have h₀ := tendsto_pow_const_div_const_pow_of_one_lt 0 hr
  simpa only [pow_one, pow_zero, ← add_div, zero_add] using h₁.add h₀

 theorem tendsto_pow_div_nat_add_one {r : ℝ} (hr : 1 < r) :
    Tendsto (fun n : ℕ => r ^ n / ((n : ℝ) + 1)) atTop atTop := by
  have hpos : ∀ᶠ n : ℕ in atTop, 0 < ((n : ℝ) + 1) / r ^ n :=
    Filter.Eventually.of_forall fun n =>
      div_pos (by positivity) (pow_pos (zero_lt_one.trans hr) n)
  have hwithin : Tendsto (fun n : ℕ => ((n : ℝ) + 1) / r ^ n)
      atTop (𝓝[>] (0 : ℝ)) :=
    tendsto_nhdsWithin_iff.mpr ⟨tendsto_nat_add_one_div_pow hr, hpos⟩
  have hinv := hwithin.inv_tendsto_nhdsGT_zero
  change Tendsto (fun n : ℕ => (((n : ℝ) + 1) / r ^ n)⁻¹) atTop atTop at hinv
  simpa only [inv_div] using hinv

end PiExponent

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Analysis/FiniteDeterminantCollision.lean <==
import Mathlib.Analysis.Complex.Basic
import Mathlib.LinearAlgebra.Matrix.Determinant.Basic
import Mathlib.LinearAlgebra.Multilinear.Basic
import Mathlib.Tactic
import OAI.NumberTheory.PiExponent.Analysis.CollisionGeometricSum

namespace OAI

open scoped BigOperators

namespace PiExponent.FiniteDeterminantCollision

theorem det_finite_row_sum {ι κ δ : Type*} [Fintype ι] [DecidableEq ι]
    [Fintype δ] (group : ι → κ) (B : ι → δ → ℂ) (C : κ → δ → ι → ℂ) :
    Matrix.det (fun i j => ∑ d, B i d * C (group i) d j) =
      ∑ f : ι → δ, (∏ i, B i (f i)) *
        Matrix.det (fun i j => C (group i) (f i) j) := by
  classical
  have hm := (Matrix.detRowAlternating : (ι → ℂ) [⋀^ι]→ₗ[ℂ] ℂ).toMultilinearMap.map_sum
    (fun i d => B i d • C (group i) d)
  calc
    _ = Matrix.det (fun i => ∑ d, B i d • C (group i) d) := by
      congr 1
      funext i j
      simp
    _ = ∑ f : ι → δ, Matrix.det (fun i => B i (f i) • C (group i) (f i)) := hm
    _ = _ := by
      apply Finset.sum_congr rfl
      intro f _
      exact Matrix.det_mul_column (fun i => B i (f i)) (fun i j => C (group i) (f i) j)

theorem norm_det_le_factorial_mul_pow {ι : Type*} [Fintype ι] [DecidableEq ι]
    (A : Matrix ι ι ℂ) {D : ℝ} (hD : 0 ≤ D) (hA : ∀ i j, ‖A i j‖ ≤ D) :
    ‖A.det‖ ≤ (Fintype.card ι).factorial * D ^ Fintype.card ι := by
  rw [Matrix.det_apply]
  calc
    _ ≤ ∑ σ : Equiv.Perm ι, ‖σ.sign • ∏ i, A (σ i) i‖ := norm_sum_le _ _
    _ = ∑ σ : Equiv.Perm ι, ∏ i, ‖A (σ i) i‖ := by
      apply Finset.sum_congr rfl
      intro σ _
      rcases Int.units_eq_one_or σ.sign with hs | hs <;> simp [hs, norm_prod]
    _ ≤ ∑ _σ : Equiv.Perm ι, D ^ Fintype.card ι := by
      apply Finset.sum_le_sum
      intro σ _
      calc
        _ ≤ ∏ _index : ι, |D| := Finset.prod_le_prod₀
          (fun index _ => norm_nonneg _)
          (fun index _ => (hA (σ index) index).trans (le_abs_self D))
        _ = D ^ Fintype.card ι := by simp [abs_of_nonneg hD]
    _ = _ := by simp [Fintype.card_perm]

theorem finite_collision_bound
    {ι κ : Type*} [Fintype ι] [DecidableEq ι] [Fintype κ] [DecidableEq κ]
    (group : ι → κ) (B : ι → ℕ → ℂ) (C : κ → ℕ → ι → ℂ)
    (D s : ℝ) (L : ι → ℝ) (hD : 0 ≤ D) (hs0 : 0 ≤ s) (hs1 : s < 1)
    (hL : ∀ i, 0 ≤ L i)
    (hC : ∀ a d j, ‖C a d j‖ ≤ D)
    (hB : ∀ i d, ‖B i d‖ ≤ L i * (s * s) ^ d) (N : ℕ) :
    ‖Matrix.det (fun i j => ∑ d : Fin N, B i d * C (group i) d j)‖ ≤
      ((Fintype.card ι).factorial * D ^ Fintype.card ι * (∏ i, L i)) *
        s ^ (∑ a, (Collision.multiplicity Finset.univ group a).choose 2) *
          ((1 - s)⁻¹) ^ Fintype.card ι := by
  classical
  let good := (Finset.univ : Finset (ι → Fin N)).filter
    (fun f => Function.Injective (fun i => (group i, (f i : ℕ))))
  let Q := (Fintype.card ι).factorial * D ^ Fintype.card ι * (∏ i, L i)
  have hQ : 0 ≤ Q :=
    mul_nonneg (mul_nonneg (Nat.cast_nonneg _) (pow_nonneg hD _))
      (Finset.prod_nonneg fun i _ => hL i)
  have hexpand : Matrix.det (fun i j => ∑ d : Fin N, B i d * C (group i) d j) =
      ∑ f ∈ good, (∏ i, B i (f i)) * Matrix.det (fun i j => C (group i) (f i) j) := by
    rw [det_finite_row_sum group (fun i (d : Fin N) => B i d)
      (fun a (d : Fin N) j => C a d j)]
    symm
    apply Finset.sum_subset (Finset.filter_subset _ _)
    intro f _ hf
    have hn : ¬ Function.Injective (fun i => (group i, (f i : ℕ))) := by
      simpa [good] using hf
    obtain ⟨i, j, hij, hne⟩ := Function.not_injective_iff.mp hn
    have hg : group i = group j := congrArg Prod.fst hij
    have hd : (f i : ℕ) = (f j : ℕ) := congrArg Prod.snd hij
    have hz : Matrix.det (fun r c => C (group r) (f r) c) = 0 := by
      apply Matrix.det_zero_of_row_eq hne
      funext c
      simp only [hg, hd]
    simp [hz]
  have hterm (f : ι → Fin N) :
      ‖(∏ i, B i (f i)) * Matrix.det (fun i j => C (group i) (f i) j)‖ ≤
        Q * (s * s) ^ (∑ i, (f i : ℕ)) := by
    have hbp : (∏ i, ‖B i (f i)‖) ≤ ∏ i, L i * (s * s) ^ (f i : ℕ) :=
      Finset.prod_le_prod₀ (fun i _ => norm_nonneg _) (fun i _ => hB i (f i))
    have hcp := norm_det_le_factorial_mul_pow
      (fun i j => C (group i) (f i) j) hD (fun i j => hC _ _ _)
    rw [norm_mul, norm_prod]
    calc
      _ ≤ (∏ i, L i * (s * s) ^ (f i : ℕ)) *
          ((Fintype.card ι).factorial * D ^ Fintype.card ι) :=
        mul_le_mul hbp hcp (norm_nonneg _) (Finset.prod_nonneg fun i _ =>
          mul_nonneg (hL i) (pow_nonneg (mul_self_nonneg s) _))
      _ = _ := by
        rw [Finset.prod_mul_distrib, Finset.prod_pow_eq_pow_sum]
        dsimp [Q]
        ring
  rw [hexpand]
  calc
    _ ≤ ∑ f ∈ good,
        ‖(∏ i, B i (f i)) * Matrix.det (fun i j => C (group i) (f i) j)‖ :=
      norm_sum_le _ _
    _ ≤ ∑ f ∈ good, Q * (s * s) ^ (∑ i, (f i : ℕ)) :=
      Finset.sum_le_sum (fun f _ => hterm f)
    _ = Q * ∑ f ∈ good, (s * s) ^ (∑ i, (f i : ℕ)) := by rw [Finset.mul_sum]
    _ ≤ Q * (s ^ (∑ a, (Collision.multiplicity Finset.univ group a).choose 2) *
        ((1 - s)⁻¹) ^ Fintype.card ι) :=
      mul_le_mul_of_nonneg_left (Collision.collision_geometric_sum_le group hs0 hs1 N) hQ
    _ = _ := by dsimp [Q]; ring

end PiExponent.FiniteDeterminantCollision

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Analysis/FormalLogTailOrder.lean <==
import OAI.NumberTheory.PiExponent.Analysis.FormalLogTruncation
import OAI.NumberTheory.PiExponent.Jets.BranchContact

namespace OAI

noncomputable section

namespace PiExponent.FormalBranchContact

open FormalLogTruncation

theorem logTail_order_ge (T : ℕ) : (T : ℕ∞) ≤ (logTail T).order :=
  PowerSeries.nat_le_order (logTail T) T (coeff_logTail_eq_zero T)

theorem composed_logTail_order_ge (T : ℕ) (t : PowerSeries ℂ)
    (ht : PowerSeries.constantCoeff t = 0) :
    (T : ℕ∞) * t.order ≤ PowerSeries.order (PowerSeries.subst t (logTail T)) := by
  calc
    (T : ℕ∞) * t.order = MvPowerSeries.order t * T := by
      rw [PowerSeries.order_eq_order, mul_comm]
    _ ≤ MvPowerSeries.order t * (logTail T).order :=
      mul_le_mul_right (logTail_order_ge T) _
    _ ≤ MvPowerSeries.order (PowerSeries.subst t (logTail T)) :=
      PowerSeries.le_order_subst t (PowerSeries.HasSubst.of_constantCoeff_zero' ht) _
    _ = PowerSeries.order (PowerSeries.subst t (logTail T)) := PowerSeries.order_eq_order.symm

theorem composed_logTail_strict_contact {m : ℕ}
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 < v i)
    (a : Fin (m+1) → PowerSeries ℂ) (hne : ∃ i, a i ≠ 0)
    (ha : ∀ i, PowerSeries.constantCoeff (a i) = 0)
    (T : Fin m → ℕ) (hT : ∀ i, v i.succ < (T i : ℚ) * v 0)
    (i : Fin m) (k : ℕ)
    (hk : PowerSeries.order (PowerSeries.subst (a 0) (logTail (T i))) = (k : ℕ∞)) :
    BranchContact.contact v a hne * v i.succ < (k : ℚ) := by
  have hTi : 0 < T i := by
    by_contra h
    have hz : T i = 0 := by omega
    have hh := hT i
    rw [hz, Nat.cast_zero, zero_mul] at hh
    exact (not_lt_of_ge (hv i.succ).le) hh
  have hb := composed_logTail_order_ge (T i) (a 0) (ha 0)
  rw [hk] at hb
  have hfinite : (a 0).order ≠ ⊤ := by
    intro htop
    have hTi0 : (T i : ℕ∞) ≠ 0 := by exact_mod_cast hTi.ne'
    simp only [htop, ENat.mul_top hTi0] at hb
    simp at hb
  obtain ⟨n, hn⟩ := ENat.ne_top_iff_exists.mp hfinite
  rw [← hn] at hb
  have hnat : T i * n ≤ k := by exact_mod_cast hb
  have hcontact := BranchContact.contact_bound v hv a hne 0 n hn.symm
  have hμ := BranchContact.contact_pos v hv a hne ha
  calc
    BranchContact.contact v a hne * v i.succ <
        BranchContact.contact v a hne * ((T i : ℚ) * v 0) :=
      mul_lt_mul_of_pos_left (hT i) hμ
    _ = (T i : ℚ) * (BranchContact.contact v a hne * v 0) := by ring
    _ ≤ (T i : ℚ) * (n : ℚ) := mul_le_mul_of_nonneg_left hcontact (by positivity)
    _ ≤ (k : ℚ) := by exact_mod_cast hnat

end PiExponent.FormalBranchContact

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Analysis/FormalLogTruncation.lean <==
import Mathlib.RingTheory.MvPowerSeries.Equiv
import Mathlib.RingTheory.MvPowerSeries.Substitution
import OAI.NumberTheory.PiExponent.Jets.FormalLogJet
import OAI.NumberTheory.PiExponent.Jets.JetGeometry

namespace OAI

namespace PiExponent.FormalLogTruncation

open MvPowerSeries
open scoped BigOperators

variable {R : Type*} [CommRing R]

theorem liftSeries_eq_toMvPowerSeries (m : ℕ) (f : PowerSeries R) :
    FormalLogJet.liftSeries m f = f.toMvPowerSeries (0 : Fin (m+1)) := by
  classical
  let e : Unit ↪ Fin (m+1) := ⟨fun _ => 0, fun a b _ => Subsingleton.elim a b⟩
  ext d
  rw [FormalLogJet.coeff_liftSeries]
  change (if d.tail = 0 then PowerSeries.coeff (d 0) f else 0) = coeff d (rename e f)
  by_cases ht : d.tail = 0
  · rw [ite_eq_left ht]
    have hd : d = Finsupp.single 0 (d 0) := by
      calc
        d = Finsupp.cons (d 0) d.tail := (Finsupp.cons_tail d).symm
        _ = Finsupp.single 0 (d 0) := by rw [ht, Finsupp.cons_zero_eq_single_zero]
    have he : Finsupp.embDomain e (Finsupp.single () (d 0)) = Finsupp.single 0 (d 0) := by
      rw [Finsupp.embDomain_single]
      rfl
    conv_rhs => rw [hd, ← he, coeff_embDomain_rename]
    rfl
  · rw [ite_eq_right ht]
    symm
    apply coeff_rename_eq_zero
    rintro ⟨x, hx⟩
    have hx' : x = Finsupp.single () (x ()) := by ext; simp
    rw [hx', Finsupp.mapDomain_single] at hx
    apply ht
    rw [← hx]
    ext i
    change (Finsupp.single (0 : Fin (m+1)) (x ())) i.succ = 0
    exact Finsupp.single_eq_of_ne (Fin.succ_ne_zero i)

noncomputable def shiftVars {m : ℕ} (tail : Fin m → PowerSeries R) :
    Fin (m+1) → MvPowerSeries (Fin (m+1)) R :=
  Fin.cases (X 0) (fun i => X i.succ + (tail i).toMvPowerSeries 0)

theorem shiftVars_hasSubst {m : ℕ} (tail : Fin m → PowerSeries R)
    (ht : ∀ i, PowerSeries.constantCoeff (tail i) = 0) : HasSubst (shiftVars tail) := by
  apply hasSubst_of_constantCoeff_zero
  intro i
  cases i using Fin.cases with
  | zero => simp [shiftVars]
  | succ i =>
      simp only [shiftVars, Fin.cases_succ, map_add, constantCoeff_X,
        PowerSeries.toMvPowerSeries_apply, constantCoeff_rename, zero_add]
      exact ht i

noncomputable def shiftMap {m : ℕ} (tail : Fin m → PowerSeries R)
    (ht : ∀ i, PowerSeries.constantCoeff (tail i) = 0) :
    MvPowerSeries (Fin (m+1)) R →ₐ[R] MvPowerSeries (Fin (m+1)) R :=
  substAlgHom (shiftVars_hasSubst tail ht)

@[simp] theorem shiftMap_X_zero {m : ℕ} (tail : Fin m → PowerSeries R)
    (ht : ∀ i, PowerSeries.constantCoeff (tail i) = 0) :
    shiftMap tail ht (X 0) = X 0 := by
  rw [shiftMap, substAlgHom_X]
  rfl

@[simp] theorem shiftMap_X_succ {m : ℕ} (tail : Fin m → PowerSeries R)
    (ht : ∀ i, PowerSeries.constantCoeff (tail i) = 0) (i : Fin m) :
    shiftMap tail ht (X i.succ) = X i.succ + (tail i).toMvPowerSeries 0 := by
  rw [shiftMap, substAlgHom_X]
  rfl

@[simp] theorem shiftMap_toMvPowerSeries {m : ℕ} (tail : Fin m → PowerSeries R)
    (ht : ∀ i, PowerSeries.constantCoeff (tail i) = 0) (f : PowerSeries R) :
    shiftMap tail ht (f.toMvPowerSeries (0 : Fin (m+1))) = f.toMvPowerSeries 0 := by
  rw [shiftMap, substAlgHom_apply, PowerSeries.subst_toMvPowerSeries (shiftVars_hasSubst tail ht)]
  change PowerSeries.subst (X (0 : Fin (m+1))) f = f.toMvPowerSeries 0
  exact PowerSeries.toMvPowerSeries_eq_subst.symm

@[simp] theorem shiftMap_liftSeries {m : ℕ} (tail : Fin m → PowerSeries R)
    (ht : ∀ i, PowerSeries.constantCoeff (tail i) = 0) (f : PowerSeries R) :
    shiftMap tail ht (FormalLogJet.liftSeries m f) = FormalLogJet.liftSeries m f := by
  rw [liftSeries_eq_toMvPowerSeries, shiftMap_toMvPowerSeries]

@[simp] theorem shiftMap_apply {m : ℕ} (tail : Fin m → PowerSeries R)
    (ht : ∀ i, PowerSeries.constantCoeff (tail i) = 0) (f) :
    shiftMap tail ht f = subst (shiftVars tail) f := substAlgHom_apply _ _

theorem shiftMap_inverse {m : ℕ} (s t : Fin m → PowerSeries R)
    (hs : ∀ i, PowerSeries.constantCoeff (s i) = 0)
    (ht : ∀ i, PowerSeries.constantCoeff (t i) = 0)
    (hst : ∀ i, s i + t i = 0) (f : MvPowerSeries (Fin (m+1)) R) :
    shiftMap s hs (shiftMap t ht f) = f := by
  simp only [shiftMap_apply]
  rw [subst_comp_subst_apply (shiftVars_hasSubst t ht) (shiftVars_hasSubst s hs)]
  have hvars : (fun i => subst (shiftVars s) (shiftVars t i)) = X := by
    funext i
    rw [← shiftMap_apply s hs]
    cases i using Fin.cases with
    | zero => exact shiftMap_X_zero s hs
    | succ i =>
      change shiftMap s hs (X i.succ + (t i).toMvPowerSeries 0) = X i.succ
      rw [map_add, shiftMap_X_succ, shiftMap_toMvPowerSeries, add_assoc,
        ← map_add, hst i, map_zero, add_zero]
  rw [hvars]
  exact congrFun subst_self f

noncomputable def shiftEquiv {m : ℕ} (tail : Fin m → PowerSeries R)
    (ht : ∀ i, PowerSeries.constantCoeff (tail i) = 0) :
    MvPowerSeries (Fin (m+1)) R ≃ₐ[R] MvPowerSeries (Fin (m+1)) R := by
  let hn : ∀ i, PowerSeries.constantCoeff (-tail i) = 0 := by simp [ht]
  refine AlgEquiv.ofAlgHom (shiftMap tail ht) (shiftMap (fun i => -tail i) hn) ?_ ?_
  · apply AlgHom.ext
    intro f
    exact shiftMap_inverse tail (fun i => -tail i) ht hn (fun i => add_neg_cancel _) f
  · apply AlgHom.ext
    intro f
    exact shiftMap_inverse (fun i => -tail i) tail hn ht (fun i => neg_add_cancel _) f

@[simp] theorem shiftEquiv_apply {m : ℕ} (tail : Fin m → PowerSeries R)
    (ht : ∀ i, PowerSeries.constantCoeff (tail i) = 0) (f) :
    shiftEquiv tail ht f = shiftMap tail ht f := rfl

open JetGeometry

theorem rationalWeightedIdeal_prod {σ ι : Type*} (v : σ → ℚ) (hv : ∀ i, 0 ≤ v i)
    (s : Finset ι) (f : ι → MvPowerSeries σ R) (c : ι → ℚ)
    (hf : ∀ i ∈ s, f i ∈ rationalWeightedIdeal v hv (c i)) :
    ∏ i ∈ s, f i ∈ rationalWeightedIdeal v hv (∑ i ∈ s, c i) := by
  classical
  induction s using Finset.induction_on with
  | empty =>
    intro d hd
    simp only [Finset.sum_empty] at hd
    exact False.elim ((not_lt_of_ge (rational_weight_nonneg v hv d)) hd)
  | @insert i s hi ih =>
    rw [Finset.prod_insert hi, Finset.sum_insert hi]
    exact Ideal.mul_le.mp (rationalWeightedIdeal_mul_le v hv (c i) (∑j∈s,c j))
      _ (hf i (Finset.mem_insert_self _ _)) _
      (ih (fun j hj => hf j (Finset.mem_insert_of_mem hj)))

theorem subst_mem_rationalWeightedIdeal {σ τ : Type*}
    (w : σ → ℚ) (v : τ → ℚ) (hw : ∀ i, 0 ≤ w i) (hv : ∀ i, 0 ≤ v i)
    (a : σ → MvPowerSeries τ R) (ha : HasSubst a)
    (hweight : ∀ i, a i ∈ rationalWeightedIdeal v hv (w i))
    (H : ℚ) (f : MvPowerSeries σ R) (hf : f ∈ rationalWeightedIdeal w hw H) :
    subst a f ∈ rationalWeightedIdeal v hv H := by
  classical
  intro d hd
  rw [coeff_subst ha]
  apply finsum_eq_zero_of_forall_eq_zero
  intro e
  by_cases he : coeff e f = 0
  · rw [he, zero_smul]
  have hHe : H ≤ Finsupp.weight w e := le_of_not_gt (fun h => he (hf e h))
  have hprod : e.prod (fun i n => a i ^ n) ∈
      rationalWeightedIdeal v hv (Finsupp.weight w e) := by
    rw [Finsupp.prod, Finsupp.weight_apply, Finsupp.sum]
    apply rationalWeightedIdeal_prod
    intro i hi
    have hp := Ideal.pow_mem_pow (hweight i) (e i)
    have hh := ideal_pow_le_rationalWeightedIdeal v hv
      (rationalWeightedIdeal v hv (w i)) (w i) le_rfl (e i) hp
    simpa only [nsmul_eq_mul] using hh
  rw [hprod d (hd.trans_le hHe), smul_zero]

theorem X_mem_rationalWeightedIdeal {σ : Type*} (v : σ → ℚ) (hv : ∀ i, 0 ≤ v i)
    (i : σ) : (X i : MvPowerSeries σ R) ∈ rationalWeightedIdeal v hv (v i) := by
  classical
  intro d hd
  rw [coeff_X]
  split_ifs with he
  · subst d
    simp only [Finsupp.weight_single, one_nsmul] at hd
    exact False.elim (lt_irrefl _ hd)
  · rfl

theorem shiftMap_mem_rationalWeightedIdeal {m : ℕ} (tail : Fin m → PowerSeries R)
    (ht : ∀ i, PowerSeries.constantCoeff (tail i) = 0)
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 ≤ v i)
    (hweight : ∀ i, (tail i).toMvPowerSeries (0 : Fin (m+1)) ∈
      rationalWeightedIdeal v hv (v i.succ)) (H : ℚ)
    (f : MvPowerSeries (Fin (m+1)) R) (hf : f ∈ rationalWeightedIdeal v hv H) :
    shiftMap tail ht f ∈ rationalWeightedIdeal v hv H := by
  rw [shiftMap_apply]
  apply subst_mem_rationalWeightedIdeal v v hv hv _ (shiftVars_hasSubst tail ht) _ H f hf
  intro i
  cases i using Fin.cases with
  | zero => exact X_mem_rationalWeightedIdeal v hv 0
  | succ i => exact Ideal.add_mem _ (X_mem_rationalWeightedIdeal v hv i.succ) (hweight i)

theorem rationalCoefficientPacket_eq_iff {σ : Type*} (v : σ → ℚ)
    (hv : ∀ i, 0 ≤ v i) (H : ℚ) (f g : MvPowerSeries σ R) :
    rationalCoefficientPacket v H f = rationalCoefficientPacket v H g ↔
      f - g ∈ rationalWeightedIdeal v hv H := by
  constructor
  · intro h d hd
    exact sub_eq_zero.mpr (congrFun h ⟨d,hd⟩)
  · intro h
    funext d
    exact sub_eq_zero.mp (h d.val d.property)

theorem rationalCoefficientPacket_surjective {σ : Type*} (v : σ → ℚ) (H : ℚ) :
    Function.Surjective (rationalCoefficientPacket (R := R) v H) := by
  classical
  intro p
  refine ⟨fun d => if hd : Finsupp.weight v d < H then p ⟨d,hd⟩ else 0, ?_⟩
  funext d
  exact dite_eq_left d.property

theorem packet_surjective_comp_equiv {σ α : Type*} (v : σ → ℚ)
    (hv : ∀ i, 0 ≤ v i) (H : ℚ)
    (e : MvPowerSeries σ R ≃ₐ[R] MvPowerSeries σ R)
    (he : ∀ f ∈ rationalWeightedIdeal v hv H, e f ∈ rationalWeightedIdeal v hv H)
    (f : α → MvPowerSeries σ R)
    (hf : Function.Surjective (fun a => rationalCoefficientPacket v H (f a))) :
    Function.Surjective (fun a => rationalCoefficientPacket v H (e (f a))) := by
  intro p
  obtain ⟨F,hF⟩ := rationalCoefficientPacket_surjective (R := R) v H p
  obtain ⟨a,ha⟩ := hf (rationalCoefficientPacket v H (e.symm F))
  have hdiff := he _ ((rationalCoefficientPacket_eq_iff v hv H _ _).mp ha)
  rw [map_sub, e.apply_symm_apply] at hdiff
  exact ⟨a, ((rationalCoefficientPacket_eq_iff v hv H _ _).mpr hdiff).trans hF⟩

theorem packet_surjective_comp_equiv_iff {σ α : Type*} (v : σ → ℚ)
    (hv : ∀ i, 0 ≤ v i) (H : ℚ)
    (e : MvPowerSeries σ R ≃ₐ[R] MvPowerSeries σ R)
    (he : ∀ f ∈ rationalWeightedIdeal v hv H, e f ∈ rationalWeightedIdeal v hv H)
    (hi : ∀ f ∈ rationalWeightedIdeal v hv H, e.symm f ∈ rationalWeightedIdeal v hv H)
    (f : α → MvPowerSeries σ R) :
    Function.Surjective (fun a => rationalCoefficientPacket v H (e (f a))) ↔
      Function.Surjective (fun a => rationalCoefficientPacket v H (f a)) := by
  constructor
  · intro h
    simpa only [e.symm_apply_apply] using
      packet_surjective_comp_equiv v hv H e.symm hi (fun a => e (f a)) h
  · exact packet_surjective_comp_equiv v hv H e he f

@[simp] theorem shiftEquiv_symm_apply {m : ℕ} (tail : Fin m → PowerSeries R)
    (ht : ∀ i, PowerSeries.constantCoeff (tail i) = 0) (f) :
    (shiftEquiv tail ht).symm f =
      shiftMap (fun i => -tail i) (by simp [ht]) f := rfl

theorem shiftEquiv_mem_iff {m : ℕ} (tail : Fin m → PowerSeries R)
    (ht : ∀ i, PowerSeries.constantCoeff (tail i) = 0)
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 ≤ v i)
    (hweight : ∀ i, (tail i).toMvPowerSeries (0 : Fin (m+1)) ∈
      rationalWeightedIdeal v hv (v i.succ)) (H : ℚ) (f) :
    shiftEquiv tail ht f ∈ rationalWeightedIdeal v hv H ↔
      f ∈ rationalWeightedIdeal v hv H := by
  have hn : ∀ i, (-tail i).toMvPowerSeries (0 : Fin (m+1)) ∈
      rationalWeightedIdeal v hv (v i.succ) := by
    intro i
    rw [map_neg]
    intro d hd
    rw [map_neg, hweight i d hd, neg_zero]
  constructor
  · intro hf
    have h := shiftMap_mem_rationalWeightedIdeal (fun i => -tail i)
      (by simp [ht]) v hv hn H _ hf
    change (shiftEquiv tail ht).symm (shiftEquiv tail ht f) ∈ _ at h
    simpa only [AlgEquiv.symm_apply_apply] using h
  · exact shiftMap_mem_rationalWeightedIdeal tail ht v hv hweight H f

noncomputable def logTail (T : ℕ) : PowerSeries ℂ :=
  PowerSeries.log ℂ - (PowerSeries.trunc T (PowerSeries.log ℂ) : PowerSeries ℂ)

@[simp] theorem logTail_constantCoeff (T : ℕ) : PowerSeries.constantCoeff (logTail T) = 0 := by
  simp [logTail, Polynomial.constantCoeff_coe, PowerSeries.coeff_trunc,
    PowerSeries.coeff_log]

theorem coeff_logTail_eq_zero (T n : ℕ) (hn : n < T) :
    PowerSeries.coeff n (logTail T) = 0 := by
  simp [logTail, Polynomial.coeff_coe, PowerSeries.coeff_trunc, hn]

theorem logTail_mem_rationalWeightedIdeal {m : ℕ} (v : Fin (m+1) → ℚ)
    (hv : ∀ i, 0 ≤ v i) (T : ℕ) (H : ℚ) (hT : H ≤ (T : ℚ) * v 0) :
    (logTail T).toMvPowerSeries (0 : Fin (m+1)) ∈ rationalWeightedIdeal v hv H := by
  intro d hd
  rw [← liftSeries_eq_toMvPowerSeries, FormalLogJet.coeff_liftSeries]
  split_ifs with ht
  · have he : d = Finsupp.single 0 (d 0) := by
      calc
        d = Finsupp.cons (d 0) d.tail := (Finsupp.cons_tail d).symm
        _ = Finsupp.single 0 (d 0) := by rw [ht, Finsupp.cons_zero_eq_single_zero]
    have hdeg : (d 0 : ℚ) * v 0 < H := by
      calc
        (d 0 : ℚ) * v 0 = Finsupp.weight v (Finsupp.single 0 (d 0)) := by
          rw [Finsupp.weight_single, nsmul_eq_mul]
        _ = Finsupp.weight v d := congrArg _ he.symm
        _ < H := hd
    apply coeff_logTail_eq_zero
    by_contra hn
    have hcast : (T : ℚ) ≤ d 0 := by exact_mod_cast (Nat.le_of_not_gt hn)
    exact (not_lt_of_ge ((mul_le_mul_of_nonneg_right hcast (hv 0)).trans' hT)) hdeg
  · rfl

noncomputable def truncatedFormalJet {m : ℕ} (c : Fin m → ℂ) (T : Fin m → ℕ) :
    PiExponentApprox.FramePolynomial m →ₐ[ℂ] MvPowerSeries (Fin (m+1)) ℂ :=
  MvPolynomial.aeval (Fin.cases (1 + X 0) (fun i =>
    C (c i) + X i.succ + FormalLogJet.liftSeries m
      (PowerSeries.trunc (T i) (PowerSeries.log ℂ) : PowerSeries ℂ)))

theorem shiftMap_truncatedFormalJet {m : ℕ} (c : Fin m → ℂ) (T : Fin m → ℕ)
    (P : PiExponentApprox.FramePolynomial m) :
    shiftMap (fun i => logTail (T i)) (fun i => logTail_constantCoeff (T i))
      (truncatedFormalJet c T P) = FormalLogJet.formalJet c P := by
  have he : (shiftMap (fun i => logTail (T i)) (fun i => logTail_constantCoeff (T i))).comp
      (truncatedFormalJet c T) = FormalLogJet.formalJet c := by
    apply MvPolynomial.algHom_ext
    intro i
    cases i using Fin.cases with
    | zero =>
      simp only [AlgHom.comp_apply, truncatedFormalJet, MvPolynomial.aeval_X,
        Fin.cases_zero, FormalLogJet.formalJet_Y, map_add, map_one, shiftMap_X_zero]
    | succ i =>
      simp only [AlgHom.comp_apply, truncatedFormalJet, MvPolynomial.aeval_X,
        Fin.cases_succ, FormalLogJet.formalJet_X, map_add,
        shiftMap_X_succ, shiftMap_liftSeries]
      rw [← liftSeries_eq_toMvPowerSeries, logTail, map_sub, FormalLogJet.formalLog]
      have hc : shiftMap (fun i => logTail (T i)) (fun i => logTail_constantCoeff (T i))
          (C (c i)) = C (c i) := (shiftMap _ _).commutes (c i)
      rw [hc]
      ring
  exact DFunLike.congr_fun he P

theorem packets_surjective_comp_equiv {σ α J : Type*} (v : σ → ℚ)
    (hv : ∀ i, 0 ≤ v i) (H : ℚ)
    (e : MvPowerSeries σ R ≃ₐ[R] MvPowerSeries σ R)
    (he : ∀ f ∈ rationalWeightedIdeal v hv H, e f ∈ rationalWeightedIdeal v hv H)
    (f : α → J → MvPowerSeries σ R)
    (hf : Function.Surjective (fun a j => rationalCoefficientPacket v H (f a j))) :
    Function.Surjective (fun a j => rationalCoefficientPacket v H (e (f a j))) := by
  intro p
  choose F hF using fun j => rationalCoefficientPacket_surjective (R := R) v H (p j)
  obtain ⟨a,ha⟩ := hf (fun j => rationalCoefficientPacket v H (e.symm (F j)))
  refine ⟨a, ?_⟩
  funext j
  have hdiff := he _ ((rationalCoefficientPacket_eq_iff v hv H _ _).mp (congrFun ha j))
  rw [map_sub, e.apply_symm_apply] at hdiff
  exact ((rationalCoefficientPacket_eq_iff v hv H _ _).mpr hdiff).trans (hF j)

theorem packets_surjective_comp_equiv_iff {σ α J : Type*} (v : σ → ℚ)
    (hv : ∀ i, 0 ≤ v i) (H : ℚ)
    (e : MvPowerSeries σ R ≃ₐ[R] MvPowerSeries σ R)
    (he : ∀ f ∈ rationalWeightedIdeal v hv H, e f ∈ rationalWeightedIdeal v hv H)
    (hi : ∀ f ∈ rationalWeightedIdeal v hv H, e.symm f ∈ rationalWeightedIdeal v hv H)
    (f : α → J → MvPowerSeries σ R) :
    Function.Surjective (fun a j => rationalCoefficientPacket v H (e (f a j))) ↔
      Function.Surjective (fun a j => rationalCoefficientPacket v H (f a j)) := by
  constructor
  · intro h
    simpa only [e.symm_apply_apply] using
      packets_surjective_comp_equiv v hv H e.symm hi (fun a j => e (f a j)) h
  · exact packets_surjective_comp_equiv v hv H e he f

theorem formalLog_packets_surjective_iff_truncated {m : ℕ} {α J : Type*}
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 ≤ v i) (H : ℚ)
    (T : Fin m → ℕ) (hT : ∀ i, v i.succ ≤ (T i : ℚ) * v 0)
    (c : J → Fin m → ℂ) (P : α → PiExponentApprox.FramePolynomial m) :
    Function.Surjective (fun a j => rationalCoefficientPacket v H (FormalLogJet.formalJet (c j) (P a))) ↔
      Function.Surjective (fun a j => rationalCoefficientPacket v H (truncatedFormalJet (c j) T (P a))) := by
  let tail := fun i => logTail (T i)
  let ht := fun i => logTail_constantCoeff (T i)
  let e := shiftEquiv tail ht
  have hw : ∀ i, (tail i).toMvPowerSeries (0 : Fin (m+1)) ∈
      rationalWeightedIdeal v hv (v i.succ) :=
    fun i => logTail_mem_rationalWeightedIdeal v hv (T i) (v i.succ) (hT i)
  have he : ∀ f ∈ rationalWeightedIdeal v hv H, e f ∈ rationalWeightedIdeal v hv H :=
    fun f hf => (shiftEquiv_mem_iff tail ht v hv hw H f).mpr hf
  have hi : ∀ f ∈ rationalWeightedIdeal v hv H, e.symm f ∈ rationalWeightedIdeal v hv H := by
    intro f hf
    apply (shiftEquiv_mem_iff tail ht v hv hw H (e.symm f)).mp
    change e (e.symm f) ∈ rationalWeightedIdeal v hv H
    simpa only [AlgEquiv.apply_symm_apply] using hf
  have hh := packets_surjective_comp_equiv_iff v hv H e he hi
    (fun a j => truncatedFormalJet (c j) T (P a))
  simpa only [e, tail, ht, shiftEquiv_apply, shiftMap_truncatedFormalJet] using hh

end PiExponent.FormalLogTruncation

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Analysis/HilbertSeries.lean <==
import Mathlib.RingTheory.PowerSeries.Basic
import Mathlib.Tactic.NormNum
import OAI.NumberTheory.PiExponent.LocalAlgebra.RegularHilbertStep

namespace OAI

namespace PiExponentJets.W64

attribute [local instance] MvPolynomial.gradedAlgebra

variable {k σ : Type*} [Field k] [Finite σ]

noncomputable def sectionHilbertSeries (I : Ideal (MvPolynomial σ k)) : PowerSeries ℤ :=
  PowerSeries.mk (fun n => (Module.finrank k (quotientSection I n) : ℤ))

omit [Finite σ] in
@[simp] theorem coeff_sectionHilbertSeries (I : Ideal (MvPolynomial σ k)) (n : ℕ) :
    PowerSeries.coeff n (sectionHilbertSeries I) =
      (Module.finrank k (quotientSection I n) : ℤ) :=
  PowerSeries.coeff_mk _ _

theorem sectionHilbertSeries_regular_step (I : Ideal (MvPolynomial σ k))
    (hI : I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k))
    {d : ℕ} (f : MvPolynomial σ k) (hf : f.IsHomogeneous d)
    (hreg : IsRightRegular (Ideal.Quotient.mk I f)) :
    sectionHilbertSeries (Ideal.span {f} ⊔ I) =
      (1 - PowerSeries.X ^ d) * sectionHilbertSeries I := by
  ext n
  rw [sub_mul, one_mul, map_sub, PowerSeries.coeff_X_pow_mul']
  simp only [coeff_sectionHilbertSeries]
  by_cases hdn : d ≤ n
  · rw [ite_eq_left hdn]
    have h := regular_hilbert_step I hI f hf hreg (n-d)
    rw [Nat.sub_add_cancel hdn] at h
    apply eq_sub_of_add_eq
    exact_mod_cast h
  · rw [ite_eq_right hdn, sub_zero]
    exact congrArg (fun m : ℕ => (m : ℤ))
      (hilbert_step_of_degree_lt I hI f hf (Nat.lt_of_not_ge hdn))

end PiExponentJets.W64

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Analysis/LogTailAnalytic.lean <==
import Mathlib.Analysis.SpecialFunctions.Complex.LogBounds
import Mathlib.Analysis.SpecialFunctions.Complex.Analytic
import Mathlib.Analysis.SpecialFunctions.Log.Summable
import Mathlib.RingTheory.PowerSeries.Log
import Mathlib.Tactic.FieldSimp
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.NormNum
import Mathlib.Tactic.Positivity
import Mathlib.Tactic.Ring
import Mathlib.Tactic.FunProp
import OAI.NumberTheory.PiExponent.Analysis.AnalyticCollision
import OAI.NumberTheory.PiExponent.Approximation.RowTranslation

namespace OAI

open scoped BigOperators

namespace PiExponent.LogTailAnalytic

noncomputable def logTail (T : ℕ) (z : ℂ) : ℂ :=
  Complex.logTaylor T z - Complex.log (1 + z)

theorem eval_trunc_log (T : ℕ) (z : ℂ) :
    (PowerSeries.trunc T (PowerSeries.log ℂ)).eval z = Complex.logTaylor T z := by
  change (PowerSeries.trunc T (PowerSeries.log ℂ)).eval₂ (RingHom.id ℂ) z = _
  rw [PowerSeries.eval₂_trunc_eq_sum_range]
  unfold Complex.logTaylor
  apply Finset.sum_congr rfl
  intro n hn
  simp only [RingHom.id_apply, PowerSeries.coeff_log]
  by_cases h : n = 0
  · simp [h]
  · simp [h, map_div₀, map_pow]
    ring

theorem analyticAt_logTail (T : ℕ) {z : ℂ} (hz : ‖z‖ < 1) :
    AnalyticAt ℂ (logTail T) z := by
  unfold logTail Complex.logTaylor
  apply AnalyticAt.sub
  · apply Finset.analyticAt_fun_sum
    intro n hn
    fun_prop
  · exact (analyticAt_const.add analyticAt_id).clog (Complex.mem_slitPlane_of_norm_lt_one hz)

 theorem norm_logTail_le (T : ℕ) (hT : 1 ≤ T) {z : ℂ} (hz : ‖z‖ < 1) :
    ‖logTail T z‖ ≤ ‖z‖ ^ T * (1 - ‖z‖)⁻¹ / T := by
  obtain ⟨n, rfl⟩ := Nat.exists_eq_succ_of_ne_zero (by omega : T ≠ 0)
  unfold logTail
  rw [norm_sub_rev]
  simpa only [Nat.succ_eq_add_one, Nat.cast_add, Nat.cast_one] using
    Complex.norm_log_sub_logTaylor_le n hz

theorem norm_logTail_le_one (T : ℕ) (hT : 1 ≤ T) {z : ℂ} (hz : ‖z‖ ≤ 1 / 2) :
    ‖logTail T z‖ ≤ 1 := by
  have hz1 : ‖z‖ < 1 := by linarith
  have hpow : ‖z‖ ^ T ≤ 1 / 2 := by
    obtain ⟨n, rfl⟩ := Nat.exists_eq_succ_of_ne_zero (by omega : T ≠ 0)
    rw [pow_succ]
    have hh : ‖z‖ ^ n ≤ 1 := pow_le_one₀ (norm_nonneg z) hz1.le
    nlinarith [norm_nonneg z]
  have hinv : (1 - ‖z‖)⁻¹ ≤ 2 := by
    rw [inv_le_comm₀ (by linarith : 0 < 1 - ‖z‖) (by norm_num : (0 : ℝ) < 2)]
    linarith
  have hTreal : (1 : ℝ) ≤ T := by exact_mod_cast hT
  calc
    ‖logTail T z‖ ≤ ‖z‖ ^ T * (1 - ‖z‖)⁻¹ / T := norm_logTail_le T hT hz1
    _ ≤ (1 / 2 : ℝ) * 2 / T := by gcongr
    _ ≤ 1 := by rw [div_le_iff₀ (by positivity : (0 : ℝ) < T)]; nlinarith

theorem norm_prod_logTail_le_one {ι : Type*} (s : Finset ι) (T d : ι → ℕ)
    (hT : ∀ i ∈ s, 1 ≤ T i) {z : ℂ} (hz : ‖z‖ ≤ 1 / 2) :
    ‖∏ i ∈ s, logTail (T i) z ^ d i‖ ≤ 1 := by
  rw [norm_prod]
  apply Finset.prod_le_one₀
  · intro i hi
    positivity
  · intro i hi
    rw [norm_pow]
    exact pow_le_one₀ (norm_nonneg _) (norm_logTail_le_one (T i) (hT i hi) hz)

theorem analyticAt_prod_logTail {ι : Type*} (s : Finset ι) (T d : ι → ℕ)
    {z : ℂ} (hz : ‖z‖ < 1) :
    AnalyticAt ℂ (fun t => ∏ i ∈ s, logTail (T i) t ^ d i) z := by
  apply Finset.analyticAt_fun_prod
  intro i hi
  exact (analyticAt_logTail (T i) hz).pow (d i)

theorem norm_rowTest_prod_logTail_le {ι : Type*} (s : Finset ι) (T d : ι → ℕ)
    (hT : ∀ i ∈ s, 1 ≤ T i) (k : ℕ) :
    ‖AnalyticCollision.rowTest k (fun z => ∏ i ∈ s, logTail (T i) z ^ d i)‖ ≤
      (2 : ℝ) ^ k := by
  have h := AnalyticCollision.norm_rowTest_le
    (f := fun z => ∏ i ∈ s, logTail (T i) z ^ d i) (D := 1) ?_ k
  · simpa only [mul_one] using h
  intro z hz
  apply norm_prod_logTail_le_one s T d hT
  exact (by simpa only [Metric.mem_sphere, dist_zero_right] using hz : ‖z‖ = 1 / 2).le

theorem logTail_isBigO (T : ℕ) (hT : 1 ≤ T) :
    (fun z => logTail T z) =O[nhds (0 : ℂ)] (fun z => z ^ T) := by
  obtain ⟨n, rfl⟩ := Nat.exists_eq_succ_of_ne_zero (by omega : T ≠ 0)
  have h := (Complex.log_sub_logTaylor_isBigO n).neg_left
  simpa only [logTail, neg_sub, Nat.succ_eq_add_one] using h

theorem order_formal_logTail (T : ℕ) :
    (T : ℕ∞) ≤ (RowTranslation.tail T (PowerSeries.log ℂ)).order :=
  RowTranslation.order_tail T (PowerSeries.log ℂ)

theorem hasSum_formal_log {z : ℂ} (hz : ‖z‖ < 1) :
    HasSum (fun n => PowerSeries.coeff n (PowerSeries.log ℂ) * z ^ n)
      (Complex.log (1 + z)) := by
  convert Complex.hasSum_taylorSeries_log hz using 1
  funext n
  by_cases hn : n = 0
  · simp [hn]
  · simp [PowerSeries.coeff_log, hn, map_div₀, map_pow]
    ring

theorem hasSum_trunc_log (T : ℕ) (z : ℂ) :
    HasSum (fun n => PowerSeries.coeff n
      (PowerSeries.trunc T (PowerSeries.log ℂ) : PowerSeries ℂ) * z ^ n)
      (Complex.logTaylor T z) := by
  have h := hasSum_sum_of_ne_finset_zero (L := SummationFilter.unconditional ℕ)
    (s := Finset.range T)
    (f := fun n => PowerSeries.coeff n
      (PowerSeries.trunc T (PowerSeries.log ℂ) : PowerSeries ℂ) * z ^ n) ?_
  · convert h using 1
    rw [← eval_trunc_log]
    change (PowerSeries.trunc T (PowerSeries.log ℂ)).eval₂ (RingHom.id ℂ) z = _
    rw [PowerSeries.eval₂_trunc_eq_sum_range]
    apply Finset.sum_congr rfl
    intro n hn
    simp [PowerSeries.coeff_trunc, Finset.mem_range.mp hn]
  · intro n hn
    have hn' : ¬ n < T := by simpa only [Finset.mem_range] using hn
    simp [PowerSeries.coeff_trunc, hn']

theorem hasSum_formal_logTail (T : ℕ) {z : ℂ} (hz : ‖z‖ < 1) :
    HasSum (fun n => PowerSeries.coeff n
      (RowTranslation.tail T (PowerSeries.log ℂ)) * z ^ n) (logTail T z) := by
  convert (hasSum_trunc_log T z).sub (hasSum_formal_log hz) using 1
  · funext n
    simp only [RowTranslation.tail, map_sub, sub_mul]
  · rfl

theorem hasFPowerSeriesAt_logTail (T : ℕ) :
    HasFPowerSeriesAt (logTail T)
      (FormalMultilinearSeries.ofScalars ℂ
        (fun n => PowerSeries.coeff n (RowTranslation.tail T (PowerSeries.log ℂ)))) 0 := by
  rw [hasFPowerSeriesAt_iff]
  filter_upwards [Metric.ball_mem_nhds (0 : ℂ) (by norm_num : (0 : ℝ) < 1)] with z hz
  have hn : ‖z‖ < 1 := by simpa only [Metric.mem_ball, dist_zero_right] using hz
  simpa only [FormalMultilinearSeries.coeff_ofScalars, zero_add, smul_eq_mul, mul_comm] using
    hasSum_formal_logTail T hn

theorem hasSum_coeff_mul {f g : PowerSeries ℂ} {x y z : ℂ}
    (hf : HasSum (fun n => PowerSeries.coeff n f * z ^ n) x)
    (hg : HasSum (fun n => PowerSeries.coeff n g * z ^ n) y) :
    HasSum (fun n => PowerSeries.coeff n (f * g) * z ^ n) (x * y) := by
  have hfn := hf.summable.norm
  have hgn := hg.summable.norm
  have hs := (summable_norm_sum_mul_antidiagonal_of_summable_norm hfn hgn).of_norm.hasSum
  have heq := tsum_mul_tsum_eq_tsum_sum_antidiagonal_of_summable_norm hfn hgn
  rw [hf.tsum_eq, hg.tsum_eq] at heq
  rw [← heq] at hs
  convert hs using 1
  funext n
  rw [PowerSeries.coeff_mul, Finset.sum_mul]
  apply Finset.sum_congr rfl
  intro a ha
  have he : a.1 + a.2 = n := Finset.HasAntidiagonal.mem_antidiagonal.mp ha
  rw [← he, pow_add]
  ring

theorem hasSum_coeff_one (z : ℂ) :
    HasSum (fun n => PowerSeries.coeff n (1 : PowerSeries ℂ) * z ^ n) 1 := by
  convert hasSum_ite_eq 0 (1 : ℂ) using 1
  funext n
  by_cases hn : n = 0 <;> simp [PowerSeries.coeff_one, hn]

 theorem hasSum_coeff_pow {f : PowerSeries ℂ} {x z : ℂ}
    (hf : HasSum (fun n => PowerSeries.coeff n f * z ^ n) x) (d : ℕ) :
    HasSum (fun n => PowerSeries.coeff n (f ^ d) * z ^ n) (x ^ d) := by
  induction d with
  | zero => simpa only [pow_zero] using hasSum_coeff_one z
  | succ d hd => simpa only [pow_succ] using hasSum_coeff_mul hd hf

theorem hasSum_formal_prod_logTail {ι : Type*} (s : Finset ι) (T d : ι → ℕ)
    {z : ℂ} (hz : ‖z‖ < 1) :
    HasSum (fun n => PowerSeries.coeff n
      (∏ i ∈ s, RowTranslation.tail (T i) (PowerSeries.log ℂ) ^ d i) * z ^ n)
      (∏ i ∈ s, logTail (T i) z ^ d i) := by
  classical
  induction s using Finset.induction_on with
  | empty => simpa only [Finset.prod_empty] using hasSum_coeff_one z
  | @insert i s hi hs =>
    simpa only [Finset.prod_insert hi] using
      hasSum_coeff_mul (hasSum_coeff_pow (hasSum_formal_logTail (T i) hz) (d i)) hs

theorem hasFPowerSeriesAt_prod_logTail {ι : Type*} (s : Finset ι) (T d : ι → ℕ) :
    HasFPowerSeriesAt (fun z => ∏ i ∈ s, logTail (T i) z ^ d i)
      (FormalMultilinearSeries.ofScalars ℂ
        (fun n => PowerSeries.coeff n
          (∏ i ∈ s, RowTranslation.tail (T i) (PowerSeries.log ℂ) ^ d i))) 0 := by
  rw [hasFPowerSeriesAt_iff]
  filter_upwards [Metric.ball_mem_nhds (0 : ℂ) (by norm_num : (0 : ℝ) < 1)] with z hz
  have hn : ‖z‖ < 1 := by simpa only [Metric.mem_ball, dist_zero_right] using hz
  simpa only [FormalMultilinearSeries.coeff_ofScalars, zero_add, smul_eq_mul, mul_comm] using
    hasSum_formal_prod_logTail s T d hn

theorem rowTest_prod_logTail_eq_coeff {ι : Type*} (s : Finset ι) (T d : ι → ℕ) (k : ℕ) :
    AnalyticCollision.rowTest k (fun z => ∏ i ∈ s, logTail (T i) z ^ d i) =
      PowerSeries.coeff k (∏ i ∈ s, RowTranslation.tail (T i) (PowerSeries.log ℂ) ^ d i) := by
  have hd : DifferentiableOn ℂ (fun z => ∏ i ∈ s, logTail (T i) z ^ d i)
      (Metric.closedBall 0 (1 / 2)) := by
    intro z hz
    apply (analyticAt_prod_logTail s T d ?_).differentiableAt.differentiableWithinAt
    have hz' : ‖z‖ ≤ 1 / 2 := by simpa only [Metric.mem_closedBall, dist_zero_right] using hz
    linarith
  have hp := hd.hasFPowerSeriesOnBall (R := (1 / 2 : NNReal)) (by norm_num)
  have he := hp.hasFPowerSeriesAt.eq_formalMultilinearSeries
    (hasFPowerSeriesAt_prod_logTail s T d)
  have hh := congrArg (fun p : FormalMultilinearSeries ℂ ℂ ℂ => p k (fun _ => 1)) he
  simpa only [AnalyticCollision.rowTest, FormalMultilinearSeries.apply_eq_prod_smul_coeff,
    Finset.prod_const_one, one_smul, FormalMultilinearSeries.coeff_ofScalars,
    NNReal.coe_div, NNReal.coe_one, NNReal.coe_ofNat] using hh

theorem norm_coeff_prod_formal_logTail_le {ι : Type*} (s : Finset ι) (T d : ι → ℕ)
    (hT : ∀ i ∈ s, 1 ≤ T i) (k : ℕ) :
    ‖PowerSeries.coeff k (∏ i ∈ s, RowTranslation.tail (T i) (PowerSeries.log ℂ) ^ d i)‖ ≤
      (2 : ℝ) ^ k := by
  rw [← rowTest_prod_logTail_eq_coeff]
  exact norm_rowTest_prod_logTail_le s T d hT k

theorem rowTest_tail_budget {ι : Type*} (s : Finset ι) (T d : ι → ℕ) (k : ℕ)
    (hk : AnalyticCollision.rowTest k (fun z => ∏ i ∈ s, logTail (T i) z ^ d i) ≠ 0) :
    ∑ i ∈ s, d i * T i ≤ k := by
  rw [rowTest_prod_logTail_eq_coeff] at hk
  exact RowTranslation.tail_budget_nat s T d (fun _ => PowerSeries.log ℂ) k hk

end PiExponent.LogTailAnalytic

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Analysis/LogarithmicContactIdeal.lean <==
import OAI.NumberTheory.PiExponent.Jets.BranchContactIdeal
import OAI.NumberTheory.PiExponent.Jets.DVRBranchJet
import OAI.NumberTheory.PiExponent.Jets.FormalBranchContact

namespace OAI

noncomputable section

namespace PiExponent.LogarithmicContactIdeal

variable {A : Type*} [CommRing A] [IsDomain A] [IsDiscreteValuationRing A]
    [Algebra ℂ A] [Algebra.IsIntegral ℂ (IsLocalRing.ResidueField A)]

def truncatedCoordinates {m : ℕ} (c : Fin m → ℂ) (y : A) (x : Fin m → A)
    (T : Fin m → ℕ) : Fin (m+1) → A :=
  Fin.cases (y-1) (fun i => x i - algebraMap ℂ A (c i) -
    Polynomial.aeval (y-1) (PowerSeries.trunc (T i) (PowerSeries.log ℂ)))

def logarithmicIdeal {m : ℕ} (c : Fin m → ℂ) (y : A) (x : Fin m → A)
    (T : Fin m → ℕ) (e : Fin (m+1) → ℕ) : Ideal A :=
  BranchContactIdeal.powerIdeal (truncatedCoordinates c y x T) e

theorem expansion_polynomial_aeval (z : A) (p : Polynomial ℂ) :
    DVRBranch.expansion ℂ A (Polynomial.aeval z p) =
      Polynomial.aeval (DVRBranch.expansion ℂ A z) p := by
  have hh : (DVRBranch.expansion ℂ A).comp (Polynomial.aeval z) =
      Polynomial.aeval (DVRBranch.expansion ℂ A z) := by
    apply Polynomial.algHom_ext
    simp
  exact AlgHom.congr_fun hh p

theorem expansion_truncatedCoordinates {m : ℕ}
    (c : Fin m → ℂ) (y : A) (x : Fin m → A) (T : Fin m → ℕ)
    (hy : CurveLocalOrder.residueAugmentation ℂ A y = 1) :
    (fun i => DVRBranch.expansion ℂ A (truncatedCoordinates c y x T i)) =
      FormalBranchContact.truncatedBranchCoordinates c (DVRBranch.expansion ℂ A y)
        (fun i => DVRBranch.expansion ℂ A (x i)) T := by
  have ht : PowerSeries.constantCoeff (DVRBranch.expansion ℂ A y - 1) = 0 := by
    simp [hy]
  have hs := PowerSeries.HasSubst.of_constantCoeff_zero' ht
  funext i
  cases i using Fin.cases with
  | zero => simp [truncatedCoordinates, FormalBranchContact.truncatedBranchCoordinates]
  | succ i =>
    simp only [truncatedCoordinates, FormalBranchContact.truncatedBranchCoordinates,
      Fin.cases_succ, map_sub, map_one, AlgHom.commutes, expansion_polynomial_aeval]
    rw [PowerSeries.subst_coe hs]
    rfl

theorem truncatedCoordinates_nonzero {m : ℕ}
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 < v i)
    (c : Fin m → ℂ) (y : A) (x : Fin m → A)
    (hy : CurveLocalOrder.residueAugmentation ℂ A y = 1)
    (hx : ∀ i, CurveLocalOrder.residueAugmentation ℂ A (x i) = c i)
    (hnc : y ≠ 1 ∨ ∃ i, x i ≠ algebraMap ℂ A (c i))
    (T : Fin m → ℕ) (hT : ∀ i, v i.succ < (T i : ℚ) * v 0) :
    ∃ i, truncatedCoordinates c y x T i ≠ 0 := by
  have hn := FormalBranchContact.truncatedBranchCoordinates_not_all_zero v hv c
    (DVRBranch.expansion ℂ A y) (fun i => DVRBranch.expansion ℂ A (x i))
    (by simpa using hy) (fun i => by simpa using hx i)
    (DVRBranchJet.coordinates_nonzero c y x hnc) T hT
  rw [← expansion_truncatedCoordinates c y x T hy] at hn
  obtain ⟨i, hi⟩ := hn
  refine ⟨i, ?_⟩
  intro hz
  apply hi
  change DVRBranch.expansion ℂ A (truncatedCoordinates c y x T i) = 0
  rw [hz, map_zero]

theorem branchContact_congr {ι : Type*} [Fintype ι]
    (v : ι → ℚ) (a b : ι → PowerSeries ℂ)
    (ha : ∃ i, a i ≠ 0) (hb : ∃ i, b i ≠ 0) (hab : a = b) :
    BranchContact.contact v a ha = BranchContact.contact v b hb := by
  subst b
  rfl

theorem truncated_contact_eq {m : ℕ}
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 < v i)
    (c : Fin m → ℂ) (y : A) (x : Fin m → A)
    (hy : CurveLocalOrder.residueAugmentation ℂ A y = 1)
    (hx : ∀ i, CurveLocalOrder.residueAugmentation ℂ A (x i) = c i)
    (hnc : y ≠ 1 ∨ ∃ i, x i ≠ algebraMap ℂ A (c i))
    (T : Fin m → ℕ) (hT : ∀ i, v i.succ < (T i : ℚ) * v 0) :
    BranchContactIdeal.contact v (truncatedCoordinates c y x T)
      (truncatedCoordinates_nonzero v hv c y x hy hx hnc T hT) =
        DVRBranchJet.contact v c y x hnc := by
  unfold BranchContactIdeal.contact DVRBranchJet.contact
  trans BranchContact.contact v
    (FormalBranchContact.truncatedBranchCoordinates c (DVRBranch.expansion ℂ A y)
      (fun i => DVRBranch.expansion ℂ A (x i)) T)
    (FormalBranchContact.truncatedBranchCoordinates_not_all_zero v hv c
      (DVRBranch.expansion ℂ A y) (fun i => DVRBranch.expansion ℂ A (x i))
      (by simpa using hy) (fun i => by simpa using hx i)
      (DVRBranchJet.coordinates_nonzero c y x hnc) T hT)
  · apply branchContact_congr
    exact expansion_truncatedCoordinates c y x T hy
  · exact FormalBranchContact.contact_truncatedBranchCoordinates_eq v hv c
      (DVRBranch.expansion ℂ A y) (fun i => DVRBranch.expansion ℂ A (x i))
      (by simpa using hy) (fun i => by simpa using hx i)
      (DVRBranchJet.coordinates_nonzero c y x hnc) T hT

theorem logarithmicIdeal_colength_eq_contact {m : ℕ}
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 < v i)
    (c : Fin m → ℂ) (y : A) (x : Fin m → A)
    (hy : CurveLocalOrder.residueAugmentation ℂ A y = 1)
    (hx : ∀ i, CurveLocalOrder.residueAugmentation ℂ A (x i) = c i)
    (hnc : y ≠ 1 ∨ ∃ i, x i ≠ algebraMap ℂ A (c i))
    (T : Fin m → ℕ) (hT : ∀ i, v i.succ < (T i : ℚ) * v 0)
    (R : ℚ) (e : Fin (m+1) → ℕ) (he : ∀ i, v i * (e i : ℚ) = R) :
    ((Module.length A (A ⧸ logarithmicIdeal c y x T e)).toNat : ℚ) =
      R * DVRBranchJet.contact v c y x hnc := by
  change ((Module.length A (A ⧸ BranchContactIdeal.powerIdeal
    (truncatedCoordinates c y x T) e)).toNat : ℚ) = _
  rw [BranchContactIdeal.colength_eq_contact v hv _
    (truncatedCoordinates_nonzero v hv c y x hy hx hnc T hT) R e he,
    truncated_contact_eq v hv c y x hy hx hnc T hT]

theorem logarithmicIdeal_colength_ne_top {m : ℕ}
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 < v i)
    (c : Fin m → ℂ) (y : A) (x : Fin m → A)
    (hy : CurveLocalOrder.residueAugmentation ℂ A y = 1)
    (hx : ∀ i, CurveLocalOrder.residueAugmentation ℂ A (x i) = c i)
    (hnc : y ≠ 1 ∨ ∃ i, x i ≠ algebraMap ℂ A (c i))
    (T : Fin m → ℕ) (hT : ∀ i, v i.succ < (T i : ℚ) * v 0)
    (R : ℚ) (e : Fin (m+1) → ℕ) (he : ∀ i, v i * (e i : ℚ) = R) :
    Module.length A (A ⧸ logarithmicIdeal c y x T e) ≠ ⊤ := by
  obtain ⟨i, hi, heq, _⟩ := BranchContactIdeal.exists_generator_colength_eq_contact
    v hv (truncatedCoordinates c y x T)
    (truncatedCoordinates_nonzero v hv c y x hy hx hnc T hT) R e he
  change Module.length A (A ⧸ BranchContactIdeal.powerIdeal
    (truncatedCoordinates c y x T) e) ≠ ⊤
  rw [heq]
  exact CurveLocalOrder.principal_colength_ne_top (pow_ne_zero _ hi)

end PiExponent.LogarithmicContactIdeal

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Analysis/LogarithmicObstruction.lean <==
import Mathlib.Algebra.Polynomial.Derivation
import Mathlib.Algebra.Polynomial.Div
import Mathlib.RingTheory.LaurentSeries
import Mathlib.RingTheory.Trace.Defs
import Mathlib.Tactic

namespace OAI

noncomputable section

namespace PiExponent

open scoped LaurentSeries Matrix

theorem laurent_derivative_residue_eq_zero {K : Type*} [Field K]
    (f : K⸨X⸩) : (LaurentSeries.derivative K f).coeff (-1) = 0 := by
  simp [LaurentSeries.derivative]

theorem laurent_derivative_ne_simple_pole {K : Type*} [Field K]
    (f : K⸨X⸩) {c : K} (hc : c ≠ 0) :
    LaurentSeries.derivative K f ≠ HahnSeries.single (-1) c := by
  intro h
  have hr := congrArg (fun z : K⸨X⸩ => z.coeff (-1)) h
  exact hc (by simpa [laurent_derivative_residue_eq_zero] using hr.symm)

open Polynomial

theorem polynomial_logarithmic_equation_impossible {K : Type*} [Field K] [CharZero K]
    (P Q : K[X]) (hQ : Q ≠ 0) (hcop : IsCoprime P Q) {c : K} (hc : c ≠ 0) :
    X * (derivative P * Q - P * derivative Q) ≠ C c * Q ^ 2 := by
  intro heq
  obtain ⟨U, hfactor, hU⟩ := Q.exists_eq_pow_rootMultiplicity_mul_and_not_dvd hQ 0
  simp only [map_zero, sub_zero] at hfactor hU
  have hU0 : U.coeff 0 ≠ 0 := fun h => hU (X_dvd_iff.mpr h)
  cases hn : Q.rootMultiplicity 0 with
  | zero =>
      have hQ0 : Q.coeff 0 ≠ 0 := by
        rw [hfactor, hn]
        simpa using hU0
      have hconst := congrArg (fun f : K[X] => f.coeff 0) heq
      have hz : c * (Q.coeff 0) ^ 2 = 0 := by simpa [pow_two] using hconst.symm
      exact (mul_ne_zero hc (pow_ne_zero _ hQ0)) hz
  | succ n =>
      have hQfactor : Q = X ^ (n + 1) * U := by simpa [hn] using hfactor
      have hQ0 : Q.coeff 0 = 0 := by simp [hQfactor]
      have hP0 : P.coeff 0 ≠ 0 := by
        intro hp
        obtain ⟨A, B, hab⟩ := hcop
        have hconst := congrArg (fun f : K[X] => f.coeff 0) hab
        simp [hp, hQ0] at hconst
      have hcancel :
          X * derivative P * U - P * (C (n + 1 : K) * U + X * derivative U) =
            C c * X ^ (n + 1) * U ^ 2 := by
        apply mul_left_cancel₀ (pow_ne_zero (n + 1) (X_ne_zero (R := K)))
        calc
          X ^ (n + 1) *
              (X * derivative P * U - P * (C (n + 1 : K) * U + X * derivative U)) =
              X * (derivative P * Q - P * derivative Q) := by
                rw [hQfactor, derivative_mul, derivative_X_pow_succ]
                ring
          _ = C c * Q ^ 2 := heq
          _ = X ^ (n + 1) * (C c * X ^ (n + 1) * U ^ 2) := by rw [hQfactor]; ring
      have hconst := congrArg (fun f : K[X] => f.coeff 0) hcancel
      have hz : P.coeff 0 * ((n + 1 : K) * U.coeff 0) = 0 := by
        simpa using hconst
      exact (mul_ne_zero hP0 (mul_ne_zero (Nat.cast_add_one_ne_zero n) hU0)) hz

theorem ratFunc_derivation_polynomial {K : Type*} [Field K]
    (D : Derivation K (RatFunc K) (RatFunc K))
    (hDX : D RatFunc.X = 1) (p : K[X]) :
    D (algebraMap K[X] (RatFunc K) p) =
      algebraMap K[X] (RatFunc K) (derivative p) := by
  simpa [RatFunc.aeval_X_left_eq_algebraMap, hDX] using D.comp_aeval_eq RatFunc.X p

theorem ratFunc_derivation_ne_simple_pole {K : Type*} [Field K] [CharZero K]
    (D : Derivation K (RatFunc K) (RatFunc K))
    (hDX : D RatFunc.X = 1) (r : RatFunc K) {c : K} (hc : c ≠ 0) :
    D r ≠ RatFunc.C c / RatFunc.X := by
  intro heq
  have hquot := D.leibniz_div (algebraMap K[X] (RatFunc K) r.num)
    (algebraMap K[X] (RatFunc K) r.denom)
  rw [RatFunc.num_div_denom, ratFunc_derivation_polynomial D hDX,
    ratFunc_derivation_polynomial D hDX] at hquot
  have hder : D r =
      algebraMap K[X] (RatFunc K) (derivative r.num * r.denom - r.num * derivative r.denom) /
        (algebraMap K[X] (RatFunc K) r.denom) ^ 2 := by
    rw [hquot]
    simp only [smul_eq_mul, map_sub, map_mul, div_eq_mul_inv, inv_pow]
    ring
  have hden : algebraMap K[X] (RatFunc K) r.denom ≠ 0 :=
    RatFunc.algebraMap_ne_zero r.denom_ne_zero
  have hx : (RatFunc.X : RatFunc K) ≠ 0 := by
    rw [← RatFunc.algebraMap_X]
    exact RatFunc.algebraMap_ne_zero X_ne_zero
  have hcross := (div_eq_div_iff (pow_ne_zero 2 hden) hx).mp (hder.symm.trans heq)
  apply polynomial_logarithmic_equation_impossible r.num r.denom r.denom_ne_zero
    r.isCoprime_num_denom hc
  apply RatFunc.algebraMap_injective K
  simpa only [map_mul, map_pow, RatFunc.algebraMap_X, RatFunc.algebraMap_C, mul_comm] using hcross

theorem derivation_intermediate_smul
    {k F E : Type*} [Field k] [Field F] [Field E]
    [Algebra k F] [Algebra k E] [Algebra F E] [IsScalarTower k F E]
    (d : Derivation k F F) (D : Derivation k E E)
    (hcompat : ∀ a : F, D (algebraMap F E a) = algebraMap F E (d a))
    (a : F) (z : E) : D (a • z) = d a • z + a • D z := by
  rw [Algebra.smul_def, D.leibniz, hcompat]
  simp only [smul_eq_mul, Algebra.smul_def]
  ring

theorem derivation_basis_coordinates
    {k F E ι : Type*} [Field k] [Field F] [Field E] [Fintype ι]
    [Algebra k F] [Algebra k E] [Algebra F E] [IsScalarTower k F E]
    (d : Derivation k F F) (D : Derivation k E E)
    (hcompat : ∀ a : F, D (algebraMap F E a) = algebraMap F E (d a))
    (b : Module.Basis ι F E) (z : E) (i : ι) :
    b.repr (D z) i = d (b.repr z i) +
      ∑ j, b.repr z j * b.repr (D (b j)) i := by
  classical
  conv_lhs => rw [← b.sum_repr z]
  simp only [map_sum, derivation_intermediate_smul d D hcompat, map_add,
    map_smul, Finset.sum_add_distrib, Finsupp.coe_add, Pi.add_apply,
    Finsupp.coe_finsetSum, Finset.sum_apply, Finsupp.coe_smul, Pi.smul_apply, smul_eq_mul]
  simp [Finsupp.single_apply, eq_comm]

theorem derivation_trace_of_basis
    {k F E ι : Type*} [Field k] [Field F] [Field E] [Fintype ι]
    [Algebra k F] [Algebra k E] [Algebra F E] [IsScalarTower k F E]
    (d : Derivation k F F) (D : Derivation k E E)
    (hcompat : ∀ a : F, D (algebraMap F E a) = algebraMap F E (d a))
    (b : Module.Basis ι F E) (x : E) :
    d (Algebra.trace F E x) = Algebra.trace F E (D x) := by
  classical
  let M := Algebra.leftMulMatrix b x
  let N : Matrix ι ι F := fun i j => b.repr (D (b j)) i
  have hentry (i j : ι) :
      Algebra.leftMulMatrix b (D x) i j + (M * N) i j =
        d (M i j) + (N * M) i j := by
    have hMN : (M * N) i j = ∑ t, M i t * N t j := rfl
    have hNM : (N * M) i j = ∑ t, N i t * M t j := rfl
    have hz := derivation_basis_coordinates d D hcompat b (x * b j) i
    have hm := congrFun (Algebra.leftMulMatrix_mulVec_repr b x (D (b j))) i
    have hl : b.repr (D (x * b j)) i =
        Algebra.leftMulMatrix b (D x) i j + (M * N) i j := by
      rw [hMN, D.leibniz]
      simp only [smul_eq_mul, map_add, Finsupp.add_apply]
      rw [← hm]
      simp only [M, N, Algebra.leftMulMatrix_eq_repr_mul,
        Matrix.mulVec, dotProduct, mul_comm, add_comm]
    rw [hl] at hz
    simpa only [hNM, M, N, Algebra.leftMulMatrix_eq_repr_mul, mul_comm] using hz
  have hs := Finset.sum_congr rfl (fun i (_ : i ∈ Finset.univ) => hentry i i)
  have ht : Matrix.trace (Algebra.leftMulMatrix b (D x)) + Matrix.trace (M * N) =
      d (Matrix.trace M) + Matrix.trace (N * M) := by
    simpa only [Matrix.trace, Matrix.diag_apply, Finset.sum_add_distrib, map_sum] using hs
  rw [Matrix.trace_mul_comm M N] at ht
  have ht' := add_right_cancel ht
  simpa only [Algebra.trace_eq_matrix_trace b, M] using ht'.symm

theorem finite_extension_derivation_ne_simple_pole
    {K E : Type*} [Field K] [CharZero K] [Field E]
    [Algebra K E] [Algebra (RatFunc K) E] [IsScalarTower K (RatFunc K) E]
    [FiniteDimensional (RatFunc K) E]
    (d : Derivation K (RatFunc K) (RatFunc K)) (D : Derivation K E E)
    (hdX : d RatFunc.X = 1)
    (hcompat : ∀ a : RatFunc K,
      D (algebraMap (RatFunc K) E a) = algebraMap (RatFunc K) E (d a))
    (x : E) {c : K} (hc : c ≠ 0) :
    D x ≠ algebraMap (RatFunc K) E (RatFunc.C c / RatFunc.X) := by
  intro hx
  have ht := derivation_trace_of_basis d D hcompat
    (Module.finBasis (RatFunc K) E) x
  rw [hx, Algebra.trace_algebraMap] at ht
  have hdegree : (Module.finrank (RatFunc K) E : K) ≠ 0 := by
    exact Nat.cast_ne_zero.mpr (ne_of_gt (Module.finrank_pos (R := RatFunc K) (M := E)))
  apply ratFunc_derivation_ne_simple_pole d hdX (Algebra.trace (RatFunc K) E x)
    (mul_ne_zero hdegree hc)
  calc
    d (Algebra.trace (RatFunc K) E x) =
        Module.finrank (RatFunc K) E • (RatFunc.C c / RatFunc.X) := ht
    _ = RatFunc.C ((Module.finrank (RatFunc K) E : K) * c) / RatFunc.X := by
      simp only [map_mul, map_natCast, nsmul_eq_mul, mul_div_assoc]

end PiExponent

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Analysis/PeriodAnalytic.lean <==
import OAI.NumberTheory.PiExponent.Analysis.LogTailAnalytic
import OAI.NumberTheory.PiExponent.Approximation.MatrixTranslation

namespace OAI

open scoped BigOperators
open PiExponent.AnalyticCollision PiExponent.LogTailAnalytic

namespace PiExponent.PeriodAnalytic

noncomputable def periodSeries (b center : ℂ) (h d : ℕ) : PowerSeries ℂ :=
  PowerSeries.C b * (1 + PowerSeries.X) ^ h *
    (PowerSeries.C center + PowerSeries.log ℂ) ^ d

noncomputable def periodFunction (b center : ℂ) (h d : ℕ) (t : ℂ) : ℂ :=
  b * (1 + t) ^ h * (center + Complex.log (1 + t)) ^ d

theorem hasSum_coeff_C (b z : ℂ) :
    HasSum (fun n => PowerSeries.coeff n (PowerSeries.C b) * z ^ n) b := by
  convert hasSum_ite_eq 0 b using 1
  funext n
  by_cases hn : n = 0 <;> simp [PowerSeries.coeff_C, hn]

theorem hasSum_coeff_X (z : ℂ) :
    HasSum (fun n => PowerSeries.coeff n (PowerSeries.X : PowerSeries ℂ) * z ^ n) z := by
  convert hasSum_ite_eq 1 z using 1
  funext n
  by_cases hn : n = 1 <;> simp [PowerSeries.coeff_X, hn]

theorem hasSum_coeff_add {f g : PowerSeries ℂ} {x y z : ℂ}
    (hf : HasSum (fun n => PowerSeries.coeff n f * z ^ n) x)
    (hg : HasSum (fun n => PowerSeries.coeff n g * z ^ n) y) :
    HasSum (fun n => PowerSeries.coeff n (f + g) * z ^ n) (x + y) := by
  simpa only [map_add, add_mul] using hf.add hg

theorem hasSum_periodSeries (b center : ℂ) (h d : ℕ) {z : ℂ} (hz : ‖z‖ < 1) :
    HasSum (fun n => PowerSeries.coeff n (periodSeries b center h d) * z ^ n)
      (periodFunction b center h d z) := by
  exact hasSum_coeff_mul
    (hasSum_coeff_mul (hasSum_coeff_C b z)
      (hasSum_coeff_pow (hasSum_coeff_add (hasSum_coeff_one z) (hasSum_coeff_X z)) h))
    (hasSum_coeff_pow (hasSum_coeff_add (hasSum_coeff_C center z) (hasSum_formal_log hz)) d)

theorem analyticAt_periodFunction (b center : ℂ) (h d : ℕ) {z : ℂ} (hz : ‖z‖ < 1) :
    AnalyticAt ℂ (periodFunction b center h d) z := by
  unfold periodFunction
  apply AnalyticAt.mul
  · fun_prop
  · exact (analyticAt_const.add ((analyticAt_const.add analyticAt_id).clog
      (Complex.mem_slitPlane_of_norm_lt_one hz))).pow d

theorem hasFPowerSeriesAt_periodFunction (b center : ℂ) (h d : ℕ) :
    HasFPowerSeriesAt (periodFunction b center h d)
      (FormalMultilinearSeries.ofScalars ℂ (fun n => PowerSeries.coeff n
        (periodSeries b center h d))) 0 := by
  rw [hasFPowerSeriesAt_iff]
  filter_upwards [Metric.ball_mem_nhds (0 : ℂ) (by norm_num : (0 : ℝ) < 1)] with z hz
  have hn : ‖z‖ < 1 := by simpa only [Metric.mem_ball, dist_zero_right] using hz
  simpa only [FormalMultilinearSeries.coeff_ofScalars, zero_add, smul_eq_mul, mul_comm] using
    hasSum_periodSeries b center h d hn

theorem rowTest_periodFunction_eq_coeff (b center : ℂ) (h d ell : ℕ) :
    rowTest ell (periodFunction b center h d) =
      PowerSeries.coeff ell (periodSeries b center h d) := by
  have hd : DifferentiableOn ℂ (periodFunction b center h d)
      (Metric.closedBall 0 (1 / 2)) := by
    intro z hz
    apply (analyticAt_periodFunction b center h d ?_).differentiableAt.differentiableWithinAt
    have hz' : ‖z‖ ≤ 1 / 2 := by simpa only [Metric.mem_closedBall, dist_zero_right] using hz
    linarith
  have hp := hd.hasFPowerSeriesOnBall (R := (1 / 2 : NNReal)) (by norm_num)
  have he := hp.hasFPowerSeriesAt.eq_formalMultilinearSeries
    (hasFPowerSeriesAt_periodFunction b center h d)
  have hh := congrArg (fun p : FormalMultilinearSeries ℂ ℂ ℂ => p ell (fun _ => 1)) he
  simpa only [rowTest, FormalMultilinearSeries.apply_eq_prod_smul_coeff,
    Finset.prod_const_one, one_smul, FormalMultilinearSeries.coeff_ofScalars,
    NNReal.coe_div, NNReal.coe_one, NNReal.coe_ofNat] using hh

theorem rowTest_congr_sphere {f g : ℂ → ℂ}
    (hfg : ∀ z ∈ Metric.sphere (0 : ℂ) (1 / 2), f z = g z) (ell : ℕ) :
    rowTest ell f = rowTest ell g := by
  simp only [rowTest, cauchyPowerSeries_apply]
  congr 1
  apply circleIntegral.integral_congr (by norm_num)
  intro z hz
  change (1 / (z - 0)) ^ ell • (z - 0)⁻¹ • f z =
    (1 / (z - 0)) ^ ell • (z - 0)⁻¹ • g z
  rw [hfg z hz]

theorem periodFunction_eq_exponentialMonomial (b center : ℂ) (h d : ℕ)
    (hcenter : Complex.exp center = 1) {z : ℂ} (hz : ‖z‖ < 1) :
    periodFunction b center h d z =
      exponentialMonomial b (h : ℂ) d (center + Complex.log (1 + z)) := by
  have hz0 : 1 + z ≠ 0 := by
    intro heq
    have heq' : z = -1 := by linear_combination heq
    simp [heq'] at hz
  unfold periodFunction exponentialMonomial
  rw [Complex.exp_nat_mul, Complex.exp_add, hcenter, Complex.exp_log hz0, one_mul]

theorem exp_period_center (j : ℕ) :
    Complex.exp ((j : ℂ) * (2 * (Real.pi : ℂ) * Complex.I)) = 1 := by
  rw [Complex.exp_nat_mul, Complex.exp_two_pi_mul_I, one_pow]

theorem rowTest_exponentialMonomial_eq_coeff (b : ℂ) (j h d ell : ℕ) :
    rowTest ell (fun t => exponentialMonomial b (h : ℂ) d
      ((j : ℂ) * (2 * (Real.pi : ℂ) * Complex.I) + Complex.log (1 + t))) =
    PowerSeries.coeff ell (periodSeries b ((j : ℂ) * (2 * (Real.pi : ℂ) * Complex.I)) h d) := by
  rw [← rowTest_periodFunction_eq_coeff]
  apply rowTest_congr_sphere
  intro t ht
  symm
  apply periodFunction_eq_exponentialMonomial _ _ _ _ (exp_period_center j)
  have hn : ‖t‖ = (1 / 2 : ℝ) := by simpa only [Metric.mem_sphere, dist_zero_right] using ht
  rw [hn]
  norm_num

theorem periodMonomial_coeff_eq_rowTest {m : ℕ} (j h ell : ℕ)
    (a : Fin m → ℕ) (A : Fin m →₀ ℕ) :
    PowerSeries.coeff ell ((MatrixTranslation.periodMonomial j
      (2 * (Real.pi : ℂ) * Complex.I) h a).coeff A) =
    rowTest ell (fun t => exponentialMonomial
      ((∏ i, (a i).choose (A i) : ℕ) : ℂ) (h : ℂ) (∑ i : Fin m, (a i - A i))
      ((j : ℂ) * (2 * (Real.pi : ℂ) * Complex.I) + Complex.log (1 + t))) := by
  rw [rowTest_exponentialMonomial_eq_coeff, MatrixTranslation.periodMonomial_coeff]
  simp only [periodSeries, MatrixTranslation.periodCoordinate, map_natCast]

theorem norm_binomial_product_le {m : ℕ} (a : Fin m → ℕ) (A : Fin m →₀ ℕ) :
    ‖((∏ i, (a i).choose (A i) : ℕ) : ℂ)‖ ≤ (2 : ℝ) ^ (∑ i, a i) := by
  rw [Complex.norm_natCast]
  have h : (∏ i, (a i).choose (A i) : ℕ) ≤ 2 ^ (∑ i, a i) := by
    calc
      _ ≤ ∏ i, 2 ^ a i := Finset.prod_le_prod (fun i _ => Nat.choose_le_two_pow _ _)
      _ = _ := Finset.prod_pow_eq_pow_sum _ _ _
  exact_mod_cast h

noncomputable def columnFunction {m : ℕ} (h : ℕ) (a : Fin m → ℕ)
    (A : Fin m →₀ ℕ) : ℂ → ℂ :=
  exponentialMonomial ((∏ i, (a i).choose (A i) : ℕ) : ℂ) (h : ℂ)
    (∑ i : Fin m, (a i - A i))

theorem differentiable_columnFunction {m : ℕ} (h : ℕ) (a : Fin m → ℕ)
    (A : Fin m →₀ ℕ) : Differentiable ℂ (columnFunction h a A) :=
  differentiable_exponentialMonomial _ _ _

theorem norm_columnFunction_le {m : ℕ} (h : ℕ) (a : Fin m → ℕ)
    (A : Fin m →₀ ℕ) (w : Fin m → ℝ) {R H w0 wstar : ℝ}
    (hR : 1 ≤ R) (hH : 0 ≤ H) (hw0 : 0 < w0) (hws : 0 < wstar)
    (hw : ∀ i, wstar ≤ w i) (hcol : w0 * h + ∑ i, w i * a i ≤ H)
    {z : ℂ} (hz : ‖z‖ ≤ R) :
    ‖columnFunction h a A z‖ ≤
      Real.exp (H * (R / w0 + Real.log (2 * R) / wstar)) := by
  have hwpos (i) : 0 ≤ w i := hws.le.trans (hw i)
  have hsum0 : 0 ≤ ∑ i, w i * a i := Finset.sum_nonneg fun i _ => mul_nonneg (hwpos i) (Nat.cast_nonneg _)
  have hh : ‖(h : ℂ)‖ ≤ H / w0 := by
    rw [Complex.norm_natCast, le_div_iff₀ hw0]
    nlinarith
  have htot : (((∑ i, a i : ℕ) : ℝ)) ≤ H / wstar := by
    rw [le_div_iff₀ hws]
    have hs : wstar * ∑ i, (a i : ℝ) ≤ ∑ i, w i * a i := by
      rw [Finset.mul_sum]
      exact Finset.sum_le_sum fun i _ => mul_le_mul_of_nonneg_right (hw i) (Nat.cast_nonneg _)
    have hcast : ((∑ i, a i : ℕ) : ℝ) = ∑ i, (a i : ℝ) := by push_cast; rfl
    rw [hcast]
    nlinarith
  exact norm_exponentialMonomial_le_exp_budget _ _ _ _ hR hH hw0 hws hz
    (norm_binomial_product_le a A) hh
    (Finset.sum_le_sum fun i _ => Nat.sub_le _ _) htot

end PiExponent.PeriodAnalytic

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Analysis/RegularSequenceSeries.lean <==
import Mathlib.Algebra.Ring.GeomSum
import OAI.NumberTheory.PiExponent.LocalAlgebra.RegularPrefixes
import OAI.NumberTheory.PiExponent.Polynomials.HilbertPolynomialBase

namespace OAI

namespace PiExponentJets.W64

open scoped BigOperators
attribute [local instance] MvPolynomial.gradedAlgebra

variable {k σ : Type*} [Field k] [Finite σ]

noncomputable def degreeAt {m : ℕ} (degrees : Fin m → ℕ) (i : ℕ) : ℕ :=
  if hi : i < m then degrees ⟨i, hi⟩ else 0

theorem regular_prefix_series
    (rs : List (MvPolynomial σ k)) (degrees : Fin rs.length → ℕ)
    (hhom : ∀ i : Fin rs.length, rs[i].IsHomogeneous (degrees i))
    (hreg : RingTheory.Sequence.IsRegular (MvPolynomial σ k) rs)
    (n : ℕ) (hn : n ≤ rs.length) :
    sectionHilbertSeries (Ideal.ofList (rs.take n)) =
      (∏ i ∈ Finset.range n, (1 - PowerSeries.X ^ degreeAt degrees i)) *
        sectionHilbertSeries (⊥ : Ideal (MvPolynomial σ k)) := by
  induction n with
  | zero => simp
  | succ n ih =>
    have hlt : n < rs.length := hn
    have hn' : n ≤ rs.length := Nat.le_of_lt hlt
    rw [PiExponentSiegel.W20.prefixIdeal_succ rs ⟨n, hlt⟩]
    simp only [Fin.getElem_fin]
    have hh : (rs[n]'hlt).IsHomogeneous (degrees ⟨n, hlt⟩) := by
      simpa only [Fin.getElem_fin] using hhom ⟨n, hlt⟩
    have hr : IsRightRegular (Ideal.Quotient.mk (Ideal.ofList (rs.take n)) (rs[n]'hlt)) := by
      simpa only [Fin.getElem_fin] using
        PiExponentSiegel.W20.regular_next_mod_prefix rs hreg ⟨n, hlt⟩
    rw [sectionHilbertSeries_regular_step _
      (PiExponentSiegel.W20.prefixIdeal_homogeneous rs degrees hhom n)
      (rs[n]'hlt) hh hr]
    rw [ih hn', Finset.prod_range_succ]
    simp only [degreeAt, dite_eq_left hlt]
    ac_rfl

theorem degree_factors_mul_invOneSubPow (D : ℕ → ℕ) (m : ℕ) :
    (∏ i ∈ Finset.range m, (1 - (PowerSeries.X : PowerSeries ℤ) ^ D i)) *
      (PowerSeries.invOneSubPow ℤ m).val =
      ∏ i ∈ Finset.range m, ∑ j ∈ Finset.range (D i),
        (PowerSeries.X : PowerSeries ℤ) ^ j := by
  have hfactor :
      (∏ i ∈ Finset.range m, (1 - (PowerSeries.X : PowerSeries ℤ) ^ D i)) =
        (∏ i ∈ Finset.range m, ∑ j ∈ Finset.range (D i),
          (PowerSeries.X : PowerSeries ℤ) ^ j) * (1 - PowerSeries.X) ^ m := by
    simp_rw [← geom_sum_mul_neg]
    rw [Finset.prod_mul_distrib]
    simp
  rw [hfactor, mul_assoc, ← PowerSeries.invOneSubPow_inv_eq_one_sub_pow]
  rw [(PowerSeries.invOneSubPow ℤ m).inv_val, mul_one]

theorem regular_sequence_series_geometric [Fintype σ]
    (hσ : 0 < Fintype.card σ)
    (rs : List (MvPolynomial σ k)) (degrees : Fin rs.length → ℕ)
    (hhom : ∀ i : Fin rs.length, rs[i].IsHomogeneous (degrees i))
    (hreg : RingTheory.Sequence.IsRegular (MvPolynomial σ k) rs)
    (hlen : rs.length = Fintype.card σ) :
    sectionHilbertSeries (Ideal.ofList rs) =
      ∏ i ∈ Finset.range rs.length, ∑ j ∈ Finset.range (degreeAt degrees i),
        (PowerSeries.X : PowerSeries ℤ) ^ j := by
  have h := regular_prefix_series rs degrees hhom hreg rs.length le_rfl
  simp only [List.take_length] at h
  rw [h, sectionHilbertSeries_bot hσ, ← hlen]
  exact degree_factors_mul_invOneSubPow (degreeAt degrees) rs.length

end PiExponentJets.W64

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Analysis/TranslationCountLimit.lean <==
import OAI.NumberTheory.PiExponent.Polynomials.SimplexFloor
import OAI.NumberTheory.PiExponent.Polynomials.SimplexLog

namespace OAI

open Filter Topology

namespace PiExponent

noncomputable def translationTermCount (m : ℕ) (v H : ℝ) : ℕ :=
  (⌊H⌋₊ + 1) ^ (2 * m) * (⌊H / v⌋₊ + 1)

theorem tendsto_natFloor_mul_add_one_div {a : ℝ} (ha : 0 < a) :
    Tendsto (fun H : ℝ => ((⌊a * H⌋₊ + 1 : ℕ) : ℝ) / H) atTop (𝓝 a) := by
  have h := (tendsto_natFloor_affine_div ha 0).add (tendsto_id.const_div_atTop (1 : ℝ))
  simpa only [add_zero, id_eq, Nat.cast_add, Nat.cast_one, add_div] using h

theorem tendsto_translationTermCount_normalized (m : ℕ) {v : ℝ} (hv : 0 < v) :
    Tendsto (fun H : ℝ => (translationTermCount m v H : ℝ) / H ^ (2 * m + 1))
      atTop (𝓝 (1 / v)) := by
  have h₁ : Tendsto (fun H : ℝ => ((⌊H⌋₊ + 1 : ℕ) : ℝ) / H) atTop (𝓝 1) := by
    simpa only [one_mul] using tendsto_natFloor_mul_add_one_div (show (0 : ℝ) < 1 by norm_num)
  have h₂ : Tendsto (fun H : ℝ => ((⌊H / v⌋₊ + 1 : ℕ) : ℝ) / H)
      atTop (𝓝 (1 / v)) := by
    simpa only [one_div, div_eq_mul_inv, mul_comm, mul_one, one_mul] using
      tendsto_natFloor_mul_add_one_div (div_pos zero_lt_one hv)
  have h := (h₁.pow (2 * m)).mul h₂
  simp only [one_pow, one_mul] at h
  convert h using 1
  ext H
  simp only [translationTermCount, Nat.cast_mul, Nat.cast_pow, div_pow, div_mul_div_comm,
    pow_succ]

theorem tendsto_log_translationTermCount_div (m : ℕ) {v : ℝ} (hv : 0 < v) :
    Tendsto (fun H : ℝ => Real.log (translationTermCount m v H : ℝ) / H)
      atTop (𝓝 0) :=
  tendsto_log_div_of_normalized_pow (tendsto_translationTermCount_normalized m hv)
    (div_pos zero_lt_one hv)

theorem tendsto_log_translationTermCount_div_nat (m : ℕ) {v : ℝ} (hv : 0 < v) :
    Tendsto (fun H : ℕ => Real.log (translationTermCount m v (H : ℝ) : ℝ) / (H : ℝ))
      atTop (𝓝 0) :=
  (tendsto_log_translationTermCount_div m hv).comp tendsto_natCast_atTop_atTop

end PiExponent

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/AddEquivSignedSum.lean <==
import Mathlib.Data.Fintype.Fin
import Mathlib.Algebra.BigOperators.Group.Finset.Basic
import Mathlib.Algebra.Group.Subgroup.Ker

namespace OAI

namespace PiExponent.AddEquivSignedSum
open scoped BigOperators

theorem map_signed_sum {A B : Type*} [AddCommGroup A] [AddCommGroup B]
    (E : A ≃+ B) (q : ℕ) (f : Fin (q+2) → A) :
    E (∑ k, (-1 : ℤ)^k.val • f k) = ∑ k, (-1 : ℤ)^k.val • E (f k) := by
  simp only [map_sum, map_zsmul]

theorem map_signed_sum_eq {A B : Type*} [AddCommGroup A] [AddCommGroup B]
    (E : A ≃+ B) (q : ℕ) (f : Fin (q+2) → A) (g : Fin (q+2) → B)
    (h : ∀ k, E (f k) = g k) :
    E (∑ k, (-1 : ℤ)^k.val • f k) = ∑ k, (-1 : ℤ)^k.val • g k := by
  rw [map_signed_sum]
  exact Finset.sum_congr rfl (fun k _ => congrArg (fun z => (-1 : ℤ)^k.val • z) (h k))

end PiExponent.AddEquivSignedSum

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/AdditiveKernelTransport.lean <==
import Mathlib.Algebra.Group.Subgroup.Ker

namespace OAI

namespace PiExponent.AdditiveKernelTransport

variable {A A' B B' : Type*}
  [AddCommGroup A] [AddCommGroup A'] [AddCommGroup B] [AddCommGroup B']

theorem equiv_zero (e : A ≃+ B) : e 0 = 0 := map_zero e

def kernelEquiv (e : A ≃+ B) (e' : A' ≃+ B')
    (d : A →+ A') (D : B →+ B') (h : ∀ x, e' (d x) = D (e x)) :
    d.ker ≃+ D.ker where
  toFun c := ⟨e c.val, by
    change D (e c.val) = 0
    rw [← h, c.property, map_zero]⟩
  invFun c := ⟨e.symm c.val, by
    change d (e.symm c.val) = 0
    apply e'.injective
    rw [h, e.apply_symm_apply, map_zero]
    exact c.property⟩
  left_inv c := Subtype.ext (e.symm_apply_apply c.val)
  right_inv c := Subtype.ext (e.apply_symm_apply c.val)
  map_add' c b := Subtype.ext (map_add e c.val b.val)

theorem kernelEquiv_val (e : A ≃+ B) (e' : A' ≃+ B')
    (d : A →+ A') (D : B →+ B') (h : ∀ x, e' (d x) = D (e x))
    (c : d.ker) : (kernelEquiv e e' d D h c).val = e c.val := rfl

theorem transport_primitives {A₂ B₂ : Type*} [AddCommGroup A₂] [AddCommGroup B₂]
    (e₀ : A ≃+ B) (e₁ : A' ≃+ B') (e₂ : A₂ ≃+ B₂)
    (d₀ : A →+ A') (d₁ : A' →+ A₂) (D₀ : B →+ B') (D₁ : B' →+ B₂)
    (h₀ : ∀ x, e₁ (d₀ x) = D₀ (e₀ x))
    (h₁ : ∀ x, e₂ (d₁ x) = D₁ (e₁ x))
    (hp : ∀ c, D₁ c = 0 → ∃ b, D₀ b = c) :
    ∀ c, d₁ c = 0 → ∃ b, d₀ b = c := by
  intro c hc
  have hclosed : D₁ (e₁ c) = 0 := by rw [← h₁, hc, map_zero]
  obtain ⟨b, hb⟩ := hp (e₁ c) hclosed
  refine ⟨e₀.symm b, e₁.injective ?_⟩
  rw [h₀, e₀.apply_symm_apply, hb]

end PiExponent.AdditiveKernelTransport

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/AdmissibleMatrixFrame.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.WeightedAffineFrame
import OAI.NumberTheory.PiExponent.Jets.AffineJetCoefficientInterface

namespace OAI

noncomputable section
namespace PiExponent.AdmissibleMatrixInterpolation
open AdmissibleBlowupGeometry AlgebraicGeometry CategoryTheory PiExponentSeshadri.Geometry
attribute [local irreducible] WeightedCompactification.lineBundle
  WeightedCompactification.affineChartMap
  AffineJetCoefficientInterface.Frame

theorem frame_exists_of_actual {X : Scheme} {R : Type} [CommRing R]
    (j : Spec (CommRingCat.of R) ⟶ X) [IsOpenImmersion j] (A : LineBundle X)
    (h : Nonempty (A.sheaf.restrict j.opensRange.ι ≅
      structureSheaf j.opensRange.toScheme)) :
    Nonempty (AffineJetCoefficientInterface.Frame j A) := by
  unfold AffineJetCoefficientInterface.Frame
  exact h

theorem monomialFrame_exists {R ι σ : Type} [CommRing R]
    (a : σ → ι →₀ ℕ) (z : σ) (hz : a z = 0)
    (coordinate : ι → σ) (hcoordinate : ∀ i, a (coordinate i) = Finsupp.single i 1) :
    Nonempty (AffineJetCoefficientInterface.Frame
      (WeightedCompactification.affineChartMap (R := R) a z hz coordinate hcoordinate)
      (WeightedCompactification.lineBundle (R := R) a)) := by
  exact frame_exists_of_actual
    (X := Proj (WeightedCompactification.imageGrade (R := R) a))
    (R := MvPolynomial ι R)
    (WeightedCompactification.affineChartMap (R := R) a z hz coordinate hcoordinate)
    (WeightedCompactification.lineBundle (R := R) a)
    (WeightedAffineFrame.affineFrame_nonempty (R := R) a z hz coordinate hcoordinate)

theorem actualFrame_exists {ν Λ D : ℝ} (d : AdmissibleParameters ν Λ D) :
    Nonempty (AffineJetCoefficientInterface.Frame (affineChart d) (hyperplane d)) := by
  exact monomialFrame_exists (R := ℂ)
    (exponents d) (constantIndex d)
    ((scale d).exponents_constant d.curveDegreeWeights_pos)
    (coordinateIndex d) ((scale d).exponents_coordinate d.curveDegreeWeights_pos)
end PiExponent.AdmissibleMatrixInterpolation

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/AdmissibleParameters.lean <==
import Mathlib.Analysis.SpecialFunctions.Log.Basic
import Mathlib.Tactic
import OAI.NumberTheory.PiExponent.Approximation.Parameters
import OAI.NumberTheory.PiExponent.Approximation.Sigma
import OAI.NumberTheory.PiExponent.Approximation.SuccessiveApproximations
import OAI.NumberTheory.PiExponent.Approximation.WeightErrorMargin
import OAI.NumberTheory.PiExponent.Approximation.WeightSeparation
import OAI.NumberTheory.PiExponent.Approximation.WeightSeparationConstant
import OAI.NumberTheory.PiExponent.LocalAlgebra.Dimension

namespace OAI

namespace PiExponent

noncomputable def interpolationSeparationConstant (m : ℕ) (sigma : ℚ) : ℝ :=
  2 * ((m : ℝ) + 2) ^ (m + 2) *
    (1 + ((m : ℝ) + 2) / (sigma : ℝ)) ^ (m + 2)

theorem interpolationSeparationConstant_pos (m : ℕ) (sigma : ℚ)
    (hsigma : 0 < (sigma : ℝ)) : 0 < interpolationSeparationConstant m sigma := by
  unfold interpolationSeparationConstant
  positivity

noncomputable def weightErrorCoefficient (nu theta : ℝ) (K : ℕ) : ℝ :=
  theta + Real.log 4 + Real.log (2 * (K : ℝ)) + nu + Real.log (200 * (K : ℝ))

theorem weightErrorCoefficient_nonneg (nu theta : ℝ) (K : ℕ)
    (hnu : 0 < nu) (htheta : 0 < theta) (hK : 1 ≤ K) :
    0 ≤ weightErrorCoefficient nu theta K := by
  have hKr : (1 : ℝ) ≤ K := by exact_mod_cast hK
  have h4 : 0 ≤ Real.log 4 := Real.log_nonneg (by norm_num)
  have h2K : 0 ≤ Real.log (2 * (K : ℝ)) := Real.log_nonneg (by linarith)
  have h200K : 0 ≤ Real.log (200 * (K : ℝ)) := Real.log_nonneg (by linarith)
  unfold weightErrorCoefficient
  linarith

theorem exists_initial_scale (nu theta epsilon : ℝ) (_htheta : 0 < theta)
    (hepsilon : 0 < epsilon) :
    ∃ F0 : ℝ, 0 < F0 ∧ 2 / theta < F0 ∧ nu / F0 < epsilon / 3 := by
  obtain ⟨N, hN⟩ := exists_nat_gt (max 1 (max (2 / theta) (3 * nu / epsilon)))
  have hF : 1 < (N : ℝ) := lt_of_le_of_lt (le_max_left _ _) hN
  have hthetaF : 2 / theta < (N : ℝ) :=
    lt_of_le_of_lt ((le_max_left _ _).trans (le_max_right _ _)) hN
  have hnuF : 3 * nu / epsilon < (N : ℝ) :=
    lt_of_le_of_lt ((le_max_right _ _).trans (le_max_right _ _)) hN
  refine ⟨N, by linarith, hthetaF, ?_⟩
  apply (div_lt_iff₀ (show (0 : ℝ) < N by linarith)).2
  have := (div_lt_iff₀ hepsilon).mp hnuF
  nlinarith

structure AdmissibleParameters (nu Lambda c : ℝ) where
  base : Parameters nu
  epsilon : ℝ
  F0 : ℝ
  m : ℕ
  K : ℕ
  w0 : ℚ
  v0 : ℚ
  sigma : ℚ
  p : ℕ → ℤ
  q : ℕ → ℕ
  x : ℕ → ℝ
  wstar : ℝ
  epsilon_pos : 0 < epsilon
  epsilon_lt_gap : epsilon <
    nu * ((base.A : ℝ) * (1 - base.eta) - base.theta) - (1 - base.theta)
  epsilon_le_half : epsilon ≤ 1 / 2
  F0_pos : 0 < F0
  F0_large : 2 / (base.theta : ℝ) < F0
  initial_margin : nu / F0 < epsilon / 3
  m_pos : 1 ≤ m
  K_eq : K = dimensionK (base.C : ℝ) m
  K_pos : 1 ≤ K
  w0_eq : (w0 : ℝ) = dimensionW (base.B : ℝ) m
  v0_eq : (v0 : ℝ) = dimensionV (base.theta : ℝ) base.B base.C m
  w0_pos : 0 < (w0 : ℝ)
  v0_pos : 0 < (v0 : ℝ)
  volume_eq : (K : ℝ) * ((w0 : ℝ) / v0) * (base.theta : ℝ) ^ m = 1 / 2
  volume_lt_one : (K : ℝ) * (base.theta : ℝ) ^ m < 1
  dimension_margin :
    (Lambda * F0 * (m : ℝ) + 2 * Real.log 2) / (v0 : ℝ) +
      100 * (K : ℝ) / (w0 : ℝ) < epsilon / 3
  collision_margin : 2 < c *
    (base.eta ^ 2 * (K : ℝ) * (base.theta : ℝ) ^ m /
      (((m : ℝ) + 1) * (v0 : ℝ) * (base.A : ℝ) ^ m))
  sigma_pos : 0 < (sigma : ℝ)
  sigma_volume : (1 + 3 * (sigma : ℝ)) ^ (m + 1) *
    ((K : ℝ) * ((w0 : ℝ) / v0) * (base.theta : ℝ) ^ m) < 1
  sigma_centers : (1 + 3 * (sigma : ℝ)) ^ m *
    ((K : ℝ) * (base.theta : ℝ) ^ m) < 1
  sigma_theta : (1 + (sigma : ℝ)) * (base.theta : ℝ) < 1
  x_zero : x 0 = 1
  x_log : ∀ n, x (n + 1) = (Nat.ceil (Real.log (q n)) : ℝ)
  approximations : ∀ n, 2 ≤ q n ∧ p n ≠ 0 ∧
    |Real.pi - (p n : ℝ) / q n| ≤ (q n : ℝ) ^ (-nu)
  x_one_le : ∀ i, 1 ≤ x i
  weight_growth : PiExponentApprox.SeparatedWeightGrowth m
    (PiExponentApprox.weightSeparationFactor m (interpolationSeparationConstant m sigma)
      w0 v0 base.theta) x
  wstar_pos : 0 < wstar
  wstar_lower : ∀ i : Fin m, wstar ≤ x (i.val + 1)
  wstar_attained : ∃ i : Fin m, wstar = x (i.val + 1)
  weight_margin : Lambda * (∑ i : Fin m, 1 / x (i.val + 1)) +
    weightErrorCoefficient nu base.theta K / wstar < epsilon / 3

theorem exists_admissible_parameters
    (nu Lambda c : ℝ) (hnu : 2 < nu) (hLambda : 0 < Lambda) (hc : 0 < c)
    (hbad : ∀ Q : ℕ, ∃ p : ℤ, ∃ q : ℕ,
      Q ≤ q ∧ |Real.pi - (p : ℝ) / q| ≤ (q : ℝ) ^ (-nu)) :
    Nonempty (AdmissibleParameters nu Lambda c) := by
  classical
  obtain ⟨P⟩ := exists_parameters nu hnu
  let g : ℝ := nu * ((P.A : ℝ) * (1 - P.eta) - P.theta) - (1 - P.theta)
  have hg : 0 < g := P.gap_pos
  let epsilon : ℝ := min (g / 2) (1 / 2)
  have hepsilon : 0 < epsilon := lt_min (by positivity) (by norm_num)
  have hepsg : epsilon < g := lt_of_le_of_lt (min_le_left _ _) (by linarith)
  have hepshalf : epsilon ≤ 1 / 2 := min_le_right _ _
  have heps3 : 0 < epsilon / 3 := by positivity
  obtain ⟨F0, hF0, hFtheta, hFmargin⟩ :=
    exists_initial_scale nu P.theta epsilon P.theta_pos hepsilon
  have hlog2 : 0 < Real.log 2 := Real.log_pos (by norm_num)
  obtain ⟨m, hm, hdim, hcollision⟩ := exists_dimension_margin
    P.theta P.A P.B P.C P.eta (Lambda * F0) (2 * Real.log 2)
    (epsilon / 3) (2 / c) P.theta_pos P.B_pos P.one_lt_C
    P.CB_lt_one P.one_lt_C_theta_div_B P.one_lt_B_div_A P.eta_pos
    (mul_pos hLambda hF0).le (by positivity) heps3
  let K : ℕ := dimensionK P.C m
  let w0 : ℚ := (P.B ^ m)⁻¹
  let v0 : ℚ := 2 * (K : ℚ) * P.theta ^ m * w0
  have hK : 1 ≤ K := dimensionK_one_le P.C P.one_lt_C.le m
  have hw0eq : (w0 : ℝ) = dimensionW P.B m := by simp [w0, dimensionW]
  have hv0eq : (v0 : ℝ) = dimensionV P.theta P.B P.C m := by
    simp [v0, dimensionV, K, hw0eq]
  have hw0 : 0 < (w0 : ℝ) := by
    rw [hw0eq]
    exact dimensionW_pos P.B P.B_pos m
  have hv0 : 0 < (v0 : ℝ) := by
    rw [hv0eq]
    exact dimensionV_pos P.theta P.B P.C P.theta_pos P.B_pos P.one_lt_C.le m
  have hvolume : (K : ℝ) * ((w0 : ℝ) / v0) * (P.theta : ℝ) ^ m = 1 / 2 := by
    rw [hw0eq, hv0eq]
    exact dimension_volume P.theta P.B P.C P.theta_pos P.B_pos P.one_lt_C.le m
  have hvolume1 : (K : ℝ) * (P.theta : ℝ) ^ m < 1 :=
    dimension_volume_lt_one P.theta P.C P.theta_pos P.C_pos.le P.C_theta_lt_one m hm
  have hcollision' : 2 < c *
      (P.eta ^ 2 * (K : ℝ) * (P.theta : ℝ) ^ m /
        (((m : ℝ) + 1) * (v0 : ℝ) * (P.A : ℝ) ^ m)) := by
    rw [hv0eq]
    change 2 < c * (P.eta ^ 2 * (dimensionK (P.C : ℝ) m : ℝ) *
      (P.theta : ℝ) ^ m / (((m : ℝ) + 1) *
        dimensionV (P.theta : ℝ) P.B P.C m * (P.A : ℝ) ^ m))
    rw [dimension_collision_identity P.theta P.A P.B P.C P.eta
      P.theta_pos P.A_pos P.B_pos P.one_lt_C.le]
    have hh := (div_lt_iff₀ hc).mp hcollision
    nlinarith
  obtain ⟨sigma, hsigma, hsigmaVol, hsigmaK, hsigmaTheta⟩ :=
    exists_small_rational_sigma m (1 / 2)
      ((K : ℝ) * (P.theta : ℝ) ^ m) P.theta (by norm_num) hvolume1 P.theta_lt_one
  have hnupos : 0 < nu := by linarith
  have hS : 0 ≤ weightErrorCoefficient nu P.theta K :=
    weightErrorCoefficient_nonneg nu P.theta K hnupos P.theta_pos hK
  obtain ⟨X, hX, hXmargin⟩ := exists_uniform_weight_error_margin m Lambda
    (weightErrorCoefficient nu P.theta K) (epsilon / 3) hLambda hS heps3
  obtain ⟨p, q, x, hx0, hxlog, happ, hx1, hgrowth⟩ :=
    exists_normalized_successive_approximations nu X
      (PiExponentApprox.weightSeparationFactor m
        (interpolationSeparationConstant m sigma) w0 v0 P.theta) hnupos hbad
  obtain ⟨wstar, hwstarX, hwstarLower, hwstarAttained⟩ :=
    exists_minimum_weight m hm (fun i : Fin m => x (i.val + 1)) X
      (fun i => (happ i.val).2.2.2.2)
  have hwstar : 0 < wstar := lt_of_lt_of_le zero_lt_one (le_trans hX hwstarX.le)
  refine ⟨{
    base := P
    epsilon := epsilon
    F0 := F0
    m := m
    K := K
    w0 := w0
    v0 := v0
    sigma := sigma
    p := p
    q := q
    x := x
    wstar := wstar
    epsilon_pos := hepsilon
    epsilon_lt_gap := hepsg
    epsilon_le_half := hepshalf
    F0_pos := hF0
    F0_large := hFtheta
    initial_margin := hFmargin
    m_pos := hm
    K_eq := rfl
    K_pos := hK
    w0_eq := hw0eq
    v0_eq := hv0eq
    w0_pos := hw0
    v0_pos := hv0
    volume_eq := hvolume
    volume_lt_one := hvolume1
    dimension_margin := ?_
    collision_margin := hcollision'
    sigma_pos := hsigma
    sigma_volume := ?_
    sigma_centers := hsigmaK
    sigma_theta := hsigmaTheta
    x_zero := hx0
    x_log := hxlog
    approximations := fun n => ⟨(happ n).1, (happ n).2.1, (happ n).2.2.1⟩
    x_one_le := hx1
    weight_growth := fun i hi _ => hgrowth i hi
    wstar_pos := hwstar
    wstar_lower := hwstarLower
    wstar_attained := hwstarAttained
    weight_margin := hXmargin wstar (fun i : Fin m => x (i.val + 1))
      hwstarX hwstarLower
  }⟩
  · rw [hv0eq, hw0eq]
    exact hdim
  · rw [hvolume]
    exact hsigmaVol

namespace AdmissibleParameters

variable {nu Lambda c : ℝ} (d : AdmissibleParameters nu Lambda c)

noncomputable def rationalWeight : ℕ → ℚ
  | 0 => 1
  | n + 1 => (Nat.ceil (Real.log (d.q n)) : ℚ)

theorem cast_rationalWeight (i : ℕ) : (d.rationalWeight i : ℝ) = d.x i := by
  cases i with
  | zero => simpa [rationalWeight] using d.x_zero.symm
  | succ n => simpa [rationalWeight] using (d.x_log n).symm

theorem rationalWeight_pos (i : ℕ) : 0 < d.rationalWeight i := by
  have h : (0 : ℝ) < (d.rationalWeight i : ℝ) := by
    rw [d.cast_rationalWeight]
    exact zero_lt_one.trans_le (d.x_one_le i)
  exact_mod_cast h

theorem multiplicity_constant_bound (k : ℕ) (hk : k ≤ d.m) :
    2 * (k.factorial : ℝ) * (((d.m : ℝ) + 2) / (d.sigma : ℝ)) ^ k ≤
      interpolationSeparationConstant d.m d.sigma := by
  exact PiExponentApprox.multiplicity_constant_le_enlarged d.m k d.sigma d.sigma_pos hk

theorem rectangular_multiplicity_constant_bound (k : ℕ) (hk : k ≤ d.m) :
    (k : ℝ) ^ k * (((d.m : ℝ) + 2) / (d.sigma : ℝ)) ^ k ≤
      interpolationSeparationConstant d.m d.sigma := by
  exact PiExponentApprox.rectangular_multiplicity_constant_le_enlarged
    d.m k d.sigma d.sigma_pos hk

theorem separated_weight_products
    (A B : Finset ℕ) (hcard : A.card = B.card)
    (hA : A ⊆ Finset.range (d.m + 1)) (hB : B ⊆ Finset.range (d.m + 1))
    (i : ℕ) (hi : 0 < i) (hiA : i ∈ A) (hiB : i ∉ B)
    (hbelow : ∀ j ∈ B \ A, j < i) :
    interpolationSeparationConstant d.m d.sigma *
      (∏ j ∈ B, PiExponentApprox.geometricJetWeight d.v0 d.base.theta d.x j) <
      ∏ j ∈ A, PiExponentApprox.geometricDegreeWeight d.w0 d.x j := by
  exact PiExponentApprox.geometric_weight_products_separated d.m
    (interpolationSeparationConstant d.m d.sigma) d.w0 d.v0 d.base.theta d.x
    (interpolationSeparationConstant_pos d.m d.sigma d.sigma_pos)
    d.w0_pos d.v0_pos d.base.theta_pos d.x_zero d.x_one_le d.weight_growth
    A B hcard hA hB i hi hiA hiB hbelow

theorem total_error_lt_gap :
    nu / d.F0 +
      ((Lambda * d.F0 * (d.m : ℝ) + 2 * Real.log 2) / (d.v0 : ℝ) +
        100 * (d.K : ℝ) / (d.w0 : ℝ)) +
      (Lambda * (∑ i : Fin d.m, 1 / d.x (i.val + 1)) +
        weightErrorCoefficient nu d.base.theta d.K / d.wstar) <
      nu * ((d.base.A : ℝ) * (1 - d.base.eta) - d.base.theta) -
        (1 - d.base.theta) := by
  have h1 := d.initial_margin
  have h2 := d.dimension_margin
  have h3 := d.weight_margin
  have h4 := d.epsilon_lt_gap
  linarith

theorem collision_exceeds_one_add_error :
    1 + (nu / d.F0 +
      ((Lambda * d.F0 * (d.m : ℝ) + 2 * Real.log 2) / (d.v0 : ℝ) +
        100 * (d.K : ℝ) / (d.w0 : ℝ)) +
      (Lambda * (∑ i : Fin d.m, 1 / d.x (i.val + 1)) +
        weightErrorCoefficient nu d.base.theta d.K / d.wstar)) <
      c * (d.base.eta ^ 2 * (d.K : ℝ) * (d.base.theta : ℝ) ^ d.m /
        (((d.m : ℝ) + 1) * (d.v0 : ℝ) * (d.base.A : ℝ) ^ d.m)) := by
  have h1 := d.initial_margin
  have h2 := d.dimension_margin
  have h3 := d.weight_margin
  have h4 := d.epsilon_le_half
  have h5 := d.collision_margin
  linarith

noncomputable def arithmeticError : ℝ :=
  Lambda * d.F0 * (d.m : ℝ) / (d.v0 : ℝ) +
    Lambda * (∑ i : Fin d.m, 1 / d.x (i.val + 1)) + (d.base.theta : ℝ) / d.wstar

noncomputable def translationError : ℝ :=
  nu / d.F0 + Real.log 2 / (d.v0 : ℝ) +
    (Real.log 4 + Real.log (2 * (d.K : ℝ)) + nu) / d.wstar

noncomputable def holomorphicError : ℝ :=
  100 * (d.K : ℝ) / (d.w0 : ℝ) + Real.log 2 / (d.v0 : ℝ) +
    Real.log (200 * (d.K : ℝ)) / d.wstar

noncomputable def analyticError : ℝ := d.translationError + d.holomorphicError

theorem error_sum_eq : d.arithmeticError + d.analyticError =
    nu / d.F0 +
      ((Lambda * d.F0 * (d.m : ℝ) + 2 * Real.log 2) / (d.v0 : ℝ) +
        100 * (d.K : ℝ) / (d.w0 : ℝ)) +
      (Lambda * (∑ i : Fin d.m, 1 / d.x (i.val + 1)) +
        weightErrorCoefficient nu d.base.theta d.K / d.wstar) := by
  unfold arithmeticError analyticError translationError holomorphicError weightErrorCoefficient
  ring

theorem error_sum_lt_gap : d.arithmeticError + d.analyticError <
    nu * ((d.base.A : ℝ) * (1 - d.base.eta) - d.base.theta) -
      (1 - d.base.theta) := by
  rw [d.error_sum_eq]
  exact d.total_error_lt_gap

theorem collision_exceeds_error_sum : 1 + d.arithmeticError + d.analyticError <
    c * (d.base.eta ^ 2 * (d.K : ℝ) * (d.base.theta : ℝ) ^ d.m /
      (((d.m : ℝ) + 1) * (d.v0 : ℝ) * (d.base.A : ℝ) ^ d.m)) := by
  rw [add_assoc, d.error_sum_eq]
  exact d.collision_exceeds_one_add_error

end AdmissibleParameters

end PiExponent

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/AffineClosedAnnihilatedDescent.lean <==
import OAI.NumberTheory.PiExponent.Approximation.ClosedAnnihilatedDescent
import OAI.NumberTheory.PiExponent.Approximation.GlobalSectionClearing

namespace OAI

namespace PiExponentSeshadri.ClosedAnnihilatedDescent
noncomputable section
open CategoryTheory AlgebraicGeometry TopologicalSpace Opposite
variable {R S : CommRingCat.{0}}

def surjectiveModule (φ : R ⟶ S) (hφ : Function.Surjective φ) (M : ModuleCat R)
    (h : RingHom.ker φ.hom ≤ Module.annihilator R M) : ModuleCat S :=
  (ModuleCat.restrictScalars (φ.hom.quotientKerEquivOfSurjective hφ).symm.toRingHom).obj
    (quotientModule (RingHom.ker φ.hom) M h)

def surjectiveModuleRestrictIso (φ : R ⟶ S) (hφ : Function.Surjective φ)
    (M : ModuleCat R) (h : RingHom.ker φ.hom ≤ Module.annihilator R M) :
    (ModuleCat.restrictScalars φ.hom).obj (surjectiveModule φ hφ M h) ≅ M :=
  (ModuleCat.restrictScalarsComp'App φ.hom
    (φ.hom.quotientKerEquivOfSurjective hφ).symm.toRingHom
    (Ideal.Quotient.mk (RingHom.ker φ.hom))
    (RingHom.quotientKerEquivOfSurjective_symm_comp hφ).symm
    (quotientModule (RingHom.ker φ.hom) M h)).symm ≪≫ quotientModuleRestrictIso _ M h

def specSurjectiveDescent (φ : R ⟶ S) (hφ : Function.Surjective φ)
    (M : (Spec R).Modules)
    (h : RingHom.ker φ.hom ≤ Module.annihilator R (moduleSpecΓFunctor.obj M)) :
    (Spec S).Modules := tilde (surjectiveModule φ hφ (moduleSpecΓFunctor.obj M) h)

def specSurjectiveDescentPushforwardIso (φ : R ⟶ S) (hφ : Function.Surjective φ)
    (M : (Spec R).Modules) [M.IsQuasicoherent]
    (h : RingHom.ker φ.hom ≤ Module.annihilator R (moduleSpecΓFunctor.obj M)) :
    (Scheme.Modules.pushforward (Spec.map φ)).obj (specSurjectiveDescent φ hφ M h) ≅ M :=
  specPushforwardTildeIso _ _ ≪≫
    (tilde.functor R).mapIso (surjectiveModuleRestrictIso φ hφ (moduleSpecΓFunctor.obj M) h) ≪≫
      @asIso _ _ _ _ M.fromTildeΓ
        (Scheme.Modules.isIso_fromTildeΓ_of_isQuasicoherent M)

variable {X Y : Scheme.{0}}

def affineSpecTopSections [IsAffine X] (M : X.Modules) :
    moduleSpecΓFunctor.obj (PiExponent.GlobalSectionClearing.affineToSpecModule M) ≃ₗ[Γ(X,⊤)]
      Γ(M,⊤) where
  toFun := fun x => x
  invFun := fun x => x
  left_inv _ := rfl
  right_inv _ := rfl
  map_add' _ _ := rfl
  map_smul' r m := by
    change @SMul.smul Γ(X,⊤) Γ(M,⊤) (M.val.obj (op ⊤)).isModule.toSMul
      ((X.toSpecΓ.app ⊤)
        ((Spec Γ(X,⊤)).presheaf.map (homOfLE (show (⊤ : (Spec Γ(X,⊤)).Opens) ≤ ⊤ from le_top)).op
          ((Scheme.ΓSpecIso Γ(X,⊤)).inv r))) m =
      @SMul.smul Γ(X,⊤) Γ(M,⊤) (M.val.obj (op ⊤)).isModule.toSMul r m
    apply congrArg (fun a : Γ(X,⊤) =>
      @SMul.smul Γ(X,⊤) Γ(M,⊤) (M.val.obj (op ⊤)).isModule.toSMul a m)
    have hi : (homOfLE (show (⊤ : (Spec Γ(X,⊤)).Opens) ≤ ⊤ from le_top)).op = 𝟙 _ := rfl
    rw [hi, CategoryTheory.Functor.map_id]
    change X.toSpecΓ.appTop ((Scheme.ΓSpecIso Γ(X,⊤)).inv r) = r
    rw [Scheme.toSpecΓ_appTop]
    exact (Scheme.ΓSpecIso Γ(X,⊤)).inv_hom_id_apply r

lemma affineSpecTopSections_annihilator [IsAffine X] (M : X.Modules) (I : Ideal Γ(X,⊤))
    (h : I ≤ Module.annihilator Γ(X,⊤) Γ(M,⊤)) :
    I ≤ Module.annihilator Γ(X,⊤)
      (moduleSpecΓFunctor.obj (PiExponent.GlobalSectionClearing.affineToSpecModule M)) := by
  intro r hr
  rw [Module.mem_annihilator] at *
  intro m
  apply (affineSpecTopSections M).injective
  rw [map_smul, map_zero]
  exact Module.mem_annihilator.mp (h hr) _

def affineDescentAlong [IsAffine X] [IsAffine Y] (f : Y ⟶ X)
    (hf : Function.Surjective f.appTop) (M : X.Modules)
    (h : RingHom.ker f.appTop.hom ≤ Module.annihilator Γ(X,⊤) Γ(M,⊤)) : Y.Modules :=
  (Scheme.Modules.pushforward Y.isoSpec.inv).obj
    (specSurjectiveDescent f.appTop hf
      (PiExponent.GlobalSectionClearing.affineToSpecModule M)
      (affineSpecTopSections_annihilator M _ h))

def affineDescentAlongPushforwardIso [IsAffine X] [IsAffine Y] (f : Y ⟶ X)
    (hf : Function.Surjective f.appTop) (M : X.Modules) [M.IsQuasicoherent]
    (h : RingHom.ker f.appTop.hom ≤ Module.annihilator Γ(X,⊤) Γ(M,⊤)) :
    (Scheme.Modules.pushforward f).obj (affineDescentAlong f hf M h) ≅ M := by
  let A := specSurjectiveDescent f.appTop hf
    (PiExponent.GlobalSectionClearing.affineToSpecModule M)
    (affineSpecTopSections_annihilator M _ h)
  exact (Scheme.Modules.pushforwardComp Y.isoSpec.inv f).app A ≪≫
    (Scheme.Modules.pushforwardCongr (Scheme.isoSpec_inv_naturality f).symm).app A ≪≫
    ((Scheme.Modules.pushforwardComp (Spec.map f.appTop) X.isoSpec.inv).app A).symm ≪≫
    (Scheme.Modules.pushforward X.isoSpec.inv).mapIso
      (specSurjectiveDescentPushforwardIso f.appTop hf
        (PiExponent.GlobalSectionClearing.affineToSpecModule M)
        (affineSpecTopSections_annihilator M _ h)) ≪≫
    (Scheme.Modules.pushforwardComp X.isoSpec.hom X.isoSpec.inv).app M ≪≫
    (Scheme.Modules.pushforwardCongr X.isoSpec.hom_inv_id).app M ≪≫
    (Scheme.Modules.pushforwardId X).app M

theorem exists_affine_closed_descent [IsAffine X] (f : Y ⟶ X) [IsClosedImmersion f]
    (M : X.Modules) [M.IsQuasicoherent]
    (h : RingHom.ker f.appTop.hom ≤ Module.annihilator Γ(X,⊤) Γ(M,⊤)) :
    ∃ N : Y.Modules, Nonempty ((Scheme.Modules.pushforward f).obj N ≅ M) := by
  obtain ⟨hY, hf⟩ := IsClosedImmersion.isAffine_surjective_of_isAffine f
  exact ⟨affineDescentAlong f hf M h, ⟨affineDescentAlongPushforwardIso f hf M h⟩⟩

end
end PiExponentSeshadri.ClosedAnnihilatedDescent

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/AffineThickeningCriterion.lean <==
import Mathlib.AlgebraicGeometry.Morphisms.Affine

namespace OAI

namespace PiExponentSeshadri.Geometry
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite

variable {X Y : Scheme}

theorem isUnit_of_basicOpen_eq_top (r : Γ(X,⊤)) (hr : X.basicOpen r = ⊤) :
    IsUnit r := by
  apply X.toRingedSpace.isUnit_of_isUnit_germ ⊤ r
  intro x hx
  exact (X.mem_basicOpen_top r x).mp (by rw [hr]; trivial)

theorem appTop_reflects_isUnit (f : Y ⟶ X) (hf : Function.Surjective f)
    (r : Γ(X,⊤)) (hr : IsUnit (f.appTop r)) : IsUnit r := by
  apply isUnit_of_basicOpen_eq_top r
  apply top_unique
  intro x hx
  obtain ⟨y, rfl⟩ := hf x
  have hy : y ∈ f ⁻¹ᵁ X.basicOpen r := by
    rw [Scheme.preimage_basicOpen_top, Y.basicOpen_of_isUnit hr]
    trivial
  exact hy

theorem isAffineOpen_basicOpen_of_le (r : Γ(X,⊤)) (U : X.Opens)
    (hU : IsAffineOpen U) (hr : X.basicOpen r ≤ U) :
    IsAffineOpen (X.basicOpen r) := by
  have h := hU.basicOpen (X.presheaf.map (homOfLE (show U ≤ ⊤ from le_top)).op r)
  rwa [Scheme.basicOpen_res, inf_eq_right.mpr hr] at h

theorem isAffine_of_surjective_appTop (f : Y ⟶ X) [IsAffine Y]
    (hf : Function.Surjective f) (hΓ : Function.Surjective f.appTop) : IsAffine X := by
  let S : Set Γ(X,⊤) := {r | IsAffineOpen (X.basicOpen r)}
  have hcover : (⊤ : Y.Opens) ≤ ⨆ a : (f.appTop '' S), Y.basicOpen a.1 := by
    intro y hy
    obtain ⟨U, hU, hyU, -⟩ := exists_isAffineOpen_mem_and_subset
      (show f y ∈ (⊤ : X.Opens) from trivial)
    obtain ⟨a, haU, hya⟩ := (isAffineOpen_top Y).exists_basicOpen_le
      (⟨y, hyU⟩ : f ⁻¹ᵁ U) (by trivial)
    obtain ⟨r, hr⟩ := hΓ a
    have hrU : X.basicOpen r ≤ U := by
      intro x hx
      obtain ⟨z, rfl⟩ := hf x
      apply haU
      have hz : z ∈ f ⁻¹ᵁ X.basicOpen r := hx
      rwa [Scheme.preimage_basicOpen_top, hr] at hz
    have hrS : r ∈ S := isAffineOpen_basicOpen_of_le r U hU hrU
    exact Opens.mem_iSup.mpr ⟨⟨a, r, hrS, hr⟩, hya⟩
  have hmap : Ideal.map f.appTop.hom (Ideal.span S) = ⊤ := by
    rw [Ideal.map_span]
    exact (isAffineOpen_top Y).self_le_iSup_basicOpen_iff.mp hcover
  obtain ⟨r, hrS, hr⟩ := (Ideal.mem_map_iff_of_surjective f.appTop.hom hΓ).mp
    (show (1 : Γ(Y,⊤)) ∈ Ideal.map f.appTop.hom (Ideal.span S) by rw [hmap]; trivial)
  have hunit : IsUnit r := appTop_reflects_isUnit f hf r (hr ▸ isUnit_one)
  exact isAffine_of_isAffineOpen_basicOpen S
    ((Ideal.span S).eq_top_of_isUnit_mem hrS hunit) (fun r hr => hr)

end
end PiExponentSeshadri.Geometry

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/ApproximationCenters.lean <==
import Mathlib.Analysis.Complex.Norm
import Mathlib.Analysis.SpecialFunctions.Pow.Asymptotics
import Mathlib.Tactic.FieldSimp
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.NormNum
import Mathlib.Tactic.Positivity
import Mathlib.Tactic.Ring
import Mathlib.Tactic.FunProp

namespace OAI

namespace PiExponent

noncomputable def approximatePeriod (p : ℤ) (q : ℕ) : ℂ :=
  2 * Complex.I * (p : ℂ) / (q : ℂ)

theorem approximatePeriod_ne_zero {p : ℤ} {q : ℕ} (hp : p ≠ 0) (hq : q ≠ 0) :
    approximatePeriod p q ≠ 0 := by
  unfold approximatePeriod
  exact div_ne_zero
    (mul_ne_zero (mul_ne_zero (by norm_num) Complex.I_ne_zero) (by exact_mod_cast hp))
    (by exact_mod_cast hq)

theorem approximation_centers_injective {p : ℤ} {q : ℕ}
    (hp : p ≠ 0) (hq : q ≠ 0) :
    Function.Injective (fun j : ℕ => (j : ℂ) * approximatePeriod p q) := by
  intro j k h
  have heq : (j : ℂ) = (k : ℂ) := mul_right_cancel₀ (approximatePeriod_ne_zero hp hq) h
  exact_mod_cast heq

noncomputable def logarithmicPeriod : ℂ := 2 * (Real.pi : ℂ) * Complex.I

theorem norm_period_error (p : ℤ) (q : ℕ) :
    ‖approximatePeriod p q - logarithmicPeriod‖ =
      2 * |Real.pi - (p : ℝ) / q| := by
  have heq : approximatePeriod p q - logarithmicPeriod =
      (2 * Complex.I) * (((p : ℝ) / q - Real.pi : ℝ) : ℂ) := by
    unfold approximatePeriod logarithmicPeriod
    push_cast
    ring
  rw [heq, norm_mul, Complex.norm_real, Real.norm_eq_abs]
  norm_num [norm_mul, abs_sub_comm]

theorem norm_center_error_le (nu : ℝ) {p : ℤ} {q j K : ℕ}
    (hj : j ≤ K)
    (happrox : |Real.pi - (p : ℝ) / q| ≤ (q : ℝ) ^ (-nu)) :
    ‖(j : ℂ) * (approximatePeriod p q - logarithmicPeriod)‖ ≤
      2 * K * (q : ℝ) ^ (-nu) := by
  rw [norm_mul, norm_period_error]
  have hjR : (j : ℝ) ≤ (K : ℝ) := by exact_mod_cast hj
  have hqpow : 0 ≤ (q : ℝ) ^ (-nu) := Real.rpow_nonneg (by positivity) _
  simp only [Complex.norm_natCast]
  nlinarith [abs_nonneg (Real.pi - (p : ℝ) / q)]

theorem ceil_log_bounds {q : ℕ} (hq : 1 ≤ q) :
    0 ≤ (⌈Real.log q⌉₊ : ℝ) - Real.log q ∧
      (⌈Real.log q⌉₊ : ℝ) - Real.log q < 1 := by
  have hlog : 0 ≤ Real.log (q : ℝ) := Real.log_nonneg (by exact_mod_cast hq)
  constructor
  · exact sub_nonneg.mpr (Nat.le_ceil _)
  · have := Nat.ceil_lt_add_one hlog
    linarith

theorem rpow_neg_le_exp_ceil_log (nu : ℝ) {q : ℕ} (hnu : 0 ≤ nu) (hq : 1 ≤ q) :
    (q : ℝ) ^ (-nu) ≤
      Real.exp nu * Real.exp (-nu * (⌈Real.log q⌉₊ : ℝ)) := by
  have hqpos : (0 : ℝ) < q := by exact_mod_cast (by omega : 0 < q)
  rw [Real.rpow_def_of_pos hqpos, ← Real.exp_add]
  apply Real.exp_le_exp.mpr
  have hw := (ceil_log_bounds hq).2
  nlinarith

theorem norm_center_error_exp (nu : ℝ) {p : ℤ} {q j K : ℕ}
    (hnu : 0 ≤ nu) (hq : 1 ≤ q) (hj : j ≤ K)
    (happrox : |Real.pi - (p : ℝ) / q| ≤ (q : ℝ) ^ (-nu)) :
    ‖(j : ℂ) * (approximatePeriod p q - logarithmicPeriod)‖ ≤
      (2 * K * Real.exp nu) * Real.exp (-nu * (⌈Real.log q⌉₊ : ℝ)) := by
  calc
    _ ≤ 2 * K * (q : ℝ) ^ (-nu) := norm_center_error_le nu hj happrox
    _ ≤ 2 * K * (Real.exp nu * Real.exp (-nu * (⌈Real.log q⌉₊ : ℝ))) :=
      mul_le_mul_of_nonneg_left (rpow_neg_le_exp_ceil_log nu hnu hq) (by positivity)
    _ = _ := by ring

end PiExponent

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/ApproximationSelection.lean <==
import Mathlib.Analysis.Real.Pi.Bounds
import Mathlib.Analysis.SpecialFunctions.Pow.Real
import Mathlib.Tactic

namespace OAI

namespace PiExponent

theorem exists_large_log_approximation
    (nu X : ℝ) (hnu : 0 < nu)
    (hbad : ∀ Q : ℕ, ∃ p : ℤ, ∃ q : ℕ,
      Q ≤ q ∧ |Real.pi - (p : ℝ) / q| ≤ (q : ℝ) ^ (-nu)) :
    ∃ p : ℤ, ∃ q : ℕ,
      2 ≤ q ∧ X < Real.log q ∧ p ≠ 0 ∧
        |Real.pi - (p : ℝ) / q| ≤ (q : ℝ) ^ (-nu) := by
  obtain ⟨N, hN⟩ := exists_nat_gt (Real.exp X)
  obtain ⟨p, q, hq, happrox⟩ := hbad (max 2 N)
  have hq2 : 2 ≤ q := le_trans (le_max_left _ _) hq
  have hNq : N ≤ q := le_trans (le_max_right _ _) hq
  have hexp : Real.exp X < (q : ℝ) := lt_of_lt_of_le hN (by exact_mod_cast hNq)
  have hlog : X < Real.log q := by
    simpa using Real.log_lt_log (Real.exp_pos X) hexp
  have hp : p ≠ 0 := by
    intro hp0
    have hpow : (q : ℝ) ^ (-nu) ≤ 1 :=
      Real.rpow_le_one_of_one_le_of_nonpos (by exact_mod_cast (by omega : 1 ≤ q))
        (by linarith)
    have hpi : Real.pi ≤ (q : ℝ) ^ (-nu) := by
      simpa [hp0, abs_of_pos Real.pi_pos] using happrox
    have hpi2 := Real.pi_gt_three
    linarith
  exact ⟨p, q, hq2, hlog, hp, happrox⟩

end PiExponent

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/Arithmetic.lean <==
import Mathlib.Algebra.Polynomial.Eval.Subring
import Mathlib.LinearAlgebra.Matrix.Determinant.Basic
import Mathlib.NumberTheory.Chebyshev
import Mathlib.NumberTheory.Zsqrtd.GaussianInt
import Mathlib.RingTheory.PowerSeries.Log
import Mathlib.RingTheory.PowerSeries.Trunc
import Mathlib.Tactic

namespace OAI

namespace PiExponent.Arithmetic

noncomputable def lcmConstant : ℝ := Real.log 4 + 4

theorem lcmConstant_pos : 0 < lcmConstant := by
  have h : 0 < Real.log (4 : ℝ) := Real.log_pos (by norm_num)
  dsimp [lcmConstant]
  linarith

theorem log_lcmUpto_le (n : ℕ) :
    Real.log (Nat.lcmUpto n : ℝ) ≤ lcmConstant * n := by
  rw [← Chebyshev.psi_eq_log_lcmUpto]
  exact Chebyshev.psi_le_const_mul_self (by positivity)

theorem gaussian_norm_one_le (z : GaussianInt) (hz : z ≠ 0) :
    1 ≤ ‖(z : ℂ)‖ := by
  have hi : (1 : ℤ) ≤ z.norm := (GaussianInt.norm_pos.mpr hz)
  have hr : (1 : ℝ) ≤ (z.norm : ℝ) := by exact_mod_cast hi
  rw [GaussianInt.intCast_real_norm, Complex.normSq_eq_norm_sq] at hr
  have hn : 0 ≤ ‖(z : ℂ)‖ := norm_nonneg _
  nlinarith

theorem gaussian_det_norm_one_le {ι : Type*} [Fintype ι] [DecidableEq ι]
    (A : Matrix ι ι GaussianInt) (hA : A.det ≠ 0) :
    1 ≤ ‖(A.map GaussianInt.toComplex).det‖ := by
  change 1 ≤ ‖(GaussianInt.toComplex.mapMatrix A).det‖
  rw [← RingHom.map_det]
  exact gaussian_norm_one_le A.det hA

theorem det_row_column_scale {ι : Type*} [Fintype ι] [DecidableEq ι]
    (A : Matrix ι ι ℂ) (r c : ι → ℂ) :
    Matrix.det (fun i j => r i * (c j * A i j)) =
      (∏ i, r i) * (∏ j, c j) * A.det := by
  calc
    _ = (∏ i, r i) * (Matrix.of fun i j => c j * A i j).det :=
      Matrix.det_mul_column r (Matrix.of fun i j => c j * A i j)
    _ = _ := by rw [Matrix.det_mul_row c A]; ring

theorem cleared_det_norm_bound {ι : Type*} [Fintype ι] [DecidableEq ι]
    (A : Matrix ι ι ℂ) (B : Matrix ι ι GaussianInt)
    (r c : ι → ℝ) (hr : ∀ i, 0 < r i) (hc : ∀ i, 0 < c i)
    (hA : A.det ≠ 0)
    (hB : B.map GaussianInt.toComplex = fun i j => (r i : ℂ) * ((c j : ℂ) * A i j)) :
    1 ≤ (∏ i, r i) * (∏ j, c j) * ‖A.det‖ := by
  have hd : (B.map GaussianInt.toComplex).det =
      (∏ i, (r i : ℂ)) * (∏ j, (c j : ℂ)) * A.det := by
    rw [hB, det_row_column_scale]
  have hn : B.det ≠ 0 := by
    intro he
    have hz : (B.map GaussianInt.toComplex).det = 0 := by
      change (GaussianInt.toComplex.mapMatrix B).det = 0
      rw [← RingHom.map_det, he, map_zero]
    rw [hd] at hz
    have hr' : (∏ i, (r i : ℂ)) ≠ 0 := Finset.prod_ne_zero_iff.mpr (by
      intro i hi
      exact_mod_cast (hr i).ne')
    have hc' : (∏ j, (c j : ℂ)) ≠ 0 := Finset.prod_ne_zero_iff.mpr (by
      intro j hj
      exact_mod_cast (hc j).ne')
    exact mul_ne_zero (mul_ne_zero hr' hc') hA hz
  have h := gaussian_det_norm_one_le B hn
  rw [hd, norm_mul, norm_mul, norm_prod, norm_prod] at h
  simpa only [Complex.norm_real, Real.norm_eq_abs, abs_of_pos (hr _),
    abs_of_pos (hc _)] using h

theorem cleared_det_log_bound {ι : Type*} [Fintype ι] [DecidableEq ι]
    (A : Matrix ι ι ℂ) (B : Matrix ι ι GaussianInt)
    (r c : ι → ℝ) (hr : ∀ i, 0 < r i) (hc : ∀ i, 0 < c i)
    (hA : A.det ≠ 0)
    (hB : B.map GaussianInt.toComplex = fun i j => (r i : ℂ) * ((c j : ℂ) * A i j)) :
    -(∑ i, Real.log (r i)) - ∑ j, Real.log (c j) ≤ Real.log ‖A.det‖ := by
  have hrp : 0 < ∏ i, r i := Finset.prod_pos (by intro i hi; exact hr i)
  have hcp : 0 < ∏ i, c i := Finset.prod_pos (by intro i hi; exact hc i)
  have hn : 0 < ‖A.det‖ := norm_pos_iff.mpr hA
  have h := Real.log_nonneg (cleared_det_norm_bound A B r c hr hc hA hB)
  rw [Real.log_mul (mul_pos hrp hcp).ne' hn.ne', Real.log_mul hrp.ne' hcp.ne',
    Real.log_prod (by intro i hi; exact (hr i).ne'),
    Real.log_prod (by intro i hi; exact (hc i).ne')] at h
  linarith

theorem log_lcm_power_product_le {ι : Type*} (s : Finset ι) (T e : ι → ℕ) :
    Real.log (∏ i ∈ s, (Nat.lcmUpto (T i) : ℝ) ^ e i) ≤
      lcmConstant * ∑ i ∈ s, (e i : ℝ) * T i := by
  rw [Real.log_prod (by intro i hi; exact pow_ne_zero _ (by exact_mod_cast Nat.lcmUpto_ne_zero (T i)))]
  simp_rw [Real.log_pow]
  rw [Finset.mul_sum]
  apply Finset.sum_le_sum
  intro i hi
  have h := mul_le_mul_of_nonneg_left (log_lcmUpto_le (T i)) (Nat.cast_nonneg (e i) : (0 : ℝ) ≤ e i)
  nlinarith only [h]

theorem log_lcm_floor_product_le {ι : Type*} (s : Finset ι)
    (T : ι → ℕ) (w : ι → ℝ) (H : ℝ) (hH : 0 ≤ H) (hw : ∀ i ∈ s, 0 < w i) :
    Real.log (∏ i ∈ s, (Nat.lcmUpto (T i) : ℝ) ^ ⌊H / w i⌋₊) ≤
      H * lcmConstant * ∑ i ∈ s, (T i : ℝ) / w i := by
  calc
    _ ≤ lcmConstant * ∑ i ∈ s, (⌊H / w i⌋₊ : ℝ) * T i :=
      log_lcm_power_product_le s T _
    _ ≤ lcmConstant * ∑ i ∈ s, (H / w i) * T i := by
      apply mul_le_mul_of_nonneg_left _ lcmConstant_pos.le
      apply Finset.sum_le_sum
      intro i hi
      apply mul_le_mul_of_nonneg_right _ (Nat.cast_nonneg (T i))
      exact Nat.floor_le (div_nonneg hH (hw i hi).le)
    _ = _ := by
      rw [Finset.mul_sum, Finset.mul_sum]
      apply Finset.sum_congr rfl
      intro i hi
      ring

theorem sum_ceil_truncation_div_le {ι : Type*} (s : Finset ι)
    (w : ι → ℝ) (F v : ℝ) (hF : 0 ≤ F) (hv : 0 < v) (hw : ∀ i ∈ s, 0 < w i) :
    (∑ i ∈ s, (⌈F * w i / v⌉₊ : ℝ) / w i) ≤
      F * s.card / v + ∑ i ∈ s, 1 / w i := by
  calc
    _ ≤ ∑ i ∈ s, (F * w i / v + 1) / w i := by
      apply Finset.sum_le_sum
      intro i hi
      apply div_le_div_of_nonneg_right _ (hw i hi).le
      exact (Nat.ceil_lt_add_one (div_nonneg (mul_nonneg hF (hw i hi).le) hv.le)).le
    _ = ∑ i ∈ s, (F / v + 1 / w i) := by
      apply Finset.sum_congr rfl
      intro i hi
      field_simp [(hw i hi).ne', hv.ne']
    _ = _ := by rw [Finset.sum_add_distrib, Finset.sum_const]; simp; ring

theorem truncation_denominator_log_le {ι : Type*} (s : Finset ι)
    (w : ι → ℝ) (F v H : ℝ) (hF : 0 ≤ F) (hv : 0 < v) (hH : 0 < H)
    (hw : ∀ i ∈ s, 0 < w i) :
    Real.log (∏ i ∈ s,
      (Nat.lcmUpto (⌈F * w i / v⌉₊) : ℝ) ^ ⌊H / w i⌋₊) / H ≤
      lcmConstant * F * s.card / v + lcmConstant * ∑ i ∈ s, 1 / w i := by
  apply (div_le_iff₀ hH).mpr
  calc
    _ ≤ H * lcmConstant * ∑ i ∈ s, (⌈F * w i / v⌉₊ : ℝ) / w i :=
      log_lcm_floor_product_le s _ w H hH.le hw
    _ ≤ H * lcmConstant * (F * s.card / v + ∑ i ∈ s, 1 / w i) := by
      exact mul_le_mul_of_nonneg_left (sum_ceil_truncation_div_le s w F v hF hv hw)
        (mul_pos hH lcmConstant_pos).le
    _ = _ := by ring

theorem dvd_lcmUpto_of_pos_le {k T : ℕ} (hk : 0 < k) (hkT : k ≤ T) :
    k ∣ Nat.lcmUpto T := by
  exact Finset.dvd_lcm (f := id) (Finset.mem_Icc.mpr ⟨hk, hkT⟩)

theorem lcm_mul_log_coeff_gaussian (T k : ℕ) (hk : k ≤ T) :
    (Nat.lcmUpto T : ℂ) * PowerSeries.coeff k (PowerSeries.log ℂ) ∈
      GaussianInt.toComplex.range := by
  by_cases hk0 : k = 0
  · simp [hk0]
  obtain ⟨m, hm⟩ := dvd_lcmUpto_of_pos_le (Nat.pos_of_ne_zero hk0) hk
  refine ⟨((-1 : GaussianInt) ^ (k + 1)) * (m : GaussianInt), ?_⟩
  rw [PowerSeries.coeff_log, ite_eq_right hk0, hm]
  have hkC : (k : ℂ) ≠ 0 := by exact_mod_cast hk0
  simp only [map_mul, map_pow, map_neg, map_one, map_natCast, map_div₀, Nat.cast_mul]
  field_simp

theorem cleared_log_trunc_mem (T : ℕ) :
    Polynomial.C (Nat.lcmUpto T : ℂ) * PowerSeries.trunc T (PowerSeries.log ℂ) ∈
      (Polynomial.mapRingHom GaussianInt.toComplex).range := by
  apply (Polynomial.mem_map_range GaussianInt.toComplex).mpr
  intro k
  rw [Polynomial.coeff_C_mul, PowerSeries.coeff_trunc]
  split_ifs with hk
  · exact lcm_mul_log_coeff_gaussian T k hk.le
  · simp

theorem exists_cleared_log_trunc (T : ℕ) :
    ∃ P : Polynomial GaussianInt,
      P.map GaussianInt.toComplex =
        Polynomial.C (Nat.lcmUpto T : ℂ) * PowerSeries.trunc T (PowerSeries.log ℂ) :=
  cleared_log_trunc_mem T

theorem gaussian_C_mem (z : GaussianInt) :
    Polynomial.C (z : ℂ) ∈ (Polynomial.mapRingHom GaussianInt.toComplex).range := by
  exact ⟨Polynomial.C z, by simp⟩

theorem cleared_shifted_log_trunc_mem (T q : ℕ) (z : GaussianInt) :
    Polynomial.C (Nat.lcmUpto T : ℂ) *
      (Polynomial.C (z : ℂ) + Polynomial.C (q : ℂ) *
        PowerSeries.trunc T (PowerSeries.log ℂ)) ∈
      (Polynomial.mapRingHom GaussianInt.toComplex).range := by
  let S := (Polynomial.mapRingHom GaussianInt.toComplex).range
  have hL : Polynomial.C (Nat.lcmUpto T : ℂ) ∈ S := by
    simp
  have hq : Polynomial.C (q : ℂ) ∈ S := by
    simp
  have hlog := cleared_log_trunc_mem T
  have h := S.add_mem (S.mul_mem hL (gaussian_C_mem z)) (S.mul_mem hq hlog)
  convert h using 1
  ring

theorem cleared_polynomial_power_mem (L e d : ℕ) (f : Polynomial ℂ) (hd : d ≤ e)
    (hf : Polynomial.C (L : ℂ) * f ∈ (Polynomial.mapRingHom GaussianInt.toComplex).range) :
    Polynomial.C ((L : ℂ) ^ e) * f ^ d ∈
      (Polynomial.mapRingHom GaussianInt.toComplex).range := by
  let S := (Polynomial.mapRingHom GaussianInt.toComplex).range
  have hL : Polynomial.C (L : ℂ) ∈ S := by
    simp
  have h := S.mul_mem (S.pow_mem hL (e - d)) (S.pow_mem hf d)
  have he : e = (e - d) + d := (Nat.sub_add_cancel hd).symm
  rw [he, map_pow, pow_add]
  simpa only [mul_pow, mul_assoc] using h

theorem cleared_polynomial_product_mem {ι : Type*} (s : Finset ι)
    (L e d : ι → ℕ) (f : ι → Polynomial ℂ) (hd : ∀ i ∈ s, d i ≤ e i)
    (hf : ∀ i ∈ s, Polynomial.C (L i : ℂ) * f i ∈
      (Polynomial.mapRingHom GaussianInt.toComplex).range) :
    Polynomial.C (∏ i ∈ s, (L i : ℂ) ^ e i) * (∏ i ∈ s, f i ^ d i) ∈
      (Polynomial.mapRingHom GaussianInt.toComplex).range := by
  let S := (Polynomial.mapRingHom GaussianInt.toComplex).range
  have h := S.prod_mem (fun i hi => cleared_polynomial_power_mem (L i) (e i) (d i)
    (f i) (hd i hi) (hf i hi))
  simpa only [← Finset.prod_mul_distrib, map_prod] using h

theorem common_denominator_coeff_gaussian {ι : Type*} (s : Finset ι)
    (L e d : ι → ℕ) (f : ι → Polynomial ℂ) (P : Polynomial GaussianInt)
    (hd : ∀ i ∈ s, d i ≤ e i)
    (hf : ∀ i ∈ s, Polynomial.C (L i : ℂ) * f i ∈
      (Polynomial.mapRingHom GaussianInt.toComplex).range) (k : ℕ) :
    (∏ i ∈ s, (L i : ℂ) ^ e i) *
      (P.map GaussianInt.toComplex * ∏ i ∈ s, f i ^ d i).coeff k ∈
      GaussianInt.toComplex.range := by
  let S := (Polynomial.mapRingHom GaussianInt.toComplex).range
  have hP : P.map GaussianInt.toComplex ∈ S := ⟨P, rfl⟩
  have h := S.mul_mem hP (cleared_polynomial_product_mem s L e d f hd hf)
  have he : P.map GaussianInt.toComplex *
      (Polynomial.C (∏ i ∈ s, (L i : ℂ) ^ e i) * ∏ i ∈ s, f i ^ d i) =
      Polynomial.C (∏ i ∈ s, (L i : ℂ) ^ e i) *
        (P.map GaussianInt.toComplex * ∏ i ∈ s, f i ^ d i) := by ring
  rw [he] at h
  have hc := (Polynomial.mem_map_range GaussianInt.toComplex).mp h k
  simpa only [Polynomial.coeff_C_mul] using hc

theorem cleared_det_log_bound_of_entries {ι : Type*} [Fintype ι] [DecidableEq ι]
    (A : Matrix ι ι ℂ) (r c : ι → ℝ) (hr : ∀ i, 0 < r i) (hc : ∀ i, 0 < c i)
    (hA : A.det ≠ 0)
    (hentries : ∀ i j, (r i : ℂ) * ((c j : ℂ) * A i j) ∈ GaussianInt.toComplex.range) :
    -(∑ i, Real.log (r i)) - ∑ j, Real.log (c j) ≤ Real.log ‖A.det‖ := by
  classical
  choose B hB using hentries
  apply cleared_det_log_bound A B r c hr hc hA
  ext i j
  exact hB i j

theorem cleared_det_log_bound_with_denominator {ι : Type*} [Fintype ι] [DecidableEq ι]
    (A : Matrix ι ι ℂ) (r c : ι → ℝ) (D : ℝ)
    (hD : 0 < D) (hr : ∀ i, 0 < r i) (hc : ∀ i, 0 < c i) (hA : A.det ≠ 0)
    (hentries : ∀ i j, (D : ℂ) * (r i : ℂ) * ((c j : ℂ) * A i j) ∈
      GaussianInt.toComplex.range) :
    -(Fintype.card ι : ℝ) * Real.log D - (∑ i, Real.log (r i)) -
      ∑ j, Real.log (c j) ≤ Real.log ‖A.det‖ := by
  have h := cleared_det_log_bound_of_entries A (fun i => D * r i) c
    (fun i => mul_pos hD (hr i)) hc hA (by simpa using hentries)
  simp_rw [Real.log_mul hD.ne' (hr _).ne'] at h
  rw [Finset.sum_add_distrib, Finset.sum_const] at h
  simp only [Finset.card_univ, nsmul_eq_mul] at h
  linarith

theorem shifted_truncation_product_coeff_gaussian {ι : Type*} (s : Finset ι)
    (T q e d : ι → ℕ) (z : ι → GaussianInt) (P : Polynomial GaussianInt)
    (hd : ∀ i ∈ s, d i ≤ e i) (k : ℕ) :
    (∏ i ∈ s, (Nat.lcmUpto (T i) : ℂ) ^ e i) *
      (P.map GaussianInt.toComplex * ∏ i ∈ s,
        (Polynomial.C (z i : ℂ) + Polynomial.C (q i : ℂ) *
          PowerSeries.trunc (T i) (PowerSeries.log ℂ)) ^ d i).coeff k ∈
      GaussianInt.toComplex.range := by
  exact common_denominator_coeff_gaussian s (fun i => Nat.lcmUpto (T i)) e d _ P hd
    (fun i hi => cleared_shifted_log_trunc_mem (T i) (q i) (z i)) k

theorem column_log_cost_le {ι : Type*} (s : Finset ι) (a q : ι → ℕ) :
    (∑ i ∈ s, (a i : ℝ) * Real.log (q i)) ≤
      ∑ i ∈ s, (a i : ℝ) * (⌈Real.log (q i)⌉₊ : ℝ) := by
  apply Finset.sum_le_sum
  intro i hi
  exact mul_le_mul_of_nonneg_left (Nat.le_ceil _) (Nat.cast_nonneg _)

theorem sum_exponents_le_weight_div {ι : Type*} (s : Finset ι)
    (a : ι → ℕ) (w : ι → ℝ) (wmin : ℝ) (hmin : 0 < wmin)
    (hw : ∀ i ∈ s, wmin ≤ w i) :
    (∑ i ∈ s, (a i : ℝ)) ≤ (∑ i ∈ s, (a i : ℝ) * w i) / wmin := by
  apply (le_div_iff₀ hmin).mpr
  rw [Finset.sum_mul]
  exact Finset.sum_le_sum (fun i hi => mul_le_mul_of_nonneg_left (hw i hi) (Nat.cast_nonneg _))

theorem row_log_cost_lower {ι : Type*} (s : Finset ι)
    (a q : ι → ℕ) (wmin U : ℝ) (hmin : 0 < wmin)
    (hw : ∀ i ∈ s, wmin ≤ (⌈Real.log (q i)⌉₊ : ℝ))
    (hbudget : (∑ i ∈ s, (a i : ℝ) * (⌈Real.log (q i)⌉₊ : ℝ)) ≤ U) :
    (∑ i ∈ s, (a i : ℝ) * (⌈Real.log (q i)⌉₊ : ℝ)) - U / wmin ≤
      ∑ i ∈ s, (a i : ℝ) * Real.log (q i) := by
  have hsum := sum_exponents_le_weight_div s a (fun i => (⌈Real.log (q i)⌉₊ : ℝ))
    wmin hmin hw
  have hsumU : (∑ i ∈ s, (a i : ℝ)) ≤ U / wmin :=
    hsum.trans (div_le_div_of_nonneg_right hbudget hmin.le)
  have hceil : (∑ i ∈ s, (a i : ℝ) * (⌈Real.log (q i)⌉₊ : ℝ)) ≤
      (∑ i ∈ s, (a i : ℝ) * Real.log (q i)) + ∑ i ∈ s, (a i : ℝ) := by
    rw [← Finset.sum_add_distrib]
    apply Finset.sum_le_sum
    intro i hi
    have h := mul_le_mul_of_nonneg_left
      (Nat.ceil_lt_add_one (Real.log_natCast_nonneg (q i))).le (Nat.cast_nonneg (a i) : (0 : ℝ) ≤ a i)
    nlinarith only [h]
  linarith

theorem normalized_arithmetic_bound (M H b E δ logD columnCost rowCost logAbsDet : ℝ)
    (hM : 0 < M) (hH : 0 < H)
    (hclear : -M * logD - columnCost + rowCost ≤ logAbsDet)
    (hden : logD ≤ H * E)
    (hcol : columnCost ≤ M * H)
    (hrow : M * H * b - M * H * δ ≤ rowCost) :
    -(1 - b) - (E + δ) ≤ logAbsDet / (M * H) := by
  apply (le_div_iff₀ (mul_pos hM hH)).mpr
  have hd := mul_le_mul_of_nonneg_left hden hM.le
  nlinarith only [hclear, hd, hcol, hrow]

end PiExponent.Arithmetic

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/CanonicalAffineRecovery.lean <==
import OAI.NumberTheory.PiExponent.Geometry.CanonicalRecoveryProperties
import OAI.NumberTheory.PiExponent.LocalAlgebra.AffineIdealSections
import OAI.NumberTheory.PiExponent.LocalAlgebra.IdealSectionRestriction
import OAI.NumberTheory.PiExponent.LocalAlgebra.PresentedIdealIso

namespace OAI

noncomputable section
namespace PiExponent.CanonicalAffineRecovery
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
open PiExponentSeshadri.Geometry PiExponentSeshadri.IdealModule PiExponentSeshadri.IdealPullback
open GeometrySupport

private theorem bijective_iff_of_square {A B C D : Type*}
    (p : A → B) (q : C → D) (a : A → C) (b : B → D)
    (ha : Function.Bijective a) (hb : Function.Bijective b)
    (h : ∀ x, b (p x) = q (a x)) : Function.Bijective p ↔ Function.Bijective q := by
  have he : b ∘ p = q ∘ a := funext h
  rw [← hb.of_comp_iff' p, he]
  exact Function.Bijective.of_comp_iff q ha

theorem bijective_iff_comap {R : Type} [CommRing R] {Y : Scheme.{0}}
    (I : Ideal R) (f : Y ⟶ Spec (CommRingCat.of R)) [QuasiCompact f]
    (L : LineBundle Y) (ι : L.sheaf ⟶ structureSheaf Y)
    (hL : PresentsPullbackIdeal (specIdeal I) f L ι)
    (r : I → Γ(L.sheaf,⊤))
    (hr : ∀ a : I, ι.app ⊤ (r a) =
      f.appTop ((Scheme.ΓSpecIso (CommRingCat.of R)).inv a.val)) :
    Function.Bijective r ↔
      Function.Bijective ((IdealPullbackMap.comap f (specIdeal I)).app ⊤) := by
  let t := PresentedIdealIso.toIdealModule (specIdeal I) f L ι hL
  have ht : Function.Bijective (t.app ⊤) := ConcreteCategory.bijective_of_isIso _
  have hdiag (a : I) :
      t.app ⊤ (r a) =
        IdealSectionRestriction.pullback f (specIdeal I) ⊤ ⊤ (by simp)
          ((AffineIdealSections.equiv I).symm a) := by
    apply IdealSectionRestriction.inclusion_injective ((specIdeal I).comap f) ⊤
    have h₁ := congrArg (fun g => g.app ⊤ (r a))
      (PresentedIdealIso.toIdealModule_inclusion (specIdeal I) f L ι hL)
    have h₂ := IdealSectionRestriction.pullback_inclusion f (specIdeal I) ⊤ ⊤
      (by simp) ((AffineIdealSections.equiv I).symm a)
    have htop : f.appLE ⊤ ⊤ (by simp) = f.appTop := f.appLE_eq_app
    rw [htop] at h₂
    have h₃ := AffineIdealSections.equiv_symm_inclusion I a
    exact (h₁.trans (hr a)).trans
      ((congrArg f.appTop h₃).symm.trans h₂.symm)
  exact (bijective_iff_of_square r
    (IdealSectionRestriction.pullback f (specIdeal I) ⊤ ⊤ (by simp))
    (AffineIdealSections.equiv I).symm (t.app ⊤)
    (AffineIdealSections.equiv I).symm.bijective ht hdiag).trans
      (IdealSectionRestriction.pullback_bijective_iff_comap f (specIdeal I) ⊤ ⊤
        (by simp) (by simp))

theorem power_bijective_iff_comap {R : Type} [CommRing R] {Y : Scheme.{0}}
    (I : Ideal R) (f : Y ⟶ Spec (CommRingCat.of R)) [QuasiCompact f]
    (L : LineBundle Y) (ι : L.sheaf ⟶ structureSheaf Y)
    (hL : PresentsPullbackIdeal (specIdeal I) f L ι) (n : ℕ)
    (r : ↥(I^n : Ideal R) → Γ((L.pow n).sheaf,⊤))
    (hr : ∀ a : ↥(I^n : Ideal R), (idealPowerInclusion L ι n).app ⊤ (r a) =
      f.appTop ((Scheme.ΓSpecIso (CommRingCat.of R)).inv a.val)) :
    Function.Bijective r ↔ CanonicalRecoveryProperties.ComapBijective f (specIdeal (I^n)) ⊤ := by
  have hp : PresentsPullbackIdeal (specIdeal (I^n)) f (L.pow n) (idealPowerInclusion L ι n) := by
    rw [specIdeal_pow]
    exact PresentedIdealIso.idealPower_presents (specIdeal I) f L ι hL n
  exact bijective_iff_comap (I^n) f (L.pow n) (idealPowerInclusion L ι n) hp r hr

end PiExponent.CanonicalAffineRecovery

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/ClosedAnnihilatedDescent.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.FiniteGlobalPresentation

namespace OAI

namespace PiExponentSeshadri.ClosedAnnihilatedDescent
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
variable {R S : CommRingCat.{0}}

def specPushforwardSectionsIso (φ : R ⟶ S) (N : (Spec S).Modules) :
    moduleSpecΓFunctor.obj ((Scheme.Modules.pushforward (Spec.map φ)).obj N) ≅
      (ModuleCat.restrictScalars φ.hom).obj (moduleSpecΓFunctor.obj N) := by
  let E : TopCat.Sheaf (ModuleCat R) (Spec R) ⥤ ModuleCat R :=
    TopCat.Sheaf.forget _ _ ⋙ (evaluation _ _).obj (op ⊤)
  exact E.mapIso ((pushforwardCompModulesSpecToSheafIso φ).app N)

def specPushforwardTildeIso (φ : R ⟶ S) (N : ModuleCat S) :
    (Scheme.Modules.pushforward (Spec.map φ)).obj (tilde N) ≅
      tilde ((ModuleCat.restrictScalars φ.hom).obj N) := by
  let P := (Scheme.Modules.pushforward (Spec.map φ)).obj (tilde N)
  let : IsIso P.fromTildeΓ := isIso_fromTildeΓ_pushforward φ (tilde N)
  exact (asIso P.fromTildeΓ).symm ≪≫ (tilde.functor R).mapIso
    (specPushforwardSectionsIso φ (tilde N) ≪≫
      (ModuleCat.restrictScalars φ.hom).mapIso (tilde.isoTop N).symm)

def quotientModule (I : Ideal R) (M : ModuleCat R)
    (h : I ≤ Module.annihilator R M) : ModuleCat (CommRingCat.of (R ⧸ I)) := by
  let ht : Module.IsTorsionBySet R M I := fun {x} {a} =>
    Module.mem_annihilator.mp (h a.property) x
  letI := ht.module
  exact ModuleCat.of _ M

def quotientModuleRestrictIso (I : Ideal R) (M : ModuleCat R)
    (h : I ≤ Module.annihilator R M) :
    (ModuleCat.restrictScalars (Ideal.Quotient.mk I)).obj (quotientModule I M h) ≅ M :=
  Iso.refl M

def affineDescent (I : Ideal R) (M : (Spec R).Modules)
    (h : I ≤ Module.annihilator R (moduleSpecΓFunctor.obj M)) :
    (Spec (CommRingCat.of (R ⧸ I))).Modules :=
  tilde (quotientModule I (moduleSpecΓFunctor.obj M) h)

instance affineDescent_isQuasicoherent (I : Ideal R) (M : (Spec R).Modules)
    (h : I ≤ Module.annihilator R (moduleSpecΓFunctor.obj M)) :
    (affineDescent I M h).IsQuasicoherent := by
  unfold affineDescent
  infer_instance

def affineDescentPushforwardIso (I : Ideal R) (M : (Spec R).Modules) [M.IsQuasicoherent]
    (h : I ≤ Module.annihilator R (moduleSpecΓFunctor.obj M)) :
    (Scheme.Modules.pushforward (Spec.map (CommRingCat.ofHom (Ideal.Quotient.mk I)))).obj
      (affineDescent I M h) ≅ M :=
  specPushforwardTildeIso _ _ ≪≫
    (tilde.functor R).mapIso (quotientModuleRestrictIso I (moduleSpecΓFunctor.obj M) h) ≪≫
      @asIso _ _ _ _ M.fromTildeΓ
        (Scheme.Modules.isIso_fromTildeΓ_of_isQuasicoherent M)

instance quotientModule_finite (I : Ideal R) (M : ModuleCat R) [Module.Finite R M]
    (h : I ≤ Module.annihilator R M) :
    Module.Finite (CommRingCat.of (R ⧸ I)) (quotientModule I M h) := by
  let ht : Module.IsTorsionBySet R M I := fun {x} {a} =>
    Module.mem_annihilator.mp (h a.property) x
  let := ht.module
  let : IsScalarTower R (R ⧸ I) M := ht.isScalarTower
  change Module.Finite (R ⧸ I) M
  exact Module.Finite.of_restrictScalars_finite R (R ⧸ I) M

lemma affineDescent_finitePresentation [IsNoetherianRing R] (I : Ideal R)
    (M : (Spec R).Modules) [Module.Finite R (moduleSpecΓFunctor.obj M)]
    (h : I ≤ Module.annihilator R (moduleSpecΓFunctor.obj M)) :
    (affineDescent I M h).IsFinitePresentation :=
  PiExponent.FiniteGlobalPresentation.tilde_finitePresentation _

theorem exists_affine_coherent_descent [IsNoetherianRing R] (I : Ideal R)
    (M : (Spec R).Modules) [M.IsFinitePresentation]
    (h : I ≤ Module.annihilator R (moduleSpecΓFunctor.obj M)) :
    ∃ N : (Spec (CommRingCat.of (R ⧸ I))).Modules,
      N.IsFinitePresentation ∧ Nonempty
        ((Scheme.Modules.pushforward (Spec.map (CommRingCat.ofHom (Ideal.Quotient.mk I)))).obj N ≅ M) := by
  let : M.IsQuasicoherent :=
    (SheafOfModules.IsFinitePresentation.exists_quasicoherentData M).choose.isQuasicoherent
  have : Module.Finite R (moduleSpecΓFunctor.obj M) :=
    PiExponent.CoherentAffineFinite.spec_sections_finite_of_localGenerators M
      (PiExponent.CoherentAffineFinite.locallyFinitelyGenerated_of_finitePresentation M)
  exact ⟨affineDescent I M h, affineDescent_finitePresentation I M h,
    ⟨affineDescentPushforwardIso I M h⟩⟩

end
end PiExponentSeshadri.ClosedAnnihilatedDescent

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/ClosedImmersionModules.lean <==
import OAI.NumberTheory.PiExponent.Approximation.ClosedPullbackUnit

namespace OAI

namespace PiExponentSeshadri.ClosedImmersionModules
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
variable {X Y : Scheme.{0}} (f : Y ⟶ X)

def additiveFullyFaithful [IsClosedImmersion f] :
    ((Functor.whiskeringLeft _ _ AddCommGrpCat).obj (Opens.map f.base).op).FullyFaithful := by
  let h := f.isClosedEmbedding.isEmbedding.isInducing
  let adj := h.adjunction
  have hc (V : Y.Opens) : IsIso (adj.counit.app V) := by
    have he : adj.counit.app V = eqToHom (h.map_functorObj V) := Subsingleton.elim _ _
    exact he.symm ▸ (eqToIso (h.map_functorObj V)).isIso_hom
  let : IsIso adj.counit := NatIso.isIso_of_isIso_app _
  let := adj.fullyFaithfulROfIsIsoCounit.full
  let := adj.fullyFaithfulROfIsIsoCounit.faithful
  let W := (MorphismProperty.isomorphisms Y.Opens).inverseImage (Opens.map f.base)
  let : (Opens.map f.base).IsLocalization W := adj.isLocalization
  let : (Opens.map f.base).op.IsLocalization W.op :=
    (Functor.IsLocalization.op_iff (Opens.map f.base) W).mpr inferInstance
  exact Localization.fullyFaithfulWhiskeringLeft (Opens.map f.base).op W.op AddCommGrpCat

lemma preimage_surjective [IsClosedImmersion f] :
    Function.Surjective (fun U : X.Opens => f ⁻¹ᵁ U) := by
  intro V
  let h := f.isClosedEmbedding.isEmbedding.isInducing
  exact ⟨h.functorObj V, h.map_functorObj V⟩

def additivePreimage [IsClosedImmersion f] {M N : Y.Modules}
    (a : (Scheme.Modules.pushforward f).obj M ⟶ (Scheme.Modules.pushforward f).obj N) :
    M.presheaf ⟶ N.presheaf :=
  (additiveFullyFaithful f).preimage a.mapPresheaf

lemma additivePreimage_app [IsClosedImmersion f] {M N : Y.Modules}
    (a : (Scheme.Modules.pushforward f).obj M ⟶ (Scheme.Modules.pushforward f).obj N)
    (U : X.Opens) : (additivePreimage f a).app (op (f ⁻¹ᵁ U)) = a.app U := by
  exact congrArg (fun b : (Opens.map f.base).op ⋙ M.presheaf ⟶
      (Opens.map f.base).op ⋙ N.presheaf => b.app (op U))
    ((additiveFullyFaithful f).map_preimage (X := M.presheaf) (Y := N.presheaf) a.mapPresheaf)

lemma additivePreimage_smul [IsClosedImmersion f]
    {M N : Y.Modules}
    (a : (Scheme.Modules.pushforward f).obj M ⟶ (Scheme.Modules.pushforward f).obj N)
    (V : Y.Opens) (r : Γ(Y,V)) (m : Γ(M,V)) :
    (additivePreimage f a).app (op V) (r • m) =
      r • (additivePreimage f a).app (op V) m := by
  obtain ⟨U, rfl⟩ := preimage_surjective f V
  apply N.isSheaf.section_ext
  intro y hy
  obtain ⟨W, hW, hyW, hWU⟩ := exists_isAffineOpen_mem_and_subset (X := X) (x := f y) (U := U) hy
  let j : W ⟶ U := homOfLE hWU
  let k : f ⁻¹ᵁ W ⟶ f ⁻¹ᵁ U := (Opens.map f.base).map j
  refine ⟨f ⁻¹ᵁ W, leOfHom k, hyW, ?_⟩
  have hn (z : Γ(M,f ⁻¹ᵁ U)) :
      (additivePreimage f a).app (op (f ⁻¹ᵁ W)) (M.presheaf.map k.op z) =
        N.presheaf.map k.op ((additivePreimage f a).app (op (f ⁻¹ᵁ U)) z) :=
    CategoryTheory.congr_fun ((additivePreimage f a).naturality k.op) z
  have hs : N.presheaf.map k.op (r • (additivePreimage f a).app (op (f ⁻¹ᵁ U)) m) =
      Y.presheaf.map k.op r • N.presheaf.map k.op ((additivePreimage f a).app (op (f ⁻¹ᵁ U)) m) :=
    N.val.map_smul k.op r ((additivePreimage f a).app (op (f ⁻¹ᵁ U)) m)
  change N.presheaf.map k.op ((additivePreimage f a).app (op (f ⁻¹ᵁ U)) (r • m)) =
    N.presheaf.map k.op (r • (additivePreimage f a).app (op (f ⁻¹ᵁ U)) m)
  rw [← hn, hs, ← hn, additivePreimage_app]
  obtain ⟨c, hc⟩ := f.app_surjective W hW (Y.presheaf.map k.op r)
  have hm := M.val.map_smul k.op r m
  change M.presheaf.map k.op (r • m) = Y.presheaf.map k.op r • M.presheaf.map k.op m at hm
  rw [hm, ← hc]
  exact a.app_smul (r := c) (x := M.presheaf.map k.op m)

def modulePreimage [IsClosedImmersion f] {M N : Y.Modules}
    (a : (Scheme.Modules.pushforward f).obj M ⟶ (Scheme.Modules.pushforward f).obj N) :
    M ⟶ N where
  val.app V := ModuleCat.ofHom (X := M.val.obj V) (Y := N.val.obj V)
    { toAddHom := ((additivePreimage f a).app V).hom.toAddHom
      map_smul' := fun r m => additivePreimage_smul f a V.unop r m }
  val.naturality {V W} j := by
    ext m
    exact CategoryTheory.congr_fun ((additivePreimage f a).naturality j) m

def pushforwardFullyFaithful [IsClosedImmersion f] :
    (Scheme.Modules.pushforward f).FullyFaithful where
  preimage a := modulePreimage f a
  map_preimage a := by
    ext U m
    exact CategoryTheory.congr_fun (additivePreimage_app f a U) m
  preimage_map a := by
    apply Scheme.Modules.hom_ext
    intro V
    obtain ⟨U, rfl⟩ := preimage_surjective f V
    exact additivePreimage_app f ((Scheme.Modules.pushforward f).map a) U

theorem counit_isIso [IsClosedImmersion f]  :
    IsIso (Scheme.Modules.pullbackPushforwardAdjunction f).counit := by
  let := (pushforwardFullyFaithful f).full
  let := (pushforwardFullyFaithful f).faithful
  exact (Scheme.Modules.pullbackPushforwardAdjunction f).counit_isIso_of_R_fully_faithful

theorem unit_isIso_of_pushforward [IsClosedImmersion f]
    {M : X.Modules} {N : Y.Modules}
    (e : M ≅ (Scheme.Modules.pushforward f).obj N) :
    IsIso ((Scheme.Modules.pullbackPushforwardAdjunction f).unit.app M) := by
  let : IsIso (Scheme.Modules.pullbackPushforwardAdjunction f).counit := counit_isIso f
  let := (Scheme.Modules.pullbackPushforwardAdjunction f).fullyFaithfulROfIsIsoCounit.full
  let := (Scheme.Modules.pullbackPushforwardAdjunction f).fullyFaithfulROfIsIsoCounit.faithful
  exact (Scheme.Modules.pullbackPushforwardAdjunction f).isIso_unit_app_of_iso e

end
end PiExponentSeshadri.ClosedImmersionModules

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/ClosedImmersionSerreTransfer.lean <==
import Mathlib.Algebra.Category.ModuleCat.Sheaf.PullbackFree
import OAI.NumberTheory.PiExponent.Approximation.ClosedPushforwardCoherent

namespace OAI

noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits CategoryTheory.Abelian
open TopologicalSpace Opposite
open PiExponentSeshadri.FlasqueCohomology

namespace PiExponent.ClosedImmersionSerreTransfer

universe u
private abbrev schemeUnit (Z : Scheme.{u}) : Z.Modules :=
  SheafOfModules.unit Z.ringCatSheaf

variable {X Y : Scheme.{u}} (f : X ⟶ Y)

def structureMap : schemeUnit Y ⟶
    (Scheme.Modules.pushforward f).obj (schemeUnit X) :=
  SheafOfModules.unitToPushforwardObjUnit f.toRingCatSheafHom

lemma globalHom_push (M : X.Modules) (g : schemeUnit X ⟶ M) :
    globalHomEquiv Y.ringCatSheaf ((Scheme.Modules.pushforward f).obj M)
      (structureMap f ≫ (Scheme.Modules.pushforward f).map g) =
    globalHomEquiv X.ringCatSheaf M g := by
  change (g.val.app (op ⊤)) ((f.app ⊤) 1) = (g.val.app (op ⊤)) (1 : Γ(X,⊤))
  rw [map_one]
  rfl

lemma globalHom_push_bijective (M : X.Modules) :
    Function.Bijective (fun g : schemeUnit X ⟶ M =>
      structureMap f ≫ (Scheme.Modules.pushforward f).map g) := by
  constructor
  · intro a b h
    apply (globalHomEquiv X.ringCatSheaf M).injective
    exact (globalHom_push f M a).symm.trans
      ((congrArg (globalHomEquiv Y.ringCatSheaf _) h).trans (globalHom_push f M b))
  · intro b
    obtain ⟨a, ha⟩ := (globalHomEquiv X.ringCatSheaf M).surjective
      (globalHomEquiv Y.ringCatSheaf ((Scheme.Modules.pushforward f).obj M) b)
    refine ⟨a, ?_⟩
    apply (globalHomEquiv Y.ringCatSheaf _).injective
    exact (globalHom_push f M a).trans ha

instance pushforward_flasque (M : X.Modules)
    [TopCat.Sheaf.IsFlasque ((SheafOfModules.toSheaf X.ringCatSheaf).obj M)] :
    TopCat.Sheaf.IsFlasque
      ((SheafOfModules.toSheaf Y.ringCatSheaf).obj ((Scheme.Modules.pushforward f).obj M)) :=
  TopCat.Sheaf.IsFlasque.pushforward_isFlasque
    ((SheafOfModules.toSheaf X.ringCatSheaf).obj M) f.base

local instance : HasExt.{u+1} X.Modules := HasExt.standard _
local instance : HasExt.{u+1} Y.Modules := HasExt.standard _

variable [PreservesFiniteColimits (Scheme.Modules.pushforward f)]

def cohomologyMap (M : X.Modules) (n : ℕ) :
    Ext.{u+1} (C := X.Modules) (schemeUnit X) M n →+
      Ext.{u+1} (C := Y.Modules) (schemeUnit Y)
        ((Scheme.Modules.pushforward f).obj M) n :=
  PiExponentSeshadri.ExtSectionComparison.mapFrom
    (Scheme.Modules.pushforward f) (structureMap f) M n

theorem cohomologyMap_bijective (M : X.Modules) (n : ℕ) :
    Function.Bijective (cohomologyMap f M n) := by
  let : EnoughInjectives X.Modules :=
    PiExponentSeshadri.ModuleGrothendieck.enoughInjectives X.ringCatSheaf
  apply PiExponentSeshadri.ExtSectionComparison.mapFrom_bijective
  · exact globalHom_push_bijective f
  · intro I hI q x
    let : Injective (C := SheafOfModules X.ringCatSheaf) I := hI
    let : TopCat.Sheaf.IsFlasque ((SheafOfModules.toSheaf X.ringCatSheaf).obj I) :=
      PiExponentSeshadri.ModuleFlasque.injective_isFlasque X.ringCatSheaf I
    exact flasque_ext_zero Y.ringCatSheaf q ((Scheme.Modules.pushforward f).obj I) x

def cohomologyEquiv (M : X.Modules) (n : ℕ) :
    Ext.{u+1} (C := X.Modules) (schemeUnit X) M n ≃+
      Ext.{u+1} (C := Y.Modules) (schemeUnit Y)
        ((Scheme.Modules.pushforward f).obj M) n :=
  AddEquiv.ofBijective (cohomologyMap f M n) (cohomologyMap_bijective f M n)

theorem ext_zero_iff (M : X.Modules) (n : ℕ) :
    (∀ x : Ext.{u+1} (C := X.Modules) (schemeUnit X) M n, x = 0) ↔
      (∀ x : Ext.{u+1} (C := Y.Modules) (schemeUnit Y)
        ((Scheme.Modules.pushforward f).obj M) n, x = 0) := by
  constructor
  · intro h x
    obtain ⟨y, rfl⟩ := (cohomologyEquiv f M n).surjective x
    rw [h y, map_zero]
  · intro h x
    apply (cohomologyEquiv f M n).injective
    rw [map_zero]
    exact h _

def closedCohomologyEquiv {X Y : Scheme.{0}} (f : X ⟶ Y)
    [IsClosedImmersion f] (M : X.Modules) (n : ℕ) :
    Ext.{1} (C := X.Modules) (schemeUnit X) M n ≃+
      Ext.{1} (C := Y.Modules) (schemeUnit Y)
        ((Scheme.Modules.pushforward f).obj M) n :=
  cohomologyEquiv f M n

end PiExponent.ClosedImmersionSerreTransfer

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/ClosedPowerSectionLifting.lean <==
import OAI.NumberTheory.PiExponent.Approximation.ClosedImmersionSerreTransfer
import OAI.NumberTheory.PiExponent.Approximation.ClosedRestrictionTensor
import OAI.NumberTheory.PiExponent.Approximation.ClosedThickeningSections

namespace OAI

namespace PiExponentSeshadri.Geometry
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits CategoryTheory.Abelian
open PiExponentSeshadri.Frames
variable {X Y : Scheme.{0}}
local instance : HasExt.{1} X.Modules := HasExt.standard _

theorem pullbackPowerSection_surjective_of_ideal_ext_zero (i : Y ⟶ X)
    [IsClosedImmersion i] (L : LineBundle X) (n : ℕ)
    (hzero : ∀ x : Abelian.Ext.{1} (structureSheaf X)
      ((moduleTwistFunctor L n).obj (IdealModule.idealModule i)) 1, x = 0) :
    Function.Surjective (pullbackPowerSection L i n) := by
  let S := ShortComplex.mk (IdealModule.inclusion i) (IdealModule.structureMap i)
    (kernel.condition _)
  have hS := moduleTwistFunctor_shortExact L n S (IdealModule.closedSequence_exact i)
  have hsurj := globalSections_surjective_of_ext_one_zero (S.map (moduleTwistFunctor L n)) hS hzero
  intro σ
  let e := PiExponent.ClosedRestrictionTensor.powerProjectionIso i L n
  let b : GlobalSections X ((Scheme.Modules.pushforward i).obj ((L.pullback i).pow n).sheaf) :=
    IdealModule.structureMap i ≫ (Scheme.Modules.pushforward i).map σ
  obtain ⟨a,ha⟩ := hsurj (b ≫ e.inv)
  let t : GlobalSections X (L.pow n).sheaf := a ≫ (moduleTwistUnitIso L n).hom
  refine ⟨t, ?_⟩
  apply (PiExponent.ClosedImmersionSerreTransfer.globalHom_push_bijective i
    ((L.pullback i).pow n).sheaf).injective
  have ht := PiExponent.ClosedRestrictionTensor.section_restriction_eq i L n t
  change t ≫ (moduleTwistUnitIso L n).inv ≫
    (moduleTwistFunctor L n).map (IdealModule.structureMap i) ≫ e.hom =
      IdealModule.structureMap i ≫ (Scheme.Modules.pushforward i).map
        (pullbackPowerSection L i n t) at ht
  change IdealModule.structureMap i ≫ (Scheme.Modules.pushforward i).map
    (pullbackPowerSection L i n t) = b
  rw [← ht]
  dsimp only [t]
  erw [Category.assoc a (moduleTwistUnitIso L n).hom,
    (moduleTwistUnitIso L n).hom_inv_id_assoc]
  change (a ≫ (moduleTwistFunctor L n).map (IdealModule.structureMap i)) ≫ e.hom = b
  have ha' : a ≫ (moduleTwistFunctor L n).map (IdealModule.structureMap i) = b ≫ e.inv := ha
  exact (congrArg (fun z => z ≫ e.hom) ha').trans (by simp only [Category.assoc,
    Iso.inv_hom_id, Category.comp_id])

end
end PiExponentSeshadri.Geometry

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/ClosedPullbackUnit.lean <==
import Mathlib.AlgebraicGeometry.Morphisms.ClosedImmersion
import Mathlib.AlgebraicGeometry.IdealSheaf.Subscheme
import OAI.NumberTheory.PiExponent.Approximation.OpenBaseChange

namespace OAI

namespace PiExponentSeshadri.ClosedPullbackUnit
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
variable {X Y : Scheme.{0}} (f : Y ⟶ X)

def opensEquivalence [IsIso f.base] : X.Opens ≌ Y.Opens :=
  Opens.mapMapIso (asIso f.base)

lemma preimage_surjective [IsIso f.base] :
    Function.Surjective (fun U : X.Opens => f ⁻¹ᵁ U) := by
  intro V
  refine ⟨(opensEquivalence f).inverse.obj V, ?_⟩
  exact le_antisymm (leOfHom ((opensEquivalence f).counitIso.app V).hom)
    (leOfHom ((opensEquivalence f).counitIso.app V).inv)

def additivePreimage [IsIso f.base] {M N : Y.Modules}
    (a : (Scheme.Modules.pushforward f).obj M ⟶ (Scheme.Modules.pushforward f).obj N) :
    M.presheaf ⟶ N.presheaf := by
  let : (Opens.map f.base).IsEquivalence := (opensEquivalence f).isEquivalence_functor
  exact ((Functor.whiskeringLeft _ _ AddCommGrpCat).obj (Opens.map f.base).op).preimage a.mapPresheaf

lemma additivePreimage_app [IsIso f.base] {M N : Y.Modules}
    (a : (Scheme.Modules.pushforward f).obj M ⟶ (Scheme.Modules.pushforward f).obj N)
    (U : X.Opens) : (additivePreimage f a).app (op (f ⁻¹ᵁ U)) = a.app U := by
  let : (Opens.map f.base).IsEquivalence := (opensEquivalence f).isEquivalence_functor
  exact congrArg (fun b : (Opens.map f.base).op ⋙ M.presheaf ⟶
      (Opens.map f.base).op ⋙ N.presheaf => b.app (op U))
    (((Functor.whiskeringLeft _ _ AddCommGrpCat).obj (Opens.map f.base).op).map_preimage (X := M.presheaf) (Y := N.presheaf) a.mapPresheaf)

lemma additivePreimage_smul [IsClosedImmersion f] [IsIso f.base]
    {M N : Y.Modules}
    (a : (Scheme.Modules.pushforward f).obj M ⟶ (Scheme.Modules.pushforward f).obj N)
    (V : Y.Opens) (r : Γ(Y,V)) (m : Γ(M,V)) :
    (additivePreimage f a).app (op V) (r • m) =
      r • (additivePreimage f a).app (op V) m := by
  obtain ⟨U, rfl⟩ := preimage_surjective f V
  apply N.isSheaf.section_ext
  intro y hy
  obtain ⟨W, hW, hyW, hWU⟩ := exists_isAffineOpen_mem_and_subset (X := X) (x := f y) (U := U) hy
  let j : W ⟶ U := homOfLE hWU
  let k : f ⁻¹ᵁ W ⟶ f ⁻¹ᵁ U := (Opens.map f.base).map j
  refine ⟨f ⁻¹ᵁ W, leOfHom k, hyW, ?_⟩
  have hn (z : Γ(M,f ⁻¹ᵁ U)) :
      (additivePreimage f a).app (op (f ⁻¹ᵁ W)) (M.presheaf.map k.op z) =
        N.presheaf.map k.op ((additivePreimage f a).app (op (f ⁻¹ᵁ U)) z) :=
    CategoryTheory.congr_fun ((additivePreimage f a).naturality k.op) z
  have hs : N.presheaf.map k.op (r • (additivePreimage f a).app (op (f ⁻¹ᵁ U)) m) =
      Y.presheaf.map k.op r • N.presheaf.map k.op ((additivePreimage f a).app (op (f ⁻¹ᵁ U)) m) :=
    N.val.map_smul k.op r ((additivePreimage f a).app (op (f ⁻¹ᵁ U)) m)
  change N.presheaf.map k.op ((additivePreimage f a).app (op (f ⁻¹ᵁ U)) (r • m)) =
    N.presheaf.map k.op (r • (additivePreimage f a).app (op (f ⁻¹ᵁ U)) m)
  rw [← hn, hs, ← hn, additivePreimage_app]
  obtain ⟨c, hc⟩ := f.app_surjective W hW (Y.presheaf.map k.op r)
  have hm := M.val.map_smul k.op r m
  change M.presheaf.map k.op (r • m) = Y.presheaf.map k.op r • M.presheaf.map k.op m at hm
  rw [hm, ← hc]
  exact a.app_smul (r := c) (x := M.presheaf.map k.op m)

def modulePreimage [IsClosedImmersion f] [IsIso f.base] {M N : Y.Modules}
    (a : (Scheme.Modules.pushforward f).obj M ⟶ (Scheme.Modules.pushforward f).obj N) :
    M ⟶ N where
  val.app V := ModuleCat.ofHom (X := M.val.obj V) (Y := N.val.obj V)
    { toAddHom := ((additivePreimage f a).app V).hom.toAddHom
      map_smul' := fun r m => additivePreimage_smul f a V.unop r m }
  val.naturality {V W} j := by
    ext m
    exact CategoryTheory.congr_fun ((additivePreimage f a).naturality j) m

def pushforwardFullyFaithful [IsClosedImmersion f] [IsIso f.base] :
    (Scheme.Modules.pushforward f).FullyFaithful where
  preimage a := modulePreimage f a
  map_preimage a := by
    ext U m
    exact CategoryTheory.congr_fun (additivePreimage_app f a U) m
  preimage_map a := by
    apply Scheme.Modules.hom_ext
    intro V
    obtain ⟨U, rfl⟩ := preimage_surjective f V
    exact additivePreimage_app f ((Scheme.Modules.pushforward f).map a) U

theorem counit_isIso [IsClosedImmersion f] (hf : Function.Surjective f) :
    IsIso (Scheme.Modules.pullbackPushforwardAdjunction f).counit := by
  let : IsIso f.base := (TopCat.isIso_iff_isHomeomorph f.base).mpr
    (isHomeomorph_iff_isEmbedding_surjective.mpr ⟨f.isClosedEmbedding.isEmbedding, hf⟩)
  let := (pushforwardFullyFaithful f).full
  let := (pushforwardFullyFaithful f).faithful
  exact (Scheme.Modules.pullbackPushforwardAdjunction f).counit_isIso_of_R_fully_faithful

theorem unit_isIso_of_pushforward [IsClosedImmersion f] (hf : Function.Surjective f)
    {M : X.Modules} {N : Y.Modules}
    (e : M ≅ (Scheme.Modules.pushforward f).obj N) :
    IsIso ((Scheme.Modules.pullbackPushforwardAdjunction f).unit.app M) := by
  let : IsIso (Scheme.Modules.pullbackPushforwardAdjunction f).counit := counit_isIso f hf
  let := (Scheme.Modules.pullbackPushforwardAdjunction f).fullyFaithfulROfIsIsoCounit.full
  let := (Scheme.Modules.pullbackPushforwardAdjunction f).fullyFaithfulROfIsIsoCounit.faithful
  exact (Scheme.Modules.pullbackPushforwardAdjunction f).isIso_unit_app_of_iso e

lemma subscheme_surjective_of_support_top (I : X.IdealSheafData) (hI : I.support = ⊤) :
    Function.Surjective I.subschemeι := by
  rw [← Set.range_eq_univ, I.range_subschemeι, hI]
  rfl

theorem subscheme_counit_isIso (I : X.IdealSheafData) (hI : I.support = ⊤) :
    IsIso (Scheme.Modules.pullbackPushforwardAdjunction I.subschemeι).counit :=
  counit_isIso I.subschemeι (subscheme_surjective_of_support_top I hI)

theorem subscheme_unit_isIso_of_pushforward (I : X.IdealSheafData) (hI : I.support = ⊤)
    {M : X.Modules} {N : I.subscheme.Modules}
    (e : M ≅ (Scheme.Modules.pushforward I.subschemeι).obj N) :
    IsIso ((Scheme.Modules.pullbackPushforwardAdjunction I.subschemeι).unit.app M) :=
  unit_isIso_of_pushforward I.subschemeι (subscheme_surjective_of_support_top I hI) e

end
end PiExponentSeshadri.ClosedPullbackUnit

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/ClosedPullbackUnitRestriction.lean <==
import OAI.NumberTheory.PiExponent.Approximation.ClosedPullbackUnit
import OAI.NumberTheory.PiExponent.Approximation.OpenPullbackUnit
import OAI.NumberTheory.PiExponent.LocalAlgebra.IdealModule

namespace OAI

namespace PiExponentSeshadri.ClosedPullbackUnitRestriction
noncomputable section
open CategoryTheory AlgebraicGeometry TopologicalSpace
variable {X Y : Scheme.{0}} (f : Y ⟶ X)

lemma restrict_unit_isIso_iff (U : X.Opens) (M : X.Modules) :
    IsIso ((Scheme.Modules.restrictFunctor U.ι).map
      ((Scheme.Modules.pullbackPushforwardAdjunction f).unit.app M)) ↔
    IsIso ((Scheme.Modules.pullbackPushforwardAdjunction (f ∣_ U)).unit.app
      (M.restrict U.ι)) := by
  let g := (Scheme.Modules.restrictFunctor U.ι).map
    ((Scheme.Modules.pullbackPushforwardAdjunction f).unit.app M)
  let e := OpenBaseChange.iso f U ((Scheme.Modules.pullback f).obj M)
  let k := (Scheme.Modules.pushforward (f ∣_ U)).map
    ((OpenBaseChange.leftSquare f U).hom.app M)
  calc
    IsIso g ↔ IsIso (g ≫ e.hom) := (isIso_comp_right_iff g e.hom).symm
    _ ↔ IsIso (((Scheme.Modules.pullbackPushforwardAdjunction (f ∣_ U)).unit.app
        (M.restrict U.ι)) ≫ k) := by rw [OpenBaseChange.unit_compatibility]
    _ ↔ _ := isIso_comp_right_iff _ k

theorem unit_isIso_of_affine (M : X.Modules)
    (h : ∀ U : X.affineOpens,
      IsIso ((Scheme.Modules.pullbackPushforwardAdjunction (f ∣_ U.1)).unit.app
        (M.restrict U.1.ι))) :
    IsIso ((Scheme.Modules.pullbackPushforwardAdjunction f).unit.app M) := by
  apply IdealModule.isIso_of_affine_app
  intro U
  have hr := (restrict_unit_isIso_iff f U.1 M).mpr (h U)
  have ht := Scheme.Modules.Hom.isIso_iff_isIso_app.mp hr ⊤
  change IsIso (((Scheme.Modules.pullbackPushforwardAdjunction f).unit.app M).app
    (U.1.ι ''ᵁ ⊤)) at ht
  have he : U.1.ι ''ᵁ ⊤ = U.1 :=
    (Scheme.Hom.image_top_eq_opensRange U.1.ι).trans (Scheme.Opens.opensRange_ι U.1)
  rw [he] at ht
  exact ht

lemma morphismRestrict_surjective (hf : Function.Surjective f) (U : X.Opens) :
    Function.Surjective (f ∣_ U) := by
  intro x
  obtain ⟨y, hy⟩ := hf x.1
  refine ⟨⟨y, ?_⟩, ?_⟩
  · change f y ∈ U
    simpa only [hy] using x.2
  · apply Subtype.ext
    exact (morphismRestrict_base_coe f U _).trans hy

theorem unit_isIso_of_affine_pushforward [IsClosedImmersion f]
    (hf : Function.Surjective f) (M : X.Modules)
    (h : ∀ U : X.affineOpens, ∃ N : (f ⁻¹ᵁ U.1).toScheme.Modules,
      Nonempty (M.restrict U.1.ι ≅ (Scheme.Modules.pushforward (f ∣_ U.1)).obj N)) :
    IsIso ((Scheme.Modules.pullbackPushforwardAdjunction f).unit.app M) := by
  apply unit_isIso_of_affine f M
  intro U
  obtain ⟨N, ⟨e⟩⟩ := h U
  exact ClosedPullbackUnit.unit_isIso_of_pushforward (f ∣_ U.1)
    (morphismRestrict_surjective f hf U.1) e

end
end PiExponentSeshadri.ClosedPullbackUnitRestriction

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/ClosedPushforwardAffine.lean <==
import OAI.NumberTheory.PiExponent.Approximation.GlobalSectionClearing
import OAI.NumberTheory.PiExponent.LocalAlgebra.FiniteGlobalPresentation

namespace OAI

namespace PiExponent.ClosedPushforwardAffine
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace Opposite
open CoherentAffineFinite FiniteGlobalPresentation
variable {X Y : Scheme.{0}}

private def transportPresentation {Z : Scheme.{0}}
    {M N : SheafOfModules Z.ringCatSheaf} (e : M ≅ N) (P : M.Presentation) :
    N.Presentation := by
  let : IsIso e.hom := e.isIso_hom
  exact P.ofIsIso e.hom

theorem affine_pushforward_quasicoherent [IsAffine X] [IsAffine Y]
    (f : X ⟶ Y) (M : X.Modules) [M.IsQuasicoherent] :
    ((Scheme.Modules.pushforward f).obj M).IsQuasicoherent := by
  let MX := (Scheme.Modules.pushforward X.isoSpec.hom).obj M
  have : MX.IsQuasicoherent := GlobalSectionClearing.quasicoherent_pushforward_iso X.isoSpec M
  let MY := (Scheme.Modules.pushforward (Spec.map f.appTop)).obj MX
  have : MY.IsQuasicoherent :=
    (isQuasicoherent_iff_isIso_fromTildeΓ MY).mpr (isIso_fromTildeΓ_pushforward f.appTop MX)
  have hback : ((Scheme.Modules.pushforward Y.isoSpec.inv).obj MY).IsQuasicoherent :=
    GlobalSectionClearing.quasicoherent_pushforward_iso Y.isoSpec.symm MY
  let e₁ := (Scheme.Modules.pushforward Y.isoSpec.inv).mapIso
    ((Scheme.Modules.pushforwardComp X.isoSpec.hom (Spec.map f.appTop)).app M)
  let e₂ := (Scheme.Modules.pushforwardComp (X.isoSpec.hom ≫ Spec.map f.appTop) Y.isoSpec.inv).app M
  have hf : (X.isoSpec.hom ≫ Spec.map f.appTop) ≫ Y.isoSpec.inv = f := by
    rw [Scheme.isoSpec_hom_naturality, Category.assoc, Iso.hom_inv_id, Category.comp_id]
  let e₃ := (Scheme.Modules.pushforwardCongr hf).app M
  exact (SheafOfModules.isQuasicoherent Y.ringCatSheaf).prop_of_iso (e₁ ≪≫ e₂ ≪≫ e₃) hback

theorem affine_pushforward_sections_finite [IsAffine X] [IsAffine Y]
    (f : X ⟶ Y) [IsClosedImmersion f] (M : X.Modules) [M.IsQuasicoherent]
    (hM : LocallyFinitelyGenerated M) :
    Module.Finite Γ(Y,⊤) Γ((Scheme.Modules.pushforward f).obj M,⊤) := by
  have hfin : Module.Finite Γ(X,f ⁻¹ᵁ (⊤ : Y.Opens)) Γ(M,f ⁻¹ᵁ (⊤ : Y.Opens)) := by
    simpa only [Scheme.Hom.preimage_top] using! affine_sections_finite_of_localGenerators M hM
  let σ : Γ(Y,⊤) →+* Γ(X,f ⁻¹ᵁ (⊤ : Y.Opens)) := (f.app ⊤).hom
  have : RingHomSurjective σ := ⟨f.app_surjective ⊤ (isAffineOpen_top Y)⟩
  let ψ : Γ((Scheme.Modules.pushforward f).obj M,⊤) →ₛₗ[σ] Γ(M,f ⁻¹ᵁ (⊤ : Y.Opens)) := {
    toFun := fun x => x
    map_add' _ _ := rfl
    map_smul' _ _ := rfl }
  exact (ψ.finite_iff_of_bijective ⟨fun _ _ h => h, fun x => ⟨x, rfl⟩⟩).mpr hfin

theorem affine_exists_finitePresentation_of_sections [IsAffine X] [IsLocallyNoetherian X]
    (M : X.Modules) [M.IsQuasicoherent] [Module.Finite Γ(X,⊤) Γ(M,⊤)] :
    ∃ P : M.Presentation, P.IsFinite := by
  let a := X.isoSpec.inv
  let b := X.isoSpec.hom
  have : IsNoetherianRing Γ(X,⊤) :=
    IsLocallyNoetherian.component_noetherian ⟨⊤, isAffineOpen_top X⟩
  have : Module.Finite Γ(X,⊤) ((modulesSpecToSheaf.obj (M.restrict a)).obj.obj (op ⊤)) :=
    finite_isoSpec_sections M
  obtain ⟨P,hP⟩ := spec_exists_finitePresentation_of_sections (M.restrict a)
  let F : SheafOfModules (Spec Γ(X,⊤)).ringCatSheaf ⥤ SheafOfModules X.ringCatSheaf :=
    Scheme.Modules.restrictFunctor b
  let : PreservesColimitsOfSize.{0,0} F :=
    (Scheme.Modules.restrictAdjunction b).leftAdjoint_preservesColimits
  let Q := P.map F (Scheme.Modules.restrictUnitIso b).symm
  let e₁ := (Scheme.Modules.restrictFunctorComp b a).app M
  have e₂ : M.restrict (𝟙 X) ≅ ((M.restrict a).restrict b) := by
    change M.restrict (b ≫ a) ≅ ((M.restrict a).restrict b) at e₁
    simpa only [a, b, Iso.hom_inv_id] using e₁
  let e₃ := e₂.symm ≪≫ Scheme.Modules.restrictFunctorId.app M
  exact ⟨transportPresentation (Z := X) e₃ Q,
    ⟨⟨hP.isFiniteType_generators.finite⟩, ⟨hP.isFiniteType_relations.finite⟩⟩⟩

theorem affine_pushforward_exists_finitePresentation [IsAffine X] [IsAffine Y]
    [IsLocallyNoetherian Y] (f : X ⟶ Y) [IsClosedImmersion f]
    (M : X.Modules) [M.IsQuasicoherent] (hM : LocallyFinitelyGenerated M) :
    ∃ P : ((Scheme.Modules.pushforward f).obj M).Presentation, P.IsFinite := by
  have := affine_pushforward_quasicoherent f M
  have := affine_pushforward_sections_finite f M hM
  exact affine_exists_finitePresentation_of_sections ((Scheme.Modules.pushforward f).obj M)

end
end PiExponent.ClosedPushforwardAffine

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/ClosedPushforwardCoherent.lean <==
import Mathlib.Algebra.Category.Grp.Zero
import OAI.NumberTheory.PiExponent.Approximation.ClosedPushforwardAffine
import OAI.NumberTheory.PiExponent.Approximation.OpenBaseChange
import OAI.NumberTheory.PiExponent.LocalAlgebra.FiniteGlobalPresentation

namespace OAI

noncomputable section

namespace PiExponentSeshadri.ClosedPushforward

open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace Opposite
variable {X Y : Scheme.{0}}

lemma sections_empty (M : X.Modules) (U : X.Opens) (hU : U = ⊥) :
    Subsingleton (M.val.obj (op U)) := by
  exact AddCommGrpCat.subsingleton_of_isZero
    (TopCat.Sheaf.isTerminalOfEqEmpty ((SheafOfModules.toSheaf.{0} X.ringCatSheaf).obj M) hU).isZero

lemma map_epi (f : X ⟶ Y) [IsClosedImmersion f] {M N : X.Modules}
    (φ : M ⟶ N) [Epi φ] : Epi ((Scheme.Modules.pushforward f).map φ) := by
  let FX := SheafOfModules.toSheaf.{0} X.ringCatSheaf
  let FY := SheafOfModules.toSheaf.{0} Y.ringCatSheaf
  let S := ShortComplex.mk _ _ (kernel.condition φ)
  have hS : S.ShortExact := { exact := ShortComplex.exact_kernel φ }
  have hepi : Epi (FX.map φ) := (ModuleSheafExact.shortExact_map X.ringCatSheaf hS).epi_g
  have hφ : TopCat.Presheaf.IsLocallySurjective (FX.map φ).hom :=
    (TopCat.Sheaf.isLocallySurjective_iff_epi _).mpr hepi
  have hloc : TopCat.Presheaf.IsLocallySurjective
      (FY.map ((Scheme.Modules.pushforward f).map φ)).hom := by
    apply (TopCat.Presheaf.isLocallySurjective_iff _).mpr
    intro U t y hy
    by_cases him : y ∈ Set.range f
    · obtain ⟨x, rfl⟩ := him
      obtain ⟨W,hWU,⟨s,hs⟩,hxW⟩ :=
        (TopCat.Presheaf.isLocallySurjective_iff _).mp hφ (f ⁻¹ᵁ U) t x hy
      obtain ⟨V',hV',hpre⟩ := f.isClosedEmbedding.isEmbedding.isInducing.isOpen_iff.mp W.isOpen
      let V : Y.Opens := ⟨V', hV'⟩ ⊓ U
      have hV : f ⁻¹ᵁ V = W := by
        ext z
        change (f z ∈ V' ∧ f z ∈ U) ↔ z ∈ W
        have hh : f z ∈ V' ↔ z ∈ W := Set.ext_iff.mp hpre z
        exact ⟨fun h => hh.mp h.1, fun h => ⟨hh.mpr h,hWU h⟩⟩
      refine ⟨V,inf_le_right,?_,?_,⟩
      · change ∃ s, (φ.val.app (op (f ⁻¹ᵁ V))) s =
          N.val.map ((Opens.map f.base).map (homOfLE inf_le_right)).op t
        subst W
        exact ⟨s,hs⟩
      · exact ⟨(Set.ext_iff.mp hpre x).mpr hxW,hy⟩
    · let V : Y.Opens := U ⊓ ⟨(Set.range f)ᶜ, f.isClosedEmbedding.isClosed_range.isOpen_compl⟩
      have hV : f ⁻¹ᵁ V = ⊥ := by
        ext x
        change (f x ∈ U ∧ f x ∉ Set.range f) ↔ False
        simp
      have := sections_empty N (f ⁻¹ᵁ V) hV
      refine ⟨V,inf_le_left,⟨0,?_⟩,⟨hy,him⟩⟩
      exact @Subsingleton.elim (N.val.obj (op (f ⁻¹ᵁ V))) (sections_empty N _ hV) _ _
  let : Epi (FY.map ((Scheme.Modules.pushforward f).map φ)) :=
    (TopCat.Sheaf.isLocallySurjective_iff_epi _).mp hloc
  exact FY.epi_of_epi_map inferInstance

instance preservesEpis (f : X ⟶ Y) [IsClosedImmersion f] :
    (Scheme.Modules.pushforward f).PreservesEpimorphisms where
  preserves {_ _} φ _ := map_epi f φ

instance preservesHomology (f : X ⟶ Y) [IsClosedImmersion f] :
    (Scheme.Modules.pushforward f).PreservesHomology :=
  Functor.preservesHomology_of_preservesEpis_and_kernels _

instance preservesFiniteColimits (f : X ⟶ Y) [IsClosedImmersion f] :
    PreservesFiniteColimits (Scheme.Modules.pushforward f) :=
  Functor.preservesFiniteColimits_of_preservesHomology _

open PiExponent.CoherentAffineFinite PiExponent.FiniteGlobalPresentation
open PiExponent.ClosedPushforwardAffine

private theorem presentation_transport {Z : Scheme.{0}}
    {M N : SheafOfModules Z.ringCatSheaf} (e : M ≅ N)
    (P : M.Presentation) (hP : P.IsFinite) : ∃ Q : N.Presentation, Q.IsFinite := by
  let : IsIso e.hom := e.isIso_hom
  exact ⟨P.ofIsIso e.hom,
    ⟨⟨hP.isFiniteType_generators.finite⟩, ⟨hP.isFiniteType_relations.finite⟩⟩⟩

instance pushforward_isFinitePresentation (f : X ⟶ Y) [IsClosedImmersion f]
    [IsLocallyNoetherian Y] (M : X.Modules) [M.IsFinitePresentation] :
    ((Scheme.Modules.pushforward f).obj M).IsFinitePresentation := by
  apply isFinitePresentation_of_affine_presentations
  intro U
  have : IsAffine U.1.toScheme := U.2
  have : IsAffine (f ⁻¹ᵁ U.1).toScheme := U.2.preimage f
  let : M.IsQuasicoherent :=
    (SheafOfModules.IsFinitePresentation.exists_quasicoherentData M).choose.isQuasicoherent
  have hM := (locallyFinitelyGenerated_of_finitePresentation M).restrict (f ⁻¹ᵁ U.1).ι
  obtain ⟨P,hP⟩ := affine_pushforward_exists_finitePresentation (f ∣_ U.1)
    (M.restrict (f ⁻¹ᵁ U.1).ι) hM
  exact presentation_transport (Z := U.1.toScheme) (OpenBaseChange.iso f U.1 M).symm P hP

end PiExponentSeshadri.ClosedPushforward

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/ClosedPushforwardLinear.lean <==
import OAI.NumberTheory.PiExponent.Approximation.ClosedImmersionSerreTransfer
import OAI.NumberTheory.PiExponent.Cohomology.EulerExact

namespace OAI

namespace PiExponent.ClosedImmersionSerreTransfer

noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits CategoryTheory.Abelian
open TopologicalSpace Opposite PiExponentSeshadri.Geometry

variable {X Y : Scheme.{0}} (f : X ⟶ Y)
local instance closedPushforwardLinearSourceHasExt : HasExt.{1} X.Modules := schemeHasExt
local instance closedPushforwardLinearTargetHasExt : HasExt.{1} Y.Modules := schemeHasExt

lemma baseScalars_comp_actual (p : Y ⟶ Spec (CommRingCat.of ℂ)) :
    baseScalars (f ≫ p) = f.appTop.hom.comp (baseScalars p) := by
  ext c
  simp only [baseScalars, Scheme.Hom.comp_appTop, CommRingCat.hom_comp,
    RingHom.comp_apply]

lemma scalar_naturality (p : Y ⟶ Spec (CommRingCat.of ℂ)) (U : Y.Opens) (r : ℂ) :
    restrictScalar X (f ⁻¹ᵁ U) (baseScalars (f ≫ p) r) =
      f.app U (restrictScalar Y U (baseScalars p r)) := by
  rw [baseScalars_comp_actual]
  change X.presheaf.map (homOfLE le_top).op (f.appTop (baseScalars p r)) = _
  exact (CategoryTheory.congr_fun (f.naturality (homOfLE le_top).op) (baseScalars p r)).symm

theorem complexLinearPushforward (p : Y ⟶ Spec (CommRingCat.of ℂ)) :
    letI := sheafComplexLinear (f ≫ p)
    letI := sheafComplexLinear p
    (Scheme.Modules.pushforward f).Linear ℂ := by
  let := sheafComplexLinear (f ≫ p)
  let := sheafComplexLinear p
  constructor
  intro M N g r
  ext U m
  let y : Γ(N, f ⁻¹ᵁ U) := g.val.app (op (f ⁻¹ᵁ U)) m
  change restrictScalar X (f ⁻¹ᵁ U) (baseScalars (f ≫ p) r) • y =
    f.app U (restrictScalar Y U (baseScalars p r)) • y
  rw [scalar_naturality]

variable [IsClosedImmersion f]

lemma cohomologyMap_comp {M N : X.Modules} {n m k : ℕ}
    (x : cohomology M n) (y : Ext.{1} M N m) (h : n + m = k) :
    cohomologyMap f N k (x.comp y h) =
      (cohomologyMap f M n x).comp (y.mapExactFunctor (Scheme.Modules.pushforward f)) h :=
  PiExponentSeshadri.ExtSectionComparison.mapFrom_comp
    (Scheme.Modules.pushforward f) (structureMap f) x y h

def typedCohomologyMap (M : X.Modules) (n : ℕ) :
    cohomology M n →+ cohomology ((Scheme.Modules.pushforward f).obj M) n :=
  cohomologyMap f M n

lemma typedCohomologyMap_comp {M N : X.Modules} {n m k : ℕ}
    (x : cohomology M n) (y : Ext.{1} M N m) (h : n + m = k) :
    typedCohomologyMap f N k (x.comp y h) =
      (typedCohomologyMap f M n x).comp
        (y.mapExactFunctor (Scheme.Modules.pushforward f)) h :=
  cohomologyMap_comp f x y h

lemma typedCohomologyMap_bijective (M : X.Modules) (n : ℕ) :
    Function.Bijective (typedCohomologyMap f M n) :=
  cohomologyMap_bijective f M n

def cohomologyLinearMap (p : Y ⟶ Spec (CommRingCat.of ℂ)) (M : X.Modules) (n : ℕ) :
    letI := Module.compHom (cohomology M n) (baseScalars (f ≫ p))
    letI := Module.compHom (cohomology ((Scheme.Modules.pushforward f).obj M) n) (baseScalars p)
    cohomology M n →ₗ[ℂ] cohomology ((Scheme.Modules.pushforward f).obj M) n := by
  letI := Module.compHom (cohomology M n) (baseScalars (f ≫ p))
  letI := Module.compHom (cohomology ((Scheme.Modules.pushforward f).obj M) n) (baseScalars p)
  exact { toFun := typedCohomologyMap f M n
          map_add' := (typedCohomologyMap f M n).map_add
          map_smul' := by
            intro r x
            change typedCohomologyMap f M n ((baseScalars (f ≫ p) r) • x) =
              (baseScalars p r) • (typedCohomologyMap f M n x)
            rw [Ext.smul_eq_comp_mk₀, typedCohomologyMap_comp, Ext.smul_eq_comp_mk₀,
              Ext.mapExactFunctor_mk₀]
            congr 2
            ext U m
            change Γ(M, f ⁻¹ᵁ U) at m
            change restrictScalar X (f ⁻¹ᵁ U) (baseScalars (f ≫ p) r) • m =
              f.app U (restrictScalar Y U (baseScalars p r)) • m
            rw [scalar_naturality] }

lemma cohomologyLinearMap_eq (p : Y ⟶ Spec (CommRingCat.of ℂ)) (M : X.Modules) (n : ℕ) :
    ⇑(cohomologyLinearMap f p M n) = typedCohomologyMap f M n := rfl

def cohomologyLinearEquiv (p : Y ⟶ Spec (CommRingCat.of ℂ)) (M : X.Modules) (n : ℕ) :
    letI := Module.compHom (cohomology M n) (baseScalars (f ≫ p))
    letI := Module.compHom (cohomology ((Scheme.Modules.pushforward f).obj M) n) (baseScalars p)
    cohomology M n ≃ₗ[ℂ] cohomology ((Scheme.Modules.pushforward f).obj M) n := by
  exact LinearEquiv.ofBijective (cohomologyLinearMap f p M n)
    (by rw [cohomologyLinearMap_eq]; exact typedCohomologyMap_bijective f M n)

theorem finiteDimensional_of_pushforward
    (p : Y ⟶ Spec (CommRingCat.of ℂ)) (M : X.Modules) (n : ℕ)
    (hfinite : letI := Module.compHom (cohomology ((Scheme.Modules.pushforward f).obj M) n) (baseScalars p)
      FiniteDimensional ℂ (cohomology ((Scheme.Modules.pushforward f).obj M) n)) :
    letI := Module.compHom (cohomology M n) (baseScalars (f ≫ p))
    FiniteDimensional ℂ (cohomology M n) := by
  let := Module.compHom (cohomology M n) (baseScalars (f ≫ p))
  let := Module.compHom (cohomology ((Scheme.Modules.pushforward f).obj M) n) (baseScalars p)
  have := hfinite
  exact FiniteDimensional.of_injective (cohomologyLinearEquiv f p M n).toLinearMap
    (cohomologyLinearEquiv f p M n).injective

lemma cohomologyDimension_pushforward
    (p : Y ⟶ Spec (CommRingCat.of ℂ)) (M : X.Modules) (n : ℕ) :
    cohomologyDimension p ((Scheme.Modules.pushforward f).obj M) n =
      cohomologyDimension (f ≫ p) M n := by
  let := Module.compHom (cohomology M n) (baseScalars (f ≫ p))
  let := Module.compHom (cohomology ((Scheme.Modules.pushforward f).obj M) n) (baseScalars p)
  exact (cohomologyLinearEquiv f p M n).finrank_eq.symm

theorem euler_pushforward (p : Y ⟶ Spec (CommRingCat.of ℂ)) (M : X.Modules) (d : ℕ) :
    eulerCharacteristic p d ((Scheme.Modules.pushforward f).obj M) =
      eulerCharacteristic (f ≫ p) d M := by
  apply Finset.sum_congr rfl
  intro n hn
  rw [cohomologyDimension_pushforward]

end
end PiExponent.ClosedImmersionSerreTransfer

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/ClosedRestrictionTensor.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.ClosedAmpleRestriction
import OAI.NumberTheory.PiExponent.Approximation.ProjectionFormula
import OAI.NumberTheory.PiExponent.Approximation.TwistPowerSection
import OAI.NumberTheory.PiExponent.LocalAlgebra.IdealModule

namespace OAI

namespace PiExponent.ClosedRestrictionTensor
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames PiExponentSeshadri.TensorPure

lemma tensor_map_pure_val {Z : Scheme.{0}} {M N P Q : Z.Modules}
    (a : M ⟶ P) (b : N ⟶ Q) (U : Z.Opens)
    (m : M.val.obj (op U)) (n : N.val.obj (op U)) :
    (moduleTensorMap a b).val.app (op U) (pure M N U m n) =
      pure P Q U (a.val.app (op U) m) (b.val.app (op U) n) :=
  map_pure a b U m n

lemma tensor_comm_pure_val {Z : Scheme.{0}} (M N : Z.Modules) (U : Z.Opens)
    (m : M.val.obj (op U)) (n : N.val.obj (op U)) :
    (moduleTensorComm M N).hom.val.app (op U) (pure M N U m n) =
      pure N M U n m := moduleTensorComm_pure M N U m n

lemma projection_hom_pure_val {X Y : Scheme.{0}} (f : X ⟶ Y)
    (M : X.Modules) (L : Y.Modules) (U : Y.Opens)
    (m : M.val.obj (op (f ⁻¹ᵁ U))) (s : L.val.obj (op U)) :
    (ProjectionFormula.hom f M L).val.app (op U)
      (pure ((Scheme.Modules.pushforward f).obj M) L U m s) =
      pure M ((Scheme.Modules.pullback f).obj L) (f ⁻¹ᵁ U) m
        (((Scheme.Modules.pullbackPushforwardAdjunction f).unit.app L).val.app (op U) s) :=
  ProjectionFormula.hom_pure f M L U m s

lemma pushforward_hom_pure_val {X Y : Scheme.{0}} (f : X ⟶ Y)
    (M N : X.Modules) (U : Y.Opens)
    (m : M.val.obj (op (f ⁻¹ᵁ U))) (n : N.val.obj (op (f ⁻¹ᵁ U))) :
    (PiExponentSeshadri.PushforwardTensor.hom f M N).val.app (op U)
      (pure ((Scheme.Modules.pushforward f).obj M) ((Scheme.Modules.pushforward f).obj N) U m n) =
      pure M N (f ⁻¹ᵁ U) m n :=
  PiExponentSeshadri.PushforwardTensor.hom_pure f M N U m n

variable {X Y : Scheme.{0}} (f : X ⟶ Y) (L : LineBundle Y)

def powerProjectionIso (n : ℕ) :
    (moduleTwistFunctor L n).obj ((Scheme.Modules.pushforward f).obj (O X)) ≅
      (Scheme.Modules.pushforward f).obj ((L.pullback f).pow n).sheaf :=
  (ProjectionFormula.twistIso f (O X) L n).symm ≪≫
    (Scheme.Modules.pushforward f).mapIso (moduleTwistUnitIso (L.pullback f) n)

def powerUnit (n : ℕ) : (L.pow n).sheaf ⟶
    (Scheme.Modules.pushforward f).obj ((L.pullback f).pow n).sheaf :=
  (Scheme.Modules.pullbackPushforwardAdjunction f).unit.app (L.pow n).sheaf ≫
    (Scheme.Modules.pushforward f).map (PiExponentSeshadri.PullbackTensor.powIso f L n).hom

lemma powerProjectionIso_succ_pure (n : ℕ) (U : Y.Opens)
    (m : ((moduleTwistFunctor L n).obj ((Scheme.Modules.pushforward f).obj (O X))).val.obj (op U))
    (s : L.sheaf.val.obj (op U)) :
    (powerProjectionIso f L (n+1)).hom.val.app (op U)
      (pure _ L.sheaf U m s) =
      pure (L.pullback f).sheaf ((L.pullback f).pow n).sheaf (f ⁻¹ᵁ U)
        (((Scheme.Modules.pullbackPushforwardAdjunction f).unit.app L.sheaf).val.app (op U) s)
        ((powerProjectionIso f L n).hom.val.app (op U) m) := by
  change (moduleTwistUnitIso (L.pullback f) (n+1)).hom.val.app (op (f ⁻¹ᵁ U))
    ((ProjectionFormula.hom f ((moduleTwistFunctor (L.pullback f) n).obj (O X)) L.sheaf).val.app (op U)
      ((moduleTensorMap (ProjectionFormula.twistIso f (O X) L n).inv (𝟙 L.sheaf)).val.app (op U)
        (pure _ L.sheaf U m s))) = _
  rw [tensor_map_pure_val]
  change (moduleTensorComm ((L.pullback f).pow n).sheaf (L.pullback f).sheaf).hom.val.app (op (f ⁻¹ᵁ U))
    ((moduleTensorMap (moduleTwistUnitIso (L.pullback f) n).hom (𝟙 (L.pullback f).sheaf)).val.app (op (f ⁻¹ᵁ U))
      ((ProjectionFormula.hom f ((moduleTwistFunctor (L.pullback f) n).obj (O X)) L.sheaf).val.app (op U)
        (pure _ L.sheaf U ((ProjectionFormula.twistIso f (O X) L n).inv.val.app (op U) m) s))) = _
  erw [projection_hom_pure_val f ((moduleTwistFunctor (L.pullback f) n).obj (O X))
    L.sheaf U ((ProjectionFormula.twistIso f (O X) L n).inv.val.app (op U) m) s]
  have ht := tensor_map_pure_val (Z := X) (moduleTwistUnitIso (L.pullback f) n).hom
    (𝟙 (L.pullback f).sheaf) (f ⁻¹ᵁ U)
    ((ProjectionFormula.twistIso f (O X) L n).inv.val.app (op U) m)
    (((Scheme.Modules.pullbackPushforwardAdjunction f).unit.app L.sheaf).val.app (op U) s)
  exact (congrArg (fun r => (moduleTensorComm ((L.pullback f).pow n).sheaf
    (L.pullback f).sheaf).hom.val.app (op (f ⁻¹ᵁ U)) r) ht).trans
      (tensor_comm_pure_val _ _ _ _ _)

lemma powerUnit_succ_pure (n : ℕ) (U : Y.Opens)
    (s : L.sheaf.val.obj (op U)) (m : (L.pow n).sheaf.val.obj (op U)) :
    (powerUnit f L (n+1)).val.app (op U) (pure L.sheaf (L.pow n).sheaf U s m) =
      pure (L.pullback f).sheaf ((L.pullback f).pow n).sheaf (f ⁻¹ᵁ U)
        (((Scheme.Modules.pullbackPushforwardAdjunction f).unit.app L.sheaf).val.app (op U) s)
        ((powerUnit f L n).val.app (op U) m) := by
  have h := PiExponentSeshadri.PullbackTensor.unit_hom f L.sheaf (L.pow n).sheaf
  have hp := congrArg (fun q => q.val.app (op U) (pure L.sheaf (L.pow n).sheaf U s m)) h
  change (PiExponentSeshadri.PullbackTensor.hom f L.sheaf (L.pow n).sheaf).val.app (op (f ⁻¹ᵁ U))
      (((Scheme.Modules.pullbackPushforwardAdjunction f).unit.app
        (moduleTensor Y L.sheaf (L.pow n).sheaf)).val.app (op U) (pure L.sheaf (L.pow n).sheaf U s m)) =
    (PiExponentSeshadri.PushforwardTensor.hom f _ _).val.app (op U)
      ((moduleTensorMap ((Scheme.Modules.pullbackPushforwardAdjunction f).unit.app L.sheaf)
        ((Scheme.Modules.pullbackPushforwardAdjunction f).unit.app (L.pow n).sheaf)).val.app (op U)
        (pure L.sheaf (L.pow n).sheaf U s m)) at hp
  have hm := tensor_map_pure_val (Z := Y)
    ((Scheme.Modules.pullbackPushforwardAdjunction f).unit.app L.sheaf)
    ((Scheme.Modules.pullbackPushforwardAdjunction f).unit.app (L.pow n).sheaf) U s m
  have hv := pushforward_hom_pure_val f ((Scheme.Modules.pullback f).obj L.sheaf)
    ((Scheme.Modules.pullback f).obj (L.pow n).sheaf) U
    (((Scheme.Modules.pullbackPushforwardAdjunction f).unit.app L.sheaf).val.app (op U) s)
    (((Scheme.Modules.pullbackPushforwardAdjunction f).unit.app (L.pow n).sheaf).val.app (op U) m)
  have hp' := hp.trans ((congrArg (fun r => (PiExponentSeshadri.PushforwardTensor.hom f
    ((Scheme.Modules.pullback f).obj L.sheaf) ((Scheme.Modules.pullback f).obj (L.pow n).sheaf)).val.app
      (op U) r) hm).trans hv)
  change (moduleTensorMap (𝟙 (L.pullback f).sheaf) (PiExponentSeshadri.PullbackTensor.powIso f L n).hom).app
    (f ⁻¹ᵁ U)
    ((PiExponentSeshadri.PullbackTensor.hom f L.sheaf (L.pow n).sheaf).val.app (op (f ⁻¹ᵁ U))
      (((Scheme.Modules.pullbackPushforwardAdjunction f).unit.app
        (moduleTensor Y L.sheaf (L.pow n).sheaf)).val.app (op U) (pure L.sheaf (L.pow n).sheaf U s m))) = _
  exact (congrArg (fun r => (moduleTensorMap (𝟙 (L.pullback f).sheaf)
    (PiExponentSeshadri.PullbackTensor.powIso f L n).hom).val.app (op (f ⁻¹ᵁ U)) r) hp').trans
      (tensor_map_pure_val (Z := X) (𝟙 (L.pullback f).sheaf)
        (PiExponentSeshadri.PullbackTensor.powIso f L n).hom _ _ _)

theorem twist_structureMap_power (n : ℕ) :
    (moduleTwistFunctor L n).map (PiExponentSeshadri.IdealModule.structureMap f) ≫
        (powerProjectionIso f L n).hom =
      (moduleTwistUnitIso L n).hom ≫ powerUnit f L n := by
  induction n with
  | zero =>
    change PiExponentSeshadri.IdealModule.structureMap f =
      (Scheme.Modules.pullbackPushforwardAdjunction f).unit.app (O Y) ≫
        (Scheme.Modules.pushforward f).map (pullbackUnitIso f).hom
    exact (pullbackUnit_adjunction f).symm
  | succ n ih =>
    apply PiExponentSeshadri.TensorPure.hom_ext
    intro U m s
    change (powerProjectionIso f L (n+1)).hom.val.app (op U)
      ((moduleTensorMap ((moduleTwistFunctor L n).map (PiExponentSeshadri.IdealModule.structureMap f))
        (𝟙 L.sheaf)).val.app (op U) (pure _ L.sheaf U m s)) =
      (powerUnit f L (n+1)).val.app (op U)
        ((moduleTensorComm (L.pow n).sheaf L.sheaf).hom.val.app (op U)
          ((moduleTensorMap (moduleTwistUnitIso L n).hom (𝟙 L.sheaf)).val.app (op U)
            (pure _ L.sheaf U m s)))
    have h1 := tensor_map_pure_val (Z := Y)
      ((moduleTwistFunctor L n).map (PiExponentSeshadri.IdealModule.structureMap f)) (𝟙 L.sheaf) U m s
    have h2 := powerProjectionIso_succ_pure f L n U
      (((moduleTwistFunctor L n).map (PiExponentSeshadri.IdealModule.structureMap f)).val.app (op U) m) s
    have h3 := tensor_map_pure_val (Z := Y) (moduleTwistUnitIso L n).hom (𝟙 L.sheaf) U m s
    have h4 := tensor_comm_pure_val (L.pow n).sheaf L.sheaf U
      ((moduleTwistUnitIso L n).hom.val.app (op U) m) s
    have h5 := powerUnit_succ_pure f L n U s ((moduleTwistUnitIso L n).hom.val.app (op U) m)
    have hleft := (congrArg (fun r => (powerProjectionIso f L (n+1)).hom.val.app (op U) r) h1).trans h2
    have hright := (congrArg (fun r => (powerUnit f L (n+1)).val.app (op U) r)
      ((congrArg (fun r => (moduleTensorComm (L.pow n).sheaf L.sheaf).hom.val.app (op U) r) h3).trans h4)).trans h5
    exact hleft.trans ((congrArg (fun r => pure (L.pullback f).sheaf ((L.pullback f).pow n).sheaf
      (f ⁻¹ᵁ U) (((Scheme.Modules.pullbackPushforwardAdjunction f).unit.app L.sheaf).val.app (op U) s) r)
      (congrArg (fun q => q.val.app (op U) m) ih)).trans hright.symm)

theorem power_restriction_eq (n : ℕ) :
    (moduleTwistUnitIso L n).inv ≫
      (moduleTwistFunctor L n).map (PiExponentSeshadri.IdealModule.structureMap f) ≫
      (ProjectionFormula.twistIso f (O X) L n).inv ≫
      (Scheme.Modules.pushforward f).map (moduleTwistUnitIso (L.pullback f) n).hom =
    (Scheme.Modules.pullbackPushforwardAdjunction f).unit.app (L.pow n).sheaf ≫
      (Scheme.Modules.pushforward f).map (PiExponentSeshadri.PullbackTensor.powIso f L n).hom := by
  change (moduleTwistUnitIso L n).inv ≫
    ((moduleTwistFunctor L n).map (PiExponentSeshadri.IdealModule.structureMap f) ≫
      (powerProjectionIso f L n).hom) = powerUnit f L n
  erw [twist_structureMap_power, Iso.inv_hom_id_assoc]

theorem push_pullbackSection {M : Y.Modules} (s : O Y ⟶ M) :
    PiExponentSeshadri.IdealModule.structureMap f ≫
      (Scheme.Modules.pushforward f).map (pullbackSection f s) =
      s ≫ (Scheme.Modules.pullbackPushforwardAdjunction f).unit.app M := by
  have hu : PiExponentSeshadri.IdealModule.structureMap f =
      (Scheme.Modules.pullbackPushforwardAdjunction f).unit.app (O Y) ≫
        (Scheme.Modules.pushforward f).map (pullbackUnitIso f).hom :=
    (pullbackUnit_adjunction f).symm
  let F := Scheme.Modules.pushforward f
  let P := Scheme.Modules.pullback f
  let e := pullbackUnitIso f
  have h := (F.map_comp e.hom (e.inv ≫ P.map s)).symm.trans
    (congrArg F.map (e.hom_inv_id_assoc (P.map s)))
  calc
    _ = ((Scheme.Modules.pullbackPushforwardAdjunction f).unit.app (O Y) ≫
        F.map e.hom) ≫ F.map (e.inv ≫ P.map s) :=
      congrArg (fun q : O Y ⟶ F.obj (O X) => q ≫ F.map (pullbackSection f s)) hu
    _ = (Scheme.Modules.pullbackPushforwardAdjunction f).unit.app (O Y) ≫ F.map (P.map s) :=
      (Category.assoc _ _ _).trans
        (congrArg (fun q => (Scheme.Modules.pullbackPushforwardAdjunction f).unit.app (O Y) ≫ q) h)
    _ = _ := ((Scheme.Modules.pullbackPushforwardAdjunction f).unit.naturality s).symm

theorem section_restriction_eq (n : ℕ) (s : O Y ⟶ (L.pow n).sheaf) :
    s ≫ (moduleTwistUnitIso L n).inv ≫
      (moduleTwistFunctor L n).map (PiExponentSeshadri.IdealModule.structureMap f) ≫
      (ProjectionFormula.twistIso f (O X) L n).inv ≫
      (Scheme.Modules.pushforward f).map (moduleTwistUnitIso (L.pullback f) n).hom =
    PiExponentSeshadri.IdealModule.structureMap f ≫
      (Scheme.Modules.pushforward f).map (pullbackPowerSection L f n s) := by
  erw [power_restriction_eq]
  symm
  simp only [pullbackPowerSection]
  erw [(Scheme.Modules.pushforward f).map_comp (pullbackSection f s)
    (PiExponentSeshadri.PullbackTensor.powIso f L n).hom, ← Category.assoc,
    push_pullbackSection f s, Category.assoc]

end
end PiExponent.ClosedRestrictionTensor

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/ClosedSectionLifting.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.NakaiSectionLifting
import OAI.NumberTheory.PiExponent.Approximation.ClosedThickeningSections

namespace OAI

noncomputable section
namespace PiExponentSeshadri.Geometry

open AlgebraicGeometry CategoryTheory CategoryTheory.Limits CategoryTheory.Abelian


variable {X Y : Scheme.{0}}
local instance (Z : Scheme.{0}) : HasExt.{1} Z.Modules := HasExt.standard _

theorem closed_line_unit_epi (f : Y ⟶ X) [IsClosedImmersion f] (M : LineBundle X) :
    Epi ((Scheme.Modules.pullbackPushforwardAdjunction f).unit.app M.sheaf) :=
  PiExponentSeshadri.LineClosedUnit.epi f M

theorem pullbackSection_surjective_of_kernel_cohomology_zero
    (f : Y ⟶ X) [IsClosedImmersion f] (M : LineBundle X)
    (hzero : ∀ z : cohomology
      (kernel ((Scheme.Modules.pullbackPushforwardAdjunction f).unit.app M.sheaf)) 1,
      z = 0) :
    Function.Surjective (fun s : GlobalSections X M.sheaf => pullbackSection f s) := by
  let u := (Scheme.Modules.pullbackPushforwardAdjunction f).unit.app M.sheaf
  have : Epi u := closed_line_unit_epi f M
  let S := ShortComplex.mk (kernel.ι u) u (kernel.condition u)
  have hS : S.ShortExact := { exact := ShortComplex.exact_kernel u }
  exact PiExponent.NumericalAmpleness.pullbackSection_surjective_of_unit_surjective f M
    (globalSections_surjective_of_ext_one_zero S hS hzero)

end PiExponentSeshadri.Geometry

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/ClosedSupportedSerre.lean <==
import OAI.NumberTheory.PiExponent.Approximation.ClosedImmersionSerreTransfer
import OAI.NumberTheory.PiExponent.Approximation.ProjectionFormula
import OAI.NumberTheory.PiExponent.Cohomology.NoetherianAmpleSerreVanishing

namespace OAI

namespace PiExponentSeshadri.Geometry
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits CategoryTheory.Abelian
variable {X Y : Scheme.{0}}
local instance (Z : Scheme.{0}) : HasExt.{1} Z.Modules := HasExt.standard _

theorem ext_zero_of_moduleIso {M N : X.Modules} (e : M ≅ N) (q : ℕ)
    (h : ∀ x : Abelian.Ext.{1} (structureSheaf X) N q, x = 0)
    (x : Abelian.Ext.{1} (structureSheaf X) M q) : x = 0 := by
  let E := (extFunctorObj (structureSheaf X) q).mapIso e
  apply (ConcreteCategory.bijective_of_isIso E.hom).injective
  change E.hom x = E.hom 0
  rw [map_zero]
  exact h (E.hom x)

theorem affine_closed_pushforward_ext_zero (i : Y ⟶ X) [IsClosedImmersion i]
    [IsAffine Y] [IsNoetherian Y] (M : X.Modules) (N : Y.Modules)
    [N.IsQuasicoherent] (e : M ≅ (Scheme.Modules.pushforward i).obj N)
    (q : ℕ) (hq : 0 < q) (x : Abelian.Ext.{1} (structureSheaf X) M q) : x = 0 := by
  apply ext_zero_of_moduleIso e q _ x
  apply (PiExponent.ClosedImmersionSerreTransfer.ext_zero_iff i N q).mp
  obtain ⟨k,rfl⟩ := Nat.exists_eq_succ_of_ne_zero (Nat.ne_zero_of_lt hq)
  exact AffineSchemeCohomology.affine_ext_zero Y N k

theorem eventual_twist_ext_zero_of_closed_pushforward
    {R : Type} [CommRing R] [IsNoetherianRing R]
    (p : X ⟶ Spec (CommRingCat.of R)) [IsProper p]
    (i : Y ⟶ X) [IsClosedImmersion i]
    (L : LineBundle X) (hL : (L.pullback i).IsAmple)
    (M : X.Modules) (N : Y.Modules) [N.IsFinitePresentation]
    (e : M ≅ (Scheme.Modules.pushforward i).obj N) :
    ∃ B, ∀ n, B ≤ n → ∀ q, 0 < q →
      ∀ x : Abelian.Ext.{1} (structureSheaf X) ((moduleTwistFunctor L n).obj M) q, x = 0 := by
  obtain ⟨B,hB⟩ := PiExponent.GeometrySupport.NoetherianAmpleSerreVanishing.ample_serre_vanishing
    (i ≫ p) (L.pullback i) hL N
  refine ⟨B, fun n hn q hq x => ?_⟩
  let E := (moduleTwistFunctor L n).mapIso e ≪≫
    (PiExponent.ProjectionFormula.twistIso i N L n).symm
  apply ext_zero_of_moduleIso E q _ x
  exact (PiExponent.ClosedImmersionSerreTransfer.ext_zero_iff i
    ((moduleTwistFunctor (L.pullback i) n).obj N) q).mp (hB n hn q hq)

end
end PiExponentSeshadri.Geometry

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/ClosedThickeningSections.lean <==
import OAI.NumberTheory.PiExponent.Approximation.AffineThickeningCriterion
import OAI.NumberTheory.PiExponent.Approximation.FullSupportNilpotence
import OAI.NumberTheory.PiExponent.Cohomology.FiniteCoverCohomology
import OAI.NumberTheory.PiExponent.LocalAlgebra.IdealModule

namespace OAI

namespace PiExponentSeshadri.Geometry
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits CategoryTheory.Abelian
open TopologicalSpace Opposite
open PiExponentSeshadri.Frames
variable {X Y : Scheme.{0}}
local instance (Z : Scheme.{0}) : HasExt.{1} Z.Modules := HasExt.standard _

theorem globalSections_surjective_of_ext_one_zero (S : ShortComplex X.Modules)
    (hS : S.ShortExact)
    (hzero : ∀ x : Abelian.Ext.{1} (structureSheaf X) S.X₁ 1, x = 0) :
    Function.Surjective (fun s : GlobalSections X S.X₂ => s ≫ S.g) := by
  intro s
  obtain ⟨a,ha⟩ := Ext.covariant_sequence_exact₃ (structureSheaf X) hS (Ext.mk₀ s)
    rfl (hzero _)
  refine ⟨Ext.homEquiv₀ a, ?_⟩
  apply (Ext.mk₀_bijective (structureSheaf X) S.X₃).injective
  rw [← Ext.mk₀_comp_mk₀, Ext.mk₀_homEquiv₀_apply]
  exact ha

theorem closed_appTop_surjective_of_ext_one_zero (i : Y ⟶ X) [IsClosedImmersion i]
    (hzero : ∀ x : Abelian.Ext.{1} (structureSheaf X) (IdealModule.idealModule i) 1, x = 0) :
    Function.Surjective i.appTop := by
  let P := (Scheme.Modules.pushforward i).obj (IdealModule.unit Y)
  let S := ShortComplex.mk (IdealModule.inclusion i) (IdealModule.structureMap i)
    (kernel.condition _)
  have hlift := globalSections_surjective_of_ext_one_zero S
    (IdealModule.closedSequence_exact i) hzero
  intro y
  let t : GlobalSections X P := (moduleSectionEquiv P).symm y
  obtain ⟨s, hs⟩ := hlift t
  refine ⟨s.app ⊤ (1 : Γ(X,⊤)), ?_⟩
  have he := congrArg (fun t : GlobalSections X P => t.app ⊤ (1 : Γ(X,⊤))) hs
  exact he.trans ((moduleSectionEquiv P).apply_symm_apply y)

theorem subscheme_surjective_of_fullSupport (I : X.IdealSheafData)
    (hI : I.support = ⊤) : Function.Surjective I.subschemeι := by
  apply Set.range_eq_univ.mp
  rw [I.range_subschemeι, hI]
  rfl

theorem isAffine_of_fullSupport_of_ideal_ext_one_zero (I : X.IdealSheafData)
    (hI : I.support = ⊤) [IsAffine I.subscheme]
    (hzero : ∀ x : Abelian.Ext.{1} (structureSheaf X) (IdealModule.closedModule I) 1, x = 0) :
    IsAffine X :=
  isAffine_of_surjective_appTop I.subschemeι (subscheme_surjective_of_fullSupport I hI)
    (closed_appTop_surjective_of_ext_one_zero I.subschemeι hzero)

end
end PiExponentSeshadri.Geometry

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/ClosedUnitKernel.lean <==
import OAI.NumberTheory.PiExponent.Approximation.ClosedSectionLifting
import OAI.NumberTheory.PiExponent.Approximation.ProjectionFormula
import OAI.NumberTheory.PiExponent.Approximation.SerrePowerDescent

namespace OAI

noncomputable section
namespace PiExponentSeshadri.Geometry

open AlgebraicGeometry CategoryTheory CategoryTheory.Limits CategoryTheory.Abelian Opposite
open PiExponentSeshadri.TensorPure


variable {X Y : Scheme.{0}}

def closedLineQuotientIso (f : Y ⟶ X) (M : LineBundle X) :
    moduleTensor X ((Scheme.Modules.pushforward f).obj (structureSheaf Y)) M.sheaf ≅
      (Scheme.Modules.pushforward f).obj (M.pullback f).sheaf :=
  PiExponent.ProjectionFormula.iso f (structureSheaf Y) M ≪≫
    (Scheme.Modules.pushforward f).mapIso (moduleTensorUnit (M.pullback f).sheaf)

theorem closedLineQuotientIso_map (f : Y ⟶ X) (M : LineBundle X) :
    moduleTensorMap (PiExponentSeshadri.IdealModule.structureMap f) (𝟙 M.sheaf) ≫
      (closedLineQuotientIso f M).hom =
    (moduleTensorUnit M.sheaf).hom ≫
      (Scheme.Modules.pullbackPushforwardAdjunction f).unit.app M.sheaf := by
  apply PiExponentSeshadri.TensorPure.hom_ext
  intro U a m
  let η := ((Scheme.Modules.pullbackPushforwardAdjunction f).unit.app M.sheaf).val.app (op U)
  have ht := map_pure (PiExponentSeshadri.IdealModule.structureMap f) (𝟙 M.sheaf) U a m
  have hp := PiExponent.ProjectionFormula.hom_pure f (structureSheaf Y) M.sheaf U
    ((PiExponentSeshadri.IdealModule.structureMap f).app U a) m
  have hu := unit_pure (M.pullback f).sheaf (f ⁻¹ᵁ U)
    ((PiExponentSeshadri.IdealModule.structureMap f).app U a) (η m)
  have hv := unit_pure M.sheaf U a m
  have hs := η.hom.map_smul a m
  exact (congrArg (fun z => (moduleTensorUnit (M.pullback f).sheaf).hom.app (f ⁻¹ᵁ U)
      ((PiExponent.ProjectionFormula.hom f (structureSheaf Y) M.sheaf).app U z)) ht).trans
    ((congrArg (fun z => (moduleTensorUnit (M.pullback f).sheaf).hom.app (f ⁻¹ᵁ U) z) hp).trans
      (hu.trans (hs.symm.trans (congrArg (fun z => η z) hv).symm)))

def closedLineUnitKernelIso (f : Y ⟶ X) [IsClosedImmersion f] (M : LineBundle X) :
    moduleTensor X (PiExponentSeshadri.IdealModule.idealModule f) M.sheaf ≅
      kernel ((Scheme.Modules.pullbackPushforwardAdjunction f).unit.app M.sheaf) := by
  let S := ShortComplex.mk (PiExponentSeshadri.IdealModule.inclusion f)
    (PiExponentSeshadri.IdealModule.structureMap f) (kernel.condition _)
  let T := S.map (moduleTwistFunctor M 1)
  have hT : T.ShortExact := moduleTwistFunctor_shortExact M 1 S
    (PiExponentSeshadri.IdealModule.closedSequence_exact f)
  let e : T.X₁ ≅ kernel T.g :=
    hT.fIsKernel.conePointUniqueUpToIso (limit.isLimit _)
  exact e ≪≫ kernel.mapIso T.g
    ((Scheme.Modules.pullbackPushforwardAdjunction f).unit.app M.sheaf)
    (moduleTensorUnit M.sheaf) (closedLineQuotientIso f M)
    (closedLineQuotientIso_map f M)

theorem pullbackSection_surjective_of_idealTensor_cohomology_zero
    (f : Y ⟶ X) [IsClosedImmersion f] (M : LineBundle X)
    (hzero : ∀ z : cohomology
      (moduleTensor X (PiExponentSeshadri.IdealModule.idealModule f) M.sheaf) 1, z = 0) :
    Function.Surjective (fun s : GlobalSections X M.sheaf => pullbackSection f s) := by
  apply pullbackSection_surjective_of_kernel_cohomology_zero f M
  exact PiExponent.GeometrySupport.SerrePowerDescent.ext_zero_of_iso
    (closedLineUnitKernelIso f M) 1 hzero

end PiExponentSeshadri.Geometry

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/CocycleTensor.lean <==
import OAI.NumberTheory.PiExponent.Approximation.ModuleLinePowerLaws
import OAI.NumberTheory.PiExponent.Geometry.LineBundleGluingTransitions

namespace OAI

noncomputable section

namespace PiExponentSeshadri.LineBundleGluing
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite MonoidalCategory
open PiExponentSeshadri.Geometry PiExponentSeshadri.TensorPure
variable {X : Scheme} {ι : Type} {U : ι → X.Opens}

def Cocycle.one : Cocycle U where
  transition _ _ _ _ _ := 1
  restriction _ _ _ _ _ := by simp
  identity _ _ _ := rfl
  cocycle _ _ _ _ _ _ _ := one_mul _

def Cocycle.inverse (c : Cocycle U) : Cocycle U where
  transition i j W hi hj := (c.transition i j W hi hj)⁻¹
  restriction := by
    intro i j V W h hi hj
    have h' : restrictUnit h (c.transition i j _ hi hj) =
        c.transition i j _ (h.trans hi) (h.trans hj) := Units.ext (c.restriction i j h hi hj)
    exact congrArg Units.val ((map_inv (restrictUnit h) _).symm.trans (congrArg Inv.inv h'))
  identity i W hi := by rw [c.identity, inv_one]
  cocycle i j k W hi hj hk := by rw [← mul_inv, c.cocycle]

def inverseProduct (c : Cocycle U) (V : X.Opens)
    (s : sections c V) (t : sections c.inverse V) : sections (Cocycle.one (U := U)) V :=
  ⟨fun p => s.val p * t.val p, by
    constructor
    · intro i W W' hW hi h
      change X.presheaf.map (homOfLE h).op (_ * _) = _
      rw [map_mul, s.property.1 i W W' hW hi h, t.property.1 i W W' hW hi h]
    · intro i j W hW hi hj
      change s.val ⟨i,W,hW,hi⟩ * t.val ⟨i,W,hW,hi⟩ = 1 * _
      rw [s.property.2 i j W hW hi hj, t.property.2 i j W hW hi hj, one_mul]
      change (_ * _) * ((↑((c.transition i j W hi hj)⁻¹ : Γ(X,W)ˣ) : Γ(X,W)) * _) = _
      rw [mul_mul_mul_comm, Units.mul_inv, one_mul]⟩

def inverseProductMap (c : Cocycle U) :
    PresheafOfModulesOfCommRing.Monoidal.tensorObj (R := X.presheaf)
      (presheaf c) (presheaf c.inverse) ⟶ presheaf (Cocycle.one (U := U)) where
  app V := ModuleCat.MonoidalCategory.tensorLift (inverseProduct c V.unop)
    (by intros; apply Subtype.ext; funext p; exact add_mul _ _ _)
    (by intros; apply Subtype.ext; funext p; exact mul_assoc _ _ _)
    (by intros; apply Subtype.ext; funext p; exact mul_add _ _ _)
    (by intros; apply Subtype.ext; funext p; exact mul_left_comm _ _ _)
  naturality {V W} f := by
    apply ModuleCat.MonoidalCategory.tensor_ext
    intro s t
    rfl

def trivialCoefficientMap : (structureSheaf X).val ⟶ presheaf (Cocycle.one (U := U)) where
  app V := ModuleCat.ofHom (R := Γ(X, V.unop))
    (X := ModuleCat.of Γ(X, V.unop) Γ(X, V.unop))
    (Y := ModuleCat.of Γ(X, V.unop) (sections (Cocycle.one (U := U)) V.unop)) {
    toFun a := ⟨fun p => X.presheaf.map (homOfLE p.2.property.1).op a, by
      constructor
      · intro i W W' hW hi h
        change (X.presheaf.map _ ≫ X.presheaf.map _) a = _
        rw [← Functor.map_comp]
        rfl
      · intros; exact (one_mul _).symm⟩
    map_add' a b := by apply Subtype.ext; funext p; exact map_add _ _ _
    map_smul' a b := by apply Subtype.ext; funext p; exact map_mul _ _ _ }
  naturality {V W} f := by
    apply ModuleCat.hom_ext
    apply LinearMap.ext
    intro a
    apply Subtype.ext
    funext p
    change (X.presheaf.map _ ≫ X.presheaf.map _) a = _
    rw [← Functor.map_comp]
    rfl

lemma cocycleUnit_restrict_isIso (c : Cocycle U) (i : ι) :
    IsIso ((modulePresheafRestrict (U i).ι).map ((adj X).unit.app (presheaf c))) := by
  let R : PresheafOfModules X.ringCatSheaf.obj ⥤
      PresheafOfModules (U i).toScheme.ringCatSheaf.obj := modulePresheafRestrict (U i).ι
  have hη : IsIso ((adj (U i).toScheme).unit.app (R.obj (presheaf c))) :=
    sheafification_unit_isIso_of_iso _ (structureSheaf (U i).toScheme)
      (chartPresheafFrame c i)
  have hh : IsIso (R.map ((adj X).unit.app (presheaf c)) ≫
      ((moduleSheafificationRestrict (U i).ι).hom.app (presheaf c)).val) := by
    erw [sheafify_restrict_unit]
    exact hη
  let V : (U i).toScheme.Modules ⥤ PresheafOfModules (U i).toScheme.ringCatSheaf.obj :=
    SheafOfModules.forget (U i).toScheme.ringCatSheaf
  let hv : IsIso (C := PresheafOfModules (U i).toScheme.ringCatSheaf.obj)
      (((moduleSheafificationRestrict (U i).ι).hom.app (presheaf c)).val) :=
    (V.mapIso ((moduleSheafificationRestrict (U i).ι).app (presheaf c))).isIso_hom
  exact (@isIso_comp_right_iff (PresheafOfModules (U i).toScheme.ringCatSheaf.obj)
    _ _ _ _ _ _ hv).mp hh

lemma trivialCoefficientMap_frame (i : ι) :
    (modulePresheafRestrict (U i).ι).map (trivialCoefficientMap (U := U)) ≫
      (chartPresheafFrame (Cocycle.one (U := U)) i).hom =
    (Scheme.Modules.restrictUnitIso (U i).ι).hom.val := by
  ext V a
  change X.presheaf.map (homOfLE (show (U i).ι ''ᵁ V.unop ≤ (U i).ι ''ᵁ V.unop from le_rfl)).op a = _
  simp only [homOfLE_refl, op_id, CategoryTheory.Functor.map_id]
  change a = ((U i).ι.appIso V.unop).hom a
  simp only [Scheme.Opens.ι_appIso, Iso.refl_hom]
  rfl

lemma trivialCoefficientMap_restrict_isIso (i : ι) :
    IsIso ((modulePresheafRestrict (U i).ι).map (trivialCoefficientMap (U := U))) := by
  let V : (U i).toScheme.Modules ⥤ PresheafOfModules (U i).toScheme.ringCatSheaf.obj :=
    SheafOfModules.forget (U i).toScheme.ringCatSheaf
  have hv : IsIso (C := PresheafOfModules (U i).toScheme.ringCatSheaf.obj)
      ((Scheme.Modules.restrictUnitIso (U i).ι).hom.val) :=
    (V.mapIso (Scheme.Modules.restrictUnitIso (U i).ι)).isIso_hom
  have hh : IsIso ((modulePresheafRestrict (U i).ι).map (trivialCoefficientMap (U := U)) ≫
      (chartPresheafFrame (Cocycle.one (U := U)) i).hom) := by
    rw [trivialCoefficientMap_frame]
    exact hv
  let hc : IsIso (C := PresheafOfModules (U i).toScheme.ringCatSheaf.obj)
      (chartPresheafFrame (Cocycle.one (U := U)) i).hom :=
    (chartPresheafFrame (Cocycle.one (U := U)) i).isIso_hom
  exact (@isIso_comp_right_iff (PresheafOfModules (U i).toScheme.ringCatSheaf.obj)
    _ _ _ _ _ _ hc).mp hh

lemma inverseProductMap_frame (c : Cocycle U) (i : ι) :
    (modulePresheafRestrict (U i).ι).map (inverseProductMap c) ≫
      (chartPresheafFrame (Cocycle.one (U := U)) i).hom =
    (modulePresheafTensorRestrict (U i) (presheaf c) (presheaf c.inverse)).hom ≫
      PresheafOfModulesOfCommRing.Monoidal.tensorHom (R := (U i).toScheme.presheaf)
        (chartPresheafFrame c i).hom (chartPresheafFrame c.inverse i).hom ≫
      (by
        let : MonoidalCategory (PresheafOfModules (U i).toScheme.ringCatSheaf.obj) :=
          PresheafOfModulesOfCommRing.monoidalCategory (R := (U i).toScheme.presheaf)
        exact (λ_ (structureSheaf (U i).toScheme).val).hom) := by
  let : MonoidalCategory (PresheafOfModules (U i).toScheme.ringCatSheaf.obj) :=
    PresheafOfModulesOfCommRing.monoidalCategory (R := (U i).toScheme.presheaf)
  let l := (modulePresheafRestrict (U i).ι).map (inverseProductMap c) ≫
    (chartPresheafFrame (Cocycle.one (U := U)) i).hom
  let r := (modulePresheafTensorRestrict (U i) (presheaf c) (presheaf c.inverse)).hom ≫
    PresheafOfModulesOfCommRing.Monoidal.tensorHom (R := (U i).toScheme.presheaf)
      (chartPresheafFrame c i).hom (chartPresheafFrame c.inverse i).hom ≫
    (λ_ (structureSheaf (U i).toScheme).val).hom
  change l = r
  ext V : 1
  apply ModuleCat.hom_ext
  apply LinearMap.ext
  intro z
  induction z using TensorProduct.inductionOn with
  | tmul s t => rfl
  | add a b ha hb =>
      exact ((l.app V).hom.map_add a b).trans
        ((congrArg₂ (· + ·) ha hb).trans ((r.app V).hom.map_add a b).symm)

lemma inverseProductMap_restrict_isIso (c : Cocycle U) (i : ι) :
    IsIso ((modulePresheafRestrict (U i).ι).map (inverseProductMap c)) := by
  let : MonoidalCategory (PresheafOfModules (U i).toScheme.ringCatSheaf.obj) :=
    PresheafOfModulesOfCommRing.monoidalCategory (R := (U i).toScheme.presheaf)
  let e := modulePresheafTensorRestrict (U i) (presheaf c) (presheaf c.inverse) ≪≫
    tensorIso (chartPresheafFrame c i) (chartPresheafFrame c.inverse i) ≪≫
      λ_ (structureSheaf (U i).toScheme).val
  have hh : IsIso ((modulePresheafRestrict (U i).ι).map (inverseProductMap c) ≫
      (chartPresheafFrame (Cocycle.one (U := U)) i).hom) := by
    rw [inverseProductMap_frame]
    exact e.isIso_hom
  let hc : IsIso (C := PresheafOfModules (U i).toScheme.ringCatSheaf.obj)
      (chartPresheafFrame (Cocycle.one (U := U)) i).hom :=
    (chartPresheafFrame (Cocycle.one (U := U)) i).isIso_hom
  exact (@isIso_comp_right_iff (PresheafOfModules (U i).toScheme.ringCatSheaf.obj)
    _ _ _ _ _ _ hc).mp hh

lemma sheafification_isIso_of_chart {P Q : PresheafOfModules X.ringCatSheaf.obj}
    (f : P ⟶ Q) (hcover : ⊤ ≤ ⨆ i, U i)
    (hf : ∀ i, IsIso ((modulePresheafRestrict (U i).ι).map f)) :
    IsIso ((PresheafOfModules.sheafification (𝟙 X.ringCatSheaf.obj)).map f) := by
  apply PiExponent.NumericalAmpleness.isIso_of_locally_isIso
  intro x
  obtain ⟨i, hi⟩ := Opens.mem_iSup.mp (hcover (show x ∈ (⊤ : X.Opens) from trivial))
  refine ⟨U i, hi, ?_⟩
  apply (NatIso.isIso_map_iff (moduleSheafificationRestrict (U i).ι) f).mpr
  have := hf i
  change IsIso ((PresheafOfModules.sheafification (𝟙 (U i).toScheme.ringCatSheaf.obj)).map
    ((modulePresheafRestrict (U i).ι).map f))
  infer_instance

end PiExponentSeshadri.LineBundleGluing

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/CocycleTensorIso.lean <==
import OAI.NumberTheory.PiExponent.Approximation.CocycleTensor

namespace OAI

namespace PiExponentSeshadri.LineBundleGluing
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite MonoidalCategory
open PiExponentSeshadri.Geometry PiExponentSeshadri.TensorPure
variable {X : Scheme} {ι : Type} {U : ι → X.Opens}

lemma tensorHom_restrict_isIso (W : X.Opens)
    {P P' Q Q' : PresheafOfModules X.ringCatSheaf.obj} (f : P ⟶ P') (g : Q ⟶ Q')
    [IsIso ((modulePresheafRestrict W.ι).map f)]
    [IsIso ((modulePresheafRestrict W.ι).map g)] :
    IsIso ((modulePresheafRestrict W.ι).map
      (PresheafOfModulesOfCommRing.Monoidal.tensorHom (R := X.presheaf) f g)) := by
  let R := modulePresheafRestrict W.ι
  let : MonoidalCategory (PresheafOfModules W.toScheme.ringCatSheaf.obj) :=
    PresheafOfModulesOfCommRing.monoidalCategory (R := W.toScheme.presheaf)
  have hh : IsIso (R.map (PresheafOfModulesOfCommRing.Monoidal.tensorHom (R := X.presheaf) f g) ≫
      (modulePresheafTensorRestrict W P' Q').hom) := by
    rw [modulePresheafTensorRestrict_natural]
    change IsIso (_ ≫ (R.map f ⊗ₘ R.map g))
    infer_instance
  let hc : IsIso (C := PresheafOfModules W.toScheme.ringCatSheaf.obj)
      (modulePresheafTensorRestrict W P' Q').hom :=
    (modulePresheafTensorRestrict W P' Q').isIso_hom
  exact (@isIso_comp_right_iff (PresheafOfModules W.toScheme.ringCatSheaf.obj)
    _ _ _ _ _ _ hc).mp hh

def cocycleTensorComparison (c d : Cocycle U) (hcover : ⊤ ≤ ⨆ i, U i) :
    (PresheafOfModules.sheafification (𝟙 X.ringCatSheaf.obj)).obj
      (PresheafOfModulesOfCommRing.Monoidal.tensorObj (R := X.presheaf)
        (presheaf c) (presheaf d)) ≅ moduleTensor X (sheaf c) (sheaf d) := by
  let f := PresheafOfModulesOfCommRing.Monoidal.tensorHom (R := X.presheaf)
    ((adj X).unit.app (presheaf c)) ((adj X).unit.app (presheaf d))
  have ht : IsIso ((PresheafOfModules.sheafification (𝟙 X.ringCatSheaf.obj)).map f) := by
    apply sheafification_isIso_of_chart f hcover
    intro i
    have := cocycleUnit_restrict_isIso c i
    have := cocycleUnit_restrict_isIso d i
    exact tensorHom_restrict_isIso (U i) _ _
  exact @asIso _ _ _ _ ((PresheafOfModules.sheafification (𝟙 X.ringCatSheaf.obj)).map f) ht

def trivialSheafIso (hcover : ⊤ ≤ ⨆ i, U i) :
    sheaf (Cocycle.one (U := U)) ≅ structureSheaf X := by
  have ht : IsIso ((PresheafOfModules.sheafification (𝟙 X.ringCatSheaf.obj)).map
      (trivialCoefficientMap (U := U))) :=
    sheafification_isIso_of_chart _ hcover trivialCoefficientMap_restrict_isIso
  exact (@asIso _ _ _ _ ((PresheafOfModules.sheafification (𝟙 X.ringCatSheaf.obj)).map
    (trivialCoefficientMap (U := U))) ht).symm ≪≫
      (asIso (adj X).counit).app (structureSheaf X)

def tensorInverseIso (c : Cocycle U) (hcover : ⊤ ≤ ⨆ i, U i) :
    moduleTensor X (sheaf c) (sheaf c.inverse) ≅ structureSheaf X := by
  have ht : IsIso ((PresheafOfModules.sheafification (𝟙 X.ringCatSheaf.obj)).map
      (inverseProductMap c)) :=
    sheafification_isIso_of_chart _ hcover (inverseProductMap_restrict_isIso c)
  exact (cocycleTensorComparison c c.inverse hcover).symm ≪≫
    @asIso _ _ _ _ ((PresheafOfModules.sheafification (𝟙 X.ringCatSheaf.obj)).map
      (inverseProductMap c)) ht ≪≫
      trivialSheafIso hcover

end
end PiExponentSeshadri.LineBundleGluing

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/CoherentCokernels.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.FiniteGlobalPresentation

namespace OAI

namespace PiExponent.CoherentCokernels
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace Opposite
open PiExponent.FiniteGlobalPresentation PiExponent.CoherentAffineFinite
universe u

private def presentationOfIso (X : Scheme.{u})
    {M N : SheafOfModules.{u} X.ringCatSheaf} (e : M ≅ N)
    (P : M.Presentation) : N.Presentation := by
  let : IsIso e.hom := e.isIso_hom
  exact P.ofIsIso e.hom

def specCokernelIso {R : CommRingCat.{u}} {M N : (Spec R).Modules}
    [M.IsQuasicoherent] [N.IsQuasicoherent] (f : M ⟶ N) :
    let g := (tilde.functor R).preimage
      ((asIso M.fromTildeΓ).hom ≫ f ≫ (asIso N.fromTildeΓ).inv)
    (tilde.functor R).obj (cokernel g) ≅ cokernel f := by
  intro g
  let hm := Scheme.Modules.isIso_fromTildeΓ_of_isQuasicoherent M
  let hn := Scheme.Modules.isIso_fromTildeΓ_of_isQuasicoherent N
  let em := @asIso _ _ _ _ M.fromTildeΓ hm
  let en := @asIso _ _ _ _ N.fromTildeΓ hn
  exact PreservesCokernel.iso (tilde.functor R) g ≪≫
    cokernel.mapIso ((tilde.functor R).map g) f em en (by
        change (tilde.functor R).map ((tilde.functor R).preimage _) ≫ _ = _
        erw [Functor.map_preimage]
        exact (Category.assoc em.hom (f ≫ en.inv) en.hom).trans
          (congrArg (fun q => em.hom ≫ q)
            ((Category.assoc f en.inv en.hom).trans
              ((congrArg (fun q => f ≫ q) en.inv_hom_id).trans (Category.comp_id f)))))

theorem spec_cokernel_exists_finitePresentation {R : CommRingCat.{u}} [IsNoetherianRing R]
    {M N : (Spec R).Modules} [M.IsQuasicoherent] [N.IsQuasicoherent]
    [Module.Finite R ((modulesSpecToSheaf.obj N).obj.obj (op ⊤))] (f : M ⟶ N) :
    ∃ P : (cokernel f).Presentation, P.IsFinite := by
  let g := (tilde.functor R).preimage
    ((asIso M.fromTildeΓ).hom ≫ f ≫ (asIso N.fromTildeΓ).inv)
  have : Module.Finite R (moduleSpecΓFunctor.obj N) := inferInstanceAs
    (Module.Finite R ((modulesSpecToSheaf.obj N).obj.obj (op ⊤)))
  have : Module.Finite R (cokernel (C := ModuleCat R) g) :=
    Module.Finite.of_surjective (cokernel.π g).hom
      ((ModuleCat.epi_iff_surjective _).mp inferInstance)
  obtain ⟨P,hP⟩ := tilde_exists_finitePresentation (cokernel g)
  exact ⟨presentationOfIso (Spec R) (specCokernelIso f) P,
    ⟨⟨hP.isFiniteType_generators.finite⟩, ⟨hP.isFiniteType_relations.finite⟩⟩⟩

theorem affine_cokernel_exists_finitePresentation {X : Scheme.{u}}
    [IsAffine X] [IsLocallyNoetherian X] {M N : X.Modules}
    [M.IsQuasicoherent] [N.IsQuasicoherent] (f : M ⟶ N)
    (hN : LocallyFinitelyGenerated N) :
    ∃ P : (cokernel f).Presentation, P.IsFinite := by
  let a := X.isoSpec.inv
  let F := Scheme.Modules.restrictFunctor a
  have : IsNoetherianRing Γ(X,⊤) :=
    IsLocallyNoetherian.component_noetherian ⟨⊤, isAffineOpen_top X⟩
  have : Module.Finite Γ(X,⊤) ((modulesSpecToSheaf.obj (N.restrict a)).obj.obj (op ⊤)) :=
    spec_sections_finite_of_localGenerators (N.restrict a) (hN.restrict a)
  obtain ⟨P,hP⟩ := spec_cokernel_exists_finitePresentation (F.map f)
  let e := PreservesCokernel.iso F f
  let P' := presentationOfIso (Spec Γ(X,⊤)) e.symm P
  let b := X.isoSpec.hom
  let G : SheafOfModules (Spec Γ(X,⊤)).ringCatSheaf ⥤ SheafOfModules X.ringCatSheaf :=
    Scheme.Modules.restrictFunctor b
  let : PreservesColimitsOfSize.{u,u} G :=
    (Scheme.Modules.restrictAdjunction b).leftAdjoint_preservesColimits
  let Q := P'.map G (Scheme.Modules.restrictUnitIso b).symm
  let e₁ := (Scheme.Modules.restrictFunctorComp b a).app (cokernel f)
  have e₂ : (cokernel f).restrict (𝟙 X) ≅ ((cokernel f).restrict a).restrict b := by
    change (cokernel f).restrict (b ≫ a) ≅ ((cokernel f).restrict a).restrict b at e₁
    simpa only [b, a, Iso.hom_inv_id] using e₁
  let e₃ := e₂.symm ≪≫ Scheme.Modules.restrictFunctorId.app (cokernel f)
  exact ⟨presentationOfIso X e₃ Q,
    ⟨⟨hP.isFiniteType_generators.finite⟩, ⟨hP.isFiniteType_relations.finite⟩⟩⟩

theorem cokernel_isFinitePresentation {X : Scheme.{u}} [IsLocallyNoetherian X]
    {M N : X.Modules} [M.IsQuasicoherent] [N.IsFinitePresentation] (f : M ⟶ N) :
    (cokernel f).IsFinitePresentation := by
  apply isFinitePresentation_of_affine_presentations
  intro U
  have : IsAffine U.1.toScheme := U.2
  let F := Scheme.Modules.restrictFunctor U.1.ι
  let : N.IsQuasicoherent :=
    (SheafOfModules.IsFinitePresentation.exists_quasicoherentData N).choose.isQuasicoherent
  obtain ⟨P,hP⟩ := affine_cokernel_exists_finitePresentation (F.map f)
    ((locallyFinitelyGenerated_of_finitePresentation N).restrict U.1.ι)
  let e := PreservesCokernel.iso F f
  exact ⟨presentationOfIso U.1.toScheme e.symm P,
    ⟨⟨hP.isFiniteType_generators.finite⟩, ⟨hP.isFiniteType_relations.finite⟩⟩⟩
end
end PiExponent.CoherentCokernels

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/CoherentTwistPresentation.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.FiniteCoverCohomology
import OAI.NumberTheory.PiExponent.Geometry.LineBundleTensor

namespace OAI

noncomputable section

open CategoryTheory CategoryTheory.Limits AlgebraicGeometry Opposite

namespace PiExponent.CoherentTwist

universe u
variable {R : CommRingCat.{u}} (M : (Spec R).Modules) [M.IsQuasicoherent]

abbrev affineSections (U : (Spec R).Opens) :=
  (modulesSpecToSheaf.obj M).obj.obj (op U)

abbrev principalRestriction (r : R) :=
  ((modulesSpecToSheaf.obj M).obj.map (PrimeSpectrum.basicOpen r).leTop.op).hom

theorem principalRestriction_localizes (r : R) :
    IsLocalizedModule.Away r (principalRestriction M r) :=
  ((isIso_fromTildeΓ_iff_isLocalizing M).mp inferInstance) r

theorem principal_section_extends (r : R)
    (x : affineSections M (PrimeSpectrum.basicOpen r)) :
    ∃ N : ℕ, ∀ n ≥ N, ∃ y : affineSections M ⊤,
      principalRestriction M r y = r ^ n • x := by
  let := principalRestriction_localizes M r
  obtain ⟨N, y, hy⟩ := (inferInstance : IsLocalizedModule.Away r
    (principalRestriction M r)).surj _ _ x
  refine ⟨N, fun n hn => ⟨r ^ (n - N) • y, ?_⟩⟩
  rw [map_smul, ← hy, ← mul_smul, ← pow_add, Nat.sub_add_cancel hn]

theorem principal_section_zero (r : R) (x : affineSections M ⊤)
    (hx : principalRestriction M r x = 0) :
    ∃ N : ℕ, ∀ n ≥ N, r ^ n • x = 0 := by
  let := principalRestriction_localizes M r
  obtain ⟨⟨_, N, rfl⟩, hN⟩ :=
    (IsLocalizedModule.eq_zero_iff (.powers r) (principalRestriction M r)).mp hx
  change r ^ N • x = 0 at hN
  refine ⟨N, fun n hn => ?_⟩
  rw [← Nat.sub_add_cancel hn, pow_add, mul_smul, hN, smul_zero]

theorem finite_principal_sections_extend {ι : Type*} [Fintype ι] (r : R)
    (x : ι → affineSections M (PrimeSpectrum.basicOpen r)) :
    ∃ N : ℕ, ∀ n ≥ N, ∃ y : ι → affineSections M ⊤,
      ∀ i, principalRestriction M r (y i) = r ^ n • x i := by
  classical
  choose N hN using fun i => principal_section_extends M r (x i)
  refine ⟨Finset.univ.sup N, fun n hn => ?_⟩
  have hn' (i : ι) : N i ≤ n :=
    (Finset.le_sup (f := N) (Finset.mem_univ i)).trans hn
  choose y hy using fun i => hN i n (hn' i)
  exact ⟨y, hy⟩

theorem finite_principal_sections_zero {ι : Type*} [Fintype ι] (r : R)
    (x : ι → affineSections M ⊤)
    (hx : ∀ i, principalRestriction M r (x i) = 0) :
    ∃ N : ℕ, ∀ n ≥ N, ∀ i, r ^ n • x i = 0 := by
  classical
  choose N hN using fun i => principal_section_zero M r (x i) (hx i)
  refine ⟨Finset.univ.sup N, fun n hn i => ?_⟩
  exact hN i n ((Finset.le_sup (f := N) (Finset.mem_univ i)).trans hn)

open TopologicalSpace
variable {X : Scheme.{u}} {P Q : X.Modules}

lemma app_zero_of_restrict (φ : P ⟶ Q) (U W : X.Opens) (hW : W ≤ U)
    (h : (Scheme.Modules.restrictFunctor U.ι).map φ = 0) : φ.app W = 0 := by
  have hz := congrArg (fun q : P.restrict U.ι ⟶ Q.restrict U.ι =>
    q.app (U.ι ⁻¹ᵁ W)) h
  have he : U.ι ''ᵁ U.ι ⁻¹ᵁ W = W := by
    rw [Scheme.Hom.image_preimage_eq_opensRange_inf, Scheme.Opens.opensRange_ι,
      inf_eq_right.mpr hW]
  change φ.app (U.ι ''ᵁ U.ι ⁻¹ᵁ W) = 0 at hz
  suffices hh : ∀ A : X.Opens, A = W → φ.app A = 0 → φ.app W = 0 from hh _ he hz
  intro A hA hφ
  subst A
  exact hφ

lemma eq_zero_of_local (φ : P ⟶ Q)
    (h : ∀ x : X, ∃ U : X.Opens, x ∈ U ∧
      (Scheme.Modules.restrictFunctor U.ι).map φ = 0) : φ = 0 := by
  ext W m
  change φ.app W m = 0
  let F : (X : TopCat).Sheaf AddCommGrpCat := (SheafOfModules.toSheaf X.ringCatSheaf).obj Q
  apply TopCat.Presheaf.section_ext F W (φ.app W m) 0
  intro x hx
  obtain ⟨U,hxU,hU⟩ := h x
  let V : X.Opens := W ⊓ U
  have hv : φ.app V = 0 := app_zero_of_restrict φ U V inf_le_right hU
  change Q.presheaf.germ W x hx (φ.app W m) = Q.presheaf.germ W x hx 0
  rw [← TopCat.Presheaf.germ_res_apply Q.presheaf (homOfLE (show V ≤ W from inf_le_left))
    x (show x ∈ V from ⟨hx,hxU⟩)]
  have hn := CategoryTheory.congr_fun (φ.mapPresheaf.naturality
    (homOfLE (show V ≤ W from inf_le_left)).op) m
  change φ.app V (P.presheaf.map (homOfLE inf_le_left).op m) =
    Q.presheaf.map (homOfLE inf_le_left).op (φ.app W m) at hn
  rw [← hn,hv]
  simp

lemma epi_of_local (φ : P ⟶ Q)
    (h : ∀ x : X, ∃ U : X.Opens, x ∈ U ∧
      Epi ((Scheme.Modules.restrictFunctor U.ι).map φ)) : Epi φ := by
  apply (Preadditive.epi_iff_cancel_zero _).mpr
  intro T g hg
  apply eq_zero_of_local
  intro x
  obtain ⟨U,hx,hU⟩ := h x
  let := hU
  refine ⟨U,hx,?_⟩
  apply (cancel_epi ((Scheme.Modules.restrictFunctor U.ι).map φ)).mp
  rw [← Functor.map_comp,hg,Functor.map_zero,comp_zero]

lemma mono_of_local (φ : P ⟶ Q)
    (h : ∀ x : X, ∃ U : X.Opens, x ∈ U ∧
      Mono ((Scheme.Modules.restrictFunctor U.ι).map φ)) : Mono φ := by
  apply (Preadditive.mono_iff_cancel_zero _).mpr
  intro T g hg
  apply eq_zero_of_local
  intro x
  obtain ⟨U, hx, hU⟩ := h x
  let := hU
  refine ⟨U, hx, ?_⟩
  apply (cancel_mono ((Scheme.Modules.restrictFunctor U.ι).map φ)).mp
  rw [← Functor.map_comp, hg, Functor.map_zero, zero_comp]

lemma exact_of_local (S : ShortComplex X.Modules)
    (h : ∀ x : X, ∃ U : X.Opens, x ∈ U ∧
      (S.map (Scheme.Modules.restrictFunctor U.ι)).Exact) : S.Exact := by
  rw [ShortComplex.exact_iff_isZero_homology]
  apply (IsZero.iff_id_eq_zero _).mpr
  apply eq_zero_of_local
  intro x
  obtain ⟨U, hx, hU⟩ := h x
  have hz : IsZero ((Scheme.Modules.restrictFunctor U.ι).obj S.homology) :=
    ((ShortComplex.exact_iff_isZero_homology _).mp hU).of_iso
      (S.mapHomologyIso (Scheme.Modules.restrictFunctor U.ι)).symm
  refine ⟨U, hx, ?_⟩
  rw [CategoryTheory.Functor.map_id]
  exact hz.eq_of_src _ _

end PiExponent.CoherentTwist

namespace PiExponentSeshadri.Geometry
open MonoidalCategory
variable {X : Scheme}

private lemma tensorRestrict_natural {C D : Type*} [Category C] [Category D]
    [mC : MonoidalCategory C] [mD : MonoidalCategory D] (R F : C ⥤ D) [F.OplaxMonoidal]
    (e : R ≅ F) {M N P Q : C} (f : M ⟶ N) (g : P ⟶ Q) :
    R.map (f ⊗ₘ g) ≫ (e.hom.app (N ⊗ Q) ≫
      Functor.OplaxMonoidal.δ F N Q ≫ (e.inv.app N ⊗ₘ e.inv.app Q)) =
    (e.hom.app (M ⊗ P) ≫ Functor.OplaxMonoidal.δ F M P ≫
      (e.inv.app M ⊗ₘ e.inv.app P)) ≫ (R.map f ⊗ₘ R.map g) := by
  rw [← Category.assoc, e.hom.naturality, Category.assoc,
    ← Category.assoc (F.map (f ⊗ₘ g)), ← Functor.OplaxMonoidal.δ_natural,
    Category.assoc, tensorHom_comp_tensorHom, e.inv.naturality,
    e.inv.naturality, ← tensorHom_comp_tensorHom]
  simp only [Category.assoc]

private lemma modulePresheafTensorRestrict_natural_aux (U : X.Opens)
    {M N P Q : PresheafOfModules X.ringCatSheaf.obj}
    (f : M ⟶ N) (g : P ⟶ Q) :
    type_of% (tensorRestrict_natural
    (C := PresheafOfModules (X.presheaf ⋙ forget₂ CommRingCat RingCat))
    (D := PresheafOfModules
      ((U.ι.opensFunctor.op ⋙ X.presheaf) ⋙ forget₂ CommRingCat RingCat))
    (mC := PresheafOfModulesOfCommRing.monoidalCategory (R := X.presheaf))
    (mD := PresheafOfModulesOfCommRing.monoidalCategory
      (R := U.ι.opensFunctor.op ⋙ X.presheaf))
    (modulePresheafRestrict U.ι)
    (PresheafOfModules.pushforward₀OfCommRingCat U.ι.opensFunctor X.presheaf)
    (modulePresheafRestrictOpensIso U) f g) :=
  tensorRestrict_natural
    (C := PresheafOfModules (X.presheaf ⋙ forget₂ CommRingCat RingCat))
    (D := PresheafOfModules
      ((U.ι.opensFunctor.op ⋙ X.presheaf) ⋙ forget₂ CommRingCat RingCat))
    (mC := PresheafOfModulesOfCommRing.monoidalCategory (R := X.presheaf))
    (mD := PresheafOfModulesOfCommRing.monoidalCategory
      (R := U.ι.opensFunctor.op ⋙ X.presheaf))
    (modulePresheafRestrict U.ι)
    (PresheafOfModules.pushforward₀OfCommRingCat U.ι.opensFunctor X.presheaf)
    (modulePresheafRestrictOpensIso U) f g

lemma modulePresheafTensorRestrict_natural (U : X.Opens)
    {M N P Q : PresheafOfModules X.ringCatSheaf.obj}
    (f : M ⟶ N) (g : P ⟶ Q) :
    (modulePresheafRestrict U.ι).map
        (PresheafOfModulesOfCommRing.Monoidal.tensorHom (R := X.presheaf) f g) ≫
      (modulePresheafTensorRestrict U N Q).hom =
    (modulePresheafTensorRestrict U M P).hom ≫
      PresheafOfModulesOfCommRing.Monoidal.tensorHom (R := U.toScheme.presheaf)
        ((modulePresheafRestrict U.ι).map f) ((modulePresheafRestrict U.ι).map g) := by
  dsimp only [modulePresheafTensorRestrict, Iso.trans_hom, Iso.symm_hom,
    Functor.Monoidal.μIso_inv, tensorIso_hom]
  exact modulePresheafTensorRestrict_natural_aux U f g

lemma moduleTensorRestrict_natural (U : X.Opens) {M N P Q : X.Modules}
    (f : M ⟶ N) (g : P ⟶ Q) :
    (Scheme.Modules.restrictFunctor U.ι).map (moduleTensorMap f g) ≫
      (moduleTensorRestrict U N Q).hom =
    (moduleTensorRestrict U M P).hom ≫
      moduleTensorMap ((Scheme.Modules.restrictFunctor U.ι).map f)
        ((Scheme.Modules.restrictFunctor U.ι).map g) := by
  let K : PresheafOfModules X.ringCatSheaf.obj ⥤ X.Modules :=
    PresheafOfModules.sheafification (𝟙 X.ringCatSheaf.obj)
  let R : X.Modules ⥤ U.toScheme.Modules := Scheme.Modules.restrictFunctor U.ι
  let Rpre : PresheafOfModules X.ringCatSheaf.obj ⥤
      PresheafOfModules U.toScheme.ringCatSheaf.obj := modulePresheafRestrict U.ι
  let S : PresheafOfModules U.toScheme.ringCatSheaf.obj ⥤ U.toScheme.Modules :=
    PresheafOfModules.sheafification (𝟙 U.toScheme.ringCatSheaf.obj)
  let e : K ⋙ R ≅ Rpre ⋙ S := moduleSheafificationRestrict U.ι
  let h := PresheafOfModulesOfCommRing.Monoidal.tensorHom (R := X.presheaf) f.val g.val
  let k := PresheafOfModulesOfCommRing.Monoidal.tensorHom (R := U.toScheme.presheaf)
    (Rpre.map f.val) (Rpre.map g.val)
  let a := (modulePresheafTensorRestrict U M.val P.val).hom
  let b := (modulePresheafTensorRestrict U N.val Q.val).hom
  change R.map (K.map h) ≫ (e.hom.app _ ≫ S.map b) =
    (e.hom.app _ ≫ S.map a) ≫ S.map k
  have ht : Rpre.map h ≫ b = a ≫ k := modulePresheafTensorRestrict_natural U f.val g.val
  calc
    _ = (R.map (K.map h) ≫ e.hom.app _) ≫ S.map b :=
      (Category.assoc _ _ _).symm
    _ = (e.hom.app _ ≫ S.map (Rpre.map h)) ≫ S.map b :=
      congrArg (· ≫ S.map b) (e.hom.naturality h)
    _ = e.hom.app _ ≫ (S.map (Rpre.map h) ≫ S.map b) := Category.assoc _ _ _
    _ = e.hom.app _ ≫ S.map (Rpre.map h ≫ b) :=
      congrArg (e.hom.app _ ≫ ·) (S.map_comp _ _).symm
    _ = e.hom.app _ ≫ S.map (a ≫ k) :=
      congrArg (fun t => e.hom.app _ ≫ S.map t) ht
    _ = e.hom.app _ ≫ (S.map a ≫ S.map k) :=
      congrArg (e.hom.app _ ≫ ·) (S.map_comp _ _)
    _ = _ := (Category.assoc _ _ _).symm

def moduleTensorRightFunctor (L : X.Modules) : X.Modules ⥤ X.Modules where
  obj M := moduleTensor X M L
  map f := moduleTensorMap f (𝟙 L)
  map_id M := moduleTensorMap_id M L
  map_comp f g := by simpa using moduleTensorMap_comp f g (𝟙 L) (𝟙 L)

@[simp] theorem moduleTensorIso_hom {M N P Q : X.Modules}
    (e : M ≅ N) (f : P ≅ Q) :
    (moduleTensorIso e f).hom = moduleTensorMap e.hom f.hom := rfl

@[reassoc] theorem moduleTensorRightUnit_natural {M N : X.Modules} (f : M ⟶ N) :
    moduleTensorMap f (𝟙 (structureSheaf X)) ≫ (moduleTensorRightUnit N).hom =
      (moduleTensorRightUnit M).hom ≫ f := by
  let : MonoidalCategory (PresheafOfModules X.ringCatSheaf.obj) :=
    PresheafOfModulesOfCommRing.monoidalCategory (R := X.presheaf)
  let S : PresheafOfModules X.ringCatSheaf.obj ⥤ X.Modules :=
    PresheafOfModules.sheafification (𝟙 X.ringCatSheaf.obj)
  let adj := PresheafOfModules.sheafificationAdjunction (R := X.ringCatSheaf)
    (𝟙 X.ringCatSheaf.obj)
  change S.map (f.val ⊗ₘ 𝟙 _) ≫ (S.map (ρ_ N.val).hom ≫ adj.counit.app N) =
    (S.map (ρ_ M.val).hom ≫ adj.counit.app M) ≫ f
  have hu : (f.val ⊗ₘ 𝟙 _) ≫ (ρ_ N.val).hom = (ρ_ M.val).hom ≫ f.val := by
    simpa only [tensorHom_id] using rightUnitor_naturality f.val
  have hS : S.map (f.val ⊗ₘ 𝟙 _) ≫ S.map (ρ_ N.val).hom =
      S.map (ρ_ M.val).hom ≫ S.map f.val :=
    (S.map_comp _ _).symm.trans ((congrArg S.map hu).trans (S.map_comp _ _))
  calc
    _ = (S.map (f.val ⊗ₘ 𝟙 _) ≫ S.map (ρ_ N.val).hom) ≫ adj.counit.app N :=
      (Category.assoc _ _ _).symm
    _ = (S.map (ρ_ M.val).hom ≫ S.map f.val) ≫ adj.counit.app N :=
      congrArg (· ≫ adj.counit.app N) hS
    _ = S.map (ρ_ M.val).hom ≫ (S.map f.val ≫ adj.counit.app N) :=
      Category.assoc _ _ _
    _ = S.map (ρ_ M.val).hom ≫ (adj.counit.app M ≫ f) :=
      congrArg (S.map (ρ_ M.val).hom ≫ ·) (adj.counit.naturality f)
    _ = _ := (Category.assoc _ _ _).symm

def moduleTensorFrame (M : X.Modules) {L : X.Modules}
    (e : L ≅ structureSheaf X) : moduleTensor X M L ≅ M :=
  moduleTensorIso (Iso.refl M) e ≪≫ moduleTensorRightUnit M

@[reassoc] theorem moduleTensorFrame_natural {M N L : X.Modules}
    (f : M ⟶ N) (e : L ≅ structureSheaf X) :
    moduleTensorMap f (𝟙 L) ≫ (moduleTensorFrame N e).hom =
      (moduleTensorFrame M e).hom ≫ f := by
  simp only [moduleTensorFrame, Iso.trans_hom, moduleTensorIso_hom, Iso.refl_hom]
  calc
    _ = moduleTensorMap f e.hom ≫ (moduleTensorRightUnit N).hom := by
      rw [← Category.assoc, ← moduleTensorMap_comp]
      simp only [Category.comp_id, Category.id_comp]
    _ = moduleTensorMap (𝟙 M) e.hom ≫
        moduleTensorMap f (𝟙 (structureSheaf X)) ≫ (moduleTensorRightUnit N).hom := by
      rw [← Category.assoc, ← moduleTensorMap_comp]
      simp only [Category.comp_id, Category.id_comp]
    _ = _ := by rw [moduleTensorRightUnit_natural, Category.assoc]

def moduleTensorRestrictFrame (U : X.Opens) (L : X.Modules)
    (e : L.restrict U.ι ≅ structureSheaf U.toScheme) :
    moduleTensorRightFunctor L ⋙ Scheme.Modules.restrictFunctor U.ι ≅
      Scheme.Modules.restrictFunctor U.ι :=
  NatIso.ofComponents
    (fun M => moduleTensorRestrict U M L ≪≫ moduleTensorFrame (M.restrict U.ι) e)
    (by
      intro M N f
      change (Scheme.Modules.restrictFunctor U.ι).map (moduleTensorMap f (𝟙 L)) ≫
          ((moduleTensorRestrict U N L).hom ≫ (moduleTensorFrame (N.restrict U.ι) e).hom) =
        ((moduleTensorRestrict U M L).hom ≫ (moduleTensorFrame (M.restrict U.ι) e).hom) ≫
          (Scheme.Modules.restrictFunctor U.ι).map f
      rw [← Category.assoc, moduleTensorRestrict_natural, Category.assoc,
        CategoryTheory.Functor.map_id, moduleTensorFrame_natural, Category.assoc])

theorem moduleTensorMap_epi {M N : X.Modules} (f : M ⟶ N) [Epi f]
    (L : LineBundle X) : Epi (moduleTensorMap f (𝟙 L.sheaf)) := by
  apply PiExponent.CoherentTwist.epi_of_local
  intro x
  obtain ⟨U, hx, ⟨e⟩⟩ := L.locallyRankOne x
  refine ⟨U, hx, ?_⟩
  let F : X.Modules ⥤ U.toScheme.Modules := Scheme.Modules.restrictFunctor U.ι
  let E : moduleTensorRightFunctor L.sheaf ⋙ F ≅ F := moduleTensorRestrictFrame U L.sheaf e
  have h : F.map (moduleTensorMap f (𝟙 L.sheaf)) =
      (E.app M).hom ≫ F.map f ≫ (E.app N).inv := by
    exact ((E.app N).eq_comp_inv.mpr (E.hom.naturality f)).trans
      (Category.assoc _ _ _)
  rw [h]
  let : Epi (F.map f) := inferInstanceAs
    (Epi ((Scheme.Modules.restrictFunctor U.ι).map f))
  let : IsIso (E.app M).hom := (E.app M).isIso_hom
  let : IsIso (E.app N).inv := (E.app N).isIso_inv
  exact (inferInstance : Epi (C := U.toScheme.Modules)
    ((E.app M).hom ≫ F.map f ≫ (E.app N).inv))

theorem moduleTensorMap_mono {M N : X.Modules} (f : M ⟶ N) [Mono f]
    (L : LineBundle X) : Mono (moduleTensorMap f (𝟙 L.sheaf)) := by
  apply PiExponent.CoherentTwist.mono_of_local
  intro x
  obtain ⟨U, hx, ⟨e⟩⟩ := L.locallyRankOne x
  refine ⟨U, hx, ?_⟩
  let F : X.Modules ⥤ U.toScheme.Modules := Scheme.Modules.restrictFunctor U.ι
  let E : moduleTensorRightFunctor L.sheaf ⋙ F ≅ F := moduleTensorRestrictFrame U L.sheaf e
  have h : F.map (moduleTensorMap f (𝟙 L.sheaf)) =
      (E.app M).hom ≫ F.map f ≫ (E.app N).inv := by
    exact ((E.app N).eq_comp_inv.mpr (E.hom.naturality f)).trans
      (Category.assoc _ _ _)
  rw [h]
  let : Mono (F.map f) := inferInstanceAs
    (Mono ((Scheme.Modules.restrictFunctor U.ι).map f))
  let : IsIso (E.app M).hom := (E.app M).isIso_hom
  let : IsIso (E.app N).inv := (E.app N).isIso_inv
  exact (inferInstance : Mono (C := U.toScheme.Modules)
    ((E.app M).hom ≫ F.map f ≫ (E.app N).inv))

instance moduleTensorRightFunctor_preservesZero (L : LineBundle X) :
    (moduleTensorRightFunctor L.sheaf).PreservesZeroMorphisms where
  map_zero M N := by
    apply PiExponent.CoherentTwist.eq_zero_of_local
    intro x
    obtain ⟨U, hx, ⟨e⟩⟩ := L.locallyRankOne x
    refine ⟨U, hx, ?_⟩
    let E := moduleTensorRestrictFrame U L.sheaf e
    apply (cancel_mono (E.app N).hom).mp
    rw [zero_comp]
    change ((moduleTensorRightFunctor L.sheaf ⋙ Scheme.Modules.restrictFunctor U.ι).map
      (0 : M ⟶ N)) ≫ E.hom.app N = 0
    rw [E.hom.naturality, CategoryTheory.Functor.map_zero, comp_zero]

theorem moduleTensorRightFunctor_exact (L : LineBundle X)
    (S : ShortComplex X.Modules) (hS : S.Exact) :
    (S.map (moduleTensorRightFunctor L.sheaf)).Exact := by
  apply PiExponent.CoherentTwist.exact_of_local
  intro x
  obtain ⟨U, hx, ⟨e⟩⟩ := L.locallyRankOne x
  refine ⟨U, hx, ?_⟩
  exact ShortComplex.exact_of_iso
    (S.mapNatIso (moduleTensorRestrictFrame U L.sheaf e)).symm
    (hS.map (Scheme.Modules.restrictFunctor U.ι))

theorem moduleTensorRightFunctor_shortExact (L : LineBundle X)
    (S : ShortComplex X.Modules) (hS : S.ShortExact) :
    (S.map (moduleTensorRightFunctor L.sheaf)).ShortExact where
  exact := moduleTensorRightFunctor_exact L S hS.exact
  mono_f := by
    have := hS.mono_f
    exact moduleTensorMap_mono S.f L
  epi_g := by
    have := hS.epi_g
    exact moduleTensorMap_epi S.g L

instance moduleTensorRightFunctor_additive (L : LineBundle X) :
    (moduleTensorRightFunctor L.sheaf).Additive where
  map_add {M N} {f g} := by
    apply sub_eq_zero.mp
    apply PiExponent.CoherentTwist.eq_zero_of_local
    intro x
    obtain ⟨U, hx, ⟨e⟩⟩ := L.locallyRankOne x
    refine ⟨U, hx, ?_⟩
    let F := Scheme.Modules.restrictFunctor U.ι
    let T := moduleTensorRightFunctor L.sheaf
    let E := moduleTensorRestrictFrame U L.sheaf e
    have h (a : M ⟶ N) : F.map (T.map a) =
        (E.app M).hom ≫ F.map a ≫ (E.app N).inv := by
      apply (cancel_mono (E.app N).hom).mp
      simp only [Category.assoc, Iso.inv_hom_id, Category.comp_id]
      exact E.hom.naturality a
    change F.map (T.map (f + g) - (T.map f + T.map g)) = 0
    rw [F.map_sub, F.map_add, h (f+g), h f, h g, F.map_add,
      Preadditive.add_comp, Preadditive.comp_add, sub_self]

def moduleTwistFunctor (L : LineBundle X) : ℕ → X.Modules ⥤ X.Modules
  | 0 => 𝟭 _
  | n + 1 => moduleTwistFunctor L n ⋙ moduleTensorRightFunctor L.sheaf

instance moduleTwistFunctor_additive (L : LineBundle X) (n : ℕ) :
    (moduleTwistFunctor L n).Additive := by
  induction n with
  | zero => change (𝟭 X.Modules).Additive; infer_instance
  | succ n ih =>
    change (moduleTwistFunctor L n ⋙ moduleTensorRightFunctor L.sheaf).Additive
    infer_instance

theorem moduleTwistFunctor_add (L : LineBundle X) (m n : ℕ) :
    moduleTwistFunctor L (m+n) = moduleTwistFunctor L m ⋙ moduleTwistFunctor L n := by
  induction n with
  | zero =>
    change moduleTwistFunctor L m = moduleTwistFunctor L m ⋙ 𝟭 _
    rfl
  | succ n ih =>
    change moduleTwistFunctor L (m+n) ⋙ moduleTensorRightFunctor L.sheaf =
      moduleTwistFunctor L m ⋙ (moduleTwistFunctor L n ⋙ moduleTensorRightFunctor L.sheaf)
    rw [ih]
    rfl

theorem moduleTwistFunctor_shortExact (L : LineBundle X) (n : ℕ)
    (S : ShortComplex X.Modules) (hS : S.ShortExact) :
    (S.map (moduleTwistFunctor L n)).ShortExact := by
  induction n with
  | zero => exact hS
  | succ n ih =>
    change ((S.map (moduleTwistFunctor L n)).map
      (moduleTensorRightFunctor L.sheaf)).ShortExact
    exact moduleTensorRightFunctor_shortExact L (S.map (moduleTwistFunctor L n)) ih

def moduleTensorComm (M N : X.Modules) : moduleTensor X M N ≅ moduleTensor X N M := by
  let : MonoidalCategory (PresheafOfModules X.ringCatSheaf.obj) :=
    PresheafOfModulesOfCommRing.monoidalCategory (R := X.presheaf)
  let : SymmetricCategory (PresheafOfModules X.ringCatSheaf.obj) :=
    PresheafOfModulesOfCommRing.symmetricCategory (R := X.presheaf)
  exact (PresheafOfModules.sheafification (𝟙 X.ringCatSheaf.obj)).mapIso (β_ M.val N.val)

def moduleTwistUnitIso (L : LineBundle X) : ∀ n : ℕ,
    (moduleTwistFunctor L n).obj (structureSheaf X) ≅ modulePow X L.sheaf n
  | 0 => Iso.refl _
  | n+1 => moduleTensorIso (moduleTwistUnitIso L n) (Iso.refl L.sheaf) ≪≫
      moduleTensorComm (modulePow X L.sheaf n) L.sheaf

end PiExponentSeshadri.Geometry

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/Comparison.lean <==
import Mathlib.Tactic.Linarith
import Mathlib.Topology.Instances.Real.Lemmas

namespace OAI

namespace PiExponent

open Filter Topology

theorem determinant_bounds_inconsistent
    (nu theta x b ear ean err collision d : ℝ)
    (hnu : 1 < nu) (hb0 : 0 ≤ b) (hb : b ≤ theta)
    (hgap : ear + ean + err < nu * (x - theta) - (1 - theta))
    (hcollision : 1 + ear + ean + err < collision)
    (hlower : -(1 - b) - ear ≤ d)
    (hupper : d ≤ ean + err + max (-collision) (-nu * (x - b))) : False := by
  have hfirst : ean + err - collision < -(1 - b) - ear := by linarith
  have hmono :
      nu * (x - theta) - (1 - theta) ≤ nu * (x - b) - (1 - b) := by
    nlinarith
  have hsecond : ean + err - nu * (x - b) < -(1 - b) - ear := by linarith
  rcases le_total (-collision) (-nu * (x - b)) with h | h
  · rw [max_eq_right h] at hupper
    linarith
  · rw [max_eq_left h] at hupper
    linarith

theorem asymptotic_determinant_bounds_inconsistent
    (nu theta x ear ean collisionLimit : ℝ)
    (b d err collision : ℕ → ℝ)
    (hnu : 1 < nu)
    (hgap : ear + ean < nu * (x - theta) - (1 - theta))
    (hcollision : 1 + ear + ean < collisionLimit)
    (herr : Tendsto err atTop (𝓝 0))
    (hcol : Tendsto collision atTop (𝓝 collisionLimit))
    (hb0 : ∀ᶠ n in atTop, 0 ≤ b n)
    (hb : ∀ᶠ n in atTop, b n ≤ theta)
    (hlower : ∀ᶠ n in atTop, -(1 - b n) - ear ≤ d n)
    (hupper : ∀ᶠ n in atTop,
      d n ≤ ean + err n + max (-collision n) (-nu * (x - b n))) : False := by
  have hsum : Tendsto (fun n => ear + ean + err n) atTop (𝓝 (ear + ean + 0)) :=
    tendsto_const_nhds.add herr
  have hsmall : ∀ᶠ n in atTop,
      ear + ean + err n < nu * (x - theta) - (1 - theta) :=
    hsum.eventually (Iio_mem_nhds (by simpa using hgap))
  have hdiff : Tendsto (fun n => collision n - (1 + ear + ean + err n))
      atTop (𝓝 (collisionLimit - (1 + ear + ean + 0))) :=
    hcol.sub (tendsto_const_nhds.add herr)
  have hlarge : ∀ᶠ n in atTop, 0 < collision n - (1 + ear + ean + err n) :=
    hdiff.eventually (Ioi_mem_nhds (by linarith))
  have hfalse : ∀ᶠ n : ℕ in atTop, False := by
    filter_upwards [hsmall, hlarge, hb0, hb, hlower, hupper] with n hs hc h0 ht hl hu
    exact determinant_bounds_inconsistent nu theta x (b n) ear ean (err n)
      (collision n) (d n) hnu h0 ht hs (by linarith) hl hu
  exact hfalse.exists.elim fun _ h => h

end PiExponent

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/CompositePullbackFrame.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.ClosedAmpleRestriction
import OAI.NumberTheory.PiExponent.Polynomials.PullbackFrameCoefficient

namespace OAI

noncomputable section
namespace PiExponent.CompositePullbackFrame
open AlgebraicGeometry CategoryTheory
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
variable {X Y Z : Scheme.{0}}

private theorem mapIso_trans_inv_comp {C D : Type*} [Category C] [Category D]
    (F : C ⥤ D) {A B T : C} {U : D} (e : A ≅ B) (u : F.obj B ≅ U)
    (s : A ⟶ T) :
    (F.mapIso e ≪≫ u).inv ≫ F.map s = u.inv ≫ F.map (e.inv ≫ s) := by
  simp only [Iso.trans_inv, Functor.mapIso_inv, Functor.map_comp, Category.assoc]

private theorem map_comp_iso_inv {C D : Type*} [Category C] [Category D]
    (F : C ⥤ D) {A B T : C} {U : D} (u : U ⟶ F.obj A)
    (s : A ⟶ B) (e : B ≅ T) :
    (u ≫ F.map (s ≫ e.hom)) ≫ (F.mapIso e).inv = u ≫ F.map s := by
  simp only [Functor.mapIso_inv, Category.assoc, ← Functor.map_comp,
    Iso.hom_inv_id, Category.comp_id]

theorem exists_frame (f : X ⟶ Y) (φ : Z ⟶ X) [IsOpenImmersion φ]
    (V : Y.Opens) (g : Z ⟶ V.toScheme) (h : φ ≫ f = g ≫ V.ι)
    {M : Y.Modules} (e : M.restrict V.ι ≅ O V.toScheme) :
    ∃ E : ((Scheme.Modules.pullback f).obj M).restrict φ ≅ O Z,
      ∀ s : O Y ⟶ M,
        coefficient E (restrictSection φ (pullbackSection f s)) =
          g.appTop (coefficient e (restrictSection V.ι s)) := by
  let F := Scheme.Modules.pullback f ⋙ Scheme.Modules.restrictFunctor φ
  let G := Scheme.Modules.restrictFunctor V.ι ⋙ Scheme.Modules.pullback g
  let v : F ≅ G :=
    Functor.isoWhiskerLeft (Scheme.Modules.pullback f)
      (Scheme.Modules.restrictFunctorIsoPullback φ) ≪≫
    Scheme.Modules.pullbackComp φ f ≪≫
    Scheme.Modules.pullbackCongr h ≪≫
    (Scheme.Modules.pullbackComp g V.ι).symm ≪≫
    Functor.isoWhiskerRight (Scheme.Modules.restrictFunctorIsoPullback V.ι).symm
      (Scheme.Modules.pullback g)
  let uF : F.obj (O Y) ≅ O Z :=
    (Scheme.Modules.restrictFunctor φ).mapIso (pullbackUnitIso f) ≪≫
      Scheme.Modules.restrictUnitIso φ
  let uG : G.obj (O Y) ≅ O Z :=
    (Scheme.Modules.pullback g).mapIso (Scheme.Modules.restrictUnitIso V.ι) ≪≫
      pullbackUnitIso g
  obtain ⟨E, hE⟩ := PullbackFrameCoefficient.exists_frame_natIso_all F G v uF uG
    (pullbackFrame g e)
  refine ⟨E, fun s => ?_⟩
  have hs : coefficient E (restrictSection φ (pullbackSection f s)) =
      coefficient (pullbackFrame g e) (pullbackSection g (restrictSection V.ι s)) := by
    simp only [restrictSection, pullbackSection]
    exact (congrArg (coefficient E)
      (mapIso_trans_inv_comp (Scheme.Modules.restrictFunctor φ)
        (pullbackUnitIso f) (Scheme.Modules.restrictUnitIso φ)
        ((Scheme.Modules.pullback f).map s)).symm).trans
      ((hE s).trans (congrArg (coefficient (pullbackFrame g e))
        (mapIso_trans_inv_comp (Scheme.Modules.pullback g)
          (Scheme.Modules.restrictUnitIso V.ι) (pullbackUnitIso g)
          ((Scheme.Modules.restrictFunctor V.ι).map s))))
  rw [hs, coefficient_pullback]

theorem exists_power_frame (L : LineBundle Y) (f : X ⟶ Y)
    (φ : Z ⟶ X) [IsOpenImmersion φ] (V : Y.Opens)
    (g : Z ⟶ V.toScheme) (h : φ ≫ f = g ≫ V.ι) (n : ℕ)
    (e : (modulePow Y L.sheaf n).restrict V.ι ≅ O V.toScheme) :
    ∃ E : (modulePow X (L.pullback f).sheaf n).restrict φ ≅ O Z,
      ∀ s : O Y ⟶ modulePow Y L.sheaf n,
        coefficient E (restrictSection φ (pullbackPowerSection L f n s)) =
          g.appTop (coefficient e (restrictSection V.ι s)) := by
  obtain ⟨E, hE⟩ := exists_frame f φ V g h e
  refine ⟨(Scheme.Modules.restrictFunctor φ).mapIso
    (PiExponentSeshadri.PullbackTensor.powIso f L n).symm ≪≫ E, fun s => ?_⟩
  erw [coefficient_transport]
  have hs : restrictSection φ (pullbackPowerSection L f n s) ≫
      ((Scheme.Modules.restrictFunctor φ).mapIso (PiExponentSeshadri.PullbackTensor.powIso f L n).symm).hom =
      restrictSection φ (pullbackSection f s) := by
    simp only [restrictSection, pullbackPowerSection, Functor.mapIso_hom, Iso.symm_hom]
    exact map_comp_iso_inv (Scheme.Modules.restrictFunctor φ)
      (Scheme.Modules.restrictUnitIso φ).inv (pullbackSection f s)
      (PiExponentSeshadri.PullbackTensor.powIso f L n)
  exact (congrArg (coefficient E) hs).trans (hE s)

end PiExponent.CompositePullbackFrame
end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/ConstantPullbackDegree.lean <==
import OAI.NumberTheory.PiExponent.Approximation.LinePullback
import OAI.NumberTheory.PiExponent.Approximation.NumericalMarginRestriction
import OAI.NumberTheory.PiExponent.Approximation.SectionPullback

namespace OAI

namespace PiExponent.ConstantPullbackDegree
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
variable {X Y : Scheme.{0}}

def pullbackFrame_of_range_subset (K : LineBundle Y) (g : X ⟶ Y)
    (U : Y.Opens) (h : Set.range g ⊆ (U : Set Y))
    (e : K.sheaf.restrict U.ι ≅ structureSheaf U.toScheme) :
    (K.pullback g).sheaf ≅ structureSheaf X := by
  have hr : Set.range g ⊆ Set.range U.ι := by
    rw [Scheme.Opens.range_ι]
    exact h
  let l := IsOpenImmersion.lift U.ι g hr
  have hl : l ≫ U.ι = g := IsOpenImmersion.lift_fac U.ι g hr
  exact (Scheme.Modules.pullbackCongr hl.symm).app K.sheaf ≪≫
    ((Scheme.Modules.pullbackComp l U.ι).app K.sheaf).symm ≪≫
      (Scheme.Modules.pullback l).mapIso ((Scheme.Modules.restrictFunctorIsoPullback U.ι).app
        K.sheaf).symm ≪≫ (Scheme.Modules.pullback l).mapIso e ≪≫ pullbackUnitIso l

def constantPullbackIso (K : LineBundle Y) (g : X ⟶ Y) (y : Y)
    (hg : Set.range g ⊆ ({y} : Set Y)) :
    (K.pullback g).sheaf ≅ structureSheaf X := by
  apply Classical.choice
  obtain ⟨U, hy, ⟨e⟩⟩ := K.locallyRankOne y
  refine ⟨pullbackFrame_of_range_subset K g U ?_ e⟩
  intro z hz
  have hz' : z = y := hg hz
  exact hz'.symm ▸ hy

theorem euler_difference_eq_zero (p : X ⟶ Spec (CommRingCat.of ℂ))
    (K : LineBundle Y) (g : X ⟶ Y) (y : Y)
    (hg : Set.range g ⊆ ({y} : Set Y)) (d : ℕ) :
    eulerCharacteristic p d (K.pullback g).sheaf -
      eulerCharacteristic p d (structureSheaf X) = 0 := by
  rw [eulerCharacteristic_iso p (constantPullbackIso K g y hg) d]
  exact sub_self _

theorem euler_difference_eq_zero_of_constant (p : X ⟶ Spec (CommRingCat.of ℂ))
    (K : LineBundle Y) (g : X ⟶ Y) (y : Y)
    (hg : ∀ x, g x = y) (d : ℕ) :
    eulerCharacteristic p d (K.pullback g).sheaf -
      eulerCharacteristic p d (structureSheaf X) = 0 :=
  euler_difference_eq_zero p K g y (by rintro z ⟨x,rfl⟩; exact hg x) d

theorem curveDegree_eq_zero_of_contracted
    (p : X ⟶ Spec (CommRingCat.of ℂ)) (K : LineBundle Y)
    (g : X ⟶ Y) (C : NumericalAmpleness.IntegralCurve X) (y : Y)
    (hg : Set.range (C.embedding ≫ g) ⊆ ({y} : Set Y)) :
    NumericalAmpleness.curveDegree p (K.pullback g) C = 0 := by
  have he := eulerCharacteristic_iso (C.embedding ≫ p)
    ((Scheme.Modules.pullbackComp C.embedding g).app K.sheaf) 1
  simp only [CategoryTheory.Functor.comp_obj] at he
  unfold NumericalAmpleness.curveDegree
  change eulerCharacteristic (C.embedding ≫ p) 1
      ((Scheme.Modules.pullback C.embedding).obj ((Scheme.Modules.pullback g).obj K.sheaf)) -
    eulerCharacteristic (C.embedding ≫ p) 1 (structureSheaf C.scheme) = 0
  rw [he]
  exact euler_difference_eq_zero (C.embedding ≫ p) K (C.embedding ≫ g) y hg 1

end
end PiExponent.ConstantPullbackDegree

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/CoordinateFrameIdentification.lean <==
import OAI.NumberTheory.PiExponent.Geometry.LineBundleFrameCocycle

namespace OAI

namespace PiExponentSeshadri.LineBundleFrameCocycle
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
variable {X : Scheme} {ι : Type} {U : ι → X.Opens}

lemma cocycle_ext {c d : LineBundleGluing.Cocycle U}
    (h : c.transition = d.transition) : c = d := by
  cases c
  cases d
  cases h
  rfl

def isoOfCoordinateCoefficients (M N : X.Modules)
    (e : ∀ i, M.restrict (U i).ι ≅ O (U i).toScheme)
    (f : ∀ i, N.restrict (U i).ι ≅ O (U i).toScheme)
    (s : ι → (O X ⟶ M)) (t : ι → (O X ⟶ N))
    (hnorm : ∀ i, coefficient (e i) (restrictSection (U i).ι (s i)) = 1)
    (hcoeff : ∀ i j, coefficient (f i) (restrictSection (U i).ι (t j)) =
      coefficient (e i) (restrictSection (U i).ι (s j)))
    (hcover : ⊤ ≤ ⨆ i, U i) : M ≅ N := by
  have hnorm' (i : ι) : coefficient (f i) (restrictSection (U i).ι (t i)) = 1 :=
    (hcoeff i i).trans (hnorm i)
  have hc : ofFrames M U e = ofFrames N U f := by
    apply cocycle_ext
    funext i j W hi hj
    apply Units.ext
    change W.topIso.hom
      (frameChange (restrictOpenFrame hj (e j)) (restrictOpenFrame hi (e i)) : Γ(W.toScheme,⊤)) =
      W.topIso.hom
        (frameChange (restrictOpenFrame hj (f j)) (restrictOpenFrame hi (f i)) : Γ(W.toScheme,⊤))
    rw [frameChange_restrictOpenFrame hj hi (e j) (e i) (s j) (hnorm j),
      frameChange_restrictOpenFrame hj hi (f j) (f i) (t j) (hnorm' j), hcoeff i j]
  exact isoSheaf M U e hcover ≪≫ eqToIso (congrArg LineBundleGluing.sheaf hc) ≪≫
    (isoSheaf N U f hcover).symm

end
end PiExponentSeshadri.LineBundleFrameCocycle

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/CoordinateSliceComparison.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.CoordinateFiniteSlice
import OAI.NumberTheory.PiExponent.LocalAlgebra.CoordinateSliceLength
import OAI.NumberTheory.PiExponent.LocalAlgebra.CoordinateTranscendenceBasis
import OAI.NumberTheory.PiExponent.LocalAlgebra.PointLengthEquiv

namespace OAI

noncomputable section
namespace PiExponent.CoordinateSliceComparison

open PiExponentJets.PolynomialLocalResidueResolution
open CoordinateFiniteSlice

variable {K ι : Type*} [Field K] [Fintype ι]

abbrev primeLength {R : Type*} [CommRing R] (Q : Ideal R) [Q.IsPrime] (I : Ideal R) : ℕ∞ :=
  Module.length (Localization.AtPrime Q)
    (Localization.AtPrime Q ⧸ I.map (algebraMap R (Localization.AtPrime Q)))

omit [Fintype ι] in
theorem splitBasis (Q : Ideal (MvPolynomial ι K)) [Q.IsPrime] (A : Finset ι)
    (hB : IsTranscendenceBasis K (fun i : {i // i ∉ A} => residueCoordinates Q i.val)) :
    IsTranscendenceBasis K
      (splitResidueBeta K (Fin A.card) {i // i ∉ A} (splitPrime Q A)) :=
  complementary_transcendenceBasis Q A hB

omit [Fintype ι] in
theorem map_residueSlice_eq_enumeratedSliceMap
    (Q : Ideal (MvPolynomial ι K)) [Q.IsPrime] (A : Finset ι) :
    (MvPolynomial.map (residueEquiv Q A).symm.toRingHom).comp
      ((CoordinateSliceLength.residueSlice K (Fin A.card) {i // i ∉ A} (splitPrime Q A)).comp
        (coordinateRenaming (K := K) A).toRingHom) =
      (WeightedSliceDegree.enumeratedSliceMap (C := K) A (residueCoordinates Q)).toRingHom := by
  apply MvPolynomial.ringHom_ext
  · intro c
    simp [CoordinateSliceLength.residueSlice, coordinateRenaming,
      WeightedSliceDegree.enumeratedSliceMap, WeightedSliceDegree.sliceMap,
      MvPolynomial.algebraMap_eq, AlgEquiv.commutes]
  · intro i
    obtain ⟨j, rfl⟩ := (coordinateEquiv A).surjective i
    cases j with
    | inl j =>
      simp [RingHom.comp_apply, CoordinateSliceLength.residueSlice]
    | inr j =>
      change MvPolynomial.map (residueEquiv Q A).symm.toRingHom
        (CoordinateSliceLength.residueSlice K (Fin A.card) {i // i ∉ A} (splitPrime Q A)
          (coordinateRenaming (K := K) A (MvPolynomial.X j.val))) =
        WeightedSliceDegree.enumeratedSliceMap (C := K) A (residueCoordinates Q) (MvPolynomial.X j.val)
      rw [coordinateRenaming_X_inr]
      rw [show CoordinateSliceLength.residueSlice K (Fin A.card) {i // i ∉ A} (splitPrime Q A)
          (MvPolynomial.X (Sum.inr j)) =
          MvPolynomial.C (splitResidueBeta K (Fin A.card) {i // i ∉ A} (splitPrime Q A) j) by
        simp [CoordinateSliceLength.residueSlice]]
      rw [MvPolynomial.map_C, enumeratedSliceMap_X_inr]
      exact congrArg MvPolynomial.C (residueEquiv_symm_coordinate_inr Q A j)

omit [Fintype ι] in
theorem map_splitPoint_eq (Q : Ideal (MvPolynomial ι K)) [Q.IsPrime] (A : Finset ι) :
    (fun i => (residueEquiv Q A).symm.toRingEquiv
      (CoordinateSliceLength.slicePoint K (Fin A.card) {i // i ∉ A} (splitPrime Q A) i)) =
      slicePoint Q A := by
  funext i
  exact residueEquiv_symm_coordinate_inl Q A i

omit [Fintype ι] in
theorem map_slice_ideal (Q I : Ideal (MvPolynomial ι K)) [Q.IsPrime] (A : Finset ι) :
    ((I.map (coordinateRenaming (K := K) A).toRingHom).map
      (CoordinateSliceLength.residueSlice K (Fin A.card) {i // i ∉ A} (splitPrime Q A))).map
      (MvPolynomial.map (residueEquiv Q A).symm.toRingHom) =
    I.map (WeightedSliceDegree.enumeratedSliceMap (C := K) A (residueCoordinates Q)).toRingHom := by
  rw [Ideal.map_map, Ideal.map_map]
  congr 1
  exact map_residueSlice_eq_enumeratedSliceMap Q A

theorem length_eq_enumeratedSlice [CharZero K]
    (Q I : Ideal (MvPolynomial ι K)) [Q.IsPrime] (A : Finset ι)
    (hB : IsTranscendenceBasis K (fun i : {i // i ∉ A} => residueCoordinates Q i.val)) :
    primeLength Q I = primeLength (WeightedBezout.pointIdeal (slicePoint Q A))
      (I.map (WeightedSliceDegree.enumeratedSliceMap (C := K) A (residueCoordinates Q)).toRingHom) := by
  have h₁ := PiExponentJets.W22.localized_quotient_length_eq_of_ringEquiv
    (coordinateRenaming (K := K) A).toRingEquiv Q (splitPrime Q A)
    (PiExponentSiegel.W23.atPrimeImage_comap (coordinateRenaming (K := K) A).toRingEquiv Q) I
  have h₂ := CoordinateSliceLength.length_eq_residueSlice K (Fin A.card) {i // i ∉ A}
    (splitPrime Q A) (splitBasis Q A hB) (I.map (coordinateRenaming (K := K) A).toRingHom)
  have h₃ := PointLengthEquiv.pointLocal_quotient_length (residueEquiv Q A).symm.toRingEquiv
    (CoordinateSliceLength.slicePoint K (Fin A.card) {i // i ∉ A} (splitPrime Q A))
    ((I.map (coordinateRenaming (K := K) A).toRingHom).map
      (CoordinateSliceLength.residueSlice K (Fin A.card) {i // i ∉ A} (splitPrime Q A)))
  rw [map_slice_ideal, map_splitPoint_eq] at h₃
  exact h₁.trans (h₂.trans h₃)

theorem slicePoint_mem_minimalPrimes
    (Q I : Ideal (MvPolynomial ι K)) [Q.IsPrime] (A : Finset ι)
    (hB : IsTranscendenceBasis K (fun i : {i // i ∉ A} => residueCoordinates Q i.val))
    (hQ : Q ∈ I.minimalPrimes) :
    WeightedBezout.pointIdeal (slicePoint Q A) ∈
      (I.map (WeightedSliceDegree.enumeratedSliceMap (C := K) A (residueCoordinates Q)).toRingHom).minimalPrimes := by
  have h₁ := splitPrime_mem_minimalPrimes Q I A hQ
  have h₂ := CoordinateSliceLength.slicePoint_mem_minimalPrimes K (Fin A.card) {i // i ∉ A}
    (splitPrime Q A) (splitBasis Q A hB) (I.map (coordinateRenaming (K := K) A).toRingHom) h₁
  have h₃ := PointLengthEquiv.point_mem_minimalPrimes_map (residueEquiv Q A).symm.toRingEquiv
    (CoordinateSliceLength.slicePoint K (Fin A.card) {i // i ∉ A} (splitPrime Q A))
    ((I.map (coordinateRenaming (K := K) A).toRingHom).map
      (CoordinateSliceLength.residueSlice K (Fin A.card) {i // i ∉ A} (splitPrime Q A))) h₂
  rw [map_slice_ideal, map_splitPoint_eq] at h₃
  exact h₃

theorem length_eq_enumeratedSlice_of_normalBasis [CharZero K]
    (Q I : Ideal (MvPolynomial ι K)) [Q.IsPrime] (A : Finset ι)
    (hA : NormalBasisRigidity.IsNormalBasis (K := Q.ResidueField)
      (fun i => (polynomialTangent
        (IsScalarTower.toAlgHom K (MvPolynomial ι K) Q.ResidueField) Q).mkQ
        (Pi.basisFun Q.ResidueField ι i)) A) :
    primeLength Q I = primeLength (WeightedBezout.pointIdeal (slicePoint Q A))
      (I.map (WeightedSliceDegree.enumeratedSliceMap (C := K) A (residueCoordinates Q)).toRingHom) :=
  length_eq_enumeratedSlice Q I A
    (idealResidueNormalBasis_complement_isTranscendenceBasis Q A hA)

theorem slicePoint_mem_minimalPrimes_of_normalBasis [CharZero K]
    (Q I : Ideal (MvPolynomial ι K)) [Q.IsPrime] (A : Finset ι)
    (hA : NormalBasisRigidity.IsNormalBasis (K := Q.ResidueField)
      (fun i => (polynomialTangent
        (IsScalarTower.toAlgHom K (MvPolynomial ι K) Q.ResidueField) Q).mkQ
        (Pi.basisFun Q.ResidueField ι i)) A)
    (hQ : Q ∈ I.minimalPrimes) :
    WeightedBezout.pointIdeal (slicePoint Q A) ∈
      (I.map (WeightedSliceDegree.enumeratedSliceMap (C := K) A (residueCoordinates Q)).toRingHom).minimalPrimes :=
  slicePoint_mem_minimalPrimes Q I A
    (idealResidueNormalBasis_complement_isTranscendenceBasis Q A hA) hQ

omit [Fintype ι] in
theorem map_span_sliceFamily
    (Q : Ideal (MvPolynomial ι K)) [Q.IsPrime] (A : Finset ι)
    {J : Type*} (f : J → MvPolynomial ι K) :
    (Ideal.span (Set.range f)).map
      (WeightedSliceDegree.enumeratedSliceMap (C := K) A (residueCoordinates Q)).toRingHom =
    Ideal.span (Set.range (fun j =>
      WeightedSliceDegree.enumeratedSliceMap (C := K) A (residueCoordinates Q) (f j))) := by
  rw [Ideal.map_span, ← Set.range_comp]
  rfl

theorem length_eq_sliceFamily_of_normalBasis [CharZero K]
    (Q : Ideal (MvPolynomial ι K)) [Q.IsPrime] (A : Finset ι)
    (hA : NormalBasisRigidity.IsNormalBasis (K := Q.ResidueField)
      (fun i => (polynomialTangent
        (IsScalarTower.toAlgHom K (MvPolynomial ι K) Q.ResidueField) Q).mkQ
        (Pi.basisFun Q.ResidueField ι i)) A)
    {J : Type*} (f : J → MvPolynomial ι K) :
    primeLength Q (Ideal.span (Set.range f)) =
      primeLength (WeightedBezout.pointIdeal (slicePoint Q A))
        (Ideal.span (Set.range (fun j =>
          WeightedSliceDegree.enumeratedSliceMap (C := K) A (residueCoordinates Q) (f j)))) := by
  have h := length_eq_enumeratedSlice_of_normalBasis Q (Ideal.span (Set.range f)) A hA
  rw [map_span_sliceFamily] at h
  exact h

theorem sliceFamily_mem_minimalPrimes_of_normalBasis [CharZero K]
    (Q : Ideal (MvPolynomial ι K)) [Q.IsPrime] (A : Finset ι)
    (hA : NormalBasisRigidity.IsNormalBasis (K := Q.ResidueField)
      (fun i => (polynomialTangent
        (IsScalarTower.toAlgHom K (MvPolynomial ι K) Q.ResidueField) Q).mkQ
        (Pi.basisFun Q.ResidueField ι i)) A)
    {J : Type*} (f : J → MvPolynomial ι K)
    (hQ : Q ∈ (Ideal.span (Set.range f)).minimalPrimes) :
    WeightedBezout.pointIdeal (slicePoint Q A) ∈
      (Ideal.span (Set.range (fun j =>
        WeightedSliceDegree.enumeratedSliceMap (C := K) A (residueCoordinates Q) (f j)))).minimalPrimes := by
  have h := slicePoint_mem_minimalPrimes_of_normalBasis Q (Ideal.span (Set.range f)) A hA hQ
  rw [map_span_sliceFamily] at h
  exact h

end PiExponent.CoordinateSliceComparison

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/FibreNormalRigidity.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.PrimeNormalRigidity

namespace OAI

noncomputable section
namespace PiExponent
open Module MvPolynomial NormalBasisRigidity

variable {C ι : Type*} [Field C] [CharZero C] [IsAlgClosed C]
  [Fintype ι] [LinearOrder ι]

omit [LinearOrder ι] in
theorem coordinate_constant_of_unique_normal_basis
    (Q : Ideal (MvPolynomial ι C)) [Q.IsPrime]
    (hq : (polynomialTangent (polynomialResidueMap Q) Q).mkQ ≠ 0)
    (hunique : ∀ A B : Finset ι,
      IsNormalBasis (K := PolynomialResidueField Q)
        (fun j => (polynomialTangent (polynomialResidueMap Q) Q).mkQ
          (Pi.basisFun (PolynomialResidueField Q) ι j)) A →
      IsNormalBasis (K := PolynomialResidueField Q)
        (fun j => (polynomialTangent (polynomialResidueMap Q) Q).mkQ
          (Pi.basisFun (PolynomialResidueField Q) ι j)) B → A = B) :
    ∃ i : ι, ∃ c : C, X i - MvPolynomial.C c ∈ Q := by
  let φ := polynomialResidueMap Q
  let q := (polynomialTangent φ Q).mkQ
  let b := Pi.basisFun (PolynomialResidueField Q) ι
  have hex : ∃ i, q (b i) ≠ 0 := by
    by_contra! h
    apply hq
    exact b.ext h
  obtain ⟨i, hi⟩ := hex
  obtain ⟨A, hiA, hA⟩ := exists_normalBasis_containing (fun j => q (b j))
    (polynomialNormal_span φ Q b) i hi
  have hmand : ∀ B, IsNormalBasis (K := PolynomialResidueField Q) (fun j => q (b j)) B → i ∈ B := by
    intro B hB
    rw [← hunique A B hA hB]
    exact hiA
  have htangent : ∀ t ∈ polynomialTangent φ Q, t i = 0 := by
    intro t ht
    have hh := mandatory_coordinate_eq_zero b q (polynomialNormal_span φ Q b)
      i hmand t ((Submodule.Quotient.mk_eq_zero _).mpr ht)
    simpa only [b, Pi.basisFun_repr] using hh
  have hD := differential_eq_zero_of_polynomialTangent φ Q
    (polynomialResidueMap_eq_zero Q) i htangent
  have : Algebra.EssFiniteType C (PolynomialResidueField Q) :=
    polynomialResidueField_essFiniteType Q
  obtain ⟨c, hc⟩ := constant_of_differential_eq_zero (φ (X i)) hD
  exact ⟨i, c, coordinate_sub_constant_mem_prime Q i c hc⟩

theorem coordinate_constant_of_normal_discrepancy_excluded
    (Q : Ideal (MvPolynomial ι C)) [Q.IsPrime]
    (hq : (polynomialTangent (polynomialResidueMap Q) Q).mkQ ≠ 0)
    (hexclude : ∀ A B : Finset ι,
      IsNormalBasis (K := PolynomialResidueField Q)
        (fun j => (polynomialTangent (polynomialResidueMap Q) Q).mkQ
          (Pi.basisFun (PolynomialResidueField Q) ι j)) A →
      IsNormalBasis (K := PolynomialResidueField Q)
        (fun j => (polynomialTangent (polynomialResidueMap Q) Q).mkQ
          (Pi.basisFun (PolynomialResidueField Q) ι j)) B →
      ∀ i, i ∈ A → i ∉ B → (∀ j, i < j → (j ∈ A ↔ j ∈ B)) → False) :
    ∃ i : ι, ∃ c : C, X i - MvPolynomial.C c ∈ Q := by
  apply coordinate_constant_of_unique_normal_basis Q hq
  exact normalBasis_unique_of_discrepancy_excluded _ hexclude

omit [CharZero C] [IsAlgClosed C] [Fintype ι] [LinearOrder ι] in

theorem coordinate_constant_at_most_one_center {J : Type*}
    (Q : Ideal (MvPolynomial ι C)) (centers : J → ι → C)
    (i : ι) (c : C) (hc : X i - MvPolynomial.C c ∈ Q)
    (hinj : Function.Injective (fun j => centers j i))
    (j k : J)
    (hj : ∀ p ∈ Q, MvPolynomial.eval (centers j) p = 0)
    (hk : ∀ p ∈ Q, MvPolynomial.eval (centers k) p = 0) : j = k := by
  have hjc := hj _ hc
  have hkc := hk _ hc
  simp only [eval_sub, eval_X, eval_C, sub_eq_zero] at hjc hkc
  exact hinj (hjc.trans hkc.symm)

end PiExponent

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/FibreWeightSeparation.lean <==
import OAI.NumberTheory.PiExponent.Jets.NormalBasisProducts

namespace OAI

noncomputable section
open scoped BigOperators
namespace PiExponent.FibreWeightSeparation

theorem positive_indices {m : ℕ} (w cost : Fin (m+1) → ℝ) (C : ℝ)
    (hsep : ∀ A B : Finset (Fin (m+1)), A.card = B.card →
      ∀ i, i ≠ 0 → i ∈ A → i ∉ B →
      (∀ j, i < j → (j ∈ A ↔ j ∈ B)) →
      C * (∏ j ∈ B, cost j) < ∏ j ∈ A, w j) :
    ∀ A B : Finset (Fin m), A.card = B.card →
      ∀ i, i ∈ A → i ∉ B → (∀ j, i < j → (j ∈ A ↔ j ∈ B)) →
      C * (∏ j ∈ B, cost j.succ) < ∏ j ∈ A, w j.succ := by
  intro A B hcard i hiA hiB hlarge
  have h := hsep (A.map (Fin.succEmb m)) (B.map (Fin.succEmb m))
    (by simpa only [Finset.card_map] using hcard) i.succ (Fin.succ_ne_zero i)
    (by simpa using hiA) (by simpa using hiB) (by
      intro j hij
      cases j using Fin.cases with
      | zero => exact (not_lt_of_ge (Fin.zero_le _) hij).elim
      | succ j => simpa using hlarge j (Fin.succ_lt_succ_iff.mp hij))
  simpa only [Finset.prod_map, Fin.coe_succEmb] using h

end PiExponent.FibreWeightSeparation
end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/FormalMatrixBridge.lean <==
import OAI.NumberTheory.PiExponent.Analysis.FormalLogTruncation
import OAI.NumberTheory.PiExponent.Jets.AuxiliaryJetMap
import OAI.NumberTheory.PiExponent.Polynomials.NestedPolynomialSwap

namespace OAI

noncomputable section

namespace PiExponent.FormalMatrixBridge

open MvPowerSeries
open scoped BigOperators

def flatten (m : ℕ) :
    MvPolynomial (Fin m) (Polynomial ℂ) →ₐ[ℂ] MvPowerSeries (Fin (m+1)) ℂ :=
  (MvPolynomial.coeToMvPowerSeries.algHom ℂ).comp
    ((MvPolynomial.finSuccEquiv ℂ m).symm.toAlgHom.comp
      (nestedPolynomialSwap ℂ m).toAlgHom)

@[simp] theorem coeff_flatten {m : ℕ}
    (p : MvPolynomial (Fin m) (Polynomial ℂ)) (d : Fin (m+1) →₀ ℕ) :
    coeff d (flatten m p) = (p.coeff d.tail).coeff (d 0) := by
  change ((MvPolynomial.finSuccEquiv ℂ m).symm (nestedPolynomialSwap ℂ m p)).coeff d = _
  rw [← Finsupp.cons_tail d, ← MvPolynomial.finSuccEquiv_coeff_coeff,
    AlgEquiv.apply_symm_apply]
  exact coeff_nestedPolynomialSwap p (d 0) d.tail

@[simp] theorem flatten_C {m : ℕ} (p : Polynomial ℂ) :
    flatten m (MvPolynomial.C p) = FormalLogJet.liftSeries m (p : PowerSeries ℂ) := by
  classical
  ext d
  rw [coeff_flatten, FormalLogJet.coeff_liftSeries]
  simp only [MvPolynomial.coeff_C, Polynomial.coeff_coe]
  split_ifs <;> simp_all

@[simp] theorem flatten_X {m : ℕ} (i : Fin m) :
    flatten m (MvPolynomial.X i) = X i.succ := by
  classical
  ext d
  rw [coeff_flatten, MvPolynomial.coeff_X, coeff_X]
  have hd : d = Finsupp.single i.succ 1 ↔
      d.tail = Finsupp.single i 1 ∧ d 0 = 0 := by
    conv_lhs => rw [← Finsupp.cons_tail d]
    exact Finsupp.cons_eq_single_succ_iff i
  simp only [hd]
  by_cases ht : Finsupp.single i 1 = d.tail
  · rw [ite_eq_left ht]
    have ht' : d.tail = Finsupp.single i 1 := ht.symm
    simp only [ht', true_and, Polynomial.coeff_one]
  · rw [ite_eq_right ht, Polynomial.coeff_zero]
    have ht' : ¬ d.tail = Finsupp.single i 1 := Ne.symm ht
    simp only [ht', false_and, ite_false]

theorem flatten_literalJetSubstitution {m : ℕ}
    (r : Fin m → ℂ) (T : Fin m → ℕ) (j : ℕ)
    (p : PiExponentApprox.FramePolynomial m) :
    flatten m (literalJetSubstitution r
      (fun i => InterpolationMatrix.truncatedLog (T i)) j p) =
      FormalLogTruncation.truncatedFormalJet (fun i => (j : ℂ) * r i) T p := by
  have hh : (flatten m).comp
      (literalJetSubstitution r (fun i => InterpolationMatrix.truncatedLog (T i)) j) =
        FormalLogTruncation.truncatedFormalJet (fun i => (j : ℂ) * r i) T := by
    ext i
    cases i using Fin.cases with
    | zero =>
      simp [literalJetSubstitution, FormalLogTruncation.truncatedFormalJet]
    | succ i =>
      simp [literalJetSubstitution, FormalLogTruncation.truncatedFormalJet,
        InterpolationMatrix.truncatedLog, add_assoc, add_left_comm, add_comm]
  exact DFunLike.congr_fun hh p

theorem coeff_truncatedFormalJet {m : ℕ}
    (r : Fin m → ℂ) (T : Fin m → ℕ) (j : ℕ)
    (p : PiExponentApprox.FramePolynomial m) (d : Fin (m+1) →₀ ℕ) :
    coeff d (FormalLogTruncation.truncatedFormalJet
      (fun i => (j : ℂ) * r i) T p) =
      ((literalJetSubstitution r (fun i => InterpolationMatrix.truncatedLog (T i)) j p).coeff
        d.tail).coeff (d 0) := by
  rw [← flatten_literalJetSubstitution, coeff_flatten]

@[simp] theorem exponentVector_tail {m : ℕ} (a : Fin (m+1) → ℕ) :
    (InterpolationMatrix.exponentVector a).tail =
      InterpolationMatrix.exponentVector (fun i => a i.succ) := by
  ext i
  simp [Finsupp.tail_apply]

theorem entry_eq_coeff_truncatedFormalJet {m : ℕ}
    (r : Fin m → ℂ) (T : Fin m → ℕ) (j : ℕ)
    (b e : Fin (m+1) → ℕ) :
    InterpolationMatrix.entry r (fun i => InterpolationMatrix.truncatedLog (T i))
      j (b 0) (fun i => b i.succ) (e 0) (fun i => e i.succ) =
      coeff (InterpolationMatrix.exponentVector b)
        (FormalLogTruncation.truncatedFormalJet (fun i => (j : ℂ) * r i) T
          (MvPolynomial.monomial (InterpolationMatrix.exponentVector e) 1)) := by
  rw [coeff_truncatedFormalJet, literalJetSubstitution_monomial]
  simp [InterpolationMatrix.entry]

theorem truncatedLogMatrix_mulVec_eq_coeff {m : ℕ}
    (K : ℕ) (w0 v0 θ : ℝ) (w : Fin m → ℝ) (H : ℝ)
    (r : Fin m → ℂ) (T : Fin m → ℕ)
    (x : InterpolationMatrix.Column w0 w H → ℂ)
    (ρ : InterpolationMatrix.Row K v0 θ w H) :
    (InterpolationMatrix.truncatedLogMatrix K w0 v0 θ w H r T).mulVecLin x ρ =
      coeff (InterpolationMatrix.exponentVector ρ.2.val)
        (FormalLogTruncation.truncatedFormalJet (fun i => (ρ.1.val : ℂ) * r i) T
          (polynomialOfCoefficients
            (realWeightedSimplex (InterpolationMatrix.columnWeights w0 w) H) x)) := by
  rw [coeff_truncatedFormalJet, literalJetSubstitution_polynomialOfCoefficients]
  simpa only [exponentVector_tail, InterpolationMatrix.exponentVector_apply,
    InterpolationMatrix.linearEvaluation, InterpolationMatrix.truncatedLogMatrix] using
    InterpolationMatrix.linearEvaluation_eq_coeff K w0 v0 θ w H r
      (fun i => InterpolationMatrix.truncatedLog (T i)) x ρ

end PiExponent.FormalMatrixBridge

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/FormalMatrixSurjectivity.lean <==
import OAI.NumberTheory.PiExponent.Approximation.FormalMatrixBridge
import OAI.NumberTheory.PiExponent.Jets.FormalJetIndices

namespace OAI

noncomputable section

namespace PiExponent.FormalMatrixBridge

open MvPowerSeries

theorem truncatedLogMatrix_surjective_of_rational_packets {m : ℕ} {α : Type*}
    (K : ℕ) (w0 v0 θ : ℝ) (w : Fin m → ℝ) (H : ℚ)
    (hw0 : 0 < w0) (hw : ∀ i, 0 < w i)
    (V : Fin (m+1) → ℚ) (hV : ∀ i, 0 < V i)
    (hrow : ∀ i, (V i : ℝ) = InterpolationMatrix.rowWeights v0 θ w i)
    (r : Fin m → ℂ) (T : Fin m → ℕ)
    (P : α → PiExponentApprox.FramePolynomial m)
    (hdegree : ∀ a, PiExponentApprox.HasWeightedDegreeLE
      (InterpolationMatrix.columnWeights w0 w) (H : ℝ) (P a))
    (hpacket : Function.Surjective (fun a => fun j : Fin K =>
      JetGeometry.rationalCoefficientPacket V H
        (FormalLogTruncation.truncatedFormalJet (fun i => (j.val : ℂ) * r i) T (P a)))) :
    Function.Surjective
      (InterpolationMatrix.truncatedLogMatrix K w0 v0 θ w (H : ℝ) r T).mulVecLin := by
  classical
  have hrow' : (fun i => (V i : ℝ)) = InterpolationMatrix.rowWeights v0 θ w := funext hrow
  have hW : ∀ i, 0 < InterpolationMatrix.columnWeights w0 w i := by
    intro i
    exact Fin.cases hw0 hw i
  intro y
  let e := rationalJetIndexEquiv V hV H
  let z : Fin K → JetGeometry.RationalCoefficientPacket (R := ℂ) V H :=
    fun j d => y (j, ⟨(e d).val, by
      simpa only [← hrow'] using (e d).property⟩)
  obtain ⟨a, ha⟩ := hpacket z
  let x : InterpolationMatrix.Column w0 w (H : ℝ) → ℂ :=
    fun c => (P a).coeff (InterpolationMatrix.exponentVector c.val)
  refine ⟨x, ?_⟩
  funext ρ
  rw [truncatedLogMatrix_mulVec_eq_coeff]
  change coeff (InterpolationMatrix.exponentVector ρ.2.val)
    (FormalLogTruncation.truncatedFormalJet (fun i => (ρ.1.val : ℂ) * r i) T
      (polynomialOfCoefficients
        (realWeightedSimplex (InterpolationMatrix.columnWeights w0 w) (H : ℝ))
        (fun c => (P a).coeff (InterpolationMatrix.exponentVector c.val)))) = y ρ
  rw [polynomialOfCoefficients_of_weighted _ hW _ (P a) (hdegree a)]
  let b : ↥(strictWeightedSimplex (fun i => (V i : ℝ)) (H : ℝ)) :=
    ⟨ρ.2.val, by simpa only [hrow'] using ρ.2.property⟩
  have hh := congrFun (congrFun ha ρ.1) (e.symm b)
  change coeff (e.symm b).val
    (FormalLogTruncation.truncatedFormalJet (fun i => (ρ.1.val : ℂ) * r i) T (P a)) =
      z ρ.1 (e.symm b) at hh
  simpa only [e, rationalJetIndexEquiv_symm_val, b, z, Equiv.apply_symm_apply] using hh

theorem truncatedLogMatrix_surjective_of_formalLog_packets {m : ℕ} {α : Type*}
    (K : ℕ) (w0 v0 θ : ℝ) (w : Fin m → ℝ) (H : ℚ)
    (hw0 : 0 < w0) (hw : ∀ i, 0 < w i)
    (V : Fin (m+1) → ℚ) (hV : ∀ i, 0 < V i)
    (hrow : ∀ i, (V i : ℝ) = InterpolationMatrix.rowWeights v0 θ w i)
    (r : Fin m → ℂ) (T : Fin m → ℕ)
    (hT : ∀ i, V i.succ ≤ (T i : ℚ) * V 0)
    (P : α → PiExponentApprox.FramePolynomial m)
    (hdegree : ∀ a, PiExponentApprox.HasWeightedDegreeLE
      (InterpolationMatrix.columnWeights w0 w) (H : ℝ) (P a))
    (hpacket : Function.Surjective (fun a => fun j : Fin K =>
      JetGeometry.rationalCoefficientPacket V H
        (FormalLogJet.formalJet (fun i => (j.val : ℂ) * r i) (P a)))) :
    Function.Surjective
      (InterpolationMatrix.truncatedLogMatrix K w0 v0 θ w (H : ℝ) r T).mulVecLin := by
  apply truncatedLogMatrix_surjective_of_rational_packets
    K w0 v0 θ w H hw0 hw V hV hrow r T P hdegree
  exact (FormalLogTruncation.formalLog_packets_surjective_iff_truncated
    V (fun i => (hV i).le) H T hT (fun j : Fin K => fun i => (j.val : ℂ) * r i) P).mp hpacket

end PiExponent.FormalMatrixBridge

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/FrameEquationFamily.lean <==
import OAI.NumberTheory.PiExponent.Approximation.WeightedSliceDegree
import OAI.NumberTheory.PiExponent.Geometry.CurveContact

namespace OAI

namespace PiExponent.FrameEquationFamily

open scoped BigOperators
open PiExponentApprox

abbrev BoundedWords {m : ℕ} (cost : Fin (m + 1) → ℝ) (bound : ℝ) :=
  {word : List (Fin (m + 1)) // frameWordCost cost word ≤ bound}

noncomputable def equations {m : ℕ} (cost : Fin (m + 1) → ℝ) (bound : ℝ)
    (F : FramePolynomial m) : BoundedWords cost bound → FramePolynomial m :=
  fun word => polynomialFrameWord m word.1 F

theorem equations_mem {m : ℕ} (cost : Fin (m + 1) → ℝ) (bound : ℝ)
    (F : FramePolynomial m) (word : BoundedWords cost bound) :
    equations cost bound F word ∈ frameDerivativeIdeal cost bound F :=
  frameWord_mem_derivativeIdeal cost bound F word.1 word.2

theorem span_equations {m : ℕ} (cost : Fin (m + 1) → ℝ) (bound : ℝ)
    (F : FramePolynomial m) :
    Ideal.span (Set.range (equations cost bound F)) =
      frameDerivativeIdeal cost bound F := by
  unfold frameDerivativeIdeal
  congr 1
  ext g
  constructor
  · rintro ⟨word, rfl⟩
    exact ⟨word.1, word.2, rfl⟩
  · rintro ⟨word, hword, rfl⟩
    exact ⟨⟨word, hword⟩, rfl⟩

theorem monomialWeight_eq_weight {m : ℕ} (W : Fin (m + 1) → ℝ)
    (d : Fin (m + 1) →₀ ℕ) :
    monomialWeight W d = Finsupp.weight W d := by
  simp only [monomialWeight, Finsupp.weight_eq_sum, nsmul_eq_mul]

theorem hasWeightedDegreeLE_iff_supportBound {m : ℕ} (W : Fin (m + 1) → ℝ)
    (N : ℝ) (F : FramePolynomial m) :
    HasWeightedDegreeLE W N F ↔ WeightedSliceDegree.SupportBound W N F := by
  simp only [HasWeightedDegreeLE, WeightedSliceDegree.SupportBound, monomialWeight_eq_weight]

theorem equation_hasWeightedDegreeLE {m : ℕ} (cost W : Fin (m + 1) → ℝ)
    (bound N : ℝ) (F : FramePolynomial m)
    (hF : HasWeightedDegreeLE W N F) (hW : ∀ i, 0 ≤ W i)
    (word : BoundedWords cost bound) :
    HasWeightedDegreeLE W N (equations cost bound F word) :=
  hF.polynomialFrameWord hW word.1

theorem equation_supportBound {m : ℕ} (cost W : Fin (m + 1) → ℝ)
    (bound N : ℝ) (F : FramePolynomial m)
    (hF : HasWeightedDegreeLE W N F) (hW : ∀ i, 0 ≤ W i)
    (word : BoundedWords cost bound) :
    WeightedSliceDegree.SupportBound W N (equations cost bound F word) :=
  (hasWeightedDegreeLE_iff_supportBound W N _).mp
    (equation_hasWeightedDegreeLE cost W bound N F hF hW word)

variable {E : Type*} [Field E] [Algebra ℂ E]

noncomputable def sliceEquations {m : ℕ} (cost : Fin (m + 1) → ℝ) (bound : ℝ)
    (F : FramePolynomial m) (A : Finset (Fin (m + 1))) (b : Fin (m + 1) → E) :
    BoundedWords cost bound → MvPolynomial (Fin A.card) E :=
  fun word => WeightedSliceDegree.enumeratedSliceMap A b (equations cost bound F word)

theorem span_sliceEquations {m : ℕ} (cost : Fin (m + 1) → ℝ) (bound : ℝ)
    (F : FramePolynomial m) (A : Finset (Fin (m + 1))) (b : Fin (m + 1) → E) :
    Ideal.span (Set.range (sliceEquations cost bound F A b)) =
      (frameDerivativeIdeal cost bound F).map
        (WeightedSliceDegree.enumeratedSliceMap A b).toRingHom := by
  rw [← span_equations cost bound F, Ideal.map_span]
  congr 1
  ext g
  constructor
  · rintro ⟨word, rfl⟩
    exact ⟨equations cost bound F word, ⟨word, rfl⟩, rfl⟩
  · rintro ⟨p, ⟨word, rfl⟩, rfl⟩
    exact ⟨word, rfl⟩

theorem sliceEquation_supportBound {m : ℕ} (cost W : Fin (m + 1) → ℝ)
    (bound N : ℝ) (F : FramePolynomial m)
    (hF : HasWeightedDegreeLE W N F) (hW : ∀ i, 0 ≤ W i)
    (A : Finset (Fin (m + 1))) (b : Fin (m + 1) → E)
    (word : BoundedWords cost bound) :
    WeightedSliceDegree.SupportBound (fun j : Fin A.card => W (A.equivFin.symm j)) N
      (sliceEquations cost bound F A b word) :=
  WeightedSliceDegree.supportBound_enumeratedSliceMap A b W hW N
    (equations cost bound F word) (equation_supportBound cost W bound N F hF hW word)

theorem sliceEquation_weighted_sum_le {m : ℕ} (cost W : Fin (m + 1) → ℝ)
    (bound N : ℝ) (F : FramePolynomial m)
    (hF : HasWeightedDegreeLE W N F) (hW : ∀ i, 0 ≤ W i)
    (A : Finset (Fin (m + 1))) (b : Fin (m + 1) → E)
    (word : BoundedWords cost bound) :
    ∀ d ∈ (sliceEquations cost bound F A b word).support,
      (∑ j ∈ d.support, (d j : ℝ) * W (A.equivFin.symm j)) ≤ N := by
  have h := sliceEquation_supportBound cost W bound N F hF hW A b word
  simpa only [WeightedSliceDegree.SupportBound, Finsupp.weight_apply, Finsupp.sum,
    nsmul_eq_mul] using h

theorem sliceEquation_eval {m : ℕ} (cost : Fin (m + 1) → ℝ) (bound : ℝ)
    (F : FramePolynomial m) (A : Finset (Fin (m + 1))) (b : Fin (m + 1) → E)
    (word : BoundedWords cost bound) :
    MvPolynomial.aeval (fun j : Fin A.card => b (A.equivFin.symm j))
      (sliceEquations cost bound F A b word) =
      MvPolynomial.aeval b (equations cost bound F word) :=
  AlgHom.congr_fun (WeightedSliceDegree.enumeratedSliceMap_eval (C := ℂ) A b)
    (equations cost bound F word)

end PiExponent.FrameEquationFamily

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/FrameResidueDirections.lean <==
import OAI.NumberTheory.PiExponent.Jets.NormalFrameBasis
import OAI.NumberTheory.PiExponent.Polynomials.PolynomialFrame

namespace OAI

noncomputable section
namespace PiExponent

open scoped BigOperators
open PiExponentApprox NormalBasisRigidity

theorem residue_polynomialFrame_eq_frameBasis_dot {E : Type*} [Field E]
    (m : ℕ) (phi : FramePolynomial m →+* E)
    (hy : phi (MvPolynomial.X (0 : Fin (m + 1))) ≠ 0)
    (j : Fin (m + 1)) (p : FramePolynomial m) :
    phi (polynomialFrame m j p) =
      ∑ i, frameBasis m (phi (MvPolynomial.X 0)) hy j i *
        phi (MvPolynomial.pderiv i p) := by
  refine Fin.cases ?_ (fun l => ?_) j
  · rw [polynomialFrame_zero, logarithmicDerivation_apply, map_add, map_mul,
      map_sum, Fin.sum_univ_succ]
    simp only [frameBasis_zero_zero, frameBasis_zero_succ, one_mul]
  · rw [polynomialFrame_pos m l.succ (Fin.succ_ne_zero l), frameBasis_succ]
    simp [Pi.basisFun_apply, Pi.single_apply]

end PiExponent
end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/FrameSections.lean <==
import OAI.NumberTheory.PiExponent.Polynomials.FrameCoefficients

namespace OAI

noncomputable section

universe u

namespace PiExponentSeshadri.Frames

section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open scoped AlgebraicGeometry
variable {X Y : Scheme.{u}}

def scalarEnd (r : Γ(X, ⊤)) : O X ⟶ O X where
  val.app U := by
    let S := X.ringCatSheaf.obj.obj U
    letI : CommRing S := inferInstanceAs (CommRing Γ(X, U.unop))
    exact ModuleCat.ofHom (LinearMap.mulLeft S
      ((X.presheaf.map (homOfLE le_top).op) r))
  val.naturality {U V} i := by
    apply ModuleCat.hom_ext
    apply LinearMap.ext
    intro a
    change Γ(X, U.unop) at a
    change (X.presheaf.map (homOfLE le_top).op r) * (X.presheaf.map i a) =
      X.presheaf.map i (X.presheaf.map (homOfLE le_top).op r * a)
    rw [map_mul, ← CommRingCat.comp_apply, ← Functor.map_comp]
    rfl

@[simp] lemma endValue_scalarEnd (r : Γ(X, ⊤)) : endValue (scalarEnd r) = r := by
  change X.presheaf.map (𝟙 _) r * 1 = r
  simp

lemma endValue_injective : Function.Injective (endValue (X := X)) := by
  intro f g h
  ext U a
  change Γ(X, U) at a
  change f.app U a = g.app U a
  rw [end_apply f U a, end_apply g U a]
  rw [end_naturality f U, end_naturality g U, h]

lemma end_isIso_iff (f : O X ⟶ O X) : IsIso f ↔ IsUnit (endValue f) := by
  constructor
  · intro h
    let := h
    refine isUnit_iff_exists_inv.mpr ⟨endValue (inv f), ?_⟩
    rw [← endValue_comp]
    simp
  · rintro ⟨u, hu⟩
    refine ⟨⟨scalarEnd ↑u⁻¹, ?_, ?_⟩⟩
    · apply endValue_injective
      rw [endValue_comp, ← hu, endValue_scalarEnd, endValue_id]
      exact Units.val_inv u
    · apply endValue_injective
      rw [endValue_comp, ← hu, endValue_scalarEnd, endValue_id]
      exact Units.inv_val u

lemma coefficient_isUnit_iff {M : X.Modules} (e : M ≅ O X) (s : O X ⟶ M) :
    IsUnit (coefficient e s) ↔ IsIso s := by
  change IsUnit (endValue (s ≫ e.hom)) ↔ _
  rw [← end_isIso_iff]
  exact isIso_comp_right_iff s e.hom

end

section
open CategoryTheory AlgebraicGeometry TopologicalSpace Opposite
open scoped AlgebraicGeometry
variable {X : Scheme}

def moduleSectionsTopEquiv {T : TopCat} (R : Sheaf (Opens.grothendieckTopology T) RingCat)
    (M : SheafOfModules R) : M.sections ≃ M.val.obj (op ⊤) where
  toFun s := s.val (op ⊤)
  invFun t := PresheafOfModules.sectionsMk
    (fun U => M.val.map (homOfLE le_top).op t)
    (by
      intro U V i
      rw [← M.val.map_comp_apply]
      exact M.val.congr_map_apply (Subsingleton.elim _ _) t)
  left_inv s := by
    apply PresheafOfModules.sections_ext
    intro U
    exact s.property (homOfLE le_top).op
  right_inv t := by
    change M.val.map (𝟙 (op ⊤)) t = t
    rw [M.val.map_id]
    rfl

def moduleSectionEquiv (M : X.Modules) : (O X ⟶ M) ≃ Γ(M, ⊤) :=
  M.unitHomEquiv.trans (moduleSectionsTopEquiv X.ringCatSheaf M)

@[simp] lemma moduleSectionEquiv_apply (M : X.Modules) (s : O X ⟶ M) :
    moduleSectionEquiv M s = s.app ⊤ (1 : Γ(X, ⊤)) := rfl

def openSectionEquiv (M : X.Modules) (U : X.Opens) :
    (O U.toScheme ⟶ M.restrict U.ι) ≃ Γ(M, U) :=
  (moduleSectionEquiv (M.restrict U.ι)).trans
    (let e := M.presheaf.mapIso (eqToIso U.ι_image_top.symm).op
     { toFun := e.hom
       invFun := e.inv
       left_inv := fun t => Iso.hom_inv_id_apply e t
       right_inv := fun t => Iso.inv_hom_id_apply e t })

lemma section_value_natural {M : X.Modules} (s : O X ⟶ M) {U V : X.Opens} (i : U ⟶ V) :
    M.presheaf.map i.op (s.app V (1 : Γ(X, V))) = s.app U (1 : Γ(X, U)) := by
  have h := CategoryTheory.congr_fun (s.mapPresheaf.naturality i.op) (1 : Γ(X, V))
  change s.app U (X.presheaf.map i.op (1 : Γ(X, V))) =
    M.presheaf.map i.op (s.app V (1 : Γ(X, V))) at h
  simpa only [map_one] using h.symm

@[simp] lemma openSectionEquiv_restrict {M : X.Modules} (s : O X ⟶ M) (U : X.Opens) :
    openSectionEquiv M U (restrictSection U.ι s) = s.app U (1 : Γ(X, U)) := by
  change M.presheaf.map (eqToHom U.ι_image_top.symm).op
    (s.app (U.ι ''ᵁ ⊤) ((U.ι.appIso ⊤).inv (1 : Γ(U.toScheme, ⊤)))) = _
  rw [map_one]
  exact section_value_natural s (eqToHom U.ι_image_top.symm)

end

open CategoryTheory AlgebraicGeometry TopologicalSpace
open scoped AlgebraicGeometry
variable {X : Scheme}

lemma moduleSectionEquiv_scalar {M : X.Modules} (f : Γ(X, ⊤)) (s : O X ⟶ M) :
    moduleSectionEquiv M (scalarEnd f ≫ s) = f • moduleSectionEquiv M s := by
  change s.app ⊤ (endValue (scalarEnd f)) = f • s.app ⊤ (1 : Γ(X, ⊤))
  rw [endValue_scalarEnd]
  have h := s.app_smul (r := f) (x := (1 : Γ(X, ⊤)))
  change s.app ⊤ (f * 1 : Γ(X, ⊤)) = f • s.app ⊤ (1 : Γ(X, ⊤)) at h
  simpa only [mul_one] using h

lemma openSectionEquiv_scalar (M : X.Modules) (U : X.Opens)
    (f : Γ(U.toScheme, ⊤)) (s : O U.toScheme ⟶ M.restrict U.ι) :
    openSectionEquiv M U (scalarEnd f ≫ s) = U.topIso.hom f • openSectionEquiv M U s := by
  change M.presheaf.map (eqToHom U.ι_image_top.symm).op
    (moduleSectionEquiv (M.restrict U.ι) (scalarEnd f ≫ s)) = _
  rw [moduleSectionEquiv_scalar]
  change M.presheaf.map (eqToHom U.ι_image_top.symm).op
    ((U.ι.appIso ⊤).inv f • (show Γ(M, U.ι ''ᵁ ⊤) from moduleSectionEquiv (M.restrict U.ι) s)) = _
  rw [M.map_smul, U.ι_appIso]
  rfl

lemma openSectionEquiv_restrict_value (M : X.Modules) (U : X.Opens)
    (s : O U.toScheme ⟶ M.restrict U.ι) (W : U.toScheme.Opens) :
    M.presheaf.map (homOfLE (U.ι_image_le W)).op (openSectionEquiv M U s) =
      s.app W (1 : Γ(U.toScheme, W)) := by
  have h := section_value_natural s (homOfLE (show W ≤ ⊤ from le_top))
  change M.presheaf.map (U.ι.opensFunctor.map (homOfLE (show W ≤ ⊤ from le_top))).op
    (s.app ⊤ (1 : Γ(U.toScheme, ⊤))) = _ at h
  change M.presheaf.map (homOfLE (U.ι_image_le W)).op
    (M.presheaf.map (eqToHom U.ι_image_top.symm).op (s.app ⊤ (1 : Γ(U.toScheme, ⊤)))) = _
  erw [← ConcreteCategory.comp_apply, ← Functor.map_comp]
  exact h

lemma image_section_extension (M : X.Modules) (U : X.Opens)
    (s t : O U.toScheme ⟶ M.restrict U.ι) (W : U.toScheme.Opens)
    (f : Γ(W.toScheme, ⊤))
    (h : restrictSection W.ι t = scalarEnd f ≫ restrictSection W.ι s) :
    M.presheaf.map (homOfLE (U.ι_image_le W)).op (openSectionEquiv M U t) =
      (U.ι.appIso W).inv (W.topIso.hom f) • M.presheaf.map (homOfLE (U.ι_image_le W)).op
        (openSectionEquiv M U s) := by
  have hh := congrArg (openSectionEquiv (M.restrict U.ι) W) h
  rw [openSectionEquiv_restrict, openSectionEquiv_scalar, openSectionEquiv_restrict] at hh
  rw [openSectionEquiv_restrict_value, openSectionEquiv_restrict_value]
  exact hh

end PiExponentSeshadri.Frames

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/FrameSubopens.lean <==
import OAI.NumberTheory.PiExponent.Polynomials.FrameCoefficients

namespace OAI

namespace PiExponentSeshadri.Frames
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
variable {X : Scheme} {M : X.Modules}

def restrictOpenFrame {U V : X.Opens} (h : V ≤ U) (e : M.restrict U.ι ≅ O U.toScheme) :
    M.restrict V.ι ≅ O V.toScheme :=
  ((Scheme.Modules.restrictFunctorCongr (X.homOfLE_ι h)).app M).symm ≪≫
    (Scheme.Modules.restrictFunctorComp (X.homOfLE h) U.ι).app M ≪≫
      restrictFrame (X.homOfLE h) e

lemma restrictOpenFrame_coefficient_global {U V : X.Opens} (h : V ≤ U)
    (e : M.restrict U.ι ≅ O U.toScheme) (s : O X ⟶ M) :
    coefficient (restrictOpenFrame h e) (restrictSection V.ι s) =
      (X.homOfLE h).appTop (coefficient e (restrictSection U.ι s)) := by
  unfold restrictOpenFrame
  rw [coefficient_transport]
  rw [← restrictSection_congr (X.homOfLE_ι h) s, Category.assoc]
  have he : (Scheme.Modules.restrictFunctorCongr (X.homOfLE_ι h)).hom.app M ≫
      ((Scheme.Modules.restrictFunctorCongr (X.homOfLE_ι h)).app M).symm.hom = 𝟙 _ :=
    Iso.hom_inv_id ((Scheme.Modules.restrictFunctorCongr (X.homOfLE_ι h)).app M)
  rw [he, Category.comp_id]
  exact coefficient_restrict_comp (X.homOfLE h) U.ι e s

lemma frameChange_restrictOpenFrame {U V W : X.Opens} (hWU : W ≤ U) (hWV : W ≤ V)
    (e : M.restrict U.ι ≅ O U.toScheme) (f : M.restrict V.ι ≅ O V.toScheme)
    (s : O X ⟶ M) (hs : coefficient e (restrictSection U.ι s) = 1) :
    (frameChange (restrictOpenFrame hWU e) (restrictOpenFrame hWV f) : Γ(W.toScheme,⊤)) =
      (X.homOfLE hWV).appTop (coefficient f (restrictSection V.ι s)) := by
  have h := coefficient_change (restrictOpenFrame hWU e) (restrictOpenFrame hWV f)
    (restrictSection W.ι s)
  rw [restrictOpenFrame_coefficient_global, restrictOpenFrame_coefficient_global,
    hs, map_one, mul_one] at h
  exact h.symm

end
end PiExponentSeshadri.Frames

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/FrameSubopensCoherence.lean <==
import OAI.NumberTheory.PiExponent.Approximation.FrameSubopens

namespace OAI

namespace PiExponentSeshadri.Frames
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
variable {X : Scheme} {M : X.Modules} {U V W : X.Opens}

lemma restrictOpenFrame_app (h : V ≤ U) (e : M.restrict U.ι ≅ O U.toScheme)
    (A : V.toScheme.Opens) (x : Γ(M.restrict V.ι,A)) :
    (restrictOpenFrame h e).hom.app A x =
      X.presheaf.map (homOfLE (show V.ι ''ᵁ A ≤ U.ι ''ᵁ (X.homOfLE h ''ᵁ A) from by
        simp [← Scheme.Hom.comp_image])).op
        (e.hom.app (X.homOfLE h ''ᵁ A)
          (M.presheaf.map (homOfLE
            (show U.ι ''ᵁ (X.homOfLE h ''ᵁ A) ≤ V.ι ''ᵁ A from by
              simp [← Scheme.Hom.comp_image])).op x)) := by
  simp only [restrictOpenFrame, Iso.trans_hom, Iso.symm_hom,
    Scheme.Modules.Hom.comp_app, Iso.app_inv, Iso.app_hom,
    Scheme.Modules.restrictFunctorCongr_inv_app_app,
    Scheme.Modules.restrictFunctorComp_hom_app_app]
  change ((X.homOfLE h).appIso A).hom (e.hom.app (X.homOfLE h ''ᵁ A)
    ((M.presheaf.map _ ≫ M.presheaf.map _) x)) = _
  simp only [Scheme.Hom.appIso_hom', Scheme.homOfLE_appLE]
  erw [← Functor.map_comp]
  rfl

lemma restrictOpenFrame_trans (h : W ≤ V) (k : V ≤ U)
    (e : M.restrict U.ι ≅ O U.toScheme) :
    restrictOpenFrame h (restrictOpenFrame k e) = restrictOpenFrame (h.trans k) e := by
  apply Iso.ext
  ext A x
  have hh := restrictOpenFrame_app h (restrictOpenFrame k e) A x
  let y := M.presheaf.map (homOfLE
    (show V.ι ''ᵁ (X.homOfLE h ''ᵁ A) ≤ W.ι ''ᵁ A from by
      simp [← Scheme.Hom.comp_image])).op x
  have hk := restrictOpenFrame_app k e (X.homOfLE h ''ᵁ A) y
  have hhk := congrArg (X.presheaf.map (homOfLE
    (show W.ι ''ᵁ A ≤ V.ι ''ᵁ (X.homOfLE h ''ᵁ A) from by
      simp [← Scheme.Hom.comp_image])).op) hk
  have hc := restrictOpenFrame_app (h.trans k) e A x
  refine hh.trans (hhk.trans (Eq.trans ?_ hc.symm))
  change (X.presheaf.map _ ≫ X.presheaf.map _)
    (e.hom.app (X.homOfLE k ''ᵁ (X.homOfLE h ''ᵁ A))
      ((M.presheaf.map _ ≫ M.presheaf.map _) x)) =
    X.presheaf.map _ (e.hom.app (X.homOfLE (h.trans k) ''ᵁ A)
      (M.presheaf.map _ x))
  erw [← Functor.map_comp, ← Functor.map_comp]
  let B := X.homOfLE k ''ᵁ (X.homOfLE h ''ᵁ A)
  let C := X.homOfLE (h.trans k) ''ᵁ A
  have hA : C ≤ B := by
    simp only [B, C, ← Scheme.Hom.comp_image, Scheme.homOfLE_homOfLE]
    exact le_rfl
  have hB : U.ι ''ᵁ B ≤ W.ι ''ᵁ A := by
    simp [B, ← Scheme.Hom.comp_image]
  have hC : W.ι ''ᵁ A ≤ U.ι ''ᵁ C := by
    simp [C, ← Scheme.Hom.comp_image]
  have hn := CategoryTheory.congr_fun
    (e.hom.mapPresheaf.naturality (homOfLE hA).op)
    (M.presheaf.map (homOfLE hB).op x)
  change e.hom.app C ((M.restrict U.ι).presheaf.map (homOfLE hA).op
    (M.presheaf.map (homOfLE hB).op x)) =
    U.toScheme.presheaf.map (homOfLE hA).op
      (e.hom.app B (M.presheaf.map (homOfLE hB).op x)) at hn
  refine Eq.trans ?_ (Eq.trans (congrArg (X.presheaf.map (homOfLE hC).op) hn).symm ?_)
  · change X.presheaf.map _ (e.hom.app B (M.presheaf.map _ x)) =
      (X.presheaf.map _ ≫ X.presheaf.map _) (e.hom.app B (M.presheaf.map _ x))
    erw [← Functor.map_comp]
    rfl
  · apply congrArg (X.presheaf.map (homOfLE hC).op)
    apply congrArg (e.hom.app C)
    change (M.presheaf.map _ ≫ M.presheaf.map _) x = M.presheaf.map _ x
    erw [← Functor.map_comp]
    rfl
end
end PiExponentSeshadri.Frames

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/FrameTensorPowers.lean <==
import OAI.NumberTheory.PiExponent.Polynomials.FrameCoefficients

namespace OAI

namespace PiExponentSeshadri.Geometry
noncomputable section
open CategoryTheory AlgebraicGeometry TopologicalSpace MonoidalCategory
open scoped AlgebraicGeometry
open PiExponentSeshadri.Frames
variable {X : Scheme}

lemma tensor_unit_end {C : Type*} [Category C] [MonoidalCategory C]
    (f g : 𝟙_ C ⟶ 𝟙_ C) :
    (f ⊗ₘ g) ≫ (λ_ (𝟙_ C)).hom = (λ_ (𝟙_ C)).hom ≫ (f ≫ g) := by
  rw [MonoidalCategory.tensorHom_def, Category.assoc, leftUnitor_naturality, ← Category.assoc,
    unitors_equal, rightUnitor_naturality, Category.assoc]

lemma moduleTensorUnit_scalar (f g : structureSheaf X ⟶ structureSheaf X) :
    moduleTensorMap f g ≫ (moduleTensorUnit (structureSheaf X)).hom =
      (moduleTensorUnit (structureSheaf X)).hom ≫ (f ≫ g) := by
  let : MonoidalCategory (PresheafOfModules X.ringCatSheaf.obj) :=
    PresheafOfModulesOfCommRing.monoidalCategory (R := X.presheaf)
  let F : PresheafOfModules X.ringCatSheaf.obj ⥤ X.Modules :=
    PresheafOfModules.sheafification (𝟙 X.ringCatSheaf.obj)
  let G : X.Modules ⥤ PresheafOfModules X.ringCatSheaf.obj :=
    SheafOfModules.forget X.ringCatSheaf ⋙
      PresheafOfModules.restrictScalars (𝟙 X.ringCatSheaf.obj)
  let ε : G ⋙ F ⟶ 𝟭 X.Modules :=
    (PresheafOfModules.sheafificationAdjunction (𝟙 X.ringCatSheaf.obj)).counit
  have h : (f.val ⊗ₘ g.val) ≫ (λ_ (structureSheaf X).val).hom =
      (λ_ (structureSheaf X).val).hom ≫ (f ≫ g).val := by
    let f₀ : 𝟙_ (PresheafOfModules X.ringCatSheaf.obj) ⟶
        𝟙_ (PresheafOfModules X.ringCatSheaf.obj) := f.val
    let g₀ : 𝟙_ (PresheafOfModules X.ringCatSheaf.obj) ⟶
        𝟙_ (PresheafOfModules X.ringCatSheaf.obj) := g.val
    exact tensor_unit_end f₀ g₀
  change F.map (f.val ⊗ₘ g.val) ≫ (F.map (λ_ (structureSheaf X).val).hom ≫ ε.app (structureSheaf X)) =
    (F.map (λ_ (structureSheaf X).val).hom ≫ ε.app (structureSheaf X)) ≫ (f ≫ g)
  erw [← Category.assoc, ← F.map_comp, h, F.map_comp, Category.assoc, Category.assoc]
  congr 1
  exact ε.naturality (f ≫ g)

def endPower (f : structureSheaf X ⟶ structureSheaf X) : ℕ → (structureSheaf X ⟶ structureSheaf X)
  | 0 => 𝟙 _
  | n + 1 => f ≫ endPower f n

lemma endValue_endPower (f : structureSheaf X ⟶ structureSheaf X) (n : ℕ) :
    endValue (endPower f n) = endValue f ^ n := by
  induction n with
  | zero =>
    change (1 : Γ(X, ⊤)) = endValue f ^ 0
    exact (pow_zero _).symm
  | succ n hn =>
    calc
      endValue (endPower f (n + 1)) = endValue f * endValue (endPower f n) :=
        endValue_comp f (endPower f n)
      _ = endValue f * endValue f ^ n := congrArg (endValue f * ·) hn
      _ = _ := (pow_succ' _ _).symm

lemma moduleTensorUnit_natural {M N : X.Modules} (g : M ⟶ N) :
    moduleTensorMap (𝟙 (structureSheaf X)) g ≫ (moduleTensorUnit N).hom =
      (moduleTensorUnit M).hom ≫ g := by
  let : MonoidalCategory (PresheafOfModules X.ringCatSheaf.obj) :=
    PresheafOfModulesOfCommRing.monoidalCategory (R := X.presheaf)
  let F : PresheafOfModules X.ringCatSheaf.obj ⥤ X.Modules :=
    PresheafOfModules.sheafification (𝟙 X.ringCatSheaf.obj)
  let G : X.Modules ⥤ PresheafOfModules X.ringCatSheaf.obj :=
    SheafOfModules.forget X.ringCatSheaf ⋙
      PresheafOfModules.restrictScalars (𝟙 X.ringCatSheaf.obj)
  let ε : G ⋙ F ⟶ 𝟭 X.Modules :=
    (PresheafOfModules.sheafificationAdjunction (𝟙 X.ringCatSheaf.obj)).counit
  change F.map ((𝟙 (structureSheaf X).val) ⊗ₘ g.val) ≫
    (F.map (λ_ N.val).hom ≫ ε.app N) =
    (F.map (λ_ M.val).hom ≫ ε.app M) ≫ g
  have h : ((𝟙 (structureSheaf X).val) ⊗ₘ g.val) ≫ (λ_ N.val).hom =
      (λ_ M.val).hom ≫ g.val := by
    rw [id_tensorHom]
    exact leftUnitor_naturality g.val
  have hF : F.map (𝟙 (structureSheaf X).val ⊗ₘ g.val) ≫ F.map (λ_ N.val).hom =
      F.map (λ_ M.val).hom ≫ F.map g.val :=
    (F.map_comp _ _).symm.trans ((congrArg F.map h).trans (F.map_comp _ _))
  refine (Category.assoc _ _ _).symm.trans ?_
  refine (congrArg (· ≫ ε.app N) hF).trans ?_
  refine (Category.assoc _ _ _).trans ?_
  refine (congrArg (F.map (λ_ M.val).hom ≫ ·) (ε.naturality g)).trans ?_
  exact (Category.assoc _ _ _).symm

lemma modulePowMap_unitPower (f : structureSheaf X ⟶ structureSheaf X) (n : ℕ) :
    modulePowMap f n ≫ (unitPowerIso n).hom =
      (unitPowerIso n).hom ≫ endPower f n := by
  induction n with
  | zero =>
    change 𝟙 (structureSheaf X) ≫ 𝟙 (structureSheaf X) = 𝟙 (structureSheaf X) ≫ 𝟙 (structureSheaf X)
    rfl
  | succ n hn =>
    change moduleTensorMap f (modulePowMap f n) ≫
      ((moduleTensorUnit _).hom ≫ (unitPowerIso n).hom) =
        ((moduleTensorUnit _).hom ≫ (unitPowerIso n).hom) ≫ (f ≫ endPower f n)
    calc
      _ = moduleTensorMap f (modulePowMap f n) ≫
          moduleTensorMap (𝟙 (structureSheaf X)) (unitPowerIso n).hom ≫
            (moduleTensorUnit (structureSheaf X)).hom := by
        rw [moduleTensorUnit_natural]
      _ = moduleTensorMap f ((unitPowerIso n).hom ≫ endPower f n) ≫
            (moduleTensorUnit (structureSheaf X)).hom := by
        rw [← Category.assoc, ← moduleTensorMap_comp, Category.comp_id, hn]
      _ = moduleTensorMap (𝟙 (structureSheaf X)) (unitPowerIso n).hom ≫
          moduleTensorMap f (endPower f n) ≫ (moduleTensorUnit (structureSheaf X)).hom := by
        rw [← Category.assoc, ← moduleTensorMap_comp, Category.id_comp]
      _ = (moduleTensorUnit (modulePow X (structureSheaf X) n)).hom ≫
          (unitPowerIso n).hom ≫ (f ≫ endPower f n) := by
        rw [moduleTensorUnit_scalar, ← Category.assoc, moduleTensorUnit_natural,
          Category.assoc]
      _ = _ := by simp only [Category.assoc]

def globalPowerFrame {M : X.Modules} (e : M ≅ structureSheaf X) (n : ℕ) :
    modulePow X M n ≅ structureSheaf X :=
  (modulePowFunctor n).mapIso e ≪≫ unitPowerIso n

lemma powerSection_coefficient {M : X.Modules} (e : M ≅ structureSheaf X)
    (s : structureSheaf X ⟶ M) (n : ℕ) :
    coefficient (globalPowerFrame e n) (powerSection s n) = coefficient e s ^ n := by
  change endValue ((unitPowerIso n).inv ≫ modulePowMap s n ≫
    (modulePowMap e.hom n ≫ (unitPowerIso n).hom)) = _
  erw [← Category.assoc (modulePowMap s n), ← modulePowMap_comp,
    modulePowMap_unitPower, Iso.inv_hom_id_assoc, endValue_endPower]
  rfl

lemma frameChange_globalPowerFrame {M : X.Modules}
    (e f : M ≅ structureSheaf X) (n : ℕ) :
    (frameChange (globalPowerFrame e n) (globalPowerFrame f n) : Γ(X,⊤)) =
      (frameChange e f : Γ(X,⊤)) ^ n := by
  have h := powerSection_coefficient f e.inv n
  exact h

end
end PiExponentSeshadri.Geometry

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/FramedPullback.lean <==
import OAI.NumberTheory.PiExponent.Approximation.SectionPullback

namespace OAI

namespace PiExponentSeshadri.Geometry
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace
open PiExponentSeshadri.Frames
variable {X Y : Scheme.{0}}

lemma endValue_conjugation (b : O Y ≅ O Y) (a : O Y ⟶ O Y) :
    endValue (b.hom ≫ a ≫ b.inv) = endValue a := by
  rw [endValue_comp, endValue_comp]
  have hb : endValue b.hom * endValue b.inv = 1 := by
    rw [← endValue_comp, b.hom_inv_id, endValue_id]
  calc
    endValue b.hom * (endValue a * endValue b.inv) =
      endValue a * (endValue b.hom * endValue b.inv) := by ring
    _ = endValue a := by rw [hb, mul_one]

lemma exists_frame_natIso (F G : X.Modules ⥤ Y.Modules) (v : F ≅ G)
    (uF : F.obj (O X) ≅ O Y) (uG : G.obj (O X) ≅ O Y)
    {M : X.Modules} (e : G.obj M ≅ O Y) (s : O X ⟶ M) :
    ∃ eF : F.obj M ≅ O Y,
      coefficient eF (uF.inv ≫ F.map s) = coefficient e (uG.inv ≫ G.map s) := by
  let b : O Y ≅ O Y := uF.symm ≪≫ v.app (O X) ≪≫ uG
  refine ⟨v.app M ≪≫ e ≪≫ b.symm, ?_⟩
  have h : (uF.inv ≫ F.map s) ≫ (v.app M).hom =
      b.hom ≫ (uG.inv ≫ G.map s) := by
    simp only [b, Iso.trans_hom, Iso.symm_hom, Category.assoc]
    simp only [Iso.hom_inv_id_assoc]
    exact congrArg (fun q => uF.inv ≫ q) (v.hom.naturality s)
  change endValue (((uF.inv ≫ F.map s) ≫ (v.app M).hom) ≫ e.hom ≫ b.inv) = _
  rw [h]
  change endValue (b.hom ≫ (uG.inv ≫ G.map s ≫ e.hom) ≫ b.inv) = _
  exact endValue_conjugation b _

def pullbackRestrictNatIso (f : Y ⟶ X) (U : X.Opens) :
    Scheme.Modules.pullback f ⋙ Scheme.Modules.restrictFunctor (f ⁻¹ᵁ U).ι ≅
      Scheme.Modules.restrictFunctor U.ι ⋙ Scheme.Modules.pullback (f ∣_ U) :=
  Functor.isoWhiskerLeft (Scheme.Modules.pullback f)
    (Scheme.Modules.restrictFunctorIsoPullback (f ⁻¹ᵁ U).ι) ≪≫
  Scheme.Modules.pullbackComp (f ⁻¹ᵁ U).ι f ≪≫
  Scheme.Modules.pullbackCongr (morphismRestrict_ι f U).symm ≪≫
  (Scheme.Modules.pullbackComp (f ∣_ U) U.ι).symm ≪≫
  Functor.isoWhiskerRight (Scheme.Modules.restrictFunctorIsoPullback U.ι).symm
    (Scheme.Modules.pullback (f ∣_ U))

theorem exists_restricted_pullback_frame (f : Y ⟶ X) (U : X.Opens)
    {M : X.Modules} (e : M.restrict U.ι ≅ O U.toScheme) (s : O X ⟶ M) :
    ∃ eF : ((Scheme.Modules.pullback f).obj M).restrict (f ⁻¹ᵁ U).ι ≅
        O (f ⁻¹ᵁ U).toScheme,
      coefficient eF (restrictSection (f ⁻¹ᵁ U).ι (pullbackSection f s)) =
        (f ∣_ U).appTop (coefficient e (restrictSection U.ι s)) := by
  let F : X.Modules ⥤ (f ⁻¹ᵁ U).toScheme.Modules :=
    Scheme.Modules.pullback f ⋙ Scheme.Modules.restrictFunctor (f ⁻¹ᵁ U).ι
  let G : X.Modules ⥤ (f ⁻¹ᵁ U).toScheme.Modules :=
    Scheme.Modules.restrictFunctor U.ι ⋙ Scheme.Modules.pullback (f ∣_ U)
  let uF : F.obj (O X) ≅ O (f ⁻¹ᵁ U).toScheme :=
    (Scheme.Modules.restrictFunctor (f ⁻¹ᵁ U).ι).mapIso (pullbackUnitIso f) ≪≫
      Scheme.Modules.restrictUnitIso (f ⁻¹ᵁ U).ι
  let uG : G.obj (O X) ≅ O (f ⁻¹ᵁ U).toScheme :=
    (Scheme.Modules.pullback (f ∣_ U)).mapIso (Scheme.Modules.restrictUnitIso U.ι) ≪≫
      pullbackUnitIso (f ∣_ U)
  obtain ⟨eF,he⟩ := exists_frame_natIso F G (pullbackRestrictNatIso f U) uF uG
    (pullbackFrame (f ∣_ U) e) s
  refine ⟨eF, ?_⟩
  have he' : coefficient eF (restrictSection (f ⁻¹ᵁ U).ι (pullbackSection f s)) =
      coefficient (pullbackFrame (f ∣_ U) e)
        (pullbackSection (f ∣_ U) (restrictSection U.ι s)) := by
    let P : X.Modules ⥤ Y.Modules := Scheme.Modules.pullback f
    let R : Y.Modules ⥤ (f ⁻¹ᵁ U).toScheme.Modules :=
      Scheme.Modules.restrictFunctor (f ⁻¹ᵁ U).ι
    let S : X.Modules ⥤ U.toScheme.Modules := Scheme.Modules.restrictFunctor U.ι
    let Q : U.toScheme.Modules ⥤ (f ⁻¹ᵁ U).toScheme.Modules :=
      Scheme.Modules.pullback (f ∣_ U)
    let p : P.obj (O X) ≅ O Y := pullbackUnitIso f
    let r : R.obj (O Y) ≅ O (f ⁻¹ᵁ U).toScheme :=
      Scheme.Modules.restrictUnitIso (f ⁻¹ᵁ U).ι
    let a : S.obj (O X) ≅ O U.toScheme := Scheme.Modules.restrictUnitIso U.ι
    let q : Q.obj (O U.toScheme) ≅ O (f ⁻¹ᵁ U).toScheme := pullbackUnitIso (f ∣_ U)
    have hl : restrictSection (f ⁻¹ᵁ U).ι (pullbackSection f s) = uF.inv ≫ F.map s := by
      simp only [restrictSection, pullbackSection]
      change r.inv ≫ R.map (p.inv ≫ P.map s) = (r.inv ≫ R.map p.inv) ≫ R.map (P.map s)
      exact (congrArg (fun k => r.inv ≫ k) (R.map_comp p.inv (P.map s))).trans
        (Category.assoc r.inv (R.map p.inv) (R.map (P.map s))).symm
    have hr : pullbackSection (f ∣_ U) (restrictSection U.ι s) = uG.inv ≫ G.map s := by
      change q.inv ≫ Q.map (a.inv ≫ S.map s) = (q.inv ≫ Q.map a.inv) ≫ Q.map (S.map s)
      exact (congrArg (fun k => q.inv ≫ k) (Q.map_comp a.inv (S.map s))).trans
        (Category.assoc q.inv (Q.map a.inv) (Q.map (S.map s))).symm
    exact (congrArg (coefficient eF) hl).trans
      (he.trans (congrArg (coefficient (pullbackFrame (f ∣_ U) e)) hr).symm)
  rw [he', coefficient_pullback]

end
end PiExponentSeshadri.Geometry

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/FullSupportNilpotence.lean <==
import Mathlib.AlgebraicGeometry.IdealSheaf.Basic
import Mathlib.AlgebraicGeometry.Noetherian
import Mathlib.RingTheory.Noetherian.Nilpotent

namespace OAI

namespace PiExponentSeshadri.Geometry
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
variable {X : Scheme}

lemma idealSheaf_le_nilradical_of_fullSupport (I : X.IdealSheafData)
    (hI : I.support = ⊤) : I ≤ X.nilradical := by
  have h : (⊤ : Closeds X) ≤ I.support := by rw [hI]
  simpa only [Scheme.IdealSheafData.vanishingIdeal_top] using
    Scheme.IdealSheafData.le_support_iff_le_vanishingIdeal.mp h

lemma affineIdeal_isNilpotent_of_fullSupport [IsLocallyNoetherian X]
    (I : X.IdealSheafData) (hI : I.support = ⊤) (U : X.affineOpens) :
    IsNilpotent (I.ideal U) := by
  let := IsLocallyNoetherian.component_noetherian U
  apply (Ideal.FG.isNilpotent_iff_le_nilradical (IsNoetherian.noetherian _)).mpr
  exact idealSheaf_le_nilradical_of_fullSupport I hI U

theorem exists_pos_pow_eq_bot_of_fullSupport [IsNoetherian X]
    (I : X.IdealSheafData) (hI : I.support = ⊤) :
    ∃ n : ℕ, 0 < n ∧ I ^ n = ⊥ := by
  classical
  have hlocal : ∀ U : X.affineOpens, ∃ n : ℕ, I.ideal U ^ n = ⊥ :=
    fun U => affineIdeal_isNilpotent_of_fullSupport I hI U
  choose n hn using hlocal
  obtain ⟨S, hS⟩ := isCompact_univ.elim_finite_subcover
    (fun U : X.affineOpens => (U.1 : Set X)) (fun U => U.1.isOpen)
    (by
      intro x _
      have hx : x ∈ (⨆ U : X.affineOpens, U.1) := by
        rw [iSup_affineOpens_eq_top X]
        trivial
      obtain ⟨U, hU⟩ := Opens.mem_iSup.mp hx
      exact Set.mem_iUnion.mpr ⟨U, hU⟩)
  refine ⟨S.sup n + 1, Nat.succ_pos _, ?_⟩
  apply Scheme.IdealSheafData.ext_of_iSup_eq_top (fun U : S => U.val)
  · apply top_unique
    intro x _
    obtain ⟨U, hU⟩ := Set.mem_iUnion.mp (hS (show x ∈ Set.univ from trivial))
    obtain ⟨hUS, hxU⟩ := Set.mem_iUnion.mp hU
    exact Opens.mem_iSup.mpr ⟨⟨U, hUS⟩, hxU⟩
  · intro U
    change I.ideal U.val ^ (S.sup n + 1) = ⊥
    apply le_bot_iff.mp
    calc
      I.ideal U.val ^ (S.sup n + 1) ≤ I.ideal U.val ^ n U.val :=
        Ideal.pow_le_pow_right ((Finset.le_sup U.property).trans (Nat.le_succ _))
      _ = ⊥ := hn U.val

theorem exists_pos_pow_eq_bot_of_support_univ [IsNoetherian X]
    (I : X.IdealSheafData) (hI : (I.support : Set X) = Set.univ) :
    ∃ n : ℕ, 0 < n ∧ I ^ n = ⊥ :=
  exists_pos_pow_eq_bot_of_fullSupport I (SetLike.coe_injective hI)

theorem exists_pos_nilradical_pow_eq_bot [IsNoetherian X] :
    ∃ n : ℕ, 0 < n ∧ X.nilradical ^ n = ⊥ :=
  exists_pos_pow_eq_bot_of_fullSupport X.nilradical X.support_nilradical

end
end PiExponentSeshadri.Geometry

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/GeneratorsSectionCover.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.AmpleAllPowersGeneration
import OAI.NumberTheory.PiExponent.Approximation.SectionOpens
import OAI.NumberTheory.PiExponent.Cohomology.FiniteCoverCohomology

namespace OAI

namespace PiExponent.GeneratorsSectionCover
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace Opposite
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames PiExponentSeshadri.SectionOpens
variable {X : Scheme.{0}}

private lemma epi_iso_comp {C : Type*} [Category C] {A B D E : C}
    (i : A ≅ B) (f : B ⟶ D) (e : D ≅ E) [Epi f] :
    Epi (i.hom ≫ f ≫ e.hom) := inferInstance

private abbrev schemeFree (X : Scheme.{0}) (ι : Type) : X.Modules :=
  SheafOfModules.free ι

private abbrev schemeInclusion {X : Scheme.{0}} {ι : Type} (i : ι) :
    O X ⟶ schemeFree X ι := SheafOfModules.ιFree i

def freeProjection {ι : Type} [DecidableEq ι] (i : ι) :
    schemeFree X ι ⟶ O X :=
  Sigma.desc (C := X.Modules) (f := fun _ : ι => O X) (fun j => if j = i then 𝟙 _ else 0)

@[simp] theorem free_inclusion_projection {ι : Type} [DecidableEq ι] (i j : ι) :
    schemeInclusion j ≫ freeProjection (X := X) i = if j = i then 𝟙 _ else 0 := by
  exact Sigma.ι_comp_desc (C := X.Modules) (f := fun _ : ι => O X) _ _

theorem free_sum_projection_inclusion {ι : Type} [Fintype ι] [DecidableEq ι] :
    (∑ i : ι, freeProjection (X := X) i ≫ schemeInclusion i) =
      𝟙 (schemeFree X ι) := by
  apply (SheafOfModules.isColimitFreeCofan ι).hom_ext
  intro j
  change schemeInclusion j.as ≫ _ = schemeInclusion j.as ≫ _
  simp only [Preadditive.comp_sum, ← Category.assoc, free_inclusion_projection]
  simp only [ite_comp, Category.id_comp, zero_comp, Fintype.sum_ite_eq, Category.comp_id]

lemma hom_sum_app {M N : X.Modules} {ι : Type} (S : Finset ι)
    (f : ι → (M ⟶ N)) (V : X.Opens) (z : Γ(M,V)) :
    (∑ i ∈ S, f i).app V z = ∑ i ∈ S, (f i).app V z := by
  classical
  induction S using Finset.induction_on with
  | empty => rfl
  | @insert a S ha ih =>
    simp only [Finset.sum_insert ha, Scheme.Modules.Hom.add_app]
    change (f a).app V z + (∑ i ∈ S, f i).app V z = _
    rw [ih]

theorem unit_epimorphism_cover {ι : Type} [Finite ι]
    (f : schemeFree X ι ⟶ O X) [Epi f] :
    (⨆ i : ι, isoOpen (schemeInclusion i ≫ f)) = ⊤ := by
  classical
  let : Fintype ι := Fintype.ofFinite ι
  apply top_unique
  intro x _
  let F : X.Modules ⥤ _ := SheafOfModules.toSheaf X.ringCatSheaf
  have : F.PreservesEpimorphisms :=
    inferInstanceAs (SheafOfModules.toSheaf X.ringCatSheaf).PreservesEpimorphisms
  have hFf : Epi (F.map f) := F.map_epi f
  have hloc : TopCat.Presheaf.IsLocallySurjective (F.map f).hom :=
    (TopCat.Sheaf.isLocallySurjective_iff_epi _).mpr hFf
  obtain ⟨V, hV, ⟨z, hz⟩, hxV⟩ :=
    (TopCat.Presheaf.isLocallySurjective_iff _).mp hloc ⊤ (1 : Γ(X,⊤)) x trivial
  change Scheme.Modules.Hom.app f V z = X.presheaf.map (homOfLE hV).op (1 : Γ(X,⊤)) at hz
  rw [map_one] at hz
  have he : (∑ i : ι, freeProjection (X := X) i ≫ (schemeInclusion i ≫ f)) = f := by
    simp only [← Category.assoc]
    rw [← Preadditive.sum_comp, free_sum_projection_inclusion, Category.id_comp]
  have hsum : (∑ i : ι, Scheme.Modules.Hom.app (schemeInclusion i ≫ f) V
      (Scheme.Modules.Hom.app (freeProjection (X := X) i) V z)) = (1 : Γ(X,V)) := by
    exact (hom_sum_app Finset.univ
      (fun i => freeProjection (X := X) i ≫ (schemeInclusion i ≫ f)) V z).symm.trans
      ((congrArg (fun q : (schemeFree X ι : X.Modules) ⟶ O X =>
        Scheme.Modules.Hom.app q V z) he).trans hz)
  have hsum' : (∑ i : ι, X.presheaf.germ V x hxV
      (Scheme.Modules.Hom.app (schemeInclusion i ≫ f) V (Scheme.Modules.Hom.app (freeProjection (X := X) i) V z))) = 1 := by
    exact (map_sum (X.presheaf.germ V x hxV).hom _ _).symm.trans
      ((congrArg (X.presheaf.germ V x hxV) hsum).trans (X.presheaf.germ V x hxV).hom.map_one)
  obtain ⟨i, _, hi⟩ := IsLocalRing.exists_of_isUnit_sum (hsum' ▸ isUnit_one)
  have hc : IsUnit (X.presheaf.germ ⊤ x trivial
      (endValue (schemeInclusion i ≫ f))) := by
    let si : O X ⟶ O X := schemeInclusion i ≫ f
    let a : Γ(X,V) := Scheme.Modules.Hom.app (freeProjection (X := X) i) V z
    have ht := end_apply si V a
    have hi' : IsUnit (X.presheaf.germ V x hxV
        (a * (show Γ(X,V) from si.app V (1 : Γ(X,V))))) := ht ▸ hi
    have hc' : IsUnit (X.presheaf.germ V x hxV
        (show Γ(X,V) from si.app V (1 : Γ(X,V)))) := by
      rw [map_mul] at hi'
      exact isUnit_of_mul_isUnit_right hi'
    have hcoeff := congrArg (fun z : Γ(X,V) => X.presheaf.germ V x hxV z)
      (end_naturality si V)
    rw [X.presheaf.germ_res_apply] at hcoeff
    exact hcoeff ▸ hc'
  apply Opens.mem_iSup.mpr
  refine ⟨i, ?_⟩
  erw [isoOpen_eq_basicOpen (Iso.refl (O X))]
  change x ∈ X.basicOpen (endValue (schemeInclusion i ≫ f))
  exact (X.mem_basicOpen (endValue (schemeInclusion i ≫ f)) x (show x ∈ (⊤ : X.Opens) from trivial)).mpr hc

def generatorSection (L : LineBundle X) (G : L.sheaf.GeneratingSections) (i : G.I) :
    GlobalSections X L.sheaf := schemeInclusion i ≫ G.π

theorem generators_sectionOpen_cover (L : LineBundle X)
    (G : L.sheaf.GeneratingSections) [G.IsFiniteType] :
    (⨆ i : G.I, sectionOpen X (generatorSection L G i)) = ⊤ := by
  apply top_unique
  intro x _
  obtain ⟨U, hx, ⟨e⟩⟩ := L.locallyRankOne x
  let F : SheafOfModules X.ringCatSheaf ⥤ SheafOfModules U.toScheme.ringCatSheaf :=
    Scheme.Modules.restrictFunctor U.ι
  have : PreservesColimitsOfSize.{0,0} F :=
    inferInstanceAs (PreservesColimitsOfSize.{0,0} (Scheme.Modules.restrictFunctor U.ι))
  let η := (Scheme.Modules.restrictUnitIso U.ι).symm
  let f : schemeFree U.toScheme G.I ⟶ O U.toScheme :=
    (SheafOfModules.mapFreeIso F G.I η).hom ≫ F.map G.π ≫ e.hom
  have hπ : Epi (F.map G.π) := @Functor.map_epi _ _ _ _ F _ _ _ G.π G.epi
  have : Epi f := @epi_iso_comp _ _ _ _ _ _
    (SheafOfModules.mapFreeIso F G.I η) (F.map G.π) e hπ
  let : Finite G.I := (inferInstance : G.IsFiniteType).finite
  have hf := unit_epimorphism_cover f
  obtain ⟨i, hi⟩ := Opens.mem_iSup.mp
    (show (⟨x,hx⟩ : U.toScheme) ∈ ⨆ i : G.I, isoOpen (schemeInclusion i ≫ f) by
      rw [hf]; trivial)
  have he : schemeInclusion i ≫ f =
      restrictSection U.ι (generatorSection L G i) ≫ e.hom := by
    dsimp only [f, generatorSection, restrictSection]
    erw [← Category.assoc, ← Category.assoc, SheafOfModules.ιFree_mapFreeIso_hom]
    erw [F.map_comp]
    exact Category.assoc _ _ _
  erw [he, isoOpen_postcomp, isoOpen_restrictSection] at hi
  exact Opens.mem_iSup.mpr ⟨i, hi⟩

theorem exists_fin_section_cover (L : LineBundle X)
    (G : L.sheaf.GeneratingSections) [G.IsFiniteType] :
    ∃ k : ℕ, ∃ s : Fin k → GlobalSections X L.sheaf,
      (⨆ i, sectionOpen X (s i)) = ⊤ := by
  let : Finite G.I := (inferInstance : G.IsFiniteType).finite
  let : Fintype G.I := Fintype.ofFinite G.I
  let e := (Fintype.equivFin G.I).symm
  exact ⟨Fintype.card G.I, fun i => generatorSection L G (e i),
    (e.iSup_comp (g := fun i => sectionOpen X (generatorSection L G i))).trans
      (generators_sectionOpen_cover L G)⟩

theorem ample_eventual_fin_section_cover [NoetherianSpace X]
    (L : LineBundle X) (hL : L.IsAmple) :
    ∃ N : ℕ, ∀ n ≥ N, ∃ k : ℕ,
      ∃ s : Fin k → GlobalSections X (modulePow X L.sheaf n),
        (⨆ i, sectionOpen X (s i)) = ⊤ := by
  obtain ⟨N, hN⟩ := AmpleGlobalGeneration.ample_eventual_power_global_generators L hL
  refine ⟨N, fun n hn => ?_⟩
  obtain ⟨G, hG⟩ := hN n hn
  let : G.IsFiniteType := hG
  exact @exists_fin_section_cover X (L.pow n) G hG

end
end PiExponent.GeneratorsSectionCover

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/GenericFibreRigidity.lean <==
import OAI.NumberTheory.PiExponent.Approximation.FibreNormalRigidity
import OAI.NumberTheory.PiExponent.Approximation.GenericNormalRigidity

namespace OAI

noncomputable section

namespace PiExponent

open Module MvPolynomial NormalBasisRigidity

variable {C E ι : Type*} [Field C] [CharZero C] [IsAlgClosed C]
  [Field E] [Algebra C E] [Algebra.EssFiniteType C E]
  [Fintype ι] [LinearOrder ι]

abbrev genericCoordinateNormals (φ : MvPolynomial ι C →ₐ[C] E)
    (Q : Ideal (MvPolynomial ι C)) : ι → PolynomialNormal φ Q :=
  fun i => (polynomialTangent φ Q).mkQ (Pi.basisFun E ι i)

omit [LinearOrder ι] in
theorem coordinate_constant_of_generic_unique_normal_basis
    (φ : MvPolynomial ι C →ₐ[C] E) (Q : Ideal (MvPolynomial ι C))
    (hker : ∀ p, φ p = 0 ↔ p ∈ Q) (hQ : Q ≠ ⊥)
    (hunique : ∀ A B : Finset ι,
      IsNormalBasis (K := E) (genericCoordinateNormals φ Q) A →
      IsNormalBasis (K := E) (genericCoordinateNormals φ Q) B → A = B) :
    ∃ i : ι, ∃ c : C, X i - MvPolynomial.C c ∈ Q := by
  let q := (polynomialTangent φ Q).mkQ
  let b := Pi.basisFun E ι
  have hq : q ≠ 0 := polynomialNormal_mkQ_ne_zero_of_kernel φ Q hker hQ
  have hex : ∃ i, q (b i) ≠ 0 := by
    by_contra! h
    apply hq
    exact b.ext h
  obtain ⟨i, hi⟩ := hex
  obtain ⟨A, hiA, hA⟩ := exists_normalBasis_containing (fun j => q (b j))
    (polynomialNormal_span φ Q b) i hi
  have hmand : ∀ B, IsNormalBasis (K := E) (fun j => q (b j)) B → i ∈ B := by
    intro B hB
    rw [← hunique A B hA hB]
    exact hiA
  have htangent : ∀ t ∈ polynomialTangent φ Q, t i = 0 := by
    intro t ht
    have hh := mandatory_coordinate_eq_zero b q (polynomialNormal_span φ Q b)
      i hmand t ((Submodule.Quotient.mk_eq_zero _).mpr ht)
    simpa only [b, Pi.basisFun_repr] using hh
  have hD := differential_eq_zero_of_polynomialTangent φ Q
    (fun p hp => (hker p).mpr hp) i htangent
  obtain ⟨c, hc⟩ := constant_of_differential_eq_zero (φ (X i)) hD
  refine ⟨i, c, (hker _).mp ?_⟩
  simp only [map_sub, MvPolynomial.algHom_C, hc, sub_self]

theorem coordinate_constant_of_generic_normal_separation
    (φ : MvPolynomial ι C →ₐ[C] E) (Q : Ideal (MvPolynomial ι C))
    (hker : ∀ p, φ p = 0 ↔ p ∈ Q) (hQ : Q ≠ ⊥)
    (hexclude : ∀ A B : Finset ι,
      IsNormalBasis (K := E) (genericCoordinateNormals φ Q) A →
      IsNormalBasis (K := E) (genericCoordinateNormals φ Q) B →
      ∀ i, i ∈ A → i ∉ B → (∀ j, i < j → (j ∈ A ↔ j ∈ B)) → False) :
    ∃ i : ι, ∃ c : C, X i - MvPolynomial.C c ∈ Q := by
  apply coordinate_constant_of_generic_unique_normal_basis φ Q hker hQ
  exact normalBasis_unique_of_discrepancy_excluded _ hexclude

theorem coordinate_constant_of_generic_normal_weight_comparison
    (φ : MvPolynomial ι C →ₐ[C] E) (Q : Ideal (MvPolynomial ι C))
    (hker : ∀ p, φ p = 0 ↔ p ∈ Q) (hQ : Q ≠ ⊥)
    (w cost : ι → ℝ) (M : ℝ)
    (hcomparison : ∀ A B,
      IsNormalBasis (K := E) (genericCoordinateNormals φ Q) A →
      IsNormalBasis (K := E) (genericCoordinateNormals φ Q) B →
      (∏ j ∈ A, w j) ≤ M * ∏ j ∈ B, cost j)
    (hseparated : ∀ A B : Finset ι, A.card = B.card →
      ∀ i, i ∈ A → i ∉ B → (∀ j, i < j → (j ∈ A ↔ j ∈ B)) →
      M * (∏ j ∈ B, cost j) < ∏ j ∈ A, w j) :
    ∃ i : ι, ∃ c : C, X i - MvPolynomial.C c ∈ Q := by
  apply coordinate_constant_of_generic_normal_separation φ Q hker hQ
  intro A B hA hB i hiA hiB hlarge
  exact (not_lt_of_ge (hcomparison A B hA hB))
    (hseparated A B (hA.card_eq.trans hB.card_eq.symm) i hiA hiB hlarge)

theorem generic_normal_separation_at_most_one_center {J : Type*}
    (φ : MvPolynomial ι C →ₐ[C] E) (Q : Ideal (MvPolynomial ι C))
    (hker : ∀ p, φ p = 0 ↔ p ∈ Q) (hQ : Q ≠ ⊥)
    (hexclude : ∀ A B : Finset ι,
      IsNormalBasis (K := E) (genericCoordinateNormals φ Q) A →
      IsNormalBasis (K := E) (genericCoordinateNormals φ Q) B →
      ∀ i, i ∈ A → i ∉ B → (∀ j, i < j → (j ∈ A ↔ j ∈ B)) → False)
    (centers : J → ι → C) (hinj : ∀ i, Function.Injective (fun j => centers j i))
    (j k : J)
    (hj : ∀ p ∈ Q, MvPolynomial.eval (centers j) p = 0)
    (hk : ∀ p ∈ Q, MvPolynomial.eval (centers k) p = 0) : j = k := by
  obtain ⟨i, c, hc⟩ := coordinate_constant_of_generic_normal_separation φ Q hker hQ hexclude
  exact coordinate_constant_at_most_one_center Q centers i c hc (hinj i) j k hj hk

end PiExponent

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/GenericNormalRigidity.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.PrimeNormalRigidity

namespace OAI

noncomputable section
namespace PiExponent
open Module MvPolynomial NormalBasisRigidity

variable {C E ι : Type*} [Field C] [CharZero C] [Field E] [Algebra C E] [Fintype ι]

theorem polynomialNormal_mkQ_ne_zero_of_kernel
    (φ : MvPolynomial ι C →ₐ[C] E) (Q : Ideal (MvPolynomial ι C))
    (hker : ∀ p, φ p = 0 ↔ p ∈ Q) (hQ : Q ≠ ⊥) :
    (polynomialTangent φ Q).mkQ ≠ 0 := by
  classical
  intro hzero
  have htop : polynomialTangent φ Q = ⊤ := by
    rw [← Submodule.ker_mkQ (polynomialTangent φ Q), hzero, LinearMap.ker_zero]
  apply hQ
  apply ideal_eq_bot_of_pderiv_stable Q
  · intro h
    have hh := (hker 1).mpr (by rw [h]; trivial)
    exact (one_ne_zero : (1 : E) ≠ 0) (by simpa only [map_one] using hh)
  · intro p hp i
    apply (hker _).mp
    have ht : (Pi.single i 1 : ι → E) ∈ polynomialTangent φ Q := by rw [htop]; trivial
    change polynomialJacobian φ Q (Pi.single i 1) = 0 at ht
    have hh := congrFun ht ⟨p, hp⟩
    simpa [polynomialJacobian, Pi.single_apply] using hh

theorem constant_zeroth_coordinate_of_generic_normal_separation
    [IsAlgClosed C] [Algebra.EssFiniteType C E] {m : ℕ}
    (φ : MvPolynomial (Fin (m + 1)) C →ₐ[C] E)
    (Q : Ideal (MvPolynomial (Fin (m + 1)) C))
    (hker : ∀ p, φ p = 0 ↔ p ∈ Q) (hQ : Q ≠ ⊥)
    (hy : φ (X (0 : Fin (m + 1))) ≠ 0)
    (hexclude : ∀ A B : Finset (Fin (m + 1)),
      IsNormalBasis (K := E)
        (fun j => (polynomialTangent φ Q).mkQ (Pi.basisFun E _ j)) A →
      IsNormalBasis (K := E)
        (fun j => (polynomialTangent φ Q).mkQ (frameBasis m (φ (X 0)) hy j)) B →
      ∀ i, i ≠ 0 → i ∈ A → i ∉ B →
      (∀ j, i < j → (j ∈ A ↔ j ∈ B)) → False) :
    ∃ c : C, X (0 : Fin (m + 1)) - MvPolynomial.C c ∈ Q := by
  let q := (polynomialTangent φ Q).mkQ
  have hvan : ∀ p ∈ Q, φ p = 0 := fun p hp => (hker p).mpr hp
  have hd := normal_basis_differential_dichotomy m (φ (X 0)) hy q
    (Submodule.mkQ_surjective _) (polynomialNormal_mkQ_ne_zero_of_kernel φ Q hker hQ) hexclude
  have hconst : ∃ c : C, algebraMap C E c = φ (X (0 : Fin (m + 1))) := by
    rcases hd with hzero | ⟨i, hlog⟩
    · exact constant_of_differential_eq_zero (φ (X 0))
        (differential_eq_zero_of_polynomialTangent φ Q hvan 0
          (fun t ht => hzero t ((Submodule.Quotient.mk_eq_zero _).mpr ht)))
    · exact constant_of_logarithmic_differential (φ (X i.succ)) (φ (X 0))
        (logarithmic_differential_of_polynomialTangent φ Q hvan i.succ 0
          (fun t ht => hlog t ((Submodule.Quotient.mk_eq_zero _).mpr ht)))
  obtain ⟨c, hc⟩ := hconst
  refine ⟨c, (hker _).mp ?_⟩
  simp only [map_sub, MvPolynomial.algHom_C, hc, sub_self]

end PiExponent

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/GlobalClosedAnnihilatedDescent.lean <==
import OAI.NumberTheory.PiExponent.Approximation.AffineClosedAnnihilatedDescent
import OAI.NumberTheory.PiExponent.Approximation.ClosedImmersionModules
import OAI.NumberTheory.PiExponent.Approximation.ClosedPullbackUnitRestriction
import OAI.NumberTheory.PiExponent.Approximation.ModulePullbackCoherent

namespace OAI

namespace PiExponentSeshadri.ClosedAnnihilatedDescent
noncomputable section
open CategoryTheory AlgebraicGeometry TopologicalSpace Opposite
variable {X Y : Scheme.{0}} (f : Y ⟶ X)

def LocallyAnnihilated (M : X.Modules) : Prop :=
  ∀ U : X.affineOpens,
    RingHom.ker (f ∣_ U.1).appTop.hom ≤
      Module.annihilator Γ(U.1.toScheme,⊤) Γ(M.restrict U.1.ι,⊤)

theorem unit_isIso_of_locallyAnnihilated [IsClosedImmersion f]
    (M : X.Modules) [M.IsQuasicoherent] (h : LocallyAnnihilated f M) :
    IsIso ((Scheme.Modules.pullbackPushforwardAdjunction f).unit.app M) := by
  apply ClosedPullbackUnitRestriction.unit_isIso_of_affine f M
  intro U
  let : IsAffine U.1.toScheme := U.2
  obtain ⟨N, ⟨e⟩⟩ := exists_affine_closed_descent (f ∣_ U.1) (M.restrict U.1.ι) (h U)
  exact ClosedImmersionModules.unit_isIso_of_pushforward (f ∣_ U.1) e.symm

def closedDescentPushforwardIso [IsClosedImmersion f]
    (M : X.Modules) [M.IsQuasicoherent] (h : LocallyAnnihilated f M) :
    (Scheme.Modules.pushforward f).obj ((Scheme.Modules.pullback f).obj M) ≅ M := by
  let := unit_isIso_of_locallyAnnihilated f M h
  exact (asIso ((Scheme.Modules.pullbackPushforwardAdjunction f).unit.app M)).symm

theorem exists_closed_descent [IsClosedImmersion f]
    (M : X.Modules) [M.IsQuasicoherent] (h : LocallyAnnihilated f M) :
    ∃ N : Y.Modules, Nonempty ((Scheme.Modules.pushforward f).obj N ≅ M) :=
  ⟨(Scheme.Modules.pullback f).obj M, ⟨closedDescentPushforwardIso f M h⟩⟩

theorem exists_closed_coherent_descent [IsClosedImmersion f]
    (M : X.Modules) [M.IsFinitePresentation] (h : LocallyAnnihilated f M) :
    ∃ N : Y.Modules, N.IsFinitePresentation ∧
      Nonempty ((Scheme.Modules.pushforward f).obj N ≅ M) := by
  let : M.IsQuasicoherent :=
    (SheafOfModules.IsFinitePresentation.exists_quasicoherentData M).choose.isQuasicoherent
  exact ⟨(Scheme.Modules.pullback f).obj M, Geometry.pullback_isFinitePresentation f M,
    ⟨closedDescentPushforwardIso f M h⟩⟩

end
end PiExponentSeshadri.ClosedAnnihilatedDescent

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/GlobalSectionClearing.lean <==
import Mathlib.AlgebraicGeometry.Modules.Tilde
import Mathlib.AlgebraicGeometry.Morphisms.QuasiCompact
import Mathlib.Algebra.Module.LocalizedModule.Basic
import Mathlib.Topology.Sheaves.SheafCondition.UniqueGluing
import Mathlib.Tactic

namespace OAI

namespace PiExponent.GlobalSectionClearing
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
universe u
variable {X Y : Scheme.{u}}

def restrictScalar (X : Scheme.{u}) (U : X.Opens) : Γ(X, ⊤) →+* Γ(X, U) :=
  (X.presheaf.map (homOfLE le_top).op).hom

lemma restrictScalar_naturality (X : Scheme.{u}) {U V : X.Opens} (i : U ⟶ V) (r : Γ(X, ⊤)) :
    X.presheaf.map i.op (restrictScalar X V r) = restrictScalar X U r := by
  change (X.presheaf.map (homOfLE le_top).op ≫ X.presheaf.map i.op) r = _
  rw [← X.presheaf.map_comp]
  rfl

def OpenSections (M : X.Modules) (U : X.Opens) := Γ(M,U)
instance (M : X.Modules) (U : X.Opens) : AddCommGroup (OpenSections M U) :=
  inferInstanceAs (AddCommGroup Γ(M,U))
instance (M : X.Modules) (U : X.Opens) : Module Γ(X,⊤) (OpenSections M U) :=
  Module.compHom Γ(M,U) (restrictScalar X U)

def openRestriction (M : X.Modules) {U V : X.Opens} (h : U ≤ V) :
    OpenSections M V →ₗ[Γ(X,⊤)] OpenSections M U where
  toFun := M.val.map (homOfLE h).op
  map_add' := map_add _
  map_smul' := by
    intro r m
    let : Module Γ(X,V) (OpenSections M V) := (M.val.obj (op V)).isModule
    let : Module Γ(X,U) (OpenSections M U) := (M.val.obj (op U)).isModule
    change M.presheaf.map (homOfLE h).op (restrictScalar X V r • (m : Γ(M,V))) =
      restrictScalar X U r • M.presheaf.map (homOfLE h).op m
    erw [M.map_smul, restrictScalar_naturality]

theorem quasicoherent_pushforward_iso (e : X ≅ Y) (M : X.Modules) [M.IsQuasicoherent] :
    ((Scheme.Modules.pushforward e.hom).obj M).IsQuasicoherent := by
  let N := (Scheme.Modules.pushforward e.hom).obj M
  let q : (Scheme.Modules.pushforward e.inv).obj N ≅ M :=
    (Scheme.Modules.pushforwardComp e.hom e.inv).app M ≪≫
      (Scheme.Modules.pushforwardCongr e.hom_inv_id).app M ≪≫
      (Scheme.Modules.pushforwardId X).app M
  let j : N ≅ M.restrict e.inv :=
    ((Scheme.Modules.restrictFunctorAdjCounitIso e.inv).app N).symm ≪≫
      (Scheme.Modules.restrictFunctor e.inv).mapIso q
  exact (SheafOfModules.isQuasicoherent Y.ringCatSheaf).prop_of_iso j.symm inferInstance

abbrev affineToSpecModule [IsAffine X] (M : X.Modules) :=
  (Scheme.Modules.pushforward X.toSpecΓ).obj M

instance affineToSpecModule_quasicoherent [IsAffine X] (M : X.Modules)
    [M.IsQuasicoherent] : (affineToSpecModule M).IsQuasicoherent :=
  quasicoherent_pushforward_iso X.isoSpec M

theorem affine_sections_localize [IsAffine X] (M : X.Modules) [M.IsQuasicoherent]
    (r : Γ(X,⊤)) :
    IsLocalizedModule.Away r
      (((modulesSpecToSheaf.obj (affineToSpecModule M)).obj.map
        (PrimeSpectrum.basicOpen r).leTop.op).hom) :=
  ((isIso_fromTildeΓ_iff_isLocalizing (affineToSpecModule M)).mp inferInstance) r

def affineSpecSections [IsAffine X] (M : X.Modules)
    (U : (Spec Γ(X,⊤)).Opens) :
    ((modulesSpecToSheaf.obj (affineToSpecModule M)).obj.obj (op U)) ≃ₗ[Γ(X,⊤)]
      OpenSections M (X.toSpecΓ ⁻¹ᵁ U) where
  toFun := fun x => x
  invFun := fun x => x
  left_inv _ := rfl
  right_inv _ := rfl
  map_add' _ _ := rfl
  map_smul' r m := by
    let : Module Γ(X,X.toSpecΓ ⁻¹ᵁ U) Γ(M,X.toSpecΓ ⁻¹ᵁ U) :=
      (M.val.obj (op (X.toSpecΓ ⁻¹ᵁ U))).isModule
    change @SMul.smul Γ(X,X.toSpecΓ ⁻¹ᵁ U) Γ(M,X.toSpecΓ ⁻¹ᵁ U) _
      ((X.toSpecΓ.app U).hom
        ((Spec Γ(X,⊤)).presheaf.map U.leTop.op ((Scheme.ΓSpecIso Γ(X,⊤)).inv r))) m =
      @SMul.smul Γ(X,X.toSpecΓ ⁻¹ᵁ U) Γ(M,X.toSpecΓ ⁻¹ᵁ U) _
        (restrictScalar X (X.toSpecΓ ⁻¹ᵁ U) r) m
    congr 1
    have h := congrArg (fun f : Γ(Spec Γ(X,⊤),⊤) ⟶ Γ(X,X.toSpecΓ ⁻¹ᵁ U) =>
      f ((Scheme.ΓSpecIso Γ(X,⊤)).inv r)) (X.toSpecΓ.naturality U.leTop.op)
    simp only [CommRingCat.comp_apply, Scheme.toSpecΓ_appTop] at h
    change _ = restrictScalar X (X.toSpecΓ ⁻¹ᵁ U)
      ((Scheme.ΓSpecIso Γ(X,⊤)).hom ((Scheme.ΓSpecIso Γ(X,⊤)).inv r)) at h
    rw [(Scheme.ΓSpecIso Γ(X,⊤)).inv_hom_id_apply r] at h
    exact h

def openSectionsCongr (M : X.Modules) {U V : X.Opens} (h : U = V) :
    OpenSections M U ≃ₗ[Γ(X,⊤)] OpenSections M V := by
  subst V
  exact LinearEquiv.refl _ _

lemma openSectionsCongr_restriction (M : X.Modules) {U V : X.Opens} (h : U = V)
    (m : OpenSections M ⊤) :
    openSectionsCongr M h (openRestriction M (show U ≤ ⊤ from le_top) m) = openRestriction M (show V ≤ ⊤ from le_top) m := by
  subst V
  rfl

theorem affine_openRestriction_localize [IsAffine X] (M : X.Modules) [M.IsQuasicoherent]
    (r : Γ(X,⊤)) :
    IsLocalizedModule.Away r (openRestriction M (X.basicOpen_le r)) := by
  let F := modulesSpecToSheaf.obj (affineToSpecModule M)
  let f := (F.obj.map (PrimeSpectrum.basicOpen r).leTop.op).hom
  let e0 : (F.obj.obj (op ⊤)) ≃ₗ[Γ(X,⊤)] OpenSections M ⊤ := affineSpecSections M ⊤
  let e1 := (affineSpecSections M (PrimeSpectrum.basicOpen r)).trans
    (openSectionsCongr M (Scheme.toSpecΓ_preimage_basicOpen X r))
  have hf : IsLocalizedModule.Away r f := affine_sections_localize M r
  have hq : IsLocalizedModule.Away r (e1.toLinearMap ∘ₗ f ∘ₗ e0.symm.toLinearMap) := by
    let := hf
    let := IsLocalizedModule.of_linearEquiv (.powers r) f e1
    exact IsLocalizedModule.of_linearEquiv_right (.powers r) (e1.toLinearMap ∘ₗ f) e0.symm
  have he : e1.toLinearMap ∘ₗ f ∘ₗ e0.symm.toLinearMap =
      openRestriction M (X.basicOpen_le r) := by
    ext m
    exact openSectionsCongr_restriction M (Scheme.toSpecΓ_preimage_basicOpen X r) m
  rwa [he] at hq

theorem affine_basicOpen_denominators [IsAffine X] (M : X.Modules) [M.IsQuasicoherent]
    (r : Γ(X,⊤)) (x : OpenSections M (X.basicOpen r)) :
    ∃ n : ℕ, ∃ y : OpenSections M ⊤,
      openRestriction M (X.basicOpen_le r) y = r^n • x := by
  let f := openRestriction M (X.basicOpen_le r)
  let : IsLocalizedModule.Away r f := affine_openRestriction_localize M r
  obtain ⟨n,y,hy⟩ := (inferInstance : IsLocalizedModule.Away r f).surj _ _ x
  exact ⟨n,y,hy.symm⟩

def openTopSections (M : X.Modules) :
    letI : Module Γ(X,⊤) Γ(M,⊤) := (M.val.obj (op ⊤)).isModule
    OpenSections M ⊤ ≃ₗ[Γ(X,⊤)] Γ(M,⊤) := by
  letI : Module Γ(X,⊤) Γ(M,⊤) := (M.val.obj (op ⊤)).isModule
  refine { toFun := fun x => x
           invFun := fun x => x
           left_inv := fun _ => rfl
           right_inv := fun _ => rfl
           map_add' := fun _ _ => rfl
           map_smul' := ?_ }
  intro r m
  change @SMul.smul Γ(X,⊤) Γ(M,⊤) _ (restrictScalar X ⊤ r) m =
    @SMul.smul Γ(X,⊤) Γ(M,⊤) _ r m
  congr 1
  change (X.presheaf.map (𝟙 (op ⊤))) r = r
  rw [X.presheaf.map_id]
  rfl

lemma restrictScalar_appIso (f : Y ⟶ X) [IsOpenImmersion f] (U : Y.Opens)
    (r : Γ(X,⊤)) :
    (f.appIso U).inv (restrictScalar Y U (f.appTop r)) =
      restrictScalar X (f ''ᵁ U) r := by
  have h := congrArg (fun g : Γ(X,⊤) ⟶ Γ(X,f ''ᵁ U) => g r)
    (Scheme.Hom.appLE_appIso_inv f (U := ⊤) (V := U) (by simp))
  change (f.appIso U).inv ((f.appLE ⊤ U (by simp)) r) = _ at h
  have he : f.appLE ⊤ U (by simp) = f.appTop ≫ Y.presheaf.map U.leTop.op := by
    erw [Scheme.Hom.appTop, Scheme.Hom.app_eq_appLE, Scheme.Hom.appLE_map]
  rw [he] at h
  exact h

def restrictedOpenSections (M : X.Modules) (f : Y ⟶ X) [IsOpenImmersion f]
    (U : Y.Opens) :
    letI := Module.compHom (OpenSections (M.restrict f) U) f.appTop.hom
    OpenSections (M.restrict f) U ≃ₗ[Γ(X,⊤)] OpenSections M (f ''ᵁ U) := by
  letI := Module.compHom (OpenSections (M.restrict f) U) f.appTop.hom
  letI : Module Γ(X,f ''ᵁ U) Γ(M,f ''ᵁ U) := (M.val.obj (op (f ''ᵁ U))).isModule
  refine { toFun := fun x => x
           invFun := fun x => x
           left_inv := fun _ => rfl
           right_inv := fun _ => rfl
           map_add' := fun _ _ => rfl
           map_smul' := ?_ }
  intro r m
  change @SMul.smul Γ(X,f ''ᵁ U) Γ(M,f ''ᵁ U) _
      ((f.appIso U).inv (restrictScalar Y U (f.appTop r))) m =
    @SMul.smul Γ(X,f ''ᵁ U) Γ(M,f ''ᵁ U) _ (restrictScalar X (f ''ᵁ U) r) m
  rw [restrictScalar_appIso]

lemma restrictedOpenSections_naturality (M : X.Modules) (f : Y ⟶ X) [IsOpenImmersion f]
    {U V : Y.Opens} (h : U ≤ V) (m : OpenSections (M.restrict f) V) :
    restrictedOpenSections M f U (openRestriction (M.restrict f) h m) =
      openRestriction M (f.image_mono h) (restrictedOpenSections M f V m) := rfl

theorem affine_basicOpen_zero [IsAffine X] (M : X.Modules) [M.IsQuasicoherent]
    (r : Γ(X,⊤)) (x : OpenSections M ⊤)
    (hx : openRestriction M (X.basicOpen_le r) x = 0) :
    ∃ N : ℕ, ∀ n ≥ N, r ^ n • x = 0 := by
  let := affine_openRestriction_localize M r
  obtain ⟨⟨_, N, rfl⟩, hN⟩ :=
    (IsLocalizedModule.eq_zero_iff (.powers r)
      (openRestriction M (X.basicOpen_le r))).mp hx
  change r ^ N • x = 0 at hN
  refine ⟨N, fun n hn => ?_⟩
  rw [← Nat.sub_add_cancel hn, pow_add, mul_smul, hN, smul_zero]

lemma openRestriction_comp_apply (M : X.Modules) {U V W : X.Opens}
    (hUV : U ≤ V) (hVW : V ≤ W) (x : OpenSections M W) :
    openRestriction M hUV (openRestriction M hVW x) =
      openRestriction M (hUV.trans hVW) x := by
  change M.presheaf.map _ (M.presheaf.map _ x) = M.presheaf.map _ x
  erw [← M.presheaf.map_comp_apply, ← op_comp, homOfLE_comp]

lemma openRestriction_zero_congr (M : X.Modules) {U V W : X.Opens}
    (e : U = V) (hU : U ≤ W) (hV : V ≤ W) (x : OpenSections M W)
    (h : openRestriction M hU x = 0) : openRestriction M hV x = 0 := by
  subst V
  exact h

lemma affine_immersion_zero_on [IsAffine Y] (M : X.Modules) [M.IsQuasicoherent]
    (f : Y ⟶ X) [IsOpenImmersion f] (r : Γ(X,⊤))
    (U : X.Opens) (hU : f ''ᵁ (⊤ : Y.Opens) ≤ U) (x : OpenSections M U)
    (hx : openRestriction M (show U ⊓ X.basicOpen r ≤ U from inf_le_left) x = 0) :
    ∃ N : ℕ, ∀ n ≥ N,
      openRestriction M hU (r ^ n • x) = 0 := by
  let x' := (restrictedOpenSections M f ⊤).symm
    (openRestriction M hU x)
  have hWD : f ''ᵁ (Y.basicOpen (f.appTop r)) ≤ U ⊓ X.basicOpen r := by
    apply le_inf
    · exact (f.image_mono le_top).trans hU
    · rw [← Scheme.preimage_basicOpen_top]
      exact f.image_preimage_le _
  have hx' : openRestriction (M.restrict f) (Y.basicOpen_le (f.appTop r)) x' = 0 := by
    apply (restrictedOpenSections M f _).injective
    rw [map_zero, restrictedOpenSections_naturality]
    simp only [x', LinearEquiv.apply_symm_apply]
    rw [openRestriction_comp_apply]
    rw [← openRestriction_comp_apply M hWD (show U ⊓ X.basicOpen r ≤ U from inf_le_left) x, hx, map_zero]
  obtain ⟨N, hN⟩ := affine_basicOpen_zero (M.restrict f) (f.appTop r) x' hx'
  refine ⟨N, fun n hn => ?_⟩
  have hi := congrArg (restrictedOpenSections M f ⊤) (hN n hn)
  let : Module Γ(X,⊤) (OpenSections (M.restrict f) ⊤) :=
    Module.compHom (OpenSections (M.restrict f) ⊤) f.appTop.hom
  have hscalar : (f.appTop r) ^ n • x' = (r ^ n) • x' := by
    change (f.appTop r) ^ n • x' = f.appTop (r ^ n) • x'
    rw [map_pow]
  rw [hscalar, map_smul, map_zero] at hi
  simpa only [x', LinearEquiv.apply_symm_apply, map_smul] using hi

theorem compact_open_section_zero (M : X.Modules) [M.IsQuasicoherent]
    (r : Γ(X,⊤)) (U : X.Opens) (hU : IsCompact (U : Set X))
    (x : OpenSections M U)
    (hx : openRestriction M (show U ⊓ X.basicOpen r ≤ U from inf_le_left) x = 0) :
    ∃ N : ℕ, ∀ n ≥ N, r ^ n • x = 0 := by
  classical
  obtain ⟨s, hs, e⟩ := isCompact_and_isOpen_iff_finite_and_eq_biUnion_affineOpens.mp
    ⟨hU, U.2⟩
  replace e : U = iSup fun i : s => (i : X.Opens) := by
    ext1
    simpa using e
  have h₁ (i : s) : i.1.1 ≤ U := by
    rw [e]
    exact le_iSup (fun i : s => (i : X.Opens)) i
  have H (i : s) : ∃ N : ℕ, ∀ n ≥ N,
      openRestriction M (h₁ i) (r ^ n • x) = 0 := by
    let : IsAffine i.1.1.toScheme := i.1.2
    have hh := affine_immersion_zero_on M i.1.1.ι r U
      (by simpa only [Scheme.Opens.ι_image_top] using h₁ i) x hx
    obtain ⟨N, hN⟩ := hh
    exact ⟨N, fun n hn => openRestriction_zero_congr M i.1.1.ι_image_top _ _ _ (hN n hn)⟩
  choose n hn using H
  have := hs.to_subtype
  let := Fintype.ofFinite s
  refine ⟨Finset.univ.sup n, fun k hk => ?_⟩
  apply TopCat.Sheaf.eq_of_locally_eq' ⟨_, M.isSheaf⟩ (fun i : s => (i : X.Opens)) U
    (fun i => homOfLE (h₁ i)) (by rw [e])
  intro i
  have hi := hn i k ((Finset.le_sup (f := n) (Finset.mem_univ i)).trans hk)
  change M.presheaf.map _ (r ^ k • x) = M.presheaf.map _ 0
  rw [map_zero]
  exact hi

theorem global_section_zero [CompactSpace X] (M : X.Modules) [M.IsQuasicoherent]
    (r : Γ(X,⊤)) (x : OpenSections M ⊤)
    (hx : openRestriction M (X.basicOpen_le r) x = 0) :
    ∃ N : ℕ, ∀ n ≥ N, r ^ n • x = 0 := by
  apply compact_open_section_zero M r ⊤ isCompact_univ x
  exact openRestriction_zero_congr M (top_inf_eq (a := X.basicOpen r)).symm _ _ _ hx

lemma openSectionsCongr_naturality (M : X.Modules) {U V U' V' : X.Opens}
    (eU : U = U') (eV : V = V') (h : U ≤ V) (h' : U' ≤ V')
    (x : OpenSections M V) :
    openSectionsCongr M eU (openRestriction M h x) =
      openRestriction M h' (openSectionsCongr M eV x) := by
  subst U' V'
  rfl

lemma principal_open_image (r : Γ(X,⊤)) (U : X.Opens) :
    U.ι ''ᵁ U.toScheme.basicOpen (U.ι.appTop r) = U ⊓ X.basicOpen r := by
  rw [← Scheme.preimage_basicOpen_top, Scheme.Hom.image_preimage_eq_opensRange_inf,
    Scheme.Opens.opensRange_ι]

def affineOpenPrincipalEquiv (M : X.Modules) (r : Γ(X,⊤)) (U : X.Opens) :
    letI := Module.compHom (OpenSections (M.restrict U.ι)
      (U.toScheme.basicOpen (U.ι.appTop r))) U.ι.appTop.hom
    OpenSections (M.restrict U.ι) (U.toScheme.basicOpen (U.ι.appTop r)) ≃ₗ[Γ(X,⊤)]
      OpenSections M (U ⊓ X.basicOpen r) :=
  (restrictedOpenSections M U.ι _).trans (openSectionsCongr M (principal_open_image r U))

def affineOpenTopEquiv (M : X.Modules) (U : X.Opens) :
    letI := Module.compHom (OpenSections (M.restrict U.ι) ⊤) U.ι.appTop.hom
    OpenSections (M.restrict U.ι) ⊤ ≃ₗ[Γ(X,⊤)] OpenSections M U :=
  (restrictedOpenSections M U.ι ⊤).trans (openSectionsCongr M U.ι_image_top)

lemma affineOpenPrincipalEquiv_restrict (M : X.Modules) (r : Γ(X,⊤)) (U : X.Opens)
    (y : OpenSections (M.restrict U.ι) ⊤) :
    affineOpenPrincipalEquiv M r U
      (openRestriction (M.restrict U.ι) (U.toScheme.basicOpen_le (U.ι.appTop r)) y) =
    openRestriction M (show U ⊓ X.basicOpen r ≤ U from inf_le_left)
      (affineOpenTopEquiv M U y) := by
  dsimp only [affineOpenPrincipalEquiv, affineOpenTopEquiv, LinearEquiv.trans_apply]
  rw [restrictedOpenSections_naturality]
  exact openSectionsCongr_naturality M (principal_open_image r U) U.ι_image_top _ _ _

theorem affine_open_section_extends (M : X.Modules) [M.IsQuasicoherent]
    (r : Γ(X,⊤)) (U : X.Opens) (hU : IsAffineOpen U)
    (x : OpenSections M (U ⊓ X.basicOpen r)) :
    ∃ n : ℕ, ∃ y : OpenSections M U,
      openRestriction M (show U ⊓ X.basicOpen r ≤ U from inf_le_left) y = r ^ n • x := by
  let : IsAffine U.toScheme := hU
  let : Module Γ(X,⊤) (OpenSections (M.restrict U.ι)
      (U.toScheme.basicOpen (U.ι.appTop r))) :=
    Module.compHom _ U.ι.appTop.hom
  let x' := (affineOpenPrincipalEquiv M r U).symm x
  obtain ⟨n, y, hy⟩ := affine_basicOpen_denominators (M.restrict U.ι) (U.ι.appTop r) x'
  refine ⟨n, affineOpenTopEquiv M U y, ?_⟩
  have hscalar : (U.ι.appTop r) ^ n • x' = (r ^ n) • x' := by
    change (U.ι.appTop r) ^ n • x' = U.ι.appTop (r ^ n) • x'
    rw [map_pow]
  have hh := congrArg (affineOpenPrincipalEquiv M r U) hy
  rw [hscalar, map_smul, affineOpenPrincipalEquiv_restrict] at hh
  simpa only [x', LinearEquiv.apply_symm_apply] using hh

def overlapDifference (M : X.Modules) {U V : X.Opens}
    (y : OpenSections M U) (z : OpenSections M V) : OpenSections M (U ⊓ V) :=
  openRestriction M inf_le_left y - openRestriction M inf_le_right z

lemma overlapDifference_restrict_zero (M : X.Modules) (r : Γ(X,⊤))
    (x : OpenSections M (X.basicOpen r)) (N : ℕ) {U V : X.Opens}
    (y : OpenSections M U) (z : OpenSections M V)
    (hy : openRestriction M (show U ⊓ X.basicOpen r ≤ U from inf_le_left) y =
      r ^ N • openRestriction M inf_le_right x)
    (hz : openRestriction M (show V ⊓ X.basicOpen r ≤ V from inf_le_left) z =
      r ^ N • openRestriction M inf_le_right x) :
    openRestriction M (show (U ⊓ V) ⊓ X.basicOpen r ≤ U ⊓ V from inf_le_left)
      (overlapDifference M y z) = 0 := by
  have hU : (U ⊓ V) ⊓ X.basicOpen r ≤ U ⊓ X.basicOpen r := inf_le_inf inf_le_left le_rfl
  have hV : (U ⊓ V) ⊓ X.basicOpen r ≤ V ⊓ X.basicOpen r := inf_le_inf inf_le_right le_rfl
  calc
    _ = openRestriction M hU (openRestriction M inf_le_left y) -
        openRestriction M hV (openRestriction M inf_le_left z) := by
      simp only [overlapDifference, map_sub, openRestriction_comp_apply]
    _ = 0 := by
      rw [hy, hz, map_smul, map_smul, openRestriction_comp_apply, openRestriction_comp_apply,
        sub_self]

lemma overlapDifference_smul_zero_iff (M : X.Modules) (r : Γ(X,⊤))
    {U V : X.Opens} (y : OpenSections M U) (z : OpenSections M V) (K : ℕ) :
    r ^ K • overlapDifference M y z = 0 ↔
      openRestriction M (show U ⊓ V ≤ U from inf_le_left) (r ^ K • y) =
      openRestriction M (show U ⊓ V ≤ V from inf_le_right) (r ^ K • z) := by
  simp only [overlapDifference, smul_sub, map_smul, sub_eq_zero]

theorem clear_finite_overlap_discrepancies (M : X.Modules) [M.IsQuasicoherent]
    (r : Γ(X,⊤)) {ι : Type*} [Fintype ι] (U : ι → X.Opens)
    (hcompact : ∀ i j, IsCompact ((U i ⊓ U j : X.Opens) : Set X))
    (x : OpenSections M (X.basicOpen r)) (N : ℕ) (y : ∀ i, OpenSections M (U i))
    (hy : ∀ i, openRestriction M (show U i ⊓ X.basicOpen r ≤ U i from inf_le_left) (y i) =
      r ^ N • openRestriction M inf_le_right x) :
    ∃ K : ℕ, ∀ i j,
      openRestriction M (show U i ⊓ U j ≤ U i from inf_le_left) (r ^ K • y i) =
      openRestriction M (show U i ⊓ U j ≤ U j from inf_le_right) (r ^ K • y j) := by
  classical
  have h (ij : ι × ι) := compact_open_section_zero M r (U ij.1 ⊓ U ij.2)
    (hcompact ij.1 ij.2) (overlapDifference M (y ij.1) (y ij.2))
    (overlapDifference_restrict_zero M r x N _ _ (hy ij.1) (hy ij.2))
  choose k hk using h
  let K := Finset.univ.sup k
  refine ⟨K, fun i j => ?_⟩
  apply (overlapDifference_smul_zero_iff M r (y i) (y j) K).mp
  exact hk (i,j) K (Finset.le_sup (f := k) (Finset.mem_univ (i,j)))

lemma restriction_of_glued_power (M : X.Modules) (r : Γ(X,⊤))
    {ι : Type*} (U : ι → X.Opens) (hcover : (⨆ i, U i) = ⊤)
    (x : OpenSections M (X.basicOpen r)) (N K : ℕ) (y : ∀ i, OpenSections M (U i))
    (hy : ∀ i, openRestriction M (show U i ⊓ X.basicOpen r ≤ U i from inf_le_left) (y i) =
      r ^ N • openRestriction M inf_le_right x)
    (z : OpenSections M ⊤)
    (hz : ∀ i, openRestriction M (show U i ≤ ⊤ from le_top) z = r ^ K • y i) :
    openRestriction M (X.basicOpen_le r) z = r ^ (N + K) • x := by
  apply TopCat.Sheaf.eq_of_locally_eq' ⟨_, M.isSheaf⟩ (fun i => U i ⊓ X.basicOpen r)
    (X.basicOpen r) (fun i => homOfLE inf_le_right)
    (by rw [← iSup_inf_eq, hcover, top_inf_eq])
  intro i
  change openRestriction M inf_le_right (openRestriction M (X.basicOpen_le r) z) =
    openRestriction M inf_le_right (r ^ (N + K) • x)
  rw [openRestriction_comp_apply,
    ← openRestriction_comp_apply M (show U i ⊓ X.basicOpen r ≤ U i from inf_le_left) le_top z,
    hz i, map_smul, hy i, map_smul, ← mul_smul, ← pow_add, Nat.add_comm K N]

theorem finite_cover_power_gluing (M : X.Modules) [M.IsQuasicoherent]
    (r : Γ(X,⊤)) {ι : Type*} [Fintype ι] (U : ι → X.Opens)
    (hcover : (⨆ i, U i) = ⊤)
    (hcompact : ∀ i j, IsCompact ((U i ⊓ U j : X.Opens) : Set X))
    (x : OpenSections M (X.basicOpen r)) (N : ℕ) (y : ∀ i, OpenSections M (U i))
    (hy : ∀ i, openRestriction M (show U i ⊓ X.basicOpen r ≤ U i from inf_le_left) (y i) =
      r ^ N • openRestriction M inf_le_right x) :
    ∃ K : ℕ, ∃ z : OpenSections M ⊤,
      openRestriction M (X.basicOpen_le r) z = r ^ (N + K) • x := by
  obtain ⟨K, hK⟩ := clear_finite_overlap_discrepancies M r U hcompact x N y hy
  have hh := TopCat.Sheaf.existsUnique_gluing' ⟨_, M.isSheaf⟩ U ⊤
    (fun i => homOfLE (show U i ≤ ⊤ from le_top)) (by rw [hcover]) (fun i => r ^ K • y i) ?_
  · obtain ⟨z, hz, _⟩ := hh
    exact ⟨K, z, restriction_of_glued_power M r U hcover x N K y hy z hz⟩
  · intro i j
    exact hK i j

theorem finite_affine_local_extensions (M : X.Modules) [M.IsQuasicoherent]
    (r : Γ(X,⊤)) {ι : Type*} [Fintype ι] (U : ι → X.Opens)
    (hU : ∀ i, IsAffineOpen (U i)) (x : OpenSections M (X.basicOpen r)) :
    ∃ N : ℕ, ∃ y : ∀ i, OpenSections M (U i),
      ∀ i, openRestriction M (show U i ⊓ X.basicOpen r ≤ U i from inf_le_left) (y i) =
        r ^ N • openRestriction M inf_le_right x := by
  classical
  choose n y hy using fun i => affine_open_section_extends M r (U i) (hU i)
    (openRestriction M (show U i ⊓ X.basicOpen r ≤ X.basicOpen r from inf_le_right) x)
  let N := Finset.univ.sup n
  refine ⟨N, fun i => r ^ (N - n i) • y i, fun i => ?_⟩
  rw [map_smul, hy i, ← mul_smul, ← pow_add,
    Nat.sub_add_cancel (Finset.le_sup (f := n) (Finset.mem_univ i))]

theorem global_section_extends [NoetherianSpace X] (M : X.Modules) [M.IsQuasicoherent]
    (r : Γ(X,⊤)) (x : OpenSections M (X.basicOpen r)) :
    ∃ N : ℕ, ∀ n ≥ N, ∃ y : OpenSections M ⊤,
      openRestriction M (X.basicOpen_le r) y = r ^ n • x := by
  classical
  obtain ⟨s, hs, e⟩ :=
    (isCompact_and_isOpen_iff_finite_and_eq_biUnion_affineOpens (X := X)
      (U := ((⊤ : X.Opens) : Set X))).mp
      ⟨NoetherianSpace.isCompact _, (⊤ : X.Opens).2⟩
  have hcover : (⨆ i : s, (i : X.Opens)) = ⊤ := by
    ext1
    simpa using e.symm
  have := hs.to_subtype
  let := Fintype.ofFinite s
  obtain ⟨N, y, hy⟩ := finite_affine_local_extensions M r (fun i : s => (i : X.Opens))
    (fun i => i.1.2) x
  obtain ⟨K, z, hz⟩ := finite_cover_power_gluing M r (fun i : s => (i : X.Opens)) hcover
    (fun i j => NoetherianSpace.isCompact _) x N y hy
  refine ⟨N + K, fun n hn => ⟨r ^ (n - (N + K)) • z, ?_⟩⟩
  rw [map_smul, hz, ← mul_smul, ← pow_add, Nat.sub_add_cancel hn]

theorem global_section_extends_native [NoetherianSpace X]
    (M : X.Modules) [M.IsQuasicoherent] (r : Γ(X,⊤)) (x : Γ(M, X.basicOpen r)) :
    letI : Module Γ(X, X.basicOpen r) Γ(M, X.basicOpen r) :=
      (M.val.obj (op (X.basicOpen r))).isModule
    ∃ N : ℕ, ∀ n ≥ N, ∃ y : Γ(M,⊤),
      M.presheaf.map (homOfLE (X.basicOpen_le r)).op y =
        (restrictScalar X (X.basicOpen r) r) ^ n • x := by
  let : Module Γ(X, X.basicOpen r) Γ(M, X.basicOpen r) :=
    (M.val.obj (op (X.basicOpen r))).isModule
  obtain ⟨N, hN⟩ := global_section_extends M r x
  refine ⟨N, fun n hn => ?_⟩
  obtain ⟨y, hy⟩ := hN n hn
  refine ⟨y, ?_⟩
  change M.presheaf.map (homOfLE (X.basicOpen_le r)).op y =
    (restrictScalar X (X.basicOpen r) (r ^ n)) • x at hy
  simpa only [map_pow] using hy

theorem global_section_zero_native [CompactSpace X]
    (M : X.Modules) [M.IsQuasicoherent] (r : Γ(X,⊤)) (x : Γ(M,⊤))
    (hx : M.presheaf.map (homOfLE (X.basicOpen_le r)).op x = 0) :
    letI : Module Γ(X,⊤) Γ(M,⊤) := (M.val.obj (op ⊤)).isModule
    ∃ N : ℕ, ∀ n ≥ N, r ^ n • x = 0 := by
  let : Module Γ(X,⊤) Γ(M,⊤) := (M.val.obj (op ⊤)).isModule
  obtain ⟨N, hN⟩ := global_section_zero M r x hx
  refine ⟨N, fun n hn => ?_⟩
  have hh := hN n hn
  change restrictScalar X ⊤ (r ^ n) • x = 0 at hh
  have hr : restrictScalar X ⊤ (r ^ n) = r ^ n := by
    change X.presheaf.map (𝟙 (op ⊤)) (r ^ n) = r ^ n
    rw [X.presheaf.map_id]
    rfl
  exact (congrArg (fun c : Γ(X, ⊤) => c • x) hr).symm.trans hh

end
end PiExponent.GlobalSectionClearing

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/GlueGlobalGenerators.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.CoherentAffineFinite
import OAI.NumberTheory.PiExponent.Approximation.CoherentTwistPresentation
import OAI.NumberTheory.PiExponent.Approximation.FrameSections

namespace OAI

namespace PiExponent.GlueGlobalGenerators
noncomputable section
universe u
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames

variable {X : Scheme.{u}} (M : X.Modules) {ι : Type u}
  (U : ι → X.Opens) (hcover : (⨆ i, U i) = ⊤)
  (σ : ∀ i, (M.restrict (U i).ι).GeneratingSections)
  (t : ∀ i, (σ i).I → GlobalSections X M)
  (ht : ∀ i j, restrictSection (U i).ι (t i j) =
    (M.restrict (U i).ι).unitHomEquiv.symm ((σ i).s j))

include hcover ht

theorem globalEvaluation_epi : Epi
    (M.freeHomEquiv.symm (fun ij : Σ i, (σ i).I => M.unitHomEquiv (t ij.1 ij.2))) := by
  let q := M.freeHomEquiv.symm (fun ij : Σ i, (σ i).I => M.unitHomEquiv (t ij.1 ij.2))
  have hq (i : ι) (j : (σ i).I) : SheafOfModules.ιFree ⟨i,j⟩ ≫ q = t i j := by
    erw [← SheafOfModules.unitHomEquiv_symm_freeHomEquiv_apply]
    simp only [q, Equiv.apply_symm_apply]
    exact M.unitHomEquiv.symm_apply_apply (t i j)
  change Epi (C := X.Modules) q
  apply (Preadditive.epi_iff_cancel_zero (C := X.Modules) q).mpr
  intro N g hg
  have hz (i : ι) (j : (σ i).I) : t i j ≫ g = 0 := by
    erw [← hq i j, Category.assoc, hg, comp_zero]
  apply CoherentTwist.eq_zero_of_local
  intro x
  have hx : x ∈ ⨆ i, U i := by rw [hcover]; trivial
  obtain ⟨i, hxi⟩ := Opens.mem_iSup.mp hx
  refine ⟨U i,hxi,?_⟩
  apply (@cancel_epi _ _ _ _ _ (σ i).π (σ i).epi _ _).mp
  erw [comp_zero]
  apply (SheafOfModules.isColimitFreeCofan (σ i).I).hom_ext
  intro j
  change SheafOfModules.ιFree j.as ≫ ((σ i).π ≫
    (Scheme.Modules.restrictFunctor (U i).ι).map g) = SheafOfModules.ιFree j.as ≫ 0
  erw [comp_zero, ← Category.assoc,
    ← SheafOfModules.unitHomEquiv_symm_freeHomEquiv_apply]
  simp only [SheafOfModules.GeneratingSections.π, Equiv.apply_symm_apply]
  erw [← ht i j.as]
  let R : X.Modules ⥤ (U i).toScheme.Modules := Scheme.Modules.restrictFunctor (U i).ι
  let e : R.obj (O X) ≅ O (U i).toScheme := Scheme.Modules.restrictUnitIso (U i).ι
  change (e.inv ≫ R.map (t i j.as)) ≫ R.map g = 0
  erw [Category.assoc, ← Functor.map_comp, hz, Functor.map_zero, comp_zero]

def globalGenerators : M.GeneratingSections where
  I := Σ i, (σ i).I
  s ij := M.unitHomEquiv (t ij.1 ij.2)
  epi := globalEvaluation_epi M U hcover σ t ht

instance [Finite ι] [hσ : ∀ i, (σ i).IsFiniteType] :
    (globalGenerators M U hcover σ t ht).IsFiniteType where
  finite := by
    let (i : ι) : Finite (σ i).I := (hσ i).finite
    exact inferInstanceAs (Finite (Σ i, (σ i).I))

theorem exists_finite_global_generators [Finite ι] [∀ i, (σ i).IsFiniteType] :
    ∃ q : M.GeneratingSections, q.IsFiniteType :=
  ⟨globalGenerators M U hcover σ t ht, inferInstance⟩

end
end PiExponent.GlueGlobalGenerators

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/IntegralLineSections.lean <==
import Mathlib.AlgebraicGeometry.FunctionField
import OAI.NumberTheory.PiExponent.Approximation.SectionOpens

namespace OAI

noncomputable section

namespace PiExponentSeshadri

namespace Geometry
open CategoryTheory AlgebraicGeometry TopologicalSpace
open scoped AlgebraicGeometry
variable {X : Scheme}

lemma trivialModule_restriction_injective [IsIntegral X] (M : X.Modules)
    (e : M ≅ structureSheaf X) {U V : X.Opens} (i : U ⟶ V) [Nonempty U] :
    Function.Injective (M.presheaf.map i.op) := by
  intro s t h
  apply (ConcreteCategory.bijective_of_isIso
    (((Scheme.Modules.toPresheaf X).mapIso e).app (Opposite.op V)).hom).injective
  have hn := e.hom.mapPresheaf.naturality i.op
  have heq := congrArg (fun a => e.hom.app U a) h
  have hh (a : Γ(M, V)) :
      e.hom.app U (M.presheaf.map i.op a) =
        X.presheaf.map i.op (e.hom.app V a) := by
    exact CategoryTheory.congr_fun hn a
  rw [hh, hh] at heq
  exact map_injective_of_isIntegral X i heq

theorem LineBundle.restriction_injective [IsIntegral X] (L : LineBundle X)
    {U V : X.Opens} (i : U ⟶ V) [Nonempty U] :
    Function.Injective (L.sheaf.presheaf.map i.op) := by
  intro s t h
  apply L.sheaf.isSheaf.section_ext
  intro x hx
  obtain ⟨T, hxT, ⟨e⟩⟩ := L.locallyRankOne x
  let f := T.ι
  let U' : T.toScheme.Opens := f ⁻¹ᵁ U
  let V' : T.toScheme.Opens := f ⁻¹ᵁ V
  have hU' : Nonempty U' := by
    obtain ⟨y, hyT, hyU⟩ := nonempty_preirreducible_inter T.isOpen U.isOpen
      ⟨x, hxT⟩ (by obtain ⟨u⟩ := ‹Nonempty U›; exact ⟨u.val, u.property⟩)
    exact ⟨⟨⟨y, hyT⟩, hyU⟩⟩
  have : Nonempty U' := hU'
  have : Nonempty T := ⟨⟨x, hxT⟩⟩
  let j : U' ⟶ V' := homOfLE (fun _ h => leOfHom i h)
  let W := f ''ᵁ V'
  have hWV : W ≤ V := f.image_preimage_le V
  refine ⟨W, hWV, ?_, ?_⟩
  · exact ⟨⟨x, hxT⟩, hx, rfl⟩
  · apply trivialModule_restriction_injective (L.sheaf.restrict f) e j
    change L.sheaf.presheaf.map ((f.opensFunctor.map j).op)
        (L.sheaf.presheaf.map (homOfLE hWV).op s) =
      L.sheaf.presheaf.map ((f.opensFunctor.map j).op)
        (L.sheaf.presheaf.map (homOfLE hWV).op t)
    have hh := congrArg
      (fun a => L.sheaf.presheaf.map (homOfLE (f.image_preimage_le U)).op a) h
    simp only [← ConcreteCategory.comp_apply, ← Functor.map_comp] at hh ⊢
    have eq : i.op ≫ (homOfLE (f.image_preimage_le U)).op =
        (homOfLE hWV).op ≫ (f.opensFunctor.map j).op := Subsingleton.elim _ _
    rw [eq] at hh
    simpa only [Functor.map_comp, ConcreteCategory.comp_apply] using hh

theorem LineBundle.section_restriction_injective [IsIntegral X] (L : LineBundle X)
    (U : X.Opens) [Nonempty U] :
    Function.Injective (fun s : GlobalSections X L.sheaf => s.app U (1 : Γ(X, U))) := by
  intro s t h
  have natural (s : GlobalSections X L.sheaf) (V : X.Opens) :
      s.app V (1 : Γ(X, V)) = L.sheaf.presheaf.map
        (homOfLE (show V ≤ ⊤ from le_top)).op (s.app ⊤ (1 : Γ(X, ⊤))) := by
    have hs := CategoryTheory.congr_fun (s.mapPresheaf.naturality
      (homOfLE (show V ≤ ⊤ from le_top)).op) (1 : Γ(X, ⊤))
    change s.app V (X.presheaf.map (homOfLE (show V ≤ ⊤ from le_top)).op 1) =
      L.sheaf.presheaf.map (homOfLE (show V ≤ ⊤ from le_top)).op
        (s.app ⊤ (1 : Γ(X, ⊤))) at hs
    simpa only [map_one, ConcreteCategory.comp_apply] using hs
  have ht : s.app ⊤ (1 : Γ(X, ⊤)) = t.app ⊤ (1 : Γ(X, ⊤)) := by
    apply L.restriction_injective (homOfLE (show U ≤ ⊤ from le_top))
    rw [← natural s U, ← natural t U]
    exact h
  ext V a
  change Γ(X, V) at a
  have hv : s.app V (1 : Γ(X, V)) = t.app V (1 : Γ(X, V)) := by
    rw [natural s, natural t, ht]
  have scalar (s : GlobalSections X L.sheaf) :
      s.app V a = a • s.app V (1 : Γ(X, V)) := by
    have hs := s.app_smul (r := a) (x := (1 : Γ(X, V)))
    change s.app V (a * 1 : Γ(X, V)) = _ at hs
    simpa only [mul_one] using hs
  rw [scalar s, scalar t, hv]

variable [IsIntegral X]

theorem LineBundle.noZeroSMulDivisors (L : LineBundle X)
    (U : X.Opens) [Nonempty U] : NoZeroSMulDivisors Γ(X, U) Γ(L.sheaf, U) where
  eq_zero_or_eq_zero_of_smul_eq_zero {a m} h := by
    obtain ⟨x, hx⟩ := ‹Nonempty U›
    obtain ⟨T, hxT, ⟨e⟩⟩ := L.locallyRankOne x
    let V : T.toScheme.Opens := T.ι ⁻¹ᵁ U
    have : Nonempty V := ⟨⟨⟨x, hxT⟩, hx⟩⟩
    have : Nonempty T := ⟨⟨x, hxT⟩⟩
    let W : X.Opens := T.ι ''ᵁ V
    have : Nonempty W := ⟨⟨x, ⟨x, hxT⟩, hx, rfl⟩⟩
    let i : W ⟶ U := homOfLE (T.ι.image_preimage_le U)
    let ar : Γ(X, W) := X.presheaf.map i.op a
    let mr : Γ(L.sheaf, W) := L.sheaf.presheaf.map i.op m
    have hr : ar • mr = 0 := by
      have hh := congrArg (fun z => L.sheaf.presheaf.map i.op z) h
      simpa only [L.sheaf.map_smul, map_zero] using hh
    let ar' : Γ(T.toScheme, V) := (T.ι.appIso V).hom ar
    let mr' : Γ(L.sheaf.restrict T.ι, V) := (L.sheaf.restrictAppIso T.ι V).inv mr
    let cr : Γ(T.toScheme, V) := e.hom.app V mr'
    have hr' : ar' • mr' = 0 := by
      rw [← Scheme.Modules.smul_restrictAppIso_inv_apply]
      simp only [hr, map_zero]
    have hmul : ar' * cr = 0 := by
      have hh := e.hom.app_smul (r := ar') (x := mr')
      change e.hom.app V (ar' • mr') = ar' * cr at hh
      rw [hr', map_zero] at hh
      exact hh.symm
    rcases mul_eq_zero.mp hmul with ha | hm
    · left
      apply map_injective_of_isIntegral X i
      have hinj := (ConcreteCategory.bijective_of_isIso (T.ι.appIso V).hom).injective
      apply hinj
      simpa only [map_zero] using ha
    · right
      apply L.restriction_injective i
      have hinj := (ConcreteCategory.bijective_of_isIso
        (((Scheme.Modules.toPresheaf T.toScheme).mapIso e).app (Opposite.op V)).hom).injective
      apply (ConcreteCategory.bijective_of_isIso (L.sheaf.restrictAppIso T.ι V).inv).injective
      apply hinj
      change cr = e.hom.app V ((L.sheaf.restrictAppIso T.ι V).inv
        (L.sheaf.presheaf.map i.op 0))
      refine hm.trans ?_
      simp only [map_zero]
      rfl

theorem LineBundle.mono_section (L : LineBundle X)
    (s : GlobalSections X L.sheaf) (hs : s ≠ 0) : Mono s := by
  have hmono : Mono s.val := by
    apply PresheafOfModules.mono_of_injective
    intro U
    by_cases hU : Nonempty U.unop
    · let := hU
      let := L.noZeroSMulDivisors U.unop
      intro a b hab
      change Γ(X, U.unop) at a b
      have hc : s.app U.unop (1 : Γ(X, U.unop)) ≠ 0 := by
        intro h
        apply hs
        apply L.section_restriction_injective U.unop
        exact h
      have hscalar (a : Γ(X, U.unop)) : s.app U.unop a =
          a • s.app U.unop (1 : Γ(X, U.unop)) := by
        have hh := s.app_smul (r := a) (x := (1 : Γ(X, U.unop)))
        change s.app U.unop (a * 1 : Γ(X, U.unop)) = _ at hh
        simpa only [mul_one] using hh
      have heq : s.app U.unop a = s.app U.unop b := hab
      rw [hscalar a, hscalar b] at heq
      exact (smul_left_injective Γ(X, U.unop) hc) heq
    · have he : U.unop = ⊥ := by
        apply Opens.ext
        ext x
        exact ⟨fun hx => (hU ⟨⟨x, hx⟩⟩).elim, fun h => h.elim⟩
      have : Subsingleton Γ(X, U.unop) := by rw [he]; infer_instance
      intro a b _
      change Γ(X, U.unop) at a b
      exact Subsingleton.elim a b
  exact (SheafOfModules.forget X.ringCatSheaf).mono_of_mono_map hmono

end Geometry

namespace Frames
open CategoryTheory AlgebraicGeometry
variable {X Y : Scheme}
lemma coefficient_injective {M : X.Modules} (e : M ≅ O X) :
    Function.Injective (coefficient e) := by
  intro s t h
  apply (cancel_mono e.hom).1
  exact endValue_injective h
lemma coefficient_zero {M : X.Modules} (e : M ≅ O X) :
    coefficient e (0 : O X ⟶ M) = 0 := by
  rw [coefficient, CategoryTheory.Limits.zero_comp]
  rfl
lemma restrictSection_zero (φ : Y ⟶ X) [IsOpenImmersion φ] {M : X.Modules} :
    restrictSection φ (0 : O X ⟶ M) = 0 := by
  ext U a
  rfl
end Frames

namespace Geometry
open CategoryTheory AlgebraicGeometry TopologicalSpace
open PiExponentSeshadri.Frames
variable {X Y : Scheme}
lemma LineBundle.restrict_sections_injective [IsIntegral X] (L : LineBundle X)
    (f : Y ⟶ X) [IsOpenImmersion f] [Nonempty Y] :
    Function.Injective (fun s : GlobalSections X L.sheaf =>
      (Scheme.Modules.restrictFunctor f).map s) := by
  intro s t h
  let U : X.Opens := f ''ᵁ ⊤
  have : Nonempty U := by
    obtain ⟨y⟩ := ‹Nonempty Y›
    exact ⟨⟨f y, y, Set.mem_univ y, rfl⟩⟩
  apply L.section_restriction_injective U
  have he := congrArg (fun s : (structureSheaf X).restrict f ⟶ L.sheaf.restrict f =>
    s.app ⊤ (1 : Γ(X, U))) h
  exact he

lemma LineBundle.restricted_coefficient_injective [IsIntegral X] (L : LineBundle X)
    (f : Y ⟶ X) [IsOpenImmersion f] [Nonempty Y]
    (e : L.sheaf.restrict f ≅ O Y) :
    Function.Injective (fun s : GlobalSections X L.sheaf => coefficient e (restrictSection f s)) := by
  intro s t h
  apply L.restrict_sections_injective f
  let u : (structureSheaf X).restrict f ≅ structureSheaf Y :=
    Scheme.Modules.restrictUnitIso f
  apply (cancel_epi u.inv).mp
  exact coefficient_injective e h

lemma LineBundle.isoOpen_ne_bot [IsIntegral X] (L : LineBundle X)
    (s : O X ⟶ L.sheaf) (hs : s ≠ 0) : PiExponentSeshadri.SectionOpens.isoOpen s ≠ ⊥ := by
  obtain ⟨x⟩ : Nonempty X := inferInstance
  obtain ⟨V,hx,⟨e⟩⟩ := L.locallyRankOne x
  let : Nonempty V := ⟨⟨x,hx⟩⟩
  have hc : coefficient e (restrictSection V.ι s) ≠ 0 := by
    intro h
    apply hs
    apply L.restricted_coefficient_injective V.ι e
    have hz : coefficient e (restrictSection V.ι (0 : O X ⟶ L.sheaf)) = 0 :=
      (congrArg (coefficient e) (restrictSection_zero V.ι)).trans (coefficient_zero e)
    exact h.trans hz.symm
  intro hz
  have he := preimage_isoOpen s V.ι e
  rw [hz] at he
  have hb : V.toScheme.basicOpen (coefficient e (restrictSection V.ι s)) = ⊥ := by
    simpa only [Scheme.Hom.preimage_bot] using he.symm
  exact hc (eq_zero_of_basicOpen_eq_bot _ hb)

theorem LineBundle.sectionOpen_nonempty [IsIntegral X] (L : LineBundle X)
    (s : GlobalSections X L.sheaf) (hs : s ≠ 0) :
    Nonempty (sectionOpen X s) := by
  have h := L.isoOpen_ne_bot s hs
  by_contra hn
  apply h
  apply TopologicalSpace.Opens.ext
  ext x
  exact ⟨fun hx => hn ⟨⟨x,hx⟩⟩, fun hx => hx.elim⟩
end Geometry

end PiExponentSeshadri

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/InterpolationMatrix.lean <==
import Mathlib.RingTheory.PowerSeries.Log
import Mathlib.LinearAlgebra.Matrix.NonsingularInverse
import OAI.NumberTheory.PiExponent.Polynomials.SimplexCounting

namespace OAI

open scoped BigOperators

namespace PiExponent.InterpolationMatrix

noncomputable def exponentVector {m : ℕ} (a : Fin m → ℕ) : Fin m →₀ ℕ :=
  Finsupp.equivFunOnFinite.symm a

@[simp] theorem exponentVector_apply {m : ℕ} (a : Fin m → ℕ) (i : Fin m) :
    exponentVector a i = a i := by
  simp [exponentVector]

noncomputable def truncatedLog (T : ℕ) : Polynomial ℂ :=
  PowerSeries.trunc T (PowerSeries.log ℂ)

@[simp] theorem truncatedLog_coeff (T k : ℕ) :
    (truncatedLog T).coeff k =
      if k < T then
        if k = 0 then 0 else algebraMap ℚ ℂ ((-1 : ℚ) ^ (k + 1) / k)
      else 0 := by
  simp [truncatedLog, PowerSeries.coeff_trunc]

noncomputable def monomialImage {m : ℕ} (r : Fin m → ℂ)
    (G : Fin m → Polynomial ℂ) (j h : ℕ) (a : Fin m → ℕ) :
    MvPolynomial (Fin m) (Polynomial ℂ) :=
  MvPolynomial.C ((1 + Polynomial.X) ^ h) *
    ∏ i, (MvPolynomial.C (Polynomial.C ((j : ℂ) * r i) + G i) +
      MvPolynomial.X i) ^ a i

noncomputable def entry {m : ℕ} (r : Fin m → ℂ)
    (G : Fin m → Polynomial ℂ) (j s : ℕ) (b : Fin m → ℕ)
    (h : ℕ) (a : Fin m → ℕ) : ℂ :=
  ((monomialImage r G j h a).coeff (exponentVector b)).coeff s

noncomputable def sectionImage {m : ℕ} {C : Type*} [Fintype C]
    (r : Fin m → ℂ) (G : Fin m → Polynomial ℂ)
    (h : C → ℕ) (a : C → Fin m → ℕ) (x : C → ℂ) (j : ℕ) :
    MvPolynomial (Fin m) (Polynomial ℂ) :=
  ∑ c, MvPolynomial.C (Polynomial.C (x c)) * monomialImage r G j (h c) (a c)

theorem sectionImage_coeff {m : ℕ} {C : Type*} [Fintype C]
    (r : Fin m → ℂ) (G : Fin m → Polynomial ℂ)
    (h : C → ℕ) (a : C → Fin m → ℕ) (x : C → ℂ)
    (j s : ℕ) (b : Fin m → ℕ) :
    ((sectionImage r G h a x j).coeff (exponentVector b)).coeff s =
      ∑ c, entry r G j s b (h c) (a c) * x c := by
  classical
  simp only [sectionImage, MvPolynomial.coeff_sum, MvPolynomial.coeff_C_mul,
    Polynomial.finsetSum_coeff, Polynomial.coeff_C_mul, entry]
  apply Finset.sum_congr rfl
  intro c hc
  exact mul_comm _ _

def columnWeights {m : ℕ} (w0 : ℝ) (w : Fin m → ℝ) : Fin (m + 1) → ℝ :=
  Fin.cases w0 w

noncomputable def rowWeights {m : ℕ} (v0 θ : ℝ) (w : Fin m → ℝ) : Fin (m + 1) → ℝ :=
  Fin.cases v0 (fun i => w i / θ)

abbrev Column {m : ℕ} (w0 : ℝ) (w : Fin m → ℝ) (H : ℝ) :=
  ↥(PiExponent.realWeightedSimplex (columnWeights w0 w) H)

abbrev Row {m : ℕ} (K : ℕ) (v0 θ : ℝ) (w : Fin m → ℝ) (H : ℝ) :=
  Fin K × ↥(PiExponent.strictWeightedSimplex (rowWeights v0 θ w) H)

theorem column_mem_iff {m : ℕ} {w0 H : ℝ} {w : Fin m → ℝ}
    (hw0 : 0 < w0) (hw : ∀ i, 0 < w i) (a : Fin (m + 1) → ℕ) :
    a ∈ PiExponent.realWeightedSimplex (columnWeights w0 w) H ↔
      w0 * (a 0 : ℝ) + ∑ i, w i * (a i.succ : ℝ) ≤ H := by
  have hp : ∀ i, 0 < columnWeights w0 w i := by
    intro i
    refine Fin.cases hw0 (fun j => hw j) i
  rw [PiExponent.mem_realWeightedSimplex hp, Fin.sum_univ_succ]
  rfl

theorem row_mem_iff {m : ℕ} {v0 θ H : ℝ} {w : Fin m → ℝ}
    (hv0 : 0 < v0) (hθ : 0 < θ) (hw : ∀ i, 0 < w i) (b : Fin (m + 1) → ℕ) :
    b ∈ PiExponent.strictWeightedSimplex (rowWeights v0 θ w) H ↔
      v0 * (b 0 : ℝ) + (∑ i, w i * (b i.succ : ℝ)) / θ < H := by
  have hp : ∀ i, 0 < rowWeights v0 θ w i := by
    intro i
    refine Fin.cases hv0 (fun j => div_pos (hw j) hθ) i
  rw [PiExponent.mem_strictWeightedSimplex hp, Fin.sum_univ_succ]
  simp only [rowWeights, Fin.cases_zero, Fin.cases_succ, div_mul_eq_mul_div,
    Finset.sum_div]

theorem column_weight_le {m : ℕ} {w0 H : ℝ} {w : Fin m → ℝ}
    (hw0 : 0 < w0) (hw : ∀ i, 0 < w i) (c : Column w0 w H) :
    w0 * (c.1 0 : ℝ) + ∑ i, w i * (c.1 i.succ : ℝ) ≤ H :=
  (column_mem_iff hw0 hw c.1).mp c.2

theorem row_weight_lt {m K : ℕ} {v0 θ H : ℝ} {w : Fin m → ℝ}
    (hv0 : 0 < v0) (hθ : 0 < θ) (hw : ∀ i, 0 < w i) (ρ : Row K v0 θ w H) :
    v0 * (ρ.2.1 0 : ℝ) + (∑ i, w i * (ρ.2.1 i.succ : ℝ)) / θ < H :=
  (row_mem_iff hv0 hθ hw ρ.2.1).mp ρ.2.2

noncomputable def matrix {m : ℕ} (K : ℕ) (w0 v0 θ : ℝ)
    (w : Fin m → ℝ) (H : ℝ) (r : Fin m → ℂ) (G : Fin m → Polynomial ℂ) :
    Matrix (Row K v0 θ w H) (Column w0 w H) ℂ :=
  fun ρ c => entry r G ρ.1.val (ρ.2.1 0) (fun i => ρ.2.1 i.succ)
    (c.1 0) (fun i => c.1 i.succ)

noncomputable def linearEvaluation {m : ℕ} (K : ℕ) (w0 v0 θ : ℝ)
    (w : Fin m → ℝ) (H : ℝ) (r : Fin m → ℂ) (G : Fin m → Polynomial ℂ) :
    (Column w0 w H → ℂ) →ₗ[ℂ] (Row K v0 θ w H → ℂ) :=
  (matrix K w0 v0 θ w H r G).mulVecLin

theorem linearEvaluation_apply {m : ℕ} (K : ℕ) (w0 v0 θ : ℝ)
    (w : Fin m → ℝ) (H : ℝ) (r : Fin m → ℂ) (G : Fin m → Polynomial ℂ)
    (x : Column w0 w H → ℂ) (ρ : Row K v0 θ w H) :
    linearEvaluation K w0 v0 θ w H r G x ρ =
      ∑ c, entry r G ρ.1.val (ρ.2.1 0) (fun i => ρ.2.1 i.succ)
        (c.1 0) (fun i => c.1 i.succ) * x c := rfl

theorem linearEvaluation_eq_coeff {m : ℕ} (K : ℕ) (w0 v0 θ : ℝ)
    (w : Fin m → ℝ) (H : ℝ) (r : Fin m → ℂ) (G : Fin m → Polynomial ℂ)
    (x : Column w0 w H → ℂ) (ρ : Row K v0 θ w H) :
    linearEvaluation K w0 v0 θ w H r G x ρ =
      ((sectionImage r G (fun c : Column w0 w H => c.1 0)
        (fun c i => c.1 i.succ) x ρ.1.val).coeff
          (exponentVector (fun i => ρ.2.1 i.succ))).coeff (ρ.2.1 0) := by
  rw [linearEvaluation_apply, sectionImage_coeff]

@[simp] theorem row_card {m : ℕ} (K : ℕ) (v0 θ : ℝ)
    (w : Fin m → ℝ) (H : ℝ) :
    Fintype.card (Row K v0 θ w H) =
      K * (PiExponent.strictWeightedSimplex (rowWeights v0 θ w) H).card := by
  classical
  simp [Row]

theorem exists_full_row_minor_of_surjective
    {R C K : Type*} [Fintype R] [Fintype C] [DecidableEq R] [Field K]
    (A : Matrix R C K) (hA : Function.Surjective A.mulVecLin) :
    ∃ selection : R → C, Function.Injective selection ∧
      (A.submatrix id selection).det ≠ 0 := by
  classical
  obtain ⟨B, hB⟩ := Matrix.mulVec_surjective_iff_exists_right_inverse.mp hA
  have hexp : (A * B).det =
      ∑ p : R → C, (A.submatrix id p).det * ∏ i, B (p i) i := by
    calc
      (A * B).det = ∑ p : R → C, ∑ σ : Equiv.Perm R,
          ((Equiv.Perm.sign σ : ℤ) : K) * ∏ i, A (σ i) (p i) * B (p i) i := by
        simp only [Matrix.det_apply', Matrix.mul_apply, Finset.prod_univ_sum,
          Finset.mul_sum, Fintype.piFinset_univ]
        rw [Finset.sum_comm]
      _ = ∑ p : R → C, (A.submatrix id p).det * ∏ i, B (p i) i := by
        apply Finset.sum_congr rfl
        intro p hp
        simp only [Matrix.det_apply', Matrix.submatrix_apply, id_eq,
          Finset.prod_mul_distrib, ← mul_assoc, ← Finset.sum_mul]
  have hsum : (∑ p : R → C, (A.submatrix id p).det * ∏ i, B (p i) i) ≠ 0 := by
    rw [← hexp, hB, Matrix.det_one]
    exact one_ne_zero
  obtain ⟨p, _, hp⟩ := Finset.exists_ne_zero_of_sum_ne_zero hsum
  have hdet : (A.submatrix id p).det ≠ 0 := by
    intro h
    apply hp
    rw [h, zero_mul]
  refine ⟨p, ?_, hdet⟩
  intro i j hij
  by_contra hne
  exact hdet (Matrix.det_zero_of_column_eq hne (fun k => congrArg (A k) hij))

theorem interpolation_full_row_minor {m : ℕ} (K : ℕ) (w0 v0 θ : ℝ)
    (w : Fin m → ℝ) (H : ℝ) (r : Fin m → ℂ) (G : Fin m → Polynomial ℂ)
    (hsurj : Function.Surjective (linearEvaluation K w0 v0 θ w H r G)) :
    ∃ selection : Row K v0 θ w H → Column w0 w H,
      Function.Injective selection ∧
        ((matrix K w0 v0 θ w H r G).submatrix id selection).det ≠ 0 := by
  classical
  exact exists_full_row_minor_of_surjective (matrix K w0 v0 θ w H r G) hsurj

noncomputable def truncatedLogMatrix {m : ℕ} (K : ℕ) (w0 v0 θ : ℝ)
    (w : Fin m → ℝ) (H : ℝ) (r : Fin m → ℂ) (T : Fin m → ℕ) :
    Matrix (Row K v0 θ w H) (Column w0 w H) ℂ :=
  matrix K w0 v0 θ w H r (fun i => truncatedLog (T i))

theorem truncatedLog_full_row_minor {m : ℕ} (K : ℕ) (w0 v0 θ : ℝ)
    (w : Fin m → ℝ) (H : ℝ) (r : Fin m → ℂ) (T : Fin m → ℕ)
    (hsurj : Function.Surjective
      (linearEvaluation K w0 v0 θ w H r (fun i => truncatedLog (T i)))) :
    ∃ selection : Row K v0 θ w H → Column w0 w H,
      Function.Injective selection ∧
        ((truncatedLogMatrix K w0 v0 θ w H r T).submatrix id selection).det ≠ 0 := by
  exact interpolation_full_row_minor K w0 v0 θ w H r _ hsurj

end PiExponent.InterpolationMatrix

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/InverseDualRestriction.lean <==
import OAI.NumberTheory.PiExponent.Approximation.InverseFrames
import OAI.NumberTheory.PiExponent.Geometry.LineBundleInverse

namespace OAI

namespace PiExponent.InverseFrames
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames PiExponentSeshadri.TensorPure
variable {X : Scheme.{0}} {M N : X.Modules}

lemma dualMap_restrict (E : moduleTensor X M N ≅ O X) (s : O X ⟶ M) (U : X.Opens) :
    (Scheme.Modules.restrictFunctor U.ι).map (dualMap E s) ≫
      (Scheme.Modules.restrictUnitIso U.ι).hom =
    dualMap (restrictPairing E U) (restrictSection U.ι s) := by
  ext A n
  change Γ(N, U.ι ''ᵁ A) at n
  change (U.ι.appIso A).hom ((dualMap E s).app (U.ι ''ᵁ A) n) =
    (dualMap (restrictPairing E U) (restrictSection U.ι s)).app A n
  erw [dualMap_apply E s (U.ι ''ᵁ A) n,
    dualMap_apply (restrictPairing E U) (restrictSection U.ι s) A n]
  change (U.ι.appIso A).hom (E.hom.app (U.ι ''ᵁ A)
      (PiExponentSeshadri.TensorPure.pure M N (U.ι ''ᵁ A)
        (s.app (U.ι ''ᵁ A) (1 : Γ(X,U.ι ''ᵁ A))) n)) =
    (U.ι.appIso A).hom (E.hom.app (U.ι ''ᵁ A)
      ((moduleTensorRestrict U M N).inv.app A
        (PiExponentSeshadri.TensorPure.pure (M.restrict U.ι) (N.restrict U.ι) A
          ((restrictSection U.ι s).app A (1 : Γ(U.toScheme,A))) n)))
  erw [restrict_pure_inv U M N A
    ((restrictSection U.ι s).app A (1 : Γ(U.toScheme,A))) n]
  change (U.ι.appIso A).hom (E.hom.app (U.ι ''ᵁ A)
      (PiExponentSeshadri.TensorPure.pure M N (U.ι ''ᵁ A)
        (s.app (U.ι ''ᵁ A) (1 : Γ(X,U.ι ''ᵁ A))) n)) =
    (U.ι.appIso A).hom (E.hom.app (U.ι ''ᵁ A)
      (PiExponentSeshadri.TensorPure.pure M N (U.ι ''ᵁ A)
        (s.app (U.ι ''ᵁ A) ((U.ι.appIso A).inv (1 : Γ(U.toScheme,A)))) n))
  rw [show (U.ι.appIso A).inv (1 : Γ(U.toScheme,A)) = (1 : Γ(X,U.ι ''ᵁ A)) from
    (U.ι.appIso A).inv.hom.map_one]

lemma dualMap_restrict_coefficient (E : moduleTensor X M N ≅ O X)
    (s : O X ⟶ M) (U : X.Opens) (e : M.restrict U.ι ≅ O U.toScheme) :
    endValue ((inverseOpenFrame E U e).inv ≫
      (Scheme.Modules.restrictFunctor U.ι).map (dualMap E s) ≫
      (Scheme.Modules.restrictUnitIso U.ι).hom) =
    coefficient e (restrictSection U.ι s) := by
  erw [dualMap_restrict]
  exact dualMap_coefficient (restrictPairing E U) e (restrictSection U.ι s)

lemma dualSection_restrict_coefficient (L : LineBundle X)
    (s : structureSheaf X ⟶ L.sheaf) (U : X.Opens)
    (e : L.sheaf.restrict U.ι ≅ structureSheaf U.toScheme) :
    endValue ((inverseOpenFrame (lineTensorInverseIso L) U e).inv ≫
      (Scheme.Modules.restrictFunctor U.ι).map (L.dualSection s) ≫
      (Scheme.Modules.restrictUnitIso U.ι).hom) =
    coefficient e (restrictSection U.ι s) :=
  dualMap_restrict_coefficient (lineTensorInverseIso L) s U e

end
end PiExponent.InverseFrames

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/InverseFrameRestriction.lean <==
import OAI.NumberTheory.PiExponent.Approximation.FrameSubopensCoherence
import OAI.NumberTheory.PiExponent.Approximation.InverseFrames

namespace OAI

namespace PiExponent.InverseFrames
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames PiExponentSeshadri.TensorPure
variable {X : Scheme.{0}} {M N : X.Modules}

lemma restrictPairing_pure (E : moduleTensor X M N ≅ O X) (U : X.Opens)
    (A : U.toScheme.Opens) (m : Γ(M.restrict U.ι,A)) (n : Γ(N.restrict U.ι,A)) :
    (restrictPairing E U).hom.app A (PiExponentSeshadri.TensorPure.pure (M.restrict U.ι) (N.restrict U.ι) A m n) =
      E.hom.app (U.ι ''ᵁ A) (PiExponentSeshadri.TensorPure.pure M N (U.ι ''ᵁ A) m n) := by
  change (Scheme.Modules.restrictUnitIso U.ι).hom.app A
    (((Scheme.Modules.restrictFunctor U.ι).map E.hom).app A
      ((moduleTensorRestrict U M N).inv.app A
        (PiExponentSeshadri.TensorPure.pure (M.restrict U.ι) (N.restrict U.ι) A m n))) = _
  refine (congrArg (fun z => (Scheme.Modules.restrictUnitIso U.ι).hom.app A
    (((Scheme.Modules.restrictFunctor U.ι).map E.hom).app A z))
    (restrict_pure_inv U M N A m n)).trans ?_
  change (U.ι.appIso A).hom (E.hom.app (U.ι ''ᵁ A) (PiExponentSeshadri.TensorPure.pure M N (U.ι ''ᵁ A) m n)) = _
  rw [Scheme.Opens.ι_appIso]
  rfl

lemma inverseOpenFrame_pairing (E : moduleTensor X M N ≅ O X) (U : X.Opens)
    (e : M.restrict U.ι ≅ O U.toScheme)
    (A : U.toScheme.Opens) (m : Γ(M.restrict U.ι,A)) (n : Γ(N.restrict U.ι,A)) :
    E.hom.app (U.ι ''ᵁ A) (PiExponentSeshadri.TensorPure.pure M N (U.ι ''ᵁ A) m n) =
      regularValue e.hom A m * regularValue (inverseOpenFrame E U e).hom A n := by
  rw [← restrictPairing_pure]
  exact pairing_apply (restrictPairing E U) e A m n

lemma pairing_restrict (E : moduleTensor X M N ≅ O X) {U V : X.Opens}
    (h : V ≤ U) (m : Γ(M,U)) (n : Γ(N,U)) :
    X.presheaf.map (homOfLE h).op (E.hom.app U (PiExponentSeshadri.TensorPure.pure M N U m n)) =
      E.hom.app V (PiExponentSeshadri.TensorPure.pure M N V (M.presheaf.map (homOfLE h).op m)
        (N.presheaf.map (homOfLE h).op n)) := by
  have hn := CategoryTheory.congr_fun (E.hom.mapPresheaf.naturality (homOfLE h).op)
    (PiExponentSeshadri.TensorPure.pure M N U m n)
  change E.hom.app V ((moduleTensor X M N).presheaf.map (homOfLE h).op
    (PiExponentSeshadri.TensorPure.pure M N U m n)) =
    X.presheaf.map (homOfLE h).op (E.hom.app U (PiExponentSeshadri.TensorPure.pure M N U m n)) at hn
  exact hn.symm.trans (congrArg (fun z => E.hom.app V z)
    (pure_restrict M N (homOfLE h) m n))

private lemma restrictionMap_cycle {C : Type*} [Category C]
    (F : X.Opensᵒᵖ ⥤ C) {U V : X.Opens} (h : V ≤ U) (k : U ≤ V) :
    F.map (homOfLE h).op ≫ F.map (homOfLE k).op = 𝟙 (F.obj (op U)) := by
  rw [← Functor.map_comp]
  rw [show (homOfLE h).op ≫ (homOfLE k).op = 𝟙 (op U) from Subsingleton.elim _ _]
  exact F.map_id _

lemma inverseOpenFrame_restrict_pairing (E : moduleTensor X M N ≅ O X)
    {U V : X.Opens} (h : V ≤ U) (e : M.restrict U.ι ≅ O U.toScheme)
    (A : V.toScheme.Opens) (m : Γ(M.restrict V.ι,A)) (n : Γ(N.restrict V.ι,A)) :
    E.hom.app (V.ι ''ᵁ A) (PiExponentSeshadri.TensorPure.pure M N (V.ι ''ᵁ A) m n) =
      regularValue (restrictOpenFrame h e).hom A m *
        regularValue (restrictOpenFrame h (inverseOpenFrame E U e)).hom A n := by
  let B := X.homOfLE h ''ᵁ A
  have h₁ : V.ι ''ᵁ A ≤ U.ι ''ᵁ B := by simp [B, ← Scheme.Hom.comp_image]
  have h₂ : U.ι ''ᵁ B ≤ V.ι ''ᵁ A := by simp [B, ← Scheme.Hom.comp_image]
  let m' := M.presheaf.map (homOfLE h₂).op m
  let n' := N.presheaf.map (homOfLE h₂).op n
  have hp := inverseOpenFrame_pairing E U e B m' n'
  have hs := congrArg (fun x : Γ(U.toScheme,B) => X.presheaf.map (homOfLE h₁).op x) hp
  have hs := hs.trans ((X.presheaf.map (homOfLE h₁).op).hom.map_mul _ _)
  have hr := pairing_restrict E h₁ m' n'
  have hm : M.presheaf.map (homOfLE h₁).op m' = m := by
    change (M.presheaf.map _ ≫ M.presheaf.map _) m = m
    exact CategoryTheory.congr_fun (restrictionMap_cycle M.presheaf h₂ h₁) m
  have hn : N.presheaf.map (homOfLE h₁).op n' = n := by
    change (N.presheaf.map _ ≫ N.presheaf.map _) n = n
    exact CategoryTheory.congr_fun (restrictionMap_cycle N.presheaf h₂ h₁) n
  rw [hm, hn] at hr
  dsimp only [regularValue]
  rw [restrictOpenFrame_app, restrictOpenFrame_app]
  exact hr.symm.trans hs

lemma inverseOpenFrame_restrict (E : moduleTensor X M N ≅ O X)
    {U V : X.Opens} (h : V ≤ U) (e : M.restrict U.ι ≅ O U.toScheme) :
    restrictOpenFrame h (inverseOpenFrame E U e) =
      inverseOpenFrame E V (restrictOpenFrame h e) := by
  apply Iso.ext
  ext A n
  let eV := restrictOpenFrame h e
  have h1 := inverseOpenFrame_restrict_pairing E h e A (eV.inv.app A (1 : Γ(V.toScheme,A))) n
  have h2 := inverseOpenFrame_pairing E V eV A (eV.inv.app A (1 : Γ(V.toScheme,A))) n
  have he : regularValue eV.hom A (eV.inv.app A (1 : Γ(V.toScheme,A))) = (1 : Γ(V.toScheme,A)) :=
    congrArg (fun g => g.app A (1 : Γ(V.toScheme,A))) eV.inv_hom_id
  change _ = regularValue eV.hom A (eV.inv.app A (1 : Γ(V.toScheme,A))) * _ at h1
  rw [he, one_mul] at h1 h2
  exact h1.symm.trans h2

end
end PiExponent.InverseFrames

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/InverseFrames.lean <==
import OAI.NumberTheory.PiExponent.Approximation.FrameSubopens
import OAI.NumberTheory.PiExponent.Approximation.TensorPure

namespace OAI

namespace PiExponent.InverseFrames
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames PiExponentSeshadri.TensorPure
variable {X : Scheme.{0}} {M N : X.Modules}

def regularValue {P : X.Modules} (f : P ⟶ O X) (U : X.Opens)
    (x : P.val.obj (op U)) : Γ(X,U) := f.app U x

def pairingFrame (E : moduleTensor X M N ≅ O X) (e : M ≅ O X) : N ≅ O X :=
  (moduleTensorUnit N).symm ≪≫ moduleTensorIso e.symm (Iso.refl N) ≪≫ E

lemma unit_inv_pure (N : X.Modules) (U : X.Opens) (x : N.val.obj (op U)) :
    (moduleTensorUnit N).inv.app U x = PiExponentSeshadri.TensorPure.pure (O X) N U (1 : Γ(X,U)) x := by
  have h : (moduleTensorUnit N).hom.app U (PiExponentSeshadri.TensorPure.pure (O X) N U (1 : Γ(X,U)) x) = x := by
    change (moduleTensorUnit N).hom.app U
      (PiExponentSeshadri.TensorPure.pure (structureSheaf X) N U (1 : Γ(X,U)) x) = x
    exact (unit_pure N U (1 : Γ(X,U)) x).trans (one_smul Γ(X,U) (show Γ(N,U) from x))
  calc
    (moduleTensorUnit N).inv.app U x =
        (moduleTensorUnit N).inv.app U
          ((moduleTensorUnit N).hom.app U (PiExponentSeshadri.TensorPure.pure (O X) N U (1 : Γ(X,U)) x)) :=
      congrArg (fun z => (moduleTensorUnit N).inv.app U z) h.symm
    _ = _ := congrArg (fun f => f.app U (PiExponentSeshadri.TensorPure.pure (O X) N U (1 : Γ(X,U)) x))
      (moduleTensorUnit N).hom_inv_id

lemma pairingFrame_apply (E : moduleTensor X M N ≅ O X) (e : M ≅ O X)
    (U : X.Opens) (x : N.val.obj (op U)) :
    (pairingFrame E e).hom.app U x =
      E.hom.app U (PiExponentSeshadri.TensorPure.pure M N U (e.inv.app U (1 : Γ(X,U))) x) := by
  change E.hom.app U ((moduleTensorMap e.inv (𝟙 N)).app U
    ((moduleTensorUnit N).inv.app U x)) = _
  rw [unit_inv_pure]
  exact congrArg (fun z => E.hom.app U z)
    (PiExponentSeshadri.TensorPure.map_pure e.inv (𝟙 N) U (1 : Γ(X,U)) x)

lemma frame_generator_change (e f : M ≅ O X) :
    f.inv.app ⊤ (1 : Γ(X,⊤)) = (frameChange f e : Γ(X,⊤)) • e.inv.app ⊤ (1 : Γ(X,⊤)) := by
  have h := e.inv.app_smul (r := (frameChange f e : Γ(X,⊤)))
    (x := (1 : Γ(X,⊤)))
  change e.inv.app ⊤ ((frameChange f e : Γ(X,⊤)) * (1 : Γ(X,⊤)) : Γ(X,⊤)) = _ at h
  rw [mul_one] at h
  rw [← h]
  change f.inv.app ⊤ (1 : Γ(X,⊤)) = e.inv.app ⊤ (e.hom.app ⊤ (f.inv.app ⊤ (1 : Γ(X,⊤))))
  exact (congrArg (fun t => t.app ⊤ (f.inv.app ⊤ (1 : Γ(X,⊤)))) e.hom_inv_id).symm

lemma pairingFrame_change_apply (E : moduleTensor X M N ≅ O X)
    (e f : M ≅ O X) (x : N.val.obj (op (⊤ : X.Opens))) :
    regularValue (pairingFrame E f).hom ⊤ x =
      (frameChange f e : Γ(X,⊤)) * regularValue (pairingFrame E e).hom ⊤ x := by
  dsimp only [regularValue]
  have hf := pairingFrame_apply E f ⊤ x
  have he := pairingFrame_apply E e ⊤ x
  have hg := congrArg (fun m => E.hom.app ⊤ (PiExponentSeshadri.TensorPure.pure M N ⊤ m x))
    (frame_generator_change e f)
  have hs := congrArg (fun z => E.hom.app ⊤ z)
    (pure_smul_left M N ⊤ (frameChange f e : Γ(X,⊤)) (e.inv.app ⊤ (1 : Γ(X,⊤))) x)
  have hm := E.hom.app_smul (r := (frameChange f e : Γ(X,⊤)))
    (x := PiExponentSeshadri.TensorPure.pure M N ⊤ (e.inv.app ⊤ (1 : Γ(X,⊤))) x)
  exact hf.trans (hg.trans (hs.trans (hm.trans
    (congrArg (fun a : Γ(X,⊤) => (frameChange f e : Γ(X,⊤)) * a) he.symm))))

lemma pairingFrame_frameChange (E : moduleTensor X M N ≅ O X)
    (e f : M ≅ O X) :
    frameChange (pairingFrame E e) (pairingFrame E f) = frameChange f e := by
  apply Units.ext
  change (pairingFrame E f).hom.app ⊤ ((pairingFrame E e).inv.app ⊤ (1 : Γ(X,⊤))) = _
  change regularValue (pairingFrame E f).hom ⊤ ((pairingFrame E e).inv.app ⊤ (1 : Γ(X,⊤))) = _
  erw [pairingFrame_change_apply]
  have h := congrArg (fun t => t.app ⊤ (1 : Γ(X,⊤))) (pairingFrame E e).inv_hom_id
  change (pairingFrame E e).hom.app ⊤ ((pairingFrame E e).inv.app ⊤ (1 : Γ(X,⊤))) = (1 : Γ(X,⊤)) at h
  have hv : regularValue (pairingFrame E e).hom ⊤
      ((pairingFrame E e).inv.app ⊤ (1 : Γ(X,⊤))) = 1 := h
  rw [hv, mul_one]

lemma pairing_apply (E : moduleTensor X M N ≅ O X) (e : M ≅ O X)
    (U : X.Opens) (m : M.val.obj (op U)) (n : N.val.obj (op U)) :
    regularValue E.hom U (PiExponentSeshadri.TensorPure.pure M N U m n) =
      regularValue e.hom U m * regularValue (pairingFrame E e).hom U n := by
  have hm : m = (regularValue e.hom U m) • e.inv.app U (1 : Γ(X,U)) := by
    have h := e.inv.app_smul (r := (regularValue e.hom U m))
      (x := (1 : Γ(X,U)))
    change e.inv.app U (regularValue e.hom U m * (1 : Γ(X,U)) : Γ(X,U)) = _ at h
    rw [mul_one] at h
    rw [← h]
    exact (congrArg (fun t => t.app U m) e.hom_inv_id).symm
  calc
    regularValue E.hom U (PiExponentSeshadri.TensorPure.pure M N U m n) =
        regularValue E.hom U (PiExponentSeshadri.TensorPure.pure M N U ((regularValue e.hom U m) • e.inv.app U (1 : Γ(X,U))) n) :=
      congrArg (fun z => regularValue E.hom U (PiExponentSeshadri.TensorPure.pure M N U z n)) hm
    _ = (regularValue e.hom U m) * regularValue E.hom U (PiExponentSeshadri.TensorPure.pure M N U (e.inv.app U (1 : Γ(X,U))) n) := by
      erw [pure_smul_left]
      exact E.hom.app_smul _ _
    _ = _ := by
      dsimp only [regularValue]
      rw [pairingFrame_apply]

lemma pairing_inverse_generator (E : moduleTensor X M N ≅ O X) (e : M ≅ O X)
    (U : X.Opens) (m : M.val.obj (op U)) :
    E.hom.app U (PiExponentSeshadri.TensorPure.pure M N U m ((pairingFrame E e).inv.app U (1 : Γ(X,U)))) = e.hom.app U m := by
  change regularValue E.hom U _ = regularValue e.hom U m
  erw [pairing_apply]
  have h := congrArg (fun t => t.app U (1 : Γ(X,U))) (pairingFrame E e).inv_hom_id
  change (pairingFrame E e).hom.app U ((pairingFrame E e).inv.app U (1 : Γ(X,U))) = (1 : Γ(X,U)) at h
  have hv : regularValue (pairingFrame E e).hom U
      ((pairingFrame E e).inv.app U (1 : Γ(X,U))) = 1 := h
  rw [hv, mul_one]

def dualMap (E : moduleTensor X M N ≅ O X) (s : O X ⟶ M) : N ⟶ O X :=
  (moduleTensorUnit N).inv ≫ moduleTensorMap s (𝟙 N) ≫ E.hom

lemma dualMap_apply (E : moduleTensor X M N ≅ O X) (s : O X ⟶ M)
    (U : X.Opens) (n : N.val.obj (op U)) :
    (dualMap E s).app U n = E.hom.app U (PiExponentSeshadri.TensorPure.pure M N U (s.app U (1 : Γ(X,U))) n) := by
  change E.hom.app U ((moduleTensorMap s (𝟙 N)).app U
    ((moduleTensorUnit N).inv.app U n)) = _
  rw [unit_inv_pure]
  exact congrArg (fun z => E.hom.app U z)
    (PiExponentSeshadri.TensorPure.map_pure s (𝟙 N) U (1 : Γ(X,U)) n)

lemma dualMap_coefficient (E : moduleTensor X M N ≅ O X) (e : M ≅ O X)
    (s : O X ⟶ M) :
    endValue ((pairingFrame E e).inv ≫ dualMap E s) = coefficient e s := by
  change (dualMap E s).app ⊤ ((pairingFrame E e).inv.app ⊤ (1 : Γ(X,⊤))) = e.hom.app ⊤ (s.app ⊤ (1 : Γ(X,⊤)))
  exact (dualMap_apply E s ⊤ ((pairingFrame E e).inv.app ⊤ (1 : Γ(X,⊤)))).trans
    (pairing_inverse_generator E e ⊤ (s.app ⊤ (1 : Γ(X,⊤))))

def restrictPairing (E : moduleTensor X M N ≅ O X) (U : X.Opens) :
    moduleTensor U.toScheme (M.restrict U.ι) (N.restrict U.ι) ≅ O U.toScheme :=
  (moduleTensorRestrict U M N).symm ≪≫
    (Scheme.Modules.restrictFunctor U.ι).mapIso E ≪≫ Scheme.Modules.restrictUnitIso U.ι

def inverseOpenFrame (E : moduleTensor X M N ≅ O X) (U : X.Opens)
    (e : M.restrict U.ι ≅ O U.toScheme) : N.restrict U.ι ≅ O U.toScheme :=
  pairingFrame (restrictPairing E U) e

lemma inverseOpenFrame_frameChange (E : moduleTensor X M N ≅ O X) (U : X.Opens)
    (e f : M.restrict U.ι ≅ O U.toScheme) :
    frameChange (inverseOpenFrame E U e) (inverseOpenFrame E U f) = frameChange f e :=
  pairingFrame_frameChange (restrictPairing E U) e f

end
end PiExponent.InverseFrames

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/LineClosedUnit.lean <==
import OAI.NumberTheory.PiExponent.Approximation.CoherentTwistPresentation
import OAI.NumberTheory.PiExponent.Approximation.OpenPullbackUnit
import OAI.NumberTheory.PiExponent.LocalAlgebra.IdealModule

namespace OAI


namespace PiExponentSeshadri.LineClosedUnit
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace Opposite
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
variable {X Y : Scheme.{0}} (f : X ⟶ Y)

def map (L : LineBundle Y) : L.sheaf ⟶
    (Scheme.Modules.pushforward f).obj ((Scheme.Modules.pullback f).obj L.sheaf) :=
  (Scheme.Modules.pullbackPushforwardAdjunction f).unit.app L.sheaf

def frame (L : LineBundle Y) (U : Y.Opens) (e : L.sheaf.restrict U.ι ≅ O U.toScheme) :
    ((Scheme.Modules.pushforward f).obj ((Scheme.Modules.pullback f).obj L.sheaf)).restrict U.ι ≅
      (Scheme.Modules.pushforward (f ∣_ U)).obj (O (f ⁻¹ᵁ U).toScheme) :=
  OpenBaseChange.iso f U _ ≪≫
    (Scheme.Modules.pushforward (f ∣_ U)).mapIso
      ((OpenBaseChange.leftSquare f U).app L.sheaf).symm ≪≫
    (Scheme.Modules.pushforward (f ∣_ U)).mapIso (pullbackFrame (f ∣_ U) e)

lemma framed_map (L : LineBundle Y) (U : Y.Opens)
    (e : L.sheaf.restrict U.ι ≅ O U.toScheme) :
    e.inv ≫ (Scheme.Modules.restrictFunctor U.ι).map (map f L) ≫
      (frame f L U e).hom = IdealModule.structureMap (f ∣_ U) := by
  dsimp only [map, IdealModule.structureMap]
  have hu := OpenBaseChange.unit_compatibility f U L.sheaf
  have hn := (Scheme.Modules.pullbackPushforwardAdjunction (f ∣_ U)).unit_naturality e.hom
  have hb := pullbackUnit_adjunction (f ∣_ U)
  rw [Adjunction.homEquiv_unit] at hb
  dsimp only [frame, Iso.trans_hom, Functor.mapIso_hom, Iso.symm_hom]
  simp only [← Category.assoc]
  rw [Category.assoc e.inv, hu]
  simp only [Category.assoc]
  have hec : (OpenBaseChange.leftSquare f U).hom.app L.sheaf ≫
      ((OpenBaseChange.leftSquare f U).app L.sheaf).inv = 𝟙 _ :=
    ((OpenBaseChange.leftSquare f U).app L.sheaf).hom_inv_id
  rw [← Functor.map_comp_assoc, hec]
  erw [CategoryTheory.Functor.map_id, Category.id_comp]
  change e.inv ≫ (Scheme.Modules.pullbackPushforwardAdjunction (f ∣_ U)).unit.app _ ≫
    (Scheme.Modules.pushforward (f ∣_ U)).map
      ((Scheme.Modules.pullback (f ∣_ U)).map e.hom ≫ (pullbackUnitIso (f ∣_ U)).hom) = _
  rw [Functor.map_comp]
  have hn' := congrArg (fun t => e.inv ≫ t ≫
    (Scheme.Modules.pushforward (f ∣_ U)).map (pullbackUnitIso (f ∣_ U)).hom) hn
  simp only [Category.assoc, hb] at hn'
  exact hn'.trans (e.inv_hom_id_assoc _)

theorem epi [IsClosedImmersion f] (L : LineBundle Y) : Epi (map f L) := by
  apply PiExponent.CoherentTwist.epi_of_local
  intro y
  obtain ⟨U,hy,⟨e⟩⟩ := L.locallyRankOne y
  refine ⟨U,hy,?_⟩
  have hg : Epi (IdealModule.structureMap (f ∣_ U)) := IdealModule.structureMap_epi _
  have he := framed_map f L U e
  have : Epi (e.inv ≫ (Scheme.Modules.restrictFunctor U.ι).map (map f L) ≫
    (frame f L U e).hom) := he.symm ▸ hg
  have h1 : Epi ((Scheme.Modules.restrictFunctor U.ι).map (map f L) ≫
      (frame f L U e).hom) := epi_of_epi e.inv _
  exact (epi_comp_iff_of_isIso _ _).mp h1

end
end PiExponentSeshadri.LineClosedUnit

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/LinePowerLaws.lean <==
import OAI.NumberTheory.PiExponent.Approximation.CoherentTwistPresentation

namespace OAI

noncomputable section

universe u v

namespace PiExponent.NumericalAmpleness
open CategoryTheory AlgebraicGeometry
lemma isIso_of_locally_isIso {X : Scheme} {M N : X.Modules} (f : M ⟶ N)
    (h : ∀ x : X, ∃ U : X.Opens, x ∈ U ∧ IsIso ((Scheme.Modules.restrictFunctor U.ι).map f)) :
    IsIso f := by
  have : Mono f := PiExponent.CoherentTwist.mono_of_local f (fun x => by
    obtain ⟨U,hx,hi⟩ := h x
    have := hi
    exact ⟨U,hx,inferInstance⟩)
  have : Epi f := PiExponent.CoherentTwist.epi_of_local f (fun x => by
    obtain ⟨U,hx,hi⟩ := h x
    have := hi
    exact ⟨U,hx,inferInstance⟩)
  exact isIso_of_mono_of_epi f
end PiExponent.NumericalAmpleness

namespace PiExponentSeshadri.TensorLocalization
open CategoryTheory MonoidalCategory
universe v' u'
variable {C : Type u} [Category.{v} C] [MonoidalCategory C]
  {D : Type u'} [Category.{v'} D] (F : C ⥤ D)

lemma map_tensor_right_unit {P Q L : C} (f : P ⟶ Q) (e : L ≅ 𝟙_ C)
    [IsIso (F.map f)] : IsIso (F.map (f ⊗ₘ 𝟙 L)) := by
  let ε (A : C) : A ⊗ L ≅ A := tensorIso (Iso.refl A) e ≪≫ ρ_ A
  have h : (f ⊗ₘ 𝟙 L) ≫ (ε Q).hom = (ε P).hom ≫ f := by
    simp only [ε, Iso.trans_hom, tensorIso_hom, Iso.refl_hom]
    rw [← Category.assoc, tensorHom_comp_tensorHom, Category.comp_id, Category.id_comp]
    have ht : f ⊗ₘ e.hom = (𝟙 P ⊗ₘ e.hom) ≫ (f ⊗ₘ 𝟙 (𝟙_ C)) := by
      rw [tensorHom_comp_tensorHom]
      simp only [Category.id_comp, Category.comp_id]
    rw [ht, Category.assoc, tensorHom_id, rightUnitor_naturality, Category.assoc]
  have hh : IsIso (F.map ((f ⊗ₘ 𝟙 L) ≫ (ε Q).hom)) := by
    rw [h, F.map_comp]
    infer_instance
  rw [F.map_comp] at hh
  exact (isIso_comp_right_iff _ _).mp hh

end PiExponentSeshadri.TensorLocalization

namespace PiExponentSeshadri.Geometry

section
open CategoryTheory AlgebraicGeometry TopologicalSpace MonoidalCategory
open scoped AlgebraicGeometry
variable {X : Scheme}

lemma sheafification_tensor_right_isIso
    {P Q : PresheafOfModules X.ringCatSheaf.obj} (f : P ⟶ Q) (L : LineBundle X)
    [IsIso ((PresheafOfModules.sheafification (𝟙 X.ringCatSheaf.obj)).map f)] :
    IsIso ((PresheafOfModules.sheafification (𝟙 X.ringCatSheaf.obj)).map
      (PresheafOfModulesOfCommRing.Monoidal.tensorHom (R := X.presheaf) f (𝟙 L.sheaf.val))) := by
  let F : PresheafOfModules X.ringCatSheaf.obj ⥤ X.Modules :=
    PresheafOfModules.sheafification (𝟙 X.ringCatSheaf.obj)
  apply PiExponent.NumericalAmpleness.isIso_of_locally_isIso
  intro x
  obtain ⟨U, hx, ⟨e⟩⟩ := L.locallyRankOne x
  refine ⟨U, hx, ?_⟩
  let R : PresheafOfModules X.ringCatSheaf.obj ⥤
      PresheafOfModules U.toScheme.ringCatSheaf.obj := modulePresheafRestrict U.ι
  let S : PresheafOfModules U.toScheme.ringCatSheaf.obj ⥤ U.toScheme.Modules :=
    PresheafOfModules.sheafification (𝟙 U.toScheme.ringCatSheaf.obj)
  let : MonoidalCategory (PresheafOfModules U.toScheme.ringCatSheaf.obj) :=
    PresheafOfModulesOfCommRing.monoidalCategory (R := U.toScheme.presheaf)
  have hf : IsIso (S.map (R.map f)) := by
    apply (NatIso.isIso_map_iff (moduleSheafificationRestrict U.ι) f).mp
    change IsIso ((Scheme.Modules.restrictFunctor U.ι).map (F.map f))
    let : IsIso (F.map f) := inferInstanceAs
      (IsIso ((PresheafOfModules.sheafification (𝟙 X.ringCatSheaf.obj)).map f))
    exact (Scheme.Modules.restrictFunctor U.ι).map_isIso (F.map f)
  let ep : R.obj L.sheaf.val ≅ 𝟙_ (PresheafOfModules U.toScheme.ringCatSheaf.obj) :=
    (SheafOfModules.forget _).mapIso e
  have ht : IsIso (S.map ((R.map f) ⊗ₘ 𝟙 (R.obj L.sheaf.val))) :=
    TensorLocalization.map_tensor_right_unit S (R.map f) ep
  apply (NatIso.isIso_map_iff (moduleSheafificationRestrict U.ι) _).mpr
  let g := PresheafOfModulesOfCommRing.Monoidal.tensorHom (R := X.presheaf) f (𝟙 L.sheaf.val)
  change IsIso (S.map (R.map g))
  have heq := modulePresheafTensorRestrict_natural U f (𝟙 L.sheaf.val)
  let : IsIso (S.map (modulePresheafTensorRestrict U P L.sheaf.val).hom) :=
    (S.mapIso (modulePresheafTensorRestrict U P L.sheaf.val)).isIso_hom
  let : IsIso (S.map (modulePresheafTensorRestrict U Q L.sheaf.val).hom) :=
    (S.mapIso (modulePresheafTensorRestrict U Q L.sheaf.val)).isIso_hom
  have hcomp : IsIso (S.map (R.map g ≫
      (modulePresheafTensorRestrict U Q L.sheaf.val).hom)) := by
    erw [heq, S.map_comp]
    have ht' : IsIso (S.map
        (PresheafOfModulesOfCommRing.Monoidal.tensorHom (R := U.toScheme.presheaf)
          (R.map f) (R.map (𝟙 L.sheaf.val)))) := by
      rw [R.map_id]
      exact ht
    exact (inferInstance : IsIso (C := U.toScheme.Modules)
      (S.map (modulePresheafTensorRestrict U P L.sheaf.val).hom ≫ S.map
        (PresheafOfModulesOfCommRing.Monoidal.tensorHom (R := U.toScheme.presheaf)
          (R.map f) (R.map (𝟙 L.sheaf.val)))))
  erw [S.map_comp] at hcomp
  exact (isIso_comp_right_iff (C := U.toScheme.Modules) _ _).mp hcomp

end

open CategoryTheory AlgebraicGeometry TopologicalSpace MonoidalCategory BraidedCategory
open scoped AlgebraicGeometry
variable {X : Scheme}

lemma sheafification_tensor_left_isIso
    {P Q : PresheafOfModules X.ringCatSheaf.obj} (f : P ⟶ Q) (L : LineBundle X)
    [IsIso ((PresheafOfModules.sheafification (𝟙 X.ringCatSheaf.obj)).map f)] :
    IsIso ((PresheafOfModules.sheafification (𝟙 X.ringCatSheaf.obj)).map
      (PresheafOfModulesOfCommRing.Monoidal.tensorHom (R := X.presheaf) (𝟙 L.sheaf.val) f)) := by
  let : MonoidalCategory (PresheafOfModules X.ringCatSheaf.obj) :=
    PresheafOfModulesOfCommRing.monoidalCategory (R := X.presheaf)
  let : SymmetricCategory (PresheafOfModules X.ringCatSheaf.obj) :=
    PresheafOfModulesOfCommRing.symmetricCategory (R := X.presheaf)
  let F : PresheafOfModules X.ringCatSheaf.obj ⥤ X.Modules :=
    PresheafOfModules.sheafification (𝟙 X.ringCatSheaf.obj)
  have : IsIso (F.map (f ⊗ₘ 𝟙 L.sheaf.val)) := sheafification_tensor_right_isIso f L
  let : IsIso (F.map (β_ L.sheaf.val P).hom) :=
    (F.mapIso (β_ L.sheaf.val P)).isIso_hom
  have h : IsIso (F.map ((𝟙 L.sheaf.val ⊗ₘ f) ≫ (β_ L.sheaf.val Q).hom)) := by
    rw [braiding_naturality, F.map_comp]
    exact (inferInstance : IsIso (C := X.Modules)
      (F.map (β_ L.sheaf.val P).hom ≫ F.map (f ⊗ₘ 𝟙 L.sheaf.val)))
  rw [F.map_comp] at h
  exact (isIso_comp_right_iff _ _).mp h

def sheafificationTensorRight (P : PresheafOfModules X.ringCatSheaf.obj)
    (L : LineBundle X) :
    (PresheafOfModules.sheafification (𝟙 X.ringCatSheaf.obj)).obj
      (PresheafOfModulesOfCommRing.Monoidal.tensorObj (R := X.presheaf) P L.sheaf.val) ≅
    moduleTensor X ((PresheafOfModules.sheafification (𝟙 X.ringCatSheaf.obj)).obj P)
      L.sheaf := by
  let F := PresheafOfModules.sheafification (𝟙 X.ringCatSheaf.obj)
  let η := (PresheafOfModules.sheafificationAdjunction (𝟙 X.ringCatSheaf.obj)).unit.app P
  have : IsIso (F.map η) :=
    isIso_of_comp_hom_eq_id _
      ((PresheafOfModules.sheafificationAdjunction (𝟙 X.ringCatSheaf.obj)).left_triangle_components P)
  let ht : IsIso (F.map (PresheafOfModulesOfCommRing.Monoidal.tensorHom
      (R := X.presheaf) η (𝟙 L.sheaf.val))) := sheafification_tensor_right_isIso η L
  exact @asIso _ _ _ _ (F.map (PresheafOfModulesOfCommRing.Monoidal.tensorHom (R := X.presheaf)
    η (𝟙 L.sheaf.val))) ht

def sheafificationTensorLeft (P : PresheafOfModules X.ringCatSheaf.obj)
    (L : LineBundle X) :
    (PresheafOfModules.sheafification (𝟙 X.ringCatSheaf.obj)).obj
      (PresheafOfModulesOfCommRing.Monoidal.tensorObj (R := X.presheaf) L.sheaf.val P) ≅
    moduleTensor X L.sheaf
      ((PresheafOfModules.sheafification (𝟙 X.ringCatSheaf.obj)).obj P) := by
  let F := PresheafOfModules.sheafification (𝟙 X.ringCatSheaf.obj)
  let η := (PresheafOfModules.sheafificationAdjunction (𝟙 X.ringCatSheaf.obj)).unit.app P
  have : IsIso (F.map η) :=
    isIso_of_comp_hom_eq_id _
      ((PresheafOfModules.sheafificationAdjunction (𝟙 X.ringCatSheaf.obj)).left_triangle_components P)
  let ht : IsIso (F.map (PresheafOfModulesOfCommRing.Monoidal.tensorHom
      (R := X.presheaf) (𝟙 L.sheaf.val) η)) := sheafification_tensor_left_isIso η L
  exact @asIso _ _ _ _ (F.map (PresheafOfModulesOfCommRing.Monoidal.tensorHom (R := X.presheaf)
    (𝟙 L.sheaf.val) η)) ht

def lineTensorAssoc (L M N : LineBundle X) :
    moduleTensor X (moduleTensor X L.sheaf M.sheaf) N.sheaf ≅
      moduleTensor X L.sheaf (moduleTensor X M.sheaf N.sheaf) := by
  let : MonoidalCategory (PresheafOfModules X.ringCatSheaf.obj) :=
    PresheafOfModulesOfCommRing.monoidalCategory (R := X.presheaf)
  exact (sheafificationTensorRight (L.sheaf.val ⊗ M.sheaf.val) N).symm ≪≫
    (PresheafOfModules.sheafification (𝟙 X.ringCatSheaf.obj)).mapIso
      (α_ L.sheaf.val M.sheaf.val N.sheaf.val) ≪≫
    sheafificationTensorLeft (M.sheaf.val ⊗ N.sheaf.val) L

def linePowerAdd (L : LineBundle X) : ∀ m n : ℕ,
    modulePow X L.sheaf (m + n) ≅
      moduleTensor X (modulePow X L.sheaf m) (modulePow X L.sheaf n)
  | 0, n => by
      simpa only [Nat.zero_add, modulePow, structureSheaf] using (moduleTensorUnit (modulePow X L.sheaf n)).symm
  | m + 1, n => by
      rw [Nat.succ_add]
      exact moduleTensorIso (Iso.refl _) (linePowerAdd L m n) ≪≫
        (lineTensorAssoc L (L.pow m) (L.pow n)).symm

def linePowerMul (L : LineBundle X) (m : ℕ) : ∀ n : ℕ,
    modulePow X (modulePow X L.sheaf m) n ≅ modulePow X L.sheaf (m * n)
  | 0 => Iso.refl _
  | n + 1 => by
      rw [Nat.mul_succ, Nat.add_comm (m * n) m]
      exact moduleTensorIso (Iso.refl _) (linePowerMul L m n) ≪≫
        (linePowerAdd L m (m * n)).symm

end PiExponentSeshadri.Geometry

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/LinePullback.lean <==
import Mathlib.Algebra.Category.ModuleCat.Sheaf.PullbackFree
import OAI.NumberTheory.PiExponent.Geometry.LineBundleTensor

namespace OAI

namespace PiExponentSeshadri.Geometry
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace
variable {X Y : Scheme.{0}}

instance opensMap_final (f : Y ⟶ X) : (Opens.map f.base).Final := by
  let : PreservesLimit (Functor.empty.{0} X.Opens) (Opens.map f.base) := by
    apply preservesLimit_of_preserves_limit_cone (isTerminalTop (α := X.Opens))
    exact (isLimitMapConeEmptyConeEquiv (Opens.map f.base) (⊤ : X.Opens)).symm isTerminalTop
  infer_instance

def pullbackRestrictIso (f : Y ⟶ X) (L : X.Modules) (U : X.Opens) :
    ((Scheme.Modules.pullback f).obj L).restrict (f ⁻¹ᵁ U).ι ≅
      (Scheme.Modules.pullback (f ∣_ U)).obj (L.restrict U.ι) :=
  (Scheme.Modules.restrictFunctorIsoPullback (f ⁻¹ᵁ U).ι).app _ ≪≫
  (Scheme.Modules.pullbackComp (f ⁻¹ᵁ U).ι f).app L ≪≫
  (Scheme.Modules.pullbackCongr (morphismRestrict_ι f U).symm).app L ≪≫
  ((Scheme.Modules.pullbackComp (f ∣_ U) U.ι).app L).symm ≪≫
  (Scheme.Modules.pullback (f ∣_ U)).mapIso
    ((Scheme.Modules.restrictFunctorIsoPullback U.ι).app L).symm

def LineBundle.pullback (L : LineBundle X) (f : Y ⟶ X) : LineBundle Y where
  sheaf := (Scheme.Modules.pullback f).obj L.sheaf
  locallyRankOne y := by
    obtain ⟨U,hy,⟨e⟩⟩ := L.locallyRankOne (f y)
    refine ⟨f ⁻¹ᵁ U,hy,⟨pullbackRestrictIso f L.sheaf U ≪≫
      (Scheme.Modules.pullback (f ∣_ U)).mapIso e ≪≫ ?_⟩⟩
    letI : (Opens.map (f ∣_ U).base).Final := opensMap_final (f ∣_ U)
    letI : (SheafOfModules.pushforward (f ∣_ U).toRingCatSheafHom).IsRightAdjoint :=
      inferInstanceAs (Scheme.Modules.pushforward (f ∣_ U)).IsRightAdjoint
    let hu : IsIso (SheafOfModules.pullbackObjUnitToUnit (f ∣_ U).toRingCatSheafHom) :=
      SheafOfModules.instIsIsoPullbackObjUnitToUnitOfFinal (f ∣_ U).toRingCatSheafHom
    let a : (SheafOfModules.pullback (f ∣_ U).toRingCatSheafHom).obj
        (SheafOfModules.unit U.toScheme.ringCatSheaf) ≅
        SheafOfModules.unit (f ⁻¹ᵁ U).toScheme.ringCatSheaf :=
      @asIso _ _ _ _ (SheafOfModules.pullbackObjUnitToUnit (f ∣_ U).toRingCatSheafHom) hu
    exact { hom := a.hom, inv := a.inv, hom_inv_id := a.hom_inv_id, inv_hom_id := a.inv_hom_id }

end
end PiExponentSeshadri.Geometry

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/LinePullbackPowers.lean <==
import OAI.NumberTheory.PiExponent.Approximation.SectionOpens
import OAI.NumberTheory.PiExponent.Approximation.TensorOpenBaseChange

namespace OAI

noncomputable section

namespace PiExponentSeshadri.PullbackTensor
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace Opposite MonoidalCategory
open PiExponentSeshadri.Geometry PiExponentSeshadri.TensorPure PiExponentSeshadri.Frames
variable {X Y : Scheme.{0}} (f : X ⟶ Y) (U : Y.Opens)

def hom (M N : Y.Modules) : (Scheme.Modules.pullback f).obj (moduleTensor Y M N) ⟶
    moduleTensor X ((Scheme.Modules.pullback f).obj M) ((Scheme.Modules.pullback f).obj N) :=
  ((Scheme.Modules.pullbackPushforwardAdjunction f).homEquiv _ _).symm
    (moduleTensorMap ((Scheme.Modules.pullbackPushforwardAdjunction f).unit.app M)
      ((Scheme.Modules.pullbackPushforwardAdjunction f).unit.app N) ≫
      PushforwardTensor.hom f _ _)

lemma unit_hom (M N : Y.Modules) :
    (Scheme.Modules.pullbackPushforwardAdjunction f).unit.app (moduleTensor Y M N) ≫
      (Scheme.Modules.pushforward f).map (hom f M N) =
    moduleTensorMap ((Scheme.Modules.pullbackPushforwardAdjunction f).unit.app M)
      ((Scheme.Modules.pullbackPushforwardAdjunction f).unit.app N) ≫
      PushforwardTensor.hom f _ _ :=
  ((Scheme.Modules.pullbackPushforwardAdjunction f).homEquiv _ _).apply_symm_apply _

@[reassoc] lemma naturality {M N P Q : Y.Modules} (a : M ⟶ P) (b : N ⟶ Q) :
    (Scheme.Modules.pullback f).map (moduleTensorMap a b) ≫ hom f P Q =
      hom f M N ≫ moduleTensorMap ((Scheme.Modules.pullback f).map a)
        ((Scheme.Modules.pullback f).map b) := by
  apply ((Scheme.Modules.pullbackPushforwardAdjunction f).homEquiv _ _).injective
  rw [Adjunction.homEquiv_naturality_left,Adjunction.homEquiv_naturality_right]
  simp only [hom,Equiv.apply_symm_apply]
  rw [← Category.assoc,← moduleTensorMap_comp]
  rw [Category.assoc,← PushforwardTensor.naturality,← Category.assoc,← moduleTensorMap_comp]
  rw [← (Scheme.Modules.pullbackPushforwardAdjunction f).unit_naturality,
    ← (Scheme.Modules.pullbackPushforwardAdjunction f).unit_naturality]

lemma unit_pure_structure (Z : Scheme.{0}) (U : Z.Opens)
    (a b : (O Z).val.obj (op U)) :
    (moduleTensorUnit (O Z)).hom.app U (pure (O Z) (O Z) U a b) =
      (show Γ(Z,U) from a) * (show Γ(Z,U) from b) :=
  TensorPure.unit_pure (O Z) U a b

lemma unit_compatibility :
    hom f (O Y) (O Y) ≫
      (moduleTensorIso (pullbackUnitIso f) (pullbackUnitIso f)).hom ≫
      (moduleTensorUnit (O X)).hom =
    (Scheme.Modules.pullback f).map (moduleTensorUnit (O Y)).hom ≫
      (pullbackUnitIso f).hom := by
  apply ((Scheme.Modules.pullbackPushforwardAdjunction f).homEquiv _ _).injective
  let adj := Scheme.Modules.pullbackPushforwardAdjunction f
  have hl := adj.homEquiv_naturality_left (moduleTensorUnit (O Y)).hom
    (pullbackUnitIso f).hom
  have hr := adj.homEquiv_naturality_right (hom f (O Y) (O Y))
    ((moduleTensorIso (pullbackUnitIso f) (pullbackUnitIso f)).hom ≫
      (moduleTensorUnit (O X)).hom)
  have hu := congrArg (fun q => (moduleTensorUnit (O Y)).hom ≫ q)
    (pullbackUnit_adjunction f)
  refine hr.trans (Eq.trans ?_ (hu.symm.trans hl.symm))
  simp only [adj, hom, Equiv.apply_symm_apply]
  apply TensorPure.hom_ext
  intro U a b
  change (moduleTensorUnit (O X)).hom.app (f ⁻¹ᵁ U)
    ((moduleTensorMap (pullbackUnitIso f).hom (pullbackUnitIso f).hom).app (f ⁻¹ᵁ U)
      ((PushforwardTensor.hom f _ _).app U ((moduleTensorMap _ _).app U
        (pure (O Y) (O Y) U a b)))) =
    (f.app U) ((moduleTensorUnit (O Y)).hom.app U (pure (O Y) (O Y) U a b))
  let η := (Scheme.Modules.pullbackPushforwardAdjunction f).unit.app (O Y)
  let m := η.app U a
  let n := η.app U b
  have h₁ := congrArg (fun z => (moduleTensorUnit (O X)).hom.app (f ⁻¹ᵁ U)
    ((moduleTensorMap (pullbackUnitIso f).hom (pullbackUnitIso f).hom).app (f ⁻¹ᵁ U)
      ((PushforwardTensor.hom f _ _).app U z)))
    (TensorPure.map_pure η η U a b)
  have h₂ := congrArg (fun z => (moduleTensorUnit (O X)).hom.app (f ⁻¹ᵁ U)
    ((moduleTensorMap (pullbackUnitIso f).hom (pullbackUnitIso f).hom).app (f ⁻¹ᵁ U) z))
    (PushforwardTensor.hom_pure f ((Scheme.Modules.pullback f).obj (O Y))
      ((Scheme.Modules.pullback f).obj (O Y)) U m n)
  have h₃ := congrArg (fun z => (moduleTensorUnit (O X)).hom.app (f ⁻¹ᵁ U) z)
    (TensorPure.map_pure (pullbackUnitIso f).hom (pullbackUnitIso f).hom (f ⁻¹ᵁ U) m n)
  refine h₁.trans (h₂.trans (h₃.trans ((unit_pure_structure X (f ⁻¹ᵁ U) _ _).trans ?_)))
  have hy := congrArg (fun z => (f.app U) z) (unit_pure_structure Y U a b)
  refine Eq.trans ?_ hy.symm
  have hu := congrArg (fun q => q.app U) (pullbackUnit_adjunction f)
  have ha := congrArg (fun q => q a) hu
  have hb := congrArg (fun q => q b) hu
  change (pullbackUnitIso f).hom.app (f ⁻¹ᵁ U)
    (((Scheme.Modules.pullbackPushforwardAdjunction f).unit.app (O Y)).app U a) =
    (f.app U) a at ha
  change (pullbackUnitIso f).hom.app (f ⁻¹ᵁ U)
    (((Scheme.Modules.pullbackPushforwardAdjunction f).unit.app (O Y)).app U b) =
    (f.app U) b at hb
  exact (congrArg₂ (fun a b : Γ(X,f ⁻¹ᵁ U) => a * b) ha hb).trans
    (map_mul (f.app U).hom (show Γ(Y,U) from a) (show Γ(Y,U) from b)).symm

instance unit_isIso : IsIso (hom f (O Y) (O Y)) := by
  let e := (Scheme.Modules.pullback f).mapIso (moduleTensorUnit (O Y)) ≪≫
    pullbackUnitIso f
  let d := moduleTensorIso (pullbackUnitIso f) (pullbackUnitIso f) ≪≫
    moduleTensorUnit (O X)
  have hi : IsIso (hom f (O Y) (O Y) ≫ d.hom) := by
    change IsIso (hom f (O Y) (O Y) ≫
      (moduleTensorIso (pullbackUnitIso f) (pullbackUnitIso f)).hom ≫
      (moduleTensorUnit (O X)).hom)
    rw [unit_compatibility]
    exact e.isIso_hom
  let hd : IsIso (C := X.Modules) d.hom := d.isIso_hom
  exact (@isIso_comp_right_iff X.Modules _ _ _ _ _ _ hd).mp hi

lemma open_transpose (M : Y.Modules) :
    (Scheme.Modules.pullbackPushforwardAdjunction (f ∣_ U)).homEquiv _ _
      ((OpenBaseChange.leftSquare f U).hom.app M) =
    (Scheme.Modules.restrictFunctor U.ι).map
      ((Scheme.Modules.pullbackPushforwardAdjunction f).unit.app M) ≫
        (OpenBaseChange.iso f U ((Scheme.Modules.pullback f).obj M)).hom :=
  (OpenBaseChange.unit_compatibility f U M).symm

lemma restrict_compatibility (M N : Y.Modules) :
    (OpenBaseChange.leftSquare f U).hom.app (moduleTensor Y M N) ≫
      (Scheme.Modules.restrictFunctor (f ⁻¹ᵁ U).ι).map (hom f M N) ≫
      (moduleTensorRestrict (f ⁻¹ᵁ U) ((Scheme.Modules.pullback f).obj M)
        ((Scheme.Modules.pullback f).obj N)).hom =
    (Scheme.Modules.pullback (f ∣_ U)).map (moduleTensorRestrict U M N).hom ≫
      hom (f ∣_ U) (M.restrict U.ι) (N.restrict U.ι) ≫
      moduleTensorMap ((OpenBaseChange.leftSquare f U).hom.app M)
        ((OpenBaseChange.leftSquare f U).hom.app N) := by
  apply ((Scheme.Modules.pullbackPushforwardAdjunction (f ∣_ U)).homEquiv _ _).injective
  conv_rhs => rw [Adjunction.homEquiv_naturality_left,
    Adjunction.homEquiv_naturality_right]
  conv_lhs => rw [Adjunction.homEquiv_naturality_right]
  rw [open_transpose]
  have ht : (Scheme.Modules.pullbackPushforwardAdjunction (f ∣_ U)).homEquiv _ _
      (hom (f ∣_ U) (M.restrict U.ι) (N.restrict U.ι)) =
      moduleTensorMap ((Scheme.Modules.pullbackPushforwardAdjunction (f ∣_ U)).unit.app (M.restrict U.ι))
        ((Scheme.Modules.pullbackPushforwardAdjunction (f ∣_ U)).unit.app (N.restrict U.ι)) ≫
        PushforwardTensor.hom (f ∣_ U) _ _ := Equiv.apply_symm_apply _ _
  rw [ht]
  simp only [Functor.map_comp, Category.assoc]
  rw [← OpenBaseChange.naturality_assoc]
  rw [← Functor.map_comp_assoc, unit_hom, Functor.map_comp]
  simp only [Category.assoc]
  rw [OpenBaseChange.tensor_square]
  rw [← Category.assoc]
  refine (congrArg (fun q => q ≫
    moduleTensorMap (OpenBaseChange.iso f U ((Scheme.Modules.pullback f).obj M)).hom
      (OpenBaseChange.iso f U ((Scheme.Modules.pullback f).obj N)).hom ≫
    PushforwardTensor.hom (f ∣_ U)
      (((Scheme.Modules.pullback f).obj M).restrict (f ⁻¹ᵁ U).ι)
      (((Scheme.Modules.pullback f).obj N).restrict (f ⁻¹ᵁ U).ι))
    (TensorPure.restrict_map U
      ((Scheme.Modules.pullbackPushforwardAdjunction f).unit.app M)
      ((Scheme.Modules.pullbackPushforwardAdjunction f).unit.app N))).trans ?_
  simp only [Category.assoc]
  rw [← moduleTensorMap_comp_assoc]
  rw [OpenBaseChange.unit_compatibility,OpenBaseChange.unit_compatibility]
  rw [moduleTensorMap_comp]
  simp only [Category.assoc]
  exact congrArg (fun q => (moduleTensorRestrict U M N).hom ≫
    moduleTensorMap ((Scheme.Modules.pullbackPushforwardAdjunction (f ∣_ U)).unit.app (M.restrict U.ι))
      ((Scheme.Modules.pullbackPushforwardAdjunction (f ∣_ U)).unit.app (N.restrict U.ι)) ≫ q)
    (PushforwardTensor.naturality (f ∣_ U)
      ((OpenBaseChange.leftSquare f U).hom.app M) ((OpenBaseChange.leftSquare f U).hom.app N))

lemma framed_isIso (M N : Y.Modules) (e : M ≅ O Y) (d : N ≅ O Y) :
    IsIso (hom f M N) := by
  have h := naturality f e.hom d.hom
  have : IsIso ((Scheme.Modules.pullback f).map (moduleTensorMap e.hom d.hom) ≫
      hom f (O Y) (O Y)) := by
    change IsIso ((Scheme.Modules.pullback f).map (moduleTensorIso e d).hom ≫ _)
    infer_instance
  have : IsIso (moduleTensorMap ((Scheme.Modules.pullback f).map e.hom)
      ((Scheme.Modules.pullback f).map d.hom)) := by
    change IsIso (moduleTensorIso ((Scheme.Modules.pullback f).mapIso e)
      ((Scheme.Modules.pullback f).mapIso d)).hom
    infer_instance
  have hi : IsIso (hom f M N ≫ moduleTensorMap ((Scheme.Modules.pullback f).map e.hom)
      ((Scheme.Modules.pullback f).map d.hom)) := h ▸ inferInstance
  exact (isIso_comp_right_iff _ _).mp hi

instance power_step_isIso (L : LineBundle Y) (n : ℕ) :
    IsIso (hom f L.sheaf (L.pow n).sheaf) := by
  apply PiExponentSeshadri.SectionOpens.isIso_of_locally_isIso
  intro x
  obtain ⟨U,hx,⟨e⟩⟩ := L.locallyRankOne (f x)
  let d := modulePowFrame U e n
  refine ⟨f ⁻¹ᵁ U,hx,?_⟩
  let : IsIso (hom (f ∣_ U) (L.sheaf.restrict U.ι) ((L.pow n).sheaf.restrict U.ι)) :=
    framed_isIso (f ∣_ U) _ _ e d
  have : IsIso (moduleTensorMap ((OpenBaseChange.leftSquare f U).hom.app L.sheaf)
      ((OpenBaseChange.leftSquare f U).hom.app (L.pow n).sheaf)) := by
    change IsIso (moduleTensorIso ((OpenBaseChange.leftSquare f U).app L.sheaf)
      ((OpenBaseChange.leftSquare f U).app (L.pow n).sheaf)).hom
    infer_instance
  have h := restrict_compatibility f U L.sheaf (L.pow n).sheaf
  have : IsIso ((OpenBaseChange.leftSquare f U).hom.app (moduleTensor Y L.sheaf (L.pow n).sheaf) ≫
      (Scheme.Modules.restrictFunctor (f ⁻¹ᵁ U).ι).map (hom f L.sheaf (L.pow n).sheaf) ≫
      (moduleTensorRestrict (f ⁻¹ᵁ U) ((Scheme.Modules.pullback f).obj L.sheaf)
        ((Scheme.Modules.pullback f).obj (L.pow n).sheaf)).hom) := by rw [h]; infer_instance
  have hi : IsIso ((Scheme.Modules.restrictFunctor (f ⁻¹ᵁ U).ι).map
      (hom f L.sheaf (L.pow n).sheaf) ≫
      (moduleTensorRestrict (f ⁻¹ᵁ U) ((Scheme.Modules.pullback f).obj L.sheaf)
        ((Scheme.Modules.pullback f).obj (L.pow n).sheaf)).hom) :=
    (isIso_comp_left_iff ((OpenBaseChange.leftSquare f U).hom.app
      (moduleTensor Y L.sheaf (L.pow n).sheaf)) _).mp inferInstance
  exact (isIso_comp_right_iff _ _).mp hi

def powIso (L : LineBundle Y) : ∀ n : ℕ,
    (Scheme.Modules.pullback f).obj (L.pow n).sheaf ≅ ((L.pullback f).pow n).sheaf
  | 0 => pullbackUnitIso f
  | n+1 => @asIso _ _ _ _ (hom f L.sheaf (L.pow n).sheaf) (power_step_isIso f L n) ≪≫
      moduleTensorIso (Iso.refl _) (powIso L n)

end PiExponentSeshadri.PullbackTensor

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/MatrixArithmetic.lean <==
import OAI.NumberTheory.PiExponent.Approximation.Arithmetic
import OAI.NumberTheory.PiExponent.Approximation.InterpolationMatrix
import OAI.NumberTheory.PiExponent.Approximation.RowTranslation

namespace OAI

namespace PiExponent

open scoped BigOperators

namespace InterpolationMatrix

theorem entry_eq_binomial_product {m : ℕ} (r : Fin m → ℂ)
    (G : Fin m → Polynomial ℂ) (j s : ℕ) (β : Fin m → ℕ)
    (h : ℕ) (α : Fin m → ℕ) :
    entry r G j s β h α =
      (∏ i, ((α i).choose (β i) : ℂ)) *
        (((1 + Polynomial.X) ^ h * ∏ i,
          (Polynomial.C ((j : ℂ) * r i) + G i) ^ (α i - β i)).coeff s) := by
  classical
  have hexp := RowTranslation.shiftCoefficient_eq
    (fun i => Polynomial.C ((j : ℂ) * r i) + G i)
    (exponentVector β) (exponentVector α)
  rw [RowTranslation.shiftCoefficient, RowTranslation.shift_monomial_one] at hexp
  simp only [exponentVector_apply] at hexp
  have hp : (monomialImage r G j h α).coeff (exponentVector β) =
      (1 + Polynomial.X) ^ h * ∏ i,
        ((α i).choose (β i) : Polynomial ℂ) *
          (Polynomial.C ((j : ℂ) * r i) + G i) ^ (α i - β i) := by
    rw [monomialImage, MvPolynomial.coeff_C_mul]
    simpa only [add_comm] using congrArg (fun x => (1 + Polynomial.X) ^ h * x) hexp
  rw [entry, hp, Finset.prod_mul_distrib]
  have hc : (∏ i, ((α i).choose (β i) : Polynomial ℂ)) =
      Polynomial.C (∏ i, ((α i).choose (β i) : ℂ)) := by simp
  rw [hc]
  rw [show (1 + Polynomial.X) ^ h *
      (Polynomial.C (∏ i, ((α i).choose (β i) : ℂ)) *
        ∏ i, (Polynomial.C ((j : ℂ) * r i) + G i) ^ (α i - β i)) =
      Polynomial.C (∏ i, ((α i).choose (β i) : ℂ)) *
        ((1 + Polynomial.X) ^ h *
          ∏ i, (Polynomial.C ((j : ℂ) * r i) + G i) ^ (α i - β i)) by ring]
  rw [Polynomial.coeff_C_mul]

theorem entry_eq_zero_of_not_le {m : ℕ} (r : Fin m → ℂ)
    (G : Fin m → Polynomial ℂ) (j s : ℕ) (β : Fin m → ℕ)
    (h : ℕ) (α : Fin m → ℕ) (hβα : ¬ ∀ i, β i ≤ α i) :
    entry r G j s β h α = 0 := by
  classical
  push Not at hβα
  obtain ⟨i, hi⟩ := hβα
  rw [entry_eq_binomial_product]
  have hprod : (∏ k, ((α k).choose (β k) : ℂ)) = 0 := by
    apply Finset.prod_eq_zero (Finset.mem_univ i)
    simp [Nat.choose_eq_zero_of_lt hi]
  rw [hprod, zero_mul]

theorem scalar_product_mul_coeff {m : ℕ} (q : Fin m → ℂ)
    (d : Fin m → ℕ) (P : Polynomial ℂ) (F : Fin m → Polynomial ℂ) (s : ℕ) :
    (∏ i, q i ^ d i) * (P * ∏ i, F i ^ d i).coeff s =
      (P * ∏ i, (Polynomial.C (q i) * F i) ^ d i).coeff s := by
  have he : P * ∏ i, (Polynomial.C (q i) * F i) ^ d i =
      Polynomial.C (∏ i, q i ^ d i) * (P * ∏ i, F i ^ d i) := by
    simp only [mul_pow, Finset.prod_mul_distrib, ← map_pow, ← map_prod]
    ring
  rw [he, Polynomial.coeff_C_mul]

theorem gaussian_center_cast (j : ℕ) (p : ℤ) :
    (((⟨0, 2 * (j : ℤ) * p⟩ : GaussianInt) : ℂ)) =
      (j : ℂ) * (2 * Complex.I * (p : ℂ)) := by
  simp only [GaussianInt.toComplex_def', Int.cast_zero, Int.cast_mul,
    Int.cast_ofNat, Int.cast_natCast, zero_add]
  ring

theorem entry_truncatedLog_cleared_gaussian {m : ℕ}
    (T q e : Fin m → ℕ) (p : Fin m → ℤ) (hq : ∀ i, q i ≠ 0)
    (j s h : ℕ) (β α : Fin m → ℕ) (hα : ∀ i, α i ≤ e i) :
    (∏ i, (Nat.lcmUpto (T i) : ℂ) ^ e i) *
      (∏ i, (q i : ℂ) ^ α i) / (∏ i, (q i : ℂ) ^ β i) *
      entry (fun i => 2 * Complex.I * (p i : ℂ) / (q i : ℂ))
        (fun i => truncatedLog (T i)) j s β h α ∈ GaussianInt.toComplex.range := by
  classical
  by_cases hβα : ∀ i, β i ≤ α i
  swap
  · rw [entry_eq_zero_of_not_le _ _ _ _ _ _ _ hβα, mul_zero]
    exact GaussianInt.toComplex.range.zero_mem
  have hqC : ∀ i, (q i : ℂ) ≠ 0 := by
    intro i
    exact_mod_cast hq i
  have hratio : (∏ i, (q i : ℂ) ^ α i) / (∏ i, (q i : ℂ) ^ β i) =
      ∏ i, (q i : ℂ) ^ (α i - β i) := by
    rw [← Finset.prod_div_distrib]
    apply Finset.prod_congr rfl
    intro i hi
    simpa only [div_eq_mul_inv] using (pow_sub₀ (q i : ℂ) (hqC i) (hβα i)).symm
  let z : Fin m → GaussianInt := fun i => ⟨0, 2 * (j : ℤ) * p i⟩
  have hz (i : Fin m) : Polynomial.C (q i : ℂ) *
      (Polynomial.C ((j : ℂ) * (2 * Complex.I * (p i : ℂ) / (q i : ℂ))) +
        truncatedLog (T i)) =
      Polynomial.C (z i : ℂ) + Polynomial.C (q i : ℂ) *
        PowerSeries.trunc (T i) (PowerSeries.log ℂ) := by
    rw [mul_add, ← map_mul]
    congr 1
    apply congrArg Polynomial.C
    rw [show (z i : ℂ) = (j : ℂ) * (2 * Complex.I * (p i : ℂ)) from
      gaussian_center_cast j (p i)]
    field_simp [hqC i]
  have hclear := Arithmetic.shifted_truncation_product_coeff_gaussian Finset.univ
    T q e (fun i => α i - β i) z ((1 + Polynomial.X) ^ h)
    (fun i hi => (Nat.sub_le (α i) (β i)).trans (hα i)) s
  have hP : (((1 + Polynomial.X) ^ h : Polynomial GaussianInt).map GaussianInt.toComplex) =
      (1 + Polynomial.X) ^ h := by simp
  simp only [hP] at hclear
  have hchoose : (∏ i, ((α i).choose (β i) : ℂ)) ∈ GaussianInt.toComplex.range := by
    apply GaussianInt.toComplex.range.prod_mem
    intro i hi
    exact ⟨((α i).choose (β i) : GaussianInt), by simp⟩
  have hscalar := scalar_product_mul_coeff (fun i => (q i : ℂ)) (fun i => α i - β i)
    ((1 + Polynomial.X) ^ h)
    (fun i => Polynomial.C ((j : ℂ) * (2 * Complex.I * (p i : ℂ) / (q i : ℂ))) +
      truncatedLog (T i)) s
  simp_rw [hz] at hscalar
  rw [mul_div_assoc, hratio, entry_eq_binomial_product]
  have he := GaussianInt.toComplex.range.mul_mem hchoose hclear
  rw [← hscalar] at he
  convert he using 1
  ring

end InterpolationMatrix

namespace MatrixArithmetic

noncomputable def logWeights {m : ℕ} (q : Fin m → ℕ) (i : Fin m) : ℝ :=
  (⌈Real.log (q i)⌉₊ : ℝ)

noncomputable def columnScale {m : ℕ} (q : Fin m → ℕ) (a : Fin m → ℕ) : ℝ :=
  ∏ i, (q i : ℝ) ^ a i

noncomputable def rowScale {m : ℕ} (q : Fin m → ℕ) (b : Fin m → ℕ) : ℝ :=
  (columnScale q b)⁻¹

noncomputable def denominator {m : ℕ} (q : Fin m → ℕ) (T : Fin m → ℕ) (H : ℝ) : ℝ :=
  ∏ i, (Nat.lcmUpto (T i) : ℝ) ^ ⌊H / logWeights q i⌋₊

noncomputable def rationalCenters {m : ℕ} (p : Fin m → ℤ) (q : Fin m → ℕ) : Fin m → ℂ :=
  fun i => 2 * Complex.I * (p i : ℂ) / (q i : ℂ)

noncomputable def truncationOrders {m : ℕ} (q : Fin m → ℕ) (F v0 : ℝ) : Fin m → ℕ :=
  fun i => ⌈F * logWeights q i / v0⌉₊

theorem columnScale_pos {m : ℕ} {q : Fin m → ℕ} (hq : ∀ i, 0 < q i)
    (a : Fin m → ℕ) : 0 < columnScale q a := by
  exact Finset.prod_pos (fun i _ => pow_pos (by exact_mod_cast hq i) _)

theorem rowScale_pos {m : ℕ} {q : Fin m → ℕ} (hq : ∀ i, 0 < q i)
    (b : Fin m → ℕ) : 0 < rowScale q b :=
  inv_pos.mpr (columnScale_pos hq b)

theorem denominator_pos {m : ℕ} (q : Fin m → ℕ) (T : Fin m → ℕ) (H : ℝ) :
    0 < denominator q T H := by
  apply Finset.prod_pos
  intro i hi
  apply pow_pos
  exact_mod_cast Nat.pos_of_ne_zero (Nat.lcmUpto_ne_zero (T i))

theorem log_columnScale {m : ℕ} {q : Fin m → ℕ} (hq : ∀ i, 0 < q i)
    (a : Fin m → ℕ) :
    Real.log (columnScale q a) = ∑ i, (a i : ℝ) * Real.log (q i) := by
  rw [columnScale, Real.log_prod (by
    intro i hi
    exact pow_ne_zero _ (by exact_mod_cast (hq i).ne'))]
  simp only [Real.log_pow]

theorem log_rowScale {m : ℕ} {q : Fin m → ℕ} (hq : ∀ i, 0 < q i)
    (b : Fin m → ℕ) :
    Real.log (rowScale q b) = -(∑ i, (b i : ℝ) * Real.log (q i)) := by
  rw [rowScale, Real.log_inv, log_columnScale hq]

theorem log_denominator_le {m : ℕ} {q : Fin m → ℕ} (F v0 H : ℝ)
    (hF : 0 ≤ F) (hv0 : 0 < v0) (hH : 0 < H)
    (hw : ∀ i, 0 < logWeights q i) :
    Real.log (denominator q (truncationOrders q F v0) H) ≤
      H * (Arithmetic.lcmConstant * F * m / v0 +
        Arithmetic.lcmConstant * ∑ i, 1 / logWeights q i) := by
  have h := Arithmetic.truncation_denominator_log_le Finset.univ
    (logWeights q) F v0 H hF hv0 hH (fun i _ => hw i)
  rw [div_le_iff₀ hH] at h
  simpa [denominator, truncationOrders, mul_comm H] using h

noncomputable def rowWeightedSum {m : ℕ} (K : ℕ) (v0 θ : ℝ)
    (q : Fin m → ℕ) (H : ℝ) : ℝ :=
  ∑ ρ : InterpolationMatrix.Row K v0 θ (logWeights q) H,
    ∑ i, (ρ.2.1 i.succ : ℝ) * logWeights q i

noncomputable def meanRowWeight {m : ℕ} (K : ℕ) (v0 θ : ℝ)
    (q : Fin m → ℕ) (H : ℝ) : ℝ :=
  rowWeightedSum K v0 θ q H /
    ((Fintype.card (InterpolationMatrix.Row K v0 θ (logWeights q) H) : ℝ) * H)

noncomputable def rowCost {m : ℕ} (K : ℕ) (v0 θ : ℝ)
    (q : Fin m → ℕ) (H : ℝ) : ℝ :=
  ∑ ρ : InterpolationMatrix.Row K v0 θ (logWeights q) H,
    ∑ i, (ρ.2.1 i.succ : ℝ) * Real.log (q i)

noncomputable def columnCost {m : ℕ} {K : ℕ} {w0 v0 θ : ℝ}
    (q : Fin m → ℕ) {H : ℝ}
    (selection : InterpolationMatrix.Row K v0 θ (logWeights q) H →
      InterpolationMatrix.Column w0 (logWeights q) H) : ℝ :=
  ∑ ρ : InterpolationMatrix.Row K v0 θ (logWeights q) H,
    ∑ i, ((selection ρ).1 i.succ : ℝ) * Real.log (q i)

noncomputable def selectedMinor {m : ℕ} (K : ℕ) (w0 v0 θ F H : ℝ)
    (p : Fin m → ℤ) (q : Fin m → ℕ)
    (selection : InterpolationMatrix.Row K v0 θ (logWeights q) H →
      InterpolationMatrix.Column w0 (logWeights q) H) :
    Matrix (InterpolationMatrix.Row K v0 θ (logWeights q) H)
      (InterpolationMatrix.Row K v0 θ (logWeights q) H) ℂ :=
  (InterpolationMatrix.truncatedLogMatrix K w0 v0 θ (logWeights q) H
    (rationalCenters p q) (truncationOrders q F v0)).submatrix id selection

theorem actual_row_card_pos {m K : ℕ} {v0 θ H : ℝ} {q : Fin m → ℕ}
    (hK : 0 < K) (hv0 : 0 < v0) (hθ : 0 < θ) (hH : 0 < H)
    (hw : ∀ i, 0 < logWeights q i) :
    0 < Fintype.card (InterpolationMatrix.Row K v0 θ (logWeights q) H) := by
  apply Fintype.card_pos_iff.mpr
  refine ⟨⟨⟨0, hK⟩, ⟨fun _ => 0, ?_⟩⟩⟩
  apply (InterpolationMatrix.row_mem_iff hv0 hθ hw _).mpr
  simpa using hH

theorem ceil_log_weight_pos {q : ℕ} (hq : 2 ≤ q) :
    0 < (⌈Real.log (q : ℝ)⌉₊ : ℝ) := by
  have hqR : (1 : ℝ) < q := by exact_mod_cast (by omega : 1 < q)
  exact lt_of_lt_of_le (Real.log_pos hqR) (Nat.le_ceil _)

theorem column_coordinate_le_floor {m : ℕ} {w0 H : ℝ} {w : Fin m → ℝ}
    (hw0 : 0 < w0) (hw : ∀ i, 0 < w i)
    (c : PiExponent.InterpolationMatrix.Column w0 w H) (i : Fin m) :
    c.1 i.succ ≤ ⌊H / w i⌋₊ := by
  apply Nat.le_floor
  apply (le_div_iff₀ (hw i)).mpr
  have hs : w i * (c.1 i.succ : ℝ) ≤
      ∑ j, w j * (c.1 j.succ : ℝ) :=
    Finset.single_le_sum (fun j hj => mul_nonneg (hw j).le (Nat.cast_nonneg (c.1 j.succ)))
      (Finset.mem_univ i)
  have h0 : 0 ≤ w0 * (c.1 0 : ℝ) := mul_nonneg hw0.le (Nat.cast_nonneg _)
  have hb := PiExponent.InterpolationMatrix.column_weight_le hw0 hw c
  nlinarith only [hs, h0, hb]

theorem column_log_cost_le_H {m : ℕ} {w0 H : ℝ} (q : Fin m → ℕ)
    (hq : ∀ i, 2 ≤ q i) (hw0 : 0 < w0)
    (c : PiExponent.InterpolationMatrix.Column w0
      (fun i => (⌈Real.log (q i : ℝ)⌉₊ : ℝ)) H) :
    (∑ i, (c.1 i.succ : ℝ) * Real.log (q i : ℝ)) ≤ H := by
  have hb := PiExponent.InterpolationMatrix.column_weight_le hw0
    (fun i => ceil_log_weight_pos (hq i)) c
  have hc := PiExponent.Arithmetic.column_log_cost_le Finset.univ
    (fun i => c.1 i.succ) q
  have h0 : 0 ≤ w0 * (c.1 0 : ℝ) := mul_nonneg hw0.le (Nat.cast_nonneg _)
  calc
    _ ≤ ∑ i, (c.1 i.succ : ℝ) * (⌈Real.log (q i : ℝ)⌉₊ : ℝ) := hc
    _ = ∑ i, (⌈Real.log (q i : ℝ)⌉₊ : ℝ) * (c.1 i.succ : ℝ) := by
      apply Finset.sum_congr rfl
      intro i hi
      exact mul_comm _ _
    _ ≤ H := by linarith

theorem selected_column_log_cost_le {m K : ℕ} {w0 v0 θ H : ℝ}
    (q : Fin m → ℕ) (hq : ∀ i, 2 ≤ q i) (hw0 : 0 < w0)
    (selection : PiExponent.InterpolationMatrix.Row K v0 θ
        (fun i => (⌈Real.log (q i : ℝ)⌉₊ : ℝ)) H →
      PiExponent.InterpolationMatrix.Column w0
        (fun i => (⌈Real.log (q i : ℝ)⌉₊ : ℝ)) H) :
    (∑ ρ, ∑ i, ((selection ρ).1 i.succ : ℝ) * Real.log (q i : ℝ)) ≤
      (Fintype.card (PiExponent.InterpolationMatrix.Row K v0 θ
        (fun i => (⌈Real.log (q i : ℝ)⌉₊ : ℝ)) H) : ℝ) * H := by
  calc
    _ ≤ ∑ ρ, H := Finset.sum_le_sum (fun ρ hρ => column_log_cost_le_H q hq hw0 (selection ρ))
    _ = _ := by simp

theorem row_weighted_cost_le {m K : ℕ} {v0 θ H : ℝ} {w : Fin m → ℝ}
    (hv0 : 0 < v0) (hθ : 0 < θ) (hw : ∀ i, 0 < w i)
    (ρ : PiExponent.InterpolationMatrix.Row K v0 θ w H) :
    (∑ i, (ρ.2.1 i.succ : ℝ) * w i) ≤ H * θ := by
  have hb := PiExponent.InterpolationMatrix.row_weight_lt hv0 hθ hw ρ
  have h0 : 0 ≤ v0 * (ρ.2.1 0 : ℝ) := mul_nonneg hv0.le (Nat.cast_nonneg _)
  have hh : (∑ i, w i * (ρ.2.1 i.succ : ℝ)) / θ ≤ H := by linarith
  have hm := (div_le_iff₀ hθ).mp hh
  simpa only [mul_comm] using hm

theorem all_row_log_cost_lower {m K : ℕ} {v0 θ H wmin : ℝ}
    (q : Fin m → ℕ) (hq : ∀ i, 2 ≤ q i)
    (hv0 : 0 < v0) (hθ : 0 < θ) (hmin : 0 < wmin)
    (hwmin : ∀ i, wmin ≤ (⌈Real.log (q i : ℝ)⌉₊ : ℝ)) :
    (∑ ρ : PiExponent.InterpolationMatrix.Row K v0 θ
      (fun i => (⌈Real.log (q i : ℝ)⌉₊ : ℝ)) H,
        ∑ i, (ρ.2.1 i.succ : ℝ) * (⌈Real.log (q i : ℝ)⌉₊ : ℝ)) -
      (Fintype.card (PiExponent.InterpolationMatrix.Row K v0 θ
        (fun i => (⌈Real.log (q i : ℝ)⌉₊ : ℝ)) H) : ℝ) * H * θ / wmin ≤
    ∑ ρ : PiExponent.InterpolationMatrix.Row K v0 θ
      (fun i => (⌈Real.log (q i : ℝ)⌉₊ : ℝ)) H,
        ∑ i, (ρ.2.1 i.succ : ℝ) * Real.log (q i : ℝ) := by
  have hrow (ρ : PiExponent.InterpolationMatrix.Row K v0 θ
      (fun i => (⌈Real.log (q i : ℝ)⌉₊ : ℝ)) H) :=
    PiExponent.Arithmetic.row_log_cost_lower Finset.univ (fun i => ρ.2.1 i.succ)
      q wmin (H * θ) hmin (fun i hi => hwmin i)
      (row_weighted_cost_le hv0 hθ (fun i => ceil_log_weight_pos (hq i)) ρ)
  have hs := Finset.sum_le_sum (s := Finset.univ) (fun ρ hρ => hrow ρ)
  simpa only [Finset.sum_sub_distrib, Finset.sum_const, Finset.card_univ,
    nsmul_eq_mul, mul_div_assoc, mul_assoc] using hs

theorem selectedMinor_entries_gaussian {m K : ℕ} {w0 v0 θ F H : ℝ}
    (p : Fin m → ℤ) (q : Fin m → ℕ) (hq : ∀ i, 2 ≤ q i) (hw0 : 0 < w0)
    (selection : InterpolationMatrix.Row K v0 θ (logWeights q) H →
      InterpolationMatrix.Column w0 (logWeights q) H)
    (ρ σ : InterpolationMatrix.Row K v0 θ (logWeights q) H) :
    (denominator q (truncationOrders q F v0) H : ℂ) *
      (rowScale q (fun i => ρ.2.1 i.succ) : ℂ) *
        ((columnScale q (fun i => (selection σ).1 i.succ) : ℂ) *
          selectedMinor K w0 v0 θ F H p q selection ρ σ) ∈
        GaussianInt.toComplex.range := by
  have hw : ∀ i, 0 < logWeights q i := fun i => ceil_log_weight_pos (hq i)
  have he := InterpolationMatrix.entry_truncatedLog_cleared_gaussian
    (truncationOrders q F v0) q (fun i => ⌊H / logWeights q i⌋₊) p
    (fun i => by have := hq i; omega) ρ.1.val (ρ.2.1 0) ((selection σ).1 0)
    (fun i => ρ.2.1 i.succ) (fun i => (selection σ).1 i.succ)
    (column_coordinate_le_floor hw0 hw (selection σ))
  simp only [denominator, rowScale, columnScale, selectedMinor,
    InterpolationMatrix.truncatedLogMatrix, InterpolationMatrix.matrix,
    Matrix.submatrix_apply, id_eq,
    Complex.ofReal_prod, Complex.ofReal_pow, Complex.ofReal_natCast,
    Complex.ofReal_inv]
  have hcenters : rationalCenters p q =
      (fun i => 2 * Complex.I * (p i : ℂ) / (q i : ℂ)) := rfl
  rw [← hcenters] at he
  convert he using 1
  ring

theorem selectedMinor_clearing_bound {m K : ℕ} {w0 v0 θ F H : ℝ}
    (p : Fin m → ℤ) (q : Fin m → ℕ) (hq : ∀ i, 2 ≤ q i) (hw0 : 0 < w0)
    (selection : InterpolationMatrix.Row K v0 θ (logWeights q) H →
      InterpolationMatrix.Column w0 (logWeights q) H)
    (hdet : (selectedMinor K w0 v0 θ F H p q selection).det ≠ 0) :
    -(Fintype.card (InterpolationMatrix.Row K v0 θ (logWeights q) H) : ℝ) *
      Real.log (denominator q (truncationOrders q F v0) H) -
      columnCost q selection + rowCost K v0 θ q H ≤
      Real.log ‖(selectedMinor K w0 v0 θ F H p q selection).det‖ := by
  have hqpos : ∀ i, 0 < q i := fun i => lt_of_lt_of_le (by decide) (hq i)
  have hc := Arithmetic.cleared_det_log_bound_with_denominator
    (selectedMinor K w0 v0 θ F H p q selection)
    (fun ρ => rowScale q (fun i => ρ.2.1 i.succ))
    (fun σ => columnScale q (fun i => (selection σ).1 i.succ))
    (denominator q (truncationOrders q F v0) H)
    (denominator_pos _ _ _) (fun ρ => rowScale_pos hqpos _)
    (fun σ => columnScale_pos hqpos _) hdet
    (selectedMinor_entries_gaussian p q hq hw0 selection)
  simp only [log_rowScale hqpos, log_columnScale hqpos,
    Finset.sum_neg_distrib, sub_neg_eq_add] at hc
  dsimp [columnCost, rowCost]
  linarith

theorem selectedMinor_arithmetic_lower_bound {m K : ℕ} {w0 v0 θ F H wmin : ℝ}
    (p : Fin m → ℤ) (q : Fin m → ℕ) (hq : ∀ i, 2 ≤ q i)
    (hK : 0 < K) (hw0 : 0 < w0) (hv0 : 0 < v0) (hθ : 0 < θ)
    (hF : 0 ≤ F) (hH : 0 < H) (hmin : 0 < wmin)
    (hwmin : ∀ i, wmin ≤ logWeights q i)
    (selection : InterpolationMatrix.Row K v0 θ (logWeights q) H →
      InterpolationMatrix.Column w0 (logWeights q) H)
    (hdet : (selectedMinor K w0 v0 θ F H p q selection).det ≠ 0) :
    -(1 - meanRowWeight K v0 θ q H) -
      (Arithmetic.lcmConstant * F * m / v0 +
        Arithmetic.lcmConstant * ∑ i, 1 / logWeights q i + θ / wmin) ≤
      Real.log ‖(selectedMinor K w0 v0 θ F H p q selection).det‖ /
        ((Fintype.card (InterpolationMatrix.Row K v0 θ (logWeights q) H) : ℝ) * H) := by
  have hw : ∀ i, 0 < logWeights q i := fun i => ceil_log_weight_pos (hq i)
  have hM : 0 < (Fintype.card (InterpolationMatrix.Row K v0 θ (logWeights q) H) : ℝ) := by
    exact_mod_cast actual_row_card_pos hK hv0 hθ hH hw
  apply Arithmetic.normalized_arithmetic_bound _ _ _ _ _ _ _ _ _ hM hH
  · exact selectedMinor_clearing_bound p q hq hw0 selection hdet
  · exact log_denominator_le F v0 H hF hv0 hH hw
  · exact selected_column_log_cost_le q hq hw0 selection
  · have hrow (ρ : InterpolationMatrix.Row K v0 θ (logWeights q) H) :=
      Arithmetic.row_log_cost_lower Finset.univ (fun i => ρ.2.1 i.succ) q
        wmin (H * θ) hmin (fun i _ => hwmin i)
        (row_weighted_cost_le hv0 hθ hw ρ)
    have hr := Finset.sum_le_sum (s := Finset.univ) (fun ρ _ => hrow ρ)
    simp only [Finset.sum_sub_distrib, Finset.sum_const, Finset.card_univ,
      nsmul_eq_mul] at hr
    have hb :
        (Fintype.card (InterpolationMatrix.Row K v0 θ (logWeights q) H) : ℝ) * H *
          meanRowWeight K v0 θ q H = rowWeightedSum K v0 θ q H := by
      unfold meanRowWeight
      field_simp [(mul_pos hM hH).ne']
    rw [hb]
    simpa only [rowWeightedSum, rowCost, logWeights, mul_div_assoc, mul_assoc] using hr

theorem meanRowWeight_nonneg {m : ℕ} (K : ℕ) (v0 θ : ℝ) (q : Fin m → ℕ)
    {H : ℝ} (hH : 0 ≤ H) : 0 ≤ meanRowWeight K v0 θ q H := by
  apply div_nonneg
  · apply Finset.sum_nonneg
    intro ρ hρ
    exact Finset.sum_nonneg (fun i hi => mul_nonneg (Nat.cast_nonneg _) (Nat.cast_nonneg _))
  · exact mul_nonneg (Nat.cast_nonneg _) hH

theorem meanRowWeight_le_theta {m K : ℕ} {v0 θ H : ℝ} (q : Fin m → ℕ)
    (hq : ∀ i, 2 ≤ q i) (hK : 0 < K) (hv0 : 0 < v0) (hθ : 0 < θ)
    (hH : 0 < H) : meanRowWeight K v0 θ q H ≤ θ := by
  have hw : ∀ i, 0 < logWeights q i := fun i => ceil_log_weight_pos (hq i)
  have hM : 0 < (Fintype.card (InterpolationMatrix.Row K v0 θ (logWeights q) H) : ℝ) := by
    exact_mod_cast actual_row_card_pos hK hv0 hθ hH hw
  apply (div_le_iff₀ (mul_pos hM hH)).mpr
  calc
    rowWeightedSum K v0 θ q H ≤
        ∑ _ρ : InterpolationMatrix.Row K v0 θ (logWeights q) H, H * θ :=
      Finset.sum_le_sum (fun ρ hρ => row_weighted_cost_le hv0 hθ hw ρ)
    _ = θ * ((Fintype.card (InterpolationMatrix.Row K v0 θ (logWeights q) H) : ℝ) * H) := by
      simp only [Finset.sum_const, Finset.card_univ, nsmul_eq_mul]
      ring

noncomputable def minimumLogWeight {m : ℕ} [NeZero m] (q : Fin m → ℕ) : ℝ :=
  Finset.univ.inf' Finset.univ_nonempty (logWeights q)

theorem minimumLogWeight_pos {m : ℕ} [NeZero m] (q : Fin m → ℕ)
    (hq : ∀ i, 2 ≤ q i) : 0 < minimumLogWeight q := by
  exact (Finset.lt_inf'_iff _).mpr (fun i hi => ceil_log_weight_pos (hq i))

theorem minimumLogWeight_le {m : ℕ} [NeZero m] (q : Fin m → ℕ) (i : Fin m) :
    minimumLogWeight q ≤ logWeights q i :=
  Finset.inf'_le _ (Finset.mem_univ i)

theorem selectedMinor_arithmetic_lower_bound_minimum {m K : ℕ} [NeZero m]
    {w0 v0 θ F H : ℝ} (p : Fin m → ℤ) (q : Fin m → ℕ) (hq : ∀ i, 2 ≤ q i)
    (hK : 0 < K) (hw0 : 0 < w0) (hv0 : 0 < v0) (hθ : 0 < θ)
    (hF : 0 ≤ F) (hH : 0 < H)
    (selection : InterpolationMatrix.Row K v0 θ (logWeights q) H →
      InterpolationMatrix.Column w0 (logWeights q) H)
    (hdet : (selectedMinor K w0 v0 θ F H p q selection).det ≠ 0) :
    -(1 - meanRowWeight K v0 θ q H) -
      (Arithmetic.lcmConstant * F * m / v0 +
        Arithmetic.lcmConstant * ∑ i, 1 / logWeights q i + θ / minimumLogWeight q) ≤
      Real.log ‖(selectedMinor K w0 v0 θ F H p q selection).det‖ /
        ((Fintype.card (InterpolationMatrix.Row K v0 θ (logWeights q) H) : ℝ) * H) :=
  selectedMinor_arithmetic_lower_bound p q hq hK hw0 hv0 hθ hF hH
    (minimumLogWeight_pos q hq) (minimumLogWeight_le q) selection hdet

end MatrixArithmetic

end PiExponent

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/MatrixCounting.lean <==
import OAI.NumberTheory.PiExponent.Approximation.MatrixArithmetic
import OAI.NumberTheory.PiExponent.Polynomials.SimplexRational

namespace OAI

open scoped BigOperators
open Filter Topology

namespace PiExponent.MatrixCounting

noncomputable def rowCount {m : ℕ} (K : ℕ) (v0 θ : ℚ)
    (q : Fin m → ℕ) (H : ℝ) : ℝ :=
  Fintype.card (InterpolationMatrix.Row K (v0 : ℝ) (θ : ℝ) (MatrixArithmetic.logWeights q) H)

noncomputable def lowIndexCount {m : ℕ} (A : ℚ) (q : Fin m → ℕ) (H : ℝ) : ℝ :=
  (realWeightedSimplex (MatrixArithmetic.logWeights q) ((A : ℝ) * H)).card

noncomputable def rationalLogWeights {m : ℕ} (q : Fin m → ℕ) (i : Fin m) : ℚ :=
  (⌈Real.log (q i)⌉₊ : ℚ)

@[simp] theorem rationalLogWeights_cast {m : ℕ} (q : Fin m → ℕ) (i : Fin m) :
    (rationalLogWeights q i : ℝ) = MatrixArithmetic.logWeights q i := by
  simp [rationalLogWeights, MatrixArithmetic.logWeights]

theorem rationalLogWeights_pos {m : ℕ} (q : Fin m → ℕ) (hq : ∀ i, 2 ≤ q i)
    (i : Fin m) : 0 < rationalLogWeights q i := by
  have h := MatrixArithmetic.ceil_log_weight_pos (hq i)
  unfold rationalLogWeights
  exact_mod_cast h

theorem tendsto_rowCount_normalized {m : ℕ} (K : ℕ) (v0 θ : ℚ)
    (q : Fin m → ℕ) (hv0 : 0 < v0) (hθ : 0 < θ) (hq : ∀ i, 2 ≤ q i) :
    Tendsto (fun H : ℝ => rowCount K v0 θ q H / H ^ (m + 1)) atTop
      (𝓝 ((K : ℝ) * (θ : ℝ) ^ m /
        (((m + 1).factorial : ℝ) * (v0 : ℝ) * ∏ i, MatrixArithmetic.logWeights q i))) := by
  let V : Fin (m + 1) → ℚ := Fin.cases v0 (fun i => rationalLogWeights q i / θ)
  have hV : ∀ i, 0 < V i := by
    intro i
    exact Fin.cases hv0 (fun j => div_pos (rationalLogWeights_pos q hq j) hθ) i
  have hcast : (fun i => (V i : ℝ)) =
      InterpolationMatrix.rowWeights (v0 : ℝ) (θ : ℝ) (MatrixArithmetic.logWeights q) := by
    funext i
    refine Fin.cases ?_ (fun j => ?_) i
    · simp [V, InterpolationMatrix.rowWeights]
    · simp [V, InterpolationMatrix.rowWeights]
  have hp : ∏ i, (V i : ℝ) =
      (v0 : ℝ) * (∏ i, MatrixArithmetic.logWeights q i) / (θ : ℝ) ^ m := by
    rw [Fin.prod_univ_succ]
    simp [V, Finset.prod_div_distrib, mul_div_assoc]
  have ht := (tendsto_card_strictWeightedSimplex_rational V hV).const_mul (K : ℝ)
  have hθ0 : (θ : ℝ) ≠ 0 := by exact_mod_cast hθ.ne'
  have he : (K : ℝ) * (1 / (((m + 1).factorial : ℝ) * ∏ i, (V i : ℝ))) =
      (K : ℝ) * (θ : ℝ) ^ m /
        (((m + 1).factorial : ℝ) * (v0 : ℝ) * ∏ i, MatrixArithmetic.logWeights q i) := by
    rw [hp]
    field_simp
  rw [he] at ht
  apply ht.congr'
  exact Eventually.of_forall (fun H => by
    simp only [rowCount, InterpolationMatrix.row_card, Nat.cast_mul]
    rw [← hcast]
    ring)

theorem tendsto_lowIndexCount_normalized {m : ℕ} (A : ℚ)
    (q : Fin m → ℕ) (hA : 0 < A) (hq : ∀ i, 2 ≤ q i) :
    Tendsto (fun H : ℝ => lowIndexCount A q H / H ^ m) atTop
      (𝓝 ((A : ℝ) ^ m / ((m.factorial : ℝ) * ∏ i, MatrixArithmetic.logWeights q i))) := by
  have hAR : (0 : ℝ) < A := by exact_mod_cast hA
  have ht : Tendsto (fun H : ℝ => (A : ℝ) * H) atTop atTop :=
    Tendsto.const_mul_atTop hAR tendsto_id
  have h := ((tendsto_card_realWeightedSimplex_rational (rationalLogWeights q)
    (rationalLogWeights_pos q hq)).comp ht).mul_const ((A : ℝ) ^ m)
  simp only [rationalLogWeights_cast] at h
  have he : 1 / ((m.factorial : ℝ) * ∏ i, MatrixArithmetic.logWeights q i) * (A : ℝ) ^ m =
      (A : ℝ) ^ m / ((m.factorial : ℝ) * ∏ i, MatrixArithmetic.logWeights q i) := by ring
  rw [he] at h
  have hweights : (fun i => (rationalLogWeights q i : ℝ)) = MatrixArithmetic.logWeights q := by
    funext i
    exact rationalLogWeights_cast q i
  apply h.congr'
  exact Eventually.of_forall (fun H => by
    simp only [Function.comp_apply, lowIndexCount, mul_pow]
    field_simp)

theorem tendsto_row_lowIndex_ratio {m : ℕ} (K : ℕ) (v0 θ A : ℚ)
    (q : Fin m → ℕ) (hv0 : 0 < v0) (hθ : 0 < θ) (hA : 0 < A)
    (hq : ∀ i, 2 ≤ q i) :
    Tendsto (fun H : ℝ => rowCount K v0 θ q H / (H * lowIndexCount A q H)) atTop
      (𝓝 ((K : ℝ) * (θ : ℝ) ^ m / (((m : ℝ) + 1) * (v0 : ℝ) * (A : ℝ) ^ m))) := by
  have hAR : (0 : ℝ) < A := by exact_mod_cast hA
  have hvR : (0 : ℝ) < v0 := by exact_mod_cast hv0
  have hθR : (0 : ℝ) < θ := by exact_mod_cast hθ
  have hP : 0 < ∏ i, MatrixArithmetic.logWeights q i :=
    Finset.prod_pos (fun i _ => MatrixArithmetic.ceil_log_weight_pos (hq i))
  have hfac : (0 : ℝ) < m.factorial := by exact_mod_cast Nat.factorial_pos m
  have hd : (A : ℝ) ^ m / ((m.factorial : ℝ) * ∏ i, MatrixArithmetic.logWeights q i) ≠ 0 :=
    (div_pos (pow_pos hAR m) (mul_pos hfac hP)).ne'
  have h := (tendsto_rowCount_normalized K v0 θ q hv0 hθ hq).div
    (tendsto_lowIndexCount_normalized A q hA hq) hd
  have he :
      ((K : ℝ) * (θ : ℝ) ^ m /
        (((m + 1).factorial : ℝ) * (v0 : ℝ) * ∏ i, MatrixArithmetic.logWeights q i)) /
        ((A : ℝ) ^ m / ((m.factorial : ℝ) * ∏ i, MatrixArithmetic.logWeights q i)) =
      (K : ℝ) * (θ : ℝ) ^ m / (((m : ℝ) + 1) * (v0 : ℝ) * (A : ℝ) ^ m) := by
    simp only [Nat.factorial_succ, Nat.cast_mul, Nat.cast_add, Nat.cast_one]
    field_simp
  rw [he] at h
  apply h.congr'
  filter_upwards [eventually_gt_atTop (0 : ℝ)] with H hH
  change (rowCount K v0 θ q H / H ^ (m + 1)) / (lowIndexCount A q H / H ^ m) =
    rowCount K v0 θ q H / (H * lowIndexCount A q H)
  by_cases hn : lowIndexCount A q H = 0
  · simp [hn]
  · simp only [pow_succ]
    field_simp [hH.ne', hn]

theorem tendsto_collisionRatio {m : ℕ} (K : ℕ) (v0 θ A : ℚ)
    (q : Fin m → ℕ) (hv0 : 0 < v0) (hθ : 0 < θ) (hA : 0 < A)
    (hq : ∀ i, 2 ≤ q i) (c η : ℝ) :
    Tendsto (fun H : ℝ => c * η ^ 2 * rowCount K v0 θ q H /
      (H * lowIndexCount A q H)) atTop
      (𝓝 (c * η ^ 2 * (K : ℝ) * (θ : ℝ) ^ m /
        (((m : ℝ) + 1) * (v0 : ℝ) * (A : ℝ) ^ m))) := by
  have ht := (tendsto_row_lowIndex_ratio K v0 θ A q hv0 hθ hA hq).const_mul (c * η ^ 2)
  have he : (c * η ^ 2) *
      ((K : ℝ) * (θ : ℝ) ^ m / (((m : ℝ) + 1) * (v0 : ℝ) * (A : ℝ) ^ m)) =
      c * η ^ 2 * (K : ℝ) * (θ : ℝ) ^ m /
        (((m : ℝ) + 1) * (v0 : ℝ) * (A : ℝ) ^ m) := by ring
  rw [he] at ht
  apply ht.congr'
  exact Eventually.of_forall (fun H => by
    change (c * η ^ 2) * (rowCount K v0 θ q H / (H * lowIndexCount A q H)) = _
    ring)

end PiExponent.MatrixCounting

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/MatrixTranslation.lean <==
import OAI.NumberTheory.PiExponent.Approximation.InterpolationMatrix
import OAI.NumberTheory.PiExponent.Approximation.RowTranslation

namespace OAI

namespace PiExponent.MatrixTranslation

open scoped BigOperators
open MvPolynomial
open RowTranslation

noncomputable def periodCoordinate (j : ℕ) (ω : ℂ) : PowerSeries ℂ :=
  PowerSeries.C ((j : ℂ) * ω) + PowerSeries.log ℂ

noncomputable def periodMonomial {m : ℕ} (j : ℕ) (ω : ℂ) (h : ℕ)
    (a : Fin m → ℕ) : MvPolynomial (Fin m) (PowerSeries ℂ) :=
  C ((1 + PowerSeries.X) ^ h) *
    ∏ i, (C (periodCoordinate j ω) + X i) ^ a i

theorem periodMonomial_as_shift {m : ℕ} (j : ℕ) (ω : ℂ) (h : ℕ)
    (a : Fin m → ℕ) :
    periodMonomial j ω h a = C ((1 + PowerSeries.X) ^ h) *
      shift (fun _ => periodCoordinate j ω) (monomial (InterpolationMatrix.exponentVector a) 1) := by
  rw [periodMonomial, shift_monomial_one]
  simp [add_comm]

theorem periodMonomial_coeff {m : ℕ} (j : ℕ) (ω : ℂ) (h : ℕ)
    (a : Fin m → ℕ) (A : Fin m →₀ ℕ) :
    (periodMonomial j ω h a).coeff A =
      ((∏ i, (a i).choose (A i) : ℕ) : PowerSeries ℂ) *
        (1 + PowerSeries.X) ^ h * periodCoordinate j ω ^ (∑ i : Fin m, (a i - A i)) := by
  rw [periodMonomial_as_shift, coeff_C_mul]
  change _ * shiftCoefficient _ _ _ = _
  rw [shiftCoefficient_eq, Finset.prod_mul_distrib, Finset.prod_pow_eq_pow_sum]
  simp only [InterpolationMatrix.exponentVector_apply, Nat.cast_prod]
  ring

theorem periodMonomial_support_le {m : ℕ} (j : ℕ) (ω : ℂ) (h : ℕ)
    (a : Fin m → ℕ) {A : Fin m →₀ ℕ}
    (hA : A ∈ (periodMonomial j ω h a).support) : ∀ i, A i ≤ a i := by
  intro i
  by_contra hn
  have hi : a i < A i := by omega
  have hzero : (∏ k, (a k).choose (A k) : ℕ) = 0 := by
    apply Finset.prod_eq_zero (Finset.mem_univ i)
    exact Nat.choose_eq_zero_of_lt hi
  have hz : (periodMonomial j ω h a).coeff A = 0 := by
    rw [periodMonomial_coeff, hzero]
    simp
  exact (MvPolynomial.mem_support_iff.mp hA) hz

theorem periodMonomial_support_weight {m : ℕ} (j : ℕ) (ω : ℂ) (h : ℕ)
    (a : Fin m → ℕ) (w : Fin m → ℝ) (H : ℝ) (hw : ∀ i, 0 ≤ w i)
    (ha : ∑ i, w i * a i ≤ H) {A : Fin m →₀ ℕ}
    (hA : A ∈ (periodMonomial j ω h a).support) :
    ∑ i, w i * A i ≤ H := by
  apply le_trans _ ha
  apply Finset.sum_le_sum
  intro i hi
  apply mul_le_mul_of_nonneg_left _ (hw i)
  exact_mod_cast periodMonomial_support_le j ω h a hA i

noncomputable def transverseIndices {m : ℕ} (w : Fin m → ℝ) (H : ℝ) :
    Finset (Fin m →₀ ℕ) :=
  (PiExponent.realWeightedSimplex w H).map Finsupp.equivFunOnFinite.symm.toEmbedding

@[simp] theorem mem_transverseIndices {m : ℕ} (w : Fin m → ℝ) (H : ℝ)
    (hw : ∀ i, 0 < w i) (A : Fin m →₀ ℕ) :
    A ∈ transverseIndices w H ↔ ∑ i, w i * A i ≤ H := by
  classical
  simp only [transverseIndices, Finset.mem_map_equiv, PiExponent.mem_realWeightedSimplex hw]
  rfl

@[simp] theorem card_transverseIndices {m : ℕ} (w : Fin m → ℝ) (H : ℝ) :
    (transverseIndices w H).card = (PiExponent.realWeightedSimplex w H).card := by
  simp [transverseIndices]

theorem periodMonomial_support_subset {m : ℕ} (j : ℕ) (ω : ℂ) (h : ℕ)
    (a : Fin m → ℕ) (w : Fin m → ℝ) (H : ℝ) (hw : ∀ i, 0 < w i)
    (ha : ∑ i, w i * a i ≤ H) :
    (periodMonomial j ω h a).support ⊆ transverseIndices w H := by
  intro A hA
  apply (mem_transverseIndices w H hw A).2
  exact periodMonomial_support_weight j ω h a w H (fun i => (hw i).le) ha hA

theorem transverseIndices_coordinate_le {m : ℕ} (w : Fin m → ℝ) (H : ℝ)
    (hw : ∀ i, 1 ≤ w i) {A : Fin m →₀ ℕ} (hA : A ∈ transverseIndices w H) (i : Fin m) :
    A i ≤ ⌊H⌋₊ := by
  have hwpos : ∀ i, 0 < w i := fun i => lt_of_lt_of_le zero_lt_one (hw i)
  have ha := (mem_transverseIndices w H hwpos A).mp hA
  apply Nat.le_floor
  calc
    (A i : ℝ) ≤ w i * A i := by nlinarith [show (0 : ℝ) ≤ (A i : ℝ) by positivity, hw i]
    _ ≤ ∑ k, w k * A k := Finset.single_le_sum
      (fun k hk => mul_nonneg (hwpos k).le (Nat.cast_nonneg _)) (Finset.mem_univ i)
    _ ≤ H := ha

theorem transverseIndices_card_le {m : ℕ} (w : Fin m → ℝ) (H : ℝ)
    (hw : ∀ i, 1 ≤ w i) :
    (transverseIndices w H).card ≤ (⌊H⌋₊ + 1) ^ m := by
  classical
  let box : Finset (Fin m → ℕ) := Fintype.piFinset (fun _ => Finset.range (⌊H⌋₊ + 1))
  have hcard : (transverseIndices w H).card ≤ box.card := by
    apply Finset.card_le_card_of_injOn (fun A : Fin m →₀ ℕ => fun i => A i)
    · intro A hA
      apply Fintype.mem_piFinset.mpr
      intro i
      exact Finset.mem_range.mpr (Nat.lt_succ_of_le (transverseIndices_coordinate_le w H hw hA i))
    · intro A hA B hB he
      exact Finsupp.ext (fun i => congrFun he i)
  simpa [box, Fintype.card_piFinset] using hcard

theorem row_term_count {m : ℕ} (w : Fin m → ℝ) (H v : ℝ)
    (hw : ∀ i, 1 ≤ w i) (β : Fin m →₀ ℕ) (s : ℕ) (hs : (s : ℝ) ≤ H / v) :
    Fintype.card (RowChoices (transverseIndices w H) β s) ≤
      (⌊H⌋₊ + 1) ^ (2 * m) * (⌊H / v⌋₊ + 1) := by
  have h := card_rowChoices_box_le (transverseIndices w H) β s ⌊H⌋₊
    (fun A hA i => transverseIndices_coordinate_le w H hw hA i)
    (by simpa using transverseIndices_card_le w H hw)
  simp only [Fintype.card_fin] at h
  exact h.trans (Nat.mul_le_mul_left _ (Nat.add_le_add_right (Nat.le_floor hs) 1))

noncomputable def formalMonomialImage {m : ℕ} (r : Fin m → ℂ)
    (T : Fin m → ℕ) (j h : ℕ) (a : Fin m → ℕ) :
    MvPolynomial (Fin m) (PowerSeries ℂ) :=
  MvPolynomial.map Polynomial.coeToPowerSeries.ringHom
    (InterpolationMatrix.monomialImage r (fun i => InterpolationMatrix.truncatedLog (T i)) j h a)

theorem coordinate_translation (j : ℕ) (ω r : ℂ) (T : ℕ) :
    periodCoordinate j ω + (PowerSeries.C ((j : ℂ) * (r - ω)) +
      tail T (PowerSeries.log ℂ)) =
      PowerSeries.C ((j : ℂ) * r) + (InterpolationMatrix.truncatedLog T : PowerSeries ℂ) := by
  unfold periodCoordinate tail InterpolationMatrix.truncatedLog
  calc
    _ = PowerSeries.C ((j : ℂ) * ω) + PowerSeries.C ((j : ℂ) * (r - ω)) +
        (PowerSeries.trunc T (PowerSeries.log ℂ) : PowerSeries ℂ) := by ring
    _ = _ := by rw [← map_add]; congr 1; congr 1; ring

theorem periodMonomial_shift {m : ℕ} (r : Fin m → ℂ) (T : Fin m → ℕ)
    (j : ℕ) (ω : ℂ) (h : ℕ) (a : Fin m → ℕ) :
    shift (fun i => PowerSeries.C ((j : ℂ) * (r i - ω)) + tail (T i) (PowerSeries.log ℂ))
      (periodMonomial j ω h a) = formalMonomialImage r T j h a := by
  simp only [periodMonomial, formalMonomialImage, InterpolationMatrix.monomialImage,
    map_mul, map_prod, map_pow, map_add, shift_C, shift_X, MvPolynomial.map_C,
    MvPolynomial.map_X, Polynomial.coeToPowerSeries.ringHom_apply,
    Polynomial.coe_C, Polynomial.coe_one, Polynomial.coe_X]
  congr 1
  apply Finset.prod_congr rfl
  intro i hi
  congr 1
  calc
    _ = C (periodCoordinate j ω + (PowerSeries.C ((j : ℂ) * (r i - ω)) +
        tail (T i) (PowerSeries.log ℂ))) + X i := by simp only [map_add, map_mul]; ring
    _ = _ := by rw [coordinate_translation]; simp [map_add]

theorem formalMonomialImage_coeff {m : ℕ} (r : Fin m → ℂ) (T : Fin m → ℕ)
    (j s : ℕ) (b : Fin m → ℕ) (h : ℕ) (a : Fin m → ℕ) :
    PowerSeries.coeff s ((formalMonomialImage r T j h a).coeff
      (InterpolationMatrix.exponentVector b)) =
      InterpolationMatrix.entry r (fun i => InterpolationMatrix.truncatedLog (T i)) j s b h a := by
  simp [formalMonomialImage, MvPolynomial.coeff_map, InterpolationMatrix.entry]

theorem matrix_entry_translation {m : ℕ} (r : Fin m → ℂ) (T : Fin m → ℕ)
    (j s : ℕ) (ω : ℂ) (b : Fin m → ℕ) (h : ℕ) (a : Fin m → ℕ)
    (S : Finset (Fin m →₀ ℕ)) (hp : (periodMonomial j ω h a).support ⊆ S) :
    InterpolationMatrix.entry r (fun i => InterpolationMatrix.truncatedLog (T i)) j s b h a =
      ∑ A ∈ S, ∑ d : (∀ i, Fin (A i - (InterpolationMatrix.exponentVector b) i + 1)),
        ∑ kl ∈ Finset.HasAntidiagonal.antidiagonal s,
          rowScalar (fun i => (j : ℂ) * (r i - ω))
            (fun i => tail (T i) (PowerSeries.log ℂ))
            (InterpolationMatrix.exponentVector b) A d kl.1 *
            PowerSeries.coeff kl.2 ((periodMonomial j ω h a).coeff A) := by
  rw [← formalMonomialImage_coeff r T j s b h a, ← periodMonomial_shift r T j ω h a]
  exact exact_row_identity _ _ _ _ S hp s

theorem matrix_entry_translation_choices {m : ℕ} (r : Fin m → ℂ) (T : Fin m → ℕ)
    (j s : ℕ) (ω : ℂ) (b : Fin m → ℕ) (h : ℕ) (a : Fin m → ℕ)
    (S : Finset (Fin m →₀ ℕ)) (hp : (periodMonomial j ω h a).support ⊆ S) :
    InterpolationMatrix.entry r (fun i => InterpolationMatrix.truncatedLog (T i)) j s b h a =
      ∑ t : RowChoices S (InterpolationMatrix.exponentVector b) s,
        rowScalar (fun i => (j : ℂ) * (r i - ω))
          (fun i => tail (T i) (PowerSeries.log ℂ))
          (InterpolationMatrix.exponentVector b) t.1.1 t.2.1 t.2.2 *
          PowerSeries.coeff (s - t.2.2) ((periodMonomial j ω h a).coeff t.1.1) := by
  classical
  rw [matrix_entry_translation r T j s ω b h a S hp, Fintype.sum_sigma]
  simp only [Fintype.sum_prod_type]
  rw [← Finset.sum_coe_sort]
  apply Finset.sum_congr rfl
  intro A hA
  apply Finset.sum_congr rfl
  intro d hd
  rw [Finset.Nat.sum_antidiagonal_eq_sum_range_succ_mk, ← Fin.sum_univ_eq_sum_range]

theorem det_dependent_row_sum {ι : Type*} [Fintype ι] [DecidableEq ι]
    {δ : ι → Type*} [∀ i, Fintype (δ i)]
    (B : ∀ i, δ i → ℂ) (C : ∀ i, δ i → ι → ℂ) :
    Matrix.det (fun i j => ∑ t, B i t * C i t j) =
      ∑ f : (∀ i, δ i), (∏ i, B i (f i)) * Matrix.det (fun i j => C i (f i) j) := by
  classical
  have hm := (Matrix.detRowAlternating : (ι → ℂ) [⋀^ι]→ₗ[ℂ] ℂ).toMultilinearMap.map_sum
    (fun i t => B i t • C i t)
  calc
    _ = Matrix.det (fun i => ∑ t, B i t • C i t) := by
      congr 1
      funext i j
      simp
    _ = ∑ f : (∀ i, δ i), Matrix.det (fun i => B i (f i) • C i (f i)) := hm
    _ = _ := by
      apply Finset.sum_congr rfl
      intro f hf
      exact Matrix.det_mul_column (fun i => B i (f i)) (fun i j => C i (f i) j)

theorem det_matrix_translation {ι : Type*} [Fintype ι] [DecidableEq ι]
    {m : ℕ} (r : Fin m → ℂ) (T : Fin m → ℕ)
    (j s : ι → ℕ) (ω : ℂ) (b : ι → Fin m → ℕ)
    (h : ι → ℕ) (a : ι → Fin m → ℕ) (S : Finset (Fin m →₀ ℕ))
    (hp : ∀ i c, (periodMonomial (j i) ω (h c) (a c)).support ⊆ S) :
    Matrix.det (fun i c => InterpolationMatrix.entry r
      (fun k => InterpolationMatrix.truncatedLog (T k)) (j i) (s i) (b i) (h c) (a c)) =
      ∑ f : (∀ i, RowChoices S (InterpolationMatrix.exponentVector (b i)) (s i)),
        (∏ i, rowScalar (fun k => (j i : ℂ) * (r k - ω))
          (fun k => tail (T k) (PowerSeries.log ℂ))
          (InterpolationMatrix.exponentVector (b i)) (f i).1.1 (f i).2.1 (f i).2.2) *
          Matrix.det (fun i c => PowerSeries.coeff (s i - (f i).2.2)
            ((periodMonomial (j i) ω (h c) (a c)).coeff (f i).1.1)) := by
  have he : (fun i c => InterpolationMatrix.entry r
      (fun k => InterpolationMatrix.truncatedLog (T k)) (j i) (s i) (b i) (h c) (a c)) =
      (fun i c => ∑ t : RowChoices S (InterpolationMatrix.exponentVector (b i)) (s i),
        rowScalar (fun k => (j i : ℂ) * (r k - ω))
          (fun k => tail (T k) (PowerSeries.log ℂ))
          (InterpolationMatrix.exponentVector (b i)) t.1.1 t.2.1 t.2.2 *
          PowerSeries.coeff (s i - t.2.2) ((periodMonomial (j i) ω (h c) (a c)).coeff t.1.1)) := by
    funext i c
    exact matrix_entry_translation_choices r T (j i) (s i) ω (b i) (h c) (a c) S (hp i c)
  rw [he]
  exact det_dependent_row_sum _ _

end PiExponent.MatrixTranslation

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/MatrixTranslationBounds.lean <==
import OAI.NumberTheory.PiExponent.Analysis.LogTailAnalytic
import OAI.NumberTheory.PiExponent.Approximation.ApproximationCenters
import OAI.NumberTheory.PiExponent.Approximation.MatrixTranslation

namespace OAI

namespace PiExponent.MatrixTranslationBounds

open scoped BigOperators
open RowTranslation

noncomputable def weight {σ : Type*} [Fintype σ] (w : σ → ℝ) (a : σ → ℕ) : ℝ :=
  ∑ i, w i * a i

theorem error_power_product_le {σ : Type*} [Fintype σ]
    (ε : σ → ℂ) (e : σ → ℕ) (w : σ → ℝ) (C ν : ℝ)
    (hε : ∀ i, ‖ε i‖ ≤ Real.exp (C - ν * w i)) :
    (∏ i, ‖ε i‖ ^ e i) ≤ Real.exp (∑ i, (e i : ℝ) * (C - ν * w i)) := by
  rw [Real.exp_sum]
  apply Finset.prod_le_prod₀ (fun i hi => by positivity)
  intro i hi
  rw [Real.exp_nat_mul]
  exact pow_le_pow_left₀ (norm_nonneg _) (hε i) _

theorem norm_rowScalar_exp_basic {σ : Type*} [Fintype σ] [DecidableEq σ]
    (ε : σ → ℂ) (T : σ → ℕ) (β a : σ →₀ ℕ)
    (d : ∀ i, Fin (a i - β i + 1)) (k : ℕ) (w : σ → ℝ) (C ν : ℝ)
    (hT : ∀ i, 1 ≤ T i) (hε : ∀ i, ‖ε i‖ ≤ Real.exp (C - ν * w i)) :
    ‖rowScalar ε (fun i => tail (T i) (PowerSeries.log ℂ)) β a d k‖ ≤
      Real.exp ((∑ i, a i : ℕ) * Real.log 4 +
        (∑ i, ((a i - β i - d i : ℕ) : ℝ) * (C - ν * w i)) +
          (k : ℝ) * Real.log 2) := by
  have hτ := LogTailAnalytic.norm_coeff_prod_formal_logTail_le Finset.univ T
    (fun i => (d i : ℕ)) (fun i hi => hT i) k
  apply (norm_rowScalar_le ε _ β a d k ((2 : ℝ) ^ k) hτ).trans
  calc
    _ ≤ (4 : ℝ) ^ (∑ i, a i) *
        Real.exp (∑ i, ((a i - β i - d i : ℕ) : ℝ) * (C - ν * w i)) * (2 : ℝ) ^ k :=
      mul_le_mul_of_nonneg_right
        (mul_le_mul_of_nonneg_left (error_power_product_le ε _ w C ν hε) (by positivity))
        (by positivity)
    _ = _ := by
      rw [Real.exp_add, Real.exp_add, Real.exp_nat_mul, Real.exp_nat_mul,
        Real.exp_log (by norm_num : (0 : ℝ) < 4), Real.exp_log (by norm_num : (0 : ℝ) < 2)]

theorem sum_exponents_le {σ : Type*} [Fintype σ] (w : σ → ℝ) (a : σ → ℕ)
    (H ws : ℝ) (hws : 0 < ws) (hw : ∀ i, ws ≤ w i) (ha : weight w a ≤ H) :
    ((∑ i, a i : ℕ) : ℝ) ≤ H / ws := by
  apply (le_div_iff₀ hws).2
  calc
    ((∑ i, a i : ℕ) : ℝ) * ws = ∑ i, ws * (a i : ℝ) := by
      simp only [Nat.cast_sum, Finset.sum_mul]
      apply Finset.sum_congr rfl
      intro i hi
      ring_nf
    _ ≤ weight w a := Finset.sum_le_sum (fun i hi =>
      mul_le_mul_of_nonneg_right (hw i) (Nat.cast_nonneg _))
    _ ≤ H := ha

theorem residual_exponent_identity {σ : Type*} [Fintype σ]
    (a β : σ →₀ ℕ) (d : ∀ i, Fin (a i - β i + 1)) (w : σ → ℝ) (C ν : ℝ) :
    (∑ i, ((a i - β i - d i : ℕ) : ℝ) * (C - ν * w i)) =
      C * ((∑ i, (a i - β i - d i) : ℕ) : ℝ) -
        ν * weight w (fun i => a i - β i) + ν * weight w (fun i => (d i : ℕ)) := by
  simp only [weight, Nat.cast_sum, Finset.mul_sum, ← Finset.sum_sub_distrib,
    ← Finset.sum_add_distrib]
  apply Finset.sum_congr rfl
  intro i hi
  rw [Nat.cast_sub (Nat.le_of_lt_succ (d i).isLt)]
  ring_nf

theorem norm_rowScalar_exp_weighted {σ : Type*} [Fintype σ] [DecidableEq σ]
    (ε : σ → ℂ) (T : σ → ℕ) (β a : σ →₀ ℕ)
    (d : ∀ i, Fin (a i - β i + 1)) (k : ℕ) (w : σ → ℝ)
    (C ν H ws v F : ℝ) (hC : 0 ≤ C) (hν : 0 ≤ ν)
    (hws : 0 < ws) (hv : 0 < v) (hF : 0 < F)
    (hw : ∀ i, ws ≤ w i) (ha : weight w (fun i => a i) ≤ H)
    (hk : (k : ℝ) ≤ H / v) (hT : ∀ i, 1 ≤ T i)
    (hTw : ∀ i, F * w i ≤ v * T i)
    (hε : ∀ i, ‖ε i‖ ≤ Real.exp (C - ν * w i)) :
    ‖rowScalar ε (fun i => tail (T i) (PowerSeries.log ℂ)) β a d k‖ ≤
      Real.exp (-ν * weight w (fun i => a i - β i) +
        H * (ν / F + Real.log 2 / v + (Real.log 4 + C) / ws)) := by
  by_cases hz : PowerSeries.coeff k (∏ i, tail (T i) (PowerSeries.log ℂ) ^ (d i : ℕ)) = 0
  · simp [rowScalar, hz, Real.exp_nonneg]
  have hbudget : weight w (fun i => (d i : ℕ)) ≤ H / F := by
    have hb := tail_weight_budget Finset.univ T (fun i => (d i : ℕ))
      (fun _ => PowerSeries.log ℂ) k w v F hv.le hF (fun i hi => hTw i) hz
    have hkv : v * (k : ℝ) ≤ H := by nlinarith [(le_div_iff₀ hv).mp hk]
    have hb' : weight w (fun i => (d i : ℕ)) ≤ v * k / F := by
      simpa [weight, mul_comm] using hb
    exact hb'.trans (div_le_div_of_nonneg_right hkv hF.le)
  have hsize := sum_exponents_le w (fun i => a i) H ws hws hw ha
  have hcount : ((∑ i, (a i - β i - d i) : ℕ) : ℝ) ≤ ((∑ i, a i : ℕ) : ℝ) := by
    exact_mod_cast Finset.sum_le_sum (fun i hi => (Nat.sub_le _ _).trans (Nat.sub_le _ _))
  have hlog2 : 0 ≤ Real.log 2 := Real.log_nonneg (by norm_num)
  have hlog4 : 0 ≤ Real.log 4 := Real.log_nonneg (by norm_num)
  apply (norm_rowScalar_exp_basic ε T β a d k w C ν hT hε).trans
  apply Real.exp_le_exp.mpr
  rw [residual_exponent_identity]
  calc
    _ ≤ (Real.log 4 + C) * ((∑ i, a i : ℕ) : ℝ) -
        ν * weight w (fun i => a i - β i) + ν * (H / F) + (H / v) * Real.log 2 := by
      nlinarith [mul_le_mul_of_nonneg_left hcount hC,
        mul_le_mul_of_nonneg_left hbudget hν,
        mul_le_mul_of_nonneg_right hk hlog2]
    _ ≤ (Real.log 4 + C) * (H / ws) -
        ν * weight w (fun i => a i - β i) + ν * (H / F) + (H / v) * Real.log 2 := by
      nlinarith [mul_le_mul_of_nonneg_left hsize (add_nonneg hlog4 hC)]
    _ = _ := by ring_nf

theorem weight_sub_le_weight_tsub {σ : Type*} [Fintype σ]
    (w : σ → ℝ) (a β : σ → ℕ) (hw : ∀ i, 0 ≤ w i) :
    weight w a - weight w β ≤ weight w (fun i => a i - β i) := by
  simp only [weight, ← Finset.sum_sub_distrib]
  apply Finset.sum_le_sum
  intro i hi
  rw [← mul_sub]
  apply mul_le_mul_of_nonneg_left _ (hw i)
  by_cases h : β i ≤ a i
  · rw [Nat.cast_sub h]
  · have hle : a i ≤ β i := by omega
    rw [Nat.sub_eq_zero_of_le hle, Nat.cast_zero]
    exact sub_nonpos.mpr (by exact_mod_cast hle)

theorem norm_rowScalar_exp_weight_difference {σ : Type*} [Fintype σ] [DecidableEq σ]
    (ε : σ → ℂ) (T : σ → ℕ) (β a : σ →₀ ℕ)
    (d : ∀ i, Fin (a i - β i + 1)) (k : ℕ) (w : σ → ℝ)
    (C ν H ws v F : ℝ) (hC : 0 ≤ C) (hν : 0 ≤ ν)
    (hws : 0 < ws) (hv : 0 < v) (hF : 0 < F)
    (hw : ∀ i, ws ≤ w i) (ha : weight w (fun i => a i) ≤ H)
    (hk : (k : ℝ) ≤ H / v) (hT : ∀ i, 1 ≤ T i)
    (hTw : ∀ i, F * w i ≤ v * T i)
    (hε : ∀ i, ‖ε i‖ ≤ Real.exp (C - ν * w i)) :
    ‖rowScalar ε (fun i => tail (T i) (PowerSeries.log ℂ)) β a d k‖ ≤
      Real.exp (-ν * (weight w (fun i => a i) - weight w (fun i => β i)) +
        H * (ν / F + Real.log 2 / v + (Real.log 4 + C) / ws)) := by
  apply (norm_rowScalar_exp_weighted ε T β a d k w C ν H ws v F
    hC hν hws hv hF hw ha hk hT hTw hε).trans
  apply Real.exp_le_exp.mpr
  have h := weight_sub_le_weight_tsub w (fun i => a i) (fun i => β i)
    (fun i => hws.le.trans (hw i))
  nlinarith [mul_le_mul_of_nonneg_left h hν]

theorem actual_error_exp {σ : Type*} (p : σ → ℤ) (q : σ → ℕ)
    (j K : ℕ) (ν : ℝ) (hK : 1 ≤ K) (hj : j ≤ K) (hν : 0 ≤ ν)
    (hq : ∀ i, 1 ≤ q i)
    (happrox : ∀ i, |Real.pi - (p i : ℝ) / q i| ≤ (q i : ℝ) ^ (-ν)) :
    ∀ i, ‖(j : ℂ) * (approximatePeriod (p i) (q i) - logarithmicPeriod)‖ ≤
      Real.exp ((Real.log (2 * (K : ℝ)) + ν) - ν * (⌈Real.log (q i)⌉₊ : ℝ)) := by
  intro i
  have h := norm_center_error_exp ν hν (hq i) hj (happrox i)
  have hKpos : (0 : ℝ) < 2 * K := by exact_mod_cast (by omega : 0 < 2 * K)
  convert h using 1
  rw [sub_eq_add_neg, Real.exp_add, Real.exp_add, Real.exp_log hKpos]
  congr 1
  ring_nf

noncomputable def truncationOrder (F v w : ℝ) : ℕ := ⌈F * w / v⌉₊

theorem truncationOrder_pos {F v w : ℝ} (hF : 0 < F) (hv : 0 < v) (hw : 0 < w) :
    1 ≤ truncationOrder F v w := by
  exact Nat.ceil_pos.mpr (div_pos (mul_pos hF hw) hv)

theorem truncationOrder_budget {F v w : ℝ} (hv : 0 < v) :
    F * w ≤ v * truncationOrder F v w := by
  have h := Nat.le_ceil (F * w / v)
  have h' := (div_le_iff₀ hv).mp h
  simpa [truncationOrder, mul_comm] using h'

end PiExponent.MatrixTranslationBounds

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/MixedFrameExtension.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.AmpleProjectiveSections
import OAI.NumberTheory.PiExponent.Approximation.MixedSectionExtension
import OAI.NumberTheory.PiExponent.Approximation.TensorMixedSection

namespace OAI

namespace PiExponentSeshadri.Geometry
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace Opposite
open PiExponentSeshadri.Frames PiExponentSeshadri.TensorPure
variable {X : Scheme.{0}}

theorem LineBundle.divisible_mixed_extension [IsIntegral X] [CompactSpace X] (L M : LineBundle X)
    (s : O X ⟶ L.sheaf) (hD : (sectionOpen X s : Set X).Nonempty)
    (w : Γ(M.sheaf,sectionOpen X s)) :
    ∃ N : ℕ, ∀ n ≥ N, ∃ t : O X ⟶ ((L.pow (n+1)).tensor M).sheaf,
      sectionOpen X t ≤ sectionOpen X s ∧
      t.app (sectionOpen X s) (1 : Γ(X,sectionOpen X s)) =
        pure (L.pow (n+1)).sheaf M.sheaf (sectionOpen X s)
          ((powerSection s (n+1)).app (sectionOpen X s) (1 : Γ(X,sectionOpen X s))) w := by
  obtain ⟨N,hN⟩ := L.mixed_extension M s hD w
  refine ⟨N,fun n hn => ?_⟩
  obtain ⟨t,ht⟩ := hN n hn
  let q := tensorSection s t ≫ (lineTensorAssoc L (L.pow n) M).inv
  refine ⟨q,?_,?_⟩
  · change SectionOpens.isoOpen (tensorSection s t ≫ (lineTensorAssoc L (L.pow n) M).symm.hom) ≤ _
    erw [SectionOpens.isoOpen_postcomp,section_open L ((L.pow n).tensor M)]
    exact inf_le_left
  · let D := sectionOpen X s
    change (lineTensorAssoc L (L.pow n) M).inv.app D ((tensorSection s t).app D (1 : Γ(X,D))) = _
    have h := (section_apply s t D).trans
      (congrArg (pure L.sheaf ((L.pow n).tensor M).sheaf D (s.app D (1 : Γ(X,D)))) ht)
    exact (congrArg ((lineTensorAssoc L (L.pow n) M).inv.app D) h).trans
      ((assoc_inv_pure L (L.pow n) M D _ _ w).trans
       (congrArg (fun z => pure (L.pow (n+1)).sheaf M.sheaf D z w) (power_succ_apply s n D).symm))

theorem LineBundle.mixed_frame_extension [IsIntegral X] [CompactSpace X] (L M : LineBundle X)
    (s : O X ⟶ L.sheaf) (hD : (sectionOpen X s : Set X).Nonempty)
    (e : M.sheaf.restrict (sectionOpen X s).ι ≅ O (sectionOpen X s).toScheme) :
    ∃ N : ℕ, ∀ n ≥ N, ∃ t : O X ⟶ ((L.pow (n+1)).tensor M).sheaf,
      sectionOpen X t = sectionOpen X s ∧
      t.app (sectionOpen X s) (1 : Γ(X,sectionOpen X s)) =
        pure (L.pow (n+1)).sheaf M.sheaf (sectionOpen X s)
          ((powerSection s (n+1)).app (sectionOpen X s) (1 : Γ(X,sectionOpen X s)))
          (openSectionEquiv M.sheaf (sectionOpen X s) e.inv) := by
  obtain ⟨N,hN⟩ := L.divisible_mixed_extension M s hD
    (openSectionEquiv M.sheaf (sectionOpen X s) e.inv)
  refine ⟨N,fun n hn => ?_⟩
  obtain ⟨t,ht,hv⟩ := hN n hn
  refine ⟨t,le_antisymm ht ?_,hv⟩
  have hi : IsIso (restrictSection (sectionOpen X s).ι (powerSection s (n+1))) := by
    have hs := L.sectionOpen_power s (by omega : 0 < n+1)
    exact isIso_restricted_section _ _ hs
  exact mixed_value_open (sectionOpen X s) (powerSection s (n+1)) e.inv t hv

end
end PiExponentSeshadri.Geometry

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/MixedSectionExtension.lean <==
import OAI.NumberTheory.PiExponent.Approximation.PowerSectionExtension
import OAI.NumberTheory.PiExponent.Approximation.TensorSectionOpen

namespace OAI

noncomputable section

namespace PiExponentSeshadri.Geometry
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace Opposite
open PiExponentSeshadri.Frames PiExponentSeshadri.TensorPure
variable {X : Scheme.{0}}

theorem local_affine_mixed_extension (L M : LineBundle X) (U : X.Opens) [IsAffine U.toScheme]
    (e : L.sheaf.restrict U.ι ≅ O U.toScheme) (d : M.sheaf.restrict U.ι ≅ O U.toScheme)
    (s : O X ⟶ L.sheaf)
    (w : Γ(M.sheaf, U.ι ''ᵁ (U.toScheme.basicOpen (coefficient e (restrictSection U.ι s))))) :
    ∃ N : ℕ, ∀ n ≥ N, ∃ t : O U.toScheme ⟶ (((L.pow n).tensor M).sheaf.restrict U.ι),
      let V := U.toScheme.basicOpen (coefficient e (restrictSection U.ι s))
      (((L.pow n).tensor M).sheaf).presheaf.map (homOfLE (U.ι_image_le V)).op
        (openSectionEquiv _ U t) =
      pure (L.pow n).sheaf M.sheaf (U.ι ''ᵁ V) ((powerSection s n).app (U.ι ''ᵁ V) (1 : Γ(X,U.ι ''ᵁ V))) w := by
  let V := U.toScheme.basicOpen (coefficient e (restrictSection U.ι s))
  let b : Γ(U.toScheme,V) := d.hom.app V w
  let f : Γ(V.toScheme,⊤) := V.topIso.inv b
  obtain ⟨N,hN⟩ := local_affine_power_extension U e s f
  refine ⟨N,fun n hn => ?_⟩
  obtain ⟨t,ht⟩ := hN n hn
  let q : O U.toScheme ⟶ (((L.pow n).tensor M).sheaf.restrict U.ι) :=
    TensorPure.tensorSection t d.inv ≫ (moduleTensorRestrict U (L.pow n).sheaf M.sheaf).inv
  refine ⟨q,?_⟩
  change (((L.pow n).tensor M).sheaf).presheaf.map (homOfLE (U.ι_image_le V)).op
    (openSectionEquiv _ U q) = _
  erw [openSectionEquiv_restrict_value ((L.pow n).tensor M).sheaf U q V]
  have he := congrArg (openSectionEquiv ((L.pow n).sheaf.restrict U.ι) V) ht
  erw [openSectionEquiv_restrict t V,
    openSectionEquiv_scalar ((L.pow n).sheaf.restrict U.ι) V f
      (restrictSection V.ι (restrictSection U.ι (powerSection s n))),
    openSectionEquiv_restrict (restrictSection U.ι (powerSection s n)) V] at he
  have hf : V.topIso.hom f = b := Iso.inv_hom_id_apply _ _
  rw [hf] at he
  have hp : (restrictSection U.ι (powerSection s n)).app V (1 : Γ(U.toScheme,V)) =
      (powerSection s n).app (U.ι ''ᵁ V) (1 : Γ(X,U.ι ''ᵁ V)) := by
    change (powerSection s n).app (U.ι ''ᵁ V) ((U.ι.appIso V).inv (1 : Γ(U.toScheme,V))) = _
    rw [map_one]
  have he := he.trans (congrArg (fun z : Γ((L.pow n).sheaf.restrict U.ι, V) => (b : Γ(U.toScheme,V)) • z) hp)
  apply (ConcreteCategory.bijective_of_isIso
    (((Scheme.Modules.toPresheaf U.toScheme).mapIso
      (moduleTensorRestrict U (L.pow n).sheaf M.sheaf)).app (op V)).hom).injective
  change (moduleTensorRestrict U (L.pow n).sheaf M.sheaf).hom.app V
      ((moduleTensorRestrict U (L.pow n).sheaf M.sheaf).inv.app V
        ((TensorPure.tensorSection t d.inv).app V (1 : Γ(U.toScheme,V)))) = _
  have hc : (moduleTensorRestrict U (L.pow n).sheaf M.sheaf).hom.app V
      ((moduleTensorRestrict U (L.pow n).sheaf M.sheaf).inv.app V
        ((TensorPure.tensorSection t d.inv).app V (1 : Γ(U.toScheme,V)))) = (TensorPure.tensorSection t d.inv).app V (1 : Γ(U.toScheme,V)) := by
    change ((moduleTensorRestrict U (L.pow n).sheaf M.sheaf).inv ≫
      (moduleTensorRestrict U (L.pow n).sheaf M.sheaf).hom).app V _ = _
    rw [Iso.inv_hom_id]
    rfl
  erw [hc,TensorPure.section_apply t d.inv V]
  refine (congrArg (fun z => pure ((L.pow n).sheaf.restrict U.ι) (M.sheaf.restrict U.ι) V
    z (d.inv.app V (1 : Γ(U.toScheme,V)))) he).trans ?_
  erw [pure_smul_left,← pure_smul_right]
  have hd : b • d.inv.app V (1 : Γ(U.toScheme,V)) = w := by
    erw [← d.inv.app_smul b (1 : Γ(U.toScheme,V)),smul_eq_mul,mul_one]
    change d.inv.app V (d.hom.app V w) = w
    change (d.hom ≫ d.inv).app V w = w
    rw [Iso.hom_inv_id]
    rfl
  erw [hd]
  exact (restrict_pure U (L.pow n).sheaf M.sheaf V _ w).symm

theorem LineBundle.finite_cover_mixed_extension [IsIntegral X] (L M : LineBundle X)
    {ι : Type*} [Fintype ι] [Nonempty ι] (U : ι → X.Opens)
    (hcover : (⊤ : X.Opens) ≤ iSup U)
    (haff : ∀ i, IsAffine (U i).toScheme) (hU : ∀ i, (U i : Set X).Nonempty)
    (e : ∀ i, L.sheaf.restrict (U i).ι ≅ O (U i).toScheme)
    (d : ∀ i, M.sheaf.restrict (U i).ι ≅ O (U i).toScheme)
    (s : O X ⟶ L.sheaf) (hD : (sectionOpen X s : Set X).Nonempty)
    (w : Γ(M.sheaf, sectionOpen X s)) :
    ∃ N : ℕ, ∀ n ≥ N, ∃ t : O X ⟶ ((L.pow n).tensor M).sheaf,
      t.app (sectionOpen X s) (1 : Γ(X,sectionOpen X s)) =
        pure (L.pow n).sheaf M.sheaf (sectionOpen X s)
          ((powerSection s n).app (sectionOpen X s) (1 : Γ(X,sectionOpen X s))) w := by
  classical
  let D := sectionOpen X s
  let V (i : ι) := (U i).toScheme.basicOpen (coefficient (e i) (restrictSection (U i).ι s))
  let W (i : ι) := (U i).ι ''ᵁ V i
  have hV (i : ι) : V i = (U i).ι ⁻¹ᵁ D := (preimage_isoOpen s (U i).ι (e i)).symm
  have hW_eq (i : ι) : W i = U i ⊓ D := by
    simp only [W,hV,Scheme.Hom.image_preimage_eq_opensRange_inf,Scheme.Opens.opensRange_ι]
  have hWU (i : ι) : W i ≤ U i := (U i).ι_image_le (V i)
  have hWD (i : ι) : W i ≤ D := (hW_eq i).le.trans inf_le_right
  have hW (i : ι) : (W i : Set X).Nonempty := by
    rw [hW_eq]
    exact nonempty_preirreducible_inter (U i).isOpen D.isOpen (hU i) hD
  let wi (i : ι) : Γ(M.sheaf,W i) := M.sheaf.presheaf.map (homOfLE (hWD i)).op w
  have hh (i : ι) := @local_affine_mixed_extension X L M (U i) (haff i) (e i) (d i) s (wi i)
  choose N hN using hh
  refine ⟨Finset.univ.sup N, fun n hn => ?_⟩
  have hn' (i : ι) : N i ≤ n := (Finset.le_sup (f := N) (Finset.mem_univ i)).trans hn
  choose t ht using fun i => hN i n (hn' i)
  let P := ((L.pow n).tensor M)
  let target : Γ(P.sheaf,D) := pure (L.pow n).sheaf M.sheaf D
    ((powerSection s n).app D (1 : Γ(X,D))) w
  have heq (i : ι) : P.sheaf.presheaf.map (homOfLE (hWU i)).op
      (openSectionEquiv P.sheaf (U i) (t i)) =
      P.sheaf.presheaf.map (homOfLE (hWD i)).op target := by
    refine (ht i).trans ?_
    have hr := pure_restrict (L.pow n).sheaf M.sheaf (homOfLE (hWD i))
      ((powerSection s n).app D (1 : Γ(X,D))) w
    have hp := section_value_natural (powerSection s n) (homOfLE (hWD i))
    exact (congrArg (fun z => pure (L.pow n).sheaf M.sheaf (W i) z (wi i)) hp).symm.trans hr.symm
  obtain ⟨g,hg,-⟩ := P.glue_dense_subopens D U W hcover hWU hWD hW
    (fun i => openSectionEquiv P.sheaf (U i) (t i)) target heq
  refine ⟨(moduleSectionEquiv P.sheaf).symm g,?_⟩
  have H := section_value_natural ((moduleSectionEquiv P.sheaf).symm g)
    (homOfLE (show D ≤ ⊤ from le_top))
  have Htop : ((moduleSectionEquiv P.sheaf).symm g).app ⊤ (1 : Γ(X,⊤)) = g :=
    (moduleSectionEquiv P.sheaf).apply_symm_apply g
  rw [Htop] at H
  exact H.symm.trans hg.2

theorem LineBundle.mixed_extension [IsIntegral X] [CompactSpace X] (L M : LineBundle X)
    (s : O X ⟶ L.sheaf) (hD : (sectionOpen X s : Set X).Nonempty)
    (w : Γ(M.sheaf,sectionOpen X s)) :
    ∃ N : ℕ, ∀ n ≥ N, ∃ t : O X ⟶ ((L.pow n).tensor M).sheaf,
      t.app (sectionOpen X s) (1 : Γ(X,sectionOpen X s)) =
        pure (L.pow n).sheaf M.sheaf (sectionOpen X s)
          ((powerSection s n).app (sectionOpen X s) (1 : Γ(X,sectionOpen X s))) w := by
  classical
  choose U hUx he hd using common_affine_frames L M
  obtain ⟨I,hI⟩ := isCompact_univ.elim_finite_subcover
    (fun x => (U x).1 : X → Set X) (fun x => (U x).1.isOpen)
    (by intro x _; exact Set.mem_iUnion.mpr ⟨x,hUx x⟩)
  have hic (x : X) : ∃ i ∈ I, x ∈ (U i).1 := by
    obtain ⟨i,hi⟩ := Set.mem_iUnion.mp (hI (show x ∈ Set.univ from trivial))
    obtain ⟨hi,hx⟩ := Set.mem_iUnion.mp hi
    exact ⟨i,hi,hx⟩
  have : Nonempty I := by
    obtain ⟨x,-⟩ := hD
    obtain ⟨i,hi,-⟩ := hic x
    exact ⟨⟨i,hi⟩⟩
  exact L.finite_cover_mixed_extension M (fun i : I => (U i.val).1)
    (by intro x _; obtain ⟨i,hi,hx⟩ := hic x; exact Opens.mem_iSup.mpr ⟨⟨i,hi⟩,hx⟩)
    (fun i => (U i.val).2) (fun i => ⟨i.val,hUx i.val⟩)
    (fun i => Classical.choice (he i.val)) (fun i => Classical.choice (hd i.val)) s hD w

end PiExponentSeshadri.Geometry

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/MixedSectionOpenExtension.lean <==
import OAI.NumberTheory.PiExponent.Approximation.MixedFrameExtension
import OAI.NumberTheory.PiExponent.Cohomology.PencilCohomologySections

namespace OAI


namespace PiExponentSeshadri.Geometry
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Frames PiExponentSeshadri.TensorPure PiExponentSeshadri.SectionOpens
variable {X : Scheme.{0}}

theorem LineBundle.mixed_section_open_extension [IsIntegral X] [CompactSpace X]
    (L M : LineBundle X) (s : O X ⟶ L.sheaf)
    (hne : (sectionOpen X s : Set X).Nonempty)
    (w : O (sectionOpen X s).toScheme ⟶ M.sheaf.restrict (sectionOpen X s).ι) :
    ∃ N : ℕ, ∀ n ≥ N, ∃ t : O X ⟶ ((L.pow (n+1)).tensor M).sheaf,
      sectionOpen X t = (sectionOpen X s).ι ''ᵁ isoOpen w := by
  let U := sectionOpen X s
  obtain ⟨N,hN⟩ := L.divisible_mixed_extension M s hne (openSectionEquiv M.sheaf U w)
  refine ⟨N,fun n hn => ?_⟩
  obtain ⟨t,ht,hv⟩ := hN n hn
  have hi : IsIso (restrictSection U.ι (powerSection s (n+1))) :=
    isIso_restricted_section _ _ (L.sectionOpen_power s (by omega))
  have hpre : U.ι ⁻¹ᵁ isoOpen t = isoOpen w := by
    rw [← isoOpen_restrictSection]
    have hval := mixed_value_restrict U (powerSection s (n+1)) w t hv
    have hpost := isoOpen_postcomp (tensorSection (restrictSection U.ι (powerSection s (n+1))) w)
      (moduleTensorRestrict U (L.pow (n+1)).sheaf M.sheaf).symm
    have hopen := section_open ((L.pow (n+1)).restrict U.ι) (M.restrict U.ι)
      (restrictSection U.ι (powerSection s (n+1))) w
    refine (congrArg isoOpen hval).trans (hpost.trans (hopen.trans ?_))
    have he : isoOpen (restrictSection U.ι (powerSection s (n+1))) = ⊤ := by
      apply top_unique
      intro x _
      apply (mem_isoOpen_iff _ x).mpr
      exact ⟨⊤, trivial, by infer_instance⟩
    exact (congrArg (fun V : U.toScheme.Opens => V ⊓ isoOpen w) he).trans (top_inf_eq _)
  refine ⟨t,?_⟩
  change isoOpen t = _
  rw [← hpre,Scheme.Hom.image_preimage_eq_opensRange_inf,Scheme.Opens.opensRange_ι]
  exact (inf_eq_right.mpr ht).symm
end
end PiExponentSeshadri.Geometry

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/ModuleLinePowerLaws.lean <==
import OAI.NumberTheory.PiExponent.Approximation.LinePowerLaws
import OAI.NumberTheory.PiExponent.Approximation.TensorPure
import OAI.NumberTheory.PiExponent.Geometry.SheafificationUnitIso

namespace OAI

namespace PiExponentSeshadri.Geometry
noncomputable section
open CategoryTheory AlgebraicGeometry TopologicalSpace MonoidalCategory
open PiExponentSeshadri.TensorPure
variable {X : Scheme}

def lineTensorPresheafRestrictFrame (L : LineBundle X) (N : X.Modules)
    (U : X.Opens) (e : L.sheaf.restrict U.ι ≅ structureSheaf U.toScheme) :
    (modulePresheafRestrict U.ι).obj
      (PresheafOfModulesOfCommRing.Monoidal.tensorObj (R := X.presheaf) L.sheaf.val N.val) ≅
        (N.restrict U.ι).val := by
  let : MonoidalCategory (PresheafOfModules U.toScheme.ringCatSheaf.obj) :=
    PresheafOfModulesOfCommRing.monoidalCategory (R := U.toScheme.presheaf)
  let ep : (modulePresheafRestrict U.ι).obj L.sheaf.val ≅
      𝟙_ (PresheafOfModules U.toScheme.ringCatSheaf.obj) :=
    (SheafOfModules.forget _).mapIso e
  exact modulePresheafTensorRestrict U L.sheaf.val N.val ≪≫
    tensorIso ep (Iso.refl _) ≪≫ λ_ _

lemma lineTensorPresheaf_unit_restrict_isIso (L : LineBundle X) (N : X.Modules)
    (U : X.Opens) (e : L.sheaf.restrict U.ι ≅ structureSheaf U.toScheme) :
    IsIso ((modulePresheafRestrict U.ι).map
      ((adj X).unit.app
        (PresheafOfModulesOfCommRing.Monoidal.tensorObj (R := X.presheaf) L.sheaf.val N.val))) := by
  let P := PresheafOfModulesOfCommRing.Monoidal.tensorObj (R := X.presheaf) L.sheaf.val N.val
  let R : PresheafOfModules X.ringCatSheaf.obj ⥤
      PresheafOfModules U.toScheme.ringCatSheaf.obj := modulePresheafRestrict U.ι
  have hη : IsIso ((adj U.toScheme).unit.app (R.obj P)) :=
    sheafification_unit_isIso_of_iso (R.obj P) (N.restrict U.ι)
      (lineTensorPresheafRestrictFrame L N U e)
  have hh : IsIso (R.map ((adj X).unit.app P) ≫
      ((moduleSheafificationRestrict U.ι).hom.app P).val) := by
    erw [sheafify_restrict_unit]
    exact hη
  let V : U.toScheme.Modules ⥤ PresheafOfModules U.toScheme.ringCatSheaf.obj :=
    SheafOfModules.forget U.toScheme.ringCatSheaf
  let hv : IsIso (C := PresheafOfModules U.toScheme.ringCatSheaf.obj)
      (((moduleSheafificationRestrict U.ι).hom.app P).val) :=
    (V.mapIso ((moduleSheafificationRestrict U.ι).app P)).isIso_hom
  exact (@isIso_comp_right_iff (PresheafOfModules U.toScheme.ringCatSheaf.obj)
    _ _ _ _ _ _ hv).mp hh

lemma sheafification_tensor_left_line_unit_isIso (M : X.Modules) (L : LineBundle X)
    (N : X.Modules) :
    IsIso ((PresheafOfModules.sheafification (𝟙 X.ringCatSheaf.obj)).map
      (PresheafOfModulesOfCommRing.Monoidal.tensorHom (R := X.presheaf) (𝟙 M.val)
        ((adj X).unit.app
          (PresheafOfModulesOfCommRing.Monoidal.tensorObj (R := X.presheaf) L.sheaf.val N.val)))) := by
  let P := PresheafOfModulesOfCommRing.Monoidal.tensorObj (R := X.presheaf) L.sheaf.val N.val
  let F : PresheafOfModules X.ringCatSheaf.obj ⥤ X.Modules :=
    PresheafOfModules.sheafification (𝟙 X.ringCatSheaf.obj)
  let η := (adj X).unit.app P
  let Q := (F ⋙ SheafOfModules.forget X.ringCatSheaf ⋙
    PresheafOfModules.restrictScalars (𝟙 X.ringCatSheaf.obj)).obj P
  let g := PresheafOfModulesOfCommRing.Monoidal.tensorHom (R := X.presheaf) (𝟙 M.val) η
  apply PiExponent.NumericalAmpleness.isIso_of_locally_isIso
  intro x
  obtain ⟨U,hx,⟨e⟩⟩ := L.locallyRankOne x
  refine ⟨U,hx,?_⟩
  let R : PresheafOfModules X.ringCatSheaf.obj ⥤
      PresheafOfModules U.toScheme.ringCatSheaf.obj := modulePresheafRestrict U.ι
  let S : PresheafOfModules U.toScheme.ringCatSheaf.obj ⥤ U.toScheme.Modules :=
    PresheafOfModules.sheafification (𝟙 U.toScheme.ringCatSheaf.obj)
  let : MonoidalCategory (PresheafOfModules U.toScheme.ringCatSheaf.obj) :=
    PresheafOfModulesOfCommRing.monoidalCategory (R := U.toScheme.presheaf)
  have : IsIso (R.map η) := lineTensorPresheaf_unit_restrict_isIso L N U e
  apply (NatIso.isIso_map_iff (moduleSheafificationRestrict U.ι) g).mpr
  change IsIso (S.map (R.map g))
  have heq := modulePresheafTensorRestrict_natural U (𝟙 M.val) η
  let : IsIso (S.map (modulePresheafTensorRestrict U M.val P).hom) :=
    (S.mapIso (modulePresheafTensorRestrict U M.val P)).isIso_hom
  let : IsIso (S.map (modulePresheafTensorRestrict U M.val Q).hom) :=
    (S.mapIso (modulePresheafTensorRestrict U M.val Q)).isIso_hom
  have hcomp : IsIso (S.map (R.map g ≫
      (modulePresheafTensorRestrict U M.val Q).hom)) := by
    erw [heq, S.map_comp]
    have ht : IsIso (S.map
      (PresheafOfModulesOfCommRing.Monoidal.tensorHom (R := U.toScheme.presheaf)
        (R.map (𝟙 M.val)) (R.map η))) := by
      rw [R.map_id]
      change IsIso (S.map ((𝟙 (R.obj M.val)) ⊗ₘ (R.map η)))
      infer_instance
    exact (inferInstance : IsIso (C := U.toScheme.Modules)
      (S.map (modulePresheafTensorRestrict U M.val P).hom ≫ S.map
        (PresheafOfModulesOfCommRing.Monoidal.tensorHom (R := U.toScheme.presheaf)
          (R.map (𝟙 M.val)) (R.map η))))
  erw [S.map_comp] at hcomp
  exact (isIso_comp_right_iff (C := U.toScheme.Modules) _ _).mp hcomp

def sheafificationTensorLeftLinePair (M : X.Modules) (L N : LineBundle X) :
    (PresheafOfModules.sheafification (𝟙 X.ringCatSheaf.obj)).obj
      (PresheafOfModulesOfCommRing.Monoidal.tensorObj (R := X.presheaf) M.val
        (PresheafOfModulesOfCommRing.Monoidal.tensorObj (R := X.presheaf) L.sheaf.val N.sheaf.val)) ≅
    moduleTensor X M (moduleTensor X L.sheaf N.sheaf) := by
  let P := PresheafOfModulesOfCommRing.Monoidal.tensorObj (R := X.presheaf) L.sheaf.val N.sheaf.val
  let F := PresheafOfModules.sheafification (𝟙 X.ringCatSheaf.obj)
  let η := (adj X).unit.app P
  let ht : IsIso (F.map (PresheafOfModulesOfCommRing.Monoidal.tensorHom
      (R := X.presheaf) (𝟙 M.val) η)) := sheafification_tensor_left_line_unit_isIso M L N.sheaf
  exact @asIso _ _ _ _ (F.map (PresheafOfModulesOfCommRing.Monoidal.tensorHom (R := X.presheaf)
    (𝟙 M.val) η)) ht

def moduleLineTensorAssoc (M : X.Modules) (L N : LineBundle X) :
    moduleTensor X (moduleTensor X M L.sheaf) N.sheaf ≅
      moduleTensor X M (moduleTensor X L.sheaf N.sheaf) := by
  let : MonoidalCategory (PresheafOfModules X.ringCatSheaf.obj) :=
    PresheafOfModulesOfCommRing.monoidalCategory (R := X.presheaf)
  exact (sheafificationTensorRight (M.val ⊗ L.sheaf.val) N).symm ≪≫
    (PresheafOfModules.sheafification (𝟙 X.ringCatSheaf.obj)).mapIso
      (α_ M.val L.sheaf.val N.sheaf.val) ≪≫
    sheafificationTensorLeftLinePair M L N

def moduleTwistPowerIso (L : LineBundle X) (M : X.Modules) : ∀ n : ℕ,
    (moduleTwistFunctor L n).obj M ≅ moduleTensor X M (modulePow X L.sheaf n)
  | 0 => (moduleTensorRightUnit M).symm
  | n+1 => moduleTensorIso (moduleTwistPowerIso L M n) (Iso.refl L.sheaf) ≪≫
      moduleLineTensorAssoc M (L.pow n) L ≪≫
      moduleTensorIso (Iso.refl M) (moduleTensorComm (modulePow X L.sheaf n) L.sheaf)

def moduleTwistPowerMulIso (L : LineBundle X) (M : X.Modules) (d n : ℕ) :
    (moduleTwistFunctor (L.pow d) n).obj M ≅ (moduleTwistFunctor L (d*n)).obj M :=
  moduleTwistPowerIso (L.pow d) M n ≪≫
    moduleTensorIso (Iso.refl M) (linePowerMul L d n) ≪≫
      (moduleTwistPowerIso L M (d*n)).symm

end
end PiExponentSeshadri.Geometry

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/ModulePullbackCoherent.lean <==
import OAI.NumberTheory.PiExponent.Approximation.FramedPullback
import OAI.NumberTheory.PiExponent.LocalAlgebra.FiniteGlobalPresentation

namespace OAI

namespace PiExponentSeshadri.Geometry
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace
open PiExponent.FiniteGlobalPresentation

private def presentationOfIso (X : Scheme.{0})
    {M N : SheafOfModules X.ringCatSheaf} (e : M ≅ N)
    (P : M.Presentation) : N.Presentation := by
  let : IsIso e.hom := e.isIso_hom
  exact P.ofIsIso e.hom

theorem pullback_isFinitePresentation {X Y : Scheme.{0}} (f : Y ⟶ X)
    (M : X.Modules) [M.IsFinitePresentation] :
    ((Scheme.Modules.pullback f).obj M).IsFinitePresentation := by
  apply isFinitePresentation_of_localPresentations
  intro y
  obtain ⟨U, hy, P, hP⟩ := exists_local_finitePresentation M (f y)
  let F : SheafOfModules U.toScheme.ringCatSheaf ⥤
      SheafOfModules (f ⁻¹ᵁ U).toScheme.ringCatSheaf :=
    Scheme.Modules.pullback (f ∣_ U)
  let : PreservesColimitsOfSize.{0,0} F :=
    (Scheme.Modules.pullbackPushforwardAdjunction (f ∣_ U)).leftAdjoint_preservesColimits
  let Q := P.map F (pullbackUnitIso (f ∣_ U)).symm
  let e := (pullbackRestrictNatIso f U).app M
  exact ⟨f ⁻¹ᵁ U, hy, presentationOfIso (f ⁻¹ᵁ U).toScheme e.symm Q,
    ⟨⟨hP.isFiniteType_generators.finite⟩, ⟨hP.isFiniteType_relations.finite⟩⟩⟩

end
end PiExponentSeshadri.Geometry

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/NegativeTwistPresentations.lean <==
import OAI.NumberTheory.PiExponent.Approximation.ModuleLinePowerLaws
import OAI.NumberTheory.PiExponent.Approximation.TwistPresentations
import OAI.NumberTheory.PiExponent.Cohomology.CohomologyIso
import OAI.NumberTheory.PiExponent.LocalAlgebra.CoherentExtFiniteness

namespace OAI

namespace PiExponent.NegativeTwistPresentations
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits CategoryTheory.Abelian
open PiExponentSeshadri.Geometry
open PiExponent.GeometrySupport.TwistPresentations
variable {X : Scheme.{0}}

def cancelIso (M : X.Modules) (L N : LineBundle X)
    (e : moduleTensor X L.sheaf N.sheaf ≅ structureSheaf X) :
    moduleTensor X (moduleTensor X M L.sheaf) N.sheaf ≅ M :=
  moduleLineTensorAssoc M L N ≪≫ moduleTensorIso (Iso.refl M) e ≪≫ moduleTensorRightUnit M

variable (L N : LineBundle X) {M : X.Modules} {n : ℕ}
    (s : ((moduleTwistFunctor L n).obj M).GeneratingSections)
    (e : moduleTensor X (L.pow n).sheaf N.sheaf ≅ structureSheaf X)

def presentationMap : moduleTensor X (SheafOfModules.free s.I) N.sheaf ⟶ M :=
  moduleTensorMap (s.π ≫ (moduleTwistPowerIso L M n).hom) (𝟙 N.sheaf) ≫
    (cancelIso M (L.pow n) N e).hom

instance presentationMap_epi : Epi (presentationMap L N s e) := by
  let g : (SheafOfModules.free s.I : X.Modules) ⟶ moduleTensor X M (L.pow n).sheaf :=
    s.π ≫ (moduleTwistPowerIso L M n).hom
  let : Epi (C := X.Modules) s.π := s.epi
  let hg : Epi (C := X.Modules) g := epi_comp (C := X.Modules) s.π (moduleTwistPowerIso L M n).hom
  let : Epi (C := X.Modules) (moduleTensorMap g (𝟙 N.sheaf)) :=
    @moduleTensorMap_epi X _ _ g hg N
  exact epi_comp (C := X.Modules) (moduleTensorMap g (𝟙 N.sheaf))
    (cancelIso M (L.pow n) N e).hom

def middleIsoBiproduct [Fintype s.I] [HasFiniteBiproducts X.Modules] :
    moduleTensor X (SheafOfModules.free s.I) N.sheaf ≅ ⨁ (fun _ : s.I => N.sheaf) :=
  twistFreeIsoBiproduct N 1 s.I ≪≫
    biproduct.mapIso (fun _ : s.I => moduleTensorRightUnit N.sheaf)

theorem middle_isFinitePresentation [hs : s.IsFiniteType] :
    (moduleTensor X (SheafOfModules.free s.I) N.sheaf).IsFinitePresentation := by
  let : Finite s.I := hs.finite
  have := PiExponent.FiniteGlobalPresentation.free_isFinitePresentation X s.I
  exact PiExponent.FiniteGlobalPresentation.moduleTwist_isFinitePresentation N 1
    (SheafOfModules.free s.I)

theorem kernel_isFinitePresentation [IsLocallyNoetherian X] [M.IsFinitePresentation]
    [s.IsFiniteType] : (kernel (presentationMap L N s e)).IsFinitePresentation := by
  have := middle_isFinitePresentation L N s
  let : M.IsQuasicoherent :=
    (SheafOfModules.IsFinitePresentation.exists_quasicoherentData M).choose.isQuasicoherent
  exact PiExponent.FiniteGlobalPresentation.kernel_isFinitePresentation (presentationMap L N s e)

theorem presentation_shortExact :
    (ShortComplex.mk (kernel.ι (presentationMap L N s e)) (presentationMap L N s e)
      (kernel.condition (presentationMap L N s e))).ShortExact :=
  { exact := ShortComplex.exact_kernel (presentationMap L N s e) }

theorem middle_cohomology_finite (p : X ⟶ Spec (CommRingCat.of ℂ)) [hs : s.IsFiniteType]
    (q : ℕ)
    (hN : letI := Module.compHom (cohomology N.sheaf q) (baseScalars p)
      FiniteDimensional ℂ (cohomology N.sheaf q)) :
    letI := Module.compHom
      (cohomology (moduleTensor X (SheafOfModules.free s.I) N.sheaf) q) (baseScalars p)
    FiniteDimensional ℂ (cohomology (moduleTensor X (SheafOfModules.free s.I) N.sheaf) q) := by
  let : Finite s.I := hs.finite
  let : Fintype s.I := Fintype.ofFinite s.I
  let : HasFiniteBiproducts X.Modules := Abelian.hasFiniteBiproducts
  let B := ⨁ (fun _ : s.I => N.sheaf)
  let := Module.compHom (cohomology B q) (baseScalars p)
  let := Module.compHom
    (cohomology (moduleTensor X (SheafOfModules.free s.I) N.sheaf) q) (baseScalars p)
  have : FiniteDimensional ℂ (cohomology B q) :=
    CoherentExtFiniteness.cohomology_finite_of_biproduct p
      (biproduct.isBilimit (fun _ : s.I => N.sheaf)) q (fun _ => hN)
  exact Module.Finite.of_surjective (cohomologyIso p (middleIsoBiproduct L N s) q).symm.toLinearMap
    (cohomologyIso p (middleIsoBiproduct L N s) q).symm.surjective

def coherentFinitePresentation [IsLocallyNoetherian X] [M.IsFinitePresentation]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [s.IsFiniteType]
    (hN : ∀ q, letI := Module.compHom (cohomology N.sheaf q) (baseScalars p)
      FiniteDimensional ℂ (cohomology N.sheaf q)) :
    CoherentExtFiniteness.CoherentFinitePresentation p M where
  kernel := kernel (presentationMap L N s e)
  kernel_coherent := kernel_isFinitePresentation L N s e
  middle := moduleTensor X (SheafOfModules.free s.I) N.sheaf
  left := kernel.ι (presentationMap L N s e)
  right := presentationMap L N s e
  comp_zero := kernel.condition (presentationMap L N s e)
  shortExact := presentation_shortExact L N s e
  middle_finite := fun q => middle_cohomology_finite L N s p q (hN q)

end
end PiExponent.NegativeTwistPresentations

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/NoetherianPowerExtension.lean <==
import OAI.NumberTheory.PiExponent.Approximation.FrameSections
import OAI.NumberTheory.PiExponent.Approximation.TwistGlobalExtension
import OAI.NumberTheory.PiExponent.Approximation.TwistPowerSection
import OAI.NumberTheory.PiExponent.Geometry.LineBundleCoherent

namespace OAI

namespace PiExponentSeshadri.Geometry
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
open PiExponentSeshadri.Frames
variable {X : Scheme}

theorem LineBundle.noetherian_power_extension [NoetherianSpace X] (L : LineBundle X)
    (s : GlobalSections X L.sheaf) (f : Γ(X,sectionOpen X s)) :
    ∃ N : ℕ, ∀ n ≥ N, ∃ t : GlobalSections X (modulePow X L.sheaf n),
      t.app (sectionOpen X s) (1 : Γ(X,sectionOpen X s)) =
        f • (powerSection s n).app (sectionOpen X s) (1 : Γ(X,sectionOpen X s)) := by
  have : (structureSheaf X).IsFinitePresentation :=
    PiExponent.GeometrySupport.LineBundleCoherent.structureSheaf_isFinitePresentation
  have : (structureSheaf X).IsQuasicoherent :=
    (SheafOfModules.IsFinitePresentation.exists_quasicoherentData
      (structureSheaf X)).choose.isQuasicoherent
  obtain ⟨N, hN⟩ := PiExponent.TwistGlobalExtension.global_twist_extension_native L s
    (structureSheaf X) f
  refine ⟨N, fun n hn => ?_⟩
  obtain ⟨z, hz⟩ := hN n hn
  let P := (moduleTwistFunctor L n).obj (structureSheaf X)
  let Q := modulePow X L.sheaf n
  let D := sectionOpen X s
  let e := moduleTwistUnitIso L n
  let t : GlobalSections X Q := (moduleSectionEquiv Q).symm (e.hom.app ⊤ z)
  refine ⟨t, ?_⟩
  have htop : t.app ⊤ (1 : Γ(X,⊤)) = e.hom.app ⊤ z :=
    (moduleSectionEquiv Q).apply_symm_apply _
  have ht : Q.presheaf.map (homOfLE (show D ≤ ⊤ from le_top)).op
      (e.hom.app ⊤ z) = t.app D (1 : Γ(X,D)) :=
    (congrArg (fun x : Γ(Q,⊤) =>
      Q.presheaf.map (homOfLE (show D ≤ ⊤ from le_top)).op x) htop).symm.trans
        (section_value_natural t (homOfLE (show D ≤ ⊤ from le_top)))
  have he := CategoryTheory.congr_fun
    (e.hom.mapPresheaf.naturality (homOfLE (show D ≤ ⊤ from le_top)).op) z
  change e.hom.app D (P.presheaf.map (homOfLE (show D ≤ ⊤ from le_top)).op z) =
    Q.presheaf.map (homOfLE (show D ≤ ⊤ from le_top)).op (e.hom.app ⊤ z) at he
  have hp := moduleTwistSection_unitIso_app L s n D f
  calc
    t.app D (1 : Γ(X,D)) =
        Q.presheaf.map (homOfLE (show D ≤ ⊤ from le_top)).op (e.hom.app ⊤ z) := ht.symm
    _ = e.hom.app D (P.presheaf.map (homOfLE (show D ≤ ⊤ from le_top)).op z) := he.symm
    _ = e.hom.app D (((moduleTwistSection L s n).app (structureSheaf X)).app D f) :=
      congrArg (fun x => e.hom.app D x) hz
    _ = (powerSection s n).app D f := hp
    _ = f • (powerSection s n).app D (1 : Γ(X,D)) := by
      have hm := (powerSection s n).app_smul (r := f) (x := (1 : Γ(X,D)))
      change (powerSection s n).app D (show Γ(X,D) from f * 1) = _ at hm
      exact (congrArg ((powerSection s n).app D) (mul_one f)).symm.trans hm

theorem LineBundle.noetherian_power_extension_ratio [NoetherianSpace X] (L : LineBundle X)
    (s : GlobalSections X L.sheaf) (f : Γ((sectionOpen X s).toScheme,⊤)) :
    ∃ N : ℕ, ∀ n ≥ N, ∃ t : GlobalSections X (modulePow X L.sheaf n),
      restrictSection (sectionOpen X s).ι t = scalarEnd f ≫
        restrictSection (sectionOpen X s).ι (powerSection s n) := by
  obtain ⟨N, hN⟩ := L.noetherian_power_extension s ((sectionOpen X s).topIso.hom f)
  refine ⟨N, fun n hn => ?_⟩
  obtain ⟨t, ht⟩ := hN n hn
  refine ⟨t, ?_⟩
  apply (openSectionEquiv (modulePow X L.sheaf n) (sectionOpen X s)).injective
  erw [openSectionEquiv_restrict, openSectionEquiv_scalar, openSectionEquiv_restrict]
  exact ht

end
end PiExponentSeshadri.Geometry

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/NumericalMarginRestriction.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.NumericalAmpleness
import OAI.NumberTheory.PiExponent.Approximation.LinePullback
import OAI.NumberTheory.PiExponent.Cohomology.CohomologyIso

namespace OAI

namespace PiExponent.NumericalAmpleness
noncomputable section
open CategoryTheory AlgebraicGeometry TopologicalSpace
open PiExponentSeshadri.Geometry

def curveDegree {X : Scheme.{0}} (p : X ⟶ Spec (CommRingCat.of ℂ))
    (L : LineBundle X) (C : IntegralCurve X) : ℤ :=
  eulerCharacteristic (C.embedding ≫ p) 1
    ((Scheme.Modules.pullback C.embedding).obj L.sheaf) -
  eulerCharacteristic (C.embedding ≫ p) 1 (structureSheaf C.scheme)

def IntegralCurve.mapClosed {X Y : Scheme.{0}} (C : IntegralCurve Y)
    (i : Y ⟶ X) [IsClosedImmersion i] : IntegralCurve X where
  scheme := C.scheme
  embedding := C.embedding ≫ i
  closedImmersion := inferInstance
  integral := C.integral
  dimension := C.dimension

theorem curveDegree_mapClosed {X Y : Scheme.{0}} (p : X ⟶ Spec (CommRingCat.of ℂ))
    (L : LineBundle X) (i : Y ⟶ X) [IsClosedImmersion i] (C : IntegralCurve Y) :
    curveDegree p L (C.mapClosed i) = curveDegree (i ≫ p) (L.pullback i) C := by
  unfold curveDegree IntegralCurve.mapClosed LineBundle.pullback
  simp only [Category.assoc]
  congr 1
  exact eulerCharacteristic_iso (C.embedding ≫ i ≫ p)
    ((Scheme.Modules.pullbackComp C.embedding i).app L.sheaf).symm 1

theorem uniform_curve_margin_restrict {X Y : Scheme.{0}}
    (p : X ⟶ Spec (CommRingCat.of ℂ)) (L H : LineBundle X) (ε : ℝ)
    (hmargin : ∀ C : IntegralCurve X,
      ε * (curveDegree p H C : ℝ) ≤ (curveDegree p L C : ℝ))
    (i : Y ⟶ X) [IsClosedImmersion i] :
    ∀ C : IntegralCurve Y,
      ε * (curveDegree (i ≫ p) (H.pullback i) C : ℝ) ≤
        (curveDegree (i ≫ p) (L.pullback i) C : ℝ) := by
  intro C
  simpa only [curveDegree_mapClosed] using hmargin (C.mapClosed i)

theorem proper_closed_dimension_succ_le {X Y : Type*}
    [TopologicalSpace X] [TopologicalSpace Y] [IrreducibleSpace X] [Nonempty Y]
    (f : Y → X) (hf : Topology.IsClosedEmbedding f)
    (hproper : Set.range f ≠ Set.univ) :
    topologicalKrullDim Y + 1 ≤ topologicalKrullDim X := by
  let T : IrreducibleCloseds X := ⟨Set.univ, IrreducibleSpace.isIrreducible_univ X, isClosed_univ⟩
  let g := IrreducibleCloseds.map f hf.continuous
  have hg : StrictMono g := IrreducibleCloseds.map_strictMono_of_isInducing hf.isEmbedding.isInducing
  have hlt (Z : IrreducibleCloseds Y) : g Z < T := by
    apply lt_of_le_of_ne
    · intro x hx; trivial
    · intro he
      apply hproper
      apply Set.eq_univ_of_forall
      intro x
      have hx : x ∈ (g Z : Set X) := by rw [he]; trivial
      exact closure_minimal (Set.image_subset_range f _) hf.isClosed_range hx
  let k : WithTop (IrreducibleCloseds Y) → IrreducibleCloseds X := WithTop.recTopCoe T g
  have hk : StrictMono k := WithTop.strictMono_iff.mpr ⟨hg, hlt⟩
  have : Nonempty (IrreducibleCloseds Y) := by
    obtain ⟨y⟩ := ‹Nonempty Y›
    exact ⟨⟨closure {y}, isIrreducible_singleton.closure, isClosed_closure⟩⟩
  have hh := Order.krullDim_le_of_strictMono k hk
  simpa only [Order.krullDim_WithTop, topologicalKrullDim] using hh

theorem proper_closed_subscheme_dimension_succ_le {X Y : Scheme.{0}}
    [IsIntegral X] [Nonempty Y] (i : Y ⟶ X) [IsClosedImmersion i]
    (hproper : ¬ Function.Surjective i) :
    topologicalKrullDim Y + 1 ≤ topologicalKrullDim X :=
  proper_closed_dimension_succ_le i i.isClosedEmbedding
    (fun h => hproper (Set.range_eq_univ.mp h))

end
end PiExponent.NumericalAmpleness

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/NumericalSlopeInduction.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.AmpleSlopeAlgebra
import OAI.NumberTheory.PiExponent.Ampleness.NakaiInductionStep

namespace OAI

namespace PiExponent.NumericalAmpleness
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry
variable {X : Scheme.{0}}

def LowerClosedNumericalCriterion (p : X ⟶ Spec (CommRingCat.of ℂ))
    (H : LineBundle X) (d : ℕ) : Prop :=
  ∀ (I : X.IdealSheafData), topologicalKrullDim I.subscheme ≤ d →
    ∀ (M : LineBundle I.subscheme) (δ : ℝ), 0 < δ →
      (∀ C : IntegralCurve I.subscheme,
        δ * (curveDegree (I.subschemeι ≫ p) (H.pullback I.subschemeι) C : ℝ) ≤
          (curveDegree (I.subschemeι ≫ p) M C : ℝ)) → M.IsAmple

theorem slope_lower_closed_ampleness
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (H L : LineBundle X) (hH : H.IsAmple) (d : ℕ)
    (hlower : LowerClosedNumericalCriterion p H d)
    (ε : ℝ) (hε : 0 < ε)
    (hmargin : ∀ C : IntegralCurve X,
      ε * (curveDegree p H C : ℝ) ≤ (curveDegree p L C : ℝ))
    (a b : ℕ) (hb : 0 < b) :
    ∀ I : X.IdealSheafData, topologicalKrullDim I.subscheme ≤ d →
      ((slopeBundle L H a b).pullback I.subschemeι).IsAmple := by
  intro I hI
  have hδ : (0:ℝ) < (b:ℝ)*ε+a :=
    add_pos_of_pos_of_nonneg (mul_pos (by exact_mod_cast hb) hε) (Nat.cast_nonneg a)
  apply hlower I hI ((slopeBundle L H a b).pullback I.subschemeι) ((b:ℝ)*ε+a) hδ
  exact uniform_curve_margin_restrict p (slopeBundle L H a b) H ((b:ℝ)*ε+a)
    (uniform_margin_tensor_powers p H L hH ε hmargin a b) I.subschemeι

theorem ample_slope_of_topEuler_pos_of_lower_criterion [IsIntegral X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (r : ℕ) (i : X ⟶ ProjectiveO1.projectiveSpace ℂ (Fin (r+1))) [IsClosedImmersion i]
    (hi : i ≫ polynomialProjectiveProjection ℂ (Fin (r+1)) = p)
    (H L : LineBundle X) (hH : H.IsAmple) (d : ℕ)
    (hdim : topologicalKrullDim X ≤ d+1)
    (hlower : LowerClosedNumericalCriterion p H d)
    (ε : ℝ) (hε : 0 < ε)
    (hmargin : ∀ C : IntegralCurve X,
      ε * (curveDegree p H C : ℝ) ≤ (curveDegree p L C : ℝ))
    (a b : ℕ) (hb : 0 < b)
    (htop : 0 < (fwdDiff (1:ℕ))^[d+1]
      (fun n => eulerCharacteristic p (d+1) ((slopeBundle L H a b).pow n).sheaf) 0) :
    (slopeBundle L H a b).IsAmple := by
  have hδ : (0:ℝ) < (b:ℝ)*ε+a :=
    add_pos_of_pos_of_nonneg (mul_pos (by exact_mod_cast hb) hε) (Nat.cast_nonneg a)
  exact isAmple_of_lower_ampleness_of_topEuler_pos_of_margin p r i hi H
    (slopeBundle L H a b) hH d hdim
    (slope_lower_closed_ampleness p H L hH d hlower ε hε hmargin a b hb)
    htop ((b:ℝ)*ε+a) hδ (uniform_margin_tensor_powers p H L hH ε hmargin a b)

theorem ample_slope_of_polynomial_pos_of_lower_criterion [IsIntegral X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (r : ℕ) (i : X ⟶ ProjectiveO1.projectiveSpace ℂ (Fin (r+1))) [IsClosedImmersion i]
    (hi : i ≫ polynomialProjectiveProjection ℂ (Fin (r+1)) = p)
    (H L : LineBundle X) (hH : H.IsAmple) (d : ℕ)
    (hdim : topologicalKrullDim X ≤ d+1)
    (hlower : LowerClosedNumericalCriterion p H d)
    (ε : ℝ) (hε : 0 < ε)
    (hmargin : ∀ C : IntegralCurve X,
      ε * (curveDegree p H C : ℝ) ≤ (curveDegree p L C : ℝ))
    (P : Polynomial ℝ)
    (hP : ∀ a b : ℕ, 0 < b →
      (((fwdDiff (1:ℕ))^[d+1]
        (fun n => eulerCharacteristic p (d+1) ((slopeBundle L H a b).pow n).sheaf) 0 : ℤ):ℝ) =
        (b:ℝ)^(d+1) * P.eval ((a:ℝ)/b))
    (a b : ℕ) (hb : 0 < b) (hpos : 0 < P.eval ((a:ℝ)/b)) :
    (slopeBundle L H a b).IsAmple := by
  apply ample_slope_of_topEuler_pos_of_lower_criterion p r i hi H L hH d hdim hlower ε hε hmargin a b hb
  have hreal : (0:ℝ) <
      (((fwdDiff (1:ℕ))^[d+1]
        (fun n => eulerCharacteristic p (d+1) ((slopeBundle L H a b).pow n).sheaf) 0 : ℤ):ℝ) := by
    rw [hP a b hb]
    exact mul_pos (pow_pos (by exact_mod_cast hb) _) hpos
  exact_mod_cast hreal

end
end PiExponent.NumericalAmpleness

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/NumericalThresholdStep.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.AmpleSlopeTopology
import OAI.NumberTheory.PiExponent.Ampleness.AmpleThresholdPolynomial
import OAI.NumberTheory.PiExponent.Approximation.NumericalSlopeInduction

namespace OAI

namespace PiExponent.NumericalAmpleness
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry
variable {X : Scheme.{0}}

theorem isAmple_of_lower_criterion_of_euler_slope_polynomial [IsIntegral X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (r : ℕ) (i : X ⟶ ProjectiveO1.projectiveSpace ℂ (Fin (r+1))) [IsClosedImmersion i]
    (hi : i ≫ polynomialProjectiveProjection ℂ (Fin (r+1)) = p)
    (H L : LineBundle X) (hH : H.IsAmple) (d : ℕ)
    (hdim : topologicalKrullDim X ≤ d+1)
    (hlower : LowerClosedNumericalCriterion p H d)
    (ε : ℝ) (hε : 0 < ε)
    (hmargin : ∀ C : IntegralCurve X,
      ε * (curveDegree p H C : ℝ) ≤ (curveDegree p L C : ℝ))
    (P : Polynomial ℝ)
    (hP : ∀ a b : ℕ, 0 < b →
      (((fwdDiff (1:ℕ))^[d+1]
        (fun n => eulerCharacteristic p (d+1) ((slopeBundle L H a b).pow n).sheaf) 0 : ℤ):ℝ) =
        (b:ℝ)^(d+1) * P.eval ((a:ℝ)/b))
    (hPample : ∀ a b : ℕ, 0 < b → (slopeBundle L H a b).IsAmple →
      0 < P.eval ((a:ℝ)/b))
    (hPderivative : ∀ a b : ℕ, 0 < b → (slopeBundle L H a b).IsAmple →
      ((a:ℝ)/b+ε) * P.derivative.eval ((a:ℝ)/b) ≤
        ((d+1:ℕ):ℝ) * P.eval ((a:ℝ)/b)) : L.IsAmple := by
  let : CompactSpace X := QuasiCompact.compactSpace_of_compactSpace p
  let t := ampleThreshold L H
  have ht : 0 ≤ t := ampleThreshold_nonneg L H hH
  have hrat (q : ℚ) (hq : t < (q:ℝ)) : ∃ a b : ℕ, 0 < b ∧
      (q:ℝ) = (a:ℝ)/b ∧ (slopeBundle L H a b).IsAmple := by
    have hqnonneg : (0:ℚ) ≤ q := by exact_mod_cast (ht.trans hq.le)
    obtain ⟨a,b,hb,hab⟩ := nonnegative_rat_nat_ratio q hqnonneg
    exact ⟨a,b,hb,hab,ample_of_threshold_lt L H hH a b hb (hab ▸ hq)⟩
  have hpositive : ∀ q : ℚ, t < (q:ℝ) → 0 < P.eval (q:ℝ) := by
    intro q hq
    obtain ⟨a,b,hb,hab,hamp⟩ := hrat q hq
    rw [hab]
    exact hPample a b hb hamp
  have hderivative : ∀ q : ℚ, t < (q:ℝ) →
      ((q:ℝ)+ε) * P.derivative.eval (q:ℝ) ≤ ((d+1:ℕ):ℝ)*P.eval (q:ℝ) := by
    intro q hq
    obtain ⟨a,b,hb,hab,hamp⟩ := hrat q hq
    rw [hab]
    exact hPderivative a b hb hamp
  have hPt : 0 < P.eval t :=
    polynomial_pos_at_boundary_of_rational_margin P (d+1) t ε ht hε hpositive hderivative
  by_cases htzero : t = 0
  · have hpzero : 0 < P.eval ((0:ℝ)/1) := by simpa only [htzero,zero_div] using hPt
    exact (slope_zero_isAmple_iff L H 1 (by decide)).mp
      (ample_slope_of_polynomial_pos_of_lower_criterion p r i hi H L hH d hdim hlower ε hε
        hmargin P hP 0 1 (by decide) (by simpa using hpzero))
  · have htpos : 0 < t := lt_of_le_of_ne ht (Ne.symm htzero)
    obtain ⟨q,hq0,hqt,hPq⟩ := exists_positive_rational_below_of_polynomial_pos P t htpos hPt
    have hqnonneg : (0:ℚ) ≤ q := by exact_mod_cast hq0.le
    obtain ⟨a,b,hb,hab⟩ := nonnegative_rat_nat_ratio q hqnonneg
    have ha : 0 < a := by
      have hnum : (0:ℝ) < a :=
        (div_pos_iff_of_pos_right (by exact_mod_cast hb : (0:ℝ)<b)).mp (hab ▸ hq0)
      exact_mod_cast hnum
    have hamp := ample_slope_of_polynomial_pos_of_lower_criterion p r i hi H L hH d hdim
      hlower ε hε hmargin P hP a b hb (hab ▸ hPq)
    have habove := threshold_lt_of_ample L H a b ha hb hamp
    have hbelow : (a:ℝ)/b < ampleThreshold L H := hab ▸ hqt
    exact False.elim (lt_asymm habove hbelow)

end
end PiExponent.NumericalAmpleness

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/OpenBaseChange.lean <==
import Mathlib.AlgebraicGeometry.Modules.Sheaf
import Mathlib.Tactic

namespace OAI

namespace PiExponentSeshadri.OpenBaseChange
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace Opposite
variable {X Y : Scheme.{0}} (f : X ⟶ Y) (U : Y.Opens)

lemma restrict_unit_app {Z T : Scheme.{0}} (i : Z ⟶ T) [IsOpenImmersion i]
    (M : T.Modules) (W : T.Opens) :
    ((Scheme.Modules.restrictAdjunction i).unit.app M).app W =
      M.presheaf.map (homOfLE (i.image_preimage_le W)).op := rfl

lemma restrict_unit_app_iso {Z T : Scheme.{0}} (i : Z ⟶ T) [IsOpenImmersion i]
    (M : T.Modules) (W : T.Opens) (hW : W ≤ i.opensRange) :
    IsIso (((Scheme.Modules.restrictAdjunction i).unit.app M).app W) := by
  rw [restrict_unit_app]
  have he : i ''ᵁ i ⁻¹ᵁ W = W := by
    rw [i.image_preimage_eq_opensRange_inf, inf_eq_right.mpr hW]
  have hi : IsIso (homOfLE (i.image_preimage_le W)) :=
    homOfLE_isIso_of_eq _ he
  let e := @asIso _ _ _ _ (homOfLE (i.image_preimage_le W)) hi
  exact (M.presheaf.mapIso e.op).isIso_hom

def rightSquare :
    Scheme.Modules.pushforward (f ⁻¹ᵁ U).ι ⋙ Scheme.Modules.pushforward f ≅
      Scheme.Modules.pushforward (f ∣_ U) ⋙ Scheme.Modules.pushforward U.ι :=
  Scheme.Modules.pushforwardComp _ _ ≪≫
    Scheme.Modules.pushforwardCongr (morphismRestrict_ι f U).symm ≪≫
      (Scheme.Modules.pushforwardComp _ _).symm

def hom (M : X.Modules) :
    ((Scheme.Modules.pushforward f).obj M).restrict U.ι ⟶
      (Scheme.Modules.pushforward (f ∣_ U)).obj (M.restrict (f ⁻¹ᵁ U).ι) :=
  (Scheme.Modules.restrictFunctor U.ι).map
    ((Scheme.Modules.pushforward f).map
      ((Scheme.Modules.restrictAdjunction (f ⁻¹ᵁ U).ι).unit.app M)) ≫
  (Scheme.Modules.restrictFunctor U.ι).map
    ((rightSquare f U).hom.app (M.restrict (f ⁻¹ᵁ U).ι)) ≫
  (Scheme.Modules.restrictAdjunction U.ι).counit.app
    ((Scheme.Modules.pushforward (f ∣_ U)).obj (M.restrict (f ⁻¹ᵁ U).ι))

instance hom_isIso (M : X.Modules) : IsIso (hom f U M) := by
  have ha : IsIso ((Scheme.Modules.restrictFunctor U.ι).map
    ((Scheme.Modules.pushforward f).map
      ((Scheme.Modules.restrictAdjunction (f ⁻¹ᵁ U).ι).unit.app M))) := by
    apply Scheme.Modules.Hom.isIso_iff_isIso_app.mpr
    intro W
    change IsIso (((Scheme.Modules.restrictAdjunction (f ⁻¹ᵁ U).ι).unit.app M).app
      (f ⁻¹ᵁ (U.ι ''ᵁ W)))
    apply restrict_unit_app_iso
    rw [Scheme.Opens.opensRange_ι]
    apply (Opens.map f.base).monotone
    simpa only [Scheme.Opens.opensRange_ι] using U.ι.image_le_opensRange W
  unfold hom
  infer_instance

def iso (M : X.Modules) :
    ((Scheme.Modules.pushforward f).obj M).restrict U.ι ≅
      (Scheme.Modules.pushforward (f ∣_ U)).obj (M.restrict (f ⁻¹ᵁ U).ι) := asIso (hom f U M)

end
end PiExponentSeshadri.OpenBaseChange

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/OpenPullbackUnit.lean <==
import OAI.NumberTheory.PiExponent.Approximation.SectionPullback
import OAI.NumberTheory.PiExponent.Approximation.TensorOpenBaseChange


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/OrdinaryComponentRigidity.lean <==
import Mathlib.Analysis.Complex.Polynomial.Basic
import OAI.NumberTheory.PiExponent.Approximation.GenericFibreRigidity
import OAI.NumberTheory.PiExponent.Jets.OrdinaryDerivativeIdeals
import OAI.NumberTheory.PiExponent.Jets.PrimeNormalCotangent

namespace OAI

noncomputable section
namespace PiExponent.OrdinaryComponentRigidity

open scoped BigOperators
open NormalBasisRigidity DerivativeIdeals

def NormalProductComparison {n : ℕ} (Q : Ideal (OrdinaryDerivatives.Polynomial n)) [Q.IsPrime]
    (w cost : Fin n → ℝ) (M : ℝ) : Prop :=
  ∀ A B : Finset (Fin n),
    IsNormalBasis (K := Q.ResidueField) (genericCoordinateNormals (primeResidueMap Q) Q) A →
    IsNormalBasis (K := Q.ResidueField) (genericCoordinateNormals (primeResidueMap Q) Q) B →
    (∏ j ∈ A, w j) ≤ M * ∏ j ∈ B, cost j

def PersistentNormalComparison {n : ℕ} (w cost : Fin n → ℝ) (M delta : ℝ)
    (f : OrdinaryDerivatives.Polynomial n) (d : ℕ)
    (P : Ideal (OrdinaryDerivatives.Polynomial n)) : Prop :=
  ∀ r : ℕ, r < d + 2 → ∀ Q : Ideal (OrdinaryDerivatives.Polynomial n), ∀ hQ : Q.IsPrime,
    Q ≤ P →
    Q ∈ (OrdinaryDerivatives.ideal n cost ((r : ℝ) * delta) f).minimalPrimes →
    Q ∈ (OrdinaryDerivatives.ideal n cost (((r : ℝ) + 1) * delta) f).minimalPrimes →
    1 ≤ Q.height → Q.height ≤ d →
    (∀ p ∈ OrdinaryDerivatives.ideal n cost ((r : ℝ) * delta) f,
      ∀ l : List (Fin n), wordCost cost l ≤ delta → OrdinaryDerivatives.word n l p ∈ Q) →
    @NormalProductComparison n Q hQ w cost M

theorem coordinate_constant_of_persistent_comparison {n : ℕ}
    (w cost : Fin n → ℝ) (M delta : ℝ) (hcost : ∀ i, 0 ≤ cost i) (hdelta : 0 ≤ delta)
    (f : OrdinaryDerivatives.Polynomial n) (hf : f ≠ 0) (d : ℕ)
    (P : Ideal (OrdinaryDerivatives.Polynomial n)) (hP : P.IsPrime) (hheight : P.height ≤ d)
    (hvanish : ∀ l : List (Fin n), wordCost cost l ≤ ((d : ℝ) + 2) * delta →
      OrdinaryDerivatives.word n l f ∈ P)
    (hcomparison : PersistentNormalComparison w cost M delta f d P)
    (hseparated : ∀ A B : Finset (Fin n), A.card = B.card →
      ∀ i, i ∈ A → i ∉ B → (∀ j, i < j → (j ∈ A ↔ j ∈ B)) →
      M * (∏ j ∈ B, cost j) < ∏ j ∈ A, w j) :
    ∃ i : Fin n, ∃ c : ℂ, MvPolynomial.X i - MvPolynomial.C c ∈ P := by
  obtain ⟨r, hr, Q, hQr, hQnext, hQP, hQlo, hQhi, hpersist⟩ :=
    OrdinaryDerivatives.exists_persistent_component cost hcost delta hdelta f hf
      d P hP hheight hvanish
  let : Q.IsPrime := hQr.isPrime
  let : Algebra.EssFiniteType ℂ Q.ResidueField :=
    Algebra.EssFiniteType.comp ℂ (OrdinaryDerivatives.Polynomial n) Q.ResidueField
  have hfQ : f ∈ Q := hQr.le
    (self_mem_derivativeIdeal (OrdinaryDerivatives.partialFrame n) cost ((r : ℝ) * delta) f
      (mul_nonneg (Nat.cast_nonneg r) hdelta))
  have hQ0 : Q ≠ ⊥ := by
    intro h
    exact hf (by simpa only [h, Ideal.mem_bot] using hfQ)
  have hcomp := hcomparison r hr Q inferInstance hQP hQr hQnext hQlo hQhi hpersist
  have hker (p : OrdinaryDerivatives.Polynomial n) : primeResidueMap Q p = 0 ↔ p ∈ Q :=
    Ideal.algebraMap_residueField_eq_zero
  obtain ⟨i, c, hc⟩ := coordinate_constant_of_generic_normal_weight_comparison
    (primeResidueMap Q) Q hker hQ0 w cost M hcomp hseparated
  exact ⟨i, c, hQP hc⟩

theorem at_most_one_center_of_persistent_comparison {n : ℕ}
    (w cost : Fin n → ℝ) (M delta : ℝ) (hcost : ∀ i, 0 ≤ cost i) (hdelta : 0 ≤ delta)
    (f : OrdinaryDerivatives.Polynomial n) (hf : f ≠ 0) (d : ℕ)
    (P : Ideal (OrdinaryDerivatives.Polynomial n)) (hP : P.IsPrime) (hheight : P.height ≤ d)
    (hvanish : ∀ l : List (Fin n), wordCost cost l ≤ ((d : ℝ) + 2) * delta →
      OrdinaryDerivatives.word n l f ∈ P)
    (hcomparison : PersistentNormalComparison w cost M delta f d P)
    (hseparated : ∀ A B : Finset (Fin n), A.card = B.card →
      ∀ i, i ∈ A → i ∉ B → (∀ j, i < j → (j ∈ A ↔ j ∈ B)) →
      M * (∏ j ∈ B, cost j) < ∏ j ∈ A, w j)
    {J : Type*} (centers : J → Fin n → ℂ)
    (hinj : ∀ i, Function.Injective (fun j => centers j i))
    (j l : J) (hj : ∀ p ∈ P, MvPolynomial.eval (centers j) p = 0)
    (hl : ∀ p ∈ P, MvPolynomial.eval (centers l) p = 0) : j = l := by
  obtain ⟨i, c, hc⟩ := coordinate_constant_of_persistent_comparison
    w cost M delta hcost hdelta f hf d P hP hheight hvanish hcomparison hseparated
  have hjc := hj _ hc
  have hlc := hl _ hc
  simp only [MvPolynomial.eval_sub, MvPolynomial.eval_X, MvPolynomial.eval_C, sub_eq_zero] at hjc hlc
  exact hinj i (hjc.trans hlc.symm)

end PiExponent.OrdinaryComponentRigidity
end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/OrdinarySliceComparison.lean <==
import OAI.NumberTheory.PiExponent.Jets.NormalBasisProducts
import OAI.NumberTheory.PiExponent.LocalAlgebra.OrdinaryMultiplicity
import OAI.NumberTheory.PiExponent.LocalAlgebra.PrimeWeightedBezout

namespace OAI

noncomputable section
namespace PiExponent.OrdinarySliceComparison

open scoped BigOperators
open NormalBasisRigidity NormalBasisProducts TransverseWeightedMultiplicity
open OrdinaryDerivatives DerivativeIdeals

theorem comparison_of_normal_basis {n : ℕ}
    (Q : Ideal (OrdinaryDerivatives.Polynomial n)) [Q.IsPrime]
    (A : Finset (Fin n)) (hk : 0 < A.card)
    (hA : IsNormalBasis (K := Q.ResidueField)
      (fun i => (polynomialTangent (primeResidueMap Q) Q).mkQ
        (Pi.basisFun Q.ResidueField _ i)) A)
    (B : Fin A.card → Fin n)
    (hB : LinearIndependent Q.ResidueField
      (fun j => (polynomialTangent (primeResidueMap Q) Q).mkQ
        (Pi.basisFun Q.ResidueField _ (B j))))
    {J : Type*} (f : J → OrdinaryDerivatives.Polynomial n)
    (hQ : Q ∈ (Ideal.span (Set.range f)).minimalPrimes)
    (rho : Fin n → ℚ) (hrho : ∀ i, 0 < rho i)
    (cost : Fin n → ℝ) (hcost : ∀ i, 0 < cost i)
    (epsilon N : ℝ) (hepsilon : 0 < epsilon) (hN : 0 < N)
    (hdegree : ∀ j, ∀ d ∈ (f j).support,
      (∑ i ∈ d.support, (d i : ℝ) * (rho i : ℝ)) ≤ N)
    (hn : ∀ i, 2 ≤ rectangularCutoff (fun j => cost (B j)) (epsilon * N) i)
    (hvanish : ∀ p ∈ Ideal.span (Set.range f), ∀ l : List (Fin n),
      wordCost cost l ≤ epsilon * N → OrdinaryDerivatives.word n l p ∈ Q) :
    (∏ i ∈ A, (rho i : ℝ)) ≤
      (A.card : ℝ) ^ A.card * (∏ i, cost (B i)) / epsilon ^ A.card := by
  obtain ⟨L, hL, hupper⟩ := PrimeWeightedBezout.weighted_prime_length_bound
    Q A hA f hQ rho hrho N hN.le hdegree
  have hlower := OrdinaryMultiplicity.prime_rectangular_length_lower n A.card Q B hB
    (Ideal.span (Set.range f)) cost
    (rectangularCutoff (fun j => cost (B j)) (epsilon * N)) (epsilon * N) hn
    (fun i => (hcost i).le)
    (rectangularCutoff_budget hk (fun j => cost (B j)) (fun j => hcost _)
      (epsilon * N) (mul_pos hepsilon hN)) hvanish
  change (∏ i, rectangularCutoff (fun j => cost (B j)) (epsilon * N) i : ℕ) ≤
    CoordinateSliceComparison.primeLength Q (Ideal.span (Set.range f)) at hlower
  rw [hL] at hlower
  have hrhoR (i : Fin n) : (0 : ℝ) < rho i := by exact_mod_cast hrho i
  have h := weight_comparison_of_rectangular_count hk
    (fun i => (rho (A.equivFin.symm i) : ℝ)) (fun j => cost (B j)) epsilon N L
    (fun i => hrhoR _) (fun j => hcost _) hepsilon hN (by exact_mod_cast hlower)
    (by simpa only [prod_equivFin A (fun i => (rho i : ℝ))] using hupper)
  simpa only [prod_equivFin A (fun i => (rho i : ℝ))] using h

end PiExponent.OrdinarySliceComparison
end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/Parameters.lean <==
import Mathlib.Basic.Real.Basic
import Mathlib.Algebra.Order.Archimedean.Basic
import Mathlib.Tactic

namespace OAI

namespace PiExponent

theorem exists_rational_parameters (ν : ℝ) (hν : 2 < ν) :
    ∃ θ A B C : ℚ,
      0 < (θ : ℝ) ∧ (θ : ℝ) < A ∧ (A : ℝ) < B ∧ (B : ℝ) < 1 ∧
      ν * ((A : ℝ) - θ) > 1 - θ ∧
      1 < (C : ℝ) ∧ (B : ℝ) < 1 / C ∧
      (B : ℝ) < C * θ ∧ (C : ℝ) * θ < 1 := by
  have hνpos : 0 < ν := by linarith
  have hdiv : 1 / ν < (1 / 2 : ℝ) :=
    (div_lt_iff₀ hνpos).2 (by linarith)
  obtain ⟨b, hbl, hbu⟩ := exists_rat_btwn (show (1 / 2 : ℝ) < 1 - 1 / ν by linarith)
  have hbpos : 0 < (b : ℝ) := by linarith
  have hb1 : (b : ℝ) < 1 := by
    have := one_div_pos.mpr hνpos
    linarith
  have hνb : ν * (b : ℝ) < ν - 1 := calc
    _ < ν * (1 - 1 / ν) := mul_lt_mul_of_pos_left hbu hνpos
    _ = ν - 1 := by field_simp
  have hcoeff : 0 < ν * (1 - (b : ℝ)) - 1 := by nlinarith
  have hδtop : 0 < min (1 : ℝ) ((2 * (b : ℝ) - 1) / ((b : ℝ) * b)) :=
    lt_min (by norm_num) (div_pos (by linarith) (mul_pos hbpos hbpos))
  obtain ⟨δ, hδpos, hδtop⟩ := exists_rat_btwn hδtop
  have hδ1 : (δ : ℝ) < 1 := lt_of_lt_of_le hδtop (min_le_left _ _)
  have hδsmall : (δ : ℝ) < (2 * (b : ℝ) - 1) / ((b : ℝ) * b) :=
    lt_of_lt_of_le hδtop (min_le_right _ _)
  have hδprod : (δ : ℝ) * ((b : ℝ) * b) < 2 * (b : ℝ) - 1 :=
    (lt_div_iff₀ (mul_pos hbpos hbpos)).mp hδsmall
  let θ : ℚ := 1 - δ
  let A : ℚ := 1 - b * δ
  have hθcast : (θ : ℝ) = 1 - (δ : ℝ) := by simp [θ]
  have hAcast : (A : ℝ) = 1 - (b : ℝ) * δ := by simp [A]
  have hθpos : 0 < (θ : ℝ) := by rw [hθcast]; linarith
  have hθA : (θ : ℝ) < A := by
    rw [hθcast, hAcast]
    nlinarith [mul_pos (sub_pos.mpr hb1) hδpos]
  have hApos : 0 < (A : ℝ) := lt_trans hθpos hθA
  have hA1 : (A : ℝ) < 1 := by
    rw [hAcast]
    nlinarith [mul_pos hbpos hδpos]
  have hAsq : (A : ℝ) ^ 2 < θ := by
    rw [hAcast, hθcast]
    nlinarith [mul_pos hδpos (sub_pos.mpr hδprod)]
  have hgap : 1 - (θ : ℝ) < ν * ((A : ℝ) - θ) := by
    rw [hAcast, hθcast]
    nlinarith [mul_pos hcoeff hδpos]
  have hCinterval : (A : ℝ) / θ < 1 / A := by
    apply (div_lt_div_iff₀ hθpos hApos).2
    nlinarith
  obtain ⟨C, hClo, hChi⟩ := exists_rat_btwn hCinterval
  have hC1 : 1 < (C : ℝ) := by
    have : (1 : ℝ) < (A : ℝ) / θ := (lt_div_iff₀ hθpos).2 (by simpa using hθA)
    exact lt_trans this hClo
  have hCpos : 0 < (C : ℝ) := by linarith
  have hACθ : (A : ℝ) < (C : ℝ) * θ := (div_lt_iff₀ hθpos).mp hClo
  have hCA : (C : ℝ) * A < 1 := (lt_div_iff₀ hApos).mp hChi
  have hAinvC : (A : ℝ) < 1 / C := (lt_div_iff₀ hCpos).2 (by nlinarith)
  have hCθ1 : (C : ℝ) * θ < 1 := by nlinarith [mul_lt_mul_of_pos_left hθA hCpos]
  have hBinterval : (A : ℝ) < min (1 / (C : ℝ)) ((C : ℝ) * θ) :=
    lt_min hAinvC hACθ
  obtain ⟨B, hBlo, hBhi⟩ := exists_rat_btwn hBinterval
  have hBinv : (B : ℝ) < 1 / C := lt_of_lt_of_le hBhi (min_le_left _ _)
  have hBCθ : (B : ℝ) < (C : ℝ) * θ := lt_of_lt_of_le hBhi (min_le_right _ _)
  exact ⟨θ, A, B, C, hθpos, hθA, hBlo, lt_trans hBCθ hCθ1,
    hgap, hC1, hBinv, hBCθ, hCθ1⟩

theorem exists_eta_preserving_exponent_gap
    (nu theta A : ℝ) (hnu : 2 < nu) (hA : 0 < A)
    (hgap : 1 - theta < nu * (A - theta)) :
    ∃ eta : ℝ, 0 < eta ∧ eta < 1 ∧
      0 < nu * (A * (1 - eta) - theta) - (1 - theta) := by
  let gap : ℝ := nu * (A - theta) - (1 - theta)
  have hgap_pos : 0 < gap := by dsimp [gap]; linarith
  have hnu_pos : 0 < nu := by linarith
  have hden_pos : 0 < 2 * nu * A := by positivity
  let eta : ℝ := min (1 / 2) (gap / (2 * nu * A))
  have heta_pos : 0 < eta := by
    dsimp [eta]
    exact lt_min (by norm_num) (div_pos hgap_pos hden_pos)
  have heta_half : eta ≤ 1 / 2 := min_le_left _ _
  have heta_lt_one : eta < 1 := by linarith
  have heta_gap : eta ≤ gap / (2 * nu * A) := min_le_right _ _
  have hscaled : eta * (2 * nu * A) ≤ gap :=
    (le_div_iff₀ hden_pos).mp heta_gap
  refine ⟨eta, heta_pos, heta_lt_one, ?_⟩
  dsimp [gap] at hgap_pos hscaled
  nlinarith

structure Parameters (ν : ℝ) where
  theta : ℚ
  A : ℚ
  B : ℚ
  C : ℚ
  eta : ℝ
  theta_pos : 0 < (theta : ℝ)
  theta_lt_A : (theta : ℝ) < A
  A_lt_B : (A : ℝ) < B
  B_lt_one : (B : ℝ) < 1
  approximation_gap : 1 - (theta : ℝ) < ν * ((A : ℝ) - theta)
  one_lt_C : 1 < (C : ℝ)
  B_lt_inv_C : (B : ℝ) < 1 / C
  B_lt_C_theta : (B : ℝ) < (C : ℝ) * theta
  C_theta_lt_one : (C : ℝ) * theta < 1
  eta_pos : 0 < eta
  eta_lt_one : eta < 1
  gap_pos : 0 < ν * ((A : ℝ) * (1 - eta) - theta) - (1 - theta)

theorem exists_parameters (ν : ℝ) (hν : 2 < ν) : Nonempty (Parameters ν) := by
  obtain ⟨theta, A, B, C, htheta, hthetaA, hAB, hB, hgap, hC, hBinv, hBC, hCtheta⟩ :=
    exists_rational_parameters ν hν
  obtain ⟨eta, heta, heta1, hgapeta⟩ := exists_eta_preserving_exponent_gap
    ν theta A hν (lt_trans htheta hthetaA) hgap
  exact ⟨⟨theta, A, B, C, eta, htheta, hthetaA, hAB, hB, hgap, hC,
    hBinv, hBC, hCtheta, heta, heta1, hgapeta⟩⟩

namespace Parameters

variable {ν : ℝ} (p : Parameters ν)

theorem A_pos : 0 < (p.A : ℝ) := lt_trans p.theta_pos p.theta_lt_A

theorem B_pos : 0 < (p.B : ℝ) := lt_trans p.A_pos p.A_lt_B

theorem C_pos : 0 < (p.C : ℝ) := lt_trans zero_lt_one p.one_lt_C

theorem A_lt_one : (p.A : ℝ) < 1 := lt_trans p.A_lt_B p.B_lt_one

theorem theta_lt_one : (p.theta : ℝ) < 1 := lt_trans p.theta_lt_A p.A_lt_one

theorem CB_lt_one : (p.C : ℝ) * p.B < 1 := by
  have h := (lt_div_iff₀ p.C_pos).mp p.B_lt_inv_C
  simpa only [mul_comm] using h

theorem one_lt_C_theta_div_B : 1 < (p.C : ℝ) * p.theta / p.B := by
  apply (lt_div_iff₀ p.B_pos).2
  simpa using p.B_lt_C_theta

theorem one_lt_B_div_A : 1 < (p.B : ℝ) / p.A := by
  apply (lt_div_iff₀ p.A_pos).2
  simpa using p.A_lt_B

end Parameters

end PiExponent

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/PersistentComponents.lean <==
import Mathlib.RingTheory.Ideal.Height
import Mathlib.RingTheory.Spectrum.Prime.Topology
import Mathlib.Tactic

namespace OAI

namespace PiExponent.PersistentComponents

variable {R : Type*} [CommRing R]

theorem prime_height_step {P Q : Ideal R} (hP : P.IsPrime) (hQ : Q.IsPrime)
    (hPQ : P < Q) : P.height + 1 ≤ Q.height := by
  let := hP
  let := hQ
  exact Ideal.height_add_one_le_of_lt_of_isPrime hPQ

theorem exists_adjacent_eq_of_height_bound (P : ℕ → Ideal R) (m : ℕ)
    (hPrime : ∀ i ≤ m + 1, (P i).IsPrime)
    (hstep : ∀ i ≤ m, P i ≤ P (i + 1))
    (hheight : (P (m + 1)).height ≤ m) :
    ∃ i ≤ m, P i = P (i + 1) := by
  by_contra h
  have hneq : ∀ i ≤ m, P i ≠ P (i + 1) := by simpa only [not_exists, not_and] using h
  have hgrowth : ∀ i ≤ m + 1, (i : ℕ∞) ≤ (P i).height := by
    intro i hi
    induction i with
    | zero => exact bot_le
    | succ i ih =>
      have him : i ≤ m := by omega
      have hip : i ≤ m + 1 := by omega
      have hs := prime_height_step (hPrime i hip) (hPrime (i + 1) hi)
        (lt_of_le_of_ne (hstep i him) (hneq i him))
      have hadd : (i : ℕ∞) + 1 ≤ (P i).height + 1 := by
        gcongr
        exact ih hip
      simpa only [Nat.cast_add, Nat.cast_one] using hadd.trans hs
  have hf := (hgrowth (m + 1) le_rfl).trans hheight
  exact (by exact_mod_cast (Nat.not_succ_le_self m) : ¬ ((m + 1 : ℕ) : ℕ∞) ≤ (m : ℕ∞)) hf

theorem exists_nested_minimalPrimes (I : ℕ → Ideal R) (hI : Monotone I)
    (n : ℕ) (P : Ideal R) (hP : P.IsPrime) (hIP : I n ≤ P) :
    ∃ Q : ℕ → Ideal R,
      (∀ i ≤ n, Q i ∈ (I i).minimalPrimes) ∧
      (∀ i < n, Q i ≤ Q (i + 1)) ∧ Q n ≤ P := by
  induction n generalizing P with
  | zero =>
    let := hP
    obtain ⟨Q, hQ, hQP⟩ := Ideal.exists_minimalPrimes_le hIP
    refine ⟨fun _ => Q, ?_, ?_, hQP⟩
    · intro i hi
      have hi0 : i = 0 := by omega
      simpa only [hi0] using hQ
    · intro i hi
      omega
  | succ n ih =>
    let := hP
    obtain ⟨Qlast, hQlast, hQlastP⟩ := Ideal.exists_minimalPrimes_le hIP
    obtain ⟨Q, hQ, hstep, hQlastle⟩ :=
      ih Qlast hQlast.isPrime ((hI (Nat.le_succ n)).trans hQlast.le)
    refine ⟨fun i => if i = n + 1 then Qlast else Q i, ?_, ?_, ?_⟩
    · intro i hi
      by_cases hei : i = n + 1
      · simpa [hei] using hQlast
      · simpa [hei] using hQ i (by omega)
    · intro i hi
      have hin : i ≠ n + 1 := by omega
      by_cases hei : i = n
      · simpa [hei] using hQlastle
      · have hip : i + 1 ≠ n + 1 := by omega
        simpa [hin, hip, hei] using hstep i (by omega)
    · simpa [Nat.succ_eq_add_one] using hQlastP

theorem exists_persistent_minimalPrime (I : ℕ → Ideal R) (hI : Monotone I)
    (m : ℕ) (P : Ideal R) (hP : P.IsPrime)
    (hIP : I (m + 2) ≤ P) (hheight : P.height ≤ m) :
    ∃ r < m + 2, ∃ Q : Ideal R,
      Q ∈ (I r).minimalPrimes ∧ I (r + 1) ≤ Q ∧ Q ≤ P := by
  obtain ⟨Q, hQ, hstep, hQP⟩ := exists_nested_minimalPrimes I hI (m + 2) P hP hIP
  have hmono : ∀ i j, i ≤ j → j ≤ m + 2 → Q i ≤ Q j := by
    intro i j hij hj
    induction j with
    | zero =>
      have hi : i = 0 := by omega
      simp only [hi, le_refl]
    | succ j ih =>
      by_cases heq : i = j + 1
      · simp [heq]
      · exact (ih (by omega) (by omega)).trans (hstep j (by omega))
  have hbound : (Q (m + 1)).height ≤ m :=
    (Ideal.height_mono ((hmono (m + 1) (m + 2) (by omega) le_rfl).trans hQP)).trans hheight
  obtain ⟨r, hr, heq⟩ := exists_adjacent_eq_of_height_bound Q m
    (fun i hi => (hQ i (by omega)).isPrime) (fun i hi => hstep i (by omega)) hbound
  refine ⟨r, by omega, Q r, hQ r (by omega), ?_, ?_⟩
  · rw [heq]
    exact (hQ (r + 1) (by omega)).le
  · exact (hmono r (m + 2) (by omega) le_rfl).trans hQP

theorem minimalPrime_persists {I J Q : Ideal R} (hIJ : I ≤ J)
    (hQ : Q ∈ I.minimalPrimes) (hJQ : J ≤ Q) : Q ∈ J.minimalPrimes := by
  refine ⟨⟨hQ.isPrime, hJQ⟩, ?_⟩
  intro P hP hPQ
  exact hQ.2 ⟨hP.1, hIJ.trans hP.2⟩ hPQ

theorem exists_persistent_minimalPrime_pair (I : ℕ → Ideal R) (hI : Monotone I)
    (m : ℕ) (P : Ideal R) (hP : P.IsPrime)
    (hIP : I (m + 2) ≤ P) (hheight : P.height ≤ m) :
    ∃ r < m + 2, ∃ Q : Ideal R,
      Q ∈ (I r).minimalPrimes ∧ Q ∈ (I (r + 1)).minimalPrimes ∧ Q ≤ P := by
  obtain ⟨r, hr, Q, hQ, hnext, hQP⟩ :=
    exists_persistent_minimalPrime I hI m P hP hIP hheight
  exact ⟨r, hr, Q, hQ, minimalPrime_persists (hI (Nat.le_succ r)) hQ hnext, hQP⟩

theorem minimalPrime_gives_irreducibleComponent (I Q : Ideal R) (hQ : Q ∈ I.minimalPrimes) :
    ∃ Z : Set (PrimeSpectrum.zeroLocus (I : Set R)),
      Z ∈ irreducibleComponents (PrimeSpectrum.zeroLocus (I : Set R)) := by
  exact ⟨((Ideal.minimalPrimes.equivIrreducibleComponents I) ⟨Q, hQ⟩).val,
    ((Ideal.minimalPrimes.equivIrreducibleComponents I) ⟨Q, hQ⟩).property⟩

theorem exists_persistent_operation_component (I : ℕ → Ideal R) (hI : Monotone I)
    (m : ℕ) (P : Ideal R) (hP : P.IsPrime)
    (hIP : I (m + 2) ≤ P) (hheight : P.height ≤ m)
    {D : Type*} (op : D → R → R) (Allowed : ℕ → D → Prop)
    (hshift : ∀ r d, Allowed r d → ∀ f ∈ I r, op d f ∈ I (r + 1)) :
    ∃ r < m + 2, ∃ Q : Ideal R,
      Q ∈ (I r).minimalPrimes ∧ Q ∈ (I (r + 1)).minimalPrimes ∧ Q ≤ P ∧
      ∀ d, Allowed r d → ∀ f ∈ I r, op d f ∈ Q := by
  obtain ⟨r, hr, Q, hQr, hQnext, hQP⟩ :=
    exists_persistent_minimalPrime_pair I hI m P hP hIP hheight
  exact ⟨r, hr, Q, hQr, hQnext, hQP, fun d hd f hf => hQnext.le (hshift r d hd f hf)⟩

theorem minimalPrime_height_pos_of_nonzero_mem [IsDomain R] {I Q : Ideal R}
    (hQ : Q ∈ I.minimalPrimes) {F : R} (hF : F ≠ 0) (hFI : F ∈ I) :
    1 ≤ Q.height := by
  have hQbot : Q ≠ ⊥ := by
    intro h
    have hFQ := hQ.le hFI
    simp only [h, Ideal.mem_bot] at hFQ
    exact hF hFQ
  exact Order.one_le_iff_ne_zero.mpr (mt Ideal.height_eq_zero_iff_eq_bot.mp hQbot)

theorem exists_persistent_component_positive_height [IsDomain R]
    (I : ℕ → Ideal R) (hI : Monotone I) (m : ℕ) (P : Ideal R) (hP : P.IsPrime)
    (hIP : I (m + 2) ≤ P) (hheight : P.height ≤ m)
    {F : R} (hF : F ≠ 0) (hFI : F ∈ I 0) :
    ∃ r < m + 2, ∃ Q : Ideal R,
      Q ∈ (I r).minimalPrimes ∧ Q ∈ (I (r + 1)).minimalPrimes ∧ Q ≤ P ∧
      1 ≤ Q.height ∧ Q.height ≤ m := by
  obtain ⟨r, hr, Q, hQr, hQnext, hQP⟩ :=
    exists_persistent_minimalPrime_pair I hI m P hP hIP hheight
  exact ⟨r, hr, Q, hQr, hQnext, hQP,
    minimalPrime_height_pos_of_nonzero_mem hQr hF ((hI (Nat.zero_le r)) hFI),
    (Ideal.height_mono hQP).trans hheight⟩

end PiExponent.PersistentComponents

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/PersistentWeightComparison.lean <==
import OAI.NumberTheory.PiExponent.Approximation.FrameEquationFamily
import OAI.NumberTheory.PiExponent.Approximation.OrdinaryComponentRigidity
import OAI.NumberTheory.PiExponent.Approximation.OrdinarySliceComparison
import OAI.NumberTheory.PiExponent.Geometry.CurveComponentRigidity
import OAI.NumberTheory.PiExponent.Jets.TransverseSliceComparison

namespace OAI

noncomputable section
namespace PiExponent.PersistentWeightComparison

open scoped BigOperators
open PiExponentApprox NormalBasisRigidity NormalBasisProducts

def comparisonConstant (m : ℕ) (sigma : ℝ) : ℝ :=
  2 * ((m : ℝ) + 2) ^ (m + 2) * (1 + ((m : ℝ) + 2) / sigma) ^ (m + 2)

def UniformRectangles (n : ℕ) (cost : Fin n → ℝ) (epsilon N : ℝ) : Prop :=
  ∀ k : ℕ, 0 < k → k ≤ n → ∀ B : Fin k → Fin n, ∀ i,
    2 ≤ rectangularCutoff (fun j => cost (B j)) (epsilon * N) i

theorem eventually_uniformRectangles (n : ℕ) (cost : Fin n → ℝ)
    (hcost : ∀ i, 0 < cost i) (epsilon : ℝ) (hepsilon : 0 < epsilon) :
    ∀ᶠ N : ℝ in Filter.atTop, UniformRectangles n cost epsilon N :=
  eventually_uniform_cutoff n cost hcost epsilon hepsilon

theorem logarithmic_normal_comparison {m : ℕ}
    (rho : Fin (m + 1) → ℚ) (hrho : ∀ i, 0 < rho i)
    (cost : Fin (m + 1) → ℝ) (hcost : ∀ i, 0 < cost i)
    (sigma N : ℝ) (hsigma : 0 < sigma) (hN : 0 < N)
    (hrect : UniformRectangles (m + 1) cost (sigma / ((m : ℝ) + 2)) N)
    (F : FramePolynomial m) (hF : HasWeightedDegreeLE (fun i => (rho i : ℝ)) N F)
    (bound : ℝ) (Q : Ideal (FramePolynomial m)) [Q.IsPrime]
    (hY : MvPolynomial.X (0 : Fin (m + 1)) ∉ Q)
    (hQ : Q ∈ (frameDerivativeIdeal cost bound F).minimalPrimes)
    (hvanish : ∀ p ∈ frameDerivativeIdeal cost bound F,
      ∀ word : List (Fin (m + 1)),
        frameWordCost cost word ≤ (sigma / ((m : ℝ) + 2)) * N →
          polynomialFrameWord m word p ∈ Q) :
    CurveComponentRigidity.NormalProductComparison Q hY
      (fun i => (rho i : ℝ)) cost (comparisonConstant m sigma) := by
  intro A B hA hB
  have hcard : A.card = B.card := hA.card_eq.trans hB.card_eq.symm
  by_cases hk0 : A.card = 0
  · have hA0 : A = ∅ := Finset.card_eq_zero.mp hk0
    have hB0 : B = ∅ := Finset.card_eq_zero.mp (hcard.symm.trans hk0)
    have hc := rectangular_factor_le_constant m 0 sigma hsigma (by omega)
    simpa [hA0, hB0, comparisonConstant] using hc
  have hk : 0 < A.card := Nat.pos_of_ne_zero hk0
  have hka : A.card ≤ m + 1 := by simpa using Finset.card_le_univ A
  have hepsilon : 0 < sigma / ((m : ℝ) + 2) := by positivity
  have hrhoR (i : Fin (m + 1)) : (0 : ℝ) < rho i := by exact_mod_cast hrho i
  have hdegree : ∀ j, ∀ d ∈ (FrameEquationFamily.equations cost bound F j).support,
      (∑ i ∈ d.support, (d i : ℝ) * (rho i : ℝ)) ≤ N := by
    intro j
    have h := FrameEquationFamily.equation_supportBound cost (fun i => (rho i : ℝ))
      bound N F hF (fun i => (hrhoR i).le) j
    simpa only [WeightedSliceDegree.SupportBound, Finsupp.weight_apply, Finsupp.sum,
      nsmul_eq_mul] using h
  have hcomp := TransverseSliceComparison.comparison_of_normal_basis Q
    (CurveComponentRigidity.residueY_ne_zero Q hY) A hk hA
    (enumeration A B hcard) (enumeration_linearIndependent A B hcard hB)
    (FrameEquationFamily.equations cost bound F)
    (by simpa only [FrameEquationFamily.span_equations] using hQ)
    rho hrho cost hcost (sigma / ((m : ℝ) + 2)) N hepsilon hN hdegree
    (hrect A.card hk hka (enumeration A B hcard))
    (by simpa only [FrameEquationFamily.span_equations] using hvanish)
  exact hcomp.trans (by
    have hc := rectangular_comparison_le_constant (m := m) (k := A.card)
      (by omega) (fun i => cost (enumeration A B hcard i)) sigma hsigma
      (fun i => (hcost _).le)
    simpa only [prod_enumeration A B hcard cost, comparisonConstant] using hc)

theorem logarithmic_persistent_comparison {m : ℕ}
    (rho : Fin (m + 1) → ℚ) (hrho : ∀ i, 0 < rho i)
    (cost : Fin (m + 1) → ℝ) (hcost : ∀ i, 0 < cost i)
    (sigma N : ℝ) (hsigma : 0 < sigma) (hN : 0 < N)
    (hrect : UniformRectangles (m + 1) cost (sigma / ((m : ℝ) + 2)) N)
    (F : FramePolynomial m) (hF : HasWeightedDegreeLE (fun i => (rho i : ℝ)) N F)
    (P : Ideal (FramePolynomial m)) (hY : MvPolynomial.X (0 : Fin (m + 1)) ∉ P) :
    CurveComponentRigidity.PersistentNormalComparison (fun i => (rho i : ℝ)) cost
      (comparisonConstant m sigma) ((sigma / ((m : ℝ) + 2)) * N) F P hY := by
  intro r hr Q hQ hQP hQr hQnext hQlo hQhi hvanish
  let := hQ
  exact logarithmic_normal_comparison rho hrho cost hcost sigma N hsigma hN hrect
    F hF _ Q (fun h => hY (hQP h)) hQr hvanish

theorem ordinary_normal_comparison {m n : ℕ} (hn : n ≤ m + 2)
    (rho : Fin n → ℚ) (hrho : ∀ i, 0 < rho i)
    (cost : Fin n → ℝ) (hcost : ∀ i, 0 < cost i)
    (sigma N : ℝ) (hsigma : 0 < sigma) (hN : 0 < N)
    (hrect : UniformRectangles n cost (sigma / ((m : ℝ) + 2)) N)
    (F : OrdinaryDerivatives.Polynomial n)
    (hF : WeightedSliceDegree.SupportBound (fun i => (rho i : ℝ)) N F)
    (bound : ℝ) (Q : Ideal (OrdinaryDerivatives.Polynomial n)) [Q.IsPrime]
    (hQ : Q ∈ (OrdinaryDerivatives.ideal n cost bound F).minimalPrimes)
    (hvanish : ∀ p ∈ OrdinaryDerivatives.ideal n cost bound F,
      ∀ word : List (Fin n),
        DerivativeIdeals.wordCost cost word ≤ (sigma / ((m : ℝ) + 2)) * N →
          OrdinaryDerivatives.word n word p ∈ Q) :
    OrdinaryComponentRigidity.NormalProductComparison Q
      (fun i => (rho i : ℝ)) cost (comparisonConstant m sigma) := by
  intro A B hA hB
  have hcard : A.card = B.card := hA.card_eq.trans hB.card_eq.symm
  by_cases hk0 : A.card = 0
  · have hA0 : A = ∅ := Finset.card_eq_zero.mp hk0
    have hB0 : B = ∅ := Finset.card_eq_zero.mp (hcard.symm.trans hk0)
    have hc := rectangular_factor_le_constant m 0 sigma hsigma (by omega)
    simpa [hA0, hB0, comparisonConstant] using hc
  have hk : 0 < A.card := Nat.pos_of_ne_zero hk0
  have hka : A.card ≤ n := by simpa using Finset.card_le_univ A
  have hepsilon : 0 < sigma / ((m : ℝ) + 2) := by positivity
  have hrhoR (i : Fin n) : (0 : ℝ) < rho i := by exact_mod_cast hrho i
  have hdegree : ∀ j, ∀ d ∈ (OrdinaryDerivatives.equations cost bound F j).support,
      (∑ i ∈ d.support, (d i : ℝ) * (rho i : ℝ)) ≤ N := by
    intro j
    have h := OrdinaryDerivatives.equation_supportBound cost (fun i => (rho i : ℝ))
      bound N F hF (fun i => (hrhoR i).le) j
    simpa only [WeightedSliceDegree.SupportBound, Finsupp.weight_apply, Finsupp.sum,
      nsmul_eq_mul] using h
  have hcomp := OrdinarySliceComparison.comparison_of_normal_basis Q A hk hA
    (enumeration A B hcard) (enumeration_linearIndependent A B hcard hB)
    (OrdinaryDerivatives.equations cost bound F)
    (by simpa only [OrdinaryDerivatives.span_equations] using hQ)
    rho hrho cost hcost (sigma / ((m : ℝ) + 2)) N hepsilon hN hdegree
    (hrect A.card hk hka (enumeration A B hcard))
    (by simpa only [OrdinaryDerivatives.span_equations] using hvanish)
  exact hcomp.trans (by
    have hc := rectangular_comparison_le_constant (m := m) (k := A.card)
      (hka.trans hn) (fun i => cost (enumeration A B hcard i)) sigma hsigma
      (fun i => (hcost _).le)
    simpa only [prod_enumeration A B hcard cost, comparisonConstant] using hc)

theorem ordinary_persistent_comparison {m n : ℕ} (hn : n ≤ m + 2)
    (rho : Fin n → ℚ) (hrho : ∀ i, 0 < rho i)
    (cost : Fin n → ℝ) (hcost : ∀ i, 0 < cost i)
    (sigma N : ℝ) (hsigma : 0 < sigma) (hN : 0 < N)
    (hrect : UniformRectangles n cost (sigma / ((m : ℝ) + 2)) N)
    (F : OrdinaryDerivatives.Polynomial n)
    (hF : WeightedSliceDegree.SupportBound (fun i => (rho i : ℝ)) N F)
    (d : ℕ) (P : Ideal (OrdinaryDerivatives.Polynomial n)) :
    OrdinaryComponentRigidity.PersistentNormalComparison (fun i => (rho i : ℝ)) cost
      (comparisonConstant m sigma) ((sigma / ((m : ℝ) + 2)) * N) F d P := by
  intro r hr Q hQ hQP hQr hQnext hQlo hQhi hvanish
  let := hQ
  exact ordinary_normal_comparison hn rho hrho cost hcost sigma N hsigma hN hrect
    F hF _ Q hQr hvanish

end PiExponent.PersistentWeightComparison
end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/PowerSectionExtension.lean <==
import OAI.NumberTheory.PiExponent.Approximation.FrameSections
import OAI.NumberTheory.PiExponent.Approximation.IntegralLineSections
import OAI.NumberTheory.PiExponent.Approximation.SectionPowerOpens

namespace OAI

noncomputable section

namespace PiExponentSeshadri

namespace Frames
open CategoryTheory AlgebraicGeometry
@[simp] lemma coefficient_scalarEnd {X : Scheme} {M : X.Modules}
    (e : M ≅ O X) (a : Γ(X, ⊤)) :
    coefficient e (scalarEnd a ≫ e.inv) = a := by
  simp only [coefficient, Category.assoc, Iso.inv_hom_id, Category.comp_id,
    endValue_scalarEnd]
end Frames

namespace Geometry

section
open CategoryTheory AlgebraicGeometry TopologicalSpace
open scoped AlgebraicGeometry
open PiExponentSeshadri.Frames
variable {X : Scheme}

lemma affine_function_denom [IsAffine X] (a : Γ(X, ⊤))
    (f : Γ((X.basicOpen a).toScheme, ⊤)) :
    ∃ N : ℕ, ∀ n ≥ N, ∃ g : Γ(X, ⊤),
      (X.basicOpen a).ι.appTop g = f * (X.basicOpen a).ι.appTop a ^ n := by
  obtain ⟨N, g, hg⟩ := IsLocalization.Away.surj a f
  refine ⟨N, fun n hn => ⟨g * a ^ (n - N), ?_⟩⟩
  change algebraMap Γ(X, ⊤) Γ((X.basicOpen a).toScheme, ⊤) (g * a ^ (n - N)) =
    f * algebraMap Γ(X, ⊤) Γ((X.basicOpen a).toScheme, ⊤) a ^ n
  rw [map_mul, map_pow, ← hg, mul_assoc, ← pow_add, Nat.add_sub_of_le hn]

theorem local_affine_power_extension (U : X.Opens) [IsAffine U.toScheme]
    {M : X.Modules} (e : M.restrict U.ι ≅ structureSheaf U.toScheme)
    (s : GlobalSections X M)
    (f : Γ((U.toScheme.basicOpen (coefficient e (restrictSection U.ι s))).toScheme, ⊤)) :
    ∃ N : ℕ, ∀ n ≥ N, ∃ t : structureSheaf U.toScheme ⟶ (modulePow X M n).restrict U.ι,
      restrictSection (U.toScheme.basicOpen (coefficient e (restrictSection U.ι s))).ι t =
        scalarEnd f ≫ restrictSection
          (U.toScheme.basicOpen (coefficient e (restrictSection U.ι s))).ι
          (restrictSection U.ι (powerSection s n)) := by
  let a := coefficient e (restrictSection U.ι s)
  obtain ⟨N, hN⟩ := affine_function_denom a f
  refine ⟨N, fun n hn => ?_⟩
  obtain ⟨g, hg⟩ := hN n hn
  let eₙ := localPowerFrame U e n
  let c := endValue (powerRestrictionUnit U n).hom
  let φ := (U.toScheme.basicOpen a).ι
  refine ⟨scalarEnd (c * g) ≫ eₙ.inv, ?_⟩
  apply coefficient_injective (restrictFrame φ eₙ)
  calc
    _ = φ.appTop (c * g) := (coefficient_restrict φ eₙ _).trans
      (congrArg φ.appTop (coefficient_scalarEnd eₙ (c * g)))
    _ = φ.appTop c * φ.appTop g := map_mul φ.appTop.hom c g
    _ = φ.appTop c * (f * φ.appTop a ^ n) := congrArg (φ.appTop c * ·) hg
    _ = f * φ.appTop (c * a ^ n) := by
      simp only [map_mul, map_pow]
      ring
    _ = f * φ.appTop (coefficient eₙ (restrictSection U.ι (powerSection s n))) :=
      congrArg (fun z => f * φ.appTop z) (local_powerSection_coefficient U e s n).symm
    _ = endValue (scalarEnd f) * coefficient (restrictFrame φ eₙ)
        (restrictSection φ (restrictSection U.ι (powerSection s n))) :=
      congrArg₂ (· * ·) (endValue_scalarEnd f).symm (coefficient_restrict φ eₙ _).symm
    _ = _ := (coefficient_precompose _ _ _).symm

end

section
open CategoryTheory AlgebraicGeometry TopologicalSpace TopologicalSpace.Opens
open scoped AlgebraicGeometry
variable {X : Scheme}

theorem LineBundle.glue_dense_subopens [IsIntegral X] (L : LineBundle X)
    (D : X.Opens) {ι : Type*} [Nonempty ι] (U W : ι → X.Opens)
    (hcover : (⊤ : X.Opens) ≤ iSup U)
    (hWU : ∀ i, W i ≤ U i) (hWD : ∀ i, W i ≤ D)
    (hW : ∀ i, (W i : Set X).Nonempty)
    (sf : ∀ i, Γ(L.sheaf, U i)) (target : Γ(L.sheaf, D))
    (heq : ∀ i, L.sheaf.presheaf.map (homOfLE (hWU i)).op (sf i) =
      L.sheaf.presheaf.map (homOfLE (hWD i)).op target) :
    ∃! g : Γ(L.sheaf, ⊤),
      (∀ i, L.sheaf.presheaf.map (homOfLE le_top).op g = sf i) ∧
        L.sheaf.presheaf.map (homOfLE le_top).op g = target := by
  let F : TopCat.Sheaf AddCommGrpCat X := ⟨L.sheaf.presheaf, L.sheaf.isSheaf⟩
  have hc : TopCat.Presheaf.IsCompatible L.sheaf.presheaf U sf := by
    intro i j
    have : Nonempty (W i ⊓ W j : X.Opens) := by
      obtain ⟨x, hi, hj⟩ := nonempty_preirreducible_inter (W i).isOpen (W j).isOpen
        (hW i) (hW j)
      exact ⟨⟨x, hi, hj⟩⟩
    apply L.restriction_injective (homOfLE
      (show W i ⊓ W j ≤ U i ⊓ U j from fun _ hx => ⟨hWU i hx.1, hWU j hx.2⟩))
    have hi := congrArg (L.sheaf.presheaf.map (infLELeft (W i) (W j)).op) (heq i)
    have hj := congrArg (L.sheaf.presheaf.map (infLERight (W i) (W j)).op) (heq j)
    simp only [← ConcreteCategory.comp_apply, ← Functor.map_comp] at hi hj ⊢
    exact hi.trans hj.symm
  obtain ⟨g, hg, hguniq⟩ := F.existsUnique_gluing' U ⊤
    (fun _ => homOfLE le_top) hcover sf hc
  have hD : L.sheaf.presheaf.map (homOfLE (show D ≤ ⊤ from le_top)).op g = target := by
    obtain ⟨i⟩ := ‹Nonempty ι›
    have : Nonempty (W i) := by obtain ⟨x, hx⟩ := hW i; exact ⟨⟨x, hx⟩⟩
    apply L.restriction_injective (homOfLE (hWD i))
    have hi : L.sheaf.presheaf.map (homOfLE (show U i ≤ ⊤ from le_top)).op g = sf i := hg i
    have hgi := congrArg (L.sheaf.presheaf.map (homOfLE (hWU i)).op) hi
    simp only [← ConcreteCategory.comp_apply, ← Functor.map_comp] at hgi ⊢
    exact hgi.trans (heq i)
  exact ⟨g, ⟨hg, hD⟩, fun g' h' => hguniq g' h'.1⟩

end

open CategoryTheory AlgebraicGeometry TopologicalSpace TopologicalSpace.Opens
open scoped AlgebraicGeometry
open PiExponentSeshadri.Frames
variable {X : Scheme}

theorem LineBundle.finite_cover_power_extension [IsIntegral X] (L : LineBundle X)
    {ι : Type*} [Fintype ι] [Nonempty ι] (U : ι → X.Opens)
    (hcover : (⊤ : X.Opens) ≤ iSup U)
    (haff : ∀ i, IsAffine (U i).toScheme)
    (hU : ∀ i, (U i : Set X).Nonempty)
    (e : ∀ i, L.sheaf.restrict (U i).ι ≅ structureSheaf (U i).toScheme)
    (s : GlobalSections X L.sheaf) (hD : (sectionOpen X s : Set X).Nonempty)
    (f : Γ(X, sectionOpen X s)) :
    ∃ N : ℕ, ∀ n ≥ N, ∃ t : GlobalSections X (modulePow X L.sheaf n),
      t.app (sectionOpen X s) (1 : Γ(X, sectionOpen X s)) =
        f • (powerSection s n).app (sectionOpen X s) (1 : Γ(X, sectionOpen X s)) := by
  classical
  let D := sectionOpen X s
  let V (i : ι) := (U i).toScheme.basicOpen (coefficient (e i) (restrictSection (U i).ι s))
  let W (i : ι) := (U i).ι ''ᵁ V i
  have hV (i : ι) : V i = (U i).ι ⁻¹ᵁ D :=
    (preimage_isoOpen s (U i).ι (e i)).symm
  have hW_eq (i : ι) : W i = U i ⊓ D := by
    simp only [W, hV, Scheme.Hom.image_preimage_eq_opensRange_inf, Scheme.Opens.opensRange_ι]
  have hWU (i : ι) : W i ≤ U i := (U i).ι_image_le (V i)
  have hWD (i : ι) : W i ≤ D := (hW_eq i).le.trans inf_le_right
  have hW (i : ι) : (W i : Set X).Nonempty := by
    rw [hW_eq]
    exact nonempty_preirreducible_inter (U i).isOpen D.isOpen (hU i) hD
  let fi (i : ι) : Γ((V i).toScheme, ⊤) :=
    (V i).topIso.inv (((U i).ι.appIso (V i)).hom (X.presheaf.map (homOfLE (hWD i)).op f))
  have hf (i : ι) : ∃ N : ℕ, ∀ n ≥ N,
      ∃ t : structureSheaf (U i).toScheme ⟶ (modulePow X L.sheaf n).restrict (U i).ι,
        restrictSection (V i).ι t = scalarEnd (fi i) ≫
          restrictSection (V i).ι (restrictSection (U i).ι (powerSection s n)) := by
    let := haff i
    exact local_affine_power_extension (U i) (e i) s (fi i)
  choose N hN using hf
  refine ⟨Finset.univ.sup N, fun n hn => ?_⟩
  have hn' (i : ι) : N i ≤ n := (Finset.le_sup (f := N) (Finset.mem_univ i)).trans hn
  choose t ht using fun i => hN i n (hn' i)
  let M := modulePow X L.sheaf n
  let target : Γ((L.pow n).sheaf, D) := f • (powerSection s n).app D (1 : Γ(X, D))
  have heq (i : ι) : M.presheaf.map (homOfLE (hWU i)).op (openSectionEquiv M (U i) (t i)) =
      M.presheaf.map (homOfLE (hWD i)).op target := by
    have hi := image_section_extension M (U i) (restrictSection (U i).ι (powerSection s n))
      (t i) (V i) (fi i) (ht i)
    have hfi : ((U i).ι.appIso (V i)).inv ((V i).topIso.hom (fi i)) =
        X.presheaf.map (homOfLE (hWD i)).op f := by
      dsimp only [fi]
      rw [Iso.inv_hom_id_apply, Iso.hom_inv_id_apply]
    rw [hfi] at hi
    have hp : openSectionEquiv M (U i) (restrictSection (U i).ι (powerSection s n)) =
        (powerSection s n).app (U i) (1 : Γ(X, U i)) := openSectionEquiv_restrict _ _
    have hs : M.presheaf.map (homOfLE (hWU i)).op
        (openSectionEquiv M (U i) (restrictSection (U i).ι (powerSection s n))) =
        (powerSection s n).app (W i) (1 : Γ(X, W i)) :=
      (congrArg (M.presheaf.map (homOfLE (hWU i)).op) hp).trans
        (section_value_natural (powerSection s n) (homOfLE (hWU i)))
    have hr : M.presheaf.map (homOfLE (hWD i)).op target =
        X.presheaf.map (homOfLE (hWD i)).op f •
          (powerSection s n).app (W i) (1 : Γ(X, W i)) :=
      (M.map_smul (homOfLE (hWD i)) f _).trans
        (congrArg (X.presheaf.map (homOfLE (hWD i)).op f • ·)
          (section_value_natural (powerSection s n) (homOfLE (hWD i))))
    exact (hi.trans (congrArg (X.presheaf.map (homOfLE (hWD i)).op f • ·) hs)).trans hr.symm
  obtain ⟨g, hg, -⟩ := (L.pow n).glue_dense_subopens D U W hcover hWU hWD hW
    (fun i => openSectionEquiv M (U i) (t i)) target heq
  refine ⟨(moduleSectionEquiv M).symm g, ?_⟩
  have H := section_value_natural ((moduleSectionEquiv M).symm g)
    (homOfLE (show D ≤ ⊤ from le_top))
  have Htop : ((moduleSectionEquiv M).symm g).app ⊤ (1 : Γ(X, ⊤)) = g :=
    (moduleSectionEquiv M).apply_symm_apply g
  rw [Htop] at H
  exact H.symm.trans hg.2

end Geometry

namespace InvertibleLocal
open CategoryTheory AlgebraicGeometry
open PiExponentSeshadri.Geometry
variable {X Y : Scheme}

def frameOfLE (M : Y.Modules) {U V : Y.Opens} (h : V ≤ U)
    (e : M.restrict U.ι ≅ structureSheaf U.toScheme) :
    M.restrict V.ι ≅ structureSheaf V.toScheme := by
  let e' := (Scheme.Modules.restrictFunctorComp (Y.homOfLE h) U.ι).app M ≪≫
    (Scheme.Modules.restrictFunctor (Y.homOfLE h)).mapIso e ≪≫
    Scheme.Modules.restrictUnitIso (Y.homOfLE h)
  simp only [Y.homOfLE_ι h] at e'
  exact e'

lemma affine_frame (J : LineBundle Y) (y : Y) :
    ∃ U : Y.affineOpens, y ∈ U.1 ∧
      Nonempty (J.sheaf.restrict U.1.ι ≅ structureSheaf U.1.toScheme) := by
  obtain ⟨V, hyV, ⟨e⟩⟩ := J.locallyRankOne y
  obtain ⟨U, hU, hyU, hUV⟩ := exists_isAffineOpen_mem_and_subset hyV
  exact ⟨⟨U, hU⟩, hyU, ⟨frameOfLE J.sheaf hUV e⟩⟩

end InvertibleLocal

namespace Geometry
open CategoryTheory AlgebraicGeometry TopologicalSpace TopologicalSpace.Opens
open scoped AlgebraicGeometry
open PiExponentSeshadri.Frames
variable {X : Scheme}

theorem LineBundle.power_extension [IsIntegral X] [CompactSpace X] (L : LineBundle X)
    (s : GlobalSections X L.sheaf) (hD : (sectionOpen X s : Set X).Nonempty)
    (f : Γ(X, sectionOpen X s)) :
    ∃ N : ℕ, ∀ n ≥ N, ∃ t : GlobalSections X (modulePow X L.sheaf n),
      t.app (sectionOpen X s) (1 : Γ(X, sectionOpen X s)) =
        f • (powerSection s n).app (sectionOpen X s) (1 : Γ(X, sectionOpen X s)) := by
  classical
  choose U hUx he using InvertibleLocal.affine_frame L
  obtain ⟨I, hI⟩ := isCompact_univ.elim_finite_subcover
    (fun x => (U x).1 : X → Set X) (fun x => (U x).1.isOpen)
    (by intro x _; exact Set.mem_iUnion.mpr ⟨x, hUx x⟩)
  have hic (x : X) : ∃ i ∈ I, x ∈ (U i).1 := by
    obtain ⟨i, hi⟩ := Set.mem_iUnion.mp (hI (show x ∈ Set.univ from trivial))
    obtain ⟨hi, hx⟩ := Set.mem_iUnion.mp hi
    exact ⟨i, hi, hx⟩
  have : Nonempty I := by
    obtain ⟨x, -⟩ := hD
    obtain ⟨i, hi, -⟩ := hic x
    exact ⟨⟨i, hi⟩⟩
  exact L.finite_cover_power_extension (fun i : I => (U i.val).1)
    (by
      intro x _
      obtain ⟨i, hi, hx⟩ := hic x
      exact TopologicalSpace.Opens.mem_iSup.mpr ⟨⟨i, hi⟩, hx⟩)
    (fun i => (U i.val).2) (fun i => ⟨i.val, hUx i.val⟩)
    (fun i => Classical.choice (he i.val)) s hD f

end Geometry

end PiExponentSeshadri

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/ProjectionFormula.lean <==
import OAI.NumberTheory.PiExponent.Approximation.CoherentTwistPresentation
import OAI.NumberTheory.PiExponent.Approximation.LinePullback
import OAI.NumberTheory.PiExponent.Approximation.SectionOpens
import OAI.NumberTheory.PiExponent.Approximation.TensorOpenBaseChange

namespace OAI

namespace PiExponent.ProjectionFormula
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace Opposite
open PiExponentSeshadri.Geometry PiExponentSeshadri.TensorPure
variable {X Y : Scheme.{0}} (f : X ⟶ Y)

def hom (M : X.Modules) (L : Y.Modules) :
    moduleTensor Y ((Scheme.Modules.pushforward f).obj M) L ⟶
      (Scheme.Modules.pushforward f).obj
        (moduleTensor X M ((Scheme.Modules.pullback f).obj L)) :=
  moduleTensorMap (𝟙 _) ((Scheme.Modules.pullbackPushforwardAdjunction f).unit.app L) ≫
    PiExponentSeshadri.PushforwardTensor.hom f _ _

lemma hom_pure (M : X.Modules) (L : Y.Modules) (U : Y.Opens)
    (m : M.val.obj (op (f ⁻¹ᵁ U))) (s : L.val.obj (op U)) :
    (hom f M L).app U (pure ((Scheme.Modules.pushforward f).obj M) L U m s) =
      pure M ((Scheme.Modules.pullback f).obj L) (f ⁻¹ᵁ U) m
        (((Scheme.Modules.pullbackPushforwardAdjunction f).unit.app L).app U s) := by
  have ht := map_pure (𝟙 ((Scheme.Modules.pushforward f).obj M))
    ((Scheme.Modules.pullbackPushforwardAdjunction f).unit.app L) U m s
  have hp := PiExponentSeshadri.PushforwardTensor.hom_pure f M
    ((Scheme.Modules.pullback f).obj L) U m
    (((Scheme.Modules.pullbackPushforwardAdjunction f).unit.app L).app U s)
  exact (congrArg (fun z => (PiExponentSeshadri.PushforwardTensor.hom f M
    ((Scheme.Modules.pullback f).obj L)).app U z) ht).trans hp

@[reassoc] lemma naturality {M N : X.Modules} {L K : Y.Modules}
    (a : M ⟶ N) (b : L ⟶ K) :
    moduleTensorMap ((Scheme.Modules.pushforward f).map a) b ≫ hom f N K =
      hom f M L ≫ (Scheme.Modules.pushforward f).map
        (moduleTensorMap a ((Scheme.Modules.pullback f).map b)) := by
  unfold hom
  rw [← Category.assoc, ← moduleTensorMap_comp]
  rw [Category.comp_id, ← (Scheme.Modules.pullbackPushforwardAdjunction f).unit_naturality]
  have ht := moduleTensorMap_comp (𝟙 _) ((Scheme.Modules.pushforward f).map a)
    ((Scheme.Modules.pullbackPushforwardAdjunction f).unit.app L)
    ((Scheme.Modules.pushforward f).map ((Scheme.Modules.pullback f).map b))
  simp only [Category.id_comp] at ht
  rw [ht, Category.assoc, PiExponentSeshadri.PushforwardTensor.naturality]
  simp only [Category.assoc]

lemma pullback_unit_apply (U : Y.Opens) (a : Γ(Y,U)) :
    (pullbackUnitIso f).hom.app (f ⁻¹ᵁ U)
      (((Scheme.Modules.pullbackPushforwardAdjunction f).unit.app (structureSheaf Y)).app U a) =
    (f.app U) a := by
  have hu := congrArg (fun q => q.app U a) (pullbackUnit_adjunction f)
  exact hu

lemma unit_compatibility (M : X.Modules) :
    hom f M (structureSheaf Y) ≫
      (Scheme.Modules.pushforward f).map
        (moduleTensorMap (𝟙 M) (pullbackUnitIso f).hom ≫ (moduleTensorRightUnit M).hom) =
      (moduleTensorRightUnit ((Scheme.Modules.pushforward f).obj M)).hom := by
  apply PiExponentSeshadri.TensorPure.hom_ext
  intro U m a
  change Γ(M, f ⁻¹ᵁ U) at m
  change Γ(Y,U) at a
  let b : ((Scheme.Modules.pullback f).obj (structureSheaf Y)).val.obj (op (f ⁻¹ᵁ U)) :=
    ((Scheme.Modules.pullbackPushforwardAdjunction f).unit.app (structureSheaf Y)).app U a
  have hp := hom_pure f M (structureSheaf Y) U m a
  have ht := map_pure (𝟙 M) (pullbackUnitIso f).hom (f ⁻¹ᵁ U) m b
  have hu := right_unit_pure M (f ⁻¹ᵁ U) m ((pullbackUnitIso f).hom.app (f ⁻¹ᵁ U) b)
  have hv := right_unit_pure ((Scheme.Modules.pushforward f).obj M) U m a
  have hs := congrArg (fun r : Γ(X, f ⁻¹ᵁ U) => r • m) (pullback_unit_apply f U a)
  exact (congrArg (fun z => (moduleTensorRightUnit M).hom.app (f ⁻¹ᵁ U)
    ((moduleTensorMap (𝟙 M) (pullbackUnitIso f).hom).app (f ⁻¹ᵁ U) z)) hp).trans
    ((congrArg (fun z => (moduleTensorRightUnit M).hom.app (f ⁻¹ᵁ U) z) ht).trans
      (hu.trans (hs.trans hv.symm)))

instance unit_isIso (M : X.Modules) : IsIso (hom f M (structureSheaf Y)) := by
  let e : moduleTensor X M ((Scheme.Modules.pullback f).obj (structureSheaf Y)) ≅ M :=
    moduleTensorIso (Iso.refl M) (pullbackUnitIso f) ≪≫ moduleTensorRightUnit M
  have hi : IsIso (hom f M (structureSheaf Y) ≫
      (Scheme.Modules.pushforward f).map
        (moduleTensorMap (𝟙 M) (pullbackUnitIso f).hom ≫ (moduleTensorRightUnit M).hom)) := by
    rw [unit_compatibility]
    infer_instance
  exact (isIso_comp_right_iff (C := Y.Modules) (hom f M (structureSheaf Y))
    ((Scheme.Modules.pushforward f).mapIso e).hom).mp hi

lemma framed_isIso (M : X.Modules) (L : Y.Modules) (e : L ≅ structureSheaf Y) :
    IsIso (hom f M L) := by
  have hn := naturality f (𝟙 M) e.hom
  have hi : IsIso (moduleTensorMap ((Scheme.Modules.pushforward f).map (𝟙 M)) e.hom ≫
      hom f M (structureSheaf Y)) := by
    infer_instance
  have hj : IsIso (hom f M L ≫ (Scheme.Modules.pushforward f).map
      (moduleTensorMap (𝟙 M) ((Scheme.Modules.pullback f).map e.hom))) := by
    rw [← hn]
    exact hi
  exact (isIso_comp_right_iff _ _).mp hj

lemma restrict_compatibility (U : Y.Opens) (M : X.Modules) (L : Y.Modules) :
    (Scheme.Modules.restrictFunctor U.ι).map (hom f M L) ≫
      (PiExponentSeshadri.OpenBaseChange.iso f U
        (moduleTensor X M ((Scheme.Modules.pullback f).obj L))).hom ≫
      (Scheme.Modules.pushforward (f ∣_ U)).map
        (moduleTensorRestrict (f ⁻¹ᵁ U) M ((Scheme.Modules.pullback f).obj L)).hom =
    (moduleTensorRestrict U ((Scheme.Modules.pushforward f).obj M) L).hom ≫
      moduleTensorMap (PiExponentSeshadri.OpenBaseChange.iso f U M).hom (𝟙 _) ≫
      hom (f ∣_ U) (M.restrict (f ⁻¹ᵁ U).ι) (L.restrict U.ι) ≫
      (Scheme.Modules.pushforward (f ∣_ U)).map
        (moduleTensorMap (𝟙 _) ((PiExponentSeshadri.OpenBaseChange.leftSquare f U).hom.app L)) := by
  unfold hom
  rw [Functor.map_comp]
  simp only [Category.assoc]
  rw [PiExponentSeshadri.OpenBaseChange.tensor_square]
  rw [← Category.assoc, ← Category.assoc]
  erw [PiExponentSeshadri.TensorPure.restrict_map U (𝟙 ((Scheme.Modules.pushforward f).obj M))
    ((Scheme.Modules.pullbackPushforwardAdjunction f).unit.app L)]
  simp only [Category.assoc]
  rw [← moduleTensorMap_comp_assoc]
  erw [(Scheme.Modules.restrictFunctor U.ι).map_id]
  rw [Category.id_comp, PiExponentSeshadri.OpenBaseChange.unit_compatibility]
  have ht := moduleTensorMap_comp
    (PiExponentSeshadri.OpenBaseChange.iso f U M).hom (𝟙 _)
    ((Scheme.Modules.pullbackPushforwardAdjunction (f ∣_ U)).unit.app (L.restrict U.ι))
    ((Scheme.Modules.pushforward (f ∣_ U)).map
      ((PiExponentSeshadri.OpenBaseChange.leftSquare f U).hom.app L))
  simp only [Category.comp_id] at ht
  rw [ht]
  simp only [Category.assoc]
  have hn := PiExponentSeshadri.PushforwardTensor.naturality (f ∣_ U)
    (𝟙 (M.restrict (f ⁻¹ᵁ U).ι))
    ((PiExponentSeshadri.OpenBaseChange.leftSquare f U).hom.app L)
  erw [(Scheme.Modules.pushforward (f ∣_ U)).map_id] at hn
  erw [hn]
  rw [← moduleTensorMap_comp_assoc, Category.comp_id, Category.id_comp]
  rfl

instance line_isIso (M : X.Modules) (L : LineBundle Y) : IsIso (hom f M L.sheaf) := by
  apply PiExponentSeshadri.SectionOpens.isIso_of_locally_isIso
  intro y
  obtain ⟨U, hy, ⟨e⟩⟩ := L.locallyRankOne y
  refine ⟨U, hy, ?_⟩
  let : IsIso (hom (f ∣_ U) (M.restrict (f ⁻¹ᵁ U).ι) (L.sheaf.restrict U.ι)) :=
    framed_isIso (f ∣_ U) _ _ e
  have hi : IsIso ((Scheme.Modules.restrictFunctor U.ι).map (hom f M L.sheaf) ≫
      (PiExponentSeshadri.OpenBaseChange.iso f U
        (moduleTensor X M ((Scheme.Modules.pullback f).obj L.sheaf))).hom ≫
      (Scheme.Modules.pushforward (f ∣_ U)).map
        (moduleTensorRestrict (f ⁻¹ᵁ U) M ((Scheme.Modules.pullback f).obj L.sheaf)).hom) := by
    rw [restrict_compatibility]
    infer_instance
  exact (isIso_comp_right_iff _ _).mp hi

def iso (M : X.Modules) (L : LineBundle Y) :
    moduleTensor Y ((Scheme.Modules.pushforward f).obj M) L.sheaf ≅
      (Scheme.Modules.pushforward f).obj (moduleTensor X M (L.pullback f).sheaf) :=
  @asIso Y.Modules _ _ _ (hom f M L.sheaf) (line_isIso f M L)

def twistIso (M : X.Modules) (L : LineBundle Y) : ∀ n : ℕ,
    (Scheme.Modules.pushforward f).obj ((moduleTwistFunctor (L.pullback f) n).obj M) ≅
      (moduleTwistFunctor L n).obj ((Scheme.Modules.pushforward f).obj M)
  | 0 => Iso.refl _
  | n+1 => (iso f ((moduleTwistFunctor (L.pullback f) n).obj M) L).symm ≪≫
      moduleTensorIso (twistIso M L n) (Iso.refl _)

end
end PiExponent.ProjectionFormula

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/PushforwardOpenSections.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.CechH1Transfer
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveChartSections

namespace OAI

namespace PiExponent.GeometrySupport.PushforwardOpenSections
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
open PiExponentSeshadri.ModuleFlasque PiExponentSeshadri.ProjectiveChartSections
open CechOne CechHigher

private abbrev schemeFreeOpen (X : Scheme.{0}) (U : X.Opens) : X.Modules :=
  freeOpen X.ringCatSheaf U

variable {X Y : Scheme.{0}} (f : Y ⟶ X) {M : X.Modules} {N : Y.Modules}
    (β : M ⟶ (Scheme.Modules.pushforward f).obj N)

def sectionMap (U : X.Opens) :
    (schemeFreeOpen X U ⟶ M) →+
      (schemeFreeOpen Y (f ⁻¹ᵁ U) ⟶ N) where
  toFun b := (freeOpenAddEquiv (f ⁻¹ᵁ U) N).symm
    (β.app U (freeOpenAddEquiv U M b))
  map_zero' := by
    change (freeOpenAddEquiv (f ⁻¹ᵁ U) N).symm
      ((β.app U).hom (freeOpenAddEquiv U M 0)) = 0
    rw [_root_.map_zero, _root_.map_zero]
    exact (freeOpenAddEquiv (f ⁻¹ᵁ U) N).symm.map_zero
  map_add' b c := by
    change (freeOpenAddEquiv (f ⁻¹ᵁ U) N).symm
      ((β.app U).hom (freeOpenAddEquiv U M (b + c))) = _
    rw [_root_.map_add, _root_.map_add]
    exact (freeOpenAddEquiv (f ⁻¹ᵁ U) N).symm.map_add _ _

@[simp] theorem sectionMap_value (U : X.Opens) (b : schemeFreeOpen X U ⟶ M) :
    freeOpenAddEquiv (f ⁻¹ᵁ U) N (sectionMap f β U b) =
      β.app U (freeOpenAddEquiv U M b) := AddEquiv.apply_symm_apply _ _

theorem sectionMap_bijective (U : X.Opens) (h : Function.Bijective (β.app U)) :
    Function.Bijective (sectionMap f β U) :=
  (freeOpenAddEquiv (f ⁻¹ᵁ U) N).symm.bijective.comp
    (h.comp (freeOpenAddEquiv U M).bijective)

theorem sectionMap_injective (U : X.Opens) (h : Function.Injective (β.app U)) :
    Function.Injective (sectionMap f β U) :=
  (freeOpenAddEquiv (f ⁻¹ᵁ U) N).symm.injective.comp
    (h.comp (freeOpenAddEquiv U M).injective)

theorem sectionMap_restrict {U V : X.Opens} (h : U ≤ V)
    (b : schemeFreeOpen X V ⟶ M) :
    sectionMap f β U (restrictHom X.ringCatSheaf h b) =
      restrictHom Y.ringCatSheaf (f.preimage_mono h) (sectionMap f β V b) := by
  apply (freeOpenAddEquiv (f ⁻¹ᵁ U) N).injective
  erw [sectionMap_value]
  change β.app U (freeOpenEquiv X.ringCatSheaf M U
      (freeOpenMap X.ringCatSheaf (homOfLE h) ≫ b)) =
    freeOpenEquiv Y.ringCatSheaf N (f ⁻¹ᵁ U)
      (freeOpenMap Y.ringCatSheaf (homOfLE (f.preimage_mono h)) ≫ sectionMap f β V b)
  have hleft := freeOpenEquiv_naturality X.ringCatSheaf M (homOfLE h) b
  have hright := freeOpenEquiv_naturality Y.ringCatSheaf N
    (homOfLE (f.preimage_mono h)) (sectionMap f β V b)
  have hn := PresheafOfModules.naturality_apply β.val (homOfLE h).op
    (freeOpenEquiv X.ringCatSheaf M V b)
  change β.app U (M.presheaf.map (homOfLE h).op _) =
    N.presheaf.map (homOfLE (f.preimage_mono h)).op
      (β.app V (freeOpenAddEquiv V M b)) at hn
  exact (congrArg (β.app U) hleft).trans
    (hn.trans ((congrArg (N.presheaf.map (homOfLE (f.preimage_mono h)).op)
      (sectionMap_value f β V b).symm).trans hright.symm))

def restrictEquiv (N : Y.Modules) {U V : Y.Opens} (h : U ≤ V) (h' : V ≤ U) :
    (schemeFreeOpen Y V ⟶ N) ≃+ (schemeFreeOpen Y U ⟶ N) where
  toFun := restrictHom Y.ringCatSheaf h
  invFun := restrictHom Y.ringCatSheaf h'
  left_inv b := by erw [restrictHom_restrictHom, restrictHom_refl]
  right_inv b := by erw [restrictHom_restrictHom, restrictHom_refl]
  map_add' := restrictHom_add Y.ringCatSheaf h

end
end PiExponent.GeometrySupport.PushforwardOpenSections

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/PushforwardSectionComparison.lean <==
import OAI.NumberTheory.PiExponent.Approximation.PushforwardOpenSections

namespace OAI

namespace PiExponent.GeometrySupport.PushforwardOpenSections
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.ModuleFlasque
open CechOne CechHigher CechH1Transfer

private abbrev schemeFreeOpen (X : Scheme.{0}) (U : X.Opens) : X.Modules :=
  freeOpen X.ringCatSheaf U

variable {X Y : Scheme.{0}} (f : Y ⟶ X) {M : X.Modules} {N : Y.Modules}
    (β : M ⟶ (Scheme.Modules.pushforward f).obj N)
    {J : Type} (U : J → X.Opens)

theorem intersection_preimage {k : ℕ} (t : Fin k → J) :
    intersection (fun i => f ⁻¹ᵁ U i) t = f ⁻¹ᵁ intersection U t := by
  ext x
  simp [intersection, Opens.coe_iInf]

def tupleSectionMap {k : ℕ} (t : Fin k → J) :
    (schemeFreeOpen X (intersection U t) ⟶ M) →+
      (schemeFreeOpen Y (intersection (fun i => f ⁻¹ᵁ U i) t) ⟶ N) :=
  (restrictEquiv N (le_of_eq (intersection_preimage f U t))
    (le_of_eq (intersection_preimage f U t).symm)).toAddMonoidHom.comp
      (sectionMap f β (intersection U t))

theorem tupleSectionMap_bijective {k : ℕ} (t : Fin k → J)
    (h : Function.Bijective (β.app (intersection U t))) :
    Function.Bijective (tupleSectionMap f β U t) :=
  (restrictEquiv N (le_of_eq (intersection_preimage f U t))
    (le_of_eq (intersection_preimage f U t).symm)).bijective.comp
      (sectionMap_bijective f β _ h)

theorem tupleSectionMap_injective {k : ℕ} (t : Fin k → J)
    (h : Function.Injective (β.app (intersection U t))) :
    Function.Injective (tupleSectionMap f β U t) :=
  (restrictEquiv N (le_of_eq (intersection_preimage f U t))
    (le_of_eq (intersection_preimage f U t).symm)).injective.comp
      (sectionMap_injective f β _ h)

theorem tupleSectionMap_face {k : ℕ} (t : Fin (k+2) → J) (j : Fin (k+2))
    (b : schemeFreeOpen X (intersection U (t ∘ j.succAbove)) ⟶ M) :
    tupleSectionMap f β U t (restrictHom X.ringCatSheaf (faceLE U t j) b) =
      restrictHom Y.ringCatSheaf (faceLE (fun i => f ⁻¹ᵁ U i) t j)
        (tupleSectionMap f β U (t ∘ j.succAbove) b) := by
  change restrictHom Y.ringCatSheaf _
      (sectionMap f β _ (restrictHom X.ringCatSheaf _ b)) =
    restrictHom Y.ringCatSheaf _
      (restrictHom Y.ringCatSheaf _ (sectionMap f β _ b))
  erw [sectionMap_restrict, restrictHom_restrictHom, restrictHom_restrictHom]

def comparison
    (hvertex : ∀ t : Fin 1 → J, Function.Bijective (β.app (intersection U t)))
    (hpair : ∀ t : Fin 2 → J, Function.Injective (β.app (intersection U t))) :
    SectionComparison U (fun i => f ⁻¹ᵁ U i) M N where
  vertex t := AddEquiv.ofBijective (tupleSectionMap f β U t)
    (tupleSectionMap_bijective f β U t (hvertex t))
  pair t := tupleSectionMap f β U t
  triple t := tupleSectionMap f β U t
  pair_injective t := tupleSectionMap_injective f β U t (hpair t)
  pair_restrict t j b := tupleSectionMap_face f β U t j b
  triple_restrict t j b := tupleSectionMap_face f β U t j b

end
end PiExponent.GeometrySupport.PushforwardOpenSections

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/PushforwardTensor.lean <==
import OAI.NumberTheory.PiExponent.Approximation.LinePullback
import OAI.NumberTheory.PiExponent.Approximation.TensorPure
import OAI.NumberTheory.PiExponent.Polynomials.FrameCoefficients

namespace OAI

noncomputable section

namespace PiExponentSeshadri

namespace PushforwardTensor
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace Opposite
open PiExponentSeshadri.Geometry PiExponentSeshadri.TensorPure
variable {X Y : Scheme.{0}} (f : X ⟶ Y)

def presheafHom (M N : X.Modules) :
    presheaf ((Scheme.Modules.pushforward f).obj M) ((Scheme.Modules.pushforward f).obj N) ⟶
      ((Scheme.Modules.pushforward f).obj (moduleTensor X M N)).val where
  app U := ModuleCat.MonoidalCategory.tensorLift
    (fun m n => pure M N (f ⁻¹ᵁ U.unop) m n)
    (fun m m' n => pure_add_left M N _ m m' n)
    (fun a m n => pure_smul_left M N _ ((f.app U.unop).hom a) m n)
    (fun m n n' => pure_add_right M N _ m n n')
    (fun a m n => pure_smul_right M N _ ((f.app U.unop).hom a) m n)
  naturality {U V} i := by
    apply ModuleCat.MonoidalCategory.tensor_ext
    intro m n
    exact (pure_restrict M N ((Opens.map f.base).map i.unop) m n).symm

def hom (M N : X.Modules) :
    moduleTensor Y ((Scheme.Modules.pushforward f).obj M) ((Scheme.Modules.pushforward f).obj N) ⟶
      (Scheme.Modules.pushforward f).obj (moduleTensor X M N) :=
  ((adj Y).homEquiv _ _).symm (presheafHom f M N)

lemma hom_pure (M N : X.Modules) (U : Y.Opens)
    (m : M.val.obj (op (f ⁻¹ᵁ U))) (n : N.val.obj (op (f ⁻¹ᵁ U))) :
    (hom f M N).app U
      (pure ((Scheme.Modules.pushforward f).obj M) ((Scheme.Modules.pushforward f).obj N) U m n) =
      pure M N (f ⁻¹ᵁ U) m n := by
  have h := ((adj Y).homEquiv
    (presheaf ((Scheme.Modules.pushforward f).obj M) ((Scheme.Modules.pushforward f).obj N))
    ((Scheme.Modules.pushforward f).obj (moduleTensor X M N))).apply_symm_apply (presheafHom f M N)
  exact congrArg (fun q => q.app (op U) (m ⊗ₜ[Γ(Y,U)] n)) h

@[reassoc] lemma naturality {M N P Q : X.Modules} (a : M ⟶ P) (b : N ⟶ Q) :
    moduleTensorMap ((Scheme.Modules.pushforward f).map a) ((Scheme.Modules.pushforward f).map b) ≫
      hom f P Q = hom f M N ≫ (Scheme.Modules.pushforward f).map (moduleTensorMap a b) := by
  apply TensorPure.hom_ext
  intro U m n
  change (hom f P Q).app U ((moduleTensorMap _ _).app U (pure _ _ U m n)) =
    (moduleTensorMap a b).app (f ⁻¹ᵁ U) ((hom f M N).app U (pure _ _ U m n))
  have h₁ := TensorPure.map_pure ((Scheme.Modules.pushforward f).map a)
    ((Scheme.Modules.pushforward f).map b) U m n
  have h₂ := hom_pure f P Q U (a.app (f ⁻¹ᵁ U) m) (b.app (f ⁻¹ᵁ U) n)
  have h₃ := hom_pure f M N U m n
  have h₄ := TensorPure.map_pure a b (f ⁻¹ᵁ U) m n
  exact ((congrArg (fun z => (hom f P Q).app U z) h₁).trans h₂).trans
    ((congrArg (fun z => (moduleTensorMap a b).app (f ⁻¹ᵁ U) z) h₃).trans h₄).symm

end PushforwardTensor

namespace Geometry
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace
open PiExponentSeshadri.Frames
variable {X Y Z : Scheme.{0}}

def pullbackUnitIso (f : Y ⟶ X) : (Scheme.Modules.pullback f).obj (O X) ≅ O Y := by
  letI : (Opens.map f.base).Final := opensMap_final f
  letI : (SheafOfModules.pushforward f.toRingCatSheafHom).IsRightAdjoint :=
    inferInstanceAs (Scheme.Modules.pushforward f).IsRightAdjoint
  let hu : IsIso (SheafOfModules.pullbackObjUnitToUnit f.toRingCatSheafHom) :=
    SheafOfModules.instIsIsoPullbackObjUnitToUnitOfFinal f.toRingCatSheafHom
  let a : (SheafOfModules.pullback f.toRingCatSheafHom).obj
      (SheafOfModules.unit X.ringCatSheaf) ≅ SheafOfModules.unit Y.ringCatSheaf :=
    @asIso _ _ _ _ (SheafOfModules.pullbackObjUnitToUnit f.toRingCatSheafHom) hu
  exact { hom := a.hom, inv := a.inv, hom_inv_id := a.hom_inv_id, inv_hom_id := a.inv_hom_id }

def pullbackSection (f : Y ⟶ X) {M : X.Modules} (s : O X ⟶ M) :
    O Y ⟶ (Scheme.Modules.pullback f).obj M :=
  (pullbackUnitIso f).inv ≫ (Scheme.Modules.pullback f).map s

def pullbackFrame (f : Y ⟶ X) {M : X.Modules} (e : M ≅ O X) :
    (Scheme.Modules.pullback f).obj M ≅ O Y :=
  (Scheme.Modules.pullback f).mapIso e ≪≫ pullbackUnitIso f

lemma pullbackUnit_adjunction (f : Y ⟶ X) :
    (Scheme.Modules.pullbackPushforwardAdjunction f).homEquiv _ _ (pullbackUnitIso f).hom =
      SheafOfModules.unitToPushforwardObjUnit f.toRingCatSheafHom := by
  let : (SheafOfModules.pushforward f.toRingCatSheafHom).IsRightAdjoint :=
    inferInstanceAs (Scheme.Modules.pushforward f).IsRightAdjoint
  change (SheafOfModules.pullbackPushforwardAdjunction f.toRingCatSheafHom).homEquiv _ _
    (SheafOfModules.pullbackObjUnitToUnit f.toRingCatSheafHom) = _
  exact SheafOfModules.pullbackPushforwardAdjunction_homEquiv_pullbackObjUnitToUnit _

end Geometry

end PiExponentSeshadri

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/RectangularVolume.lean <==
import Mathlib.Basic.Real.Basic
import Mathlib.Order.Filter.AtTopBot.Field
import Mathlib.Order.Filter.Finite
import Mathlib.Algebra.Order.BigOperators.Ring.Finset
import Mathlib.Tactic

namespace OAI

open scoped BigOperators

namespace PiExponent

noncomputable def rectangularCutoff {k : ℕ} (κ : Fin k → ℝ) (T : ℝ) (i : Fin k) : ℕ :=
  ⌈T / ((k : ℝ) * κ i)⌉₊

theorem rectangularCutoff_pos {k : ℕ} (hk : 0 < k) (κ : Fin k → ℝ)
    (hκ : ∀ i, 0 < κ i) {T : ℝ} (hT : 0 < T) (i : Fin k) :
    0 < rectangularCutoff κ T i := by
  apply Nat.lt_ceil.mpr
  simpa only [Nat.cast_zero] using
    div_pos hT (mul_pos (by exact_mod_cast hk) (hκ i))

theorem two_le_rectangularCutoff {k : ℕ} (hk : 0 < k) (κ : Fin k → ℝ)
    (hκ : ∀ i, 0 < κ i) {T : ℝ} (i : Fin k)
    (hT : (k : ℝ) * κ i < T) :
    2 ≤ rectangularCutoff κ T i := by
  have hd : 0 < (k : ℝ) * κ i :=
    mul_pos (by exact_mod_cast hk) (hκ i)
  have h : (1 : ℝ) < T / ((k : ℝ) * κ i) :=
    (lt_div_iff₀ hd).mpr (by simpa using hT)
  exact Nat.lt_ceil.mpr (by simpa using h)

theorem eventually_two_le_rectangularCutoff {k : ℕ} (hk : 0 < k)
    (κ : Fin k → ℝ) (hκ : ∀ i, 0 < κ i) {ε : ℝ} (hε : 0 < ε) :
    ∀ᶠ N : ℝ in Filter.atTop, ∀ i, 2 ≤ rectangularCutoff κ (ε * N) i := by
  have ht : Filter.Tendsto (fun N : ℝ => ε * N) Filter.atTop Filter.atTop :=
    Filter.tendsto_id.const_mul_atTop hε
  apply Filter.eventually_all.mpr
  intro i
  filter_upwards [ht.eventually (Filter.eventually_gt_atTop ((k : ℝ) * κ i))] with N hN
  exact two_le_rectangularCutoff hk κ hκ i hN

theorem rectangularCutoff_coordinate_weight_lt {k : ℕ} (hk : 0 < k)
    (κ : Fin k → ℝ) (hκ : ∀ i, 0 < κ i) {T : ℝ}
    (β : Fin k → ℕ) (hβ : ∀ i, β i < rectangularCutoff κ T i) (i : Fin k) :
    κ i * (β i : ℝ) < T / (k : ℝ) := by
  have hkR : (0 : ℝ) < k := by exact_mod_cast hk
  have hb : (β i : ℝ) < T / ((k : ℝ) * κ i) := Nat.lt_ceil.mp (hβ i)
  have h := mul_lt_mul_of_pos_left hb (hκ i)
  have he : κ i * (T / ((k : ℝ) * κ i)) = T / (k : ℝ) := by
    field_simp [(hκ i).ne']
  simpa only [he] using h

theorem rectangularCutoff_weight_lt {k : ℕ} (hk : 0 < k)
    (κ : Fin k → ℝ) (hκ : ∀ i, 0 < κ i) {T : ℝ}
    (β : Fin k → ℕ) (hβ : ∀ i, β i < rectangularCutoff κ T i) :
    (∑ i, κ i * (β i : ℝ)) < T := by
  have hkR : (0 : ℝ) < k := by exact_mod_cast hk
  have hsum : (∑ i, κ i * (β i : ℝ)) < ∑ _i : Fin k, T / (k : ℝ) := by
    apply Finset.sum_lt_sum
    · intro i hi
      exact (rectangularCutoff_coordinate_weight_lt hk κ hκ β hβ i).le
    · exact ⟨⟨0, hk⟩, Finset.mem_univ _,
        rectangularCutoff_coordinate_weight_lt hk κ hκ β hβ ⟨0, hk⟩⟩
  have he : (∑ _i : Fin k, T / (k : ℝ)) = T := by
    simp only [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul]
    field_simp [hkR.ne']
  simpa only [he] using hsum

theorem rectangularCutoff_product_lower {k : ℕ} (hk : 0 < k)
    (κ : Fin k → ℝ) (hκ : ∀ i, 0 < κ i) {T : ℝ} (hT : 0 < T) :
    T ^ k / ((k : ℝ) ^ k * ∏ i, κ i) ≤
      ∏ i, (rectangularCutoff κ T i : ℝ) := by
  have hkR : (0 : ℝ) < k := by exact_mod_cast hk
  have hp : (∏ i, T / ((k : ℝ) * κ i)) ≤
      ∏ i, (rectangularCutoff κ T i : ℝ) := by
    apply Finset.prod_le_prod₀
    · intro i hi
      exact (div_pos hT (mul_pos hkR (hκ i))).le
    · intro i hi
      exact Nat.le_ceil _
  simpa only [Finset.prod_div_distrib, Finset.prod_mul_distrib, Finset.prod_const,
    Finset.card_univ, Fintype.card_fin] using hp

end PiExponent

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/RegularComponentSection.lean <==
import OAI.NumberTheory.PiExponent.Approximation.FramedPullback
import OAI.NumberTheory.PiExponent.Approximation.IntegralLineSections
import OAI.NumberTheory.PiExponent.Approximation.LinePullback
import OAI.NumberTheory.PiExponent.Geometry.CurveLocalAssociativity
import OAI.NumberTheory.PiExponent.Geometry.LineBundleProduct
import OAI.NumberTheory.PiExponent.Geometry.ReducedComponentStalk

namespace OAI

namespace PiExponent.CurveCycle
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace Topology
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
open PiExponent.SectionZeroStalk


variable {X Y : Scheme.{0}}

theorem exists_pullback_frame_sectionGerm (f : Y ⟶ X) [IsAffineHom f]
    (L : LineBundle X) (s : GlobalSections X L.sheaf) (U : X.affineOpens)
    (e : L.sheaf.restrict U.1.ι ≅ O U.1.toScheme) :
    ∃ eF : (L.pullback f).sheaf.restrict (f ⁻¹ᵁ U.1).ι ≅ O (f ⁻¹ᵁ U.1).toScheme,
      ∀ (y : Y) (hy : f y ∈ U.1),
        sectionGerm (L.pullback f) (pullbackSection f s)
          ⟨f ⁻¹ᵁ U.1, U.2.preimage f⟩ eF y hy =
        f.stalkMap y (sectionGerm L s U e (f y) hy) := by
  obtain ⟨eF, he⟩ := exists_restricted_pullback_frame f U.1 e s
  refine ⟨eF, ?_⟩
  intro y hy
  have hr (a : Γ(U.1.toScheme, ⊤)) :
      (f ⁻¹ᵁ U.1).topIso.hom ((f ∣_ U.1).appTop a) =
        f.app U.1 (U.1.topIso.hom a) := by
    change (f ⁻¹ᵁ U.1).topIso.hom ((f ∣_ U.1).app ⊤ a) = _
    rw [← Scheme.Hom.resLE_eq_morphismRestrict, Scheme.Hom.resLE_app_top]
    simp only [Scheme.Hom.appLE_eq_app]
    exact CategoryTheory.congr_fun (f ⁻¹ᵁ U.1).topIso.inv_hom_id _
  unfold sectionGerm
  erw [he, hr, Scheme.Hom.germ_stalkMap_apply]

private theorem sectionGerm_zero (L : LineBundle X) (U : X.affineOpens)
    (e : L.sheaf.restrict U.1.ι ≅ O U.1.toScheme) (x : X) (hx : x ∈ U.1) :
    sectionGerm L 0 U e x hx = 0 := by
  simp only [sectionGerm]
  erw [restrictSection_zero, coefficient, CategoryTheory.Limits.zero_comp]
  simp only [endValue]
  change X.presheaf.germ U.1 x hx (U.1.topIso.hom 0) = 0
  simp only [map_zero]

theorem regular_component_section_ne_zero (X : Scheme.{0}) (C : irreducibleComponents X)
    (L : LineBundle X) (s : GlobalSections X L.sheaf) [Mono s] :
    pullbackSection (reducedComponentι X C) s ≠ 0 := by
  let f := reducedComponentι X C
  let z : reducedComponent X C := genericPoint (reducedComponent X C)
  obtain ⟨U, hz, ⟨e⟩, _⟩ := common_affine_frames L L (f z)
  obtain ⟨eF, heF⟩ := exists_pullback_frame_sectionGerm f L s U e
  have hne := reducedComponentι_stalkMap_ne_zero X C z
    (sectionGerm L s U e (f z) hz) (sectionGerm_nonZeroDivisor L s U e (f z) hz)
  intro hs
  apply hne
  rw [← heF z hz, hs]
  exact sectionGerm_zero _ _ _ _ _

theorem regular_component_section_mono (X : Scheme.{0}) (C : irreducibleComponents X)
    (L : LineBundle X) (s : GlobalSections X L.sheaf) [Mono s] :
    Mono (pullbackSection (reducedComponentι X C) s) :=
  (L.pullback (reducedComponentι X C)).mono_section _
    (regular_component_section_ne_zero X C L s)

end
end PiExponent.CurveCycle

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/RegularSectionChoice.lean <==
import OAI.NumberTheory.PiExponent.Approximation.RegularSectionMono
import OAI.NumberTheory.PiExponent.Approximation.IntegralLineSections
import OAI.NumberTheory.PiExponent.Cohomology.CurveEuler
import OAI.NumberTheory.PiExponent.Geometry.LineBundleProduct
import OAI.NumberTheory.PiExponent.LocalAlgebra.AssociatedPrimeAvoidance

namespace OAI

namespace PiExponent.NumericalAmpleness
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
variable {X : Scheme.{0}}

theorem finite_affine_frame_cover [CompactSpace X] (L : LineBundle X) :
    ∃ l : ℕ, ∃ U : Fin l → X.affineOpens,
      (⨆ i, (U i).1) = ⊤ ∧
      Nonempty (∀ i, L.sheaf.restrict (U i).1.ι ≅ O (U i).1.toScheme) := by
  classical
  have h (x : X) : ∃ U : X.affineOpens, x ∈ U.1 ∧
      Nonempty (L.sheaf.restrict U.1.ι ≅ O U.1.toScheme) := by
    obtain ⟨U, hx, he, _⟩ := common_affine_frames L L x
    exact ⟨U, hx, he⟩
  choose U hx e using h
  obtain ⟨I,hI⟩ := isCompact_univ.elim_finite_subcover
    (fun x => ((U x).1 : Set X)) (fun x => (U x).1.isOpen)
    (by intro x _; exact Set.mem_iUnion.mpr ⟨x,hx x⟩)
  let E := (Fintype.equivFin I).symm
  refine ⟨Fintype.card I, fun j => U (E j).val, ?_, ?_⟩
  · apply top_unique
    intro x _
    obtain ⟨i,hi⟩ := Set.mem_iUnion.mp (hI (show x ∈ Set.univ from trivial))
    obtain ⟨hi,hx⟩ := Set.mem_iUnion.mp hi
    apply Opens.mem_iSup.mpr
    refine ⟨E.symm ⟨i,hi⟩,?_⟩
    change x ∈ (U (E (E.symm ⟨i,hi⟩)).val).1
    rw [Equiv.apply_symm_apply]
    exact hx
  · exact ⟨fun j => (e (E j).val).some⟩

theorem coefficients_span_top_of_section_cover (L : LineBundle X) {k : ℕ}
    (s : Fin k → GlobalSections X L.sheaf)
    (hs : (⨆ j, sectionOpen X (s j)) = ⊤)
    (U : X.affineOpens) (e : L.sheaf.restrict U.1.ι ≅ O U.1.toScheme) :
    Ideal.span (Set.range (fun j => coefficient e (restrictSection U.1.ι (s j)))) = ⊤ := by
  have : IsAffine U.1.toScheme := U.2
  have hc : (⨆ j, U.1.toScheme.basicOpen (coefficient e (restrictSection U.1.ι (s j)))) = ⊤ := by
    exact (iSup_congr fun j => (preimage_isoOpen (s j) U.1.ι e).symm).trans
      (U.1.ι.iSup_preimage_eq_top hs)
  apply (isAffineOpen_top U.1.toScheme).iSup_basicOpen_eq_self_iff.mp
  apply top_unique
  intro x _
  obtain ⟨j, hj⟩ := Opens.mem_iSup.mp (show x ∈ ⨆ j,
    U.1.toScheme.basicOpen (coefficient e (restrictSection U.1.ι (s j))) by rw [hc]; trivial)
  exact Opens.mem_iSup.mpr ⟨⟨_, Set.mem_range_self j⟩, hj⟩

def localCoefficientAddHom (L : LineBundle X) (U : X.Opens)
    (e : L.sheaf.restrict U.ι ≅ O U.toScheme) :
    GlobalSections X L.sheaf →+ Γ(U.toScheme, ⊤) where
  toFun s := coefficient e (restrictSection U.ι s)
  map_zero' := by
    exact (congrArg (coefficient e) (restrictSection_zero U.ι)).trans (coefficient_zero e)
  map_add' s t := by
    simp only [coefficient, restrictSection]
    erw [(Scheme.Modules.restrictFunctor U.ι).map_add (f := s) (g := t),
      Preadditive.comp_add, Preadditive.add_comp]
    rfl

private theorem iso_inv_map_comp {C D : Type*} [Category C] [Category D]
    (F : C ⥤ D) {A B : C} {T : D} (e : F.obj A ≅ T) (f : A ⟶ A) (s : A ⟶ B) :
    e.inv ≫ F.map (f ≫ s) = ((e.inv ≫ F.map f) ≫ e.hom) ≫ e.inv ≫ F.map s := by
  simp only [Functor.map_comp, Category.assoc, Iso.hom_inv_id_assoc]

theorem localCoefficient_scalar (L : LineBundle X) (U : X.Opens)
    (e : L.sheaf.restrict U.ι ≅ O U.toScheme)
    (r : Γ(X, ⊤)) (s : GlobalSections X L.sheaf) :
    coefficient e (restrictSection U.ι (scalarEnd r ≫ s)) =
      U.ι.appTop r * coefficient e (restrictSection U.ι s) := by
  have hscalar : restrictSection U.ι (scalarEnd r) ≫
      (Scheme.Modules.restrictUnitIso U.ι).hom = scalarEnd (U.ι.appTop r) := by
    apply endValue_injective
    erw [endValue_restrict U.ι (scalarEnd r), endValue_scalarEnd, endValue_scalarEnd]
  have hrestrict : restrictSection U.ι (scalarEnd r ≫ s) =
      scalarEnd (U.ι.appTop r) ≫ restrictSection U.ι s := by
    rw [← hscalar]
    exact iso_inv_map_comp (Scheme.Modules.restrictFunctor U.ι)
      (Scheme.Modules.restrictUnitIso U.ι) (scalarEnd r) s
  rw [hrestrict]
  change endValue (scalarEnd (U.ι.appTop r) ≫ restrictSection U.ι s ≫ e.hom) = _
  rw [endValue_comp, endValue_scalarEnd]
  rfl

def sectionLinearCombination (L : LineBundle X) {k : ℕ}
    (a : ℂ →+* Γ(X, ⊤)) (s : Fin k → GlobalSections X L.sheaf) (c : Fin k → ℂ) :
    GlobalSections X L.sheaf := ∑ j, scalarEnd (a (c j)) ≫ s j

theorem localCoefficient_linearCombination (L : LineBundle X) {k : ℕ}
    (a : ℂ →+* Γ(X, ⊤)) (s : Fin k → GlobalSections X L.sheaf) (c : Fin k → ℂ)
    (U : X.Opens) (e : L.sheaf.restrict U.ι ≅ O U.toScheme) :
    coefficient e (restrictSection U.ι (sectionLinearCombination L a s c)) =
      ∑ j, U.ι.appTop (a (c j)) * coefficient e (restrictSection U.ι (s j)) := by
  change localCoefficientAddHom L U e (∑ j, scalarEnd (a (c j)) ≫ s j) = _
  rw [map_sum]
  apply Finset.sum_congr rfl
  intro j _
  exact localCoefficient_scalar L U e _ _

theorem exists_mono_linearCombination_of_finite_cover [IsNoetherian X]
    (L : LineBundle X) {k : ℕ} (a : ℂ →+* Γ(X, ⊤))
    (s : Fin k → GlobalSections X L.sheaf)
    (hs : (⨆ j, sectionOpen X (s j)) = ⊤) :
    ∃ c : Fin k → ℂ, Mono (sectionLinearCombination L a s c) := by
  classical
  obtain ⟨l, U, hU, ⟨e⟩⟩ := finite_affine_frame_cover L
  let R (i : Fin l) : Type := Γ((U i).1.toScheme, ⊤)
  have hAff (i : Fin l) : IsAffine (U i).1.toScheme := (U i).2
  let alg (i : Fin l) : Algebra ℂ (R i) := ((U i).1.ι.appTop.hom.comp a).toAlgebra
  let (i : Fin l) : Algebra ℂ (R i) := alg i
  have hNoeth (i : Fin l) : IsNoetherianRing (R i) :=
    IsLocallyNoetherian.component_noetherian ⟨⊤, isAffineOpen_top (U i).1.toScheme⟩
  let b (i : Fin l) (j : Fin k) : R i := coefficient (e i) (restrictSection (U i).1.ι (s j))
  have hb (i : Fin l) : Ideal.span (Set.range (b i)) = ⊤ :=
    coefficients_span_top_of_section_cover L s hs (U i) (e i)
  obtain ⟨c, hc⟩ := GeometrySupport.AssociatedPrimeAvoidance.exists_regular_combination (K := ℂ) (ι := Fin l) (J := Fin k) R b hb
  refine ⟨c, section_mono_of_regular_affine_frames L _ ?_⟩
  intro x
  obtain ⟨i, hi⟩ := Opens.mem_iSup.mp (show x ∈ ⨆ i, (U i).1 by rw [hU]; trivial)
  refine ⟨U i, hi, e i, ?_⟩
  rw [localCoefficient_linearCombination]
  simpa only [R, b, Algebra.smul_def, RingHom.algebraMap_toAlgebra, RingHom.comp_apply] using hc i

theorem exists_mono_section_of_finite_cover [IsNoetherian X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) (L : LineBundle X) {k : ℕ}
    (s : Fin k → GlobalSections X L.sheaf)
    (hs : (⨆ j, sectionOpen X (s j)) = ⊤) :
    ∃ t : GlobalSections X L.sheaf, Mono t := by
  obtain ⟨c, hc⟩ := exists_mono_linearCombination_of_finite_cover L (baseScalars p) s hs
  exact ⟨sectionLinearCombination L (baseScalars p) s c, hc⟩

end
end PiExponent.NumericalAmpleness

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/RegularSectionMono.lean <==
import OAI.NumberTheory.PiExponent.Approximation.CoherentTwistPresentation
import OAI.NumberTheory.PiExponent.Approximation.SectionOpens

namespace OAI

namespace PiExponent.NumericalAmpleness
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
variable {X : Scheme.{0}}

theorem affine_scalar_regular_on_open [IsAffine X] (r : Γ(X, ⊤))
    (hr : r ∈ nonZeroDivisors Γ(X, ⊤)) (U : X.Opens) :
    Function.Injective (fun a : Γ(X, U) =>
      X.presheaf.map (homOfLE (show U ≤ ⊤ from le_top)).op r * a) := by
  intro a b hab
  apply TopCat.Presheaf.section_ext X.sheaf U a b
  intro x hx
  let : Algebra Γ(X, ⊤) (X.presheaf.stalk x) :=
    TopCat.Presheaf.algebra_section_stalk X.presheaf (⟨x, trivial⟩ : (⊤ : X.Opens))
  have : IsLocalization.AtPrime (X.presheaf.stalk x)
      ((isAffineOpen_top X).primeIdealOf ⟨x, trivial⟩).asIdeal :=
    (isAffineOpen_top X).isLocalization_stalk ⟨x, trivial⟩
  have hreg : X.presheaf.germ ⊤ x trivial r ∈ nonZeroDivisors (X.presheaf.stalk x) :=
    IsLocalization.nonZeroDivisors_le_comap
      (((isAffineOpen_top X).primeIdealOf ⟨x, trivial⟩).asIdeal.primeCompl) (X.presheaf.stalk x) hr
  have h := congrArg (fun v : Γ(X, U) => X.presheaf.germ U x hx v) hab
  simp only [map_mul, TopCat.Presheaf.germ_res_apply] at h
  exact (isRegular_iff_mem_nonZeroDivisors.mpr hreg).left h

theorem scalarEnd_mono_of_regular [IsAffine X] (r : Γ(X, ⊤))
    (hr : r ∈ nonZeroDivisors Γ(X, ⊤)) : Mono (scalarEnd r) := by
  have hm : Mono (scalarEnd r).val := by
    apply PresheafOfModules.mono_of_injective
    intro U
    exact affine_scalar_regular_on_open r hr U.unop
  exact (SheafOfModules.forget X.ringCatSheaf).mono_of_mono_map hm

theorem framed_section_mono_of_regular [IsAffine X] {M : X.Modules}
    (e : M ≅ O X) (s : O X ⟶ M)
    (hr : coefficient e s ∈ nonZeroDivisors Γ(X, ⊤)) : Mono s := by
  have he : s ≫ e.hom = scalarEnd (coefficient e s) := by
    apply endValue_injective
    rw [endValue_scalarEnd]
    rfl
  have hm : Mono (s ≫ e.hom) := by
    rw [he]
    exact scalarEnd_mono_of_regular _ hr
  exact (mono_comp_iff_of_mono s e.hom).mp hm

theorem section_mono_of_regular_affine_frames (L : LineBundle X)
    (s : GlobalSections X L.sheaf)
    (H : ∀ x : X, ∃ U : X.affineOpens, x ∈ U.1 ∧
      ∃ e : L.sheaf.restrict U.1.ι ≅ O U.1.toScheme,
        coefficient e (restrictSection U.1.ι s) ∈
          nonZeroDivisors Γ(U.1.toScheme, ⊤)) : Mono s := by
  apply CoherentTwist.mono_of_local
  intro x
  obtain ⟨U, hx, e, he⟩ := H x
  have : IsAffine U.1.toScheme := U.2
  have hm : Mono (restrictSection U.1.ι s) := framed_section_mono_of_regular e _ he
  refine ⟨U.1, hx, ?_⟩
  let : IsIso (Scheme.Modules.restrictUnitIso U.1.ι).inv :=
    (Scheme.Modules.restrictUnitIso U.1.ι).isIso_inv
  exact (mono_comp_iff_of_isIso (Scheme.Modules.restrictUnitIso U.1.ι).inv _).mp hm

end
end PiExponent.NumericalAmpleness

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/RowTranslation.lean <==
import Mathlib.RingTheory.PowerSeries.Trunc
import Mathlib.RingTheory.PowerSeries.Order
import Mathlib.Algebra.MvPolynomial.CommRing
import Mathlib.Algebra.MvPolynomial.Eval
import Mathlib.Algebra.MvPolynomial.Expand
import Mathlib.Algebra.MvPolynomial.Variables
import Mathlib.Data.Finsupp.Antidiagonal
import Mathlib.LinearAlgebra.Matrix.Determinant.Basic
import Mathlib.Analysis.Complex.Basic
import Mathlib.Tactic

namespace OAI

namespace PiExponent.RowTranslation

open scoped BigOperators
open MvPolynomial

section PolynomialShift
variable {σ R : Type*} [CommSemiring R]

noncomputable def shift (c : σ → R) : MvPolynomial σ R →+* MvPolynomial σ R :=
  eval₂Hom C (fun i => X i + C (c i))

@[simp] theorem shift_C (c : σ → R) (r : R) : shift c (C r) = C r := by
  simp [shift]

@[simp] theorem shift_X (c : σ → R) (i : σ) : shift c (X i) = X i + C (c i) := by
  simp [shift]

theorem shift_add (c d : σ → R) (p : MvPolynomial σ R) :
    shift c (shift d p) = shift (fun i => c i + d i) p := by
  have h : (shift c).comp (shift d) = shift (fun i => c i + d i) := by
    ext r i <;> simp [add_assoc]
  exact DFunLike.congr_fun h p

@[simp] theorem shift_zero (p : MvPolynomial σ R) : shift (fun _ => 0) p = p := by
  have h : shift (fun _ : σ => (0 : R)) = RingHom.id _ := by
    ext r i <;> simp
  exact DFunLike.congr_fun h p

noncomputable def shiftCoefficient (c : σ → R) (β a : σ →₀ ℕ) : R :=
  (shift c (monomial a 1)).coeff β

theorem coeff_shift (c : σ → R) (p : MvPolynomial σ R) (β : σ →₀ ℕ) :
    (shift c p).coeff β =
      ∑ a ∈ p.support, p.coeff a * shiftCoefficient c β a := by
  classical
  conv_lhs => rw [p.as_sum]
  simp only [map_sum, coeff_sum]
  apply Finset.sum_congr rfl
  intro a ha
  rw [show monomial a (p.coeff a) = C (p.coeff a) * monomial a 1 by simp [C_mul_monomial]]
  simp [shiftCoefficient, coeff_C_mul]

theorem coeff_shift_over (c : σ → R) (p : MvPolynomial σ R) (β : σ →₀ ℕ)
    (S : Finset (σ →₀ ℕ)) (hp : p.support ⊆ S) :
    (shift c p).coeff β = ∑ a ∈ S, p.coeff a * shiftCoefficient c β a := by
  classical
  rw [coeff_shift]
  apply Finset.sum_subset hp
  intro a ha hnot
  simp [MvPolynomial.notMem_support_iff.mp hnot]

theorem shift_three (z ε τ : σ → R) (p : MvPolynomial σ R) :
    shift (fun i => z i + ε i + τ i) p = shift τ (shift ε (shift z p)) := by
  simp only [shift_add]
  apply congrArg (fun c => shift c p)
  funext i
  ac_rfl

end PolynomialShift

section FiniteExpansion
variable {σ R : Type*} [Fintype σ] [DecidableEq σ] [CommSemiring R]

noncomputable def multiIndex (a : σ → ℕ) : σ →₀ ℕ := Finsupp.equivFunOnFinite.symm a

omit [DecidableEq σ] in
@[simp] theorem multiIndex_apply (a : σ → ℕ) (i : σ) : multiIndex a i = a i := by
  simp [multiIndex]

omit [Fintype σ] [DecidableEq σ] in
theorem shifted_X_pow (c : σ → R) (i : σ) (n : ℕ) :
    (X i + C (c i)) ^ n =
      ∑ b : Fin (n + 1), C ((n.choose b : R) * c i ^ (n - b)) * X i ^ (b : ℕ) := by
  rw [add_pow, ← Fin.sum_univ_eq_sum_range]
  apply Finset.sum_congr rfl
  intro b hb
  simp only [map_mul, map_pow, map_natCast]
  ring

theorem shifted_product_expansion (c : σ → R) (a : σ → ℕ) :
    (∏ i, (X i + C (c i)) ^ a i) =
      ∑ b : (∀ i, Fin (a i + 1)),
        C (∏ i, ((a i).choose (b i) : R) * c i ^ (a i - b i)) *
          monomial (multiIndex (fun i => (b i : ℕ))) 1 := by
  simp_rw [shifted_X_pow]
  rw [Fintype.prod_sum]
  apply Finset.sum_congr rfl
  intro b hb
  rw [Finset.prod_mul_distrib, ← map_prod, prod_X_pow]
  have hidx : Finsupp.indicator Finset.univ (fun i _ => (b i : ℕ)) =
      multiIndex (fun i => (b i : ℕ)) := by
    ext i
    simp [Finsupp.indicator]
  rw [hidx]

omit [DecidableEq σ] in
theorem shift_monomial_one (c : σ → R) (a : σ →₀ ℕ) :
    shift c (monomial a 1) = ∏ i, (X i + C (c i)) ^ a i := by
  simp only [shift, eval₂Hom_monomial, map_one, one_mul]
  exact a.prod_fintype _ (fun i => pow_zero _)

theorem shiftCoefficient_eq (c : σ → R) (β a : σ →₀ ℕ) :
    shiftCoefficient c β a = ∏ i, ((a i).choose (β i) : R) * c i ^ (a i - β i) := by
  classical
  rw [shiftCoefficient, shift_monomial_one, shifted_product_expansion, coeff_sum]
  simp only [coeff_C_mul, coeff_monomial]
  by_cases h : ∀ i, β i ≤ a i
  · let b₀ : ∀ i, Fin (a i + 1) := fun i => ⟨β i, Nat.lt_succ_of_le (h i)⟩
    have hidx : multiIndex (fun i => (b₀ i : ℕ)) = β := by ext i; simp [b₀]
    rw [Finset.sum_eq_single b₀]
    · simp [hidx, b₀]
    · intro b hb hne
      have hidx' : multiIndex (fun i => (b i : ℕ)) ≠ β := by
        intro he
        apply hne
        funext i
        apply Fin.ext
        have hi := congrArg (fun d : σ →₀ ℕ => d i) he
        simpa [b₀] using hi
      simp [hidx']
    · simp
  · push Not at h
    obtain ⟨i, hi⟩ := h
    have hright : (∏ j, ((a j).choose (β j) : R) * c j ^ (a j - β j)) = 0 := by
      apply Finset.prod_eq_zero (Finset.mem_univ i)
      simp [Nat.choose_eq_zero_of_lt hi]
    rw [hright]
    apply Finset.sum_eq_zero
    intro b hb
    have hidx : multiIndex (fun j => (b j : ℕ)) ≠ β := by
      intro he
      have hi' := congrArg (fun d : σ →₀ ℕ => d i) he
      have hbi : (b i : ℕ) = β i := by simpa using hi'
      have hlt := (b i).isLt
      omega
    simp [hidx]

theorem product_add_expansion (ε τ : σ → R) (n : σ → ℕ) :
    (∏ i, (ε i + τ i) ^ n i) =
      ∑ d : (∀ i, Fin (n i + 1)),
        (∏ i, (n i).choose (d i) : ℕ) *
          (∏ i, ε i ^ (n i - d i)) * ∏ i, τ i ^ (d i : ℕ) := by
  have h (i : σ) : (ε i + τ i) ^ n i =
      ∑ d : Fin (n i + 1), ((n i).choose d : R) * ε i ^ (n i - d) * τ i ^ (d : ℕ) := by
    rw [add_comm, add_pow, ← Fin.sum_univ_eq_sum_range]
    apply Finset.sum_congr rfl
    intro d hd
    ring
  simp_rw [h]
  rw [Fintype.prod_sum]
  apply Finset.sum_congr rfl
  intro d hd
  simp only [Finset.prod_mul_distrib, Nat.cast_prod]

end FiniteExpansion

section FormalSeriesRow
variable {σ R : Type*} [Fintype σ] [DecidableEq σ] [CommRing R]

omit [Fintype σ] [DecidableEq σ] in
theorem row_coefficient_identity (c : σ → PowerSeries R)
    (p : MvPolynomial σ (PowerSeries R)) (β : σ →₀ ℕ)
    (S : Finset (σ →₀ ℕ)) (hp : p.support ⊆ S) (s : ℕ) :
    PowerSeries.coeff s ((shift c p).coeff β) =
      ∑ a ∈ S, ∑ kl ∈ Finset.HasAntidiagonal.antidiagonal s,
        PowerSeries.coeff kl.1 (shiftCoefficient c β a) *
          PowerSeries.coeff kl.2 (p.coeff a) := by
  rw [coeff_shift_over c p β S hp]
  simp only [map_sum]
  apply Finset.sum_congr rfl
  intro a ha
  rw [mul_comm, PowerSeries.coeff_mul]

theorem coefficient_error_tail (ε : σ → R) (τ : σ → PowerSeries R)
    (n : σ → ℕ) (k : ℕ) :
    PowerSeries.coeff k (∏ i, (PowerSeries.C (ε i) + τ i) ^ n i) =
      ∑ d : (∀ i, Fin (n i + 1)),
        ((∏ i, (n i).choose (d i) : ℕ) : R) *
          (∏ i, ε i ^ (n i - d i)) *
            PowerSeries.coeff k (∏ i, τ i ^ (d i : ℕ)) := by
  rw [product_add_expansion]
  simp only [map_sum]
  apply Finset.sum_congr rfl
  intro d hd
  simp only [← map_pow, ← map_prod]
  rw [show ((∏ i, (n i).choose (d i) : ℕ) : PowerSeries R) =
      PowerSeries.C (((∏ i, (n i).choose (d i) : ℕ) : R)) by simp]
  rw [← map_mul, PowerSeries.coeff_C_mul]

noncomputable def rowScalar (ε : σ → R) (τ : σ → PowerSeries R)
    (β a : σ →₀ ℕ) (d : ∀ i, Fin (a i - β i + 1)) (k : ℕ) : R :=
  ((∏ i, (a i).choose (β i) * (a i - β i).choose (d i) : ℕ) : R) *
    (∏ i, ε i ^ (a i - β i - d i)) *
      PowerSeries.coeff k (∏ i, τ i ^ (d i : ℕ))

omit [DecidableEq σ] in
theorem rowScalar_ne_zero_le (ε : σ → R) (τ : σ → PowerSeries R)
    (β a : σ →₀ ℕ) (d : ∀ i, Fin (a i - β i + 1)) (k : ℕ)
    (h : rowScalar ε τ β a d k ≠ 0) : β ≤ a := by
  intro i
  by_contra hn
  have hi : a i < β i := by omega
  have hp : (∏ j, (a j).choose (β j) * (a j - β j).choose (d j) : ℕ) = 0 := by
    apply Finset.prod_eq_zero (Finset.mem_univ i)
    simp [Nat.choose_eq_zero_of_lt hi]
  exact h (by simp [rowScalar, hp])

theorem coeff_shiftCoefficient_error_tail (ε : σ → R) (τ : σ → PowerSeries R)
    (β a : σ →₀ ℕ) (k : ℕ) :
    PowerSeries.coeff k (shiftCoefficient (fun i => PowerSeries.C (ε i) + τ i) β a) =
      ∑ d : (∀ i, Fin (a i - β i + 1)), rowScalar ε τ β a d k := by
  rw [shiftCoefficient_eq, Finset.prod_mul_distrib]
  have hcast : (∏ i, ((a i).choose (β i) : PowerSeries R)) =
      PowerSeries.C ((∏ i, (a i).choose (β i) : ℕ) : R) := by simp
  rw [hcast, PowerSeries.coeff_C_mul, coefficient_error_tail, Finset.mul_sum]
  apply Finset.sum_congr rfl
  intro d hd
  simp only [rowScalar, Finset.prod_mul_distrib, Nat.cast_mul]
  ring

theorem exact_row_identity (ε : σ → R) (τ : σ → PowerSeries R)
    (p : MvPolynomial σ (PowerSeries R)) (β : σ →₀ ℕ)
    (S : Finset (σ →₀ ℕ)) (hp : p.support ⊆ S) (s : ℕ) :
    PowerSeries.coeff s ((shift (fun i => PowerSeries.C (ε i) + τ i) p).coeff β) =
      ∑ a ∈ S, ∑ d : (∀ i, Fin (a i - β i + 1)),
        ∑ kl ∈ Finset.HasAntidiagonal.antidiagonal s,
          rowScalar ε τ β a d kl.1 * PowerSeries.coeff kl.2 (p.coeff a) := by
  rw [row_coefficient_identity _ p β S hp s]
  apply Finset.sum_congr rfl
  intro a ha
  simp only [coeff_shiftCoefficient_error_tail, Finset.sum_mul]
  rw [Finset.sum_comm]

end FormalSeriesRow

section FiniteExpansion
variable {σ : Type*} [Fintype σ] [DecidableEq σ]

theorem choose_product_le_four_pow (a β d : ℕ) :
    a.choose β * (a - β).choose d ≤ 4 ^ a := by
  calc
    a.choose β * (a - β).choose d ≤ 2 ^ a * 2 ^ (a - β) :=
      Nat.mul_le_mul (Nat.choose_le_two_pow _ _) (Nat.choose_le_two_pow _ _)
    _ ≤ 2 ^ a * 2 ^ a := Nat.mul_le_mul_left _ (Nat.pow_le_pow_right (by decide) (Nat.sub_le _ _))
    _ = 4 ^ a := by rw [← mul_pow]; norm_num

omit [DecidableEq σ] in
theorem multi_choose_product_le_four_pow (a β d : σ → ℕ) :
    (∏ i, (a i).choose (β i) * (a i - β i).choose (d i)) ≤
      4 ^ (∑ i, a i) := by
  calc
    _ ≤ ∏ i, 4 ^ a i := Finset.prod_le_prod (fun i hi => choose_product_le_four_pow _ _ _)
    _ = _ := Finset.prod_pow_eq_pow_sum _ _ _

theorem card_bounded_indices_le (a : σ → ℕ) (H : ℕ) (ha : ∀ i, a i ≤ H) :
    Fintype.card (∀ i, Fin (a i + 1)) ≤ (H + 1) ^ Fintype.card σ := by
  rw [Fintype.card_pi]
  simp only [Fintype.card_fin]
  calc
    _ ≤ ∏ _i : σ, (H + 1) := Finset.prod_le_prod (fun i hi => Nat.add_le_add_right (ha i) 1)
    _ = _ := by simp

abbrev RowChoices (S : Finset (σ →₀ ℕ)) (β : σ →₀ ℕ) (s : ℕ) :=
  Σ a : S, (∀ i, Fin (a.1 i - β i + 1)) × Fin (s + 1)

theorem card_rowChoices_le (S : Finset (σ →₀ ℕ)) (β : σ →₀ ℕ) (s H : ℕ)
    (ha : ∀ a ∈ S, ∀ i, a i ≤ H) :
    Fintype.card (RowChoices S β s) ≤ S.card * (H + 1) ^ Fintype.card σ * (s + 1) := by
  classical
  rw [Fintype.card_sigma]
  simp only [Fintype.card_prod, Fintype.card_fin]
  calc
    _ ≤ ∑ _a : S, (H + 1) ^ Fintype.card σ * (s + 1) := by
      apply Finset.sum_le_sum
      intro a ha'
      apply Nat.mul_le_mul_right
      exact card_bounded_indices_le _ H (fun i => (Nat.sub_le _ _).trans (ha a.1 a.2 i))
    _ = _ := by simp [Nat.mul_assoc]

theorem card_rowChoices_box_le (S : Finset (σ →₀ ℕ)) (β : σ →₀ ℕ) (s H : ℕ)
    (ha : ∀ a ∈ S, ∀ i, a i ≤ H)
    (hS : S.card ≤ (H + 1) ^ Fintype.card σ) :
    Fintype.card (RowChoices S β s) ≤ (H + 1) ^ (2 * Fintype.card σ) * (s + 1) := by
  calc
    _ ≤ S.card * (H + 1) ^ Fintype.card σ * (s + 1) := card_rowChoices_le S β s H ha
    _ ≤ (H + 1) ^ Fintype.card σ * (H + 1) ^ Fintype.card σ * (s + 1) :=
      Nat.mul_le_mul_right _ (Nat.mul_le_mul_right _ hS)
    _ = _ := by rw [← pow_add]; congr 2; omega


omit [DecidableEq σ] in
theorem norm_rowScalar_le (ε : σ → ℂ) (τ : σ → PowerSeries ℂ)
    (β a : σ →₀ ℕ) (d : ∀ i, Fin (a i - β i + 1)) (k : ℕ) (B : ℝ)
    (hτ : ‖PowerSeries.coeff k (∏ i, τ i ^ (d i : ℕ))‖ ≤ B) :
    ‖rowScalar ε τ β a d k‖ ≤
      (4 : ℝ) ^ (∑ i, a i) * (∏ i, ‖ε i‖ ^ (a i - β i - d i)) * B := by
  have hbin : ((∏ i, (a i).choose (β i) * (a i - β i).choose (d i) : ℕ) : ℝ) ≤
      (4 : ℝ) ^ (∑ i, a i) := by
    exact_mod_cast multi_choose_product_le_four_pow (fun i => a i) (fun i => β i) (fun i => (d i : ℕ))
  simp only [rowScalar, norm_mul, norm_prod, norm_pow, Complex.norm_natCast]
  exact mul_le_mul (mul_le_mul_of_nonneg_right hbin (by positivity)) hτ
    (norm_nonneg _) (by positivity)

end FiniteExpansion

variable {R : Type*} [CommRing R]

noncomputable def tail (T : ℕ) (f : PowerSeries R) : PowerSeries R :=
  (PowerSeries.trunc T f : PowerSeries R) - f

@[simp] theorem coeff_tail_of_lt (T k : ℕ) (f : PowerSeries R) (hk : k < T) :
    PowerSeries.coeff k (tail T f) = 0 := by
  simp [tail, PowerSeries.coeff_trunc, hk]

theorem order_tail (T : ℕ) (f : PowerSeries R) :
    (T : ℕ∞) ≤ (tail T f).order := by
  apply PowerSeries.nat_le_order
  exact fun k hk => coeff_tail_of_lt T k f hk

theorem order_tail_prod {ι : Type*} (s : Finset ι) (T d : ι → ℕ)
    (f : ι → PowerSeries R) :
    ((∑ i ∈ s, d i * T i : ℕ) : ℕ∞) ≤
      (∏ i ∈ s, tail (T i) (f i) ^ d i).order := by
  calc
    ((∑ i ∈ s, d i * T i : ℕ) : ℕ∞) = ∑ i ∈ s, d i • (T i : ℕ∞) := by
      simp [nsmul_eq_mul]
    _ ≤ ∑ i ∈ s, d i • (tail (T i) (f i)).order := by
      exact Finset.sum_le_sum (fun i hi => nsmul_le_nsmul_right (order_tail _ _) _)
    _ ≤ ∑ i ∈ s, (tail (T i) (f i) ^ d i).order := by
      exact Finset.sum_le_sum (fun i hi => PowerSeries.le_order_pow _ _)
    _ ≤ (∏ i ∈ s, tail (T i) (f i) ^ d i).order := PowerSeries.le_order_prod _ _

theorem tail_budget_nat {ι : Type*} (s : Finset ι) (T d : ι → ℕ)
    (f : ι → PowerSeries R) (k : ℕ)
    (hk : PowerSeries.coeff k (∏ i ∈ s, tail (T i) (f i) ^ d i) ≠ 0) :
    ∑ i ∈ s, d i * T i ≤ k := by
  exact_mod_cast (order_tail_prod s T d f).trans (PowerSeries.order_le k hk)

theorem tail_weight_budget {ι : Type*} (s : Finset ι) (T d : ι → ℕ)
    (f : ι → PowerSeries R) (k : ℕ) (w : ι → ℝ) (v F : ℝ)
    (hv : 0 ≤ v) (hF : 0 < F)
    (hT : ∀ i ∈ s, F * w i ≤ v * T i)
    (hk : PowerSeries.coeff k (∏ i ∈ s, tail (T i) (f i) ^ d i) ≠ 0) :
    ∑ i ∈ s, (d i : ℝ) * w i ≤ v * k / F := by
  apply (le_div_iff₀ hF).2
  calc
    (∑ i ∈ s, (d i : ℝ) * w i) * F =
        ∑ i ∈ s, (d i : ℝ) * (F * w i) := by rw [Finset.sum_mul]; congr 1; ext i; ring
    _ ≤ ∑ i ∈ s, (d i : ℝ) * (v * T i) :=
      Finset.sum_le_sum (fun i hi => mul_le_mul_of_nonneg_left (hT i hi) (Nat.cast_nonneg _))
    _ = v * (∑ i ∈ s, (d i * T i : ℕ) : ℕ) := by
      simp only [Nat.cast_sum, Nat.cast_mul, Finset.mul_sum]
      apply Finset.sum_congr rfl
      intro i hi
      ring
    _ ≤ v * k := mul_le_mul_of_nonneg_left (by exact_mod_cast tail_budget_nat s T d f k hk) hv

end PiExponent.RowTranslation

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/SectionDivision.lean <==
import OAI.NumberTheory.PiExponent.Approximation.FrameSections

namespace OAI

namespace PiExponentSeshadri.Geometry
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace Opposite
open PiExponentSeshadri.Frames
variable {X : Scheme.{0}}

lemma section_value_naturality {M : X.Modules} (s : O X ⟶ M)
    {U V : X.Opens} (h : V ≤ U) :
    M.presheaf.map (homOfLE h).op (s.app U (1 : Γ(X,U))) =
      s.app V (1 : Γ(X,V)) := by
  have ht := CategoryTheory.congr_fun (s.mapPresheaf.naturality (homOfLE h).op)
    (1 : Γ(X,U))
  change s.app V (X.presheaf.map (homOfLE h).op (1 : Γ(X,U))) =
    M.presheaf.map (homOfLE h).op (s.app U (1 : Γ(X,U))) at ht
  simpa only [map_one] using ht.symm

lemma section_eq_zero_of_top_value {M : X.Modules} (s : O X ⟶ M)
    (hs : s.app ⊤ (1 : Γ(X,⊤)) = 0) : s = 0 := by
  ext U a
  change Γ(X,U) at a
  change s.app U a = 0
  have h := s.app_smul (r := a) (x := (1 : Γ(X,U)))
  change s.app U (a*1 : Γ(X,U)) = a • s.app U (1 : Γ(X,U)) at h
  rw [mul_one] at h
  rw [h, ← section_value_naturality s (show U ≤ ⊤ from le_top), hs,map_zero,smul_zero]

lemma section_eq_zero_of_local_restrictions {M : X.Modules} (s : O X ⟶ M)
    (hs : ∀ x : X, ∃ U : X.Opens, x ∈ U ∧ restrictSection U.ι s = 0) : s = 0 := by
  apply section_eq_zero_of_top_value
  let F : (X : TopCat).Sheaf AddCommGrpCat := (SheafOfModules.toSheaf X.ringCatSheaf).obj M
  apply TopCat.Presheaf.section_ext F ⊤ (s.app ⊤ (1 : Γ(X,⊤))) 0
  intro x hx
  obtain ⟨U,hxU,hU⟩ := hs x
  have hv : s.app U (1 : Γ(X,U)) = 0 := by
    have ht := congrArg (fun q : O U.toScheme ⟶ M.restrict U.ι =>
      q.app ⊤ (1 : Γ(U.toScheme,⊤))) hU
    change s.app (U.ι ''ᵁ ⊤) ((U.ι.appIso ⊤).inv (1 : Γ(U.toScheme,⊤))) = 0 at ht
    rw [map_one] at ht
    have htop : U.ι ''ᵁ (⊤ : U.toScheme.Opens) = U := by
      rw [Scheme.Hom.image_top_eq_opensRange,Scheme.Opens.opensRange_ι]
    suffices h : ∀ V : X.Opens, V = U → s.app V (1 : Γ(X,V)) = 0 →
        s.app U (1 : Γ(X,U)) = 0 from h _ htop ht
    intro V he ht
    subst V
    exact ht
  change M.presheaf.germ ⊤ x hx (s.app ⊤ (1 : Γ(X,⊤))) =
    M.presheaf.germ ⊤ x hx 0
  rw [← TopCat.Presheaf.germ_res_apply M.presheaf (homOfLE (show U ≤ ⊤ from le_top)) x hxU]
  rw [section_value_naturality s, hv, map_zero, map_zero]

theorem global_division_of_local_lifts {M N : X.Modules} (f : M ⟶ N) [Mono f]
    (s : O X ⟶ N)
    (hs : ∀ x : X, ∃ U : X.Opens, x ∈ U ∧
      ∃ t : O U.toScheme ⟶ M.restrict U.ι,
        t ≫ (Scheme.Modules.restrictFunctor U.ι).map f = restrictSection U.ι s) :
    ∃! t : O X ⟶ M, t ≫ f = s := by
  have hz : s ≫ cokernel.π f = 0 := by
    apply section_eq_zero_of_local_restrictions
    intro x
    obtain ⟨U,hx,t,ht⟩ := hs x
    refine ⟨U,hx,?_⟩
    have hc : restrictSection U.ι (s ≫ cokernel.π f) =
        restrictSection U.ι s ≫ (Scheme.Modules.restrictFunctor U.ι).map (cokernel.π f) := by
      simp only [restrictSection]
      erw [Functor.map_comp, Category.assoc]
    rw [hc, ← ht, Category.assoc, ← Functor.map_comp,cokernel.condition,Functor.map_zero,comp_zero]
  refine ⟨Abelian.monoLift _ s hz,Abelian.monoLift_comp _ s hz,?_⟩
  intro t ht
  apply (cancel_mono f).mp
  rw [ht,Abelian.monoLift_comp]

lemma framed_local_division {M N : X.Modules} (e : M ≅ O X) (d : N ≅ O X)
    (f : M ⟶ N) (s : O X ⟶ N)
    (hs : coefficient d s ∈ Ideal.span {endValue (e.inv ≫ f ≫ d.hom)}) :
    ∃ t : O X ⟶ M, t ≫ f = s := by
  obtain ⟨r,hr⟩ := Ideal.mem_span_singleton.mp hs
  refine ⟨scalarEnd r ≫ e.inv,?_⟩
  apply (cancel_mono d.hom).mp
  apply endValue_injective
  rw [Category.assoc,Category.assoc,endValue_comp,endValue_scalarEnd]
  change r * endValue (e.inv ≫ f ≫ d.hom) = coefficient d s
  rw [mul_comm,← hr]

end
end PiExponentSeshadri.Geometry

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/SectionImageSupport.lean <==
import OAI.NumberTheory.PiExponent.Approximation.FrameSubopens
import OAI.NumberTheory.PiExponent.Approximation.SectionOpens
import OAI.NumberTheory.PiExponent.Geometry.LineBundleCoherent
import OAI.NumberTheory.PiExponent.LocalAlgebra.SectionImageIdeal

namespace OAI

namespace PiExponent.SectionImageSupport
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
open PiExponentSeshadri PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
open PiExponent.SectionImageIdeal

variable {X : Scheme.{0}} {M : X.Modules}

lemma isoOpen_preimage_on_frame (φ : M ⟶ structureSheaf X) (U : X.Opens)
    (e : M.restrict U.ι ≅ structureSheaf U.toScheme) :
    U.ι ⁻¹ᵁ SectionOpens.isoOpen φ = U.toScheme.basicOpen
      (endValue (e.inv ≫ (Scheme.Modules.restrictFunctor U.ι).map φ ≫
        (Scheme.Modules.restrictUnitIso U.ι).hom)) := by
  rw [← SectionOpens.isoOpen_restrict φ U.ι]
  let ψ := (Scheme.Modules.restrictFunctor U.ι).map φ
  calc
    SectionOpens.isoOpen ψ = SectionOpens.isoOpen
        (ψ ≫ (Scheme.Modules.restrictUnitIso U.ι).hom) :=
      (SectionOpens.isoOpen_postcomp ψ (Scheme.Modules.restrictUnitIso U.ι)).symm
    _ = SectionOpens.isoOpen (e.inv ≫ ψ ≫ (Scheme.Modules.restrictUnitIso U.ι).hom) :=
      (SectionOpens.isoOpen_precomp e.symm _).symm
    _ = _ := by
      simpa only [coefficient, Iso.refl_hom, Category.comp_id] using!
        (isoOpen_eq_basicOpen (Iso.refl (O U.toScheme))
          (e.inv ≫ ψ ≫ (Scheme.Modules.restrictUnitIso U.ι).hom))

lemma preimage_basicOpen_topIso_hom (U : X.Opens) (a : Γ(U.toScheme,⊤)) :
    U.ι ⁻¹ᵁ X.basicOpen (U.topIso.hom a) = U.toScheme.basicOpen a := by
  rw [← U.ι_image_basicOpen_topIso_inv (U.topIso.hom a), U.ι.preimage_image_eq]
  rw [Iso.hom_inv_id_apply]

theorem imageIdealSheaf_support (L : LineBundle X)
    (φ : L.sheaf ⟶ structureSheaf X) :
    letI := PiExponent.GeometrySupport.LineBundleCoherent.lineBundle_isFinitePresentation L
    letI : SheafOfModules.IsQuasicoherent L.sheaf :=
      (SheafOfModules.IsFinitePresentation.exists_quasicoherentData L.sheaf).choose.isQuasicoherent
    ((imageIdealSheaf φ).support : Set X) = (SectionOpens.isoOpen φ : Set X)ᶜ := by
  let := PiExponent.GeometrySupport.LineBundleCoherent.lineBundle_isFinitePresentation L
  let : SheafOfModules.IsQuasicoherent L.sheaf :=
    (SheafOfModules.IsFinitePresentation.exists_quasicoherentData L.sheaf).choose.isQuasicoherent
  ext x
  obtain ⟨V, hxV, ⟨eV⟩⟩ := L.locallyRankOne x
  obtain ⟨W, hW, hxW, hWV⟩ := exists_isAffineOpen_mem_and_subset hxV
  let A : X.affineOpens := ⟨W, hW⟩
  let e : L.sheaf.restrict W.ι ≅ structureSheaf W.toScheme := restrictOpenFrame hWV eV
  change x ∈ (imageIdealSheaf φ).support ↔ x ∉ SectionOpens.isoOpen φ
  rw [Scheme.IdealSheafData.mem_support_iff_of_mem (U := A) hxW,
    imageIdealSheaf_on_frame φ A e, X.zeroLocus_span, X.zeroLocus_singleton]
  apply not_congr
  change (⟨x, hxW⟩ : W.toScheme) ∈ W.ι ⁻¹ᵁ X.basicOpen
      (W.topIso.hom (endValue (e.inv ≫ (Scheme.Modules.restrictFunctor W.ι).map φ ≫
        (Scheme.Modules.restrictUnitIso W.ι).hom))) ↔
    (⟨x, hxW⟩ : W.toScheme) ∈ W.ι ⁻¹ᵁ SectionOpens.isoOpen φ
  rw [preimage_basicOpen_topIso_hom, isoOpen_preimage_on_frame φ W e]

end
end PiExponent.SectionImageSupport

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/SectionOpens.lean <==
import OAI.NumberTheory.PiExponent.Approximation.FrameSections

namespace OAI

noncomputable section

namespace PiExponentSeshadri

universe u

namespace SectionOpens

section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open scoped AlgebraicGeometry
variable {X Y : Scheme.{u}} {M N : X.Modules}

lemma isIso_of_stalks (f : M ⟶ N)
    (h : ∀ x : X, IsIso ((TopCat.Presheaf.stalkFunctor Ab x).map f.mapPresheaf)) :
    IsIso f := by
  apply Scheme.Modules.Hom.isIso_iff_isIso_app.mpr
  intro U
  let A : TopCat.Sheaf Ab X := ⟨M.presheaf, M.isSheaf⟩
  let B : TopCat.Sheaf Ab X := ⟨N.presheaf, N.isSheaf⟩
  let φ : A ⟶ B := ⟨f.mapPresheaf⟩
  let (x : U) : IsIso ((TopCat.Presheaf.stalkFunctor Ab x.val).map φ.hom) := h x.val
  exact TopCat.Presheaf.app_isIso_of_stalkFunctor_map_iso φ U

lemma stalk_isIso_of_restrict (f : M ⟶ N) (φ : Y ⟶ X) [IsOpenImmersion φ]
    [IsIso ((Scheme.Modules.restrictFunctor φ).map f)] (y : Y) :
    IsIso ((TopCat.Presheaf.stalkFunctor Ab (φ y)).map f.mapPresheaf) := by
  apply (NatIso.isIso_map_iff (Scheme.Modules.restrictStalkNatIso φ y) f).mp
  change IsIso ((TopCat.Presheaf.stalkFunctor Ab y).map
    ((Scheme.Modules.toPresheaf Y).map ((Scheme.Modules.restrictFunctor φ).map f)))
  infer_instance

lemma restrict_isIso_of_stalks (f : M ⟶ N) (φ : Y ⟶ X) [IsOpenImmersion φ]
    (h : ∀ y : Y, IsIso ((TopCat.Presheaf.stalkFunctor Ab (φ y)).map f.mapPresheaf)) :
    IsIso ((Scheme.Modules.restrictFunctor φ).map f) := by
  apply isIso_of_stalks
  intro y
  exact (NatIso.isIso_map_iff (Scheme.Modules.restrictStalkNatIso φ y) f).mpr (h y)

lemma isIso_of_locally_isIso (f : M ⟶ N)
    (h : ∀ x : X, ∃ U : X.Opens, x ∈ U ∧
      IsIso ((Scheme.Modules.restrictFunctor U.ι).map f)) : IsIso f := by
  apply isIso_of_stalks
  intro x
  obtain ⟨U, hx, hU⟩ := h x
  let := hU
  exact stalk_isIso_of_restrict f U.ι ⟨x, hx⟩

def isoOpen (f : M ⟶ N) : X.Opens :=
  ⨆ (U : X.Opens) (_ : IsIso ((Scheme.Modules.restrictFunctor U.ι).map f)), U

lemma mem_isoOpen_iff (f : M ⟶ N) (x : X) :
    x ∈ isoOpen f ↔ ∃ U : X.Opens, x ∈ U ∧
      IsIso ((Scheme.Modules.restrictFunctor U.ι).map f) := by
  simp only [isoOpen, Opens.mem_iSup]
  aesop

theorem isIso_restrict_isoOpen (f : M ⟶ N) :
    IsIso ((Scheme.Modules.restrictFunctor (isoOpen f).ι).map f) := by
  apply restrict_isIso_of_stalks
  intro x
  obtain ⟨U, hx, hU⟩ := (mem_isoOpen_iff f x.val).mp x.property
  let := hU
  exact stalk_isIso_of_restrict f U.ι ⟨x.val, hx⟩

end

open AlgebraicGeometry CategoryTheory TopologicalSpace
open scoped AlgebraicGeometry
variable {X Y : Scheme.{u}} {M N P : X.Modules}

lemma isoOpen_postcomp (f : M ⟶ N) (e : N ≅ P) :
    isoOpen (f ≫ e.hom) = isoOpen f := by
  apply le_antisymm
  · intro x hx
    obtain ⟨U, hxU, hU⟩ := (mem_isoOpen_iff (f ≫ e.hom) x).mp hx
    refine (mem_isoOpen_iff f x).mpr ⟨U, hxU, ?_⟩
    rw [Functor.map_comp] at hU
    let := hU
    exact IsIso.of_isIso_comp_right
      ((Scheme.Modules.restrictFunctor U.ι).map f) ((Scheme.Modules.restrictFunctor U.ι).map e.hom)
  · intro x hx
    obtain ⟨U, hxU, hU⟩ := (mem_isoOpen_iff f x).mp hx
    refine (mem_isoOpen_iff (f ≫ e.hom) x).mpr ⟨U, hxU, ?_⟩
    rw [Functor.map_comp]
    let := hU
    infer_instance

lemma isoOpen_precomp (e : P ≅ M) (f : M ⟶ N) :
    isoOpen (e.hom ≫ f) = isoOpen f := by
  apply le_antisymm
  · intro x hx
    obtain ⟨U, hxU, hU⟩ := (mem_isoOpen_iff (e.hom ≫ f) x).mp hx
    refine (mem_isoOpen_iff f x).mpr ⟨U, hxU, ?_⟩
    rw [Functor.map_comp] at hU
    let := hU
    exact IsIso.of_isIso_comp_left
      ((Scheme.Modules.restrictFunctor U.ι).map e.hom) ((Scheme.Modules.restrictFunctor U.ι).map f)
  · intro x hx
    obtain ⟨U, hxU, hU⟩ := (mem_isoOpen_iff f x).mp hx
    refine (mem_isoOpen_iff (e.hom ≫ f) x).mpr ⟨U, hxU, ?_⟩
    rw [Functor.map_comp]
    let := hU
    infer_instance

lemma isoOpen_restrict (f : M ⟶ N) (φ : Y ⟶ X) [IsOpenImmersion φ] :
    isoOpen ((Scheme.Modules.restrictFunctor φ).map f) = φ ⁻¹ᵁ isoOpen f := by
  ext y
  constructor
  · intro hy
    obtain ⟨V, hyV, hV⟩ := (mem_isoOpen_iff _ y).mp hy
    let := hV
    apply (mem_isoOpen_iff f (φ y)).mpr
    refine ⟨φ ''ᵁ V, ⟨y, hyV, rfl⟩, ?_⟩
    apply restrict_isIso_of_stalks
    intro x
    obtain ⟨z, hz, he⟩ := x.property
    change φ z = x.val at he
    change IsIso ((TopCat.Presheaf.stalkFunctor Ab x.val).map f.mapPresheaf)
    rw [← he]
    apply (NatIso.isIso_map_iff (Scheme.Modules.restrictStalkNatIso φ z) f).mp
    exact stalk_isIso_of_restrict ((Scheme.Modules.restrictFunctor φ).map f) V.ι ⟨z, hz⟩
  · intro hy
    change φ y ∈ isoOpen f at hy
    let U := φ ⁻¹ᵁ isoOpen f
    apply (mem_isoOpen_iff _ y).mpr
    refine ⟨U, hy, ?_⟩
    apply restrict_isIso_of_stalks
    intro z
    apply (NatIso.isIso_map_iff (Scheme.Modules.restrictStalkNatIso φ z.val) f).mpr
    let := isIso_restrict_isoOpen f
    exact stalk_isIso_of_restrict f (isoOpen f).ι ⟨φ z.val, z.property⟩

end SectionOpens
namespace Frames
open AlgebraicGeometry CategoryTheory TopologicalSpace
open scoped AlgebraicGeometry
variable {X Y : Scheme.{u}}

lemma isUnit_iff_basicOpen_top (c : Γ(X, ⊤)) :
    IsUnit c ↔ X.basicOpen c = ⊤ := by
  refine ⟨X.basicOpen_of_isUnit, fun h => ?_⟩
  apply X.toRingedSpace.isUnit_of_isUnit_germ ⊤ c
  intro x hx
  apply (X.mem_basicOpen c x hx).mp
  rw [h]
  trivial

lemma coefficient_restrict_isUnit {M : X.Modules} (e : M ≅ O X)
    (s : O X ⟶ M) (φ : Y ⟶ X) [IsOpenImmersion φ] :
    IsUnit (φ.appTop (coefficient e s)) ↔
      IsIso ((Scheme.Modules.restrictFunctor φ).map s) := by
  rw [← coefficient_restrict, coefficient_isUnit_iff]
  let F : X.Modules ⥤ Y.Modules := Scheme.Modules.restrictFunctor φ
  let e : F.obj (O X) ≅ O Y := Scheme.Modules.restrictUnitIso φ
  exact isIso_comp_left_iff e.inv (F.map s)

theorem isoOpen_eq_basicOpen {M : X.Modules} (e : M ≅ O X) (s : O X ⟶ M) :
    SectionOpens.isoOpen s = X.basicOpen (coefficient e s) := by
  ext x
  constructor
  · intro hx
    obtain ⟨U, hxU, hU⟩ := (SectionOpens.mem_isoOpen_iff s x).mp hx
    have hc := (coefficient_restrict_isUnit e s U.ι).mpr hU
    have hb := U.toScheme.basicOpen_of_isUnit hc
    rw [← Scheme.preimage_basicOpen_top] at hb
    have H : (⟨x, hxU⟩ : U.toScheme) ∈ U.ι ⁻¹ᵁ X.basicOpen (coefficient e s) := by
      rw [hb]; trivial
    exact H
  · intro hx
    let U := X.basicOpen (coefficient e s)
    refine (SectionOpens.mem_isoOpen_iff s x).mpr ⟨U, hx, ?_⟩
    apply (coefficient_restrict_isUnit e s U.ι).mp
    apply (isUnit_iff_basicOpen_top _).mpr
    rw [← Scheme.preimage_basicOpen_top]
    ext z
    change z.val ∈ X.basicOpen (coefficient e s) ↔ True
    exact iff_true_intro z.property

lemma isoOpen_restrictSection {M : X.Modules} (s : O X ⟶ M)
    (φ : Y ⟶ X) [IsOpenImmersion φ] :
    SectionOpens.isoOpen (restrictSection φ s) = φ ⁻¹ᵁ SectionOpens.isoOpen s := by
  exact (SectionOpens.isoOpen_precomp (Scheme.Modules.restrictUnitIso φ).symm
    ((Scheme.Modules.restrictFunctor φ).map s)).trans (SectionOpens.isoOpen_restrict s φ)

theorem preimage_isoOpen {M : X.Modules} (s : O X ⟶ M)
    (φ : Y ⟶ X) [IsOpenImmersion φ] (e : M.restrict φ ≅ O Y) :
    φ ⁻¹ᵁ SectionOpens.isoOpen s =
      Y.basicOpen (coefficient e (restrictSection φ s)) := by
  rw [← isoOpen_restrictSection, isoOpen_eq_basicOpen e]

end Frames

end PiExponentSeshadri

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/SectionPowerFrames.lean <==
import OAI.NumberTheory.PiExponent.Approximation.FrameSubopens
import OAI.NumberTheory.PiExponent.Approximation.SectionPowerOpens
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveCoordinateValues

namespace OAI

namespace PiExponentSeshadri.Geometry
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Frames
variable {X : Scheme} {M : X.Modules}

def normalizedPowerFrame (U : X.Opens) (s : structureSheaf X ⟶ M)
    [IsIso ((Scheme.Modules.restrictFunctor U.ι).map s)] (n : ℕ) :
    (modulePow X M n).restrict U.ι ≅ structureSheaf U.toScheme := by
  letI := powerSection_restrict_isIso U s n
  exact (asIso ((Scheme.Modules.restrictFunctor U.ι).map (powerSection s n))).symm ≪≫
    Scheme.Modules.restrictUnitIso U.ι

lemma normalizedPowerFrame_normalized (U : X.Opens) (s : structureSheaf X ⟶ M)
    [IsIso ((Scheme.Modules.restrictFunctor U.ι).map s)] (n : ℕ) :
    coefficient (normalizedPowerFrame U s n) (restrictSection U.ι (powerSection s n)) = 1 := by
  change coefficient (normalizedPowerFrame U s n) (normalizedPowerFrame U s n).inv = 1
  exact coefficient_frame _

lemma normalizedPowerFrame_coefficient (U : X.Opens) (si sj : structureSheaf X ⟶ M)
    [IsIso ((Scheme.Modules.restrictFunctor U.ι).map si)]
    (e : M.restrict U.ι ≅ structureSheaf U.toScheme)
    (hi : coefficient e (restrictSection U.ι si) = 1) (n : ℕ) :
    coefficient (normalizedPowerFrame U si n) (restrictSection U.ι (powerSection sj n)) =
      coefficient e (restrictSection U.ι sj) ^ n := by
  have hc := coefficient_change (localPowerFrame U e n) (normalizedPowerFrame U si n)
    (restrictSection U.ι (powerSection sj n))
  have hbase := coefficient_change (localPowerFrame U e n) (normalizedPowerFrame U si n)
    (restrictSection U.ι (powerSection si n))
  rw [normalizedPowerFrame_normalized, local_powerSection_coefficient, hi,
    one_pow, mul_one] at hbase
  rw [local_powerSection_coefficient, ← mul_assoc, ← hbase, one_mul] at hc
  exact hc

def coordinatePowerFrame (s : structureSheaf X ⟶ M) (n : ℕ) :
    (modulePow X M n).restrict (SectionOpens.isoOpen s).ι ≅
      structureSheaf (SectionOpens.isoOpen s).toScheme := by
  letI := SectionOpens.isIso_restrict_isoOpen s
  exact normalizedPowerFrame _ s n

lemma coordinatePowerFrame_coefficient (si sj : structureSheaf X ⟶ M) (n : ℕ) :
    coefficient (coordinatePowerFrame si n)
      (restrictSection (SectionOpens.isoOpen si).ι (powerSection sj n)) =
    coefficient (PiExponentSeshadri.Projective.sectionFrame si)
      (restrictSection (SectionOpens.isoOpen si).ι sj) ^ n := by
  exact @normalizedPowerFrame_coefficient X M _ si sj
    (SectionOpens.isIso_restrict_isoOpen si) (PiExponentSeshadri.Projective.sectionFrame si)
    (PiExponentSeshadri.Projective.sectionFrame_normalized si) n

@[simp] lemma coordinatePowerFrame_normalized (s : structureSheaf X ⟶ M) (n : ℕ) :
    coefficient (coordinatePowerFrame s n)
      (restrictSection (SectionOpens.isoOpen s).ι (powerSection s n)) = 1 := by
  erw [coordinatePowerFrame_coefficient, PiExponentSeshadri.Projective.sectionFrame_normalized, one_pow]
  rfl

lemma coordinatePowerFrame_overlap {W : Scheme}
    (si sj : structureSheaf X ⟶ M) (n : ℕ)
    (a : W ⟶ (SectionOpens.isoOpen si).toScheme)
    (b : W ⟶ (SectionOpens.isoOpen sj).toScheme)
    [IsOpenImmersion a] [IsOpenImmersion b]
    (h : a ≫ (SectionOpens.isoOpen si).ι = b ≫ (SectionOpens.isoOpen sj).ι) :
    ∃ c : Γ(W,⊤)ˣ,
      (c : Γ(W,⊤)) =
        b.appTop (coefficient (PiExponentSeshadri.Projective.sectionFrame sj)
          (restrictSection (SectionOpens.isoOpen sj).ι si)) ^ n ∧
      ∀ t : structureSheaf X ⟶ modulePow X M n,
        b.appTop (coefficient (coordinatePowerFrame sj n)
          (restrictSection (SectionOpens.isoOpen sj).ι t)) =
        (c : Γ(W,⊤)) * a.appTop (coefficient (coordinatePowerFrame si n)
          (restrictSection (SectionOpens.isoOpen si).ι t)) := by
  obtain ⟨c, hc, ht⟩ := normalized_overlap_coefficients
    (SectionOpens.isoOpen si).ι (SectionOpens.isoOpen sj).ι a b h
    (coordinatePowerFrame si n) (coordinatePowerFrame sj n)
    (powerSection si n) (coordinatePowerFrame_normalized si n)
  refine ⟨c, ?_, ht⟩
  erw [coordinatePowerFrame_coefficient, map_pow] at hc
  exact hc

lemma coordinatePowerFrame_frameChange (si sj : structureSheaf X ⟶ M) (n : ℕ)
    {W : X.Opens} (hi : W ≤ SectionOpens.isoOpen si) (hj : W ≤ SectionOpens.isoOpen sj) :
    (frameChange (restrictOpenFrame hi (coordinatePowerFrame si n))
      (restrictOpenFrame hj (coordinatePowerFrame sj n)) : Γ(W.toScheme,⊤)) =
      (X.homOfLE hj).appTop
        (coefficient (PiExponentSeshadri.Projective.sectionFrame sj)
          (restrictSection (SectionOpens.isoOpen sj).ι si)) ^ n := by
  erw [frameChange_restrictOpenFrame hi hj _ _ (powerSection si n)
    (coordinatePowerFrame_normalized si n), coordinatePowerFrame_coefficient, map_pow]
  rfl

lemma coordinatePowerFrame_change (si sj : structureSheaf X ⟶ M) (n : ℕ)
    {W : X.Opens} (hi : W ≤ SectionOpens.isoOpen si) (hj : W ≤ SectionOpens.isoOpen sj)
    (t : O W.toScheme ⟶ (modulePow X M n).restrict W.ι) :
    coefficient (restrictOpenFrame hj (coordinatePowerFrame sj n)) t =
      (X.homOfLE hj).appTop
        (coefficient (PiExponentSeshadri.Projective.sectionFrame sj)
          (restrictSection (SectionOpens.isoOpen sj).ι si)) ^ n *
      coefficient (restrictOpenFrame hi (coordinatePowerFrame si n)) t := by
  erw [coefficient_change (restrictOpenFrame hi (coordinatePowerFrame si n)),
    coordinatePowerFrame_frameChange]

end
end PiExponentSeshadri.Geometry

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/SectionPowerOpens.lean <==
import OAI.NumberTheory.PiExponent.Approximation.SectionOpens
import OAI.NumberTheory.PiExponent.Approximation.TensorPowerRestriction

namespace OAI

noncomputable section

namespace PiExponentSeshadri

namespace Frames
open CategoryTheory AlgebraicGeometry
lemma coefficient_precompose {X : Scheme} {M : X.Modules} (e : M ≅ O X)
    (a : O X ⟶ O X) (s : O X ⟶ M) :
    coefficient e (a ≫ s) = endValue a * coefficient e s := by
  change endValue ((a ≫ s) ≫ e.hom) = _
  rw [Category.assoc]
  exact endValue_comp a (s ≫ e.hom)
end Frames

namespace Geometry
open CategoryTheory AlgebraicGeometry TopologicalSpace
open scoped AlgebraicGeometry
open PiExponentSeshadri.Frames
variable {X : Scheme}

def localPowerFrame (U : X.Opens) {M : X.Modules}
    (e : M.restrict U.ι ≅ structureSheaf U.toScheme) (n : ℕ) :
    (modulePow X M n).restrict U.ι ≅ structureSheaf U.toScheme :=
  modulePowRestrict U M n ≪≫ globalPowerFrame e n

lemma local_powerSection_coefficient (U : X.Opens) {M : X.Modules}
    (e : M.restrict U.ι ≅ structureSheaf U.toScheme)
    (s : structureSheaf X ⟶ M) (n : ℕ) :
    coefficient (localPowerFrame U e n) (restrictSection U.ι (powerSection s n)) =
      endValue (powerRestrictionUnit U n).hom *
        coefficient e (restrictSection U.ι s) ^ n := by
  change coefficient (globalPowerFrame e n)
    (restrictSection U.ι (powerSection s n) ≫ (modulePowRestrict U M n).hom) = _
  calc
    _ = coefficient (globalPowerFrame e n)
        ((powerRestrictionUnit U n).hom ≫ powerSection (restrictSection U.ι s) n) :=
      congrArg (coefficient (globalPowerFrame e n)) (restrictPowerSection_factor U s n)
    _ = endValue (powerRestrictionUnit U n).hom *
        coefficient (globalPowerFrame e n) (powerSection (restrictSection U.ι s) n) :=
      coefficient_precompose _ _ _
    _ = _ := congrArg (endValue (powerRestrictionUnit U n).hom * ·)
      (powerSection_coefficient e _ n)

lemma local_powerSection_coefficient_unit (U : X.Opens) (n : ℕ) :
    IsUnit (endValue (powerRestrictionUnit U n).hom) := by
  have h : IsIso (powerRestrictionUnit U n).hom := inferInstance
  exact (end_isIso_iff (powerRestrictionUnit U n).hom).mp h

theorem LineBundle.sectionOpen_power (L : LineBundle X) (s : GlobalSections X L.sheaf)
    {n : ℕ} (hn : 0 < n) :
    sectionOpen X (powerSection s n) = sectionOpen X s := by
  have hlocal (U : X.Opens) (e : L.sheaf.restrict U.ι ≅ structureSheaf U.toScheme) :
      U.ι ⁻¹ᵁ sectionOpen X (powerSection s n) = U.ι ⁻¹ᵁ sectionOpen X s := by
    change U.ι ⁻¹ᵁ SectionOpens.isoOpen (powerSection s n) =
      U.ι ⁻¹ᵁ SectionOpens.isoOpen s
    calc
      _ = U.toScheme.basicOpen (coefficient (localPowerFrame U e n)
          (restrictSection U.ι (powerSection s n))) :=
        preimage_isoOpen (powerSection s n) U.ι (localPowerFrame U e n)
      _ = U.toScheme.basicOpen (endValue (powerRestrictionUnit U n).hom *
          coefficient e (restrictSection U.ι s) ^ n) :=
        congrArg U.toScheme.basicOpen (local_powerSection_coefficient U e s n)
      _ = U.toScheme.basicOpen (coefficient e (restrictSection U.ι s)) := by
        rw [Scheme.basicOpen_mul,
          Scheme.basicOpen_of_isUnit _ (local_powerSection_coefficient_unit U n),
          top_inf_eq]
        exact U.toScheme.basicOpen_pow (coefficient e (restrictSection U.ι s)) hn
      _ = _ := (preimage_isoOpen s U.ι e).symm
  ext x
  obtain ⟨U, hxU, ⟨e⟩⟩ := L.locallyRankOne x
  have h := congrArg (fun V : U.toScheme.Opens => (⟨x, hxU⟩ : U.toScheme) ∈ V) (hlocal U e)
  exact Iff.of_eq h

end Geometry

end PiExponentSeshadri

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/SectionPullback.lean <==
import OAI.NumberTheory.PiExponent.Approximation.FrameSections
import OAI.NumberTheory.PiExponent.Approximation.PushforwardTensor

namespace OAI

namespace PiExponentSeshadri.Geometry
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace
open PiExponentSeshadri.Frames
variable {X Y Z : Scheme.{0}}

lemma pullback_endValue (f : Y ⟶ X) (a : O X ⟶ O X) :
    endValue ((pullbackUnitIso f).inv ≫ (Scheme.Modules.pullback f).map a ≫
      (pullbackUnitIso f).hom) = f.appTop (endValue a) := by
  let u := SheafOfModules.unitToPushforwardObjUnit f.toRingCatSheafHom
  let b := (pullbackUnitIso f).inv ≫ (Scheme.Modules.pullback f).map a ≫
      (pullbackUnitIso f).hom
  have he : a ≫ u = u ≫ (Scheme.Modules.pushforward f).map b := by
    have hn := (Scheme.Modules.pullbackPushforwardAdjunction f).homEquiv_naturality_left
      a (pullbackUnitIso f).hom
    have hr := (Scheme.Modules.pullbackPushforwardAdjunction f).homEquiv_naturality_right
      (pullbackUnitIso f).hom b
    rw [pullbackUnit_adjunction] at hn hr
    have hcomp : (pullbackUnitIso f).hom ≫ b =
        (Scheme.Modules.pullback f).map a ≫ (pullbackUnitIso f).hom := by simp [b]
    rw [hcomp] at hr
    exact hn.symm.trans hr
  have hev := congrArg (fun t : O X ⟶ (Scheme.Modules.pushforward f).obj (O Y) =>
      t.app ⊤ (1 : Γ(X,⊤))) he
  change f.app ⊤ (a.app ⊤ (1 : Γ(X,⊤))) = b.app (f ⁻¹ᵁ ⊤) (f.app ⊤ 1) at hev
  have hfOne : f.app ⊤ (1 : Γ(X,⊤)) = (1 : Γ(Y,f ⁻¹ᵁ ⊤)) := map_one (f.app ⊤).hom
  rw [hfOne] at hev
  exact hev.symm

lemma coefficient_pullback (f : Y ⟶ X) {M : X.Modules}
    (e : M ≅ O X) (s : O X ⟶ M) :
    coefficient (pullbackFrame f e) (pullbackSection f s) =
      f.appTop (coefficient e s) := by
  unfold coefficient pullbackFrame pullbackSection
  simp only [Iso.trans_hom, Functor.mapIso_hom, Category.assoc]
  rw [← Functor.map_comp_assoc]
  exact pullback_endValue f (s ≫ e.hom)

end
end PiExponentSeshadri.Geometry

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/SectionZeroSupport.lean <==
import OAI.NumberTheory.PiExponent.Approximation.SectionImageSupport
import OAI.NumberTheory.PiExponent.LocalAlgebra.SectionZeroIdeal

namespace OAI

namespace PiExponent.SectionZeroIdeal
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
open PiExponent.InverseFrames PiExponent.SectionImageSupport
variable {X : Scheme.{0}}

theorem dualSection_isoOpen (L : LineBundle X) (s : GlobalSections X L.sheaf) :
    PiExponentSeshadri.SectionOpens.isoOpen (L.dualSection s) = sectionOpen X s := by
  ext x
  obtain ⟨U,hx,⟨e⟩⟩ := L.locallyRankOne x
  change (⟨x,hx⟩ : U.toScheme) ∈ U.ι ⁻¹ᵁ PiExponentSeshadri.SectionOpens.isoOpen (L.dualSection s) ↔
    (⟨x,hx⟩ : U.toScheme) ∈ U.ι ⁻¹ᵁ PiExponentSeshadri.SectionOpens.isoOpen s
  erw [isoOpen_preimage_on_frame (L.dualSection s) U
    (inverseOpenFrame (lineTensorInverseIso L) U e), dualSection_restrict_coefficient,
    preimage_isoOpen s U.ι e]

theorem zeroIdeal_support (L : LineBundle X) (s : GlobalSections X L.sheaf) :
    ((zeroIdeal L s).support : Set X) = (sectionOpen X s : Set X)ᶜ := by
  let := PiExponent.GeometrySupport.LineBundleCoherent.lineBundle_isFinitePresentation L.inverse
  let : SheafOfModules.IsQuasicoherent L.inverse.sheaf :=
    (SheafOfModules.IsFinitePresentation.exists_quasicoherentData L.inverse.sheaf).choose.isQuasicoherent
  change ((PiExponent.SectionImageIdeal.imageIdealSheaf (L.dualSection s)).support : Set X) = _
  rw [imageIdealSheaf_support, dualSection_isoOpen]

end
end PiExponent.SectionZeroIdeal

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/SerreAssembly.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.AmpleGlobalGeneration
import OAI.NumberTheory.PiExponent.Approximation.TwistPresentations
import OAI.NumberTheory.PiExponent.Cohomology.SerreVanishing

namespace OAI

namespace PiExponent.GeometrySupport.SerreAssembly

noncomputable section

open CategoryTheory CategoryTheory.Limits CategoryTheory.Abelian AlgebraicGeometry
open PiExponentSeshadri.Geometry
open TwistPresentations

private abbrev schemeUnit (X : Scheme.{0}) : X.Modules :=
  SheafOfModules.unit X.ringCatSheaf

variable {X : Scheme.{0}} [IsNoetherian X]
    [IsAffineHom (pullback.diagonal (terminal.from X))]

local instance : HasExt.{1} X.Modules := HasExt.standard _

theorem eventual_twist_ext_zero_of_generation_and_standard_acyclicity
    (L : LineBundle X) (l : ℕ) (hl : 0 < l)
    (U : Fin l → X.Opens) (hU : ∀ i, IsAffineOpen (U i)) (hcover : (⨆ i, U i) = ⊤)
    (hgenerate : ∀ M : {M : X.Modules // M.IsFinitePresentation},
      ∃ n0, ∃ s : ((moduleTwistFunctor L n0).obj M.val).GeneratingSections, s.IsFiniteType)
    (hpow : ∀ n q, 0 < q →
      ∀ x : Ext.{1} (C := X.Modules) (schemeUnit X) (modulePow X L.sheaf n) q, x = 0)
    (M : X.Modules) [M.IsFinitePresentation] :
    ∃ N, ∀ n, N ≤ n → ∀ q, 0 < q →
      ∀ x : Ext.{1} (C := X.Modules) (schemeUnit X)
        ((moduleTwistFunctor L n).obj M) q, x = 0 := by
  have hbound : ∀ i n q, l ≤ q →
      ∀ x : Ext.{1} (C := X.Modules) (schemeUnit X) (coherentTwistFamily L i n) q,
        x = 0 := by
    intro i n q hq x
    let : i.val.IsFinitePresentation := i.property
    have := PiExponent.FiniteGlobalPresentation.moduleTwist_isFinitePresentation L n i.val
    let : ((moduleTwistFunctor L n).obj i.val).IsQuasicoherent :=
      (SheafOfModules.IsFinitePresentation.exists_quasicoherentData
        ((moduleTwistFunctor L n).obj i.val)).choose.isQuasicoherent
    exact PiExponent.SerreVanishing.ext_eq_zero_of_affine_cover l hl U hU hcover
      ((moduleTwistFunctor L n).obj i.val) q hq x
  choose n0 s hs using hgenerate
  let presentation (i : {M : X.Modules // M.IsFinitePresentation}) :
      SerreDimensionShift.AcyclicPresentation.{1} (schemeUnit X)
        (coherentTwistFamily L) i := by
    let : (s i).IsFiniteType := hs i
    exact acyclicPresentationOfGenerators.{1} L i (n0 i) (s i) hpow
  exact SerreDimensionShift.eventual_all_positive_ext_zero_of_presentations
    (schemeUnit X) (coherentTwistFamily L) l hbound presentation
      ⟨M, inferInstance⟩

theorem eventual_twist_ext_zero_of_section_cover
    (L : LineBundle X) (l : ℕ) (hl : 0 < l)
    (s : Fin l → (structureSheaf X ⟶ L.sheaf))
    (hcover : (⨆ i, PiExponentSeshadri.SectionOpens.isoOpen (s i)) = ⊤)
    (haffine : ∀ i, IsAffineOpen (PiExponentSeshadri.SectionOpens.isoOpen (s i)))
    (hpow : ∀ n q, 0 < q →
      ∀ x : Ext.{1} (C := X.Modules) (schemeUnit X) (modulePow X L.sheaf n) q, x = 0)
    (M : X.Modules) [M.IsFinitePresentation] :
    ∃ N, ∀ n, N ≤ n → ∀ q, 0 < q →
      ∀ x : Ext.{1} (C := X.Modules) (schemeUnit X)
        ((moduleTwistFunctor L n).obj M) q, x = 0 := by
  apply eventual_twist_ext_zero_of_generation_and_standard_acyclicity
    L l hl (fun i => PiExponentSeshadri.SectionOpens.isoOpen (s i)) haffine hcover
    _ hpow M
  intro A
  let : A.val.IsFinitePresentation := A.property
  obtain ⟨N, hN⟩ := PiExponent.AmpleGlobalGeneration.eventual_global_generators_of_section_cover
    L A.val s hcover haffine
  obtain ⟨G, hG⟩ := hN N le_rfl
  exact ⟨N, G, hG⟩

end
end PiExponent.GeometrySupport.SerreAssembly

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/SerrePowerDescent.lean <==
import OAI.NumberTheory.PiExponent.Approximation.ModuleLinePowerLaws
import OAI.NumberTheory.PiExponent.Cohomology.CurveEuler
import OAI.NumberTheory.PiExponent.LocalAlgebra.FiniteGlobalPresentation

namespace OAI

namespace PiExponent.GeometrySupport.SerrePowerDescent
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Abelian
open PiExponentSeshadri.Geometry

variable {X : Scheme.{0}}

theorem ext_zero_of_iso {M N : X.Modules} (e : M ≅ N) (q : ℕ)
    (h : ∀ x : Ext.{1} (structureSheaf X) M q, x = 0) :
    ∀ x : Ext.{1} (structureSheaf X) N q, x = 0 := by
  let E := (extFunctorObj (structureSheaf X) q).mapIso e
  intro x
  obtain ⟨y, rfl⟩ := (ConcreteCategory.bijective_of_isIso E.hom).surjective x
  exact (congrArg E.hom (h y)).trans E.hom.hom.map_zero

def moduleTwistLineIso {L N : LineBundle X} (e : L.sheaf ≅ N.sheaf) (M : X.Modules) :
    ∀ n : ℕ, (moduleTwistFunctor L n).obj M ≅ (moduleTwistFunctor N n).obj M
  | 0 => Iso.refl M
  | n + 1 => moduleTensorIso (moduleTwistLineIso e M n) e

theorem eventual_twist_ext_zero_of_lineIso {L N : LineBundle X}
    (e : L.sheaf ≅ N.sheaf) (M : X.Modules)
    (hN : ∃ B, ∀ n, B ≤ n → ∀ q, 0 < q →
      ∀ x : Ext.{1} (structureSheaf X) ((moduleTwistFunctor N n).obj M) q, x = 0) :
    ∃ B, ∀ n, B ≤ n → ∀ q, 0 < q →
      ∀ x : Ext.{1} (structureSheaf X) ((moduleTwistFunctor L n).obj M) q, x = 0 := by
  obtain ⟨B, hB⟩ := hN
  refine ⟨B, fun n hn q hq => ?_⟩
  exact ext_zero_of_iso (moduleTwistLineIso e M n).symm q (hB n hn q hq)

def residueTwistIso (L : LineBundle X) (M : X.Modules) (d n r : ℕ) :
    (moduleTwistFunctor (L.pow d) n).obj ((moduleTwistFunctor L r).obj M) ≅
      (moduleTwistFunctor L (d * n + r)).obj M :=
  moduleTwistPowerMulIso L ((moduleTwistFunctor L r).obj M) d n ≪≫
    eqToIso (by
      rw [Nat.add_comm (d * n) r, moduleTwistFunctor_add]
      rfl)

theorem eventual_twist_ext_zero_of_power (L : LineBundle X) (d : ℕ) (hd : 0 < d)
    (hpower : ∀ (A : X.Modules) [A.IsFinitePresentation],
      ∃ N, ∀ n, N ≤ n → ∀ q, 0 < q →
        ∀ x : Ext.{1} (structureSheaf X) ((moduleTwistFunctor (L.pow d) n).obj A) q,
          x = 0)
    (M : X.Modules) [M.IsFinitePresentation] :
    ∃ N, ∀ n, N ≤ n → ∀ q, 0 < q →
      ∀ x : Ext.{1} (structureSheaf X) ((moduleTwistFunctor L n).obj M) q,
        x = 0 := by
  classical
  have hresidue (r : Fin d) : ∃ N, ∀ n, N ≤ n → ∀ q, 0 < q →
      ∀ x : Ext.{1} (structureSheaf X)
        ((moduleTwistFunctor (L.pow d) n).obj ((moduleTwistFunctor L r.val).obj M)) q,
        x = 0 := by
    let : ((moduleTwistFunctor L r.val).obj M).IsFinitePresentation :=
      FiniteGlobalPresentation.moduleTwist_isFinitePresentation L r.val M
    exact hpower ((moduleTwistFunctor L r.val).obj M)
  choose N hN using hresidue
  let B : ℕ := Finset.univ.sup N
  refine ⟨d * B, ?_⟩
  intro n hn q hq
  let r : Fin d := ⟨n % d, Nat.mod_lt n hd⟩
  have hNB : N r ≤ B := Finset.le_sup (Finset.mem_univ r)
  have hBn : B ≤ n / d := (Nat.le_div_iff_mul_le hd).mpr (by
    simpa only [Nat.mul_comm] using hn)
  have he : d * (n / d) + r.val = n := Nat.div_add_mod n d
  let e := residueTwistIso L M d (n / d) r.val ≪≫
    eqToIso (congrArg (fun a => (moduleTwistFunctor L a).obj M) he)
  exact ext_zero_of_iso e q (hN r (n / d) (hNB.trans hBn) q hq)

end
end PiExponent.GeometrySupport.SerrePowerDescent

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/SerreSectionLifting.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.NoetherianAmpleSerreVanishing

namespace OAI

namespace PiExponent.GeometrySupport.SerreSectionLifting
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Abelian
open PiExponentSeshadri.Geometry
variable {X : Scheme.{0}} {R : Type} [CommRing R] [IsNoetherianRing R]

theorem globalSections_surjective_of_h1_zero
    (S : ShortComplex X.Modules) (hS : S.ShortExact)
    (hzero : ∀ x : cohomology S.X₁ 1, x = 0) :
    Function.Surjective (fun s : GlobalSections X S.X₂ => s ≫ S.g) := by
  intro s
  obtain ⟨a, ha⟩ := Ext.covariant_sequence_exact₃ (structureSheaf X) hS
    (Ext.mk₀ s) (n₁ := 1) rfl (hzero _)
  refine ⟨Ext.homEquiv₀ a, ?_⟩
  apply (Ext.mk₀_bijective (structureSheaf X) S.X₃).injective
  rw [← Ext.mk₀_comp_mk₀, Ext.mk₀_homEquiv₀_apply]
  exact ha

theorem eventual_twist_globalSections_surjective
    (p : X ⟶ Spec (CommRingCat.of R)) [IsProper p]
    (L : LineBundle X) (hL : LineBundle.IsAmple X L)
    (S : ShortComplex X.Modules) (hS : S.ShortExact) [S.X₁.IsFinitePresentation] :
    ∃ N, ∀ n, N ≤ n → Function.Surjective
      (fun s : GlobalSections X ((moduleTwistFunctor L n).obj S.X₂) =>
        s ≫ (moduleTwistFunctor L n).map S.g) := by
  obtain ⟨N, hN⟩ := NoetherianAmpleSerreVanishing.ample_serre_vanishing p L hL S.X₁
  refine ⟨N, fun n hn => ?_⟩
  exact globalSections_surjective_of_h1_zero (S.map (moduleTwistFunctor L n))
    (moduleTwistFunctor_shortExact L n S hS) (hN n hn 1 (by decide))

end
end PiExponent.GeometrySupport.SerreSectionLifting

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/Sigma.lean <==
import Mathlib.Topology.Instances.Real.Lemmas
import Mathlib.Tactic

namespace OAI

namespace PiExponent

theorem exists_small_rational_sigma
    (m : ℕ) (α β θ : ℝ) (hα : α < 1) (hβ : β < 1) (hθ : θ < 1) :
    ∃ σ : ℚ, 0 < (σ : ℝ) ∧
      (1 + 3 * (σ : ℝ)) ^ (m + 1) * α < 1 ∧
      (1 + 3 * (σ : ℝ)) ^ m * β < 1 ∧
      (1 + (σ : ℝ)) * θ < 1 := by
  have hopenα : IsOpen {s : ℝ | (1 + 3 * s) ^ (m + 1) * α < 1} :=
    isOpen_lt (by fun_prop) continuous_const
  have hopenβ : IsOpen {s : ℝ | (1 + 3 * s) ^ m * β < 1} :=
    isOpen_lt (by fun_prop) continuous_const
  have hopenθ : IsOpen {s : ℝ | (1 + s) * θ < 1} :=
    isOpen_lt (by fun_prop) continuous_const
  have hopen : IsOpen {s : ℝ |
      (1 + 3 * s) ^ (m + 1) * α < 1 ∧
      (1 + 3 * s) ^ m * β < 1 ∧
      (1 + s) * θ < 1} :=
    hopenα.inter (hopenβ.inter hopenθ)
  have hzero : (0 : ℝ) ∈ {s : ℝ |
      (1 + 3 * s) ^ (m + 1) * α < 1 ∧
      (1 + 3 * s) ^ m * β < 1 ∧
      (1 + s) * θ < 1} := by
    simpa using And.intro hα (And.intro hβ hθ)
  obtain ⟨ε, hε, hball⟩ := Metric.isOpen_iff.mp hopen 0 hzero
  obtain ⟨σ, hσ0, hσε⟩ := exists_rat_btwn hε
  have hσmem : (σ : ℝ) ∈ Metric.ball 0 ε := by
    rw [Metric.mem_ball, Real.dist_eq, sub_zero, abs_of_pos hσ0]
    exact hσε
  exact ⟨σ, hσ0, hball hσmem⟩

end PiExponent

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/SuccessiveApproximations.lean <==
import Mathlib.Tactic
import OAI.NumberTheory.PiExponent.Approximation.ApproximationSelection

namespace OAI

namespace PiExponent

theorem exists_successive_approximations
    (nu : ℝ) (hnu : 0 < nu)
    (hbad : ∀ Q : ℕ, ∃ p : ℤ, ∃ q : ℕ,
      Q ≤ q ∧ |Real.pi - (p : ℝ) / q| ≤ (q : ℝ) ^ (-nu))
    (T : List ℝ → ℝ) :
    ∃ p : ℕ → ℤ, ∃ q : ℕ → ℕ, ∀ n,
      2 ≤ q n ∧ p n ≠ 0 ∧
      |Real.pi - (p n : ℝ) / q n| ≤ (q n : ℝ) ^ (-nu) ∧
      1 ≤ Nat.ceil (Real.log (q n)) ∧
      T (((List.range n).reverse).map
        (fun i => ((Nat.ceil (Real.log (q i))) : ℝ))) <
          ((Nat.ceil (Real.log (q n))) : ℝ) := by
  classical
  let wt : ℤ × ℕ → ℝ := fun a => (Nat.ceil (Real.log a.2) : ℝ)
  let Good : ℤ × ℕ → Prop := fun a =>
    2 ≤ a.2 ∧ a.1 ≠ 0 ∧
    |Real.pi - (a.1 : ℝ) / a.2| ≤ (a.2 : ℝ) ^ (-nu) ∧
    1 ≤ Nat.ceil (Real.log a.2)
  have hex (L : List (ℤ × ℕ)) :
      ∃ a : ℤ × ℕ, Good a ∧ T (L.map wt) < wt a := by
    obtain ⟨p, q, hq, hlog, hp, happ⟩ :=
      exists_large_log_approximation nu (max 1 (T (L.map wt))) hnu hbad
    have hceil : Real.log q ≤ (Nat.ceil (Real.log q) : ℝ) := Nat.le_ceil _
    have hone : 1 < (Nat.ceil (Real.log q) : ℝ) :=
      lt_of_le_of_lt (le_max_left _ _) (lt_of_lt_of_le hlog hceil)
    have hnat : 1 ≤ Nat.ceil (Real.log q) := by exact_mod_cast le_of_lt hone
    exact ⟨(p, q), ⟨hq, hp, happ, hnat⟩,
      lt_of_le_of_lt (le_max_right _ _) (lt_of_lt_of_le hlog hceil)⟩
  let next : List (ℤ × ℕ) → ℤ × ℕ := fun L => (hex L).choose
  have hnext (L : List (ℤ × ℕ)) : Good (next L) ∧ T (L.map wt) < wt (next L) :=
    (hex L).choose_spec
  let hist : ℕ → List (ℤ × ℕ) := Nat.rec [] (fun _ L => next L :: L)
  let a : ℕ → ℤ × ℕ := fun n => next (hist n)
  have hhist (n : ℕ) : hist n = (List.range n).reverse.map a := by
    induction n with
    | zero => rfl
    | succ n ih =>
      change a n :: hist n = (List.range (n + 1)).reverse.map a
      rw [ih]
      simp [List.range_succ, List.reverse_append]
  refine ⟨fun n => (a n).1, fun n => (a n).2, fun n => ?_⟩
  have hgood : Good (a n) := (hnext (hist n)).1
  refine ⟨hgood.1, hgood.2.1, hgood.2.2.1, hgood.2.2.2, ?_⟩
  have hbound := (hnext (hist n)).2
  have hmap : (hist n).map wt = (List.range n).reverse.map (wt ∘ a) := by
    rw [hhist, List.map_map]
  rw [hmap] at hbound
  exact hbound

theorem logarithmic_weight_bounds (q : ℕ) (hq : 1 ≤ q) :
    Real.log q ≤ (Nat.ceil (Real.log q) : ℝ) ∧
      (Nat.ceil (Real.log q) : ℝ) < Real.log q + 1 := by
  exact ⟨Nat.le_ceil _, Nat.ceil_lt_add_one (Real.log_nonneg (by exact_mod_cast hq))⟩

theorem approximation_error_at_logarithmic_weight
    (nu : ℝ) (hnu : 0 < nu) (p : ℤ) (q : ℕ) (hq : 1 ≤ q)
    (herror : |Real.pi - (p : ℝ) / q| ≤ (q : ℝ) ^ (-nu)) :
    |Real.pi - (p : ℝ) / q| ≤
      Real.exp (nu - nu * (Nat.ceil (Real.log q) : ℝ)) := by
  have hqpos : (0 : ℝ) < q := by exact_mod_cast (by omega : 0 < q)
  have hw := (logarithmic_weight_bounds q hq).2
  calc
    _ ≤ (q : ℝ) ^ (-nu) := herror
    _ = Real.exp (Real.log q * (-nu)) := Real.rpow_def_of_pos hqpos _
    _ ≤ _ := Real.exp_le_exp.mpr (by nlinarith)

noncomputable def normalizedLogWeights (q : ℕ → ℕ) : ℕ → ℝ
  | 0 => 1
  | n + 1 => (Nat.ceil (Real.log (q n)) : ℝ)

@[simp] theorem normalizedLogWeights_zero (q : ℕ → ℕ) :
    normalizedLogWeights q 0 = 1 := rfl

@[simp] theorem normalizedLogWeights_succ (q : ℕ → ℕ) (n : ℕ) :
    normalizedLogWeights q (n + 1) = (Nat.ceil (Real.log (q n)) : ℝ) := rfl

theorem reverse_logWeights_prod (q : ℕ → ℕ) (n : ℕ) :
    (((List.range n).reverse).map
      (fun i => (Nat.ceil (Real.log (q i)) : ℝ))).prod =
      ∏ j ∈ Finset.range (n + 1), normalizedLogWeights q j := by
  induction n with
  | zero => simp
  | succ n ih =>
    rw [List.range_succ, List.reverse_append]
    simp only [List.reverse_singleton, List.map_append, List.map_singleton,
      List.prod_append, List.prod_cons, List.prod_nil, mul_one]
    rw [Finset.prod_range_succ, ih, normalizedLogWeights_succ]
    exact mul_comm _ _

theorem exists_normalized_selection_of_selector
    (nu X D : ℝ)
    (hselect : ∀ T : List ℝ → ℝ,
      ∃ p : ℕ → ℤ, ∃ q : ℕ → ℕ, ∀ n,
        2 ≤ q n ∧ p n ≠ 0 ∧
        |Real.pi - (p n : ℝ) / q n| ≤ (q n : ℝ) ^ (-nu) ∧
        1 ≤ Nat.ceil (Real.log (q n)) ∧
        T (((List.range n).reverse).map
          (fun i => ((Nat.ceil (Real.log (q i))) : ℝ))) <
            ((Nat.ceil (Real.log (q n))) : ℝ)) :
    ∃ p : ℕ → ℤ, ∃ q : ℕ → ℕ, ∃ x : ℕ → ℝ,
      x 0 = 1 ∧
      (∀ n, x (n + 1) = (Nat.ceil (Real.log (q n)) : ℝ)) ∧
      (∀ n, 2 ≤ q n ∧ p n ≠ 0 ∧
        |Real.pi - (p n : ℝ) / q n| ≤ (q n : ℝ) ^ (-nu) ∧
        1 ≤ Nat.ceil (Real.log (q n)) ∧ X < x (n + 1)) ∧
      (∀ i, 1 ≤ x i) ∧
      (∀ i, 0 < i → D * (∏ j ∈ Finset.range i, x j) < x i) := by
  obtain ⟨p, q, h⟩ := hselect (fun L => max X (D * L.prod))
  refine ⟨p, q, normalizedLogWeights q, rfl, fun _ => rfl, ?_, ?_, ?_⟩
  · intro n
    refine ⟨(h n).1, (h n).2.1, (h n).2.2.1, (h n).2.2.2.1, ?_⟩
    exact lt_of_le_of_lt (le_max_left _ _) (h n).2.2.2.2
  · intro i
    cases i with
    | zero => simp
    | succ n =>
      change (1 : ℝ) ≤ (Nat.ceil (Real.log (q n)) : ℝ)
      exact_mod_cast (h n).2.2.2.1
  · intro i hi
    cases i with
    | zero => omega
    | succ n =>
      have hprod := lt_of_le_of_lt (le_max_right _ _) (h n).2.2.2.2
      rw [reverse_logWeights_prod] at hprod
      exact hprod

theorem exists_normalized_successive_approximations
    (nu X D : ℝ) (hnu : 0 < nu)
    (hbad : ∀ Q : ℕ, ∃ p : ℤ, ∃ q : ℕ,
      Q ≤ q ∧ |Real.pi - (p : ℝ) / q| ≤ (q : ℝ) ^ (-nu)) :
    ∃ p : ℕ → ℤ, ∃ q : ℕ → ℕ, ∃ x : ℕ → ℝ,
      x 0 = 1 ∧
      (∀ n, x (n + 1) = (Nat.ceil (Real.log (q n)) : ℝ)) ∧
      (∀ n, 2 ≤ q n ∧ p n ≠ 0 ∧
        |Real.pi - (p n : ℝ) / q n| ≤ (q n : ℝ) ^ (-nu) ∧
        1 ≤ Nat.ceil (Real.log (q n)) ∧ X < x (n + 1)) ∧
      (∀ i, 1 ≤ x i) ∧
      (∀ i, 0 < i → D * (∏ j ∈ Finset.range i, x j) < x i) := by
  exact exists_normalized_selection_of_selector nu X D
    (exists_successive_approximations nu hnu hbad)

end PiExponent

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/TensorMixedSection.lean <==
import OAI.NumberTheory.PiExponent.Approximation.LinePowerLaws
import OAI.NumberTheory.PiExponent.Approximation.TensorSectionOpen

namespace OAI

noncomputable section

namespace PiExponentSeshadri.TensorPure

section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace Opposite
open MonoidalCategory
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
variable {X : Scheme.{0}}

lemma assoc_pure (L M N : LineBundle X) (U : X.Opens)
    (l : Γ(L.sheaf,U)) (m : Γ(M.sheaf,U)) (n : Γ(N.sheaf,U)) :
    (lineTensorAssoc L M N).hom.val.app (op U)
      (pure (L.tensor M).sheaf N.sheaf U (pure L.sheaf M.sheaf U l m) n) =
      pure L.sheaf (M.tensor N).sheaf U l (pure M.sheaf N.sheaf U m n) := by
  let : MonoidalCategory (PresheafOfModules X.ringCatSheaf.obj) :=
    PresheafOfModulesOfCommRing.monoidalCategory (R := X.presheaf)
  let P := L.sheaf.val ⊗ M.sheaf.val
  let Q := M.sheaf.val ⊗ N.sheaf.val
  let F : PresheafOfModules X.ringCatSheaf.obj ⥤ X.Modules := PresheafOfModules.sheafification (𝟙 X.ringCatSheaf.obj)
  let a := (lineTensorAssoc L M N)
  let v := ((adj X).unit.app (P ⊗ N.sheaf.val)).app (op U)
    ((l ⊗ₜ[Γ(X,U)] m) ⊗ₜ[Γ(X,U)] n)
  have hr : (sheafificationTensorRight P N).hom.val.app (op U) v =
      pure (L.tensor M).sheaf N.sheaf U (pure L.sheaf M.sheaf U l m) n := by
    have h := (adj X).unit.naturality
      (PresheafOfModulesOfCommRing.Monoidal.tensorHom (R := X.presheaf)
        ((adj X).unit.app P) (𝟙 N.sheaf.val))
    exact (congrArg (fun q => q.app (op U) ((l ⊗ₜ[Γ(X,U)] m) ⊗ₜ[Γ(X,U)] n)) h).symm
  have ha : (F.map (α_ L.sheaf.val M.sheaf.val N.sheaf.val).hom).val.app (op U) v =
      ((adj X).unit.app (L.sheaf.val ⊗ Q)).app (op U)
        (l ⊗ₜ[Γ(X,U)] (m ⊗ₜ[Γ(X,U)] n)) := by
    have h := (adj X).unit.naturality (α_ L.sheaf.val M.sheaf.val N.sheaf.val).hom
    exact (congrArg (fun q => q.app (op U) ((l ⊗ₜ[Γ(X,U)] m) ⊗ₜ[Γ(X,U)] n)) h).symm
  have hl : (sheafificationTensorLeft Q L).hom.val.app (op U)
      (((adj X).unit.app (L.sheaf.val ⊗ Q)).app (op U)
        (l ⊗ₜ[Γ(X,U)] (m ⊗ₜ[Γ(X,U)] n))) =
      pure L.sheaf (M.tensor N).sheaf U l (pure M.sheaf N.sheaf U m n) := by
    have h := (adj X).unit.naturality
      (PresheafOfModulesOfCommRing.Monoidal.tensorHom (R := X.presheaf)
        (𝟙 L.sheaf.val) ((adj X).unit.app Q))
    exact (congrArg (fun q => q.app (op U) (l ⊗ₜ[Γ(X,U)] (m ⊗ₜ[Γ(X,U)] n))) h).symm
  change a.hom.val.app (op U) _ = _
  have hc : a.hom.val.app (op U) ((sheafificationTensorRight P N).hom.val.app (op U) v) =
      (sheafificationTensorLeft Q L).hom.val.app (op U)
        ((F.map (α_ L.sheaf.val M.sheaf.val N.sheaf.val).hom).val.app (op U) v) := by
    change ((sheafificationTensorRight P N).hom ≫ a.hom).val.app (op U) v = _
    change ((sheafificationTensorRight P N).hom ≫
      (sheafificationTensorRight P N).inv ≫
      F.map (α_ L.sheaf.val M.sheaf.val N.sheaf.val).hom ≫
      (sheafificationTensorLeft Q L).hom).val.app (op U) v = _
    have hs := (sheafificationTensorRight P N).hom_inv_id_assoc
      (F.map (α_ L.sheaf.val M.sheaf.val N.sheaf.val).hom ≫
        (sheafificationTensorLeft Q L).hom)
    exact congrArg (fun q => q.val.app (op U) v) hs
  exact (congrArg (a.hom.val.app (op U)) hr).symm.trans (hc.trans ((congrArg
    ((sheafificationTensorLeft Q L).hom.val.app (op U)) ha).trans hl))

lemma assoc_inv_pure (L M N : LineBundle X) (U : X.Opens)
    (l : Γ(L.sheaf,U)) (m : Γ(M.sheaf,U)) (n : Γ(N.sheaf,U)) :
    (lineTensorAssoc L M N).inv.app U
      (pure L.sheaf (M.tensor N).sheaf U l (pure M.sheaf N.sheaf U m n)) =
      pure (L.tensor M).sheaf N.sheaf U (pure L.sheaf M.sheaf U l m) n := by
  have h := congrArg ((lineTensorAssoc L M N).inv.app U) (assoc_pure L M N U l m n)
  have hc : (lineTensorAssoc L M N).inv.app U
      ((lineTensorAssoc L M N).hom.val.app (op U)
        (pure (L.tensor M).sheaf N.sheaf U (pure L.sheaf M.sheaf U l m) n)) =
      pure (L.tensor M).sheaf N.sheaf U (pure L.sheaf M.sheaf U l m) n := by
    change ((lineTensorAssoc L M N).hom ≫ (lineTensorAssoc L M N).inv).app U _ = _
    rw [Iso.hom_inv_id]
    rfl
  exact h.symm.trans hc

end

open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace Opposite
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
variable {X : Scheme.{0}}

lemma unit_inv_apply (M : X.Modules) (U : X.Opens) (m : Γ(M,U)) :
    (moduleTensorUnit M).inv.app U m = pure (O X) M U (1 : Γ(X,U)) m := by
  have h := congrArg ((moduleTensorUnit M).inv.app U) (unit_pure M U (1 : Γ(X,U)) m)
  have hc : (moduleTensorUnit M).inv.app U
      ((moduleTensorUnit M).hom.app U (pure (O X) M U (1 : Γ(X,U)) m)) =
      pure (O X) M U (1 : Γ(X,U)) m := by
    change ((moduleTensorUnit M).hom ≫ (moduleTensorUnit M).inv).app U _ = _
    rw [Iso.hom_inv_id]
    rfl
  exact (congrArg ((moduleTensorUnit M).inv.app U) (one_smul Γ(X,U) m)).symm.trans (h.symm.trans hc)

lemma power_succ_apply {M : X.Modules} (s : O X ⟶ M) (n : ℕ) (U : X.Opens) :
    (powerSection s (n+1)).app U (1 : Γ(X,U)) =
      pure M (modulePow X M n) U (s.app U (1 : Γ(X,U)))
        ((powerSection s n).app U (1 : Γ(X,U))) := by
  change (moduleTensorMap s (modulePowMap s n)).app U
    ((moduleTensorUnit (modulePow X (O X) n)).inv.app U
      ((unitPowerIso n).inv.app U (1 : Γ(X,U)))) = _
  exact (congrArg ((moduleTensorMap s (modulePowMap s n)).app U)
    (unit_inv_apply _ U _)).trans (map_pure _ _ U _ _)

lemma openSection_tensor (M N : X.Modules) (U : X.Opens)
    (s : O U.toScheme ⟶ M.restrict U.ι) (t : O U.toScheme ⟶ N.restrict U.ι) :
    openSectionEquiv (moduleTensor X M N) U
      (tensorSection s t ≫ (moduleTensorRestrict U M N).inv) =
    pure M N U (openSectionEquiv M U s) (openSectionEquiv N U t) := by
  change (moduleTensor X M N).presheaf.map (eqToHom U.ι_image_top.symm).op
    ((moduleTensorRestrict U M N).inv.app ⊤ ((tensorSection s t).app ⊤ (1 : Γ(U.toScheme,⊤)))) = _
  have h := (congrArg ((moduleTensorRestrict U M N).inv.app ⊤)
    (section_apply s t ⊤)).trans (restrict_pure_inv U M N ⊤ _ _)
  exact (congrArg ((moduleTensor X M N).presheaf.map (eqToHom U.ι_image_top.symm).op) h).trans
    (pure_restrict M N (eqToHom U.ι_image_top.symm) _ _)

instance tensorSection_isIso {M N : X.Modules} (s : O X ⟶ M) (t : O X ⟶ N)
    [hs : IsIso s] [ht : IsIso t] : IsIso (tensorSection s t) := by
  exact ((moduleTensorUnit (O X)).symm ≪≫
    moduleTensorIso (@asIso _ _ _ _ s hs) (@asIso _ _ _ _ t ht)).isIso_hom

lemma mixed_value_restrict {M N : X.Modules} (U : X.Opens) (a : O X ⟶ M)
    (b : O U.toScheme ⟶ N.restrict U.ι) (t : O X ⟶ moduleTensor X M N)
    (ht : t.app U (1 : Γ(X,U)) = pure M N U (a.app U (1 : Γ(X,U))) (openSectionEquiv N U b)) :
    restrictSection U.ι t = tensorSection (restrictSection U.ι a) b ≫ (moduleTensorRestrict U M N).inv := by
  apply (openSectionEquiv (moduleTensor X M N) U).injective
  rw [openSectionEquiv_restrict,openSection_tensor,openSectionEquiv_restrict]
  exact ht

lemma mixed_value_open {M N : X.Modules} (U : X.Opens) (a : O X ⟶ M)
    (b : O U.toScheme ⟶ N.restrict U.ι) [IsIso (restrictSection U.ι a)] [IsIso b]
    (t : O X ⟶ moduleTensor X M N)
    (ht : t.app U (1 : Γ(X,U)) = pure M N U (a.app U (1 : Γ(X,U))) (openSectionEquiv N U b)) :
    U ≤ SectionOpens.isoOpen t := by
  have hi : IsIso (restrictSection U.ι t) := by
    rw [mixed_value_restrict U a b t ht]
    infer_instance
  intro x hx
  apply (SectionOpens.mem_isoOpen_iff t x).mpr
  refine ⟨U,hx,?_⟩
  let hu : IsIso (C := U.toScheme.Modules) (Scheme.Modules.restrictUnitIso U.ι).inv :=
    (Scheme.Modules.restrictUnitIso U.ι).isIso_inv
  exact (@isIso_comp_left_iff U.toScheme.Modules _ _ _ _ _ _ hu).mp hi

end PiExponentSeshadri.TensorPure

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/TensorOpenBaseChange.lean <==
import OAI.NumberTheory.PiExponent.Approximation.OpenBaseChange
import OAI.NumberTheory.PiExponent.Approximation.PushforwardTensor

namespace OAI

noncomputable section

namespace PiExponentSeshadri.OpenBaseChange

section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace Opposite
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
variable {X Y : Scheme.{0}} (f : X ⟶ Y) (U : Y.Opens)

def leftSquare :
    Scheme.Modules.restrictFunctor U.ι ⋙ Scheme.Modules.pullback (f ∣_ U) ≅
      Scheme.Modules.pullback f ⋙ Scheme.Modules.restrictFunctor (f ⁻¹ᵁ U).ι :=
  (conjugateIsoEquiv
    ((Scheme.Modules.pullbackPushforwardAdjunction f).comp
      (Scheme.Modules.restrictAdjunction (f ⁻¹ᵁ U).ι))
    ((Scheme.Modules.restrictAdjunction U.ι).comp
      (Scheme.Modules.pullbackPushforwardAdjunction (f ∣_ U)))).symm (rightSquare f U)

lemma unit_compatibility (M : Y.Modules) :
    (Scheme.Modules.restrictFunctor U.ι).map
      ((Scheme.Modules.pullbackPushforwardAdjunction f).unit.app M) ≫
      (iso f U ((Scheme.Modules.pullback f).obj M)).hom =
    (Scheme.Modules.pullbackPushforwardAdjunction (f ∣_ U)).unit.app (M.restrict U.ι) ≫
      (Scheme.Modules.pushforward (f ∣_ U)).map ((leftSquare f U).hom.app M) := by
  let a := Scheme.Modules.pullbackPushforwardAdjunction f
  let b := Scheme.Modules.restrictAdjunction (f ⁻¹ᵁ U).ι
  let c := Scheme.Modules.restrictAdjunction U.ι
  let d := Scheme.Modules.pullbackPushforwardAdjunction (f ∣_ U)
  have h := unit_conjugateEquiv_symm (a.comp b) (c.comp d) (rightSquare f U).hom M
  rw [Adjunction.comp_unit_app, Adjunction.comp_unit_app] at h
  change (a.unit.app M ≫ (Scheme.Modules.pushforward f).map
    (b.unit.app ((Scheme.Modules.pullback f).obj M))) ≫
      (rightSquare f U).hom.app _ =
    (c.unit.app M ≫ (Scheme.Modules.pushforward U.ι).map
      (d.unit.app (M.restrict U.ι))) ≫
      (Scheme.Modules.pushforward U.ι).map
        ((Scheme.Modules.pushforward (f ∣_ U)).map ((leftSquare f U).hom.app M)) at h
  have hc := congrArg (fun q => (Scheme.Modules.restrictFunctor U.ι).map q ≫
    c.counit.app ((Scheme.Modules.pushforward (f ∣_ U)).obj
      (((Scheme.Modules.pullback f).obj M).restrict (f ⁻¹ᵁ U).ι))) h
  simp only [Functor.map_comp, Category.assoc] at hc
  change _ = _ at hc
  have hn := c.counit.naturality
    (d.unit.app (M.restrict U.ι) ≫
      (Scheme.Modules.pushforward (f ∣_ U)).map ((leftSquare f U).hom.app M))
  dsimp only [Functor.comp_map, Functor.id_map] at hn
  rw [Functor.map_comp, Functor.map_comp] at hn
  rw [Category.assoc] at hn
  dsimp only [Functor.comp_obj, Functor.id_obj] at hn
  rw [hn] at hc
  simp only [← Category.assoc] at hc
  have ht := c.left_triangle_components M
  change (Scheme.Modules.restrictFunctor U.ι).map (c.unit.app M) ≫
    c.counit.app (M.restrict U.ι) = 𝟙 _ at ht
  rw [ht, Category.id_comp] at hc
  simpa only [a, b, c, d, iso, asIso_hom, hom, Category.assoc] using hc

end

open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace Opposite
open PiExponentSeshadri.Geometry PiExponentSeshadri.TensorPure
variable {X Y : Scheme.{0}} (f : X ⟶ Y) (U : Y.Opens)

lemma modules_comp_app {Z : Scheme.{0}} {M N P : Z.Modules} (a : M ⟶ N) (b : N ⟶ P)
    (W : Z.Opens) : (a ≫ b).app W = a.app W ≫ b.app W := rfl

lemma hom_app (M : X.Modules) (V : U.toScheme.Opens) :
    (hom f U M).app V = M.presheaf.map
      (eqToHom (image_morphismRestrict_preimage f U V)).op := by
  change ((Scheme.Modules.restrictAdjunction (f ⁻¹ᵁ U).ι).unit.app M).app
    (f ⁻¹ᵁ (U.ι ''ᵁ V)) ≫
      ((rightSquare f U).hom.app (M.restrict (f ⁻¹ᵁ U).ι)).app (U.ι ''ᵁ V) ≫
      ((Scheme.Modules.restrictAdjunction U.ι).counit.app
        ((Scheme.Modules.pushforward (f ∣_ U)).obj (M.restrict (f ⁻¹ᵁ U).ι))).app V = _
  simp only [rightSquare, Iso.trans_hom, Iso.symm_hom, NatTrans.comp_app,
    Scheme.Modules.restrictAdjunction_unit_app_app,
    Scheme.Modules.restrictAdjunction_counit_app_app]
  simp only [modules_comp_app,Scheme.Modules.pushforwardComp_hom_app_app,
    Scheme.Modules.pushforwardComp_inv_app_app,
    Scheme.Modules.pushforwardCongr_hom_app_app]
  simp only [Scheme.Modules.pushforward_obj_presheaf_map, Scheme.Modules.restrict_map]
  erw [Category.id_comp, Category.comp_id, ← Functor.map_comp, ← Functor.map_comp]
  congr 1

lemma tensor_pure (M N : X.Modules) (V : U.toScheme.Opens)
    (m : M.val.obj (op (f ⁻¹ᵁ (U.ι ''ᵁ V))))
    (n : N.val.obj (op (f ⁻¹ᵁ (U.ι ''ᵁ V)))) :
    (moduleTensorRestrict (f ⁻¹ᵁ U) M N).hom.app ((f ∣_ U) ⁻¹ᵁ V)
      ((hom f U (moduleTensor X M N)).app V
        (pure M N (f ⁻¹ᵁ (U.ι ''ᵁ V)) m n)) =
    pure (M.restrict (f ⁻¹ᵁ U).ι) (N.restrict (f ⁻¹ᵁ U).ι) ((f ∣_ U) ⁻¹ᵁ V)
      ((hom f U M).app V m) ((hom f U N).app V n) := by
  rw [hom_app, hom_app, hom_app]
  change (moduleTensorRestrict (f ⁻¹ᵁ U) M N).hom.app _
    ((moduleTensor X M N).val.map _ (pure M N _ m n)) = _
  exact (congrArg (fun t => (moduleTensorRestrict (f ⁻¹ᵁ U) M N).hom.app
    ((f ∣_ U) ⁻¹ᵁ V) t) (pure_restrict M N
      (eqToHom (image_morphismRestrict_preimage f U V)) m n)).trans
    (restrict_pure (f ⁻¹ᵁ U) M N ((f ∣_ U) ⁻¹ᵁ V) _ _)

lemma tensor_square (M N : X.Modules) :
    (Scheme.Modules.restrictFunctor U.ι).map (PushforwardTensor.hom f M N) ≫
      (iso f U (moduleTensor X M N)).hom ≫
      (Scheme.Modules.pushforward (f ∣_ U)).map
        (moduleTensorRestrict (f ⁻¹ᵁ U) M N).hom =
    (moduleTensorRestrict U ((Scheme.Modules.pushforward f).obj M)
      ((Scheme.Modules.pushforward f).obj N)).hom ≫
      moduleTensorMap (iso f U M).hom (iso f U N).hom ≫
      PushforwardTensor.hom (f ∣_ U) (M.restrict (f ⁻¹ᵁ U).ι) (N.restrict (f ⁻¹ᵁ U).ι) := by
  apply TensorPure.restrict_hom_ext U
  intro V m n
  change (moduleTensorRestrict (f ⁻¹ᵁ U) M N).hom.app ((f ∣_ U) ⁻¹ᵁ V)
    ((hom f U (moduleTensor X M N)).app V
      ((PushforwardTensor.hom f M N).app (U.ι ''ᵁ V)
        (pure _ _ (U.ι ''ᵁ V) m n))) =
    (PushforwardTensor.hom (f ∣_ U) _ _).app V
      ((moduleTensorMap (iso f U M).hom (iso f U N).hom).app V
        ((moduleTensorRestrict U _ _).hom.app V (pure _ _ (U.ι ''ᵁ V) m n)))
  have hA := congrArg (fun z =>
    (moduleTensorRestrict (f ⁻¹ᵁ U) M N).hom.app ((f ∣_ U) ⁻¹ᵁ V)
      ((hom f U (moduleTensor X M N)).app V z))
    (PushforwardTensor.hom_pure f M N (U.ι ''ᵁ V) m n)
  have hB := congrArg (fun z => (PushforwardTensor.hom (f ∣_ U) _ _).app V
    ((moduleTensorMap (iso f U M).hom (iso f U N).hom).app V z))
    (restrict_pure U ((Scheme.Modules.pushforward f).obj M)
      ((Scheme.Modules.pushforward f).obj N) V m n)
  have hC := congrArg (fun z => (PushforwardTensor.hom (f ∣_ U) _ _).app V z)
    (map_pure (iso f U M).hom (iso f U N).hom V m n)
  have hD := PushforwardTensor.hom_pure (f ∣_ U)
    (M.restrict (f ⁻¹ᵁ U).ι) (N.restrict (f ⁻¹ᵁ U).ι) V
      ((hom f U M).app V m) ((hom f U N).app V n)
  exact hA.trans ((tensor_pure f U M N V m n).trans ((hB.trans (hC.trans hD)).symm))

@[reassoc] lemma naturality {M N : X.Modules} (a : M ⟶ N) :
    (Scheme.Modules.restrictFunctor U.ι).map ((Scheme.Modules.pushforward f).map a) ≫
      (iso f U N).hom =
    (iso f U M).hom ≫ (Scheme.Modules.pushforward (f ∣_ U)).map
      ((Scheme.Modules.restrictFunctor (f ⁻¹ᵁ U).ι).map a) := by
  ext V x
  change (hom f U N).app V (a.app (f ⁻¹ᵁ (U.ι ''ᵁ V)) x) =
    a.app ((f ⁻¹ᵁ U).ι ''ᵁ ((f ∣_ U) ⁻¹ᵁ V)) ((hom f U M).app V x)
  rw [hom_app,hom_app]
  exact (CategoryTheory.congr_fun (a.mapPresheaf.naturality
    (eqToHom (image_morphismRestrict_preimage f U V)).op) x).symm

end PiExponentSeshadri.OpenBaseChange

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/TensorPowerRestriction.lean <==
import OAI.NumberTheory.PiExponent.Approximation.CoherentTwistPresentation
import OAI.NumberTheory.PiExponent.Approximation.FrameTensorPowers

namespace OAI

noncomputable section

namespace PiExponentSeshadri.Geometry

section
open CategoryTheory AlgebraicGeometry TopologicalSpace MonoidalCategory
open scoped AlgebraicGeometry
variable {X : Scheme}

def modulePowRestrict (U : X.Opens) (M : X.Modules) :
    ∀ n, (modulePow X M n).restrict U.ι ≅ modulePow U.toScheme (M.restrict U.ι) n
  | 0 => Scheme.Modules.restrictUnitIso U.ι
  | n + 1 => moduleTensorRestrict U M (modulePow X M n) ≪≫
      moduleTensorIso (Iso.refl _) (modulePowRestrict U M n)

lemma modulePowRestrict_natural (U : X.Opens) {M N : X.Modules} (f : M ⟶ N) (n : ℕ) :
    (Scheme.Modules.restrictFunctor U.ι).map (modulePowMap f n) ≫
      (modulePowRestrict U N n).hom =
    (modulePowRestrict U M n).hom ≫
      modulePowMap ((Scheme.Modules.restrictFunctor U.ι).map f) n := by
  induction n with
  | zero =>
    change (Scheme.Modules.restrictFunctor U.ι).map (𝟙 (structureSheaf X)) ≫
      (Scheme.Modules.restrictUnitIso U.ι).hom =
      (Scheme.Modules.restrictUnitIso U.ι).hom ≫ 𝟙 _
    erw [(Scheme.Modules.restrictFunctor U.ι).map_id, Category.id_comp]
  | succ n hn =>
    change (Scheme.Modules.restrictFunctor U.ι).map (moduleTensorMap f (modulePowMap f n)) ≫
      ((moduleTensorRestrict U N (modulePow X N n)).hom ≫
        (moduleTensorIso (Iso.refl _) (modulePowRestrict U N n)).hom) =
      ((moduleTensorRestrict U M (modulePow X M n)).hom ≫
        (moduleTensorIso (Iso.refl _) (modulePowRestrict U M n)).hom) ≫
          moduleTensorMap ((Scheme.Modules.restrictFunctor U.ι).map f)
            (modulePowMap ((Scheme.Modules.restrictFunctor U.ι).map f) n)
    simp only [moduleTensorIso_hom, Iso.refl_hom]
    rw [← Category.assoc, moduleTensorRestrict_natural, Category.assoc,
      ← moduleTensorMap_comp, Category.comp_id, hn]
    rw [Category.assoc, ← moduleTensorMap_comp, Category.id_comp]

lemma modulePowMap_restrict_isIso (U : X.Opens) {M N : X.Modules} (f : M ⟶ N)
    [IsIso ((Scheme.Modules.restrictFunctor U.ι).map f)] (n : ℕ) :
    IsIso ((Scheme.Modules.restrictFunctor U.ι).map (modulePowMap f n)) := by
  have h := modulePowRestrict_natural U f n
  have heq : (Scheme.Modules.restrictFunctor U.ι).map (modulePowMap f n) =
      (modulePowRestrict U M n).hom ≫
        modulePowMap ((Scheme.Modules.restrictFunctor U.ι).map f) n ≫
          (modulePowRestrict U N n).inv := by
    rw [← Category.assoc, ← h, Category.assoc, Iso.hom_inv_id, Category.comp_id]
  rw [heq]
  infer_instance

lemma powerSection_restrict_isIso (U : X.Opens) {M : X.Modules}
    (s : structureSheaf X ⟶ M)
    [IsIso ((Scheme.Modules.restrictFunctor U.ι).map s)] (n : ℕ) :
    IsIso ((Scheme.Modules.restrictFunctor U.ι).map (powerSection s n)) := by
  let := modulePowMap_restrict_isIso U s n
  unfold powerSection
  rw [(Scheme.Modules.restrictFunctor U.ι).map_comp]
  infer_instance

lemma sectionOpen_le_powerSection {M : X.Modules} (s : structureSheaf X ⟶ M) (n : ℕ) :
    sectionOpen X s ≤ sectionOpen X (powerSection s n) := by
  refine iSup_le fun U => iSup_le fun hU => ?_
  let := hU
  exact le_iSup_of_le U (le_iSup_of_le (powerSection_restrict_isIso U s n) le_rfl)

end

open CategoryTheory AlgebraicGeometry TopologicalSpace
open scoped AlgebraicGeometry
open PiExponentSeshadri.Frames
variable {X : Scheme}

def powerRestrictionUnit (U : X.Opens) (n : ℕ) :
    structureSheaf U.toScheme ≅ structureSheaf U.toScheme :=
  (Scheme.Modules.restrictUnitIso U.ι).symm ≪≫
    (Scheme.Modules.restrictFunctor U.ι).mapIso (unitPowerIso n).symm ≪≫
      modulePowRestrict U (structureSheaf X) n ≪≫
        (modulePowFunctor n).mapIso (Scheme.Modules.restrictUnitIso U.ι) ≪≫
          unitPowerIso n

lemma restrictPowerSection_factor (U : X.Opens) {M : X.Modules}
    (s : structureSheaf X ⟶ M) (n : ℕ) :
    restrictSection U.ι (powerSection s n) ≫ (modulePowRestrict U M n).hom =
      (powerRestrictionUnit U n).hom ≫
        powerSection (restrictSection U.ι s) n := by
  have hs : (Scheme.Modules.restrictUnitIso U.ι).hom ≫ restrictSection U.ι s =
      (Scheme.Modules.restrictFunctor U.ι).map s := by
    let F : X.Modules ⥤ U.toScheme.Modules := Scheme.Modules.restrictFunctor U.ι
    let e : F.obj (structureSheaf X) ≅ structureSheaf U.toScheme :=
      Scheme.Modules.restrictUnitIso U.ι
    exact e.hom_inv_id_assoc (F.map s)
  dsimp only [restrictSection, powerSection, powerRestrictionUnit, Iso.trans_hom,
    Iso.symm_hom, Functor.mapIso_hom, modulePowFunctor]
  erw [(Scheme.Modules.restrictFunctor U.ι).map_comp]
  repeat' erw [Category.assoc]
  erw [modulePowRestrict_natural]
  erw [Iso.hom_inv_id_assoc, ← modulePowMap_comp]
  erw [show (Scheme.Modules.restrictUnitIso U.ι).hom ≫
      ((Scheme.Modules.restrictUnitIso U.ι).inv ≫
        (Scheme.Modules.restrictFunctor U.ι).map s) =
        (Scheme.Modules.restrictFunctor U.ι).map s from hs]
  rfl

end PiExponentSeshadri.Geometry

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/TensorPure.lean <==
import OAI.NumberTheory.PiExponent.Geometry.LineBundleTensor

namespace OAI

noncomputable section

namespace PiExponentSeshadri.TensorPure

open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace Opposite
open PiExponentSeshadri.Geometry
open MonoidalCategory

variable {X Y : Scheme.{0}}

private local instance sectionModule {X : Scheme.{0}}
    (P : PresheafOfModules X.ringCatSheaf.obj) (U : X.Opens) :
    Module Γ(X, U) (P.obj (op U)) := (P.obj (op U)).isModule

abbrev presheaf (M N : X.Modules) :=
  PresheafOfModulesOfCommRing.Monoidal.tensorObj (R := X.presheaf) M.val N.val

abbrev adj (X : Scheme.{0}) :=
  PresheafOfModules.sheafificationAdjunction (R := X.ringCatSheaf) (𝟙 X.ringCatSheaf.obj)

def pure (M N : X.Modules) (U : X.Opens) (m : M.val.obj (op U)) (n : N.val.obj (op U)) :
    (moduleTensor X M N).val.obj (op U) :=
  (((adj X).unit.app (presheaf M N)).app (op U)).hom (m ⊗ₜ[Γ(X,U)] n)

@[simp] lemma pure_add_left (M N : X.Modules) (U : X.Opens) (m m' : M.val.obj (op U)) (n : N.val.obj (op U)) :
    pure M N U (m+m') n = pure M N U m n + pure M N U m' n := by
  unfold pure
  rw [TensorProduct.add_tmul]
  exact map_add _ _ _

@[simp] lemma pure_add_right (M N : X.Modules) (U : X.Opens) (m : M.val.obj (op U)) (n n' : N.val.obj (op U)) :
    pure M N U m (n+n') = pure M N U m n + pure M N U m n' := by
  unfold pure
  rw [TensorProduct.tmul_add]
  exact map_add _ _ _

@[simp] lemma pure_smul_left (M N : X.Modules) (U : X.Opens) (a : Γ(X,U)) (m : M.val.obj (op U)) (n : N.val.obj (op U)) :
    pure M N U (a • m) n = a • pure M N U m n := by
  unfold pure
  rw [← TensorProduct.smul_tmul']
  exact map_smul _ _ _

@[simp] lemma pure_smul_right (M N : X.Modules) (U : X.Opens) (a : Γ(X,U)) (m : M.val.obj (op U)) (n : N.val.obj (op U)) :
    pure M N U m (a • n) = a • pure M N U m n := by
  simp only [pure]
  rw [TensorProduct.tmul_smul]
  exact map_smul _ _ _

lemma pure_restrict (M N : X.Modules) {U V : X.Opens} (i : V ⟶ U)
    (m : M.val.obj (op U)) (n : N.val.obj (op U)) :
    (moduleTensor X M N).val.map i.op (pure M N U m n) =
      pure M N V (M.val.map i.op m) (N.val.map i.op n) := by
  exact (PresheafOfModules.naturality_apply ((adj X).unit.app (presheaf M N)) i.op
    (m ⊗ₜ[Γ(X,U)] n)).symm

lemma map_pure {M N P Q : X.Modules} (f : M ⟶ P) (g : N ⟶ Q)
    (U : X.Opens) (m : M.val.obj (op U)) (n : N.val.obj (op U)) :
    (moduleTensorMap f g).app U (pure M N U m n) =
      pure P Q U (f.app U m) (g.app U n) := by
  have h := (adj X).unit.naturality
    (PresheafOfModulesOfCommRing.Monoidal.tensorHom (R := X.presheaf) f.val g.val)
  exact (congrArg (fun q => q.app (op U) (m ⊗ₜ[Γ(X,U)] n)) h).symm

lemma hom_ext {M N P : X.Modules} {f g : moduleTensor X M N ⟶ P}
    (h : ∀ U m n, f.app U (pure M N U m n) = g.app U (pure M N U m n)) : f = g := by
  apply ((adj X).homEquiv (presheaf M N) P).injective
  ext U : 1
  apply ModuleCat.MonoidalCategory.tensor_ext
  intro m n
  exact h U.unop m n

lemma sheafify_restrict_unit (f : X ⟶ Y) [IsOpenImmersion f]
    (P : PresheafOfModules Y.ringCatSheaf.obj) :
    (modulePresheafRestrict f).map ((adj Y).unit.app P) ≫
      ((moduleSheafificationRestrict f).hom.app P).val =
    (adj X).unit.app ((modulePresheafRestrict f).obj P) := by
  let a := adj Y
  let b := Scheme.Modules.restrictAdjunction f
  let c := modulePresheafRestrictAdjunction f
  let d := adj X
  apply (c.homEquiv _ _).injective
  erw [Adjunction.homEquiv_unit,Functor.map_comp]
  have hn := c.unit_naturality (a.unit.app P)
  rw [← Category.assoc,hn]
  have he := Adjunction.unit_leftAdjointUniq_hom_app (a.comp b) (c.comp d) P
  have ha := a.comp_unit_app b P
  have hd := c.comp_unit_app d P
  let G : Y.Modules ⥤ PresheafOfModules Y.ringCatSheaf.obj :=
    SheafOfModules.forget Y.ringCatSheaf ⋙
      PresheafOfModules.restrictScalars (𝟙 Y.ringCatSheaf.obj)
  let I : X.Modules ⥤ Y.Modules := Scheme.Modules.pushforward f
  have hh := congrArg (fun h => h ≫ (I ⋙ G).map
    (((a.comp b).leftAdjointUniq (c.comp d)).hom.app P)) ha
  exact hh.symm.trans (he.trans hd)

lemma presheaf_restrict_pure (U : X.Opens) (M N : X.Modules)
    (V : U.toScheme.Opens)
    (m : M.val.obj (op (U.ι ''ᵁ V))) (n : N.val.obj (op (U.ι ''ᵁ V))) :
    ((modulePresheafTensorRestrict U M.val N.val).hom.app (op V)).hom
      (m ⊗ₜ[Γ(X,U.ι ''ᵁ V)] n) = (show ((modulePresheafRestrict U.ι).obj M.val).obj (op V) from m) ⊗ₜ[Γ(U.toScheme,V)]
      (show ((modulePresheafRestrict U.ι).obj N.val).obj (op V) from n) := by
  rfl

lemma restrict_pure (U : X.Opens) (M N : X.Modules) (V : U.toScheme.Opens)
    (m : M.val.obj (op (U.ι ''ᵁ V))) (n : N.val.obj (op (U.ι ''ᵁ V))) :
    (moduleTensorRestrict U M N).hom.app V
      (pure M N (U.ι ''ᵁ V) m n) =
      pure (M.restrict U.ι) (N.restrict U.ι) V m n := by
  have h := sheafify_restrict_unit U.ι (presheaf M N)
  have h' := congrArg (fun q => q.app (op V) (m ⊗ₜ[Γ(X,U.ι ''ᵁ V)] n)) h
  have hn := (adj U.toScheme).unit.naturality
    (modulePresheafTensorRestrict U M.val N.val).hom
  have hn' := congrArg (fun q => q.app (op V) (m ⊗ₜ[Γ(X,U.ι ''ᵁ V)] n)) hn
  change (((PresheafOfModules.sheafification (𝟙 U.toScheme.ringCatSheaf.obj)).map
    (modulePresheafTensorRestrict U M.val N.val).hom).val.app (op V))
    (((moduleSheafificationRestrict U.ι).hom.app (presheaf M N)).val.app (op V)
      (pure M N (U.ι ''ᵁ V) m n)) = _
  simp only [PresheafOfModules.comp_app] at h' hn'
  change (((moduleSheafificationRestrict U.ι).hom.app (presheaf M N)).val.app (op V))
    (pure M N (U.ι ''ᵁ V) m n) = _ at h'
  rw [h']
  refine hn'.symm.trans ?_
  change (((adj U.toScheme).unit.app (presheaf (M.restrict U.ι) (N.restrict U.ι))).app (op V))
    (((modulePresheafTensorRestrict U M.val N.val).hom.app (op V))
      (m ⊗ₜ[Γ(X,U.ι ''ᵁ V)] n)) = _
  exact congrArg (fun t => (((adj U.toScheme).unit.app
    (presheaf (M.restrict U.ι) (N.restrict U.ι))).app (op V)) t)
      (presheaf_restrict_pure U M N V m n)

lemma restrict_pure_inv (U : X.Opens) (M N : X.Modules) (V : U.toScheme.Opens)
    (m : M.val.obj (op (U.ι ''ᵁ V))) (n : N.val.obj (op (U.ι ''ᵁ V))) :
    (moduleTensorRestrict U M N).inv.app V (pure (M.restrict U.ι) (N.restrict U.ι) V m n) =
      pure M N (U.ι ''ᵁ V) m n := by
  have h := congrArg (fun t => (moduleTensorRestrict U M N).inv.app V t)
    (restrict_pure U M N V m n).symm
  refine h.trans ?_
  exact congrArg (fun q => q.app V (pure M N (U.ι ''ᵁ V) m n))
    (moduleTensorRestrict U M N).hom_inv_id

lemma restrict_hom_ext (U : X.Opens) {M N : X.Modules} {P : U.toScheme.Modules}
    {f g : (moduleTensor X M N).restrict U.ι ⟶ P}
    (h : ∀ (V : U.toScheme.Opens) (m : M.val.obj (op (U.ι ''ᵁ V)))
      (n : N.val.obj (op (U.ι ''ᵁ V))), f.app V (pure M N (U.ι ''ᵁ V) m n) =
      g.app V (pure M N (U.ι ''ᵁ V) m n)) : f = g := by
  apply (cancel_epi (moduleTensorRestrict U M N).inv).mp
  apply hom_ext (M := M.restrict U.ι) (N := N.restrict U.ι)
  intro V m n
  change f.app V ((moduleTensorRestrict U M N).inv.app V (pure _ _ V m n)) =
    g.app V ((moduleTensorRestrict U M N).inv.app V (pure _ _ V m n))
  exact (congrArg (fun x => f.app V x) (restrict_pure_inv U M N V m n)).trans
    ((h V m n).trans (congrArg (fun x => g.app V x) (restrict_pure_inv U M N V m n)).symm)

lemma restrict_map (U : X.Opens) {M N P Q : X.Modules}
    (a : M ⟶ P) (b : N ⟶ Q) :
    (Scheme.Modules.restrictFunctor U.ι).map (moduleTensorMap a b) ≫
      (moduleTensorRestrict U P Q).hom =
    (moduleTensorRestrict U M N).hom ≫
      moduleTensorMap ((Scheme.Modules.restrictFunctor U.ι).map a)
        ((Scheme.Modules.restrictFunctor U.ι).map b) := by
  apply restrict_hom_ext U
  intro V m n
  change (moduleTensorRestrict U P Q).hom.app V
    ((moduleTensorMap a b).app (U.ι ''ᵁ V) (pure M N (U.ι ''ᵁ V) m n)) =
    (moduleTensorMap _ _).app V ((moduleTensorRestrict U M N).hom.app V
      (pure M N (U.ι ''ᵁ V) m n))
  exact (congrArg (fun x => (moduleTensorRestrict U P Q).hom.app V x)
    (map_pure a b (U.ι ''ᵁ V) m n)).trans
    ((restrict_pure U P Q V (a.app (U.ι ''ᵁ V) m) (b.app (U.ι ''ᵁ V) n)).trans
      ((map_pure ((Scheme.Modules.restrictFunctor U.ι).map a)
        ((Scheme.Modules.restrictFunctor U.ι).map b) V m n).symm.trans
        (congrArg (fun x => (moduleTensorMap ((Scheme.Modules.restrictFunctor U.ι).map a)
          ((Scheme.Modules.restrictFunctor U.ι).map b)).app V x)
          (restrict_pure U M N V m n)).symm))

lemma unit_pure (M : X.Modules) (U : X.Opens) (a : Γ(X,U)) (m : M.val.obj (op U)) :
    (moduleTensorUnit M).hom.app U (pure (structureSheaf X) M U a m) = a • m := by
  let : MonoidalCategory (PresheafOfModules X.ringCatSheaf.obj) :=
    PresheafOfModulesOfCommRing.monoidalCategory (R := X.presheaf)
  have h := ((adj X).homEquiv _ _).apply_symm_apply (λ_ M.val).hom
  change (adj X).homEquiv _ M (moduleTensorUnit M).hom = (λ_ M.val).hom at h
  exact congrArg (fun q => q.app (op U) (a ⊗ₜ[Γ(X,U)] m)) h

lemma right_unit_pure (M : X.Modules) (U : X.Opens) (m : M.val.obj (op U)) (a : Γ(X,U)) :
    (moduleTensorRightUnit M).hom.app U (pure M (structureSheaf X) U m a) = a • m := by
  let : MonoidalCategory (PresheafOfModules X.ringCatSheaf.obj) :=
    PresheafOfModulesOfCommRing.monoidalCategory (R := X.presheaf)
  have h := ((adj X).homEquiv _ _).apply_symm_apply (ρ_ M.val).hom
  change (adj X).homEquiv _ M (moduleTensorRightUnit M).hom = (ρ_ M.val).hom at h
  exact congrArg (fun q => q.app (op U) (m ⊗ₜ[Γ(X,U)] a)) h

end PiExponentSeshadri.TensorPure

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/TensorSectionOpen.lean <==
import OAI.NumberTheory.PiExponent.Approximation.FrameSections
import OAI.NumberTheory.PiExponent.Approximation.SectionPowerOpens
import OAI.NumberTheory.PiExponent.Approximation.TensorPure
import OAI.NumberTheory.PiExponent.Geometry.LineBundleProduct

namespace OAI

noncomputable section

namespace PiExponentSeshadri

namespace Geometry
open AlgebraicGeometry CategoryTheory
open PiExponentSeshadri.Frames
variable {X : Scheme.{0}}
def tensorFrame (L M : LineBundle X) (U : X.Opens)
    (e : L.sheaf.restrict U.ι ≅ O U.toScheme)
    (f : M.sheaf.restrict U.ι ≅ O U.toScheme) :
    (L.tensor M).sheaf.restrict U.ι ≅ O U.toScheme :=
  moduleTensorRestrict U L.sheaf M.sheaf ≪≫ moduleTensorIso e f ≪≫
    moduleTensorUnit (O U.toScheme)

end Geometry

namespace TensorPure

open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace Opposite
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames PiExponentSeshadri.SectionOpens
variable {X : Scheme.{0}}

def tensorSection {M N : X.Modules} (s : O X ⟶ M) (t : O X ⟶ N) :
    O X ⟶ moduleTensor X M N :=
  (moduleTensorUnit (O X)).inv ≫ moduleTensorMap s t

lemma section_apply {M N : X.Modules} (s : O X ⟶ M) (t : O X ⟶ N) (U : X.Opens) :
    (tensorSection s t).app U (1 : Γ(X,U)) = pure M N U (s.app U (1 : Γ(X,U))) (t.app U (1 : Γ(X,U))) := by
  have h : (moduleTensorUnit (O X)).inv.app U (1 : Γ(X,U)) =
      pure (O X) (O X) U (1 : Γ(X,U)) (1 : Γ(X,U)) := by
    have he := unit_pure (O X) U (1 : Γ(X,U)) (1 : Γ(X,U))
    have he : (moduleTensorUnit (O X)).hom.app U (pure (O X) (O X) U (1 : Γ(X,U)) (1 : Γ(X,U))) = (1 : Γ(X,U)) := by
      simp only [O, structureSheaf] at he
      exact he.trans (by change (1 : Γ(X,U)) * 1 = 1; exact one_mul _)
    have hi := congrArg ((moduleTensorUnit (O X)).inv.app U) he
    change ((moduleTensorUnit (O X)).hom ≫ (moduleTensorUnit (O X)).inv).app U
      (pure (O X) (O X) U (1 : Γ(X,U)) (1 : Γ(X,U))) = _ at hi
    rw [Iso.hom_inv_id] at hi
    exact hi.symm
  change (moduleTensorMap s t).app U ((moduleTensorUnit (O X)).inv.app U (1 : Γ(X,U))) = _
  rw [h]
  exact map_pure s t U (1 : Γ(X,U)) (1 : Γ(X,U))

lemma framed_pure {M N : X.Modules} (e : M ≅ O X) (d : N ≅ O X) (U : X.Opens)
    (m : M.val.obj (op U)) (n : N.val.obj (op U)) :
    (moduleTensorIso e d ≪≫ moduleTensorUnit (O X)).hom.app U (pure M N U m n) =
      (show Γ(X,U) from e.hom.app U m) * (show Γ(X,U) from d.hom.app U n) := by
  change (moduleTensorUnit (O X)).hom.app U ((moduleTensorMap e.hom d.hom).app U
    (pure M N U m n)) = _
  exact (congrArg ((moduleTensorUnit (O X)).hom.app U) (map_pure e.hom d.hom U m n)).trans
    (unit_pure (O X) U _ _)

lemma local_framed_pure (L M : LineBundle X) (U : X.Opens)
    (e : L.sheaf.restrict U.ι ≅ O U.toScheme) (d : M.sheaf.restrict U.ι ≅ O U.toScheme)
    (V : U.toScheme.Opens) (m : L.sheaf.val.obj (op (U.ι ''ᵁ V)))
    (n : M.sheaf.val.obj (op (U.ι ''ᵁ V))) :
    (tensorFrame L M U e d).hom.app V (pure L.sheaf M.sheaf (U.ι ''ᵁ V) m n) =
      (show Γ(U.toScheme,V) from e.hom.app V m) * (show Γ(U.toScheme,V) from d.hom.app V n) := by
  change (moduleTensorIso e d ≪≫ moduleTensorUnit (O U.toScheme)).hom.app V
    ((moduleTensorRestrict U L.sheaf M.sheaf).hom.app V
      (pure L.sheaf M.sheaf (U.ι ''ᵁ V) m n)) = _
  exact (congrArg ((moduleTensorIso e d ≪≫ moduleTensorUnit (O U.toScheme)).hom.app V)
    (restrict_pure U L.sheaf M.sheaf V m n)).trans (framed_pure e d V m n)

lemma local_section_coefficient (L M : LineBundle X) (U : X.Opens)
    (e : L.sheaf.restrict U.ι ≅ O U.toScheme) (d : M.sheaf.restrict U.ι ≅ O U.toScheme)
    (s : O X ⟶ L.sheaf) (t : O X ⟶ M.sheaf) :
    coefficient (tensorFrame L M U e d) (restrictSection U.ι (tensorSection s t)) =
      coefficient e (restrictSection U.ι s) * coefficient d (restrictSection U.ι t) := by
  change (tensorFrame L M U e d).hom.app ⊤
    ((tensorSection s t).app (U.ι ''ᵁ ⊤) ((U.ι.appIso ⊤).inv (1 : Γ(U.toScheme,⊤)))) =
    (show Γ(U.toScheme,⊤) from e.hom.app ⊤ (s.app (U.ι ''ᵁ ⊤)
      ((U.ι.appIso ⊤).inv (1 : Γ(U.toScheme,⊤))))) *
    (show Γ(U.toScheme,⊤) from d.hom.app ⊤ (t.app (U.ι ''ᵁ ⊤)
      ((U.ι.appIso ⊤).inv (1 : Γ(U.toScheme,⊤)))))
  rw [map_one]
  exact (congrArg ((tensorFrame L M U e d).hom.app ⊤) (section_apply s t _)).trans
    (local_framed_pure L M U e d ⊤ _ _)

lemma section_open (L M : LineBundle X) (s : O X ⟶ L.sheaf) (t : O X ⟶ M.sheaf) :
    isoOpen (tensorSection s t) = isoOpen s ⊓ isoOpen t := by
  apply SetLike.coe_injective
  ext x
  obtain ⟨U,hx,⟨e⟩,⟨d⟩⟩ := common_affine_frames L M x
  have h : U.1.ι ⁻¹ᵁ isoOpen (tensorSection s t) =
      U.1.ι ⁻¹ᵁ (isoOpen s ⊓ isoOpen t) := by
    calc
      _ = U.1.toScheme.basicOpen (coefficient (tensorFrame L M U.1 e d)
          (restrictSection U.1.ι (tensorSection s t))) :=
        preimage_isoOpen (tensorSection s t) U.1.ι (tensorFrame L M U.1 e d)
      _ = U.1.toScheme.basicOpen (coefficient e (restrictSection U.1.ι s) *
          coefficient d (restrictSection U.1.ι t)) :=
        congrArg U.1.toScheme.basicOpen (local_section_coefficient L M U.1 e d s t)
      _ = U.1.toScheme.basicOpen (coefficient e (restrictSection U.1.ι s)) ⊓
          U.1.toScheme.basicOpen (coefficient d (restrictSection U.1.ι t)) :=
        U.1.toScheme.basicOpen_mul _ _
      _ = _ := congrArg₂ (· ⊓ ·) (preimage_isoOpen s U.1.ι e).symm
        (preimage_isoOpen t U.1.ι d).symm
  exact SetLike.ext_iff.mp h ⟨x,hx⟩

end TensorPure

end PiExponentSeshadri

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/TwistGlobalExtension.lean <==
import OAI.NumberTheory.PiExponent.Approximation.SectionOpens
import OAI.NumberTheory.PiExponent.Approximation.TwistSectionClearing
import OAI.NumberTheory.PiExponent.Geometry.SheafSectionGluing
import OAI.NumberTheory.PiExponent.LocalAlgebra.TwistLocalExtension

namespace OAI

namespace PiExponent.TwistGlobalExtension
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits Opposite TopologicalSpace
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
open PiExponent.GlobalSectionClearing PiExponent.SheafSectionGluing
variable {X : Scheme}

lemma section_open_image {L : X.Modules} (s : structureSheaf X ⟶ L)
    (U : X.Opens) (e : L.restrict U.ι ≅ structureSheaf U.toScheme) :
    U.ι ''ᵁ U.toScheme.basicOpen (coefficient e (restrictSection U.ι s)) =
      U ⊓ sectionOpen X s := by
  change U.ι ''ᵁ U.toScheme.basicOpen (coefficient e (restrictSection U.ι s)) =
    U ⊓ PiExponentSeshadri.SectionOpens.isoOpen s
  rw [← preimage_isoOpen s U.ι e, Scheme.Hom.image_preimage_eq_opensRange_inf,
    Scheme.Opens.opensRange_ι]
  rfl

theorem local_twist_extension_ambient (L : LineBundle X)
    (s : structureSheaf X ⟶ L.sheaf) (U : X.Opens) [NoetherianSpace U.toScheme]
    (e : L.sheaf.restrict U.ι ≅ structureSheaf U.toScheme)
    (M : X.Modules) [M.IsQuasicoherent] (x : OpenSections M (sectionOpen X s)) :
    ∃ N : ℕ, ∀ n ≥ N, ∃ y : OpenSections ((moduleTwistFunctor L n).obj M) U,
      openRestriction ((moduleTwistFunctor L n).obj M)
        (show U ⊓ sectionOpen X s ≤ U from inf_le_left) y =
      mapSection ((moduleTwistSection L s n).app M) (U ⊓ sectionOpen X s)
        (openRestriction M inf_le_right x) := by
  let V := U.toScheme.basicOpen (coefficient e (restrictSection U.ι s))
  let W := U.ι ''ᵁ V
  have hWU : W ≤ U := U.ι_image_le V
  have hW : W = U ⊓ sectionOpen X s := section_open_image s U e
  have hWD : W ≤ sectionOpen X s := hW.le.trans inf_le_right
  let x0 : Γ(M.restrict U.ι,V) := M.presheaf.map (homOfLE hWD).op x
  obtain ⟨N, hN⟩ := local_twist_extension_section L s U e M x0
  refine ⟨N, fun n hn => ?_⟩
  obtain ⟨z, hz⟩ := hN n hn
  let P := (moduleTwistFunctor L n).obj M
  let z0 : OpenSections P (U.ι ''ᵁ ⊤) := z
  let y : OpenSections P U := openSectionsCongr P U.ι_image_top z0
  refine ⟨y, ?_⟩
  have ht := openSectionsCongr_naturality P (rfl : W = W) U.ι_image_top
    (U.ι.image_mono (show V ≤ ⊤ from le_top)) hWU z0
  have hres : openRestriction P hWU y =
      mapSection ((moduleTwistSection L s n).app M) W (openRestriction M hWD x) := by
    exact ht.symm.trans hz
  have hh := congrArg (openSectionsCongr P hW) hres
  rw [openSectionsCongr_naturality P hW rfl hWU inf_le_left, mapSection_congr] at hh
  change openRestriction P (show U ⊓ sectionOpen X s ≤ U from inf_le_left) y =
    mapSection ((moduleTwistSection L s n).app M) (U ⊓ sectionOpen X s)
      (openSectionsCongr M hW (openRestriction M hWD x)) at hh
  rw [openSectionsCongr_naturality M hW rfl hWD inf_le_right] at hh
  exact hh

theorem finite_local_twist_extensions [NoetherianSpace X] (L : LineBundle X)
    (s : structureSheaf X ⟶ L.sheaf) (M : X.Modules) [M.IsQuasicoherent]
    {ι : Type*} [Fintype ι] (U : ι → X.Opens)
    (e : ∀ i, L.sheaf.restrict (U i).ι ≅ structureSheaf (U i).toScheme)
    (x : OpenSections M (sectionOpen X s)) :
    ∃ N : ℕ, ∃ y : ∀ i, OpenSections ((moduleTwistFunctor L N).obj M) (U i),
      ∀ i, openRestriction ((moduleTwistFunctor L N).obj M)
        (show U i ⊓ sectionOpen X s ≤ U i from inf_le_left) (y i) =
      mapSection ((moduleTwistSection L s N).app M) (U i ⊓ sectionOpen X s)
        (openRestriction M inf_le_right x) := by
  classical
  have H (i : ι) := by
    letI : NoetherianSpace (U i).toScheme := NoetherianSpace.set (U i : Set X)
    exact local_twist_extension_ambient L s (U i) (e i) M x
  choose N hN using H
  let m := Finset.univ.sup N
  choose y hy using fun i => hN i m (Finset.le_sup (f := N) (Finset.mem_univ i))
  exact ⟨m, y, hy⟩

lemma mapSection_twistSection_add (L : LineBundle X) (s : structureSheaf X ⟶ L.sheaf)
    (M : X.Modules) (D : X.Opens) (x : OpenSections M D) (n k : ℕ) :
    mapSection ((moduleTwistForward L s n k).app M) D
      (mapSection ((moduleTwistSection L s n).app M) D x) =
    mapSection ((moduleTwistSection L s (n+k)).app M) D x := by
  exact congrArg (fun t => mapSection (t.app M) D x) (moduleTwistSection_add L s n k).symm

theorem finite_cover_twist_gluing [NoetherianSpace X] (L : LineBundle X)
    (s : structureSheaf X ⟶ L.sheaf) (M : X.Modules) [M.IsQuasicoherent]
    {ι : Type*} [Fintype ι] (U : ι → X.Opens) (hcover : (⨆ i, U i) = ⊤)
    (x : OpenSections M (sectionOpen X s)) (N : ℕ)
    (y : ∀ i, OpenSections ((moduleTwistFunctor L N).obj M) (U i))
    (hy : ∀ i, openRestriction ((moduleTwistFunctor L N).obj M)
        (show U i ⊓ sectionOpen X s ≤ U i from inf_le_left) (y i) =
      mapSection ((moduleTwistSection L s N).app M) (U i ⊓ sectionOpen X s)
        (openRestriction M inf_le_right x)) :
    ∃ K : ℕ, ∃ z : OpenSections ((moduleTwistFunctor L (N+K)).obj M) ⊤,
      openRestriction ((moduleTwistFunctor L (N+K)).obj M)
        (show sectionOpen X s ≤ ⊤ from le_top) z =
      mapSection ((moduleTwistSection L s (N+K)).app M) (sectionOpen X s) x := by
  classical
  let P := (moduleTwistFunctor L N).obj M
  let a := mapSection ((moduleTwistSection L s N).app M) (sectionOpen X s) x
  have hya (i : ι) : openRestriction P (show U i ⊓ sectionOpen X s ≤ U i from inf_le_left) (y i) =
      openRestriction P inf_le_right a :=
    (hy i).trans (mapSection_naturality ((moduleTwistSection L s N).app M) inf_le_right x)
  let diff (ij : ι × ι) := openRestriction P (show U ij.1 ⊓ U ij.2 ≤ U ij.1 from inf_le_left) (y ij.1) -
    openRestriction P (show U ij.1 ⊓ U ij.2 ≤ U ij.2 from inf_le_right) (y ij.2)
  have H (ij : ι × ι) :=
    PiExponent.TwistSectionClearing.twistForward_section_zero L s M N (U ij.1 ⊓ U ij.2)
      (diff ij) (overlap_difference_zero U (sectionOpen X s) a y hya ij.1 ij.2)
  choose K hK using H
  let k := Finset.univ.sup K
  have hcompat (i j : ι) :
      mapSection ((moduleTwistForward L s N k).app M) (U i ⊓ U j)
        (openRestriction P inf_le_left (y i)) =
      mapSection ((moduleTwistForward L s N k).app M) (U i ⊓ U j)
        (openRestriction P inf_le_right (y j)) := by
    have h := hK (i,j) k (Finset.le_sup (f := K) (Finset.mem_univ (i,j)))
    change mapSection ((moduleTwistForward L s N k).app M) (U i ⊓ U j)
      (openRestriction P inf_le_left (y i) - openRestriction P inf_le_right (y j)) = 0 at h
    rwa [map_sub, sub_eq_zero] at h
  obtain ⟨z, hz⟩ := glue_after_map ((moduleTwistForward L s N k).app M) U hcover y hcompat
  refine ⟨k, z, ?_⟩
  exact (restriction_of_glued_map ((moduleTwistForward L s N k).app M) U hcover
    (sectionOpen X s) a y hya z hz).trans (mapSection_twistSection_add L s M _ x N k)

theorem exists_global_twist_extension [NoetherianSpace X] (L : LineBundle X)
    (s : structureSheaf X ⟶ L.sheaf) (M : X.Modules) [M.IsQuasicoherent]
    (x : OpenSections M (sectionOpen X s)) :
    ∃ N : ℕ, ∃ z : OpenSections ((moduleTwistFunctor L N).obj M) ⊤,
      openRestriction ((moduleTwistFunctor L N).obj M)
        (show sectionOpen X s ≤ ⊤ from le_top) z =
      mapSection ((moduleTwistSection L s N).app M) (sectionOpen X s) x := by
  classical
  choose U hUx he using L.locallyRankOne
  obtain ⟨I, hI⟩ := isCompact_univ.elim_finite_subcover
    (fun x => (U x : Set X)) (fun x => (U x).isOpen)
    (by intro x _; exact Set.mem_iUnion.mpr ⟨x, hUx x⟩)
  have hcover : (⨆ i : I, U i.val) = ⊤ := by
    apply le_antisymm le_top
    intro x hx
    obtain ⟨i, hi⟩ := Set.mem_iUnion.mp (hI hx)
    obtain ⟨hi, hxU⟩ := Set.mem_iUnion.mp hi
    exact Opens.mem_iSup.mpr ⟨⟨i, hi⟩, hxU⟩
  let e (i : I) := Classical.choice (he i.val)
  obtain ⟨N, y, hy⟩ := finite_local_twist_extensions L s M (fun i : I => U i.val) e x
  obtain ⟨K, z, hz⟩ := finite_cover_twist_gluing L s M (fun i : I => U i.val) hcover x N y hy
  exact ⟨N+K, z, hz⟩

theorem global_twist_extension [NoetherianSpace X] (L : LineBundle X)
    (s : structureSheaf X ⟶ L.sheaf) (M : X.Modules) [M.IsQuasicoherent]
    (x : OpenSections M (sectionOpen X s)) :
    ∃ N : ℕ, ∀ n ≥ N, ∃ z : OpenSections ((moduleTwistFunctor L n).obj M) ⊤,
      openRestriction ((moduleTwistFunctor L n).obj M)
        (show sectionOpen X s ≤ ⊤ from le_top) z =
      mapSection ((moduleTwistSection L s n).app M) (sectionOpen X s) x := by
  obtain ⟨N, z, hz⟩ := exists_global_twist_extension L s M x
  refine ⟨N, fun n hn => ?_⟩
  obtain ⟨k, rfl⟩ := Nat.exists_eq_add_of_le hn
  refine ⟨mapSection ((moduleTwistForward L s N k).app M) ⊤ z, ?_⟩
  rw [← mapSection_naturality, hz]
  exact mapSection_twistSection_add L s M _ x N k

theorem global_twist_extension_native [NoetherianSpace X] (L : LineBundle X)
    (s : structureSheaf X ⟶ L.sheaf) (M : X.Modules) [M.IsQuasicoherent]
    (x : Γ(M,sectionOpen X s)) :
    ∃ N : ℕ, ∀ n ≥ N, ∃ z : Γ((moduleTwistFunctor L n).obj M,⊤),
      ((moduleTwistFunctor L n).obj M).presheaf.map
        (homOfLE (show sectionOpen X s ≤ ⊤ from le_top)).op z =
      ((moduleTwistSection L s n).app M).app (sectionOpen X s) x :=
  global_twist_extension L s M x

end
end PiExponent.TwistGlobalExtension

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/TwistPowerSection.lean <==
import OAI.NumberTheory.PiExponent.Approximation.TensorMixedSection
import OAI.NumberTheory.PiExponent.Approximation.TwistSectionScalars

namespace OAI

namespace PiExponentSeshadri.Geometry
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite MonoidalCategory
open PiExponentSeshadri.TensorPure PiExponentSeshadri.Frames
variable {X : Scheme.{0}}

lemma moduleTensorComm_pure (M N : X.Modules) (U : X.Opens)
    (m : Γ(M,U)) (n : Γ(N,U)) :
    (moduleTensorComm M N).hom.app U (pure M N U m n) = pure N M U n m := by
  let : MonoidalCategory (PresheafOfModules X.ringCatSheaf.obj) :=
    PresheafOfModulesOfCommRing.monoidalCategory (R := X.presheaf)
  let : SymmetricCategory (PresheafOfModules X.ringCatSheaf.obj) :=
    PresheafOfModulesOfCommRing.symmetricCategory (R := X.presheaf)
  have h := (adj X).unit.naturality (β_ M.val N.val).hom
  exact (congrArg (fun q => q.app (op U) (m ⊗ₜ[Γ(X,U)] n)) h).symm

theorem moduleTwistSection_unitIso (L : LineBundle X)
    (s : structureSheaf X ⟶ L.sheaf) (n : ℕ) :
    (moduleTwistSection L s n).app (structureSheaf X) ≫ (moduleTwistUnitIso L n).hom =
      powerSection s n := by
  induction n with
  | zero =>
    simp [moduleTwistSection, moduleTwistUnitIso, powerSection_zero]
    exact Category.id_comp _
  | succ n ih =>
    apply (moduleSectionEquiv (modulePow X L.sheaf (n+1))).injective
    change (moduleTensorComm (modulePow X L.sheaf n) L.sheaf).hom.app ⊤
      ((moduleTensorMap (moduleTwistUnitIso L n).hom (𝟙 L.sheaf)).app ⊤
        ((moduleSectionMultiplyRight ((moduleTwistFunctor L n).obj (structureSheaf X)) s).app ⊤
          (((moduleTwistSection L s n).app (structureSheaf X)).app ⊤ (1 : Γ(X,⊤))))) =
      (powerSection s (n+1)).app ⊤ (1 : Γ(X,⊤))
    let v := ((moduleTwistSection L s n).app (structureSheaf X)).app ⊤ (1 : Γ(X,⊤))
    have hm := congrArg (fun z => (moduleTensorComm (modulePow X L.sheaf n) L.sheaf).hom.app ⊤
      ((moduleTensorMap (moduleTwistUnitIso L n).hom (𝟙 L.sheaf)).app ⊤ z))
      (moduleSectionMultiplyRight_pure ((moduleTwistFunctor L n).obj (structureSheaf X)) s ⊤ v)
    have ht := congrArg (fun z => (moduleTensorComm (modulePow X L.sheaf n) L.sheaf).hom.app ⊤ z)
      (TensorPure.map_pure (moduleTwistUnitIso L n).hom (𝟙 L.sheaf) ⊤ v
        (s.app ⊤ (1 : Γ(X,⊤))))
    have hc := moduleTensorComm_pure (modulePow X L.sheaf n) L.sheaf ⊤
      ((moduleTwistUnitIso L n).hom.app ⊤ v) (s.app ⊤ (1 : Γ(X,⊤)))
    refine hm.trans (ht.trans (hc.trans (Eq.trans ?_ (power_succ_apply s n ⊤).symm)))
    have hi := congrArg (fun f : structureSheaf X ⟶ modulePow X L.sheaf n =>
      f.app ⊤ (1 : Γ(X,⊤))) ih
    change (moduleTwistUnitIso L n).hom.app ⊤
      (((moduleTwistSection L s n).app (structureSheaf X)).app ⊤ (1 : Γ(X,⊤))) =
      (powerSection s n).app ⊤ (1 : Γ(X,⊤)) at hi
    exact congrArg (fun z => pure L.sheaf (modulePow X L.sheaf n) ⊤
      (s.app ⊤ (1 : Γ(X,⊤))) z) hi

lemma moduleTwistSection_unitIso_app (L : LineBundle X)
    (s : structureSheaf X ⟶ L.sheaf) (n : ℕ) (U : X.Opens) (a : Γ(X,U)) :
    (moduleTwistUnitIso L n).hom.app U
      (((moduleTwistSection L s n).app (structureSheaf X)).app U a) =
      (powerSection s n).app U a :=
  congrArg (fun f : structureSheaf X ⟶ modulePow X L.sheaf n => f.app U a)
    (moduleTwistSection_unitIso L s n)

end
end PiExponentSeshadri.Geometry

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/TwistPresentations.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.FiniteGlobalPresentation
import OAI.NumberTheory.PiExponent.LocalAlgebra.SerreDimensionShift

namespace OAI

namespace PiExponent.GeometrySupport.TwistPresentations
noncomputable section
universe w
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits CategoryTheory.Abelian
open PiExponentSeshadri.Geometry

private abbrev schemeUnit (X : Scheme.{0}) : X.Modules :=
  SheafOfModules.unit X.ringCatSheaf

variable {X : Scheme.{0}}

def twistShiftIso (L : LineBundle X) (M : X.Modules) (n0 n : ℕ) :
    (moduleTwistFunctor L n).obj ((moduleTwistFunctor L n0).obj M) ≅
      (moduleTwistFunctor L (n0+n)).obj M :=
  eqToIso (by rw [moduleTwistFunctor_add]; rfl)

def twistFreeIsoBiproduct [HasFiniteBiproducts X.Modules]
    (L : LineBundle X) (n : ℕ) (I : Type) [Fintype I] :
    (moduleTwistFunctor L n).obj (SheafOfModules.free (R := X.ringCatSheaf) I) ≅
      ⨁ (fun _ : I => modulePow X L.sheaf n) :=
  (moduleTwistFunctor L n).mapIso
      (biproduct.isoCoproduct (fun _ : I => structureSheaf X)).symm ≪≫
    (moduleTwistFunctor L n).mapBiproduct (fun _ : I => structureSheaf X) ≪≫
    biproduct.mapIso (fun _ : I => moduleTwistUnitIso L n)

variable (L : LineBundle X) {M : X.Modules} {n0 : ℕ}
    (s : ((moduleTwistFunctor L n0).obj M).GeneratingSections)

abbrev presentationKernel : X.Modules := kernel (C := X.Modules) s.π

abbrev presentationMiddle (n : ℕ) : X.Modules :=
  (moduleTwistFunctor L n).obj (SheafOfModules.free s.I)

def presentationLeft (n : ℕ) :
    (moduleTwistFunctor L n).obj (presentationKernel L s) ⟶ presentationMiddle L s n :=
  (moduleTwistFunctor L n).map (kernel.ι (C := X.Modules) s.π)

def presentationRight (n : ℕ) :
    presentationMiddle L s n ⟶ (moduleTwistFunctor L (n0+n)).obj M :=
  (moduleTwistFunctor L n).map s.π ≫ (twistShiftIso L M n0 n).hom

theorem presentation_comp_zero (n : ℕ) :
    presentationLeft L s n ≫ presentationRight L s n = 0 := by
  unfold presentationLeft presentationRight
  erw [← Category.assoc, ← Functor.map_comp, kernel.condition, Functor.map_zero, zero_comp]

theorem presentation_shortExact (n : ℕ) :
    (ShortComplex.mk (presentationLeft L s n) (presentationRight L s n)
      (presentation_comp_zero L s n)).ShortExact := by
  have : Epi s.π := s.epi
  have hbase : (ShortComplex.kernelSequence (C := X.Modules) s.π).ShortExact := {
    exact := ShortComplex.kernelSequence_exact s.π
    mono_f := equalizer.ι_mono (C := X.Modules) (f := s.π)
    epi_g := s.epi }
  have : Functor.PreservesZeroMorphisms (C := X.Modules) (D := X.Modules)
      (moduleTwistFunctor L n) := inferInstance
  let T := (ShortComplex.kernelSequence (C := X.Modules) s.π).map (moduleTwistFunctor L n)
  let e : T ≅ ShortComplex.mk (presentationLeft L s n) (presentationRight L s n)
      (presentation_comp_zero L s n) :=
    ShortComplex.isoMk (Iso.refl _) (Iso.refl _) (twistShiftIso L M n0 n)
      (by
        simp only [presentationLeft]
        exact (Category.id_comp _).trans (Category.comp_id _).symm)
      (by
        simp only [presentationRight]
        exact Category.id_comp _)
  exact ShortComplex.shortExact_of_iso e (moduleTwistFunctor_shortExact L n _ hbase)

theorem presentationKernel_isFinitePresentation [IsLocallyNoetherian X]
    [M.IsFinitePresentation] [s.IsFiniteType] : (presentationKernel L s).IsFinitePresentation := by
  have := PiExponent.FiniteGlobalPresentation.moduleTwist_isFinitePresentation L n0 M
  let : ((moduleTwistFunctor L n0).obj M).IsQuasicoherent :=
    (SheafOfModules.IsFinitePresentation.exists_quasicoherentData
      ((moduleTwistFunctor L n0).obj M)).choose.isQuasicoherent
  exact PiExponent.FiniteGlobalPresentation.kernel_generators_isFinitePresentation _ s

theorem presentationMiddle_ext_zero [HasExt.{w} X.Modules]
    (L : LineBundle X) {M : X.Modules} {n0 : ℕ}
    (s : ((moduleTwistFunctor L n0).obj M).GeneratingSections) [hs : s.IsFiniteType]
    (A : X.Modules)
    (hpow : ∀ n q, 0 < q → ∀ x : Ext.{w} A (modulePow X L.sheaf n) q, x = 0)
    (n q : ℕ) (hq : 0 < q) (x : Ext.{w} A (presentationMiddle L s n) q) : x = 0 := by
  let : Finite s.I := hs.finite
  let : Fintype s.I := Fintype.ofFinite s.I
  let : HasFiniteBiproducts X.Modules := Abelian.hasFiniteBiproducts
  let e := twistFreeIsoBiproduct L n s.I
  let e' := (extFunctorObj A q).mapIso e
  apply (ConcreteCategory.bijective_of_isIso e'.hom).injective
  change e'.hom x = e'.hom 0
  rw [map_zero]
  exact SerreDimensionShift.ext_eq_zero_of_biproduct A
    (biproduct.isBilimit (fun _ : s.I => modulePow X L.sheaf n)) q
    (fun _ => hpow n q hq) (e'.hom x)

def coherentTwistFamily (L : LineBundle X)
    (M : {M : X.Modules // M.IsFinitePresentation}) (n : ℕ) : X.Modules :=
  (moduleTwistFunctor L n).obj M.val

def acyclicPresentationOfGenerators [IsLocallyNoetherian X] [HasExt.{w} X.Modules]
    (L : LineBundle X) (M : {M : X.Modules // M.IsFinitePresentation}) (n0 : ℕ)
    (s : ((moduleTwistFunctor L n0).obj M.val).GeneratingSections) [s.IsFiniteType]
    (hpow : ∀ n q, 0 < q →
      ∀ x : Ext.{w} (C := X.Modules) (schemeUnit X) (modulePow X L.sheaf n) q, x = 0) :
    SerreDimensionShift.AcyclicPresentation.{w} (C := X.Modules) (schemeUnit X)
      (coherentTwistFamily L) M := by
  have : M.val.IsFinitePresentation := M.property
  exact {
    kernel := ⟨presentationKernel L s, presentationKernel_isFinitePresentation L s⟩
    shift := n0
    middle := presentationMiddle L s
    left := presentationLeft L s
    right := presentationRight L s
    comp_zero := presentation_comp_zero L s
    shortExact := presentation_shortExact L s
    acyclic := presentationMiddle_ext_zero L s (schemeUnit X) hpow }

end
end PiExponent.GeometrySupport.TwistPresentations

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/TwistSectionClearing.lean <==
import OAI.NumberTheory.PiExponent.Approximation.GlobalSectionClearing
import OAI.NumberTheory.PiExponent.Approximation.SectionOpens
import OAI.NumberTheory.PiExponent.Approximation.TwistSectionScalars

namespace OAI

namespace PiExponent.TwistSectionClearing
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
open PiExponent.GlobalSectionClearing
variable {X : Scheme}

lemma iso_section_restrict_zero {P Q : X.Modules} (e : P ≅ Q) (V : X.Opens)
    (x : Γ(P,⊤)) (hx : P.presheaf.map (homOfLE (show V ≤ ⊤ from le_top)).op x = 0) :
    Q.presheaf.map (homOfLE (show V ≤ ⊤ from le_top)).op (e.hom.app ⊤ x) = 0 := by
  have h := CategoryTheory.congr_fun (e.hom.mapPresheaf.naturality
    (homOfLE (show V ≤ ⊤ from le_top)).op) x
  change e.hom.app V (P.presheaf.map (homOfLE le_top).op x) =
    Q.presheaf.map (homOfLE le_top).op (e.hom.app ⊤ x) at h
  rw [hx, map_zero] at h
  exact h.symm

lemma frame_local_input_zero (L : LineBundle X) (s : structureSheaf X ⟶ L.sheaf)
    (U : X.Opens) (e : L.sheaf.restrict U.ι ≅ structureSheaf U.toScheme)
    (P : X.Modules) (x : Γ(P,⊤))
    (hx : P.presheaf.map (homOfLE (show PiExponentSeshadri.SectionOpens.isoOpen s ≤ ⊤ from le_top)).op x = 0) :
    (P.restrict U.ι).presheaf.map
      (homOfLE (U.toScheme.basicOpen_le (coefficient e (restrictSection U.ι s)))).op
      (P.presheaf.map (homOfLE (show U.ι ''ᵁ (⊤ : U.toScheme.Opens) ≤ ⊤ from le_top)).op x) = 0 := by
  have hD : U.ι ''ᵁ U.toScheme.basicOpen (coefficient e (restrictSection U.ι s)) ≤
      PiExponentSeshadri.SectionOpens.isoOpen s := by
    rw [← preimage_isoOpen s U.ι e]
    exact U.ι.image_preimage_le _
  change openRestriction P (U.ι.image_mono
    (U.toScheme.basicOpen_le (coefficient e (restrictSection U.ι s))))
    (openRestriction P (show U.ι ''ᵁ (⊤ : U.toScheme.Opens) ≤ ⊤ from le_top) x) = 0
  erw [openRestriction_comp_apply]
  erw [← openRestriction_comp_apply P hD le_top x]
  change openRestriction P hD (P.presheaf.map (homOfLE le_top).op x) = 0
  rw [hx]
  exact map_zero (openRestriction P hD)

lemma section_zero_of_imageTop (P : X.Modules) (U : X.Opens) (x : Γ(P,⊤))
    (hx : P.presheaf.map (homOfLE (show U.ι ''ᵁ (⊤ : U.toScheme.Opens) ≤ ⊤ from le_top)).op x = 0) :
    P.presheaf.map (homOfLE (show U ≤ ⊤ from le_top)).op x = 0 :=
  openRestriction_zero_congr P U.ι_image_top _ _ _ hx

lemma iso_section_restrict_zero_on {P Q : X.Modules} (e : P ≅ Q)
    {V W : X.Opens} (hVW : V ≤ W) (x : Γ(P,W))
    (hx : P.presheaf.map (homOfLE hVW).op x = 0) :
    Q.presheaf.map (homOfLE hVW).op (e.hom.app W x) = 0 := by
  have h := CategoryTheory.congr_fun (e.hom.mapPresheaf.naturality (homOfLE hVW).op) x
  change e.hom.app V (P.presheaf.map (homOfLE hVW).op x) =
    Q.presheaf.map (homOfLE hVW).op (e.hom.app W x) at h
  rw [hx, map_zero] at h
  exact h.symm

lemma frame_local_input_zero_on (L : LineBundle X) (s : structureSheaf X ⟶ L.sheaf)
    (U : X.Opens) (e : L.sheaf.restrict U.ι ≅ structureSheaf U.toScheme)
    (P : X.Modules) (W : X.Opens) (V : U.toScheme.Opens) (hVW : U.ι ''ᵁ V ≤ W)
    (x : Γ(P,W))
    (hx : P.presheaf.map (homOfLE
      (show W ⊓ PiExponentSeshadri.SectionOpens.isoOpen s ≤ W from inf_le_left)).op x = 0) :
    (P.restrict U.ι).presheaf.map (homOfLE
      (show V ⊓ U.toScheme.basicOpen (coefficient e (restrictSection U.ι s)) ≤ V from inf_le_left)).op
      (P.presheaf.map (homOfLE hVW).op x) = 0 := by
  have hD : U.ι ''ᵁ (V ⊓ U.toScheme.basicOpen (coefficient e (restrictSection U.ι s))) ≤
      W ⊓ PiExponentSeshadri.SectionOpens.isoOpen s := by
    apply le_inf
    · exact (U.ι.image_mono inf_le_left).trans hVW
    · apply (U.ι.image_mono inf_le_right).trans
      rw [← preimage_isoOpen s U.ι e]
      exact U.ι.image_preimage_le _
  change openRestriction P (U.ι.image_mono
    (show V ⊓ U.toScheme.basicOpen (coefficient e (restrictSection U.ι s)) ≤ V from inf_le_left))
    (openRestriction P hVW x) = 0
  erw [openRestriction_comp_apply]
  erw [← openRestriction_comp_apply P hD inf_le_left x]
  change openRestriction P hD (P.presheaf.map (homOfLE inf_le_left).op x) = 0
  rw [hx]
  exact map_zero (openRestriction P hD)

theorem frame_twistForward_zero_on (L : LineBundle X)
    (s : structureSheaf X ⟶ L.sheaf) (U : X.Opens)
    (e : L.sheaf.restrict U.ι ≅ structureSheaf U.toScheme)
    (M : X.Modules) [M.IsQuasicoherent] (n : ℕ)
    (V : U.toScheme.Opens) (hV : IsCompact (V : Set U.toScheme))
    (x : Γ(((moduleTwistFunctor L n).obj M).restrict U.ι, V))
    (hx : (((moduleTwistFunctor L n).obj M).restrict U.ι).presheaf.map (homOfLE
      (show V ⊓ U.toScheme.basicOpen (coefficient e (restrictSection U.ι s)) ≤ V from inf_le_left)).op x = 0) :
    ∃ K : ℕ, ∀ k ≥ K,
      (((moduleTwistForward L s n k).app M).app (U.ι ''ᵁ V)) x = 0 := by
  let c := coefficient e (restrictSection U.ι s)
  let E := (moduleTwistRestrictFrame L U e n).app M
  have hz := iso_section_restrict_zero_on E
    (show V ⊓ U.toScheme.basicOpen c ≤ V from inf_le_left) x hx
  obtain ⟨K, hK⟩ := compact_open_section_zero (M.restrict U.ι) c V hV (E.hom.app V x) hz
  refine ⟨K, fun k hk => ?_⟩
  apply (ConcreteCategory.bijective_of_isIso
    (((moduleTwistRestrictFrame L U e (n+k)).app M).hom.app V)).injective
  refine (moduleTwistForward_frame L s U e M V n k x).trans ?_
  have hh := hK k hk
  change (restrictScalar U.toScheme V (c ^ k)) • E.hom.app V x = 0 at hh
  rw [map_pow] at hh
  exact hh.trans (map_zero (((moduleTwistRestrictFrame L U e (n+k)).app M).hom.app V).hom).symm

lemma hom_section_restriction {P Q : X.Modules} (f : P ⟶ Q)
    {V W : X.Opens} (hVW : V ≤ W) (x : Γ(P,W)) :
    Q.presheaf.map (homOfLE hVW).op (f.app W x) =
      f.app V (P.presheaf.map (homOfLE hVW).op x) := by
  have h := CategoryTheory.congr_fun (f.mapPresheaf.naturality (homOfLE hVW).op) x
  exact h.symm

theorem frame_twistForward_ambient_zero [NoetherianSpace X] (L : LineBundle X)
    (s : structureSheaf X ⟶ L.sheaf) (U : X.Opens)
    (e : L.sheaf.restrict U.ι ≅ structureSheaf U.toScheme)
    (M : X.Modules) [M.IsQuasicoherent] (n : ℕ) (W : X.Opens)
    (x : Γ((moduleTwistFunctor L n).obj M, W))
    (hx : ((moduleTwistFunctor L n).obj M).presheaf.map (homOfLE
      (show W ⊓ PiExponentSeshadri.SectionOpens.isoOpen s ≤ W from inf_le_left)).op x = 0) :
    ∃ K : ℕ, ∀ k ≥ K,
      ((moduleTwistFunctor L (n+k)).obj M).presheaf.map
        (homOfLE (show U ⊓ W ≤ W from inf_le_right)).op
        (((moduleTwistForward L s n k).app M).app W x) = 0 := by
  let : NoetherianSpace U.toScheme := NoetherianSpace.set (U : Set X)
  let V := U.ι ⁻¹ᵁ W
  have hVW : U.ι ''ᵁ V ≤ W := U.ι.image_preimage_le W
  have hlocal := frame_local_input_zero_on L s U e ((moduleTwistFunctor L n).obj M) W V hVW x hx
  obtain ⟨K, hK⟩ := frame_twistForward_zero_on L s U e M n V
    (NoetherianSpace.isCompact _) _ hlocal
  refine ⟨K, fun k hk => ?_⟩
  have hh : ((moduleTwistFunctor L (n+k)).obj M).presheaf.map (homOfLE hVW).op
      (((moduleTwistForward L s n k).app M).app W x) = 0 := by
    rw [hom_section_restriction]
    exact hK k hk
  have he : U.ι ''ᵁ V = U ⊓ W := by
    dsimp only [V]
    rw [Scheme.Hom.image_preimage_eq_opensRange_inf, Scheme.Opens.opensRange_ι]
  exact openRestriction_zero_congr ((moduleTwistFunctor L (n+k)).obj M) he _ _ _ hh

theorem twistForward_section_zero [NoetherianSpace X] (L : LineBundle X)
    (s : structureSheaf X ⟶ L.sheaf) (M : X.Modules) [M.IsQuasicoherent]
    (n : ℕ) (W : X.Opens) (x : Γ((moduleTwistFunctor L n).obj M, W))
    (hx : ((moduleTwistFunctor L n).obj M).presheaf.map (homOfLE
      (show W ⊓ PiExponentSeshadri.SectionOpens.isoOpen s ≤ W from inf_le_left)).op x = 0) :
    ∃ K : ℕ, ∀ k ≥ K, ((moduleTwistForward L s n k).app M).app W x = 0 := by
  classical
  choose U hxU he using L.locallyRankOne
  let e (a : X) := Classical.choice (he a)
  have hcover : IsOpenCover U := by
    rw [IsOpenCover]
    apply top_unique
    intro a ha
    exact Opens.mem_iSup.mpr ⟨a, hxU a⟩
  obtain ⟨I, hI⟩ := hcover.exists_finite_of_compactSpace
  have hI' : (⨆ i : I, U i.val) = ⊤ := hI
  choose K hK using fun i : I => frame_twistForward_ambient_zero L s (U i.val)
    (e i.val) M n W x hx
  refine ⟨Finset.univ.sup K, fun k hk => ?_⟩
  let P := (moduleTwistFunctor L (n+k)).obj M
  apply TopCat.Sheaf.eq_of_locally_eq' ⟨P.presheaf, P.isSheaf⟩
    (fun i : I => U i.val ⊓ W) W (fun i => homOfLE inf_le_right)
    (by rw [← iSup_inf_eq, hI', top_inf_eq])
  intro i
  have hi := hK i k ((Finset.le_sup (f := K) (Finset.mem_univ i)).trans hk)
  change P.presheaf.map _ (((moduleTwistForward L s n k).app M).app W x) = P.presheaf.map _ 0
  rw [map_zero]
  exact hi

theorem twistSection_zero [NoetherianSpace X] (L : LineBundle X)
    (s : structureSheaf X ⟶ L.sheaf) (M : X.Modules) [M.IsQuasicoherent]
    (W : X.Opens) (x : Γ(M,W))
    (hx : M.presheaf.map (homOfLE
      (show W ⊓ PiExponentSeshadri.SectionOpens.isoOpen s ≤ W from inf_le_left)).op x = 0) :
    ∃ K : ℕ, ∀ k ≥ K, ((moduleTwistSection L s k).app M).app W x = 0 := by
  obtain ⟨K, hK⟩ := twistForward_section_zero L s M 0 W x hx
  refine ⟨K, fun k hk => ?_⟩
  have he := moduleTwistSection_add L s 0 k
  simp only [moduleTwistSection] at he
  have he' : moduleTwistSection L s (0+k) = moduleTwistForward L s 0 k :=
    he.trans (Category.id_comp _)
  have hh := (congrArg (fun t => (t.app M).app W x) he').trans (hK k hk)
  let P (j : ℕ) : Prop := ((moduleTwistSection L s j).app M).app W x = 0
  exact Eq.mp (congrArg P (Nat.zero_add k)) hh

end
end PiExponent.TwistSectionClearing

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/TwistSectionScalars.lean <==
import OAI.NumberTheory.PiExponent.Approximation.TensorPure
import OAI.NumberTheory.PiExponent.Approximation.TwistSections

namespace OAI

namespace PiExponentSeshadri.Geometry
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits Opposite
open PiExponentSeshadri.TensorPure PiExponentSeshadri.Frames
variable {X : Scheme}

lemma moduleSectionMultiplyRight_pure (M : X.Modules) {L : X.Modules}
    (s : structureSheaf X ⟶ L) (U : X.Opens) (m : Γ(M,U)) :
    (moduleSectionMultiplyRight M s).app U m =
      pure M L U m (s.app U (1 : Γ(X,U))) := by
  have h : (moduleTensorRightUnit M).hom.app U
      (pure M (structureSheaf X) U m (1 : Γ(X,U))) = m := by
    erw [right_unit_pure, one_smul]
  have hi : (moduleTensorRightUnit M).inv.app U m =
      pure M (structureSheaf X) U m (1 : Γ(X,U)) := by
    calc
      _ = (moduleTensorRightUnit M).inv.app U
          ((moduleTensorRightUnit M).hom.app U
            (pure M (structureSheaf X) U m (1 : Γ(X,U)))) := congrArg _ h.symm
      _ = _ := congrArg (fun q => q.app U
        (pure M (structureSheaf X) U m (1 : Γ(X,U)))) (moduleTensorRightUnit M).hom_inv_id
  change (moduleTensorMap (𝟙 M) s).app U ((moduleTensorRightUnit M).inv.app U m) = _
  erw [hi, TensorPure.map_pure]
  rfl

lemma moduleTensorFrame_pure (M : X.Modules) {L : X.Modules}
    (e : L ≅ structureSheaf X) (U : X.Opens) (m : Γ(M,U)) (l : Γ(L,U)) :
    (moduleTensorFrame M e).hom.app U (pure M L U m l) =
      (show Γ(X,U) from e.hom.app U l) • m := by
  change (moduleTensorRightUnit M).hom.app U
    ((moduleTensorMap (𝟙 M) e.hom).app U (pure M L U m l)) = _
  have h := TensorPure.map_pure (𝟙 M) e.hom U m l
  exact (congrArg (fun t => (moduleTensorRightUnit M).hom.app U t) h).trans
    (right_unit_pure M U m (e.hom.app U l))

lemma moduleSectionMultiplyRight_frame (M : X.Modules) {L : X.Modules}
    (s : structureSheaf X ⟶ L) (e : L ≅ structureSheaf X)
    (U : X.Opens) (m : Γ(M,U)) :
    (moduleTensorFrame M e).hom.app U ((moduleSectionMultiplyRight M s).app U m) =
      X.presheaf.map (homOfLE (show U ≤ ⊤ from le_top)).op (coefficient e s) • m := by
  rw [moduleSectionMultiplyRight_pure, moduleTensorFrame_pure]
  exact congrArg (fun a : Γ(X,U) => a • m) (end_naturality (s ≫ e.hom) U)

lemma moduleSectionMultiplyRight_restrict_frame (M : X.Modules) {L : X.Modules}
    (s : structureSheaf X ⟶ L) (U : X.Opens)
    (e : L.restrict U.ι ≅ structureSheaf U.toScheme) (V : U.toScheme.Opens)
    (m : Γ(M,U.ι ''ᵁ V)) :
    ((moduleTensorRestrictFrame U L e).app M).hom.app V
      ((moduleSectionMultiplyRight M s).app (U.ι ''ᵁ V) m) =
      U.toScheme.presheaf.map (homOfLE (show V ≤ ⊤ from le_top)).op (coefficient e (restrictSection U.ι s)) •
        (show Γ(M.restrict U.ι,V) from m) := by
  change (moduleTensorFrame (M.restrict U.ι) e).hom.app V
    ((moduleTensorRestrict U M L).hom.app V
      ((moduleSectionMultiplyRight M s).app (U.ι ''ᵁ V) m)) = _
  have h₁ := moduleSectionMultiplyRight_pure M s (U.ι ''ᵁ V) m
  have h₂ := restrict_pure U M L V m (s.app (U.ι ''ᵁ V) (1 : Γ(X, U.ι ''ᵁ V)))
  have h₃ := moduleTensorFrame_pure (M.restrict U.ι) e V m
    (s.app (U.ι ''ᵁ V) (1 : Γ(X, U.ι ''ᵁ V)))
  refine ((congrArg (fun t => (moduleTensorFrame (M.restrict U.ι) e).hom.app V
      ((moduleTensorRestrict U M L).hom.app V t)) h₁).trans
    ((congrArg (fun t => (moduleTensorFrame (M.restrict U.ι) e).hom.app V t) h₂).trans h₃)).trans ?_
  have h := end_naturality (restrictSection U.ι s ≫ e.hom) V
  apply congrArg (fun a : Γ(U.toScheme,V) => a • (show Γ(M.restrict U.ι,V) from m))
  calc
    _ = (show Γ(U.toScheme,V) from e.hom.app V ((restrictSection U.ι s).app V
        (1 : Γ(U.toScheme,V)))) := by
      change e.hom.app V (s.app (U.ι ''ᵁ V) (1 : Γ(X,U.ι ''ᵁ V))) =
        e.hom.app V (s.app (U.ι ''ᵁ V) ((U.ι.appIso V).inv (1 : Γ(U.toScheme,V))))
      rw [show (U.ι.appIso V).inv (1 : Γ(U.toScheme,V)) =
        (1 : Γ(X,U.ι ''ᵁ V)) from (U.ι.appIso V).inv.hom.map_one]
    _ = _ := h

lemma moduleTwistForward_frame (L : LineBundle X)
    (s : structureSheaf X ⟶ L.sheaf) (U : X.Opens)
    (e : L.sheaf.restrict U.ι ≅ structureSheaf U.toScheme)
    (M : X.Modules) (V : U.toScheme.Opens) (n k : ℕ)
    (m : Γ((moduleTwistFunctor L n).obj M,U.ι ''ᵁ V)) :
    ((moduleTwistRestrictFrame L U e (n+k)).app M).hom.app V
      (((moduleTwistForward L s n k).app M).app (U.ι ''ᵁ V) m) =
      (U.toScheme.presheaf.map (homOfLE (show V ≤ ⊤ from le_top)).op
        (coefficient e (restrictSection U.ι s))) ^ k •
          ((moduleTwistRestrictFrame L U e n).app M).hom.app V m := by
  induction k with
  | zero => simp only [moduleTwistForward, NatTrans.id_app, pow_zero, one_smul]; rfl
  | succ k ih =>
    change ((moduleTwistRestrictFrame L U e (n+k)).app M).hom.app V
      (((moduleTensorRestrictFrame U L.sheaf e).app ((moduleTwistFunctor L (n+k)).obj M)).hom.app V
        ((moduleSectionMultiplyRight ((moduleTwistFunctor L (n+k)).obj M) s).app
          (U.ι ''ᵁ V) (((moduleTwistForward L s n k).app M).app (U.ι ''ᵁ V) m))) = _
    rw [moduleSectionMultiplyRight_restrict_frame, Scheme.Modules.Hom.app_smul,
      ih, smul_smul, pow_succ']

lemma moduleTwistSection_frame (L : LineBundle X)
    (s : structureSheaf X ⟶ L.sheaf) (U : X.Opens)
    (e : L.sheaf.restrict U.ι ≅ structureSheaf U.toScheme)
    (M : X.Modules) (V : U.toScheme.Opens) (n : ℕ) (m : Γ(M,U.ι ''ᵁ V)) :
    ((moduleTwistRestrictFrame L U e n).app M).hom.app V
      (((moduleTwistSection L s n).app M).app (U.ι ''ᵁ V) m) =
      (U.toScheme.presheaf.map (homOfLE (show V ≤ ⊤ from le_top)).op
        (coefficient e (restrictSection U.ι s))) ^ n •
          (show Γ(M.restrict U.ι,V) from m) := by
  induction n with
  | zero =>
      simp only [moduleTwistSection, moduleTwistRestrictFrame, NatTrans.id_app, pow_zero]
      exact (one_smul Γ(U.toScheme, V) (show Γ(M.restrict U.ι, V) from m)).symm
  | succ n ih =>
    change ((moduleTwistRestrictFrame L U e n).app M).hom.app V
      (((moduleTensorRestrictFrame U L.sheaf e).app ((moduleTwistFunctor L n).obj M)).hom.app V
        ((moduleSectionMultiplyRight ((moduleTwistFunctor L n).obj M) s).app
          (U.ι ''ᵁ V) (((moduleTwistSection L s n).app M).app (U.ι ''ᵁ V) m))) = _
    rw [moduleSectionMultiplyRight_restrict_frame, Scheme.Modules.Hom.app_smul,
      ih, smul_smul, pow_succ']

end
end PiExponentSeshadri.Geometry

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/TwistSections.lean <==
import OAI.NumberTheory.PiExponent.Approximation.CoherentTwistPresentation
import OAI.NumberTheory.PiExponent.Approximation.FrameSections

namespace OAI

namespace PiExponentSeshadri.Geometry
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits
variable {X : Scheme}

def moduleSectionMultiplyRight (M : X.Modules) {L : X.Modules}
    (s : structureSheaf X ⟶ L) : M ⟶ moduleTensor X M L :=
  (moduleTensorRightUnit M).inv ≫ moduleTensorMap (𝟙 M) s

@[reassoc] theorem moduleSectionMultiplyRight_natural {M N L : X.Modules}
    (f : M ⟶ N) (s : structureSheaf X ⟶ L) :
    f ≫ moduleSectionMultiplyRight N s =
      moduleSectionMultiplyRight M s ≫ moduleTensorMap f (𝟙 L) := by
  have h : f ≫ (moduleTensorRightUnit N).inv =
      (moduleTensorRightUnit M).inv ≫ moduleTensorMap f (𝟙 (structureSheaf X)) := by
    apply (cancel_mono (moduleTensorRightUnit N).hom).mp
    simp only [Category.assoc, Iso.inv_hom_id, Category.comp_id]
    rw [moduleTensorRightUnit_natural]
    simp
  unfold moduleSectionMultiplyRight
  rw [← Category.assoc, h, Category.assoc, ← moduleTensorMap_comp,
    Category.comp_id, Category.id_comp]
  rw [Category.assoc, ← moduleTensorMap_comp]
  simp

def moduleSectionMultiplyRightNat {L : X.Modules} (s : structureSheaf X ⟶ L) :
    𝟭 X.Modules ⟶ moduleTensorRightFunctor L where
  app M := moduleSectionMultiplyRight M s
  naturality _ _ f := moduleSectionMultiplyRight_natural f s

def moduleTwistStep (L : LineBundle X) (s : structureSheaf X ⟶ L.sheaf) (n : ℕ) :
    moduleTwistFunctor L n ⟶ moduleTwistFunctor L (n+1) where
  app M := moduleSectionMultiplyRight ((moduleTwistFunctor L n).obj M) s
  naturality _ _ f := moduleSectionMultiplyRight_natural ((moduleTwistFunctor L n).map f) s

def moduleTwistSection (L : LineBundle X) (s : structureSheaf X ⟶ L.sheaf) :
    ∀ n : ℕ, 𝟭 X.Modules ⟶ moduleTwistFunctor L n
  | 0 => 𝟙 _
  | n+1 => moduleTwistSection L s n ≫ moduleTwistStep L s n

def moduleTwistForward (L : LineBundle X) (s : structureSheaf X ⟶ L.sheaf) (n : ℕ) :
    ∀ k : ℕ, moduleTwistFunctor L n ⟶ moduleTwistFunctor L (n+k)
  | 0 => 𝟙 _
  | k+1 => moduleTwistForward L s n k ≫ moduleTwistStep L s (n+k)

@[simp] theorem moduleTwistSection_add (L : LineBundle X)
    (s : structureSheaf X ⟶ L.sheaf) (n k : ℕ) :
    moduleTwistSection L s (n+k) = moduleTwistSection L s n ≫ moduleTwistForward L s n k := by
  induction k with
  | zero => exact (Category.comp_id _).symm
  | succ k ih =>
    change moduleTwistSection L s (n+k) ≫ moduleTwistStep L s (n+k) =
      moduleTwistSection L s n ≫
        (moduleTwistForward L s n k ≫ moduleTwistStep L s (n+k))
    rw [ih, Category.assoc]

def moduleTwistRestrictFrame (L : LineBundle X) (U : X.Opens)
    (e : L.sheaf.restrict U.ι ≅ structureSheaf U.toScheme) :
    ∀ n : ℕ, moduleTwistFunctor L n ⋙ Scheme.Modules.restrictFunctor U.ι ≅
      Scheme.Modules.restrictFunctor U.ι
  | 0 => Iso.refl _
  | n+1 => Functor.isoWhiskerLeft (moduleTwistFunctor L n)
      (moduleTensorRestrictFrame U L.sheaf e) ≪≫ moduleTwistRestrictFrame L U e n

@[simp] theorem moduleTwistRestrictFrame_zero (L : LineBundle X) (U : X.Opens)
    (e : L.sheaf.restrict U.ι ≅ structureSheaf U.toScheme) (M : X.Modules) :
    ((moduleTwistRestrictFrame L U e 0).app M).hom = 𝟙 (M.restrict U.ι) := rfl

@[simp] theorem moduleTwistRestrictFrame_succ (L : LineBundle X) (U : X.Opens)
    (e : L.sheaf.restrict U.ι ≅ structureSheaf U.toScheme) (M : X.Modules) (n : ℕ) :
    ((moduleTwistRestrictFrame L U e (n+1)).app M).hom =
      ((moduleTensorRestrictFrame U L.sheaf e).app ((moduleTwistFunctor L n).obj M)).hom ≫
        ((moduleTwistRestrictFrame L U e n).app M).hom := rfl

end
end PiExponentSeshadri.Geometry

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/WeightErrorMargin.lean <==
import Mathlib.Basic.Real.Basic
import Mathlib.Data.Finset.Max
import Mathlib.Algebra.BigOperators.Ring.Finset
import Mathlib.Tactic

namespace OAI

namespace PiExponent

theorem exists_weight_error_margin
    (m : ℕ) (Λ S ε : ℝ) (_hΛ : 0 < Λ) (_hS : 0 ≤ S) (hε : 0 < ε) :
    ∃ X : ℝ, 1 ≤ X ∧ ∀ wstar : ℝ, X < wstar →
      Λ * (m : ℝ) / wstar + S / wstar < ε := by
  refine ⟨max 1 ((Λ * (m : ℝ) + S) / ε), le_max_left _ _, ?_⟩
  intro wstar hwstar
  have hwpos : 0 < wstar :=
    lt_of_lt_of_le zero_lt_one (le_of_lt (lt_of_le_of_lt (le_max_left _ _) hwstar))
  have hquot : (Λ * (m : ℝ) + S) / ε < wstar :=
    lt_of_le_of_lt (le_max_right _ _) hwstar
  have hnum : Λ * (m : ℝ) + S < ε * wstar := by
    simpa only [mul_comm] using (div_lt_iff₀ hε).mp hquot
  rw [← add_div]
  exact (div_lt_iff₀ hwpos).mpr hnum

theorem reciprocal_sum_le_common_bound
    (m : ℕ) (w : Fin m → ℝ) (wstar : ℝ) (hwpos : 0 < wstar)
    (hw : ∀ i, wstar ≤ w i) :
    (∑ i : Fin m, 1 / w i) ≤ (m : ℝ) / wstar := by
  calc
    (∑ i : Fin m, 1 / w i) ≤ ∑ _i : Fin m, 1 / wstar := by
      apply Finset.sum_le_sum
      intro i _
      exact one_div_le_one_div_of_le hwpos (hw i)
    _ = (m : ℝ) / wstar := by simp [div_eq_mul_inv]

theorem exists_uniform_weight_error_margin
    (m : ℕ) (Λ S ε : ℝ) (hΛ : 0 < Λ) (hS : 0 ≤ S) (hε : 0 < ε) :
    ∃ X : ℝ, 1 ≤ X ∧ ∀ (wstar : ℝ) (w : Fin m → ℝ),
      X < wstar → (∀ i, wstar ≤ w i) →
      Λ * (∑ i : Fin m, 1 / w i) + S / wstar < ε := by
  obtain ⟨X, hX, hmargin⟩ := exists_weight_error_margin m Λ S ε hΛ hS hε
  refine ⟨X, hX, ?_⟩
  intro wstar w hwstar hw
  have hwpos : 0 < wstar := lt_trans zero_lt_one (lt_of_le_of_lt hX hwstar)
  have hsum := reciprocal_sum_le_common_bound m w wstar hwpos hw
  have hscaled := mul_le_mul_of_nonneg_left hsum hΛ.le
  have hsmall := hmargin wstar hwstar
  calc
    Λ * (∑ i : Fin m, 1 / w i) + S / wstar
        ≤ Λ * ((m : ℝ) / wstar) + S / wstar := add_le_add hscaled le_rfl
    _ = Λ * (m : ℝ) / wstar + S / wstar := by rw [mul_div_assoc]
    _ < ε := hsmall

theorem exists_minimum_weight
    (m : ℕ) (hm : 1 ≤ m) (w : Fin m → ℝ) (X : ℝ)
    (hX : ∀ i, X < w i) :
    ∃ wstar : ℝ, X < wstar ∧ (∀ i, wstar ≤ w i) ∧
      ∃ i, wstar = w i := by
  have hne : (Finset.univ : Finset (Fin m)).Nonempty :=
    ⟨⟨0, by omega⟩, Finset.mem_univ _⟩
  obtain ⟨i, _, hi⟩ := Finset.exists_min_image Finset.univ w hne
  exact ⟨w i, hX i, (fun j => hi j (Finset.mem_univ j)), i, rfl⟩

end PiExponent

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/WeightSeparation.lean <==
import Mathlib.Algebra.Order.BigOperators.Ring.Finset
import Mathlib.Basic.Real.Basic
import Mathlib.Tactic.GCongr
import Mathlib.Tactic.Positivity
import Mathlib.Tactic.Ring
import OAI.NumberTheory.PiExponent.Approximation.WeightSeparationProducts

namespace OAI

namespace PiExponentApprox

noncomputable section

def geometricDegreeWeight (w0 : ℝ) (x : ℕ → ℝ) (i : ℕ) : ℝ :=
  if i = 0 then w0 else x i

def geometricJetWeight (v0 theta : ℝ) (x : ℕ → ℝ) (i : ℕ) : ℝ :=
  if i = 0 then v0 else x i / theta

def weightSeparationFactor (m : ℕ) (C w0 v0 theta : ℝ) : ℝ :=
  C * (max 1 (max v0 (1 / theta) / min w0 1)) ^ (m + 1)

theorem weightSeparationFactor_pos
    (m : ℕ) (C w0 v0 theta : ℝ) (hC : 0 < C) :
    0 < weightSeparationFactor m C w0 v0 theta := by
  unfold weightSeparationFactor
  have hbase : 0 < max 1 (max v0 (1 / theta) / min w0 1) :=
    lt_of_lt_of_le zero_lt_one (le_max_left _ _)
  exact mul_pos hC (pow_pos hbase _)

theorem geometric_weight_products_of_normalized
    (m : ℕ) (C w0 v0 theta : ℝ) (x : ℕ → ℝ)
    (hC : 0 < C) (hw0 : 0 < w0) (hv0 : 0 < v0) (htheta : 0 < theta)
    (hx0 : x 0 = 1) (hx : ∀ i, 1 ≤ x i)
    (A B : Finset ℕ) (hcard : A.card = B.card) (hbound : B.card ≤ m + 1)
    (hsep : weightSeparationFactor m C w0 v0 theta * (∏ i ∈ B, x i) <
      ∏ i ∈ A, x i) :
    C * (∏ i ∈ B, geometricJetWeight v0 theta x i) <
      ∏ i ∈ A, geometricDegreeWeight w0 x i := by
  let L : ℝ := min w0 1
  let R : ℝ := max v0 (1 / theta)
  let T : ℝ := max 1 (R / L)
  have hL : 0 < L := lt_min hw0 zero_lt_one
  have hR : 0 < R := lt_of_lt_of_le hv0 (le_max_left _ _)
  have hT : 1 ≤ T := le_max_left _ _
  have hxpos : ∀ i, 0 < x i := fun i => lt_of_lt_of_le zero_lt_one (hx i)
  have hdeg (i : ℕ) : L * x i ≤ geometricDegreeWeight w0 x i := by
    by_cases hi : i = 0
    · subst i
      simp only [geometricDegreeWeight, hx0, mul_one]
      exact min_le_left _ _
    · simp only [geometricDegreeWeight, ite_eq_right hi]
      exact mul_le_of_le_one_left (le_of_lt (hxpos i)) (min_le_right _ _)
  have hjet (i : ℕ) : geometricJetWeight v0 theta x i ≤ R * x i := by
    by_cases hi : i = 0
    · subst i
      simp only [geometricJetWeight, hx0, mul_one]
      exact le_max_left _ _
    · simp only [geometricJetWeight, ite_eq_right hi]
      calc
        x i / theta = (1 / theta) * x i := by ring
        _ ≤ R * x i := mul_le_mul_of_nonneg_right (le_max_right _ _)
          (le_of_lt (hxpos i))
  have hdegprod : L ^ A.card * (∏ i ∈ A, x i) ≤
      ∏ i ∈ A, geometricDegreeWeight w0 x i := by
    calc
      _ = ∏ i ∈ A, (L * x i) := by
        rw [Finset.prod_mul_distrib, Finset.prod_const]
      _ ≤ _ := Finset.prod_le_prod₀ (fun i _ => mul_nonneg (le_of_lt hL)
        (le_of_lt (hxpos i))) (fun i _ => hdeg i)
  have hjetnonneg (i : ℕ) : 0 ≤ geometricJetWeight v0 theta x i := by
    unfold geometricJetWeight
    split
    · exact le_of_lt hv0
    · exact div_nonneg (le_of_lt (hxpos i)) (le_of_lt htheta)
  have hjetprod : (∏ i ∈ B, geometricJetWeight v0 theta x i) ≤
      R ^ B.card * (∏ i ∈ B, x i) := by
    calc
      _ ≤ ∏ i ∈ B, (R * x i) := Finset.prod_le_prod₀
        (fun i _ => hjetnonneg i) (fun i _ => hjet i)
      _ = _ := by rw [Finset.prod_mul_distrib, Finset.prod_const]
  have hRle : R ≤ T * L := (div_le_iff₀ hL).mp (le_max_right _ _)
  have hpowers : R ^ B.card ≤ T ^ (m + 1) * L ^ B.card := by
    calc
      R ^ B.card ≤ (T * L) ^ B.card := pow_le_pow_left₀ (le_of_lt hR) hRle _
      _ = T ^ B.card * L ^ B.card := mul_pow _ _ _
      _ ≤ T ^ (m + 1) * L ^ B.card := mul_le_mul_of_nonneg_right
        (pow_le_pow_right₀ hT hbound) (pow_nonneg (le_of_lt hL) _)
  have hprodB : 0 ≤ ∏ i ∈ B, x i := Finset.prod_nonneg fun i _ => le_of_lt (hxpos i)
  calc
    C * (∏ i ∈ B, geometricJetWeight v0 theta x i) ≤
        C * (R ^ B.card * (∏ i ∈ B, x i)) :=
      mul_le_mul_of_nonneg_left hjetprod (le_of_lt hC)
    _ ≤ C * ((T ^ (m + 1) * L ^ B.card) * (∏ i ∈ B, x i)) :=
      mul_le_mul_of_nonneg_left
        (mul_le_mul_of_nonneg_right hpowers hprodB) (le_of_lt hC)
    _ = L ^ A.card * (weightSeparationFactor m C w0 v0 theta *
          (∏ i ∈ B, x i)) := by
      rw [hcard]
      change C * ((T ^ (m + 1) * L ^ B.card) * (∏ i ∈ B, x i)) =
        L ^ B.card * ((C * T ^ (m + 1)) * (∏ i ∈ B, x i))
      ring
    _ < L ^ A.card * (∏ i ∈ A, x i) :=
      mul_lt_mul_of_pos_left hsep (pow_pos hL _)
    _ ≤ _ := hdegprod

def SeparatedWeightGrowth (m : ℕ) (D : ℝ) (x : ℕ → ℝ) : Prop :=
  ∀ i, 0 < i → i ≤ m → D * (∏ j ∈ Finset.range i, x j) < x i

theorem geometric_weight_products_separated
    (m : ℕ) (C w0 v0 theta : ℝ) (x : ℕ → ℝ)
    (hC : 0 < C) (hw0 : 0 < w0) (hv0 : 0 < v0) (htheta : 0 < theta)
    (hx0 : x 0 = 1) (hx : ∀ i, 1 ≤ x i)
    (hgrowth : SeparatedWeightGrowth m (weightSeparationFactor m C w0 v0 theta) x)
    (A B : Finset ℕ) (hcard : A.card = B.card)
    (hA : A ⊆ Finset.range (m + 1)) (hB : B ⊆ Finset.range (m + 1))
    (i : ℕ) (hi : 0 < i) (hiA : i ∈ A) (hiB : i ∉ B)
    (hbelow : ∀ j ∈ B \ A, j < i) :
    C * (∏ j ∈ B, geometricJetWeight v0 theta x j) <
      ∏ j ∈ A, geometricDegreeWeight w0 x j := by
  have hibound : i ≤ m := Nat.le_of_lt_succ (Finset.mem_range.mp (hA hiA))
  have hcardbound : B.card ≤ m + 1 := by
    simpa only [Finset.card_range] using Finset.card_le_card hB
  apply geometric_weight_products_of_normalized m C w0 v0 theta x
    hC hw0 hv0 htheta hx0 hx A B hcard hcardbound
  exact PiExponent.normalized_products_separated x
    (weightSeparationFactor m C w0 v0 theta) hx
    (weightSeparationFactor_pos m C w0 v0 theta hC)
    A B i hiA hiB hbelow (hgrowth i hi hibound)

end
end PiExponentApprox

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/WeightSeparationConstant.lean <==
import Mathlib.Basic.Real.Basic
import Mathlib.Data.Nat.Factorial.Basic
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.NormNum
import Mathlib.Tactic.Positivity

namespace OAI

namespace PiExponentApprox

theorem multiplicity_constant_le_coarse (m k : ℕ) (sigma : ℝ)
    (hsigma : 0 < sigma) (hkm : k ≤ m) :
    2 * (k.factorial : ℝ) * (((m : ℝ) + 2) / sigma) ^ k ≤
      2 * (m.factorial : ℝ) * (1 + ((m : ℝ) + 2) / sigma) ^ m := by
  have hbase : 0 ≤ ((m : ℝ) + 2) / sigma := by positivity
  have hfac : (k.factorial : ℝ) ≤ (m.factorial : ℝ) :=
    Nat.cast_le.mpr (Nat.factorial_le hkm)
  have hpow : (((m : ℝ) + 2) / sigma) ^ k ≤
      (1 + ((m : ℝ) + 2) / sigma) ^ m := by
    calc
      _ ≤ (1 + ((m : ℝ) + 2) / sigma) ^ k :=
        pow_le_pow_left₀ hbase (le_add_of_nonneg_left zero_le_one) k
      _ ≤ _ := pow_le_pow_right₀ (le_add_of_nonneg_right hbase) hkm
  exact mul_le_mul
    (mul_le_mul_of_nonneg_left hfac (by norm_num)) hpow
    (pow_nonneg hbase _) (by positivity)

theorem dimension_power_le_enlarged (m k : ℕ) (hkm : k ≤ m) :
    (k : ℝ) ^ k ≤ ((m : ℝ) + 2) ^ (m + 2) := by
  have hkle : (k : ℝ) ≤ (m : ℝ) := Nat.cast_le.mpr hkm
  calc
    (k : ℝ) ^ k ≤ ((m : ℝ) + 2) ^ k :=
      pow_le_pow_left₀ (Nat.cast_nonneg k) (by linarith) k
    _ ≤ _ := pow_le_pow_right₀ (by have hm : (0 : ℝ) ≤ m := Nat.cast_nonneg m; linarith)
      (hkm.trans (Nat.le_add_right m 2))

theorem rectangular_multiplicity_constant_le_enlarged (m k : ℕ) (sigma : ℝ)
    (hsigma : 0 < sigma) (hkm : k ≤ m) :
    (k : ℝ) ^ k * (((m : ℝ) + 2) / sigma) ^ k ≤
      2 * ((m : ℝ) + 2) ^ (m + 2) *
        (1 + ((m : ℝ) + 2) / sigma) ^ (m + 2) := by
  have hbase : 0 ≤ ((m : ℝ) + 2) / sigma := by positivity
  have hfactor : (k : ℝ) ^ k ≤ 2 * ((m : ℝ) + 2) ^ (m + 2) :=
    (dimension_power_le_enlarged m k hkm).trans (by
      have h : 0 ≤ ((m : ℝ) + 2) ^ (m + 2) := by positivity
      linarith)
  have hpow : (((m : ℝ) + 2) / sigma) ^ k ≤
      (1 + ((m : ℝ) + 2) / sigma) ^ (m + 2) := by
    calc
      _ ≤ (1 + ((m : ℝ) + 2) / sigma) ^ k :=
        pow_le_pow_left₀ hbase (le_add_of_nonneg_left zero_le_one) k
      _ ≤ _ := pow_le_pow_right₀ (le_add_of_nonneg_right hbase)
        (hkm.trans (Nat.le_add_right m 2))
  exact mul_le_mul hfactor hpow (pow_nonneg hbase _) (by positivity)

theorem multiplicity_constant_le_enlarged (m k : ℕ) (sigma : ℝ)
    (hsigma : 0 < sigma) (hkm : k ≤ m) :
    2 * (k.factorial : ℝ) * (((m : ℝ) + 2) / sigma) ^ k ≤
      2 * ((m : ℝ) + 2) ^ (m + 2) *
        (1 + ((m : ℝ) + 2) / sigma) ^ (m + 2) := by
  have hbase : 0 ≤ ((m : ℝ) + 2) / sigma := by positivity
  have hfac : (k.factorial : ℝ) ≤ ((m : ℝ) + 2) ^ (m + 2) :=
    (by exact_mod_cast Nat.factorial_le_pow k : (k.factorial : ℝ) ≤ (k : ℝ) ^ k).trans
      (dimension_power_le_enlarged m k hkm)
  have hpow : (((m : ℝ) + 2) / sigma) ^ k ≤
      (1 + ((m : ℝ) + 2) / sigma) ^ (m + 2) := by
    calc
      _ ≤ (1 + ((m : ℝ) + 2) / sigma) ^ k :=
        pow_le_pow_left₀ hbase (le_add_of_nonneg_left zero_le_one) k
      _ ≤ _ := pow_le_pow_right₀ (le_add_of_nonneg_right hbase)
        (hkm.trans (Nat.le_add_right m 2))
  exact mul_le_mul (mul_le_mul_of_nonneg_left hfac (by norm_num)) hpow
    (pow_nonneg hbase _) (by positivity)

end PiExponentApprox

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/WeightSeparationProducts.lean <==
import Mathlib.Algebra.BigOperators.Group.Finset.Piecewise
import Mathlib.Algebra.Order.BigOperators.GroupWithZero.Finset
import Mathlib.Basic.Real.Basic

namespace OAI

namespace PiExponent

theorem product_dominance_of_lower_indices
    (x : ℕ → ℝ) (D : ℝ) (hx : ∀ j, 1 ≤ x j) (hD : 0 < D)
    (A B : Finset ℕ) (i : ℕ) (hiA : i ∈ A)
    (hB : ∀ j ∈ B, j < i)
    (hgrowth : D * (∏ j ∈ Finset.range i, x j) < x i) :
    D * (∏ j ∈ B, x j) < ∏ j ∈ A, x j := by
  have hxnonneg : ∀ j, 0 ≤ x j := fun j => le_trans zero_le_one (hx j)
  have hsub : B ⊆ Finset.range i := by
    intro j hj
    exact Finset.mem_range.mpr (hB j hj)
  have hprodB : (∏ j ∈ B, x j) ≤ ∏ j ∈ Finset.range i, x j :=
    Finset.prod_le_prod_of_subset_of_one_le₀ hsub
      (fun j _ => hxnonneg j) (fun j _ _ => hx j)
  have hprodA : x i ≤ ∏ j ∈ A, x j := by
    have hsubA : ({i} : Finset ℕ) ⊆ A := Finset.singleton_subset_iff.mpr hiA
    simpa only [Finset.prod_singleton] using
      (Finset.prod_le_prod_of_subset_of_one_le₀ hsubA
        (fun j _ => hxnonneg j) (fun j _ _ => hx j))
  exact lt_of_lt_of_le
    (lt_of_le_of_lt (mul_le_mul_of_nonneg_left hprodB hD.le) hgrowth) hprodA

theorem normalized_products_separated
    (x : ℕ → ℝ) (D : ℝ) (hx : ∀ j, 1 ≤ x j) (hD : 0 < D)
    (A B : Finset ℕ) (i : ℕ) (hiA : i ∈ A) (hiB : i ∉ B)
    (hB : ∀ j ∈ B \ A, j < i)
    (hgrowth : D * (∏ j ∈ Finset.range i, x j) < x i) :
    D * (∏ j ∈ B, x j) < ∏ j ∈ A, x j := by
  have hdiff : D * (∏ j ∈ B \ A, x j) < ∏ j ∈ A \ B, x j :=
    product_dominance_of_lower_indices x D hx hD (A \ B) (B \ A) i
      (Finset.mem_sdiff.mpr ⟨hiA, hiB⟩) hB hgrowth
  have hcommon : 0 < ∏ j ∈ A ∩ B, x j :=
    Finset.prod_pos (fun j _ => lt_of_lt_of_le zero_lt_one (hx j))
  calc
    D * (∏ j ∈ B, x j)
        = (∏ j ∈ A ∩ B, x j) * (D * (∏ j ∈ B \ A, x j)) := by
            rw [← Finset.prod_inter_mul_prod_sdiff B A x, Finset.inter_comm B A]
            ac_rfl
    _ < (∏ j ∈ A ∩ B, x j) * (∏ j ∈ A \ B, x j) :=
      mul_lt_mul_of_pos_left hdiff hcommon
    _ = ∏ j ∈ A, x j := Finset.prod_inter_mul_prod_sdiff A B x

end PiExponent

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/WeightedAffineParametrization.lean <==
import OAI.NumberTheory.PiExponent.Approximation.WeightedCompactificationGeometry

namespace OAI

noncomputable section

namespace PiExponent.WeightedCompactification

open AlgebraicGeometry CategoryTheory MvPolynomial HomogeneousLocalization
open PiExponentSeshadri.Projective

universe u
variable {R ι σ : Type u} [CommRing R]
attribute [local instance] MvPolynomial.gradedAlgebra

theorem imageEvaluation_gradedImageMap (a : σ → ι →₀ ℕ) (p : MvPolynomial σ R) :
    imageEvaluation (R := R) a (gradedImageMap (R := R) a p) = affineMonomialMap (R := R) a p := by
  have h : (imageEvaluation (R := R) a).comp (gradedImageMap (R := R) a).toRingHom =
      affineMonomialMap (R := R) a := by
    apply MvPolynomial.ringHom_ext
    · intro r
      simp only [RingHom.comp_apply, affineMonomialMap, eval₂Hom_C]
      change (eval₂Hom (RingHom.id (MvPolynomial ι R)) (fun _ : Unit => 1))
        (homogeneousMonomialMap a (C r)) = C r
      simp [homogeneousMonomialMap]
    · intro s
      simp only [RingHom.comp_apply, affineMonomialMap, eval₂Hom_X']
      change imageEvaluation (R := R) a (imageCoordinate (R := R) a s) = monomial (a s) 1
      exact imageEvaluation_coordinate a s
  exact RingHom.congr_fun h p

theorem chartEvaluation_map_coordinate (a : σ → ι →₀ ℕ) (z s : σ) (hz : a z = 0) :
    chartEvaluation (R := R) a z hz
      (Away.map (gradedImageMap (R := R) a) (X z) (chartCoordinate z s)) = monomial (a s) 1 := by
  rw [chartCoordinate, Away.map_mk]
  erw [chartEvaluation_mk]
  rw [imageEvaluation_gradedImageMap]
  simp [affineMonomialMap]

theorem chartEvaluation_comp_awayMap (a : σ → ι →₀ ℕ) (z : σ) (hz : a z = 0) :
    (chartEvaluation (R := R) a z hz).comp (Away.map (gradedImageMap (R := R) a) (X z)) =
      evalAway (affineMonomialMap (R := R) a) (X z)
        (by simp [affineMonomialMap, hz]) := by
  apply RingHom.ext
  intro q
  obtain ⟨n,p,hp,rfl⟩ := Away.mk_surjective (PolyGrade R σ) (poly_X_mem z) q
  change chartEvaluation (R := R) a z hz
    (Away.map (gradedImageMap (R := R) a) (X z) (Away.mk _ (poly_X_mem z) n p hp)) = _
  rw [Away.map_mk (gradedImageMap (R := R) a) (X z) (poly_X_mem z) n p hp]
  erw [chartEvaluation_mk]
  rw [imageEvaluation_gradedImageMap]
  have h := evalAway_mk_clear (affineMonomialMap (R := R) a) (poly_X_mem z)
    (show IsUnit (affineMonomialMap (R := R) a (X z)) from by
      simp [affineMonomialMap, hz]) n p hp
  simpa [affineMonomialMap, hz] using h.symm


theorem affineChartMap_comp_projectiveMonomialMap
    (a : σ → ι →₀ ℕ) (z : σ) (hz : a z = 0)
    (coordinate : ι → σ) (hcoordinate : ∀ i, a (coordinate i) = Finsupp.single i 1) :
    affineChartMap (R := R) a z hz coordinate hcoordinate ≫ projectiveMonomialMap a =
      fromUnitCoordinate (affineMonomialMap (R := R) a) (by decide) (poly_X_mem z)
        (by simp [affineMonomialMap, hz]) := by
  have hchart : affineChartMap (R := R) a z hz coordinate hcoordinate =
      Spec.map (CommRingCat.ofHom (chartEvaluation (R := R) a z hz)) ≫
        Proj.awayι (imageGrade (R := R) a) (imageCoordinate (R := R) a z) (imageCoordinate_mem a z) (by decide) := by
    rfl
  rw [hchart, Category.assoc]
  have hmap := Proj.awayι_comp_map (gradedImageMap (R := R) a)
    (gradedMap_irrelevant_le_map _ (gradedImageMap_surjective a))
    (by decide : 0 < (1 : ℕ)) (X z) (poly_X_mem z)
  change Spec.map (CommRingCat.ofHom (chartEvaluation (R := R) a z hz)) ≫
    (Proj.awayι (imageGrade (R := R) a) ((gradedImageMap (R := R) a) (X z))
      ((gradedImageMap (R := R) a).map_mem (poly_X_mem z)) (by decide) ≫
        Proj.map (gradedImageMap (R := R) a) _) = _
  erw [hmap]
  erw [← Category.assoc, ← Spec.map_comp, ← CommRingCat.ofHom_comp,
    chartEvaluation_comp_awayMap]
  rfl

theorem projective_range_eq_closure_monomial [IsDomain R]
    (a : σ → ι →₀ ℕ) (z : σ) (hz : a z = 0)
    (coordinate : ι → σ) (hcoordinate : ∀ i, a (coordinate i) = Finsupp.single i 1) :
    Set.range (projectiveMonomialMap (R := R) a) =
      closure (Set.range (fromUnitCoordinate (affineMonomialMap (R := R) a) (by decide) (poly_X_mem z)
        (by simp [affineMonomialMap, hz]))) := by
  rw [projective_range_eq_closure_affine a z hz coordinate hcoordinate,
    affineChartMap_comp_projectiveMonomialMap]

end PiExponent.WeightedCompactification

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/WeightedCompactification.lean <==
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveCoordinates
import OAI.NumberTheory.PiExponent.Polynomials.WeightedMonomialImage

namespace OAI

noncomputable section

namespace PiExponent.WeightedCompactification

open MvPolynomial HomogeneousLocalization
open PiExponentSeshadri.Projective
open AlgebraicGeometry CategoryTheory

variable {R ι σ : Type*} [CommRing R]

abbrev constantChart (a : σ → ι →₀ ℕ) (z : σ) :=
  HomogeneousLocalization.Away (imageGrade (R := R) a) (imageCoordinate a z)

def chartEvaluation (a : σ → ι →₀ ℕ) (z : σ) (hz : a z = 0) :
    constantChart (R := R) a z →+* MvPolynomial ι R :=
  evalAway (imageEvaluation a) (imageCoordinate a z)
    (by simp [hz])

@[simp]
theorem chartEvaluation_mk (a : σ → ι →₀ ℕ) (z : σ) (hz : a z = 0)
    (n : ℕ) (p : monomialImage (R := R) a) (hp : p ∈ imageGrade a (n • 1)) :
    chartEvaluation a z hz (Away.mk _ (imageCoordinate_mem a z) n p hp) =
      imageEvaluation a p := by
  have h := evalAway_mk_clear (imageEvaluation a) (imageCoordinate_mem a z)
    (show IsUnit (imageEvaluation a (imageCoordinate a z)) by simp [hz]) n p hp
  simpa [chartEvaluation, hz] using h

theorem chartEvaluation_injective (a : σ → ι →₀ ℕ) (z : σ) (hz : a z = 0) :
    Function.Injective (chartEvaluation (R := R) a z hz) := by
  rw [injective_iff_map_eq_zero]
  intro x hx
  obtain ⟨n, p, hp, rfl⟩ := Away.mk_surjective _ (imageCoordinate_mem a z) x
  rw [chartEvaluation_mk] at hx
  have hpzero := imageEvaluation_homogeneous_eq_zero a hp hx
  subst p
  apply HomogeneousLocalization.val_injective
  simp [Away.val_mk, HomogeneousLocalization.val_zero, Localization.mk_zero]

def affineChartCoordinate (a : σ → ι →₀ ℕ) (z s : σ) : constantChart (R := R) a z :=
  Away.mk _ (imageCoordinate_mem a z) 1 (imageCoordinate a s)
    (by simpa using imageCoordinate_mem (R := R) a s)

@[simp]
theorem chartEvaluation_coordinate (a : σ → ι →₀ ℕ) (z s : σ) (hz : a z = 0) :
    chartEvaluation (R := R) a z hz (affineChartCoordinate a z s) =
      monomial (a s) 1 := by
  rw [affineChartCoordinate, chartEvaluation_mk, imageEvaluation_coordinate]

def imageConstant (a : σ → ι →₀ ℕ) (r : R) : monomialImage (R := R) a :=
  ⟨homogeneousMonomialMap a (C r), ⟨C r, rfl⟩⟩

theorem imageConstant_mem (a : σ → ι →₀ ℕ) (r : R) :
    imageConstant a r ∈ imageGrade a 0 :=
  homogeneousMonomialMap_homogeneous a (isHomogeneous_C σ r)

def affineChartConstant (a : σ → ι →₀ ℕ) (z : σ) (r : R) : constantChart (R := R) a z :=
  Away.mk _ (imageCoordinate_mem a z) 0 (imageConstant a r)
    (show imageConstant a r ∈ imageGrade a (0 • 1) from imageConstant_mem a r)

@[simp]
theorem chartEvaluation_constant (a : σ → ι →₀ ℕ) (z : σ) (hz : a z = 0) (r : R) :
    chartEvaluation a z hz (affineChartConstant a z r) = C r := by
  rw [affineChartConstant, chartEvaluation_mk]
  simp [imageEvaluation, imageConstant, homogeneousMonomialMap]

theorem chartEvaluation_surjective (a : σ → ι →₀ ℕ) (z : σ) (hz : a z = 0)
    (coordinate : ι → σ) (hcoordinate : ∀ i, a (coordinate i) = Finsupp.single i 1) :
    Function.Surjective (chartEvaluation (R := R) a z hz) := by
  intro p
  induction p using MvPolynomial.induction_on with
  | C r => exact ⟨affineChartConstant a z r, chartEvaluation_constant a z hz r⟩
  | add p q hp hq =>
    obtain ⟨x, rfl⟩ := hp
    obtain ⟨y, rfl⟩ := hq
    exact ⟨x + y, map_add _ _ _⟩
  | mul_X p i hp =>
    obtain ⟨x, rfl⟩ := hp
    refine ⟨x * affineChartCoordinate a z (coordinate i), ?_⟩
    rw [map_mul, chartEvaluation_coordinate, hcoordinate]
    rfl

def constantChartEquiv (a : σ → ι →₀ ℕ) (z : σ) (hz : a z = 0)
    (coordinate : ι → σ) (hcoordinate : ∀ i, a (coordinate i) = Finsupp.single i 1) :
    constantChart (R := R) a z ≃+* MvPolynomial ι R :=
  RingEquiv.ofBijective (chartEvaluation a z hz)
    ⟨chartEvaluation_injective a z hz, chartEvaluation_surjective a z hz coordinate hcoordinate⟩

def constantProjectiveChartIso (a : σ → ι →₀ ℕ) (z : σ) (hz : a z = 0)
    (coordinate : ι → σ) (hcoordinate : ∀ i, a (coordinate i) = Finsupp.single i 1) :
    (Proj.basicOpen (imageGrade (R := R) a) (imageCoordinate a z)).toScheme ≅
      Spec (CommRingCat.of (MvPolynomial ι R)) := by
  let e : CommRingCat.of (constantChart (R := R) a z) ≅
      CommRingCat.of (MvPolynomial ι R) :=
    (constantChartEquiv (R := R) a z hz coordinate hcoordinate).toCommRingCatIso
  exact Proj.basicOpenIsoSpec _ _ (imageCoordinate_mem a z) (by decide) ≪≫
    Scheme.Spec.mapIso e.symm.op

def constantChartSectionRingEquiv (a : σ → ι →₀ ℕ) (z : σ) (hz : a z = 0)
    (coordinate : ι → σ) (hcoordinate : ∀ i, a (coordinate i) = Finsupp.single i 1) :
    Γ(Proj (imageGrade (R := R) a), Proj.basicOpen (imageGrade a) (imageCoordinate a z)) ≃+*
      MvPolynomial ι R :=
  ((Proj.basicOpen (imageGrade (R := R) a) (imageCoordinate a z)).topIso.symm ≪≫
    Scheme.Γ.mapIso (constantProjectiveChartIso (R := R) a z hz coordinate hcoordinate).symm.op ≪≫
    Scheme.ΓSpecIso (CommRingCat.of (MvPolynomial ι R))).commRingCatIsoToRingEquiv

abbrev finiteMonomialClosure (S : Finset (ι →₀ ℕ)) :=
  Proj (imageGrade (R := R) (fun s : S => s.1))

def finiteMonomialChartEquiv (S : Finset (ι →₀ ℕ)) (hzero : 0 ∈ S)
    (hcoordinate : ∀ i, Finsupp.single i 1 ∈ S) :
    constantChart (R := R) (fun s : S => s.1) ⟨0, hzero⟩ ≃+* MvPolynomial ι R :=
  constantChartEquiv (R := R) (fun s : S => s.1) ⟨0, hzero⟩ rfl
    (fun i => ⟨Finsupp.single i 1, hcoordinate i⟩) (fun _ => rfl)

def finiteMonomialProjectiveChartIso (S : Finset (ι →₀ ℕ)) (hzero : 0 ∈ S)
    (hcoordinate : ∀ i, Finsupp.single i 1 ∈ S) :
    (Proj.basicOpen (imageGrade (R := R) (fun s : S => s.1))
      (imageCoordinate (fun s : S => s.1) ⟨0, hzero⟩)).toScheme ≅
      Spec (CommRingCat.of (MvPolynomial ι R)) :=
  constantProjectiveChartIso (R := R) (fun s : S => s.1) ⟨0, hzero⟩ rfl
    (fun i => ⟨Finsupp.single i 1, hcoordinate i⟩) (fun _ => rfl)

end PiExponent.WeightedCompactification

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/WeightedCompactificationGeometry.lean <==
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveDenseChart
import OAI.NumberTheory.PiExponent.Geometry.WeightedProjectiveStructure

namespace OAI

noncomputable section

namespace PiExponent.WeightedCompactification

open MvPolynomial AlgebraicGeometry CategoryTheory Topology

universe u
variable {R ι σ : Type u} [CommRing R]

def affineChartMap (a : σ → ι →₀ ℕ) (z : σ) (hz : a z = 0)
    (coordinate : ι → σ) (hcoordinate : ∀ i, a (coordinate i) = Finsupp.single i 1) :
    Spec (CommRingCat.of (MvPolynomial ι R)) ⟶ Proj (imageGrade (R := R) a) :=
  (constantProjectiveChartIso (R := R) a z hz coordinate hcoordinate).inv ≫
    (Proj.basicOpen (imageGrade a) (imageCoordinate a z)).ι

instance affineChartMap_isOpenImmersion (a : σ → ι →₀ ℕ) (z : σ) (hz : a z = 0)
    (coordinate : ι → σ) (hcoordinate : ∀ i, a (coordinate i) = Finsupp.single i 1) :
    IsOpenImmersion (affineChartMap (R := R) a z hz coordinate hcoordinate) := by
  let e := constantProjectiveChartIso (R := R) a z hz coordinate hcoordinate
  have : IsOpenImmersion e.inv := inferInstance
  exact IsOpenImmersion.comp _ _

theorem affineChartMap_range (a : σ → ι →₀ ℕ) (z : σ) (hz : a z = 0)
    (coordinate : ι → σ) (hcoordinate : ∀ i, a (coordinate i) = Finsupp.single i 1) :
    Set.range (affineChartMap (R := R) a z hz coordinate hcoordinate) =
      (Proj.basicOpen (imageGrade (R := R) a) (imageCoordinate a z) : Set (Proj (imageGrade (R := R) a))) := by
  let e := constantProjectiveChartIso (R := R) a z hz coordinate hcoordinate
  ext x
  constructor
  · rintro ⟨y, rfl⟩
    exact (e.inv y).2
  · intro hx
    refine ⟨e.hom ⟨x, hx⟩, ?_⟩
    change ((e.hom ≫ e.inv) ⟨x, hx⟩).1 = x
    simp only [Iso.hom_inv_id]
    rfl

theorem affineChartMap_denseRange [IsDomain R] (a : σ → ι →₀ ℕ) (z : σ) (hz : a z = 0)
    (coordinate : ι → σ) (hcoordinate : ∀ i, a (coordinate i) = Finsupp.single i 1) :
    DenseRange (affineChartMap (R := R) a z hz coordinate hcoordinate) := by
  change Dense (Set.range _)
  rw [affineChartMap_range]
  exact constantChart_dense a z hz

theorem projective_range_eq_closure_affine [IsDomain R]
    (a : σ → ι →₀ ℕ) (z : σ) (hz : a z = 0)
    (coordinate : ι → σ) (hcoordinate : ∀ i, a (coordinate i) = Finsupp.single i 1) :
    Set.range (projectiveMonomialMap (R := R) a) =
      closure (Set.range (affineChartMap a z hz coordinate hcoordinate ≫ projectiveMonomialMap a)) := by
  change Set.range (projectiveMonomialMap (R := R) a) =
    closure (Set.range ((projectiveMonomialMap (R := R) a) ∘
      (affineChartMap (R := R) a z hz coordinate hcoordinate)))
  rw [Set.range_comp]
  rw [(projectiveMonomialMap (R := R) a).isClosedEmbedding.closure_image_eq,
    (affineChartMap_denseRange a z hz coordinate hcoordinate).closure_range]
  simp

end PiExponent.WeightedCompactification

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/WeightedCompactificationImmersion.lean <==
import Mathlib.AlgebraicGeometry.ProjectiveSpectrum.Functor
import Mathlib.AlgebraicGeometry.Morphisms.ClosedImmersion
import OAI.NumberTheory.PiExponent.Approximation.WeightedCompactification
import OAI.NumberTheory.PiExponent.Polynomials.SurjectiveGradedMap

namespace OAI

noncomputable section

namespace PiExponent.WeightedCompactification

open MvPolynomial HomogeneousLocalization
open PiExponentSeshadri.Projective
open AlgebraicGeometry CategoryTheory
open scoped HomogeneousIdeal

universe u
variable {R ι σ : Type u} [CommRing R]

attribute [local instance] MvPolynomial.gradedAlgebra

abbrev projectiveMonomialMap (a : σ → ι →₀ ℕ) :
    Proj (imageGrade (R := R) a) ⟶ Proj (homogeneousSubmodule σ R) :=
  Proj.map (gradedImageMap a) (gradedMap_irrelevant_le_map _ (gradedImageMap_surjective a))

@[simp]
theorem projectiveMonomialMap_preimage (a : σ → ι →₀ ℕ) (s : σ) :
    projectiveMonomialMap (R := R) a ⁻¹ᵁ Proj.basicOpen (homogeneousSubmodule σ R) (X s) =
      Proj.basicOpen (imageGrade a) (imageCoordinate a s) := rfl


theorem projectiveMonomialMap_restrict (a : σ → ι →₀ ℕ) (s : σ) :
    projectiveMonomialMap (R := R) a ∣_ Proj.basicOpen (homogeneousSubmodule σ R) (X s) =
      (Proj.basicOpenIsoSpec (imageGrade (R := R) a) ((gradedImageMap a) (X s))
        ((gradedImageMap a).map_mem (isHomogeneous_X R s)) (by decide)).hom ≫
        Spec.map (CommRingCat.ofHom (Away.map (gradedImageMap (R := R) a) (X s))) ≫
          (Proj.basicOpenIsoSpec _ _ (isHomogeneous_X R s) (by decide)).inv := by
  let e := Proj.basicOpenIsoSpec (imageGrade (R := R) a) ((gradedImageMap a) (X s))
    ((gradedImageMap a).map_mem (isHomogeneous_X R s)) (by decide)
  apply (cancel_epi e.inv).1
  apply (cancel_mono (Proj.basicOpen (homogeneousSubmodule σ R) (X s)).ι).1
  have h := Proj.awayι_comp_map (gradedImageMap (R := R) a)
    (gradedMap_irrelevant_le_map _ (gradedImageMap_surjective a))
    (by decide : 0 < (1 : ℕ)) (X s) (isHomogeneous_X R s)
  simp only [Category.assoc, e, Iso.inv_hom_id_assoc]
  erw [Category.assoc, morphismRestrict_ι]
  simpa only [Proj.awayι, Category.assoc, projectiveMonomialMap,
    Proj.map_preimage_basicOpen] using h

instance projectiveMonomialMap_isClosedImmersion (a : σ → ι →₀ ℕ) :
    IsClosedImmersion (projectiveMonomialMap (R := R) a) := by
  apply IsZariskiLocalAtTarget.of_iSup_eq_top
    (fun s : σ => Proj.basicOpen (homogeneousSubmodule σ R) (X s)) (standardChart_cover)
  intro s
  rw [projectiveMonomialMap_restrict]
  have : IsClosedImmersion
      (Spec.map (CommRingCat.ofHom (Away.map (gradedImageMap (R := R) a) (X s)))) :=
    IsClosedImmersion.spec_of_surjective _
      (homogeneousAway_map_surjective (gradedImageMap a) (gradedImageMap_surjective a)
        (isHomogeneous_X R s))
  let eB := Proj.basicOpenIsoSpec (imageGrade (R := R) a) ((gradedImageMap a) (X s))
    ((gradedImageMap a).map_mem (isHomogeneous_X R s)) (by decide)
  let eA := Proj.basicOpenIsoSpec (homogeneousSubmodule σ R) (X s)
    (isHomogeneous_X R s) (by decide)
  change IsClosedImmersion (eB.hom ≫ _ ≫ eA.inv)
  have : IsClosedImmersion eB.hom := inferInstance
  have : IsClosedImmersion eA.inv := inferInstance
  exact IsClosedImmersion.comp _ _

end PiExponent.WeightedCompactification

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/WeightedFrameDegree.lean <==
import Mathlib.Algebra.MvPolynomial.Nilpotent
import OAI.NumberTheory.PiExponent.Approximation.WeightedSliceDegree
import OAI.NumberTheory.PiExponent.Polynomials.FrameCoefficients

namespace OAI

noncomputable section
namespace PiExponent.WeightedFrameDegree
open AlgebraicGeometry CategoryTheory
open PiExponentSeshadri.Frames
open PiExponent.WeightedSliceDegree
variable {K ι : Type} [Field K]

theorem supportBound_unit_mul (ρ : ι → ℝ) (B : ℝ)
    (u p : MvPolynomial ι K) (hu : IsUnit u) (hp : SupportBound ρ B p) :
    SupportBound ρ B (u * p) := by
  obtain ⟨c, _, rfl⟩ := MvPolynomial.isUnit_iff_eq_C_of_isReduced.mp hu
  simpa only [zero_add] using (supportBound_C ρ c).mul hp

theorem coefficient_supportBound (ρ : ι → ℝ) (B : ℝ)
    {M : (Spec (CommRingCat.of (MvPolynomial ι K))).Modules}
    (E F : M ≅ O (Spec (CommRingCat.of (MvPolynomial ι K))))
    (s : O (Spec (CommRingCat.of (MvPolynomial ι K))) ⟶ M)
    (h : SupportBound ρ B
      ((Scheme.ΓSpecIso (CommRingCat.of (MvPolynomial ι K))).hom (coefficient E s))) :
    SupportBound ρ B
      ((Scheme.ΓSpecIso (CommRingCat.of (MvPolynomial ι K))).hom (coefficient F s)) := by
  rw [coefficient_change E F, map_mul]
  apply supportBound_unit_mul ρ B _ _ ?_ h
  exact (frameChange E F).isUnit.map
    (Scheme.ΓSpecIso (CommRingCat.of (MvPolynomial ι K))).hom.hom

end PiExponent.WeightedFrameDegree
end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/WeightedGeometryScale.lean <==
import OAI.NumberTheory.PiExponent.Polynomials.SimplexCounting
import OAI.NumberTheory.PiExponent.Polynomials.SimplexRationalWeights

namespace OAI

noncomputable section
open scoped BigOperators
namespace PiExponent.WeightedGeometryScale

theorem exists_power_scale {n : ℕ} (w : Fin n → ℚ) (hw : ∀ i, 0 < w i) :
    ∃ R : ℕ, 0 < R ∧ ∃ e : Fin n → ℕ,
      (∀ i, 0 < e i) ∧ ∀ i, w i * (e i : ℚ) = R := by
  obtain ⟨R,hR,e,he,heq⟩ := positive_rational_weights_common_denominator
    (fun i => (w i)⁻¹) (fun i => inv_pos.mpr (hw i))
  refine ⟨R,hR,e,he,fun i => ?_⟩
  have hi : (w i)⁻¹ = (e i : ℚ) / (R : ℚ) := by
    apply Rat.cast_injective (α := ℝ)
    simpa only [Rat.cast_inv, Rat.cast_div, Rat.cast_natCast] using heq i
  have hR' : (R : ℚ) ≠ 0 := by exact_mod_cast hR.ne'
  have hwi : w i ≠ 0 := (hw i).ne'
  have hi' := (eq_div_iff hR').mp hi
  rw [← hi']
  field_simp

theorem exists_common_scale {n : ℕ} (w v : Fin n → ℚ)
    (hw : ∀ i, 0 < w i) (hv : ∀ i, 0 < v i) :
    ∃ R : ℕ, 0 < R ∧ ∃ e t : Fin n → ℕ,
      (∀ i, 0 < e i) ∧ (∀ i, 0 < t i) ∧
      (∀ i, w i * (e i : ℚ) = R) ∧
      (∀ i, v i * (t i : ℚ) = R) := by
  obtain ⟨A,hA,e,he,heq⟩ := exists_power_scale w hw
  obtain ⟨B,hB,t,ht,htq⟩ := exists_power_scale v hv
  refine ⟨A*B,Nat.mul_pos hA hB,fun i => e i * B,fun i => t i * A,
    fun i => Nat.mul_pos (he i) hB,fun i => Nat.mul_pos (ht i) hA,?_,?_⟩
  · intro i
    push_cast
    rw [← mul_assoc, heq]
  · intro i
    push_cast
    rw [← mul_assoc, htq, mul_comm]

def monomials {n : ℕ} (w : Fin n → ℚ) (R : ℚ) : Finset (Fin n →₀ ℕ) :=
  (realWeightedSimplex (fun i => (w i : ℝ)) (R : ℝ)).image Finsupp.equivFunOnFinite.symm

@[simp] theorem mem_monomials {n : ℕ} (w : Fin n → ℚ) (hw : ∀ i, 0 < w i)
    (R : ℚ) (a : Fin n →₀ ℕ) :
    a ∈ monomials w R ↔ (∑ i, w i * (a i : ℚ)) ≤ R := by
  classical
  rw [monomials, Finset.mem_image]
  constructor
  · rintro ⟨b,hb,rfl⟩
    have h := (mem_realWeightedSimplex (fun i => by exact_mod_cast hw i)).mp hb
    exact_mod_cast h
  · intro ha
    refine ⟨fun i => a i,?_,Finsupp.equivFunOnFinite_symm_coe a⟩
    apply (mem_realWeightedSimplex (fun i => by exact_mod_cast hw i)).mpr
    exact_mod_cast ha

theorem zero_mem_monomials {n : ℕ} (w : Fin n → ℚ) (hw : ∀ i, 0 < w i)
    (R : ℚ) (hR : 0 ≤ R) : (0 : Fin n →₀ ℕ) ∈ monomials w R := by
  rw [mem_monomials w hw]
  simpa using hR

theorem pure_mem_monomials {n : ℕ} (w : Fin n → ℚ) (hw : ∀ i, 0 < w i)
    (R : ℚ) (e : Fin n → ℕ) (he : ∀ i, w i * (e i : ℚ) = R) (i : Fin n) :
    Finsupp.single i (e i) ∈ monomials w R := by
  classical
  rw [mem_monomials w hw]
  simpa [Finsupp.single_apply] using (he i).le

theorem coordinate_mem_monomials {n : ℕ} (w : Fin n → ℚ) (hw : ∀ i, 0 < w i)
    (R : ℚ) (e : Fin n → ℕ) (hepos : ∀ i, 0 < e i)
    (he : ∀ i, w i * (e i : ℚ) = R) (i : Fin n) :
    Finsupp.single i 1 ∈ monomials w R := by
  classical
  rw [mem_monomials w hw]
  have hi : (1 : ℚ) ≤ e i := by exact_mod_cast hepos i
  have h := mul_le_mul_of_nonneg_left hi (hw i).le
  simpa [Finsupp.single_apply, he] using h

theorem exists_log_cutoff {m : ℕ} (v : Fin (m+1) → ℚ) (hv0 : 0 < v 0) :
    ∃ T : Fin m → ℕ, ∀ i, v i.succ < (T i : ℚ) * v 0 := by
  have h (i : Fin m) : ∃ T : ℕ, v i.succ < (T : ℚ) * v 0 := by
    obtain ⟨T,hT⟩ := exists_nat_gt (v i.succ / v 0)
    exact ⟨T,(div_lt_iff₀ hv0).mp hT⟩
  exact Classical.axiom_of_choice h

structure Scale {n : ℕ} (w v : Fin n → ℚ) where
  radius : ℕ
  radius_pos : 0 < radius
  degreePowers : Fin n → ℕ
  jetPowers : Fin n → ℕ
  degreePowers_pos : ∀ i, 0 < degreePowers i
  jetPowers_pos : ∀ i, 0 < jetPowers i
  degreePowers_eq : ∀ i, w i * (degreePowers i : ℚ) = radius
  jetPowers_eq : ∀ i, v i * (jetPowers i : ℚ) = radius

def chooseScale {n : ℕ} (w v : Fin n → ℚ)
    (hw : ∀ i, 0 < w i) (hv : ∀ i, 0 < v i) : Scale w v := by
  apply Classical.choice
  obtain ⟨R,hR,e,t,he,ht,heq,htq⟩ := exists_common_scale w v hw hv
  exact ⟨⟨R,hR,e,t,he,ht,heq,htq⟩⟩

namespace Scale
variable {n : ℕ} {w v : Fin n → ℚ} (s : Scale w v)

abbrev Index := ↥(monomials w s.radius)

def exponents (i : s.Index) : Fin n →₀ ℕ := i.val

def constantIndex (hw : ∀ i, 0 < w i) : s.Index :=
  ⟨0,zero_mem_monomials w hw s.radius (by exact_mod_cast s.radius_pos.le)⟩

def coordinateIndex (hw : ∀ i, 0 < w i) (i : Fin n) : s.Index :=
  ⟨Finsupp.single i 1,coordinate_mem_monomials w hw s.radius s.degreePowers
    s.degreePowers_pos s.degreePowers_eq i⟩

def pureIndex (hw : ∀ i, 0 < w i) (i : Fin n) : s.Index :=
  ⟨Finsupp.single i (s.degreePowers i),pure_mem_monomials w hw s.radius
    s.degreePowers s.degreePowers_eq i⟩

@[simp] theorem exponents_constant (hw : ∀ i, 0 < w i) :
    s.exponents (s.constantIndex hw) = 0 := rfl

@[simp] theorem exponents_coordinate (hw : ∀ i, 0 < w i) (i : Fin n) :
    s.exponents (s.coordinateIndex hw i) = Finsupp.single i 1 := rfl

@[simp] theorem exponents_pure (hw : ∀ i, 0 < w i) (i : Fin n) :
    s.exponents (s.pureIndex hw i) = Finsupp.single i (s.degreePowers i) := rfl

theorem budget (hw : ∀ i, 0 < w i) (i : s.Index) :
    (∑ j, w j * (s.exponents i j : ℚ)) ≤ s.radius :=
  (mem_monomials w hw s.radius i.val).mp i.property

end Scale

end PiExponent.WeightedGeometryScale

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/WeightedGlobalSectionBound.lean <==
import OAI.NumberTheory.PiExponent.Approximation.WeightedPullbackDegree
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveCoefficientBound
import OAI.NumberTheory.PiExponent.Polynomials.WeightedHomogeneousSubstitution

namespace OAI

noncomputable section
namespace PiExponent.WeightedGlobalSectionBound
open AlgebraicGeometry CategoryTheory
open PiExponentSeshadri.Geometry
open PiExponent.WeightedCompactification PiExponent.WeightedSliceDegree
open PiExponent.AffineJetCoefficientInterface PiExponent.ProjectiveCoefficientBound
variable {K ι σ : Type} [Field K] [Fintype σ]
attribute [local irreducible] Frame Sections AffineJetCoefficientInterface.coefficient
  LineBundle.pullback EventualBound ProjectiveO1.lineBundle
  WeightedCompactification.affineChartMap
  AdmissibleBlowupGeometry.affineChart AdmissibleBlowupGeometry.hyperplane

theorem eventual_supportBound (a : σ → ι →₀ ℕ) (z : σ) (hz : a z = 0)
    (coordinate : ι → σ) (hcoordinate : ∀ i, a (coordinate i) = Finsupp.single i 1)
    (ρ : ι → ℝ) (B : ℝ) (ha : ∀ j, Finsupp.weight ρ (a j) ≤ B) :
    EventualBound (affineChartMap (R := K) a z hz coordinate hcoordinate)
      (lineBundle (R := K) a) ρ B := by
  let : Nonempty σ := ⟨z⟩
  apply eventual_of_homogeneous (X := Proj (imageGrade (R := K) a))
    (K := K) (ι := ι) (σ := σ) (projectiveMonomialMap (R := K) a)
    (affineChartMap (R := K) a z hz coordinate hcoordinate) ρ B
  intro n e t p hp
  exact WeightedPullbackDegree.pullback_supportBound (K := K) (ι := ι) (σ := σ)
    a z hz coordinate hcoordinate ρ B ha n e t p (hp z)

theorem eventual_admissible_supportBound {ν Λ D : ℝ} (d : AdmissibleParameters ν Λ D) :
    EventualBound (AdmissibleBlowupGeometry.affineChart d) (AdmissibleBlowupGeometry.hyperplane d)
      (fun i => (d.curveDegreeWeights i : ℝ)) (AdmissibleBlowupGeometry.scale d).radius := by
  unfold AdmissibleBlowupGeometry.affineChart AdmissibleBlowupGeometry.hyperplane
  exact eventual_supportBound (K := ℂ) (ι := Fin (d.m+1))
    (σ := AdmissibleBlowupGeometry.Index d) (AdmissibleBlowupGeometry.exponents d)
    (AdmissibleBlowupGeometry.constantIndex d)
    ((AdmissibleBlowupGeometry.scale d).exponents_constant d.curveDegreeWeights_pos)
    (AdmissibleBlowupGeometry.coordinateIndex d)
    ((AdmissibleBlowupGeometry.scale d).exponents_coordinate d.curveDegreeWeights_pos)
    (fun i => (d.curveDegreeWeights i : ℝ)) (AdmissibleBlowupGeometry.scale d).radius
    (WeightedHomogeneousSubstitution.admissible_exponent_budget d)

end PiExponent.WeightedGlobalSectionBound
end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/WeightedPullbackDegree.lean <==
import OAI.NumberTheory.PiExponent.Approximation.WeightedFrameDegree
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveIntrinsicCoefficientLaw
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveSectionInterface
import OAI.NumberTheory.PiExponent.Jets.AffineJetCoefficientFrame
import OAI.NumberTheory.PiExponent.Jets.AffineJetCoefficientInterface
import OAI.NumberTheory.PiExponent.Polynomials.GlobalPolynomialWeightedBound
import OAI.NumberTheory.PiExponent.Polynomials.WeightedHomogeneousSubstitution

namespace OAI

noncomputable section
namespace PiExponent.WeightedPullbackDegree
open AlgebraicGeometry CategoryTheory
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames PiExponentSeshadri.Projective
open PiExponent.WeightedCompactification PiExponent.WeightedSliceDegree
open PiExponent.AffineJetPolynomial PiExponent.AffineJetCoefficientFrame
open PiExponent.AffineJetCoefficientInterface
variable {K ι σ : Type} [Field K]
attribute [local irreducible] Frame Sections AffineJetCoefficientInterface.coefficient
  WeightedCompactification.affineChartMap
  AdmissibleBlowupGeometry.affineChart AdmissibleBlowupGeometry.hyperplane
  ProjectiveO1.lineBundle ProjectiveO1.coordinateSection ProjectiveO1.scalars
  ProjectiveO1.coordinateCocycle PiExponentSeshadri.Projective.sectionsMorphism
  PiExponentSeshadri.Projective.CoordinateAtlas.morphism PiExponentSeshadri.Projective.atlasOfFramedSections
  ProjectiveO1.globalSectionChartPolynomial
  ProjectiveIntrinsicCoefficientLaw.CoordinateData.polynomial
  ProjectiveIntrinsicCoefficientLaw.CoordinateData.frame
  ProjectiveIntrinsicCoefficientLaw.CoordinateData.ringEquiv

theorem pullback_supportBound (a : σ → ι →₀ ℕ) (z : σ) (hz : a z = 0)
    (coordinate : ι → σ) (hcoordinate : ∀ i, a (coordinate i) = Finsupp.single i 1)
    (ρ : ι → ℝ) (B : ℝ) (ha : ∀ j, Finsupp.weight ρ (a j) ≤ B) (n : ℕ)
    (e : Frame (affineChartMap (R := K) a z hz coordinate hcoordinate)
      (lineBundle (R := K) a))
    (s : Sections (ProjectiveO1.lineBundle (R := K) (σ := σ)) n)
    (p : MvPolynomial.homogeneousSubmodule σ K n)
    (hp : dehomogenize z p.val = ProjectiveO1.globalSectionChartPolynomial (R := K) (σ := σ) n z
      (ProjectiveSectionInterface.sectionHom (ProjectiveO1.lineBundle (R := K) (σ := σ)) n s)) :
    SupportBound ρ ((n : ℝ) * B)
      (AffineJetCoefficientInterface.coefficient (affineChartMap (R := K) a z hz coordinate hcoordinate)
        (lineBundle (R := K) a) n e
        (ProjectiveSectionInterface.pullback (ProjectiveO1.lineBundle (R := K) (σ := σ))
          (projectiveMonomialMap (R := K) a) n s)) := by
  let D := ProjectiveIntrinsicCoefficientLaw.intrinsicData (R := K) (σ := σ)
  let ev : MvPolynomial (ChartVariables z) K →+* MvPolynomial ι K :=
    (MvPolynomial.aeval (R := K) (fun j : ChartVariables z =>
      MvPolynomial.monomial (a j.val) (1 : K))).toRingHom
  have hbound : SupportBound ρ ((n : ℝ) * B) (ev (D.polynomial n z (ProjectiveSectionInterface.sectionHom
      (ProjectiveO1.lineBundle (R := K) (σ := σ)) n s))) := by
    dsimp only [D]
    rw [ProjectiveIntrinsicCoefficientLaw.intrinsic_polynomial]
    rw [← hp]
    change SupportBound ρ ((n : ℝ) * B)
      (MvPolynomial.aeval (fun j : ChartVariables z =>
        MvPolynomial.monomial (a j.val) (1 : K)) (dehomogenize z p.val))
    rw [WeightedHomogeneousSubstitution.dehomogenize_substitution a z hz]
    exact WeightedHomogeneousSubstitution.supportBound_substitution ρ B a ha n p
  exact GlobalPolynomialWeightedBound.coefficient_bound
    (X := Proj (imageGrade (R := K) a)) (Y := D.scheme) (K := K) (ι := ι)
    (B := MvPolynomial (ChartVariables z) K)
    (ProjectiveIntrinsicCoefficientLaw.intrinsicBundle (R := K) (σ := σ))
    (projectiveMonomialMap (R := K) a)
    (affineChartMap (R := K) a z hz coordinate hcoordinate)
    (D.chartOpen z) (WeightedChartRingEvaluation.chartFactor (R := K) a z hz coordinate hcoordinate)
    (WeightedChartRingEvaluation.chartFactor_comp (R := K) a z hz coordinate hcoordinate) n
    (D.frame n z) (D.ringEquiv z) (D.polynomial n z)
    (ProjectiveIntrinsicCoefficientLaw.intrinsic_law (R := K) n z) ev
    (by
      intro q
      dsimp only [D]
      rw [ProjectiveIntrinsicCoefficientLaw.intrinsic_ringEquiv]
      exact WeightedChartRingEvaluation.chartFactor_pullback (R := K) a z hz coordinate hcoordinate q)
    ρ ((n : ℝ) * B) e s hbound

end PiExponent.WeightedPullbackDegree
end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/WeightedSectionOrder.lean <==
import OAI.NumberTheory.PiExponent.Geometry.WeightedLocalSheaf
import OAI.NumberTheory.PiExponent.LocalAlgebra.LocalSectionOrder
import OAI.NumberTheory.PiExponent.Polynomials.WeightedMonomialPole

namespace OAI

noncomputable section
open CategoryTheory AlgebraicGeometry
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
open PiExponent.WeightedLocalSheaf PiExponent.WeightedLocalLattice
open PiExponent.LocalSectionOrder PiExponent.CurveLocalOrder
open scoped BigOperators

namespace PiExponent.WeightedSectionOrder


theorem coefficient_tilde_end {A : Type} [CommRing A] (f : A →ₗ[A] A) :
    (Scheme.ΓSpecIso (CommRingCat.of A)).hom
      (endValue (tildeSelf.inv ≫
        (tilde.functor (CommRingCat.of A)).map (ModuleCat.ofHom f) ≫ tildeSelf.hom)) = f 1 := by
  have h := ConcreteCategory.congr_hom
    (tilde.toOpen_map_app (R := CommRingCat.of A) (ModuleCat.ofHom f) ⊤) (1 : A)
  change ((tilde.functor (CommRingCat.of A)).map (ModuleCat.ofHom f)).app ⊤
    ((Scheme.ΓSpecIso (CommRingCat.of A)).inv 1) =
      (Scheme.ΓSpecIso (CommRingCat.of A)).inv (f 1) at h
  rw [map_one] at h
  change (Scheme.ΓSpecIso (CommRingCat.of A)).hom
    (((tilde.functor (CommRingCat.of A)).map (ModuleCat.ofHom f)).app ⊤ (1 : Γ(Spec (CommRingCat.of A), ⊤))) = f 1
  rw [h]
  simp

variable {A K : Type} {ι : Type*} [CommRing A] [IsDomain A]
  [Field K] [Algebra A K] [IsFractionRing A K]

def coordinateBasis (y : ι → K) (s : Finset ι) (a : ι) (ha : a ∈ s)
    (hya : y a ≠ 0) (hspan : generatedLattice A y s = Submodule.span A {y a}) :
    A ≃ₗ[A] generatedLattice A y s :=
  LinearEquiv.ofBijective (generatedSectionMap y s a ha)
    (generatedSectionMap_bijective_of_span y s a ha hya hspan)

def coordinateFrame (y : ι → K) (s : Finset ι) (a : ι) (ha : a ∈ s)
    (hya : y a ≠ 0) (hspan : generatedLattice A y s = Submodule.span A {y a}) :
    generatedSheaf (A := A) y s ≅ O (Spec (CommRingCat.of A)) :=
  (tilde.functor (CommRingCat.of A)).mapIso
    (coordinateBasis y s a ha hya hspan).symm.toModuleIso ≪≫ tildeSelf

theorem coordinate_coefficient (y : ι → K) (s : Finset ι) (a : ι) (ha : a ∈ s)
    (hya : y a ≠ 0) (hspan : generatedLattice A y s = Submodule.span A {y a})
    (b : ι) (hb : b ∈ s) :
    localCoefficient (coordinateFrame y s a ha hya hspan) (generatedSection y s b hb) =
      (coordinateBasis y s a ha hya hspan).symm
        ⟨y b, Submodule.subset_span ⟨b, hb, rfl⟩⟩ := by
  unfold localCoefficient coefficient coordinateFrame generatedSection
  erw [Iso.trans_hom, Functor.mapIso_hom, Category.assoc, ← Functor.map_comp_assoc]
  have h := coefficient_tilde_end
    ((coordinateBasis y s a ha hya hspan).symm.toLinearMap.comp
      (generatedSectionMap y s b hb))
  simp only [LinearMap.comp_apply] at h
  simp [generatedSectionMap] at h
  exact h

theorem coordinate_coefficient_image (y : ι → K) (s : Finset ι) (a : ι) (ha : a ∈ s)
    (hya : y a ≠ 0) (hspan : generatedLattice A y s = Submodule.span A {y a})
    (b : ι) (hb : b ∈ s) :
    algebraMap A K (localCoefficient (coordinateFrame y s a ha hya hspan)
      (generatedSection y s b hb)) = y b / y a := by
  rw [coordinate_coefficient, eq_div_iff hya]
  have h := (coordinateBasis y s a ha hya hspan).apply_symm_apply
    ⟨y b, Submodule.subset_span ⟨b, hb, rfl⟩⟩
  have hh := congrArg (fun z : generatedLattice A y s => (z : K)) h
  change (coordinateBasis y s a ha hya hspan).symm
    ⟨y b, Submodule.subset_span ⟨b, hb, rfl⟩⟩ • y a = y b at hh
  simpa only [Algebra.smul_def] using hh

theorem coordinate_coefficient_ne_zero (y : ι → K) (s : Finset ι) (a : ι) (ha : a ∈ s)
    (hya : y a ≠ 0) (hspan : generatedLattice A y s = Submodule.span A {y a})
    (b : ι) (hb : b ∈ s) (hyb : y b ≠ 0) :
    localCoefficient (coordinateFrame y s a ha hya hspan) (generatedSection y s b hb) ≠ 0 := by
  intro h
  have hr := coordinate_coefficient_image y s a ha hya hspan b hb
  rw [h, map_zero] at hr
  exact div_ne_zero hyb hya hr.symm

def sectionZeroEuler [Algebra ℂ A]
    {M : (Spec (CommRingCat.of A)).Modules}
    (e : M ≅ O (Spec (CommRingCat.of A))) (t : O (Spec (CommRingCat.of A)) ⟶ M)
    (d : ℕ) : ℤ :=
  eulerCharacteristic (CurveZeroEuler.algebraStructureMap
    (A ⧸ Ideal.span {localCoefficient e t})) d (structureSheaf (zeroScheme e t))

theorem coordinate_zero_euler_eq_order_difference
    [IsDiscreteValuationRing A] [Algebra ℂ A]
    [Algebra.IsIntegral ℂ (IsLocalRing.ResidueField A)]
    (y : ι → K) (s : Finset ι) (a : ι) (ha : a ∈ s)
    (hya : y a ≠ 0) (hspan : generatedLattice A y s = Submodule.span A {y a})
    (b : ι) (hb : b ∈ s) (hyb : y b ≠ 0) (d : ℕ) :
    sectionZeroEuler (A := A) (coordinateFrame y s a ha hya hspan)
      (generatedSection y s b hb) d =
      WeightedPolynomialPole.coordinateOrder (fractionAddValuation A K) (y b) -
        WeightedPolynomialPole.coordinateOrder (fractionAddValuation A K) (y a) := by
  let c := localCoefficient (coordinateFrame y s a ha hya hspan) (generatedSection y s b hb)
  have hc : c ≠ 0 := coordinate_coefficient_ne_zero y s a ha hya hspan b hb hyb
  change eulerCharacteristic (CurveZeroEuler.algebraStructureMap (A ⧸ Ideal.span {c})) d
    (structureSheaf (Spec (CommRingCat.of (A ⧸ Ideal.span {c})))) = _
  rw [CurveZeroEuler.principal_zero_euler_eq_order hc]
  have hi := integerOrder_field_image_eq_length (K := K) hc
  have hu : Units.mk0 (algebraMap A K c)
      ((map_ne_zero_iff _ (IsFractionRing.injective A K)).mpr hc) =
      Units.mk0 (y b) hyb / Units.mk0 (y a) hya := by
    apply Units.ext
    simp only [Units.val_div_eq_div_val, Units.val_mk0]
    exact coordinate_coefficient_image y s a ha hya hspan b hb
  rw [hu, WeightedCurveDegree.integerOrder_div, length_quotient_span_eq_addVal hc] at hi
  simpa only [WeightedPolynomialPole.coordinateOrder, dite_eq_right hyb, dite_eq_right hya] using hi.symm

theorem exists_constant_section_zero_euler_eq_weighted_pole
    [IsDiscreteValuationRing A] [Algebra ℂ A]
    [Algebra.IsIntegral ℂ (IsLocalRing.ResidueField A)] [Fintype ι] [DecidableEq ι]
    (x : ι → K) (w : ι → ℚ) (hw : ∀ i, 0 < w i) {R : ℚ} (hR : 0 < R)
    (powers : ι → ℕ) (hpowers : ∀ i, w i * (powers i : ℚ) = R)
    (M : Finset (ι → ℕ)) (hzero : 0 ∈ M)
    (hpure : ∀ i, Pi.single i (powers i) ∈ M)
    (hbudget : ∀ a ∈ M, (∑ i, w i * (a i : ℚ)) ≤ R) (d : ℕ) :
    let y : (ι → ℕ) → K := fun a => ∏ i, x i ^ a i
    let t : O (Spec (CommRingCat.of A)) ⟶ generatedSheaf (A := A) y M :=
      generatedSection (A := A) y M 0 hzero
    ∃ e : generatedSheaf (A := A) y M ≅ O (Spec (CommRingCat.of A)),
      t ≠ 0 ∧
      (sectionZeroEuler (A := A) (M := generatedSheaf (A := A) y M) e t d : ℚ) =
      R * WeightedPolynomialPole.coordinatePole (fractionAddValuation A K) x w := by
  dsimp only
  obtain ⟨a, ha, hya, hao, hmin⟩ := WeightedMonomialPole.exists_minimizing_monomial
    (fractionAddValuation A K) x w hw hR powers hpowers M hzero hpure hbudget
  let y : (ι → ℕ) → K := fun b => ∏ i, x i ^ b i
  have hspan : generatedLattice A y M = Submodule.span A {y a} :=
    generatedLattice_eq_span_of_minimum y M a ha hya hmin
  let e := coordinateFrame y M a ha hya hspan
  have hyzero : y 0 ≠ 0 := by simp [y]
  refine ⟨e, (localCoefficient_eq_zero_iff e _).not.mp
    (coordinate_coefficient_ne_zero y M a ha hya hspan 0 hzero hyzero), ?_⟩
  have h := coordinate_zero_euler_eq_order_difference y M a ha hya hspan 0 hzero hyzero d
  have hz : WeightedPolynomialPole.coordinateOrder (fractionAddValuation A K) (y 0) = 0 := by
    simp [y, WeightedPolynomialPole.coordinateOrder]
  rw [hz, zero_sub] at h
  change _ = R * WeightedPolynomialPole.coordinatePole (fractionAddValuation A K) x w
  rw [show e = coordinateFrame y M a ha hya hspan from rfl, h]
  push_cast
  exact neg_eq_iff_eq_neg.mpr (by simpa [y] using hao)

end PiExponent.WeightedSectionOrder

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/WeightedSliceDegree.lean <==
import Mathlib.Basic.Real.Basic
import Mathlib.Algebra.MvPolynomial.Rename
import Mathlib.Data.Finsupp.Weight
import Mathlib.Tactic

namespace OAI

namespace PiExponent.WeightedSliceDegree

open scoped BigOperators Pointwise

variable {C E ι σ : Type*} [Field C] [Field E] [Algebra C E]

def SupportBound (ρ : σ → ℝ) (N : ℝ) (p : MvPolynomial σ E) : Prop :=
  ∀ d ∈ p.support, Finsupp.weight ρ d ≤ N

theorem SupportBound.mono {ρ : σ → ℝ} {M N : ℝ} {p : MvPolynomial σ E}
    (hp : SupportBound ρ M p) (hMN : M ≤ N) : SupportBound ρ N p :=
  fun d hd => (hp d hd).trans hMN

theorem supportBound_zero (ρ : σ → ℝ) (N : ℝ) :
    SupportBound ρ N (0 : MvPolynomial σ E) := by
  intro d hd
  simp at hd

theorem supportBound_C (ρ : σ → ℝ) (c : E) :
    SupportBound ρ 0 (MvPolynomial.C c) := by
  intro d hd
  have he : d = 0 := Finset.mem_singleton.mp (MvPolynomial.support_monomial_subset hd)
  subst d
  simp

theorem supportBound_X (ρ : σ → ℝ) (i : σ) :
    SupportBound ρ (ρ i) (MvPolynomial.X i : MvPolynomial σ E) := by
  classical
  intro d hd
  have he : d = Finsupp.single i 1 := by simpa only [MvPolynomial.support_X, Finset.mem_singleton] using hd
  subst d
  simp [Finsupp.weight_single]

theorem SupportBound.add {ρ : σ → ℝ} {N : ℝ} {p q : MvPolynomial σ E}
    (hp : SupportBound ρ N p) (hq : SupportBound ρ N q) : SupportBound ρ N (p + q) := by
  classical
  intro d hd
  rcases Finset.mem_union.mp (MvPolynomial.support_add hd) with h | h
  · exact hp d h
  · exact hq d h

theorem SupportBound.mul {ρ : σ → ℝ} {M N : ℝ} {p q : MvPolynomial σ E}
    (hp : SupportBound ρ M p) (hq : SupportBound ρ N q) : SupportBound ρ (M + N) (p * q) := by
  classical
  intro d hd
  obtain ⟨a, ha, b, hb, rfl⟩ := Finset.mem_add.mp (MvPolynomial.support_mul p q hd)
  simpa only [map_add] using add_le_add (hp a ha) (hq b hb)

theorem SupportBound.pow {ρ : σ → ℝ} {N : ℝ} {p : MvPolynomial σ E}
    (hp : SupportBound ρ N p) (m : ℕ) : SupportBound ρ ((m : ℝ) * N) (p ^ m) := by
  induction m with
  | zero => simpa only [pow_zero, Nat.cast_zero, zero_mul, MvPolynomial.C_1] using supportBound_C ρ (1 : E)
  | succ m ih =>
    simpa only [pow_succ, Nat.cast_add, Nat.cast_one, add_mul, one_mul] using ih.mul hp

theorem supportBound_prod {α : Type*} (s : Finset α) (ρ : σ → ℝ)
    (p : α → MvPolynomial σ E) (N : α → ℝ)
    (hp : ∀ i ∈ s, SupportBound ρ (N i) (p i)) :
    SupportBound ρ (∑ i ∈ s, N i) (∏ i ∈ s, p i) := by
  classical
  induction s using Finset.induction_on with
  | empty => simpa only [Finset.sum_empty, Finset.prod_empty, MvPolynomial.C_1] using supportBound_C ρ (1 : E)
  | @insert i s hi ih =>
    simp only [Finset.sum_insert hi, Finset.prod_insert hi]
    exact (hp i (Finset.mem_insert_self _ _)).mul (ih (fun j hj => hp j (Finset.mem_insert_of_mem hj)))

theorem supportBound_sum {α : Type*} (s : Finset α) (ρ : σ → ℝ)
    (p : α → MvPolynomial σ E) (N : ℝ)
    (hp : ∀ i ∈ s, SupportBound ρ N (p i)) :
    SupportBound ρ N (∑ i ∈ s, p i) := by
  classical
  induction s using Finset.induction_on with
  | empty => simpa only [Finset.sum_empty] using supportBound_zero ρ N
  | @insert i s hi ih =>
    rw [Finset.sum_insert hi]
    exact (hp i (Finset.mem_insert_self _ _)).add (ih (fun j hj => hp j (Finset.mem_insert_of_mem hj)))

theorem supportBound_aeval_monomial (ρ : ι → ℝ) (κ : σ → ℝ)
    (g : ι → MvPolynomial σ E) (hg : ∀ i, SupportBound κ (ρ i) (g i))
    (d : ι →₀ ℕ) (c : C) :
    SupportBound κ (Finsupp.weight ρ d) (MvPolynomial.aeval g (MvPolynomial.monomial d c)) := by
  classical
  rw [MvPolynomial.aeval_monomial]
  have hC : SupportBound κ 0 (algebraMap C (MvPolynomial σ E) c) :=
    supportBound_C κ (algebraMap C E c)
  have hprod := supportBound_prod d.support κ (fun i => g i ^ d i)
    (fun i => (d i : ℝ) * ρ i) (fun i _ => (hg i).pow (d i))
  have h := hC.mul hprod
  simpa only [zero_add, Finsupp.weight_apply, Finsupp.sum, nsmul_eq_mul, Finsupp.prod] using h

theorem supportBound_aeval (ρ : ι → ℝ) (κ : σ → ℝ)
    (g : ι → MvPolynomial σ E) (hg : ∀ i, SupportBound κ (ρ i) (g i))
    (N : ℝ) (p : MvPolynomial ι C)
    (hp : ∀ d ∈ p.support, Finsupp.weight ρ d ≤ N) :
    SupportBound κ N (MvPolynomial.aeval g p) := by
  classical
  conv_rhs => rw [MvPolynomial.as_sum p, map_sum]
  exact supportBound_sum p.support κ _ N
    (fun d hd => (supportBound_aeval_monomial ρ κ g hg d (p.coeff d)).mono (hp d hd))

noncomputable def sliceMap (A : Finset ι) (b : ι → E) :
    MvPolynomial ι C →ₐ[C] MvPolynomial A E := by
  classical
  exact MvPolynomial.aeval (fun i => if h : i ∈ A then MvPolynomial.X ⟨i, h⟩ else MvPolynomial.C (b i))

@[simp] theorem sliceMap_X_mem (A : Finset ι) (b : ι → E) (i : ι) (hi : i ∈ A) :
    sliceMap (C := C) A b (MvPolynomial.X i) = MvPolynomial.X ⟨i, hi⟩ := by
  classical
  simp [sliceMap, hi]

@[simp] theorem sliceMap_X_notMem (A : Finset ι) (b : ι → E) (i : ι) (hi : i ∉ A) :
    sliceMap (C := C) A b (MvPolynomial.X i) = MvPolynomial.C (b i) := by
  classical
  simp [sliceMap, hi]

@[simp] theorem sliceMap_C (A : Finset ι) (b : ι → E) (c : C) :
    sliceMap A b (MvPolynomial.C c) = MvPolynomial.C (algebraMap C E c) := by
  classical
  simp [sliceMap]

theorem sliceMap_eval (A : Finset ι) (b : ι → E) :
    ((MvPolynomial.aeval (fun i : A => b i)).restrictScalars C).comp (sliceMap A b) =
      MvPolynomial.aeval b := by
  classical
  ext i
  simp only [AlgHom.comp_apply, AlgHom.restrictScalars_apply, MvPolynomial.aeval_X]
  by_cases hi : i ∈ A
  · simp [sliceMap_X_mem A b i hi]
  · simp [sliceMap_X_notMem A b i hi]

theorem supportBound_sliceMap (A : Finset ι) (b : ι → E)
    (ρ : ι → ℝ) (hρ : ∀ i, 0 ≤ ρ i) (N : ℝ) (p : MvPolynomial ι C)
    (hp : ∀ d ∈ p.support, Finsupp.weight ρ d ≤ N) :
    SupportBound (fun i : A => ρ i) N (sliceMap A b p) := by
  classical
  let g : ι → MvPolynomial A E := fun i =>
    if h : i ∈ A then MvPolynomial.X ⟨i, h⟩ else MvPolynomial.C (b i)
  change SupportBound (fun i : A => ρ i) N (MvPolynomial.aeval g p)
  have hg : ∀ i, SupportBound (fun j : A => ρ j) (ρ i) (g i) := by
    intro i
    dsimp only [g]
    split_ifs with hi
    · exact supportBound_X (E := E) (fun j : A => ρ j) ⟨i, hi⟩
    · exact (supportBound_C (fun j : A => ρ j) (b i)).mono (hρ i)
  exact supportBound_aeval ρ (fun i : A => ρ i) g hg N p hp

theorem supportBound_sliceMap_sum (A : Finset ι) (b : ι → E)
    (ρ : ι → ℝ) (hρ : ∀ i, 0 ≤ ρ i) (N : ℝ) (p : MvPolynomial ι C)
    (hp : ∀ d ∈ p.support, (∑ i ∈ d.support, (d i : ℝ) * ρ i) ≤ N) :
    ∀ d ∈ (sliceMap A b p).support,
      (∑ i ∈ d.support, (d i : ℝ) * ρ i) ≤ N := by
  have h := supportBound_sliceMap A b ρ hρ N p (by
    simpa only [Finsupp.weight_apply, Finsupp.sum, nsmul_eq_mul] using hp)
  simpa only [SupportBound, Finsupp.weight_apply, Finsupp.sum, nsmul_eq_mul] using h

theorem supportBound_renameEquiv (e : ι ≃ σ) (ρ : ι → ℝ) (N : ℝ)
    (p : MvPolynomial ι E) (hp : SupportBound ρ N p) :
    SupportBound (fun j => ρ (e.symm j)) N (MvPolynomial.rename e p) := by
  rw [MvPolynomial.rename_eq_aeval]
  apply supportBound_aeval (C := E) ρ (fun j => ρ (e.symm j)) (MvPolynomial.X ∘ e) _ N p hp
  intro i
  simpa only [Function.comp_apply, e.symm_apply_apply] using
    supportBound_X (E := E) (fun j => ρ (e.symm j)) (e i)

noncomputable def enumeratedSliceMap (A : Finset ι) (b : ι → E) :
    MvPolynomial ι C →ₐ[C] MvPolynomial (Fin A.card) E :=
  ((MvPolynomial.rename (R := E) A.equivFin).restrictScalars C).comp (sliceMap A b)

theorem supportBound_enumeratedSliceMap (A : Finset ι) (b : ι → E)
    (ρ : ι → ℝ) (hρ : ∀ i, 0 ≤ ρ i) (N : ℝ) (p : MvPolynomial ι C)
    (hp : ∀ d ∈ p.support, Finsupp.weight ρ d ≤ N) :
    SupportBound (fun j : Fin A.card => ρ (A.equivFin.symm j)) N
      (enumeratedSliceMap A b p) :=
  supportBound_renameEquiv A.equivFin (fun i : A => ρ i) N (sliceMap A b p)
    (supportBound_sliceMap A b ρ hρ N p hp)

theorem supportBound_enumeratedSliceMap_sum (A : Finset ι) (b : ι → E)
    (ρ : ι → ℝ) (hρ : ∀ i, 0 ≤ ρ i) (N : ℝ) (p : MvPolynomial ι C)
    (hp : ∀ d ∈ p.support, (∑ i ∈ d.support, (d i : ℝ) * ρ i) ≤ N) :
    ∀ d ∈ (enumeratedSliceMap A b p).support,
      (∑ j ∈ d.support, (d j : ℝ) * ρ (A.equivFin.symm j)) ≤ N := by
  have h := supportBound_enumeratedSliceMap A b ρ hρ N p (by
    simpa only [Finsupp.weight_apply, Finsupp.sum, nsmul_eq_mul] using hp)
  simpa only [SupportBound, Finsupp.weight_apply, Finsupp.sum, nsmul_eq_mul] using h

theorem enumeratedSliceMap_eval (A : Finset ι) (b : ι → E) :
    ((MvPolynomial.aeval (fun j : Fin A.card => b (A.equivFin.symm j))).restrictScalars C).comp
      (enumeratedSliceMap A b) = MvPolynomial.aeval b := by
  apply AlgHom.ext
  intro p
  change MvPolynomial.aeval (fun j : Fin A.card => b (A.equivFin.symm j))
    (MvPolynomial.rename A.equivFin (sliceMap A b p)) = MvPolynomial.aeval b p
  rw [MvPolynomial.aeval_rename]
  have he : (fun j : Fin A.card => b (A.equivFin.symm j)) ∘ A.equivFin =
      (fun i : A => b i) := by
    funext i
    simp
  rw [he]
  exact AlgHom.congr_fun (sliceMap_eval (C := C) A b) p

end PiExponent.WeightedSliceDegree

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/AmpleCohomologyFinite.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.NoetherianAmpleProjectiveSections
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveFiniteCoordinates

namespace OAI

noncomputable section
namespace PiExponent.AmpleCohomologyFinite
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry PiExponentSeshadri.Projective
attribute [local instance] MvPolynomial.gradedAlgebra
variable {X : Scheme.{0}}

theorem projectiveBase_eq_polynomialProjectiveProjection
    {R σ : Type} [CommRing R] :
    projectiveBase (K := R) (σ := σ) = polynomialProjectiveProjection R σ := by
  rfl

theorem cohomology_finite_of_ample [Nonempty X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (H : LineBundle X) (hH : H.IsAmple)
    (M : X.Modules) [M.IsFinitePresentation] (q : ℕ) :
    letI := Module.compHom (cohomology M q) (baseScalars p)
    FiniteDimensional ℂ (cohomology M q) := by
  classical
  let : IsLocallyNoetherian X := LocallyOfFiniteType.isLocallyNoetherian p
  let : CompactSpace X := QuasiCompact.compactSpace_of_compactSpace p
  let : IsNoetherian X := ⟨⟩
  obtain ⟨d, hd, σ, hσ, s, hs, hclosed⟩ := H.ample_projective_sections_noetherian p hH
  let : Fintype σ := hσ
  have : Nonempty σ := by
    obtain ⟨x⟩ : Nonempty X := inferInstance
    have hx : x ∈ (⨆ i, PiExponentSeshadri.SectionOpens.isoOpen (s i)) := by
      rw [hs]
      trivial
    obtain ⟨i, -⟩ := Opens.mem_iSup.mp hx
    exact ⟨i⟩
  let k : ℂ →+* Γ(X, ⊤) := baseScalars p
  let i : X ⟶ ProjectiveO1.projectiveSpace ℂ σ := sectionsMorphism k s hs
  have : IsClosedImmersion i := hclosed
  have hover : i ≫ polynomialProjectiveProjection ℂ σ = p := by
    rw [← projectiveBase_eq_polynomialProjectiveProjection]
    exact (sectionsMorphism_over k s hs).trans (toSpec_scalarMap p)
  exact ProjectiveFiniteCoordinates.projectiveOver_cohomology_finite p i hover M q

end PiExponent.AmpleCohomologyFinite

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/AmpleLineCohomology.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.AmpleCohomologyFinite
import OAI.NumberTheory.PiExponent.Cohomology.CartierEulerPair
import OAI.NumberTheory.PiExponent.Cohomology.FiniteLineEuler

namespace OAI

namespace PiExponent.NumericalAmpleness
noncomputable section
open AlgebraicGeometry CategoryTheory
open PiExponentSeshadri.Geometry
variable {X : Scheme.{0}}
theorem line_cohomology_finite_of_ample_all
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (H : LineBundle X) (hH : H.IsAmple) (L : LineBundle X) (q : ℕ) :
    letI := Module.compHom (cohomology L.sheaf q) (baseScalars p)
    FiniteDimensional ℂ (cohomology L.sheaf q) := by
  cases isEmpty_or_nonempty X with
  | inr hX =>
    let := hX
    let := GeometrySupport.LineBundleCoherent.lineBundle_isFinitePresentation L
    exact AmpleCohomologyFinite.cohomology_finite_of_ample p H hH L.sheaf q
  | inl hX =>
    let := hX
    let := Module.compHom (cohomology L.sheaf q) (baseScalars p)
    let M := (Scheme.Modules.pushforward (𝟙 X)).obj L.sheaf
    let := Module.compHom (cohomology M q) (baseScalars p)
    let : FiniteDimensional ℂ (cohomology M q) :=
      PiExponentSeshadri.FiniteSupport.finite_line_pushforward_finiteDimensional (𝟙 X) p L q
    let e := PiExponent.ClosedImmersionSerreTransfer.cohomologyLinearEquiv (𝟙 X) p L.sheaf q
    exact FiniteDimensional.of_surjective e.symm.toLinearMap e.symm.surjective
end
end PiExponent.NumericalAmpleness

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/CartierEulerDifference.lean <==
import OAI.NumberTheory.PiExponent.Approximation.ClosedPushforwardLinear
import OAI.NumberTheory.PiExponent.Geometry.CartierSequence

namespace OAI

namespace PiExponent.NumericalAmpleness

noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits CategoryTheory.Abelian
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames


variable {X : Scheme.{0}}

theorem eulerCharacteristic_eq_pred_of_cohomology_zero
    (p : X ⟶ Spec (CommRingCat.of ℂ)) (M : X.Modules) (d : ℕ)
    (hzero : ∀ z : cohomology M d, z = 0) :
    eulerCharacteristic p d M = eulerCharacteristic p (d-1) M := by
  have : Subsingleton (cohomology M d) :=
    ⟨fun a b => (hzero a).trans (hzero b).symm⟩
  have hdim : cohomologyDimension p M d = 0 := by
    let := Module.compHom (cohomology M d) (baseScalars p)
    exact Module.finrank_zero_of_subsingleton
  cases d with
  | zero => rfl
  | succ d =>
    simp only [Nat.add_sub_cancel, eulerCharacteristic, Finset.sum_range_succ,
      hdim, Nat.cast_zero, mul_zero, add_zero]

theorem cartier_euler_difference
    (p : X ⟶ Spec (CommRingCat.of ℂ))
    (M N : LineBundle X) (φ : M.sheaf ⟶ N.sheaf) [Mono φ]
    (I : X.IdealSheafData)
    (heq : ∀ x : X, ∃ U : X.affineOpens, x ∈ U.1 ∧
      ∃ e : M.sheaf.restrict U.1.ι ≅ O U.1.toScheme,
      ∃ e' : N.sheaf.restrict U.1.ι ≅ O U.1.toScheme,
        I.ideal U = Ideal.span {U.1.topIso.hom
          (endValue (e.inv ≫ (Scheme.Modules.restrictFunctor U.1.ι).map φ ≫ e'.hom))})
    (d : ℕ)
    (hfiniteM : ∀ q ≤ d, letI := Module.compHom (cohomology M.sheaf q) (baseScalars p)
      FiniteDimensional ℂ (cohomology M.sheaf q))
    (hfiniteN : ∀ q ≤ d, letI := Module.compHom (cohomology N.sheaf q) (baseScalars p)
      FiniteDimensional ℂ (cohomology N.sheaf q))
    (hfiniteRestricted : ∀ q ≤ d,
      letI := Module.compHom
        (cohomology ((Scheme.Modules.pullback I.subschemeι).obj N.sheaf) q)
        (baseScalars (I.subschemeι ≫ p))
      FiniteDimensional ℂ (cohomology ((Scheme.Modules.pullback I.subschemeι).obj N.sheaf) q))
    (hzeroM : ∀ z : cohomology M.sheaf (d+1), z = 0)
    (hzeroRestricted : ∀ z : cohomology ((Scheme.Modules.pullback I.subschemeι).obj N.sheaf) d,
      z = 0) :
    eulerCharacteristic p d N.sheaf - eulerCharacteristic p d M.sheaf =
      eulerCharacteristic (I.subschemeι ≫ p) (d-1)
        ((Scheme.Modules.pullback I.subschemeι).obj N.sheaf) := by
  obtain ⟨hz,hS⟩ := PiExponentSeshadri.CartierSequence.exact p M N φ I heq
  have : Subsingleton (cohomology M.sheaf (d+1)) :=
    ⟨fun a b => (hzeroM a).trans (hzeroM b).symm⟩
  have hfinitePushforward (q : ℕ) (hq : q ≤ d) :
      letI := Module.compHom
        (cohomology ((Scheme.Modules.pushforward I.subschemeι).obj
          ((Scheme.Modules.pullback I.subschemeι).obj N.sheaf)) q) (baseScalars p)
      FiniteDimensional ℂ
        (cohomology ((Scheme.Modules.pushforward I.subschemeι).obj
          ((Scheme.Modules.pullback I.subschemeι).obj N.sheaf)) q) := by
    let := Module.compHom
      (cohomology ((Scheme.Modules.pullback I.subschemeι).obj N.sheaf) q)
      (baseScalars (I.subschemeι ≫ p))
    let := Module.compHom
      (cohomology ((Scheme.Modules.pushforward I.subschemeι).obj
        ((Scheme.Modules.pullback I.subschemeι).obj N.sheaf)) q) (baseScalars p)
    have := hfiniteRestricted q hq
    let e := ClosedImmersionSerreTransfer.cohomologyLinearEquiv I.subschemeι p
      ((Scheme.Modules.pullback I.subschemeι).obj N.sheaf) q
    exact FiniteDimensional.of_surjective e.toLinearMap e.surjective
  have hEuler := eulerCharacteristic_add p hS d hfiniteM hfiniteN hfinitePushforward
  change eulerCharacteristic p d N.sheaf = eulerCharacteristic p d M.sheaf +
    eulerCharacteristic p d ((Scheme.Modules.pushforward I.subschemeι).obj
      ((Scheme.Modules.pullback I.subschemeι).obj N.sheaf)) at hEuler
  rw [ClosedImmersionSerreTransfer.euler_pushforward,
    eulerCharacteristic_eq_pred_of_cohomology_zero (I.subschemeι ≫ p)
      ((Scheme.Modules.pullback I.subschemeι).obj N.sheaf) d hzeroRestricted] at hEuler
  exact sub_eq_iff_eq_add.mpr (by simpa only [add_comm] using hEuler)

end
end PiExponent.NumericalAmpleness

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/CartierEulerPair.lean <==
import OAI.NumberTheory.PiExponent.Approximation.LinePowerLaws
import OAI.NumberTheory.PiExponent.Cohomology.CartierMixedEuler

namespace OAI

namespace PiExponent.NumericalAmpleness
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
open PiExponent.SectionZeroIdeal PiExponent.CartierPowerFrames
variable {X : Scheme.{0}}

theorem regular_tensorSection_restriction_shortExact
    (p : X ⟶ Spec (CommRingCat.of ℂ)) (A F : LineBundle X)
    (s : GlobalSections X A.sheaf) [Mono s] :
    ∃ hz : sectionMultiplyLeft A.sheaf F.sheaf s ≫
        PiExponentSeshadri.LineClosedUnit.map (zeroIdeal A s).subschemeι (A.tensor F) = 0,
      (ShortComplex.mk (sectionMultiplyLeft A.sheaf F.sheaf s)
        (PiExponentSeshadri.LineClosedUnit.map (zeroIdeal A s).subschemeι (A.tensor F)) hz).ShortExact := by
  let : Mono (moduleTensorMap s (𝟙 F.sheaf)) := moduleTensorMap_mono s F
  have hm : Mono (sectionMultiplyLeft A.sheaf F.sheaf s) := mono_comp _ _
  refine @PiExponentSeshadri.CartierSequence.exact X p F (A.tensor F)
    (sectionMultiplyLeft A.sheaf F.sheaf s) hm (zeroIdeal A s) ?_
  intro x
  obtain ⟨U, hx, ⟨a⟩, ⟨f⟩⟩ := common_affine_frames A F x
  refine ⟨U, hx, f, tensorFrame A.sheaf F.sheaf U.1 a f, ?_⟩
  exact (zeroIdeal_on_frame A s U a).trans
    (tensor_multiply_ideal A.sheaf F.sheaf s U a f).symm

def tensorSectionComplex (p : X ⟶ Spec (CommRingCat.of ℂ)) (A F : LineBundle X)
    (s : GlobalSections X A.sheaf) [Mono s] : ShortComplex X.Modules :=
  ShortComplex.mk (sectionMultiplyLeft A.sheaf F.sheaf s)
    (PiExponentSeshadri.LineClosedUnit.map (zeroIdeal A s).subschemeι (A.tensor F))
    (regular_tensorSection_restriction_shortExact p A F s).choose

theorem tensorSectionComplex_shortExact (p : X ⟶ Spec (CommRingCat.of ℂ))
    (A F : LineBundle X) (s : GlobalSections X A.sheaf) [Mono s] :
    (tensorSectionComplex p A F s).ShortExact :=
  (regular_tensorSection_restriction_shortExact p A F s).choose_spec

namespace CartierEulerPair

def source (L M : LineBundle X) (n : ℕ) : LineBundle X := (L.pow n).tensor M

def middle (L B M : LineBundle X) (n : ℕ) : LineBundle X :=
  (L.tensor B).tensor (source L M n)

def middleIso (L B M : LineBundle X) (n : ℕ) :
    (middle L B M n).sheaf ≅ (B.tensor (source L M (n+1))).sheaf :=
  moduleTensorIso (moduleTensorComm L.sheaf B.sheaf) (Iso.refl (source L M n).sheaf) ≪≫
    lineTensorAssoc B L (source L M n) ≪≫
    moduleTensorIso (Iso.refl B.sheaf) (lineTensorAssoc L (L.pow n) M).symm

def leftComplex (p : X ⟶ Spec (CommRingCat.of ℂ)) (L B M : LineBundle X)
    (s : GlobalSections X (L.tensor B).sheaf) [Mono s] (n : ℕ) : ShortComplex X.Modules :=
  tensorSectionComplex p (L.tensor B) (source L M n) s

def rightComplex (p : X ⟶ Spec (CommRingCat.of ℂ)) (L B M : LineBundle X)
    (t : GlobalSections X B.sheaf) [Mono t] (n : ℕ) : ShortComplex X.Modules :=
  let T := tensorSectionComplex p B (source L M (n+1)) t
  ShortComplex.mk (T.f ≫ (middleIso L B M n).inv)
    ((middleIso L B M n).hom ≫ T.g) (by
      exact (Category.assoc T.f (middleIso L B M n).inv
        ((middleIso L B M n).hom ≫ T.g)).trans
        ((congrArg (fun q => T.f ≫ q) ((middleIso L B M n).inv_hom_id_assoc T.g)).trans
          T.zero))

private lemma iso_middle_comm {C : Type*} [Category C] {A B D : C}
    (f : A ⟶ B) (e : D ≅ B) : 𝟙 A ≫ f = (f ≫ e.inv) ≫ e.hom := by
  simp

def rightComplexIso (p : X ⟶ Spec (CommRingCat.of ℂ)) (L B M : LineBundle X)
    (t : GlobalSections X B.sheaf) [Mono t] (n : ℕ) :
    rightComplex p L B M t n ≅ tensorSectionComplex p B (source L M (n+1)) t :=
  ShortComplex.isoMk (Iso.refl _) (middleIso L B M n) (Iso.refl _)
    (by simpa only [rightComplex] using!
      iso_middle_comm (tensorSectionComplex p B (source L M (n+1)) t).f (middleIso L B M n))
    (by simpa only [rightComplex] using!
      (Category.comp_id ((middleIso L B M n).hom ≫
        (tensorSectionComplex p B (source L M (n+1)) t).g)).symm)

theorem left_shortExact (p : X ⟶ Spec (CommRingCat.of ℂ)) (L B M : LineBundle X)
    (s : GlobalSections X (L.tensor B).sheaf) [Mono s] (n : ℕ) :
    (leftComplex p L B M s n).ShortExact :=
  tensorSectionComplex_shortExact p (L.tensor B) (source L M n) s

theorem right_shortExact (p : X ⟶ Spec (CommRingCat.of ℂ)) (L B M : LineBundle X)
    (t : GlobalSections X B.sheaf) [Mono t] (n : ℕ) :
    (rightComplex p L B M t n).ShortExact :=
  ShortComplex.shortExact_of_iso (rightComplexIso p L B M t n).symm
    (tensorSectionComplex_shortExact p B (source L M (n+1)) t)

abbrev FiniteThrough (p : X ⟶ Spec (CommRingCat.of ℂ)) (N : X.Modules) (d : ℕ) : Prop :=
  ∀ q ≤ d, letI := Module.compHom (cohomology N q) (baseScalars p)
    FiniteDimensional ℂ (cohomology N q)

theorem finiteThrough_closedPushforward {Y : Scheme.{0}} (f : Y ⟶ X)
    [IsClosedImmersion f] (p : X ⟶ Spec (CommRingCat.of ℂ)) (N : Y.Modules) (d : ℕ)
    (hfinite : FiniteThrough (f ≫ p) N d) :
    FiniteThrough p ((Scheme.Modules.pushforward f).obj N) d := by
  intro q hq
  let := Module.compHom (cohomology N q) (baseScalars (f ≫ p))
  let := Module.compHom
    (cohomology ((Scheme.Modules.pushforward f).obj N) q) (baseScalars p)
  let := hfinite q hq
  let e := PiExponent.ClosedImmersionSerreTransfer.cohomologyLinearEquiv f p N q
  exact FiniteDimensional.of_surjective e.toLinearMap e.surjective

theorem euler_difference (p : X ⟶ Spec (CommRingCat.of ℂ)) (L B M : LineBundle X)
    (s : GlobalSections X (L.tensor B).sheaf) (t : GlobalSections X B.sheaf)
    [Mono s] [Mono t] (n d : ℕ)
    (hfinitePrev : FiniteThrough p (source L M n).sheaf d)
    (hfiniteNext : FiniteThrough p (source L M (n+1)).sheaf d)
    (hfiniteMiddle : FiniteThrough p (middle L B M n).sheaf d)
    (hfiniteD : FiniteThrough ((zeroIdeal (L.tensor B) s).subschemeι ≫ p)
      ((Scheme.Modules.pullback (zeroIdeal (L.tensor B) s).subschemeι).obj
        (middle L B M n).sheaf) d)
    (hfiniteE : FiniteThrough ((zeroIdeal B t).subschemeι ≫ p)
      ((Scheme.Modules.pullback (zeroIdeal B t).subschemeι).obj
        (B.tensor (source L M (n+1))).sheaf) d)
    (hzeroPrev : ∀ z : cohomology (source L M n).sheaf (d+1), z = 0)
    (hzeroNext : ∀ z : cohomology (source L M (n+1)).sheaf (d+1), z = 0) :
    eulerCharacteristic p d (source L M (n+1)).sheaf -
        eulerCharacteristic p d (source L M n).sheaf =
      eulerCharacteristic ((zeroIdeal (L.tensor B) s).subschemeι ≫ p) d
        ((Scheme.Modules.pullback (zeroIdeal (L.tensor B) s).subschemeι).obj
          (middle L B M n).sheaf) -
      eulerCharacteristic ((zeroIdeal B t).subschemeι ≫ p) d
        ((Scheme.Modules.pullback (zeroIdeal B t).subschemeι).obj
          (B.tensor (source L M (n+1))).sheaf) := by
  let D := zeroIdeal (L.tensor B) s
  let E := zeroIdeal B t
  let Q := (Scheme.Modules.pullback D.subschemeι).obj (middle L B M n).sheaf
  let R := (Scheme.Modules.pullback E.subschemeι).obj (B.tensor (source L M (n+1))).sheaf
  let : Subsingleton (cohomology (leftComplex p L B M s n).X₁ (d+1)) :=
    ⟨fun a b => (hzeroPrev a).trans (hzeroPrev b).symm⟩
  let : Subsingleton (cohomology (rightComplex p L B M t n).X₁ (d+1)) :=
    ⟨fun a b => (hzeroNext a).trans (hzeroNext b).symm⟩
  have hleft := eulerCharacteristic_add p (left_shortExact p L B M s n) d
    hfinitePrev hfiniteMiddle (finiteThrough_closedPushforward D.subschemeι p Q d hfiniteD)
  have hright := eulerCharacteristic_add p (right_shortExact p L B M t n) d
    hfiniteNext hfiniteMiddle (finiteThrough_closedPushforward E.subschemeι p R d hfiniteE)
  change eulerCharacteristic p d (middle L B M n).sheaf =
    eulerCharacteristic p d (source L M n).sheaf +
      eulerCharacteristic p d ((Scheme.Modules.pushforward D.subschemeι).obj Q) at hleft
  change eulerCharacteristic p d (middle L B M n).sheaf =
    eulerCharacteristic p d (source L M (n+1)).sheaf +
      eulerCharacteristic p d ((Scheme.Modules.pushforward E.subschemeι).obj R) at hright
  rw [PiExponent.ClosedImmersionSerreTransfer.euler_pushforward] at hleft hright
  change eulerCharacteristic p d (source L M (n+1)).sheaf -
    eulerCharacteristic p d (source L M n).sheaf =
      eulerCharacteristic (D.subschemeι ≫ p) d Q - eulerCharacteristic (E.subschemeι ≫ p) d R
  omega

end CartierEulerPair
end
end PiExponent.NumericalAmpleness

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/CartierMixedEuler.lean <==
import OAI.NumberTheory.PiExponent.Geometry.LineBundleProduct
import OAI.NumberTheory.PiExponent.Geometry.SectionCartierRegular

namespace OAI

namespace PiExponent.NumericalAmpleness
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
open PiExponent.SectionZeroIdeal PiExponent.CartierPowerFrames
variable {X : Scheme.{0}}

private lemma framed_map {C : Type*} [Category C] {A B P Q T O : C}
    (r : A ≅ P) (r' : B ≅ Q) (e : P ≅ T) (e' : Q ≅ T) (u : T ≅ O)
    (m : A ⟶ B) (p : P ⟶ Q) (b : T ⟶ T) (a : O ⟶ O)
    (hn : m ≫ r'.hom = r.hom ≫ p) (ht : p ≫ e'.hom = e.hom ≫ b)
    (hs : b ≫ u.hom = u.hom ≫ a) :
    (r ≪≫ e ≪≫ u).inv ≫ m ≫ (r' ≪≫ e' ≪≫ u).hom = a := by
  simp only [Iso.trans_hom, Iso.trans_inv, Category.assoc]
  rw [← Category.assoc m r'.hom, hn]
  simp only [Category.assoc]
  rw [← Category.assoc p e'.hom, ht]
  simp only [Category.assoc]
  rw [hs]
  simp

lemma tensorMap_framed (A B M : X.Modules) (φ : A ⟶ B) (U : X.Opens)
    (e : A.restrict U.ι ≅ O U.toScheme)
    (e' : B.restrict U.ι ≅ O U.toScheme)
    (f : M.restrict U.ι ≅ O U.toScheme) :
    (tensorFrame A M U e f).inv ≫
      (Scheme.Modules.restrictFunctor U.ι).map (moduleTensorMap φ (𝟙 M)) ≫
        (tensorFrame B M U e' f).hom =
      e.inv ≫ (Scheme.Modules.restrictFunctor U.ι).map φ ≫ e'.hom := by
  let F := Scheme.Modules.restrictFunctor U.ι
  let R := moduleTensorRestrict U A M
  let R' := moduleTensorRestrict U B M
  let E := moduleTensorIso e f
  let E' := moduleTensorIso e' f
  let T := moduleTensorUnit (O U.toScheme)
  let c := e.inv ≫ F.map φ ≫ e'.hom
  let p := moduleTensorMap (F.map φ) (𝟙 (M.restrict U.ι))
  have he : F.map φ ≫ e'.hom = e.hom ≫ c := by
    simp [c]
  have hn : F.map (moduleTensorMap φ (𝟙 M)) ≫ R'.hom = R.hom ≫ p :=
    (moduleTensorRestrict_natural U φ (𝟙 M)).trans
      (congrArg (fun q => R.hom ≫ moduleTensorMap (F.map φ) q) (F.map_id M))
  have h₁ := (moduleTensorMap_comp (F.map φ) e'.hom (𝟙 (M.restrict U.ι)) f.hom).symm.trans
    (congrArg (moduleTensorMap (F.map φ ≫ e'.hom)) (Category.id_comp f.hom))
  have h₂ := (moduleTensorMap_comp e.hom c f.hom (𝟙 (O U.toScheme))).symm.trans
    (congrArg (moduleTensorMap (e.hom ≫ c)) (Category.comp_id f.hom))
  have ht : p ≫ E'.hom = E.hom ≫ moduleTensorMap c (𝟙 (O U.toScheme)) :=
    h₁.trans ((congrArg (fun q : F.obj A ⟶ O U.toScheme => moduleTensorMap q f.hom)
      he).trans h₂.symm)
  have hs : moduleTensorMap c (𝟙 (O U.toScheme)) ≫ T.hom = T.hom ≫ c :=
    (moduleTensorUnit_scalar (X := U.toScheme) c (𝟙 (O U.toScheme))).trans
      (congrArg (fun q => T.hom ≫ q) (Category.comp_id c))
  simpa only [tensorFrame] using!
    framed_map R R' E E' T (F.map (moduleTensorMap φ (𝟙 M))) p _ c hn ht hs

def mixedCartierPowerMultiply (L M : LineBundle X)
    (s : GlobalSections X L.sheaf) (n : ℕ) :
    ((L.pow n).tensor M).sheaf ⟶ ((L.pow (n+1)).tensor M).sheaf :=
  moduleTensorMap (cartierPowerMultiply L s n) (𝟙 M.sheaf)

theorem mixedCartierPowerMultiply_mono (L M : LineBundle X)
    (s : GlobalSections X L.sheaf) [Mono s] (n : ℕ) :
    Mono (mixedCartierPowerMultiply L M s n) := by
  let := cartierPowerMultiply_mono_of_mono L s n
  exact moduleTensorMap_mono (cartierPowerMultiply L s n) M

theorem mixedCartierPower_zeroIdeal_frames (L M : LineBundle X)
    (s : GlobalSections X L.sheaf) (n : ℕ) :
    ∀ x : X, ∃ U : X.affineOpens, x ∈ U.1 ∧
      ∃ e : ((L.pow n).tensor M).sheaf.restrict U.1.ι ≅ O U.1.toScheme,
      ∃ e' : ((L.pow (n+1)).tensor M).sheaf.restrict U.1.ι ≅ O U.1.toScheme,
        (zeroIdeal L s).ideal U = Ideal.span {U.1.topIso.hom
          (endValue (e.inv ≫ (Scheme.Modules.restrictFunctor U.1.ι).map
            (mixedCartierPowerMultiply L M s n) ≫ e'.hom))} := by
  intro x
  obtain ⟨U, hx, ⟨e⟩, ⟨f⟩⟩ := common_affine_frames L M x
  refine ⟨U, hx,
    tensorFrame (L.pow n).sheaf M.sheaf U.1 (modulePowFrame U.1 e n) f,
    tensorFrame (L.pow (n+1)).sheaf M.sheaf U.1 (modulePowFrame U.1 e (n+1)) f, ?_⟩
  simp only [mixedCartierPowerMultiply]
  have hframe := tensorMap_framed (L.pow n).sheaf (L.pow (n+1)).sheaf M.sheaf
    (cartierPowerMultiply L s n) U.1 (modulePowFrame U.1 e n)
    (modulePowFrame U.1 e (n+1)) f
  exact ((zeroIdeal_on_frame L s U e).trans (cartierPowerMultiply_ideal L s n U e).symm).trans
    (congrArg (fun g : O U.1.toScheme ⟶ O U.1.toScheme =>
      Ideal.span {U.1.topIso.hom (endValue g)}) hframe.symm)

theorem regular_mixedCartierPower_restriction_shortExact
    (p : X ⟶ Spec (CommRingCat.of ℂ)) (L M : LineBundle X)
    (s : GlobalSections X L.sheaf) [Mono s] (n : ℕ) :
    ∃ hz : mixedCartierPowerMultiply L M s n ≫
        PiExponentSeshadri.LineClosedUnit.map (zeroIdeal L s).subschemeι ((L.pow (n+1)).tensor M) = 0,
      (ShortComplex.mk (mixedCartierPowerMultiply L M s n)
        (PiExponentSeshadri.LineClosedUnit.map (zeroIdeal L s).subschemeι
          ((L.pow (n+1)).tensor M)) hz).ShortExact := by
  let := mixedCartierPowerMultiply_mono L M s n
  exact PiExponentSeshadri.CartierSequence.exact p ((L.pow n).tensor M) ((L.pow (n+1)).tensor M)
    (mixedCartierPowerMultiply L M s n) (zeroIdeal L s)
    (mixedCartierPower_zeroIdeal_frames L M s n)

theorem regular_mixedCartierPower_euler_difference_same_truncation
    (p : X ⟶ Spec (CommRingCat.of ℂ)) (L M : LineBundle X)
    (s : GlobalSections X L.sheaf) [Mono s] (n d : ℕ)
    (hfiniteSource : ∀ q ≤ d,
      letI := Module.compHom (cohomology ((L.pow n).tensor M).sheaf q) (baseScalars p)
      FiniteDimensional ℂ (cohomology ((L.pow n).tensor M).sheaf q))
    (hfiniteTarget : ∀ q ≤ d,
      letI := Module.compHom (cohomology ((L.pow (n+1)).tensor M).sheaf q) (baseScalars p)
      FiniteDimensional ℂ (cohomology ((L.pow (n+1)).tensor M).sheaf q))
    (hfiniteRestricted : ∀ q ≤ d,
      letI := Module.compHom
        (cohomology ((Scheme.Modules.pullback (zeroIdeal L s).subschemeι).obj
          ((L.pow (n+1)).tensor M).sheaf) q)
        (baseScalars ((zeroIdeal L s).subschemeι ≫ p))
      FiniteDimensional ℂ
        (cohomology ((Scheme.Modules.pullback (zeroIdeal L s).subschemeι).obj
          ((L.pow (n+1)).tensor M).sheaf) q))
    (hzeroSource : ∀ z : cohomology ((L.pow n).tensor M).sheaf (d+1), z = 0) :
    eulerCharacteristic p d ((L.pow (n+1)).tensor M).sheaf -
        eulerCharacteristic p d ((L.pow n).tensor M).sheaf =
      eulerCharacteristic ((zeroIdeal L s).subschemeι ≫ p) d
        ((Scheme.Modules.pullback (zeroIdeal L s).subschemeι).obj
          ((L.pow (n+1)).tensor M).sheaf) := by
  obtain ⟨hz, hS⟩ := regular_mixedCartierPower_restriction_shortExact p L M s n
  let I := zeroIdeal L s
  let N := ((L.pow (n+1)).tensor M).sheaf
  let R := (Scheme.Modules.pullback I.subschemeι).obj N
  let : Subsingleton (cohomology ((L.pow n).tensor M).sheaf (d+1)) :=
    ⟨fun a b => (hzeroSource a).trans (hzeroSource b).symm⟩
  have hfinitePushforward (q : ℕ) (hq : q ≤ d) :
      letI := Module.compHom
        (cohomology ((Scheme.Modules.pushforward I.subschemeι).obj R) q) (baseScalars p)
      FiniteDimensional ℂ
        (cohomology ((Scheme.Modules.pushforward I.subschemeι).obj R) q) := by
    let := Module.compHom (cohomology R q) (baseScalars (I.subschemeι ≫ p))
    let := Module.compHom
      (cohomology ((Scheme.Modules.pushforward I.subschemeι).obj R) q) (baseScalars p)
    let := hfiniteRestricted q hq
    let e := PiExponent.ClosedImmersionSerreTransfer.cohomologyLinearEquiv I.subschemeι p R q
    exact FiniteDimensional.of_surjective e.toLinearMap e.surjective
  have hEuler := eulerCharacteristic_add p hS d hfiniteSource hfiniteTarget hfinitePushforward
  change eulerCharacteristic p d N =
    eulerCharacteristic p d ((L.pow n).tensor M).sheaf +
      eulerCharacteristic p d ((Scheme.Modules.pushforward I.subschemeι).obj R) at hEuler
  rw [PiExponent.ClosedImmersionSerreTransfer.euler_pushforward] at hEuler
  exact sub_eq_iff_eq_add.mpr (by simpa only [add_comm] using hEuler)

theorem regular_mixedCartierPower_euler_difference
    (p : X ⟶ Spec (CommRingCat.of ℂ)) (L M : LineBundle X)
    (s : GlobalSections X L.sheaf) [Mono s] (n d : ℕ)
    (hfiniteSource : ∀ q ≤ d,
      letI := Module.compHom (cohomology ((L.pow n).tensor M).sheaf q) (baseScalars p)
      FiniteDimensional ℂ (cohomology ((L.pow n).tensor M).sheaf q))
    (hfiniteTarget : ∀ q ≤ d,
      letI := Module.compHom (cohomology ((L.pow (n+1)).tensor M).sheaf q) (baseScalars p)
      FiniteDimensional ℂ (cohomology ((L.pow (n+1)).tensor M).sheaf q))
    (hfiniteRestricted : ∀ q ≤ d,
      letI := Module.compHom
        (cohomology ((Scheme.Modules.pullback (zeroIdeal L s).subschemeι).obj
          ((L.pow (n+1)).tensor M).sheaf) q)
        (baseScalars ((zeroIdeal L s).subschemeι ≫ p))
      FiniteDimensional ℂ
        (cohomology ((Scheme.Modules.pullback (zeroIdeal L s).subschemeι).obj
          ((L.pow (n+1)).tensor M).sheaf) q))
    (hzeroSource : ∀ z : cohomology ((L.pow n).tensor M).sheaf (d+1), z = 0)
    (hzeroRestricted : ∀ z :
      cohomology ((Scheme.Modules.pullback (zeroIdeal L s).subschemeι).obj
        ((L.pow (n+1)).tensor M).sheaf) d, z = 0) :
    eulerCharacteristic p d ((L.pow (n+1)).tensor M).sheaf -
        eulerCharacteristic p d ((L.pow n).tensor M).sheaf =
      eulerCharacteristic ((zeroIdeal L s).subschemeι ≫ p) (d-1)
        ((Scheme.Modules.pullback (zeroIdeal L s).subschemeι).obj
          ((L.pow (n+1)).tensor M).sheaf) := by
  let := mixedCartierPowerMultiply_mono L M s n
  exact cartier_euler_difference p ((L.pow n).tensor M) ((L.pow (n+1)).tensor M)
    (mixedCartierPowerMultiply L M s n) (zeroIdeal L s)
    (mixedCartierPower_zeroIdeal_frames L M s n) d hfiniteSource hfiniteTarget
    hfiniteRestricted hzeroSource hzeroRestricted

end
end PiExponent.NumericalAmpleness

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/CechExtFinite.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.CechLinear
import OAI.NumberTheory.PiExponent.Cohomology.CechZero
import OAI.NumberTheory.PiExponent.Cohomology.CurveEuler
import OAI.NumberTheory.PiExponent.Cohomology.FreeCechSections

namespace OAI

namespace PiExponent.GeometrySupport.CechExtFinite
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace Opposite Abelian
open PiExponentSeshadri.Geometry PiExponentSeshadri.ModuleFlasque
variable {X : Scheme.{0}} {J : Type} (U : J → X.Opens)
variable {K : Type*} [Field K] (ρ : K →+* Γ(X,⊤))

private abbrev schemeFreeOpen (V : X.Opens) : X.Modules := freeOpen X.ringCatSheaf V

attribute [local instance] PiExponentSeshadri.FiniteCoverCohomology.hasExtScheme'

def ActualExt (_ρ : K →+* Γ(X,⊤)) (A M : X.Modules) (q : ℕ) : Type 1 := Ext.{1} A M q

instance (A M : X.Modules) (q : ℕ) : AddCommGroup (ActualExt ρ A M q) :=
  inferInstanceAs (AddCommGroup (Ext.{1} A M q))

instance globalModule (A M : X.Modules) (q : ℕ) :
    Module Γ(X,⊤) (ActualExt ρ A M q) :=
  inferInstanceAs (Module Γ(X,⊤) (Ext.{1} A M q))

instance scalarModule (A M : X.Modules) (q : ℕ) : Module K (ActualExt ρ A M q) :=
  Module.compHom _ ρ

def connecting (A : X.Modules) (S : ShortComplex X.Modules) (hS : S.ShortExact) (q : ℕ) :
    ActualExt ρ A S.X₃ q →ₗ[K] ActualExt ρ A S.X₁ (q+1) where
  toFun x := Ext.comp x hS.extClass rfl
  map_add' x y := Ext.add_comp x y hS.extClass rfl
  map_smul' a x := by
    change Ext.comp ((ρ a) • (show Ext.{1} A S.X₃ q from x)) hS.extClass rfl =
      (ρ a) • Ext.comp x hS.extClass rfl
    exact Ext.smul_comp (C := X.Modules) (R := Γ(X, ⊤)) x hS.extClass rfl (ρ a)

lemma connecting_surjective (A : X.Modules) (S : ShortComplex X.Modules)
    (hS : S.ShortExact) [Injective S.X₂] (q : ℕ) :
    Function.Surjective (connecting ρ A S hS q) := by
  intro x
  exact Ext.covariant_sequence_exact₁ A hS x (Ext.eq_zero_of_injective _) rfl

def LocallyAcyclic (M : X.Modules) : Prop :=
  ∀ (q : ℕ) (t : Fin (q+1) → J) (k : ℕ)
    (x : Ext.{1} (schemeFreeOpen (CechHigher.intersection U t)) M (k+1)), x = 0

lemma locallyAcyclic_quotient (S : ShortComplex X.Modules) (hS : S.ShortExact)
    [Injective S.X₂] (hlocal : LocallyAcyclic U S.X₁) : LocallyAcyclic U S.X₃ := by
  intro q t k y
  obtain ⟨z, hz⟩ := Ext.covariant_sequence_exact₃
    (schemeFreeOpen (CechHigher.intersection U t)) hS y
    (n₁ := k+2) rfl (hlocal q t (k+1) _)
  rw [Ext.eq_zero_of_injective z, Ext.zero_comp] at hz
  exact hz.symm

open CechLinear

def descent (S : ShortComplex X.Modules) [Injective S.X₂] (q : ℕ) :
    cycles U ρ S.X₁ (q+1) →ₗ[K] cycles U ρ S.X₃ q :=
  ((mapLinear U ρ S.g q).comp
    ((primitive U ρ S.X₂ q).comp (mapCycles U ρ S.f (q+1)))).codRestrict
      (cycles U ρ S.X₃ q) (fun a => by
        change differentialLinear U ρ S.X₃ q
          (mapLinear U ρ S.g q (primitive U ρ S.X₂ q (mapCycles U ρ S.f (q + 1) a))) = 0
        refine (mapLinear_differential U ρ S.g q _).symm.trans ?_
        refine (congrArg (mapLinear U ρ S.g (q + 1))
          (primitive_spec U ρ S.X₂ q (mapCycles U ρ S.f (q + 1) a))).trans ?_
        change mapLinear U ρ S.g (q + 1) (mapLinear U ρ S.f (q + 1) a.val) = 0
        rw [← LinearMap.comp_apply, ← mapLinear_comp, S.zero, mapLinear_zero]
        rfl)


lemma descent_lift (S : ShortComplex X.Modules) [Injective S.X₂] (q : ℕ)
    (a : cycles U ρ S.X₁ (q+1)) (b : Cochain U ρ S.X₂ q)
    (c : cycles U ρ S.X₃ q)
    (hdb : differentialLinear U ρ S.X₂ q b = mapLinear U ρ S.f (q+1) a.val)
    (hbg : mapLinear U ρ S.g q b = c.val) :
    ∃ z : cycles U ρ S.X₂ q, descent U ρ S q a - c = mapCycles U ρ S.g q z := by
  let β := primitive U ρ S.X₂ q (mapCycles U ρ S.f (q+1) a)
  have hβ : differentialLinear U ρ S.X₂ q β = mapLinear U ρ S.f (q+1) a.val :=
    primitive_spec U ρ S.X₂ q (mapCycles U ρ S.f (q+1) a)
  let z : cycles U ρ S.X₂ q := ⟨β-b, by
    change differentialLinear U ρ S.X₂ q (β-b) = 0
    rw [map_sub, hβ, hdb, sub_self]⟩
  refine ⟨z, ?_⟩
  apply Subtype.ext
  change mapLinear U ρ S.g q β - c.val = mapLinear U ρ S.g q (β-b)
  rw [map_sub, hbg]

def comparisonStep (A : X.Modules) (S : ShortComplex X.Modules)
    (hS : S.ShortExact) [Injective S.X₂] (q : ℕ)
    (F : cycles U ρ S.X₃ q →ₗ[K] ActualExt ρ A S.X₃ q) :
    cycles U ρ S.X₁ (q+1) →ₗ[K] ActualExt ρ A S.X₁ (q+1) :=
  (connecting ρ A S hS q).comp (F.comp (descent U ρ S q))

lemma comparisonStep_surjective (V : X.Opens) (S : ShortComplex X.Modules)
    (hS : S.ShortExact) [Injective S.X₂] (q : ℕ)
    (hlocal : LocallyAcyclic U S.X₁)
    (F : cycles U ρ S.X₃ q →ₗ[K] ActualExt ρ (schemeFreeOpen V) S.X₃ q)
    (hF : Function.Surjective F)
    (hmiddle : ∀ z : cycles U ρ S.X₂ q,
      connecting ρ (schemeFreeOpen V) S hS q (F (mapCycles U ρ S.g q z)) = 0) :
    Function.Surjective (comparisonStep U ρ (schemeFreeOpen V) S hS q F) := by
  intro x
  obtain ⟨y, hy⟩ := connecting_surjective ρ (schemeFreeOpen V) S hS q x
  obtain ⟨c, hc⟩ := hF y
  obtain ⟨b,a,hb,ha,had⟩ := CechHigher.connecting_cocycle X.ringCatSheaf U S hS
    (fun t z => hlocal q t 0 z) c.val c.property
  let a' : cycles U ρ S.X₁ (q+1) := ⟨a,had⟩
  obtain ⟨z,hz⟩ := descent_lift U ρ S q a' b c ha.symm hb
  let H := (connecting ρ (schemeFreeOpen V) S hS q).comp F
  have he : H (descent U ρ S q a') = H c := by
    apply sub_eq_zero.mp
    rw [← H.map_sub, hz]
    exact hmiddle z
  refine ⟨a', ?_⟩
  change H (descent U ρ S q a') = x
  rw [he]
  change connecting ρ (schemeFreeOpen V) S hS q (F c) = x
  rw [hc,hy]

lemma comparisonStep_boundary (A : X.Modules) (S : ShortComplex X.Modules)
    (hS : S.ShortExact) [Injective S.X₂] (q : ℕ)
    (F : cycles U ρ S.X₃ q →ₗ[K] ActualExt ρ A S.X₃ q)
    (hmiddle : ∀ z : cycles U ρ S.X₂ q,
      connecting ρ A S hS q (F (mapCycles U ρ S.g q z)) = 0)
    (b : Cochain U ρ S.X₁ q) :
    comparisonStep U ρ A S hS q F (boundaryToCycles U ρ S.X₁ q b) = 0 := by
  have hdb : differentialLinear U ρ S.X₂ q (mapLinear U ρ S.f q b) =
      mapLinear U ρ S.f (q+1) (boundaryToCycles U ρ S.X₁ q b).val :=
    (mapLinear_differential U ρ S.f q b).symm
  have hbg : mapLinear U ρ S.g q (mapLinear U ρ S.f q b) =
      (0 : cycles U ρ S.X₃ q).val := by
    rw [← LinearMap.comp_apply, ← mapLinear_comp, S.zero, mapLinear_zero]
    rfl
  obtain ⟨z,hz⟩ := descent_lift U ρ S q (boundaryToCycles U ρ S.X₁ q b)
    (mapLinear U ρ S.f q b) 0 hdb hbg
  rw [sub_zero] at hz
  change connecting ρ A S hS q (F (descent U ρ S q (boundaryToCycles U ρ S.X₁ q b))) = 0
  rw [hz]
  exact hmiddle z

def mkZeroLinear (A M : X.Modules) :
    letI : Module Γ(X,⊤) (A ⟶ M) := sheafHomModule X A M
    letI := Module.compHom (A ⟶ M) ρ
    (A ⟶ M) →ₗ[K] ActualExt ρ A M 0 := by
  letI : Module Γ(X,⊤) (A ⟶ M) := sheafHomModule X A M
  letI := Module.compHom (A ⟶ M) ρ
  refine {
    toFun := Ext.mk₀
    map_add' := Ext.mk₀_add
    map_smul' := ?_ }
  intro r f
  change Ext.mk₀ ((ρ r) • f) = (ρ r) • (show Ext.{1} A M 0 from Ext.mk₀ f)
  exact Ext.mk₀_smul (C := X.Modules) (R := Γ(X,⊤)) (X := A) (Y := M) (ρ r) f

@[simp] theorem mkZeroLinear_apply (A M : X.Modules) (f : A ⟶ M) :
    mkZeroLinear ρ A M f = Ext.mk₀ f := rfl

def zeroComparison (M : X.Modules) (V : X.Opens) (hUV : ∀ i, U i ≤ V)
    (hcover : V ≤ ⨆ i, U i) :
    cycles U ρ M 0 →ₗ[K] ActualExt ρ (schemeFreeOpen V) M 0 := by
  letI : Module Γ(X,⊤) (schemeFreeOpen V ⟶ M) := sheafHomModule X _ M
  letI := Module.compHom (schemeFreeOpen V ⟶ M) ρ
  exact (mkZeroLinear ρ (schemeFreeOpen V) M).comp
    (CechZero.sectionsEquiv U ρ M V hUV hcover).symm.toLinearMap

lemma zeroComparison_surjective (M : X.Modules) (V : X.Opens)
    (hUV : ∀ i, U i ≤ V) (hcover : V ≤ ⨆ i, U i) :
    Function.Surjective (zeroComparison U ρ M V hUV hcover) := by
  intro x
  obtain ⟨f,hf⟩ := (Ext.mk₀_bijective (schemeFreeOpen V) M).surjective x
  refine ⟨CechZero.sectionsEquiv U ρ M V hUV hcover f, ?_⟩
  change Ext.mk₀ ((CechZero.sectionsEquiv U ρ M V hUV hcover).symm
    (CechZero.sectionsEquiv U ρ M V hUV hcover f)) = x
  rw [LinearEquiv.symm_apply_apply,hf]

lemma zeroComparison_middle (V : X.Opens) (hUV : ∀ i, U i ≤ V)
    (hcover : V ≤ ⨆ i, U i) (S : ShortComplex X.Modules) (hS : S.ShortExact)
    (z : cycles U ρ S.X₂ 0) :
    connecting ρ (schemeFreeOpen V) S hS 0
      (zeroComparison U ρ S.X₃ V hUV hcover (mapCycles U ρ S.g 0 z)) = 0 := by
  change Ext.comp (Ext.mk₀ ((CechZero.sectionsEquiv U ρ S.X₃ V hUV hcover).symm
    (mapCycles U ρ S.g 0 z))) hS.extClass rfl = 0
  rw [CechZero.sectionsEquiv_symm_mapCycles, ← Ext.mk₀_comp_mk₀,
    Ext.comp_assoc_of_second_deg_zero, hS.comp_extClass, Ext.comp_zero]

theorem exists_comparison (V : X.Opens) (hUV : ∀ i, U i ≤ V)
    (hcover : V ≤ ⨆ i, U i) (n : ℕ) (M : X.Modules)
    (hlocal : LocallyAcyclic U M) :
    ∃ F : cycles U ρ M (n+1) →ₗ[K] ActualExt ρ (schemeFreeOpen V) M (n+1),
      Function.Surjective F ∧ ∀ b : Cochain U ρ M n, F (boundaryToCycles U ρ M n b) = 0 := by
  let : EnoughInjectives X.Modules := PiExponentSeshadri.ModuleGrothendieck.enoughInjectives X.ringCatSheaf
  induction n generalizing M with
  | zero =>
    let S := ShortComplex.mk _ _ (cokernel.condition (Injective.ι M))
    have hS : S.ShortExact :=
      { exact := ShortComplex.exact_of_g_is_cokernel _ (cokernelIsCokernel S.f) }
    let F := zeroComparison U ρ S.X₃ V hUV hcover
    have hmid := zeroComparison_middle U ρ V hUV hcover S hS
    exact ⟨comparisonStep U ρ (schemeFreeOpen V) S hS 0 F,
      comparisonStep_surjective U ρ V S hS 0 hlocal F
        (zeroComparison_surjective U ρ S.X₃ V hUV hcover) hmid,
      comparisonStep_boundary U ρ (schemeFreeOpen V) S hS 0 F hmid⟩
  | succ n ih =>
    let S := ShortComplex.mk _ _ (cokernel.condition (Injective.ι M))
    have hS : S.ShortExact :=
      { exact := ShortComplex.exact_of_g_is_cokernel _ (cokernelIsCokernel S.f) }
    obtain ⟨F,hF,hFb⟩ := ih S.X₃ (locallyAcyclic_quotient U S hS hlocal)
    have hmid (z : cycles U ρ S.X₂ (n+1)) :
        connecting ρ (schemeFreeOpen V) S hS (n+1)
          (F (mapCycles U ρ S.g (n+1) z)) = 0 := by
      obtain ⟨b,rfl⟩ := boundaryToCycles_surjective U ρ S.X₂ n z
      rw [mapCycles_boundary,hFb,map_zero]
    exact ⟨comparisonStep U ρ (schemeFreeOpen V) S hS (n+1) F,
      comparisonStep_surjective U ρ V S hS (n+1) hlocal F hF hmid,
      comparisonStep_boundary U ρ (schemeFreeOpen V) S hS (n+1) F hmid⟩

def sourceIso {A B : X.Modules} (e : A ≅ B) (M : X.Modules) (q : ℕ) :
    ActualExt ρ A M q ≃ₗ[K] ActualExt ρ B M q where
  toFun x := (Ext.mk₀ e.inv).comp x (zero_add q)
  invFun x := (Ext.mk₀ e.hom).comp x (zero_add q)
  left_inv x := by
    change (Ext.mk₀ e.hom).comp ((Ext.mk₀ e.inv).comp (show Ext.{1} A M q from x) (zero_add q)) (zero_add q) = x
    rw [Ext.mk₀_comp_mk₀_assoc, e.hom_inv_id, Ext.mk₀_id_comp]
  right_inv x := by
    change (Ext.mk₀ e.inv).comp ((Ext.mk₀ e.hom).comp (show Ext.{1} B M q from x) (zero_add q)) (zero_add q) = x
    rw [Ext.mk₀_comp_mk₀_assoc, e.inv_hom_id, Ext.mk₀_id_comp]
  map_add' x y := Ext.comp_add _ x y _
  map_smul' a x := by
    change (Ext.mk₀ e.inv).comp ((ρ a) • (show Ext.{1} A M q from x)) _ =
      (ρ a) • (Ext.mk₀ e.inv).comp x _
    exact Ext.comp_smul (C := X.Modules) (R := Γ(X, ⊤)) (Ext.mk₀ e.inv) x (zero_add q) (ρ a)

theorem affine_exists_comparison [IsNoetherian X] (hcover : ⊤ ≤ ⨆ i, U i)
    (M : X.Modules) [M.IsQuasicoherent]
    (haffine : ∀ (q : ℕ) (t : Fin (q+1) → J), IsAffineOpen (CechHigher.intersection U t))
    (n : ℕ) :
    ∃ F : cycles U ρ M (n+1) →ₗ[K] ActualExt ρ (structureSheaf X) M (n+1),
      Function.Surjective F ∧ ∀ b : Cochain U ρ M n, F (boundaryToCycles U ρ M n b) = 0 := by
  obtain ⟨F,hF,hFb⟩ := exists_comparison U ρ ⊤ (fun _ => le_top) hcover n M
    (fun q t k y => PiExponentSeshadri.FiniteCoverCohomology.affine_open_ext_zero
      (CechHigher.intersection U t) (haffine q t) M k y)
  let e := sourceIso (X := X) ρ (A := schemeFreeOpen ⊤) (B := structureSheaf X)
    (PiExponentSeshadri.FreeOpenUnit.freeTopIso X.ringCatSheaf) M (n+1)
  refine ⟨e.toLinearMap.comp F, e.surjective.comp hF, ?_⟩
  intro b
  change e (F (boundaryToCycles U ρ M n b)) = 0
  rw [hFb,map_zero]

end
end PiExponent.GeometrySupport.CechExtFinite

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/CechH1Transfer.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.CechOneConverse

namespace OAI

namespace PiExponent.GeometrySupport.CechH1Transfer
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Abelian TopologicalSpace
open PiExponentSeshadri.ModuleFlasque
open CechOne CechHigher

universe u
variable {X Y : Scheme.{u}} {J : Type u}

private abbrev schemeFreeOpen (Z : Scheme.{u}) (U : Z.Opens) : Z.Modules :=
  freeOpen Z.ringCatSheaf U

private abbrev schemeUnit (Z : Scheme.{u}) : Z.Modules :=
  SheafOfModules.unit Z.ringCatSheaf

@[instance_reducible] private def freeOpenHomAddCommGroup
    (Z : Scheme.{u}) (U : Z.Opens) (M : Z.Modules) :
    AddCommGroup (freeOpen Z.ringCatSheaf U ⟶ M) :=
  inferInstanceAs (AddCommGroup (schemeFreeOpen Z U ⟶ M))

@[instance_reducible] private def higherCochainAddCommGroup
    (Z : Scheme.{u}) (U : J → Z.Opens) (M : Z.Modules) (q : ℕ) :
    AddCommGroup (CechHigher.Cochain Z.ringCatSheaf U M q) :=
  inferInstanceAs (AddCommGroup (∀ t : Fin (q + 1) → J,
    schemeFreeOpen Z (intersection U t) ⟶ M))

attribute [local instance] freeOpenHomAddCommGroup higherCochainAddCommGroup
  PiExponentSeshadri.FiniteCoverCohomology.hasExtScheme'

structure SectionComparison (U : J → X.Opens) (V : J → Y.Opens)
    (M : X.Modules) (N : Y.Modules) where
  vertex : ∀ t : Fin 1 → J,
    (schemeFreeOpen X (intersection U t) ⟶ M) ≃+
      (schemeFreeOpen Y (intersection V t) ⟶ N)
  pair : ∀ t : Fin 2 → J,
    (schemeFreeOpen X (intersection U t) ⟶ M) →+
      (schemeFreeOpen Y (intersection V t) ⟶ N)
  triple : ∀ t : Fin 3 → J,
    (schemeFreeOpen X (intersection U t) ⟶ M) →+
      (schemeFreeOpen Y (intersection V t) ⟶ N)
  pair_injective : ∀ t, Function.Injective (pair t)
  pair_restrict : ∀ (t : Fin 2 → J) (k : Fin 2) b,
    pair t (restrictHom X.ringCatSheaf (faceLE U t k) b) =
      restrictHom Y.ringCatSheaf (faceLE V t k) (vertex (t ∘ k.succAbove) b)
  triple_restrict : ∀ (t : Fin 3 → J) (k : Fin 3) b,
    triple t (restrictHom X.ringCatSheaf (faceLE U t k) b) =
      restrictHom Y.ringCatSheaf (faceLE V t k) (pair (t ∘ k.succAbove) b)

namespace SectionComparison
variable {U : J → X.Opens} {V : J → Y.Opens} {M : X.Modules} {N : Y.Modules}
    (P : SectionComparison U V M N)

def cochainZero : CechHigher.Cochain X.ringCatSheaf U M 0 ≃+
    CechHigher.Cochain Y.ringCatSheaf V N 0 where
  toFun b t := P.vertex t (b t)
  invFun b t := (P.vertex t).symm (b t)
  left_inv b := by funext t; exact (P.vertex t).symm_apply_apply _
  right_inv b := by funext t; exact (P.vertex t).apply_symm_apply _
  map_add' b c := by funext t; exact map_add (P.vertex t) _ _

def cochainOne : CechHigher.Cochain X.ringCatSheaf U M 1 →+
    CechHigher.Cochain Y.ringCatSheaf V N 1 where
  toFun b t := P.pair t (b t)
  map_zero' := by funext t; exact map_zero (P.pair t)
  map_add' b c := by funext t; exact map_add (P.pair t) _ _

def cochainTwo : CechHigher.Cochain X.ringCatSheaf U M 2 →+
    CechHigher.Cochain Y.ringCatSheaf V N 2 where
  toFun b t := P.triple t (b t)
  map_zero' := by funext t; exact map_zero (P.triple t)
  map_add' b c := by funext t; exact map_add (P.triple t) _ _

theorem cochainOne_injective : Function.Injective P.cochainOne := by
  intro a b h
  funext t
  exact P.pair_injective t (congrFun h t)

theorem map_differential_zero (b : CechHigher.Cochain X.ringCatSheaf U M 0) :
    P.cochainOne (differential X.ringCatSheaf U M b) =
      differential Y.ringCatSheaf V N (P.cochainZero b) := by
  funext t
  change P.pair t (∑ k : Fin 2, (-1 : ℤ) ^ k.val •
    restrictHom X.ringCatSheaf (faceLE U t k) (b (t ∘ k.succAbove))) = _
  erw [map_sum]
  apply Finset.sum_congr rfl
  intro k _
  erw [map_zsmul, P.pair_restrict]
  rfl

theorem map_differential_one (b : CechHigher.Cochain X.ringCatSheaf U M 1) :
    P.cochainTwo (differential X.ringCatSheaf U M b) =
      differential Y.ringCatSheaf V N (P.cochainOne b) := by
  funext t
  change P.triple t (∑ k : Fin 3, (-1 : ℤ) ^ k.val •
    restrictHom X.ringCatSheaf (faceLE U t k) (b (t ∘ k.succAbove))) = _
  erw [map_sum]
  apply Finset.sum_congr rfl
  intro k _
  erw [map_zsmul, P.triple_restrict]
  rfl

include P

theorem hasPrimitives (h : CechHigher.HasPrimitives Y.ringCatSheaf V N 0) :
    CechHigher.HasPrimitives X.ringCatSheaf U M 0 := by
  intro c hc
  have hclosed : differential Y.ringCatSheaf V N (P.cochainOne c) = 0 := by
    rw [← P.map_differential_one, hc]
    exact P.cochainTwo.map_zero
  obtain ⟨b, hb⟩ := h (P.cochainOne c) hclosed
  refine ⟨P.cochainZero.symm b, ?_⟩
  apply P.cochainOne_injective
  rw [P.map_differential_zero, AddEquiv.apply_symm_apply, hb]

theorem cohomology_one_zero [IsNoetherian X] [M.IsQuasicoherent]
    (hU : ∀ i, IsAffineOpen (U i)) (hcoverU : (⨆ i, U i) = ⊤)
    (hcoverV : (⨆ i, V i) = ⊤)
    (hN : ∀ z : Ext.{u+1} (C := Y.Modules) (schemeUnit Y) N 1, z = 0)
    (x : Ext.{u+1} (C := X.Modules) (schemeUnit X) M 1) : x = 0 := by
  have hprimitive := P.hasPrimitives
    (CechOneConverse.hasPrimitives_of_cohomology_one_zero V N hcoverV hN)
  have hz : ∀ z : Ext.{u+1} (C := X.Modules) (schemeFreeOpen X ⊤) M 1, z = 0 := by
    apply CechHigher.ext_one_eq_zero X.ringCatSheaf U M ⊤ (fun _ => le_top)
      (by rw [hcoverU]) _ hprimitive
    intro t z
    have he : intersection U t = U (t 0) := by
      apply le_antisymm (iInf_le _ 0)
      apply le_iInf
      intro i
      exact le_of_eq (congrArg (fun j => U (t j)) (Subsingleton.elim 0 i))
    have ha : IsAffineOpen (intersection U t) := he.symm ▸ hU (t 0)
    exact PiExponentSeshadri.FiniteCoverCohomology.affine_open_ext_zero
      (intersection U t) ha M 0 z
  let e : schemeFreeOpen X ⊤ ≅ schemeUnit X :=
    PiExponentSeshadri.FreeOpenUnit.freeTopIso X.ringCatSheaf
  have h := congrArg (fun z => (Ext.mk₀ e.inv).comp z (zero_add 1))
    (hz ((Ext.mk₀ e.hom).comp x (zero_add 1)))
  simpa only [Ext.mk₀_comp_mk₀_assoc, e.inv_hom_id, Ext.mk₀_id_comp, Ext.comp_zero] using h

end SectionComparison
end
end PiExponent.GeometrySupport.CechH1Transfer

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/CechHigher.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.CechOne
import OAI.NumberTheory.PiExponent.Cohomology.ProjectiveMonomialCechHigher

namespace OAI

namespace PiExponent.GeometrySupport.CechHigher

noncomputable section

open CategoryTheory CategoryTheory.Limits AlgebraicGeometry Opposite TopologicalSpace Abelian
open PiExponentSeshadri.ModuleFlasque
open CechOne
open scoped BigOperators

universe u
variable {X : TopCat.{u}}
  (R : Sheaf (Opens.grothendieckTopology X) RingCat.{u})
  {J : Type u} (U : J → Opens X) (M : SheafOfModules.{u} R)

def intersection {n : ℕ} (t : Fin n → J) : Opens X := ⨅ i, U (t i)

theorem intersectionLE {m n : ℕ} (t : Fin n → J) (f : Fin m → Fin n) :
    intersection U t ≤ intersection U (t ∘ f) :=
  le_iInf fun i => iInf_le (fun j => U (t j)) (f i)

theorem faceLE {q : ℕ} (t : Fin (q + 2) → J) (k : Fin (q + 2)) :
    intersection U t ≤ intersection U (t ∘ k.succAbove) :=
  intersectionLE U t k.succAbove

abbrev Cochain (q : ℕ) :=
  ∀ t : Fin (q + 1) → J, freeOpen R (intersection U t) ⟶ M

def differential {q : ℕ} (c : Cochain R U M q) : Cochain R U M (q + 1) :=
  fun t => ∑ k : Fin (q + 2), (-1 : ℤ) ^ k.val •
    restrictHom R (faceLE U t k) (c (t ∘ k.succAbove))

def HasPrimitives (q : ℕ) : Prop :=
  ∀ c : Cochain R U M (q + 1), differential R U M c = 0 →
    ∃ b : Cochain R U M q, differential R U M b = c

@[simp] theorem restrictHom_refl {W : Opens X} (f : freeOpen R W ⟶ M) :
    restrictHom R le_rfl f = f := by
  change (PiExponentSeshadri.ModuleMayerVietoris.freeOpenFunctor R).map (𝟙 W) ≫ f = f
  rw [CategoryTheory.Functor.map_id]
  exact Category.id_comp f

@[simp] theorem restrictHom_sum {W V : Opens X} (h : W ≤ V)
    {T : Type*} (s : Finset T) (f : T → (freeOpen R V ⟶ M)) :
    restrictHom R h (∑ i ∈ s, f i) = ∑ i ∈ s, restrictHom R h (f i) := by
  simp only [restrictHom, Preadditive.comp_sum]

@[simp] theorem restrictHom_zsmul {W V : Opens X} (h : W ≤ V)
    (z : ℤ) (f : freeOpen R V ⟶ M) :
    restrictHom R h (z • f) = z • restrictHom R h f := by
  simp only [restrictHom, Preadditive.comp_zsmul]

def evaluate {L : Type*} (W : Opens X) (f : L → J)
    (hf : ∀ l, W ≤ U (f l)) {q : ℕ} (c : Cochain R U M q) :
    ProjectiveMonomialCechHigher.Cochain L (freeOpen R W ⟶ M) q :=
  fun t => restrictHom R (le_iInf fun i => hf (t i)) (c (f ∘ t))

theorem evaluate_differential {L : Type*} (W : Opens X) (f : L → J)
    (hf : ∀ l, W ≤ U (f l)) {q : ℕ} (c : Cochain R U M q) :
    evaluate R U M W f hf (differential R U M c) =
      ProjectiveMonomialCechHigher.differential (evaluate R U M W f hf c) := by
  funext t
  simp only [evaluate, differential, ProjectiveMonomialCechHigher.differential]
  erw [restrictHom_sum]
  apply Finset.sum_congr rfl
  intro k _
  erw [restrictHom_zsmul, restrictHom_restrictHom]
  rfl

theorem differential_squared {q : ℕ} (c : Cochain R U M q) :
    differential R U M (differential R U M c) = 0 := by
  funext t
  let W := intersection U t
  have hf : ∀ i, W ≤ U (t i) := fun i => iInf_le (fun j => U (t j)) i
  have h := congrFun (ProjectiveMonomialCechHigher.differential_squared
    (evaluate R U M W t hf c)) id
  rw [← evaluate_differential, ← evaluate_differential] at h
  change restrictHom R le_rfl (differential R U M (differential R U M c) t) = 0 at h
  simpa only [restrictHom_refl, Pi.zero_apply] using h

def map {N : SheafOfModules.{u} R} (g : M ⟶ N) {q : ℕ}
    (c : Cochain R U M q) : Cochain R U N q := fun t => c t ≫ g

theorem map_differential {N : SheafOfModules.{u} R} (g : M ⟶ N) {q : ℕ}
    (c : Cochain R U M q) :
    map R U M g (differential R U M c) = differential R U N (map R U M g c) := by
  funext t
  simp only [map, differential, Preadditive.sum_comp, Preadditive.zsmul_comp,
    restrictHom_comp]

@[simp] theorem differential_zero {q : ℕ} :
    differential R U M (0 : Cochain R U M q) = 0 := by
  funext t
  simp only [differential, Pi.zero_apply, restrictHom, comp_zero, smul_zero,
    Finset.sum_const_zero]

theorem differential_sub {q : ℕ} (c e : Cochain R U M q) :
    differential R U M (c - e) = differential R U M c - differential R U M e := by
  funext t
  simp only [differential, Pi.sub_apply, restrictHom_sub, smul_sub, Finset.sum_sub_distrib]

@[simp] theorem map_zero {N : SheafOfModules.{u} R} (g : M ⟶ N) {q : ℕ} :
    map R U M g (0 : Cochain R U M q) = 0 := by
  funext t
  exact zero_comp

theorem map_sub {N : SheafOfModules.{u} R} (g : M ⟶ N) {q : ℕ}
    (c e : Cochain R U M q) :
    map R U M g (c - e) = map R U M g c - map R U M g e := by
  funext t
  exact Preadditive.sub_comp _ _ _

theorem map_injective {N : SheafOfModules.{u} R} (g : M ⟶ N) [Mono g] {q : ℕ} :
    Function.Injective (map R U M g (q := q)) := by
  intro c e h
  funext t
  exact (cancel_mono g).mp (congrFun h t)

theorem lift_cochain (S : ShortComplex (SheafOfModules.{u} R)) (hS : S.ShortExact)
    (q : ℕ)
    (hzero : ∀ (t : Fin (q + 1) → J)
      (x : Ext.{u+1} (freeOpen R (intersection U t)) S.X₁ 1), x = 0)
    (c : Cochain R U S.X₃ q) :
    ∃ b : Cochain R U S.X₂ q, map R U S.X₂ S.g b = c := by
  classical
  choose b hb using fun t =>
    lift_of_ext_one_zero R S hS (intersection U t) (hzero t) (c t)
  exact ⟨b, funext hb⟩

theorem lift_kernel_cochain (S : ShortComplex (SheafOfModules.{u} R))
    (hS : S.ShortExact) {q : ℕ} (c : Cochain R U S.X₂ q)
    (hc : map R U S.X₂ S.g c = 0) :
    ∃ b : Cochain R U S.X₁ q, map R U S.X₁ S.f b = c := by
  let : Mono S.f := hS.mono_f
  have hz (t : Fin (q + 1) → J) : c t ≫ S.g = 0 := congrFun hc t
  exact ⟨fun t => hS.exact.lift (c t) (hz t),
    funext (fun t => hS.exact.lift_f (c t) (hz t))⟩

theorem connecting_cocycle (S : ShortComplex (SheafOfModules.{u} R))
    (hS : S.ShortExact) {q : ℕ}
    (hzero : ∀ (t : Fin (q + 1) → J)
      (x : Ext.{u+1} (freeOpen R (intersection U t)) S.X₁ 1), x = 0)
    (c : Cochain R U S.X₃ q) (hc : differential R U S.X₃ c = 0) :
    ∃ (b : Cochain R U S.X₂ q) (a : Cochain R U S.X₁ (q + 1)),
      map R U S.X₂ S.g b = c ∧
      map R U S.X₁ S.f a = differential R U S.X₂ b ∧
      differential R U S.X₁ a = 0 := by
  let : Mono S.f := hS.mono_f
  obtain ⟨b, hb⟩ := lift_cochain R U S hS q hzero c
  have hdb : map R U S.X₂ S.g (differential R U S.X₂ b) = 0 := by
    rw [map_differential, hb, hc]
  obtain ⟨a, ha⟩ := lift_kernel_cochain R U S hS _ hdb
  refine ⟨b, a, hb, ha, ?_⟩
  apply map_injective R U S.X₁ S.f
  rw [map_differential, ha, differential_squared, map_zero]

theorem primitives_of_shortExact (S : ShortComplex (SheafOfModules.{u} R))
    (hS : S.ShortExact) (q : ℕ)
    (hzero : ∀ (t : Fin (q + 2) → J)
      (x : Ext.{u+1} (freeOpen R (intersection U t)) S.X₁ 1), x = 0)
    (hkernel : HasPrimitives R U S.X₁ (q + 1))
    (hmiddle : HasPrimitives R U S.X₂ q) : HasPrimitives R U S.X₃ q := by
  intro c hc
  obtain ⟨b, a, hb, ha, hclosed⟩ := connecting_cocycle R U S hS hzero c hc
  obtain ⟨e, he⟩ := hkernel a hclosed
  have hcorrected : differential R U S.X₂ (b - map R U S.X₁ S.f e) = 0 := by
    rw [differential_sub, ← map_differential, he, ha, sub_self]
  obtain ⟨v, hv⟩ := hmiddle _ hcorrected
  refine ⟨map R U S.X₂ S.g v, ?_⟩
  rw [← map_differential, hv, map_sub, hb]
  have hz : map R U S.X₂ S.g (map R U S.X₁ S.f e) = 0 := by
    funext t
    change (e t ≫ S.f) ≫ S.g = 0
    rw [Category.assoc, S.zero, comp_zero]
  rw [hz, sub_zero]

theorem insertLE (p : J) (hp : ∀ i, U i ≤ U p) {q : ℕ} (t : Fin (q + 1) → J) :
    intersection U t ≤ intersection U (Fin.cons p t) := by
  apply le_iInf
  intro i
  cases i using Fin.cases with
  | zero => exact (iInf_le (fun j => U (t j)) 0).trans (hp (t 0))
  | succ i => exact iInf_le (fun j => U (t j)) i

def contraction (p : J) (hp : ∀ i, U i ≤ U p) {q : ℕ}
    (c : Cochain R U M (q + 1)) : Cochain R U M q :=
  fun t => restrictHom R (insertLE U p hp t) (c (Fin.cons p t))

theorem restrict_cochain_congr {q : ℕ} (c : Cochain R U M q)
    {t t' : Fin (q + 1) → J} (ht : t = t') {W : Opens X}
    (h : W ≤ intersection U t) (h' : W ≤ intersection U t') :
    restrictHom R h (c t) = restrictHom R h' (c t') := by
  subst t'
  rfl

theorem contraction_differential (p : J) (hp : ∀ i, U i ≤ U p) {q : ℕ}
    (c : Cochain R U M (q + 1)) :
    contraction R U M p hp (differential R U M c) =
      c - differential R U M (contraction R U M p hp c) := by
  funext t
  simp only [contraction, differential, Pi.sub_apply]
  rw [Fin.sum_univ_succ]
  erw [restrictHom_add, restrictHom_sum]
  simp only [Fin.val_zero, pow_zero, one_zsmul, Fin.val_succ, Fin.succAbove_zero]
  erw [restrictHom_restrictHom, restrictHom_refl]
  rw [sub_eq_add_neg, ← Finset.sum_neg_distrib]
  congr 1
  apply Finset.sum_congr rfl
  intro k _
  erw [restrictHom_zsmul, restrictHom_restrictHom]
  rw [pow_succ, mul_neg_one, neg_zsmul]
  exact congrArg (fun f : freeOpen R (intersection U t) ⟶ M => -((-1 : ℤ) ^ k.val • f))
    ((restrict_cochain_congr R U M c (Fin.cons_comp_succ_succAbove p t k)
      ((insertLE U p hp t).trans (faceLE U (Fin.cons p t) k.succ))
      ((faceLE U t k).trans (insertLE U p hp (t ∘ k.succAbove)))).trans
        (restrictHom_restrictHom R (faceLE U t k) (insertLE U p hp (t ∘ k.succAbove))
          (c (Fin.cons p (t ∘ k.succAbove)))).symm)

theorem hasPrimitives_of_containing_member (p : J) (hp : ∀ i, U i ≤ U p)
    (q : ℕ) : HasPrimitives R U M q := by
  intro c hc
  refine ⟨contraction R U M p hp c, ?_⟩
  have h := contraction_differential R U M p hp c
  rw [hc] at h
  have hz : contraction R U M p hp (0 : Cochain R U M (q + 2)) = 0 := by
    funext t
    exact comp_zero
  rw [hz] at h
  exact (sub_eq_zero.mp h.symm).symm

theorem hasPrimitives_on_chart (p : J) (q : ℕ) :
    HasPrimitives R (fun i => U i ⊓ U p) M q := by
  apply hasPrimitives_of_containing_member R (fun i => U i ⊓ U p) M p
  intro i
  exact le_inf inf_le_right inf_le_right

def sectionZero (c : Cochain R U M 0) (i : J) : freeOpen R (U i) ⟶ M :=
  restrictHom R (le_iInf fun _ => le_rfl) (c (fun _ => i))

private theorem scalar_differential_zero_degree {B I : Type*} [AddCommGroup B]
    (c : ProjectiveMonomialCechHigher.Cochain I B 0) (i j : I) :
    ProjectiveMonomialCechHigher.differential c (Fin.cons i (fun _ => j)) =
      c (fun _ => j) - c (fun _ => i) := by
  have hsingleton (f : Fin 1 → I) : f = fun _ => f 0 := by
    funext k
    exact congrArg f (Subsingleton.elim k 0)
  simp only [ProjectiveMonomialCechHigher.differential]
  simp only [hsingleton, Function.comp_apply]
  simp [Fin.succAbove, sub_eq_add_neg]

theorem sectionZero_compatible (c : Cochain R U M 0)
    (hc : differential R U M c = 0) (i j : J) :
    restrictHom R inf_le_left (sectionZero R U M c i) =
      restrictHom R inf_le_right (sectionZero R U M c j) := by
  let W := U i ⊓ U j
  let f : Fin 2 → J := Fin.cons i (fun _ => j)
  have hf : ∀ l, W ≤ U (f l) := by
    intro l
    cases l using Fin.cases with
    | zero => exact inf_le_left
    | succ l => exact inf_le_right
  have h := evaluate_differential R U M W f hf c
  rw [hc] at h
  have h' := congrFun h (Fin.cons 0 (fun _ => 1))
  have hz : evaluate R U M W f hf (0 : Cochain R U M 1)
      (Fin.cons 0 (fun _ => 1)) = 0 := comp_zero
  rw [hz, scalar_differential_zero_degree] at h'
  have he := (sub_eq_zero.mp h'.symm).symm
  have h0 : f ∘ (fun _ : Fin 1 => (0 : Fin 2)) = (fun _ => i) := by
    funext k
    rfl
  have h1 : f ∘ (fun _ : Fin 1 => (1 : Fin 2)) = (fun _ => j) := by
    funext k
    rfl
  calc
    restrictHom R inf_le_left (sectionZero R U M c i) =
        evaluate R U M W f hf c (fun _ => 0) := by
      simp only [sectionZero, evaluate]
      erw [restrictHom_restrictHom]
      exact (restrict_cochain_congr R U M c h0 _ _).symm
    _ = evaluate R U M W f hf c (fun _ => 1) := he
    _ = restrictHom R inf_le_right (sectionZero R U M c j) := by
      simp only [sectionZero, evaluate]
      erw [restrictHom_restrictHom]
      exact restrict_cochain_congr R U M c h1 _ _

theorem glue_zero_cocycle (V : Opens X) (hUV : ∀ i, U i ≤ V)
    (hcover : V ≤ ⨆ i, U i) (c : Cochain R U M 0)
    (hc : differential R U M c = 0) :
    ∃ g : freeOpen R V ⟶ M,
      ∀ i, restrictHom R (hUV i) g = sectionZero R U M c i := by
  exact hom_glue R U V hUV hcover M (sectionZero R U M c)
    (sectionZero_compatible R U M c hc)

def augmentation (V : Opens X) (hUV : ∀ i, U i ≤ V)
    (f : freeOpen R V ⟶ M) : Cochain R U M 0 :=
  fun t => restrictHom R ((iInf_le (fun j => U (t j)) 0).trans (hUV (t 0))) f

@[simp] theorem augmentation_closed (V : Opens X) (hUV : ∀ i, U i ≤ V)
    (f : freeOpen R V ⟶ M) : differential R U M (augmentation R U M V hUV f) = 0 := by
  funext t
  simp only [differential, augmentation, Pi.zero_apply]
  calc
    _ = ∑ k : Fin 2, (-1 : ℤ) ^ k.val •
        restrictHom R ((iInf_le (fun j => U (t j)) 0).trans (hUV (t 0))) f := by
      apply Finset.sum_congr rfl
      intro k _
      exact congrArg (fun g : freeOpen R (intersection U t) ⟶ M => (-1 : ℤ) ^ k.val • g)
        (restrictHom_restrictHom R _ _ f)
    _ = 0 := by rw [Fin.sum_univ_two]; simp

@[simp] theorem sectionZero_augmentation (V : Opens X) (hUV : ∀ i, U i ≤ V)
    (f : freeOpen R V ⟶ M) (i : J) :
    sectionZero R U M (augmentation R U M V hUV f) i = restrictHom R (hUV i) f := by
  simp only [sectionZero, augmentation]
  exact restrictHom_restrictHom R _ _ f

theorem shortExact_global_lift (V : Opens X) (hUV : ∀ i, U i ≤ V)
    (hcover : V ≤ ⨆ i, U i)
    (S : ShortComplex (SheafOfModules.{u} R)) (hS : S.ShortExact)
    (hzero : ∀ (t : Fin 1 → J)
      (x : Ext.{u+1} (freeOpen R (intersection U t)) S.X₁ 1), x = 0)
    (hprimitive : HasPrimitives R U S.X₁ 0) (f : freeOpen R V ⟶ S.X₃) :
    ∃ g : freeOpen R V ⟶ S.X₂, g ≫ S.g = f := by
  let c := augmentation R U S.X₃ V hUV f
  obtain ⟨b, a, hb, ha, hclosed⟩ := connecting_cocycle R U S hS hzero c
    (augmentation_closed R U S.X₃ V hUV f)
  obtain ⟨e, he⟩ := hprimitive a hclosed
  have hcorrected : differential R U S.X₂ (b - map R U S.X₁ S.f e) = 0 := by
    rw [differential_sub, ← map_differential, he, ha, sub_self]
  obtain ⟨g, hg⟩ := glue_zero_cocycle R U S.X₂ V hUV hcover _ hcorrected
  refine ⟨g, ?_⟩
  apply hom_ext R U V hUV hcover S.X₃
  intro i
  rw [restrictHom_comp, hg i]
  change (restrictHom R _ (b (fun _ => i) - e (fun _ => i) ≫ S.f)) ≫ S.g = _
  erw [restrictHom_sub, Preadditive.sub_comp, ← restrictHom_comp,
    ← restrictHom_comp, Category.assoc, S.zero, comp_zero]
  simp only [restrictHom, comp_zero, sub_zero]
  have hi := congrFun hb (fun _ => i)
  change b (fun _ => i) ≫ S.g = c (fun _ => i) at hi
  rw [hi]
  exact sectionZero_augmentation R U S.X₃ V hUV f i

theorem ext_one_eq_zero (V : Opens X) (hUV : ∀ i, U i ≤ V)
    (hcover : V ≤ ⨆ i, U i)
    (hzero : ∀ (t : Fin 1 → J)
      (x : Ext.{u+1} (freeOpen R (intersection U t)) M 1), x = 0)
    (hprimitive : HasPrimitives R U M 0)
    (x : Ext.{u+1} (freeOpen R V) M 1) : x = 0 := by
  let S := ShortComplex.mk _ _ (cokernel.condition (Injective.ι M))
  have hS : S.ShortExact :=
    { exact := ShortComplex.exact_of_g_is_cokernel _ (cokernelIsCokernel S.f) }
  obtain ⟨y, hy⟩ := Ext.covariant_sequence_exact₁ (freeOpen R V) hS x
    (Ext.eq_zero_of_injective _) rfl
  obtain ⟨f, rfl⟩ := (Ext.mk₀_bijective _ _).surjective y
  obtain ⟨g, rfl⟩ := shortExact_global_lift R U V hUV hcover S hS hzero hprimitive f
  rw [← Ext.mk₀_comp_mk₀, Ext.comp_assoc_of_second_deg_zero,
    hS.comp_extClass, Ext.comp_zero] at hy
  exact hy.symm

theorem ext_succ_eq_zero_of_injective_cech
    (V : Opens X) (hUV : ∀ i, U i ≤ V) (hcover : V ≤ ⨆ i, U i)
    (hinjective : ∀ (I : SheafOfModules.{u} R) [Injective I] (q : ℕ),
      HasPrimitives R U I q)
    (n : ℕ)
    (hlocal : ∀ (q : ℕ) (t : Fin (q + 1) → J) (k : ℕ)
      (x : Ext.{u+1} (freeOpen R (intersection U t)) M (k + 1)), x = 0)
    (hprimitive : HasPrimitives R U M n)
    (x : Ext.{u+1} (freeOpen R V) M (n + 1)) : x = 0 := by
  induction n generalizing M with
  | zero =>
      exact ext_one_eq_zero R U M V hUV hcover (fun t x => hlocal 0 t 0 x) hprimitive x
  | succ n ih =>
      let S := ShortComplex.mk _ _ (cokernel.condition (Injective.ι M))
      have hS : S.ShortExact :=
        { exact := ShortComplex.exact_of_g_is_cokernel _ (cokernelIsCokernel S.f) }
      have hlocal' : ∀ (q : ℕ) (t : Fin (q + 1) → J) (k : ℕ)
          (y : Ext.{u+1} (freeOpen R (intersection U t)) S.X₃ (k + 1)), y = 0 := by
        intro q t k y
        obtain ⟨z, hz⟩ := Ext.covariant_sequence_exact₃
          (freeOpen R (intersection U t)) hS y (n₁ := k + 2) rfl (hlocal q t (k + 1) _)
        rw [Ext.eq_zero_of_injective z, Ext.zero_comp] at hz
        exact hz.symm
      have hprimitive' : HasPrimitives R U S.X₃ n :=
        primitives_of_shortExact R U S hS n
          (fun t y => hlocal (n + 1) t 0 y) hprimitive (hinjective S.X₂ n)
      obtain ⟨y, hy⟩ := Ext.covariant_sequence_exact₁ (freeOpen R V) hS x
        (Ext.eq_zero_of_injective _) (n₀ := n + 1) rfl
      rw [ih S.X₃ hlocal' hprimitive' y, Ext.zero_comp] at hy
      exact hy.symm

private abbrev schemeFreeOpen (Y : Scheme.{u}) (V : Y.Opens) : Y.Modules :=
  freeOpen Y.ringCatSheaf V

attribute [local instance] PiExponentSeshadri.FiniteCoverCohomology.hasExtScheme'

theorem affine_ext_succ_eq_zero_of_injective_cech
    (Y : Scheme.{u}) [IsNoetherian Y] (A : Y.Modules) [A.IsQuasicoherent]
    (W : J → Y.Opens) (V : Y.Opens) (hWV : ∀ i, W i ≤ V)
    (hcover : V ≤ ⨆ i, W i)
    (haffine : ∀ (q : ℕ) (t : Fin (q + 1) → J), IsAffineOpen (intersection W t))
    (hinjective : ∀ (I : Y.Modules) [Injective I] (q : ℕ),
      HasPrimitives Y.ringCatSheaf W I q)
    (n : ℕ) (hprimitive : HasPrimitives Y.ringCatSheaf W A n)
    (x : Ext.{u+1} (C := Y.Modules) (schemeFreeOpen Y V) A (n + 1)) : x = 0 := by
  exact ext_succ_eq_zero_of_injective_cech Y.ringCatSheaf W A V hWV hcover
    hinjective n (fun q t k y =>
      PiExponentSeshadri.FiniteCoverCohomology.affine_open_ext_zero
        (intersection W t) (haffine q t) A k y) hprimitive x

end
end PiExponent.GeometrySupport.CechHigher

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/CechLinear.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.CechHigher
import OAI.NumberTheory.PiExponent.Cohomology.CurveEuler
import OAI.NumberTheory.PiExponent.Cohomology.FreeCechSections

namespace OAI

namespace PiExponent.GeometrySupport.CechLinear

noncomputable section

open CategoryTheory CategoryTheory.Limits AlgebraicGeometry TopologicalSpace
open PiExponentSeshadri.ModuleFlasque PiExponentSeshadri.Geometry
open scoped BigOperators AlgebraicGeometry

universe v
variable {X : Scheme.{0}} {J : Type} (U : J → X.Opens)
  {K : Type v} [Field K]

private abbrev schemeFreeOpen (V : X.Opens) : X.Modules := freeOpen X.ringCatSheaf V

@[instance_reducible] private def freeOpenHomAddCommGroup (V : X.Opens) (M : X.Modules) :
    AddCommGroup (freeOpen X.ringCatSheaf V ⟶ M) :=
  inferInstanceAs (AddCommGroup (schemeFreeOpen V ⟶ M))

@[instance_reducible] private def higherCochainAddCommGroup (M : X.Modules) (q : ℕ) :
    AddCommGroup (CechHigher.Cochain X.ringCatSheaf U M q) :=
  inferInstanceAs (AddCommGroup (∀ t : Fin (q + 1) → J,
    schemeFreeOpen (CechHigher.intersection U t) ⟶ M))

attribute [local instance] freeOpenHomAddCommGroup higherCochainAddCommGroup

@[instance_reducible] private def freeOpenHomModule (V : X.Opens) (M : X.Modules) :
    Module Γ(X, ⊤) (freeOpen X.ringCatSheaf V ⟶ M) :=
  sheafHomModule X (schemeFreeOpen V) M

attribute [local instance] freeOpenHomModule

def Cochain (_ : K →+* Γ(X, ⊤)) (M : X.Modules) (q : ℕ) : Type :=
  CechHigher.Cochain X.ringCatSheaf U M q

instance cochainAddCommGroup (ρ : K →+* Γ(X, ⊤)) (M : X.Modules) (q : ℕ) :
    AddCommGroup (Cochain U ρ M q) :=
  inferInstanceAs (AddCommGroup (CechHigher.Cochain X.ringCatSheaf U M q))

instance cochainGlobalModule (ρ : K →+* Γ(X, ⊤)) (M : X.Modules) (q : ℕ) :
    Module Γ(X, ⊤) (Cochain U ρ M q) :=
  letI (t : Fin (q + 1) → J) :
      Module Γ(X, ⊤) (freeOpen X.ringCatSheaf (CechHigher.intersection U t) ⟶ M) :=
    sheafHomModule X _ M
  inferInstanceAs (Module Γ(X, ⊤) (CechHigher.Cochain X.ringCatSheaf U M q))

instance cochainModule (ρ : K →+* Γ(X, ⊤)) (M : X.Modules) (q : ℕ) :
    Module K (Cochain U ρ M q) :=
  Module.compHom _ ρ

variable (ρ : K →+* Γ(X, ⊤)) (M : X.Modules)

def differentialLinear (q : ℕ) : Cochain U ρ M q →ₗ[K] Cochain U ρ M (q + 1) where
  toFun := CechHigher.differential X.ringCatSheaf U M
  map_add' c e := by
    let D : Cochain U ρ M q → Cochain U ρ M (q + 1) :=
      CechHigher.differential X.ringCatSheaf U M
    have hsub (c e : Cochain U ρ M q) : D (c - e) = D c - D e :=
      CechHigher.differential_sub X.ringCatSheaf U M c e
    have hzero : D 0 = 0 := CechHigher.differential_zero X.ringCatSheaf U M
    have hn : D (-e) = -D e := by
      simpa only [zero_sub, hzero] using hsub 0 e
    change D (c + e) = D c + D e
    simpa only [sub_neg_eq_add, hn] using hsub c (-e)
  map_smul' r c := by
    let (A B : SheafOfModules.{0} X.ringCatSheaf) : Module Γ(X, ⊤) (A ⟶ B) := sheafHomModule X A B
    let : Linear Γ(X, ⊤) (SheafOfModules.{0} X.ringCatSheaf) := sheafLinear X
    funext t
    change (∑ k : Fin (q + 2), (-1 : ℤ) ^ k.val •
      CechOne.restrictHom X.ringCatSheaf (CechHigher.faceLE U t k)
        (ρ r • c (t ∘ k.succAbove))) =
      ρ r • (∑ k : Fin (q + 2), (-1 : ℤ) ^ k.val •
        CechOne.restrictHom X.ringCatSheaf (CechHigher.faceLE U t k)
          (c (t ∘ k.succAbove)))
    simp only [CechOne.restrictHom, Finset.smul_sum, smul_comm (ρ r)]
    apply Finset.sum_congr rfl
    intro k _
    exact congrArg (fun f : schemeFreeOpen (CechHigher.intersection U t) ⟶ M =>
      (-1 : ℤ) ^ k.val • f)
      (Linear.comp_smul (C := X.Modules) _ _ _
        (freeOpenMap X.ringCatSheaf (homOfLE (CechHigher.faceLE U t k))) (ρ r)
        (c (t ∘ k.succAbove)))

@[simp] theorem differentialLinear_apply (q : ℕ) (c : Cochain U ρ M q) :
    differentialLinear U ρ M q c = CechHigher.differential X.ringCatSheaf U M c := rfl

def cycles (q : ℕ) : Submodule K (Cochain U ρ M q) :=
  (differentialLinear U ρ M q).ker

@[simp] theorem mem_cycles (q : ℕ) (c : Cochain U ρ M q) :
    c ∈ cycles U ρ M q ↔ CechHigher.differential X.ringCatSheaf U M c = 0 := Iff.rfl

def boundaryToCycles (q : ℕ) : Cochain U ρ M q →ₗ[K] cycles U ρ M (q + 1) :=
  (differentialLinear U ρ M q).codRestrict (cycles U ρ M (q + 1))
    (fun c => CechHigher.differential_squared X.ringCatSheaf U M c)

@[simp] theorem boundaryToCycles_val (q : ℕ) (c : Cochain U ρ M q) :
    (boundaryToCycles U ρ M q c).val =
      CechHigher.differential X.ringCatSheaf U M c := rfl

variable {M} {N P : X.Modules}

def mapLinear (g : M ⟶ N) (q : ℕ) : Cochain U ρ M q →ₗ[K] Cochain U ρ N q where
  toFun := CechHigher.map X.ringCatSheaf U M g
  map_add' c e := by
    funext t
    change (c t + e t) ≫ g = c t ≫ g + e t ≫ g
    exact Preadditive.add_comp (C := SheafOfModules.{0} X.ringCatSheaf) _ _ _ (c t) (e t) g
  map_smul' r c := by
    let (A B : SheafOfModules.{0} X.ringCatSheaf) : Module Γ(X, ⊤) (A ⟶ B) := sheafHomModule X A B
    let : Linear Γ(X, ⊤) (SheafOfModules.{0} X.ringCatSheaf) := sheafLinear X
    funext t
    exact Linear.smul_comp (C := SheafOfModules.{0} X.ringCatSheaf) _ _ _ (ρ r) (c t) g

@[simp] theorem mapLinear_apply (g : M ⟶ N) (q : ℕ) (c : Cochain U ρ M q) :
    mapLinear U ρ g q c = CechHigher.map X.ringCatSheaf U M g c := rfl

@[simp] theorem mapLinear_comp (g : M ⟶ N) (h : N ⟶ P) (q : ℕ) :
    mapLinear U ρ (g ≫ h) q = (mapLinear U ρ h q).comp (mapLinear U ρ g q) := by
  apply LinearMap.ext
  intro c
  funext t
  exact (Category.assoc (c t) g h).symm

@[simp] theorem mapLinear_zero (q : ℕ) :
    mapLinear U ρ (0 : M ⟶ N) q = 0 := by
  apply LinearMap.ext
  intro c
  funext t
  exact comp_zero (C := SheafOfModules.{0} X.ringCatSheaf)

theorem mapLinear_differential (g : M ⟶ N) (q : ℕ) (c : Cochain U ρ M q) :
    mapLinear U ρ g (q + 1) (differentialLinear U ρ M q c) =
      differentialLinear U ρ N q (mapLinear U ρ g q c) :=
  CechHigher.map_differential X.ringCatSheaf U M g c

def mapCycles (g : M ⟶ N) (q : ℕ) : cycles U ρ M q →ₗ[K] cycles U ρ N q :=
  ((mapLinear U ρ g q).comp (cycles U ρ M q).subtype).codRestrict
    (cycles U ρ N q) (fun c => by
      change CechHigher.differential X.ringCatSheaf U N
        (CechHigher.map X.ringCatSheaf U M g c.val) = 0
      have hc : CechHigher.differential X.ringCatSheaf U M c.val = 0 := c.property
      exact (CechHigher.map_differential X.ringCatSheaf U M g c.val).symm.trans
        ((congrArg (fun c : Cochain U ρ M (q + 1) => CechHigher.map X.ringCatSheaf U M g c) hc).trans
          (CechHigher.map_zero X.ringCatSheaf U M g)))

@[simp] theorem mapCycles_val (g : M ⟶ N) (q : ℕ) (c : cycles U ρ M q) :
    (mapCycles U ρ g q c).val = mapLinear U ρ g q c.val := rfl

theorem mapCycles_boundary (g : M ⟶ N) (q : ℕ) (c : Cochain U ρ M q) :
    mapCycles U ρ g (q + 1) (boundaryToCycles U ρ M q c) =
      boundaryToCycles U ρ N q (mapLinear U ρ g q c) := by
  apply Subtype.ext
  exact mapLinear_differential U ρ g q c

variable (M)

theorem boundaryToCycles_surjective [hM : Injective M] (q : ℕ) :
    Function.Surjective (boundaryToCycles U ρ M q) := by
  intro c
  obtain ⟨b, hb⟩ := @FreeCechSections.injective_hasPrimitives _ J U X.ringCatSheaf M hM q
    c.val c.property
  exact ⟨b, Subtype.ext hb⟩

def primitive [Injective M] (q : ℕ) :
    cycles U ρ M (q + 1) →ₗ[K] Cochain U ρ M q :=
  Classical.choose ((boundaryToCycles U ρ M q).exists_rightInverse_of_surjective
    (LinearMap.range_eq_top.mpr (boundaryToCycles_surjective U ρ M q)))

@[simp] theorem boundaryToCycles_primitive [Injective M] (q : ℕ)
    (c : cycles U ρ M (q + 1)) :
    boundaryToCycles U ρ M q (primitive U ρ M q c) = c := by
  exact LinearMap.congr_fun (Classical.choose_spec
    ((boundaryToCycles U ρ M q).exists_rightInverse_of_surjective
      (LinearMap.range_eq_top.mpr (boundaryToCycles_surjective U ρ M q)))) c

@[simp] theorem primitive_spec [Injective M] (q : ℕ)
    (c : cycles U ρ M (q + 1)) :
    CechHigher.differential X.ringCatSheaf U M (primitive U ρ M q c) = c.val :=
  congrArg Subtype.val (boundaryToCycles_primitive U ρ M q c)

end
end PiExponent.GeometrySupport.CechLinear

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/CechOne.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.FiniteCoverCohomology

namespace OAI

namespace PiExponent.GeometrySupport.CechOne

noncomputable section

open CategoryTheory CategoryTheory.Limits AlgebraicGeometry Opposite TopologicalSpace Abelian
open PiExponentSeshadri.ModuleFlasque

universe u
variable {X : TopCat.{u}}
  (R : Sheaf (Opens.grothendieckTopology X) RingCat.{u})

theorem hom_glue {J : Type u} (U : J → Opens X) (V : Opens X)
    (hUV : ∀ i, U i ≤ V) (hcover : V ≤ ⨆ i, U i)
    (M : SheafOfModules.{u} R) (f : ∀ i, freeOpen R (U i) ⟶ M)
    (hf : ∀ i j, freeOpenMap R (homOfLE (show U i ⊓ U j ≤ U i from inf_le_left)) ≫ f i =
      freeOpenMap R (homOfLE (show U i ⊓ U j ≤ U j from inf_le_right)) ≫ f j) :
    ∃ g : freeOpen R V ⟶ M, ∀ i, freeOpenMap R (homOfLE (hUV i)) ≫ g = f i := by
  let F : TopCat.Sheaf AddCommGrpCat.{u} X := (SheafOfModules.toSheaf R).obj M
  let sf (i : J) := freeOpenEquiv R M (U i) (f i)
  have hc : TopCat.Presheaf.IsCompatible F.obj U sf := by
    intro i j
    change M.val.map (homOfLE inf_le_left).op (sf i) =
      M.val.map (homOfLE inf_le_right).op (sf j)
    rw [← freeOpenEquiv_naturality, ← freeOpenEquiv_naturality, hf i j]
  obtain ⟨s, hs, _⟩ := F.existsUnique_gluing' U V (fun i => homOfLE (hUV i)) hcover sf hc
  refine ⟨(freeOpenEquiv R M V).symm s, fun i => ?_⟩
  apply (freeOpenEquiv R M (U i)).injective
  rw [freeOpenEquiv_naturality]
  exact (congrArg (M.val.map (homOfLE (hUV i)).op)
    ((freeOpenEquiv R M V).apply_symm_apply s)).trans (hs i)

def restrictHom {M : SheafOfModules.{u} R} {U V : Opens X}
    (h : U ≤ V) (f : freeOpen R V ⟶ M) : freeOpen R U ⟶ M :=
  freeOpenMap R (homOfLE h) ≫ f

@[simp] theorem restrictHom_restrictHom {M : SheafOfModules.{u} R} {U V W : Opens X}
    (h : U ≤ V) (k : V ≤ W) (f : freeOpen R W ⟶ M) :
    restrictHom R h (restrictHom R k f) = restrictHom R (h.trans k) f := by
  change (PiExponentSeshadri.ModuleMayerVietoris.freeOpenFunctor R).map (homOfLE h) ≫
      (PiExponentSeshadri.ModuleMayerVietoris.freeOpenFunctor R).map (homOfLE k) ≫ f =
    (PiExponentSeshadri.ModuleMayerVietoris.freeOpenFunctor R).map (homOfLE (h.trans k)) ≫ f
  erw [← Category.assoc, ← Functor.map_comp]
  rfl

@[simp] theorem restrictHom_comp {M N : SheafOfModules.{u} R} {U V : Opens X}
    (h : U ≤ V) (f : freeOpen R V ⟶ M) (g : M ⟶ N) :
    restrictHom R h (f ≫ g) = restrictHom R h f ≫ g := by
  simp only [restrictHom, Category.assoc]

@[simp] theorem restrictHom_add {M : SheafOfModules.{u} R} {U V : Opens X}
    (h : U ≤ V) (f g : freeOpen R V ⟶ M) :
    restrictHom R h (f + g) = restrictHom R h f + restrictHom R h g := by
  simp only [restrictHom, Preadditive.comp_add]

@[simp] theorem restrictHom_sub {M : SheafOfModules.{u} R} {U V : Opens X}
    (h : U ≤ V) (f g : freeOpen R V ⟶ M) :
    restrictHom R h (f - g) = restrictHom R h f - restrictHom R h g := by
  simp only [restrictHom, Preadditive.comp_sub]

theorem hom_ext {J : Type u} (U : J → Opens X) (V : Opens X)
    (hUV : ∀ i, U i ≤ V) (hcover : V ≤ ⨆ i, U i)
    (M : SheafOfModules.{u} R) (f g : freeOpen R V ⟶ M)
    (hfg : ∀ i, restrictHom R (hUV i) f = restrictHom R (hUV i) g) : f = g := by
  let F : TopCat.Sheaf AddCommGrpCat.{u} X := (SheafOfModules.toSheaf R).obj M
  apply (freeOpenEquiv R M V).injective
  apply F.eq_of_locally_eq' U V (fun i => homOfLE (hUV i)) hcover
  intro i
  change M.val.map (homOfLE (hUV i)).op _ = M.val.map (homOfLE (hUV i)).op _
  rw [← freeOpenEquiv_naturality, ← freeOpenEquiv_naturality]
  exact congrArg (freeOpenEquiv R M (U i)) (hfg i)

theorem lift_of_ext_one_zero (S : ShortComplex (SheafOfModules.{u} R))
    (hS : S.ShortExact) (U : Opens X)
    (hzero : ∀ x : Ext.{u+1} (freeOpen R U) S.X₁ 1, x = 0)
    (s : freeOpen R U ⟶ S.X₃) : ∃ t : freeOpen R U ⟶ S.X₂, t ≫ S.g = s := by
  obtain ⟨t, ht⟩ := Ext.covariant_sequence_exact₃ (freeOpen R U) hS (Ext.mk₀ s)
    (n₁ := 1) rfl (hzero _)
  obtain ⟨t, rfl⟩ := (Ext.mk₀_bijective _ _).surjective t
  refine ⟨t, ?_⟩
  apply (Ext.mk₀_bijective _ _).injective
  simpa only [Ext.mk₀_comp_mk₀] using ht

def IsCocycle {J : Type u} (U : J → Opens X) (M : SheafOfModules.{u} R)
    (c : ∀ i j, freeOpen R (U i ⊓ U j) ⟶ M) : Prop :=
  ∀ i j k,
    restrictHom R (show (U i ⊓ U j) ⊓ U k ≤ U i ⊓ U j from inf_le_left) (c i j) +
      restrictHom R (show (U i ⊓ U j) ⊓ U k ≤ U j ⊓ U k from
        le_inf (inf_le_left.trans inf_le_right) inf_le_right) (c j k) =
    restrictHom R (show (U i ⊓ U j) ⊓ U k ≤ U i ⊓ U k from
      le_inf (inf_le_left.trans inf_le_left) inf_le_right) (c i k)

def HasPrimitives {J : Type u} (U : J → Opens X) (M : SheafOfModules.{u} R) : Prop :=
  ∀ c : ∀ i j, freeOpen R (U i ⊓ U j) ⟶ M, IsCocycle R U M c →
    ∃ b : ∀ i, freeOpen R (U i) ⟶ M, ∀ i j,
      c i j = restrictHom R inf_le_right (b j) - restrictHom R inf_le_left (b i)

theorem shortExact_lift_of_primitives {J : Type u} (U : J → Opens X) (V : Opens X)
    (hUV : ∀ i, U i ≤ V) (hcover : V ≤ ⨆ i, U i)
    (S : ShortComplex (SheafOfModules.{u} R)) (hS : S.ShortExact)
    (hzero : ∀ i (x : Ext.{u+1} (freeOpen R (U i)) S.X₁ 1), x = 0)
    (hprimitive : HasPrimitives R U S.X₁) (f : freeOpen R V ⟶ S.X₃) :
    ∃ g : freeOpen R V ⟶ S.X₂, g ≫ S.g = f := by
  classical
  let : Mono S.f := hS.mono_f
  choose t ht using fun i =>
    lift_of_ext_one_zero R S hS (U i) (hzero i) (restrictHom R (hUV i) f)
  have hdiff (i j : J) :
      (restrictHom R inf_le_right (t j) - restrictHom R inf_le_left (t i)) ≫ S.g = 0 := by
    rw [Preadditive.sub_comp, ← restrictHom_comp, ← restrictHom_comp, ht j, ht i,
      restrictHom_restrictHom, restrictHom_restrictHom, sub_self]
  let c (i j : J) : freeOpen R (U i ⊓ U j) ⟶ S.X₁ :=
    hS.exact.lift _ (hdiff i j)
  have hc (i j : J) : c i j ≫ S.f =
      restrictHom R inf_le_right (t j) - restrictHom R inf_le_left (t i) :=
    hS.exact.lift_f _ (hdiff i j)
  have hcoc : IsCocycle R U S.X₁ c := by
    intro i j k
    apply (cancel_mono S.f).mp
    simp only [Preadditive.add_comp, ← restrictHom_comp, hc,
      restrictHom_sub, restrictHom_restrictHom]
    abel
  obtain ⟨b, hb⟩ := hprimitive c hcoc
  let t' (i : J) : freeOpen R (U i) ⟶ S.X₂ := t i - b i ≫ S.f
  have hcompat (i j : J) : restrictHom R inf_le_left (t' i) =
      restrictHom R inf_le_right (t' j) := by
    have hh := hc i j
    rw [hb i j, Preadditive.sub_comp] at hh
    change restrictHom R inf_le_left (t i - b i ≫ S.f) =
      restrictHom R inf_le_right (t j - b j ≫ S.f)
    simp only [restrictHom_sub, restrictHom_comp]
    apply sub_eq_sub_iff_add_eq_add.mpr
    have hh' := sub_eq_sub_iff_add_eq_add.mp hh
    simpa only [add_comm] using hh'
  obtain ⟨g, hg⟩ := hom_glue R U V hUV hcover S.X₂ t' hcompat
  refine ⟨g, ?_⟩
  apply hom_ext R U V hUV hcover S.X₃
  intro i
  rw [restrictHom_comp]
  change (freeOpenMap R (homOfLE (hUV i)) ≫ g) ≫ S.g = _
  rw [hg i]
  change (t i - b i ≫ S.f) ≫ S.g = _
  rw [Preadditive.sub_comp, Category.assoc, S.zero, comp_zero, sub_zero, ht i]

theorem ext_one_eq_zero_of_primitives {J : Type u} (U : J → Opens X) (V : Opens X)
    (hUV : ∀ i, U i ≤ V) (hcover : V ≤ ⨆ i, U i)
    (M : SheafOfModules.{u} R)
    (hzero : ∀ i (x : Ext.{u+1} (freeOpen R (U i)) M 1), x = 0)
    (hprimitive : HasPrimitives R U M)
    (x : Ext.{u+1} (freeOpen R V) M 1) : x = 0 := by
  let S := ShortComplex.mk _ _ (cokernel.condition (Injective.ι M))
  have hS : S.ShortExact :=
    { exact := ShortComplex.exact_of_g_is_cokernel _ (cokernelIsCokernel S.f) }
  obtain ⟨y, hy⟩ := Ext.covariant_sequence_exact₁ (freeOpen R V) hS x
    (Ext.eq_zero_of_injective _) rfl
  obtain ⟨f, rfl⟩ := (Ext.mk₀_bijective _ _).surjective y
  obtain ⟨g, rfl⟩ := shortExact_lift_of_primitives R U V hUV hcover S hS hzero hprimitive f
  rw [← Ext.mk₀_comp_mk₀, Ext.comp_assoc_of_second_deg_zero,
    hS.comp_extClass, Ext.comp_zero] at hy
  exact hy.symm

end
end PiExponent.GeometrySupport.CechOne

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/CechOneConverse.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.CechZero
import OAI.NumberTheory.PiExponent.Cohomology.FreeCechSections

namespace OAI

noncomputable section

namespace PiExponent.GeometrySupport.CechOneConverse
section
open CategoryTheory CategoryTheory.Limits CategoryTheory.Abelian
open AlgebraicGeometry TopologicalSpace
open PiExponentSeshadri.ModuleFlasque
open CechOne CechHigher

universe u
variable {X : TopCat.{u}}
  (R : Sheaf (Opens.grothendieckTopology X) RingCat.{u})
  {J : Type u} (U : J → Opens X) (M : SheafOfModules.{u} R)

theorem hasPrimitives_of_ext_one_zero (V : Opens X)
    (hUV : ∀ i, U i ≤ V) (hcover : V ≤ ⨆ i, U i)
    (hzero : ∀ x : Ext.{u+1} (freeOpen R V) M 1, x = 0) :
    CechHigher.HasPrimitives R U M 0 := by
  let S := ShortComplex.mk _ _ (cokernel.condition (Injective.ι M))
  have hS : S.ShortExact :=
    { exact := ShortComplex.exact_of_g_is_cokernel _ (cokernelIsCokernel S.f) }
  let : Mono S.f := hS.mono_f
  intro c hc
  have hcI : differential R U S.X₂ (CechHigher.map R U M S.f c) = 0 := by
    rw [← map_differential, hc, CechHigher.map_zero]
  obtain ⟨b, hb⟩ := FreeCechSections.injective_hasPrimitives U R S.X₂ 0
    (CechHigher.map R U M S.f c) hcI
  have hcomp : CechHigher.map R U S.X₂ S.g (CechHigher.map R U M S.f c) = 0 := by
    funext t
    change (c t ≫ S.f) ≫ S.g = 0
    rw [Category.assoc, S.zero, comp_zero]
  have hclosed : differential R U S.X₃ (CechHigher.map R U S.X₂ S.g b) = 0 := by
    rw [← map_differential, hb, hcomp]
  obtain ⟨g, hg⟩ := CechZero.augmentation_exists R U S.X₃ V hUV hcover _ hclosed
  obtain ⟨t, ht⟩ := CechOne.lift_of_ext_one_zero R S hS V hzero g
  have hkernel : CechHigher.map R U S.X₂ S.g
      (b - augmentation R U S.X₂ V hUV t) = 0 := by
    rw [CechHigher.map_sub, ← CechZero.augmentation_comp, ht, hg, sub_self]
  obtain ⟨a, ha⟩ := lift_kernel_cochain R U S hS _ hkernel
  refine ⟨a, ?_⟩
  apply map_injective R U M S.f
  rw [map_differential, ha, differential_sub, augmentation_closed, sub_zero, hb]

end

open CategoryTheory CategoryTheory.Abelian AlgebraicGeometry TopologicalSpace
open PiExponentSeshadri.ModuleFlasque PiExponentSeshadri.Geometry
universe u
variable {Y : Scheme.{u}} {J : Type u} (U : J → Y.Opens) (M : Y.Modules)
local instance : HasExt.{u+1} Y.Modules := HasExt.standard _

private abbrev schemeUnit : Y.Modules := SheafOfModules.unit Y.ringCatSheaf

private abbrev schemeFreeOpen (V : Y.Opens) : Y.Modules := freeOpen Y.ringCatSheaf V

theorem hasPrimitives_of_cohomology_one_zero
    (hcover : (⨆ i, U i) = ⊤)
    (hzero : ∀ x : Ext.{u+1} (C := Y.Modules) schemeUnit M 1, x = 0) :
    CechHigher.HasPrimitives Y.ringCatSheaf U M 0 := by
  let e : schemeFreeOpen ⊤ ≅ schemeUnit :=
    PiExponentSeshadri.FreeOpenUnit.freeTopIso Y.ringCatSheaf
  apply hasPrimitives_of_ext_one_zero Y.ringCatSheaf U M ⊤ (fun _ => le_top)
    (by rw [hcover])
  change ∀ x : Ext.{u+1} (C := Y.Modules) (schemeFreeOpen ⊤) M 1, x = 0
  intro x
  have h := congrArg (fun z => (Ext.mk₀ e.hom).comp z (zero_add 1))
    (hzero ((Ext.mk₀ e.inv).comp x (zero_add 1)))
  simpa only [Ext.mk₀_comp_mk₀_assoc, e.hom_inv_id, Ext.mk₀_id_comp, Ext.comp_zero] using h

end PiExponent.GeometrySupport.CechOneConverse

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/CechZero.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.CechLinear

namespace OAI

noncomputable section

namespace PiExponent.GeometrySupport.CechZero
section
open CategoryTheory AlgebraicGeometry TopologicalSpace
open PiExponentSeshadri.ModuleFlasque PiExponentSeshadri.Geometry
open scoped AlgebraicGeometry
open CechOne CechHigher

universe u
variable {X : TopCat.{u}}
  (R : Sheaf (Opens.grothendieckTopology X) RingCat.{u})
  {J : Type u} (U : J → Opens X) (M : SheafOfModules.{u} R)

theorem sectionZero_restrict (c : CechHigher.Cochain R U M 0) (t : Fin 1 → J) :
    restrictHom R (iInf_le (fun j => U (t j)) 0) (sectionZero R U M c (t 0)) = c t := by
  simp only [sectionZero]
  erw [restrictHom_restrictHom]
  have ht : (fun _ : Fin 1 => t 0) = t := by
    funext k
    exact congrArg t (Subsingleton.elim 0 k)
  exact (restrict_cochain_congr R U M c ht
    ((iInf_le (fun j => U (t j)) 0).trans (le_iInf fun _ => le_rfl)) (le_refl _)).trans
    (restrictHom_refl R M (c t))

theorem sectionZero_injective : Function.Injective (sectionZero R U M) := by
  intro c d h
  funext t
  rw [← sectionZero_restrict R U M c t, ← sectionZero_restrict R U M d t, h]

theorem augmentation_injective (V : Opens X) (hUV : ∀ i, U i ≤ V)
    (hcover : V ≤ ⨆ i, U i) :
    Function.Injective (augmentation R U M V hUV) := by
  intro f g h
  apply hom_ext R U V hUV hcover M f g
  intro i
  have hi := congrArg (fun c => sectionZero R U M c i) h
  simpa only [sectionZero_augmentation] using hi

theorem augmentation_exists (V : Opens X) (hUV : ∀ i, U i ≤ V)
    (hcover : V ≤ ⨆ i, U i) (c : CechHigher.Cochain R U M 0)
    (hc : differential R U M c = 0) :
    ∃ f : freeOpen R V ⟶ M, augmentation R U M V hUV f = c := by
  obtain ⟨f, hf⟩ := glue_zero_cocycle R U M V hUV hcover c hc
  refine ⟨f, sectionZero_injective R U M ?_⟩
  funext i
  rw [sectionZero_augmentation]
  exact hf i

theorem augmentation_comp (V : Opens X) (hUV : ∀ i, U i ≤ V)
    {N : SheafOfModules.{u} R} (f : freeOpen R V ⟶ M) (g : M ⟶ N) :
    augmentation R U N V hUV (f ≫ g) =
      CechHigher.map R U M g (augmentation R U M V hUV f) := by
  funext t
  exact restrictHom_comp R _ f g

end

open CategoryTheory AlgebraicGeometry TopologicalSpace
open PiExponentSeshadri.ModuleFlasque PiExponentSeshadri.Geometry
open scoped AlgebraicGeometry

variable {X : Scheme.{0}} {J : Type} (U : J → X.Opens)
  {K : Type*} [Field K] (ρ : K →+* Γ(X,⊤)) (M : X.Modules)

private abbrev schemeFreeOpen (V : X.Opens) : X.Modules := freeOpen X.ringCatSheaf V

def augmentationLinear (V : X.Opens) (hUV : ∀ i, U i ≤ V) :
    letI : Module Γ(X,⊤) (schemeFreeOpen V ⟶ M) := sheafHomModule X _ M
    letI := Module.compHom (schemeFreeOpen V ⟶ M) ρ
    (schemeFreeOpen V ⟶ M) →ₗ[K] CechLinear.cycles U ρ M 0 := by
  letI : Module Γ(X,⊤) (schemeFreeOpen V ⟶ M) := sheafHomModule X _ M
  letI := Module.compHom (schemeFreeOpen V ⟶ M) ρ
  refine {
    toFun := fun f => ⟨CechHigher.augmentation X.ringCatSheaf U M V hUV f,
      CechHigher.augmentation_closed X.ringCatSheaf U M V hUV f⟩
    map_add' := ?_
    map_smul' := ?_ }
  · intro f g
    apply Subtype.ext
    funext t
    exact CechOne.restrictHom_add X.ringCatSheaf _ f g
  · intro r f
    apply Subtype.ext
    funext t
    exact Linear.comp_smul (C := X.Modules) _ _ _
      (freeOpenMap X.ringCatSheaf
        (homOfLE ((iInf_le (fun j => U (t j)) 0).trans (hUV (t 0))))) (ρ r) f

@[simp] theorem augmentationLinear_val (V : X.Opens) (hUV : ∀ i, U i ≤ V)
    (f : schemeFreeOpen V ⟶ M) :
    (augmentationLinear U ρ M V hUV f).val =
      CechHigher.augmentation X.ringCatSheaf U M V hUV f := rfl

def sectionsEquiv (V : X.Opens) (hUV : ∀ i, U i ≤ V)
    (hcover : V ≤ ⨆ i, U i) :
    letI : Module Γ(X,⊤) (schemeFreeOpen V ⟶ M) := sheafHomModule X _ M
    letI := Module.compHom (schemeFreeOpen V ⟶ M) ρ
    (schemeFreeOpen V ⟶ M) ≃ₗ[K] CechLinear.cycles U ρ M 0 := by
  letI : Module Γ(X,⊤) (schemeFreeOpen V ⟶ M) := sheafHomModule X _ M
  letI := Module.compHom (schemeFreeOpen V ⟶ M) ρ
  apply LinearEquiv.ofBijective (augmentationLinear U ρ M V hUV)
  constructor
  · intro f g h
    exact augmentation_injective X.ringCatSheaf U M V hUV hcover (congrArg Subtype.val h)
  · intro c
    obtain ⟨f, hf⟩ := augmentation_exists X.ringCatSheaf U M V hUV hcover c.val c.property
    exact ⟨f, Subtype.ext hf⟩

@[simp] theorem sectionsEquiv_val (V : X.Opens) (hUV : ∀ i, U i ≤ V)
    (hcover : V ≤ ⨆ i, U i) (f : schemeFreeOpen V ⟶ M) :
    (sectionsEquiv U ρ M V hUV hcover f).val =
      CechHigher.augmentation X.ringCatSheaf U M V hUV f := rfl

theorem sectionsEquiv_symm_restrict (V : X.Opens) (hUV : ∀ i, U i ≤ V)
    (hcover : V ≤ ⨆ i, U i) (c : CechLinear.cycles U ρ M 0) (i : J) :
    CechOne.restrictHom X.ringCatSheaf (hUV i)
        ((sectionsEquiv U ρ M V hUV hcover).symm c) =
      CechHigher.sectionZero X.ringCatSheaf U M c.val i := by
  have h := congrArg
    (fun d : CechLinear.cycles U ρ M 0 => CechHigher.sectionZero X.ringCatSheaf U M d.val i)
    ((sectionsEquiv U ρ M V hUV hcover).apply_symm_apply c)
  simp only [sectionsEquiv_val] at h
  exact (CechHigher.sectionZero_augmentation X.ringCatSheaf U M V hUV
    ((sectionsEquiv U ρ M V hUV hcover).symm c) i).symm.trans h

theorem sectionsEquiv_comp (V : X.Opens) (hUV : ∀ i, U i ≤ V)
    (hcover : V ≤ ⨆ i, U i) {N : X.Modules}
    (f : schemeFreeOpen V ⟶ M) (g : M ⟶ N) :
    sectionsEquiv U ρ N V hUV hcover (f ≫ g) =
      CechLinear.mapCycles U ρ g 0 (sectionsEquiv U ρ M V hUV hcover f) := by
  apply Subtype.ext
  exact augmentation_comp X.ringCatSheaf U M V hUV f g

theorem sectionsEquiv_symm_mapCycles (V : X.Opens) (hUV : ∀ i, U i ≤ V)
    (hcover : V ≤ ⨆ i, U i) {N : X.Modules} (g : M ⟶ N)
    (c : CechLinear.cycles U ρ M 0) :
    (sectionsEquiv U ρ N V hUV hcover).symm (CechLinear.mapCycles U ρ g 0 c) =
      (sectionsEquiv U ρ M V hUV hcover).symm c ≫ g := by
  apply (sectionsEquiv U ρ N V hUV hcover).injective
  rw [LinearEquiv.apply_symm_apply, sectionsEquiv_comp, LinearEquiv.apply_symm_apply]

end PiExponent.GeometrySupport.CechZero

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/CechZeroAdditive.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.CechZero

namespace OAI

namespace PiExponent.GeometrySupport.CechZeroAdditive
noncomputable section
open CategoryTheory CategoryTheory.Limits AlgebraicGeometry TopologicalSpace
open PiExponentSeshadri.ModuleFlasque
open CechOne CechHigher
universe u
variable {X : TopCat.{u}}
  (R : Sheaf (Opens.grothendieckTopology X) RingCat.{u})
  {J : Type u} (U : J → Opens X) (M : SheafOfModules.{u} R)

def differentialHom (q : ℕ) : Cochain R U M q →+ Cochain R U M (q + 1) where
  toFun := differential R U M
  map_zero' := differential_zero R U M
  map_add' c b := by
    funext t
    simp only [differential, Pi.add_apply, restrictHom_add, smul_add, Finset.sum_add_distrib]

def cycles (q : ℕ) : AddSubgroup (Cochain R U M q) := (differentialHom R U M q).ker

@[simp] theorem mem_cycles (q : ℕ) (c : Cochain R U M q) :
    c ∈ cycles R U M q ↔ differential R U M c = 0 := Iff.rfl

def augmentationHom (V : Opens X) (hUV : ∀ i, U i ≤ V) :
    (freeOpen R V ⟶ M) →+ cycles R U M 0 where
  toFun f := ⟨augmentation R U M V hUV f, augmentation_closed R U M V hUV f⟩
  map_zero' := by
    apply Subtype.ext
    funext t
    exact comp_zero
  map_add' f g := by
    apply Subtype.ext
    funext t
    exact restrictHom_add R _ f g

def sectionsEquiv (V : Opens X) (hUV : ∀ i, U i ≤ V) (hcover : V ≤ ⨆ i, U i) :
    (freeOpen R V ⟶ M) ≃+ cycles R U M 0 :=
  AddEquiv.ofBijective (augmentationHom R U M V hUV) ⟨by
    intro f g hfg
    exact CechZero.augmentation_injective R U M V hUV hcover (congrArg Subtype.val hfg), by
    intro c
    obtain ⟨f, hf⟩ := CechZero.augmentation_exists R U M V hUV hcover c.val c.property
    exact ⟨f, Subtype.ext hf⟩⟩

@[simp] theorem sectionsEquiv_val (V : Opens X) (hUV : ∀ i, U i ≤ V)
    (hcover : V ≤ ⨆ i, U i) (f : freeOpen R V ⟶ M) :
    (sectionsEquiv R U M V hUV hcover f).val = augmentation R U M V hUV f := rfl

end
end PiExponent.GeometrySupport.CechZeroAdditive

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/CohomologyFinite.lean <==
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveCoordinateFinite

namespace OAI

namespace PiExponent.CohomologyFiniteness
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace
open PiExponentSeshadri.Geometry PiExponentSeshadri.Projective
open GeometrySupport.ProjectiveCoordinateFinite
attribute [local instance] MvPolynomial.gradedAlgebra
variable {X Y : Scheme.{0}}

def CohomologyFinite (p : X ⟶ Spec (CommRingCat.of ℂ)) (M : X.Modules) (q : ℕ) : Prop :=
  letI := Module.compHom (cohomology M q) (baseScalars p)
  FiniteDimensional ℂ (cohomology M q)

theorem finiteDimensional (p : X ⟶ Spec (CommRingCat.of ℂ)) (M : X.Modules) (q : ℕ)
    (h : CohomologyFinite p M q) :
    letI := Module.compHom (cohomology M q) (baseScalars p)
    FiniteDimensional ℂ (cohomology M q) := h

theorem coordinateBundle_finite [IsNoetherian X]
    [IsAffineHom (pullback.diagonal (terminal.from X))]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) (L : LineBundle X) (l : ℕ) (hl : 0 < l)
    (s : Fin l → (structureSheaf X ⟶ L.sheaf))
    (hc : (⨆ i, PiExponentSeshadri.SectionOpens.isoOpen (s i)) = ⊤)
    (f : X ≅ Proj (PolyGrade ℂ (Fin l)))
    (hf : sectionsMorphism (baseScalars p) s hc = f.hom)
    (M : X.Modules) [M.IsFinitePresentation] (q : ℕ) : CohomologyFinite p M q :=
  coordinateBundle_cohomology_finite p L l hl s hc f hf M q

theorem closedPushforward_finite (i : X ⟶ Y) [IsClosedImmersion i]
    (p : Y ⟶ Spec (CommRingCat.of ℂ)) (M : X.Modules) (q : ℕ)
    (h : CohomologyFinite p ((Scheme.Modules.pushforward i).obj M) q) :
    CohomologyFinite (i ≫ p) M q :=
  ClosedImmersionSerreTransfer.finiteDimensional_of_pushforward i p M q h

end
end PiExponent.CohomologyFiniteness

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/CohomologyIso.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.CurveEuler

namespace OAI

namespace PiExponentSeshadri.Geometry
noncomputable section
open CategoryTheory CategoryTheory.Abelian AlgebraicGeometry
variable {X : Scheme.{0}}

def cohomologyIso (f : X ⟶ Spec (CommRingCat.of ℂ))
    {M N : X.Modules} (e : M ≅ N) (n : ℕ) :
    let _ := Module.compHom (cohomology M n) (baseScalars f)
    let _ := Module.compHom (cohomology N n) (baseScalars f)
    cohomology M n ≃ₗ[ℂ] cohomology N n := by
  dsimp only
  letI := Module.compHom (cohomology M n) (baseScalars f)
  letI := Module.compHom (cohomology N n) (baseScalars f)
  let g := (Ext.mk₀ e.hom).postcompOfLinear Γ(X,⊤) (structureSheaf X) (add_zero n)
  let h := (Ext.mk₀ e.inv).postcompOfLinear Γ(X,⊤) (structureSheaf X) (add_zero n)
  refine
    { toFun := g
      invFun := h
      map_add' := g.map_add
      map_smul' := fun r x => g.map_smul (baseScalars f r) x
      left_inv := ?_
      right_inv := ?_ }
  · intro x
    change (x.comp (Ext.mk₀ e.hom) (add_zero n)).comp (Ext.mk₀ e.inv) (add_zero n) = x
    rw [Ext.comp_assoc_of_second_deg_zero, Ext.mk₀_comp_mk₀,
      e.hom_inv_id, Ext.comp_mk₀_id]
  · intro x
    change (x.comp (Ext.mk₀ e.inv) (add_zero n)).comp (Ext.mk₀ e.hom) (add_zero n) = x
    rw [Ext.comp_assoc_of_second_deg_zero, Ext.mk₀_comp_mk₀,
      e.inv_hom_id, Ext.comp_mk₀_id]

lemma eulerCharacteristic_iso (f : X ⟶ Spec (CommRingCat.of ℂ))
    {M N : X.Modules} (e : M ≅ N) (d : ℕ) :
    eulerCharacteristic f d M = eulerCharacteristic f d N := by
  apply Finset.sum_congr rfl
  intro n _
  congr 2
  let := Module.compHom (cohomology M n) (baseScalars f)
  let := Module.compHom (cohomology N n) (baseScalars f)
  exact (cohomologyIso f e n).finrank_eq

end
end PiExponentSeshadri.Geometry

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/CurveCycleEuler.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.ClosedAmpleRestriction
import OAI.NumberTheory.PiExponent.Cohomology.CurveTensorEuler
import OAI.NumberTheory.PiExponent.Geometry.CurveCycleLengths

namespace OAI

namespace PiExponent.CurveCycle
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry
open PiExponent.SectionZeroIdeal

def componentEulerDegree {X : Scheme.{0}} (p : X ⟶ Spec (CommRingCat.of ℂ))
    (L : LineBundle X) (C : irreducibleComponents X) : ℤ :=
  eulerCharacteristic (reducedComponentι X C ≫ p) 1
    (L.pullback (reducedComponentι X C)).sheaf -
  eulerCharacteristic (reducedComponentι X C ≫ p) 1 (structureSheaf (reducedComponent X C))

def cycleEulerDegree {X : Scheme.{0}} [NoetherianSpace X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) (L : LineBundle X) : ℤ := by
  classical
  letI : Fintype (irreducibleComponents X) :=
    NoetherianSpace.finite_irreducibleComponents.fintype
  exact ∑ C : irreducibleComponents X,
    (componentMultiplicity X C : ℤ) * componentEulerDegree p L C

theorem componentEulerDegree_tensor {X : Scheme.{0}} [IsNoetherian X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (hd : topologicalKrullDim X ≤ 1) (H : LineBundle X) (hH : H.IsAmple)
    (L M : LineBundle X) (C : irreducibleComponents X) :
    componentEulerDegree p (L.tensor M) C =
      componentEulerDegree p L C + componentEulerDegree p M C := by
  let i := reducedComponentι X C
  let : IsLocallyNoetherian (reducedComponent X C) :=
    LocallyOfFiniteType.isLocallyNoetherian (i ≫ p)
  let : CompactSpace (reducedComponent X C) :=
    QuasiCompact.compactSpace_of_compactSpace (i ≫ p)
  let : IsNoetherian (reducedComponent X C) := {}
  have hdim : topologicalKrullDim (reducedComponent X C) ≤ 1 :=
    i.isEmbedding.isInducing.topologicalKrullDim_le.trans hd
  have h := tensor_euler_add (i ≫ p) hdim (H.pullback i)
    (hH.pullback_closedImmersion H i) (L.pullback i) (M.pullback i)
  have he := eulerCharacteristic_iso (i ≫ p) (PiExponentSeshadri.PullbackTensor.iso i L M) 1
  unfold componentEulerDegree
  change eulerCharacteristic (i ≫ p) 1 ((L.tensor M).pullback i).sheaf =
    eulerCharacteristic (i ≫ p) 1 ((L.pullback i).tensor (M.pullback i)).sheaf at he
  rw [he]
  dsimp only [i] at h he ⊢
  omega

theorem cycleEulerDegree_tensor {X : Scheme.{0}} [IsNoetherian X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (hd : topologicalKrullDim X ≤ 1) (H : LineBundle X) (hH : H.IsAmple)
    (L M : LineBundle X) :
    cycleEulerDegree p (L.tensor M) = cycleEulerDegree p L + cycleEulerDegree p M := by
  classical
  unfold cycleEulerDegree
  simp only [componentEulerDegree_tensor p hd H hH L M,mul_add,Finset.sum_add_distrib]

theorem componentEulerDegree_zero_of_dimension_le_zero {X : Scheme.{0}}
    [IsLocallyNoetherian X] (p : X ⟶ Spec (CommRingCat.of ℂ))
    (L : LineBundle X) (C : irreducibleComponents X)
    (hdim : topologicalKrullDim (reducedComponent X C) ≤ 0) :
    componentEulerDegree p L C = 0 := by
  let : IsLocallyNoetherian (reducedComponent X C) :=
    LocallyOfFiniteType.isLocallyNoetherian (reducedComponentι X C)
  obtain ⟨e⟩ := NumericalAmpleness.lineBundle_trivial_of_dim_le_zero hdim
    (L.pullback (reducedComponentι X C))
  exact sub_eq_zero.mpr (eulerCharacteristic_iso (reducedComponentι X C ≫ p) e 1)

theorem regular_section_tensor_euler_eq_cycle {X : Scheme.{0}}
    [IsNoetherian X] [Nonempty X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (hd : topologicalKrullDim X ≤ 1) (H : LineBundle X) (hH : H.IsAmple)
    (L M : LineBundle X) (s : GlobalSections X L.sheaf) [Mono s] :
    eulerCharacteristic p 1 (L.tensor M).sheaf - eulerCharacteristic p 1 M.sheaf =
      cycleEulerDegree p L := by
  classical
  let : Fintype (irreducibleComponents X) :=
    NoetherianSpace.finite_irreducibleComponents.fintype
  let : Finite (zeroIdeal L s).subscheme :=
    GeneralCartierDegreeLength.finite_zeroIdeal_of_mono p hd L s
  let : Fintype (zeroIdeal L s).subscheme := Fintype.ofFinite _
  let : ∀ C : irreducibleComponents X,
    Fintype (zeroIdeal (L.pullback (reducedComponentι X C))
      (pullbackSection (reducedComponentι X C) s)).subscheme := fun _ => Fintype.ofFinite _
  have hcomponent (C : irreducibleComponents X) :
      componentEulerDegree p L C =
        ∑ z, ((stalkLength (zeroIdeal (L.pullback (reducedComponentι X C))
          (pullbackSection (reducedComponentι X C) s)).subscheme z).toNat : ℤ) := by
    let i := reducedComponentι X C
    let LC := L.pullback i
    let sC := pullbackSection i s
    have hsC : Mono sC := regular_component_section_mono X C L s
    have hdim : topologicalKrullDim (reducedComponent X C) ≤ 1 :=
      i.isEmbedding.isInducing.topologicalKrullDim_le.trans hd
    have hc := @regular_section_tensor_euler_eq_lengths _ inferInstance (i ≫ p)
      inferInstance hdim (H.pullback i) (hH.pullback_closedImmersion H i)
      LC (LC.pow 0) sC hsC
    have he := eulerCharacteristic_iso (i ≫ p) (moduleTensorRightUnit LC.sheaf) 1
    change eulerCharacteristic (i ≫ p) 1 (LC.tensor (LC.pow 0)).sheaf =
      eulerCharacteristic (i ≫ p) 1 LC.sheaf at he
    rw [he] at hc
    exact hc
  have hlength := zero_lengthNat_eq_component_sum hd L s
  have hlengthZ :
      (∑ y : (zeroIdeal L s).subscheme, ((stalkLength (zeroIdeal L s).subscheme y).toNat : ℤ)) =
        ∑ C : irreducibleComponents X, (componentMultiplicity X C : ℤ) *
          ∑ z, ((stalkLength (zeroIdeal (L.pullback (reducedComponentι X C))
            (pullbackSection (reducedComponentι X C) s)).subscheme z).toNat : ℤ) := by
    exact_mod_cast hlength
  calc
    eulerCharacteristic p 1 (L.tensor M).sheaf - eulerCharacteristic p 1 M.sheaf =
        ∑ y : (zeroIdeal L s).subscheme, ((stalkLength (zeroIdeal L s).subscheme y).toNat : ℤ) :=
      regular_section_tensor_euler_eq_lengths p hd H hH L M s
    _ = ∑ C : irreducibleComponents X, (componentMultiplicity X C : ℤ) *
          ∑ z, ((stalkLength (zeroIdeal (L.pullback (reducedComponentι X C))
            (pullbackSection (reducedComponentι X C) s)).subscheme z).toNat : ℤ) := hlengthZ
    _ = cycleEulerDegree p L := by
      unfold cycleEulerDegree
      apply Finset.sum_congr rfl
      intro C _
      exact congrArg (fun n : ℤ => (componentMultiplicity X C : ℤ) * n) (hcomponent C).symm

theorem tensor_euler_eq_cycle {X : Scheme.{0}} [IsNoetherian X] [Nonempty X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (hd : topologicalKrullDim X ≤ 1) (H : LineBundle X) (hH : H.IsAmple)
    (L M : LineBundle X) :
    eulerCharacteristic p 1 (L.tensor M).sheaf - eulerCharacteristic p 1 M.sheaf =
      cycleEulerDegree p L := by
  obtain ⟨B,s,t,hs,ht⟩ := NumericalAmpleness.exists_regular_twist_pair p H L hH
  let : Mono s := hs
  let : Mono t := ht
  have h₁ := regular_section_tensor_euler_eq_cycle p hd H hH (L.tensor B) M s
  have h₂ := regular_section_tensor_euler_eq_cycle p hd H hH B (L.tensor M) t
  have hcycle := cycleEulerDegree_tensor p hd H hH L B
  have ha := eulerCharacteristic_iso p
    (moduleTensorIso (moduleTensorComm L.sheaf B.sheaf) (Iso.refl M.sheaf) ≪≫
      lineTensorAssoc B L M) 1
  change eulerCharacteristic p 1 ((L.tensor B).tensor M).sheaf =
    eulerCharacteristic p 1 (B.tensor (L.tensor M)).sheaf at ha
  omega

end
end PiExponent.CurveCycle

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/CurveDerivativeVanishing.lean <==
import OAI.NumberTheory.PiExponent.Geometry.CurveContactFamily
import OAI.NumberTheory.PiExponent.Geometry.CurveFieldRigidity

namespace OAI

noncomputable section
open scoped BigOperators
namespace PiExponent.CurveDerivativeVanishing

open PiExponentApprox CurveValuationCenter PlaceValuationRing CurveContactFamily

theorem cast_word_cost {ι : Type*} (v : ι → ℚ) (word : List ι) :
    (((word.map v).sum : ℚ) : ℝ) = (word.map (fun i => (v i : ℝ))).sum := by
  induction word with
  | nil => simp
  | cons i word ih => simp [ih]

theorem logarithmic_words_vanish
    {E : Type*} [Field E] [Algebra ℂ E] {m K : ℕ}
    (hres : ∀ p : NormalizedPlace ℂ E,
      Algebra.IsIntegral ℂ (IsLocalRing.ResidueField (ring p)))
    (hfinite : ∀ f : E, Transcendental ℂ f →
      FiniteDimensional (IntermediateField.adjoin ℂ {f}) E)
    (z : Fin (m+1) → E) (c : Fin K → Fin m → ℂ)
    (hz : ∃ i, Transcendental ℂ (z i))
    (w v : Fin (m+1) → ℚ) (hw : ∀ i, 0 < w i) (hv : ∀ i, 0 < v i)
    (sigma : ℚ) (hsigma : 0 < sigma) (N : ℕ) (hN : 0 < N)
    (F : FramePolynomial m)
    (hF : HasWeightedDegreeLE (fun i => (w i : ℝ)) N F)
    (hjet : ∀ j, FormalLogJet.formalJet (c j) F ∈
      JetGeometry.rationalWeightedIdeal v (fun i => (hv i).le) ((1+3*sigma)*N))
    (hexcess : CurveContactSum.weightedDegree hfinite z w <
      (1+(sigma : ℝ)) * ∑ p ∈ places hfinite z c hz, (contact hres hfinite z c hz v p : ℝ)) :
    ∀ word : List (Fin (m+1)),
      frameWordCost (fun i => (v i : ℝ)) word ≤ (sigma : ℝ)*N →
        MvPolynomial.aeval z (polynomialFrameWord m word F) = 0 := by
  intro word hword
  have hNR : (0 : ℝ) < N := by exact_mod_cast hN
  have hsigR : (0 : ℝ) < sigma := by exact_mod_cast hsigma
  have hcost : (word.map v).sum ≤ sigma*N := by
    change (word.map (fun i => (v i : ℝ))).sum ≤ (sigma : ℝ)*N at hword
    rw [← cast_word_cost v word] at hword
    exact_mod_cast hword
  have hdegree : ∀ d ∈ (polynomialFrameWord m word F).support,
      Finsupp.weight (fun i => (w i : ℝ)) d ≤ (N : ℝ) := by
    apply (FrameEquationFamily.hasWeightedDegreeLE_iff_supportBound _ _ _).mp
    exact hF.polynomialFrameWord (fun i => by exact_mod_cast (hw i).le) word
  have hsum : 0 ≤ ∑ p ∈ places hfinite z c hz, (contact hres hfinite z c hz v p : ℝ) := by
    apply Finset.sum_nonneg
    intro p hp
    exact_mod_cast contact_nonneg hres hfinite z c hz v hv p
  apply CurveContactSum.polynomial_eq_zero_of_excess_contact hfinite z w hw
    (N : ℝ) ((1+2*(sigma : ℝ))*N) hNR.le (polynomialFrameWord m word F) hdegree
    (places hfinite z c hz) (fun p => (contact hres hfinite z c hz v p : ℝ))
  · intro hne p hp
    have hret : (1+2*sigma)*(N : ℚ) ≤ (1+3*sigma)*N - (word.map v).sum := by
      nlinarith
    have hlocal := logWord_order_lower hres hfinite z c hz v hv ((1+3*sigma)*N)
      F hjet word hne p hp
    have hq := (mul_le_mul_of_nonneg_left hret
      (contact_nonneg hres hfinite z c hz v hv p)).trans hlocal
    have hr : (contact hres hfinite z c hz v p : ℝ) * ((1+2*(sigma : ℝ))*N) ≤
        (WeightedPolynomialPole.coordinateOrder p.valuation
          (MvPolynomial.aeval z (polynomialFrameWord m word F)) : ℝ) := by
      exact_mod_cast hq
    simpa only [mul_comm] using hr
  · calc
      (N : ℝ) * CurveContactSum.weightedDegree hfinite z w <
          N * ((1+(sigma : ℝ)) * ∑ p ∈ places hfinite z c hz,
            (contact hres hfinite z c hz v p : ℝ)) := mul_lt_mul_of_pos_left hexcess hNR
      _ = (1+(sigma : ℝ)) * (N * ∑ p ∈ places hfinite z c hz,
          (contact hres hfinite z c hz v p : ℝ)) := by ring
      _ ≤ (1+2*(sigma : ℝ)) * (N * ∑ p ∈ places hfinite z c hz,
          (contact hres hfinite z c hz v p : ℝ)) :=
        mul_le_mul_of_nonneg_right (by linarith) (mul_nonneg hNR.le hsum)
      _ = _ := by ring

theorem ordinary_words_vanish
    {E : Type*} [Field E] [Algebra ℂ E] {m K : ℕ}
    (hres : ∀ p : NormalizedPlace ℂ E,
      Algebra.IsIntegral ℂ (IsLocalRing.ResidueField (ring p)))
    (hfinite : ∀ f : E, Transcendental ℂ f →
      FiniteDimensional (IntermediateField.adjoin ℂ {f}) E)
    (x : Fin m → E) (c : Fin K → Fin m → ℂ)
    (hz : ∃ i, Transcendental ℂ ((fibre x) i))
    (w v : Fin (m+1) → ℚ) (hw : ∀ i, 0 < w i) (hv : ∀ i, 0 < v i)
    (sigma : ℚ) (hsigma : 0 < sigma) (N : ℕ) (hN : 0 < N)
    (F : OrdinaryDerivatives.Polynomial m)
    (hF : WeightedSliceDegree.SupportBound (fun i => (w i.succ : ℝ)) N F)
    (hjet : ∀ j, OrdinaryAuxiliaryJet.formalJet (c j) F ∈
      JetGeometry.rationalWeightedIdeal (fun i => v i.succ) (fun i => (hv i.succ).le) ((1+3*sigma)*N))
    (hexcess : CurveContactSum.weightedDegree hfinite x (fun i => w i.succ) <
      (1+(sigma : ℝ)) * ∑ p ∈ places hfinite (fibre x) c hz, (contact hres hfinite (fibre x) c hz v p : ℝ)) :
    ∀ word : List (Fin m),
      DerivativeIdeals.wordCost (fun i => (v i.succ : ℝ)) word ≤ (sigma : ℝ)*N →
        MvPolynomial.aeval x (OrdinaryDerivatives.word m word F) = 0 := by
  intro word hword
  have hNR : (0 : ℝ) < N := by exact_mod_cast hN
  have hsigR : (0 : ℝ) < sigma := by exact_mod_cast hsigma
  have hcost : (word.map (fun i => v i.succ)).sum ≤ sigma*N := by
    change (word.map (fun i => (v i.succ : ℝ))).sum ≤ (sigma : ℝ)*N at hword
    rw [← cast_word_cost (fun i => v i.succ) word] at hword
    exact_mod_cast hword
  have hdegree : ∀ d ∈ (OrdinaryDerivatives.word m word F).support,
      Finsupp.weight (fun i => (w i.succ : ℝ)) d ≤ (N : ℝ) := by
    exact OrdinaryDerivatives.supportBound_word _ _ F hF
      (fun i => by exact_mod_cast (hw i.succ).le) word
  have hsum : 0 ≤ ∑ p ∈ places hfinite (fibre x) c hz, (contact hres hfinite (fibre x) c hz v p : ℝ) := by
    apply Finset.sum_nonneg
    intro p hp
    exact_mod_cast contact_nonneg hres hfinite (fibre x) c hz v hv p
  apply CurveContactSum.polynomial_eq_zero_of_excess_contact hfinite x (fun i => w i.succ) (fun i => hw i.succ)
    (N : ℝ) ((1+2*(sigma : ℝ))*N) hNR.le (OrdinaryDerivatives.word m word F) hdegree
    (places hfinite (fibre x) c hz) (fun p => (contact hres hfinite (fibre x) c hz v p : ℝ))
  · intro hne p hp
    have hret : (1+2*sigma)*(N : ℚ) ≤ (1+3*sigma)*N - (word.map (fun i => v i.succ)).sum := by
      nlinarith
    have hlocal := ordinaryWord_order_lower hres hfinite x c hz v hv ((1+3*sigma)*N)
      F hjet word hne p hp
    have hq := (mul_le_mul_of_nonneg_left hret
      (contact_nonneg hres hfinite (fibre x) c hz v hv p)).trans hlocal
    have hr : (contact hres hfinite (fibre x) c hz v p : ℝ) * ((1+2*(sigma : ℝ))*N) ≤
        (WeightedPolynomialPole.coordinateOrder p.valuation
          (MvPolynomial.aeval x (OrdinaryDerivatives.word m word F)) : ℝ) := by
      exact_mod_cast hq
    simpa only [mul_comm] using hr
  · calc
      (N : ℝ) * CurveContactSum.weightedDegree hfinite x (fun i => w i.succ) <
          N * ((1+(sigma : ℝ)) * ∑ p ∈ places hfinite (fibre x) c hz,
            (contact hres hfinite (fibre x) c hz v p : ℝ)) := mul_lt_mul_of_pos_left hexcess hNR
      _ = (1+(sigma : ℝ)) * (N * ∑ p ∈ places hfinite (fibre x) c hz,
          (contact hres hfinite (fibre x) c hz v p : ℝ)) := by ring
      _ ≤ (1+2*(sigma : ℝ)) * (N * ∑ p ∈ places hfinite (fibre x) c hz,
          (contact hres hfinite (fibre x) c hz v p : ℝ)) :=
        mul_le_mul_of_nonneg_right (by linarith) (mul_nonneg hNR.le hsum)
      _ = _ := by ring

end PiExponent.CurveDerivativeVanishing
end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/CurveEuler.lean <==
import Mathlib.Algebra.Homology.DerivedCategory.Ext.Linear
import Mathlib.Data.Complex.Basic
import Mathlib.Tactic
import OAI.NumberTheory.PiExponent.Cohomology.FiniteCoverCohomology
import OAI.NumberTheory.PiExponent.Geometry.LineBundleTensor

namespace OAI

noncomputable section

namespace PiExponentSeshadri.Geometry

section
open CategoryTheory AlgebraicGeometry TopologicalSpace
open scoped AlgebraicGeometry
variable (X : Scheme)

def restrictScalar (U : X.Opens) : Γ(X, ⊤) →+* Γ(X, U) :=
  (X.presheaf.map (homOfLE le_top).op).hom

lemma restrictScalar_naturality {U V : X.Opens} (i : U ⟶ V) (r : Γ(X, ⊤)) :
    X.presheaf.map i.op (restrictScalar X V r) = restrictScalar X U r := by
  change (X.presheaf.map (homOfLE le_top).op ≫ X.presheaf.map i.op) r = _
  rw [← X.presheaf.map_comp]
  rfl

def sheafHomSMul {M N : X.Modules} (r : Γ(X, ⊤)) (f : M ⟶ N) : M ⟶ N where
  val := {
    app U := by
      letI : Module Γ(X, U.unop) (M.val.obj U) := (M.val.obj U).isModule
      letI : Module Γ(X, U.unop) (N.val.obj U) := (N.val.obj U).isModule
      let g : M.val.obj U →ₗ[Γ(X, U.unop)] N.val.obj U := (f.val.app U).hom
      exact ModuleCat.ofHom ((restrictScalar X U.unop r) • g)
    naturality {U V} g := by
      let : Module (X.presheaf.obj V) (N.presheaf.obj V) := (N.val.obj V).isModule
      ext m
      change restrictScalar X V.unop r • f.app V.unop (M.presheaf.map g m) =
        N.presheaf.map g (restrictScalar X U.unop r • f.app U.unop m)
      have hn := CategoryTheory.congr_fun (f.mapPresheaf.naturality g) m
      change f.app V.unop (M.presheaf.map g m) =
        N.presheaf.map g (f.app U.unop m) at hn
      rw [hn]
      calc
        _ = X.presheaf.map g (restrictScalar X U.unop r) •
            N.presheaf.map g (f.app U.unop m) := by
              exact congrArg (fun a : X.presheaf.obj V =>
                a • N.presheaf.map g (f.app U.unop m))
                (restrictScalar_naturality X g.unop r).symm
        _ = _ := (N.map_smul g.unop (restrictScalar X U.unop r) (f.app U.unop m)).symm }

instance sheafHomModule (M N : X.Modules) : Module Γ(X, ⊤) (M ⟶ N) where
  smul := sheafHomSMul X
  one_smul f := by
    ext U m
    change restrictScalar X U 1 • f.app U m = f.app U m
    simp
  mul_smul r s f := by
    ext U m
    change restrictScalar X U (r * s) • f.app U m =
      restrictScalar X U r • (restrictScalar X U s • f.app U m)
    simp [mul_smul]
  smul_zero r := by
    ext U m
    change restrictScalar X U r • (0 : Γ(N, U)) = 0
    exact smul_zero _
  smul_add r f g := by
    ext U m
    change restrictScalar X U r • (f.app U m + g.app U m) =
      restrictScalar X U r • f.app U m + restrictScalar X U r • g.app U m
    exact smul_add _ _ _
  zero_smul f := by
    ext U m
    change restrictScalar X U 0 • f.app U m = 0
    simp
  add_smul r s f := by
    ext U m
    change restrictScalar X U (r + s) • f.app U m =
      restrictScalar X U r • f.app U m + restrictScalar X U s • f.app U m
    simp [add_smul]

instance sheafLinear : Linear Γ(X, ⊤) X.Modules where
  smul_comp M N P r f g := by
    ext U m
    change g.app U (restrictScalar X U r • f.app U m) =
      restrictScalar X U r • g.app U (f.app U m)
    exact g.app_smul _ _
  comp_smul M N P f r g := by
    ext U m
    rfl

end

section
open CategoryTheory AlgebraicGeometry TopologicalSpace
open scoped AlgebraicGeometry

variable {X : Scheme.{0}}

instance schemeHasExt : HasExt.{1} X.Modules := HasExt.standard X.Modules

def baseScalars (f : X ⟶ Spec (CommRingCat.of ℂ)) : ℂ →+* Γ(X, ⊤) :=
  f.appTop.hom.comp (Scheme.ΓSpecIso (CommRingCat.of ℂ)).inv.hom

abbrev complexSectionModule (f : X ⟶ Spec (CommRingCat.of ℂ)) (M : X.Modules) :
    Module ℂ (GlobalSections X M) :=
  Module.compHom _ (baseScalars f)

abbrev cohomology (M : X.Modules) (n : ℕ) : Type 1 :=
  Abelian.Ext.{1} (C := X.Modules) (structureSheaf X) M n

def cohomologyDimension (f : X ⟶ Spec (CommRingCat.of ℂ))
    (M : X.Modules) (n : ℕ) : ℕ :=
  letI : Module ℂ (cohomology M n) :=
    Module.compHom (cohomology M n) (baseScalars f)
  Module.finrank ℂ (cohomology M n)

def eulerCharacteristic (f : X ⟶ Spec (CommRingCat.of ℂ)) (d : ℕ)
    (M : X.Modules) : ℤ :=
  ∑ n ∈ Finset.range (d + 1), (-1 : ℤ) ^ n * (cohomologyDimension f M n : ℤ)

end

open AlgebraicGeometry CategoryTheory TopologicalSpace Abelian Opposite
variable {X : Scheme}

def globalHomLinearEquiv (M : X.Modules) :
    GlobalSections X M ≃ₗ[Γ(X,⊤)] Γ(M,⊤) where
  toEquiv := FlasqueCohomology.globalHomEquiv X.ringCatSheaf M
  map_add' := by intro f g; rfl
  map_smul' := by
    intro r f
    change restrictScalar X ⊤ r • f.app ⊤ (1 : Γ(X,⊤)) = r • f.app ⊤ (1 : Γ(X,⊤))
    congr 1
    change (X.presheaf.map (𝟙 (op ⊤))) r = r
    rw [X.presheaf.map_id]
    rfl

def cohomologyZeroSections (f : X ⟶ Spec (CommRingCat.of ℂ)) (M : X.Modules) :
    let _ : Module ℂ (cohomology M 0) := Module.compHom _ (baseScalars f)
    let _ : Module ℂ Γ(M,⊤) := Module.compHom _ (baseScalars f)
    cohomology M 0 ≃ₗ[ℂ] Γ(M,⊤) := by
  dsimp only
  letI : Module ℂ (cohomology M 0) := Module.compHom _ (baseScalars f)
  letI : Module ℂ Γ(M,⊤) := Module.compHom _ (baseScalars f)
  let e := (Ext.linearEquiv₀ (R := Γ(X,⊤)) (X := structureSheaf X) (Y := M)).trans
    (globalHomLinearEquiv M)
  exact { e.toAddEquiv with map_smul' := fun r x => e.map_smul (baseScalars f r) x }

lemma cohomologyDimension_zero (f : X ⟶ Spec (CommRingCat.of ℂ)) (M : X.Modules) :
    cohomologyDimension f M 0 =
      let _ : Module ℂ Γ(M,⊤) := Module.compHom _ (baseScalars f)
      Module.finrank ℂ Γ(M,⊤) := by
  let : Module ℂ (cohomology M 0) := Module.compHom _ (baseScalars f)
  let : Module ℂ Γ(M,⊤) := Module.compHom _ (baseScalars f)
  exact (cohomologyZeroSections f M).finrank_eq

theorem affine_eulerCharacteristic (f : X ⟶ Spec (CommRingCat.of ℂ))
    [IsAffine X] [IsNoetherian X] (M : X.Modules) [M.IsQuasicoherent] (d : ℕ) :
    eulerCharacteristic f d M =
      let _ : Module ℂ Γ(M,⊤) := Module.compHom _ (baseScalars f)
      (Module.finrank ℂ Γ(M,⊤) : ℤ) := by
  unfold eulerCharacteristic
  rw [Finset.sum_eq_single 0]
  · simp only [pow_zero, one_mul, cohomologyDimension_zero]
  · intro n hn hn0
    obtain ⟨m,rfl⟩ := Nat.exists_eq_succ_of_ne_zero hn0
    have : Subsingleton (cohomology M (m+1)) :=
      ⟨fun x y => (AffineSchemeCohomology.affine_ext_zero X M m x).trans
        (AffineSchemeCohomology.affine_ext_zero X M m y).symm⟩
    simp [cohomologyDimension, Module.finrank_zero_of_subsingleton]
  · simp

end PiExponentSeshadri.Geometry

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/CurveFinitePushforwardCohomology.lean <==
import Mathlib.AlgebraicGeometry.Morphisms.Finite
import OAI.NumberTheory.PiExponent.Cohomology.PencilCohomologyCech

namespace OAI

namespace PiExponent.CurveFinitePushforwardCohomology
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits CategoryTheory.Abelian TopologicalSpace Opposite
open PiExponentSeshadri.Geometry PiExponentSeshadri.Geometry.BaseSections

variable {K : Type} [Field K] {X Y : Scheme.{0}}

def sectionsEquiv (f : Y ⟶ X) (k : K →+* Γ(X,⊤)) (M : Y.Modules) (U : X.Opens) :
    Sections k ((Scheme.Modules.pushforward f).obj M) U ≃ₗ[K]
      Sections (f.appTop.hom.comp k) M (f ⁻¹ᵁ U) where
  toFun := fun x => x
  invFun := fun x => x
  left_inv _ := rfl
  right_inv _ := rfl
  map_add' _ _ := rfl
  map_smul' r m := by
    change Γ(M,f ⁻¹ᵁ U) at m
    let : Module Γ(Y,f ⁻¹ᵁ U) Γ(M,f ⁻¹ᵁ U) := (M.val.obj (op (f ⁻¹ᵁ U))).isModule
    change f.app U (restrictScalar X U (k r)) • (m : Γ(M,f ⁻¹ᵁ U)) =
      restrictScalar Y (f ⁻¹ᵁ U) (f.appTop (k r)) • m
    congr 1
    exact CategoryTheory.congr_fun (f.naturality (homOfLE le_top).op) (k r)

lemma sectionsEquiv_image (f : Y ⟶ X) (k : K →+* Γ(X,⊤)) (M : Y.Modules)
    (U V : X.Opens) :
    (twoBaseImage k ((Scheme.Modules.pushforward f).obj M) U V).map
        (sectionsEquiv f k M (U ⊓ V)).toLinearMap =
      twoBaseImage (f.appTop.hom.comp k) M (f ⁻¹ᵁ U) (f ⁻¹ᵁ V) := by
  ext x
  constructor
  · rintro ⟨y, hy, rfl⟩
    simp only [SetLike.mem_coe, twoBaseImage] at hy ⊢
    obtain ⟨a, ha, b, hb, h⟩ :=
      (Submodule.mem_sup (R := K)
        (M := Sections k ((Scheme.Modules.pushforward f).obj M) (U ⊓ V))).mp hy
    exact (Submodule.mem_sup (R := K)
      (M := Sections (f.appTop.hom.comp k) M ((f ⁻¹ᵁ U) ⊓ (f ⁻¹ᵁ V)))).mpr
      ⟨a, ha, b, hb, h⟩
  · intro hx
    refine ⟨x, ?_, rfl⟩
    simp only [twoBaseImage] at hx ⊢
    obtain ⟨a, ha, b, hb, h⟩ :=
      (Submodule.mem_sup (R := K)
        (M := Sections (f.appTop.hom.comp k) M ((f ⁻¹ᵁ U) ⊓ (f ⁻¹ᵁ V)))).mp hx
    exact (Submodule.mem_sup (R := K)
      (M := Sections k ((Scheme.Modules.pushforward f).obj M) (U ⊓ V))).mpr
      ⟨a, ha, b, hb, h⟩

def cohomologyOneEquiv (f : Y ⟶ X) [IsFinite f]
    [IsNoetherian X] [IsNoetherian Y] (k : K →+* Γ(X,⊤))
    (M : Y.Modules) [M.IsQuasicoherent]
    [((Scheme.Modules.pushforward f).obj M).IsQuasicoherent]
    (U V : X.Opens) (hU : IsAffineOpen U) (hV : IsAffineOpen V)
    (hcover : U ⊔ V = ⊤) :
    letI := Module.compHom (cohomology M 1) (f.appTop.hom.comp k)
    letI := Module.compHom (cohomology ((Scheme.Modules.pushforward f).obj M) 1) k
    cohomology M 1 ≃ₗ[K] cohomology ((Scheme.Modules.pushforward f).obj M) 1 := by
  letI := Module.compHom (cohomology M 1) (f.appTop.hom.comp k)
  letI := Module.compHom (cohomology ((Scheme.Modules.pushforward f).obj M) 1) k
  have hpre : (f ⁻¹ᵁ U) ⊔ (f ⁻¹ᵁ V) = ⊤ := by
    change f ⁻¹ᵁ (U ⊔ V) = ⊤
    rw [hcover, Scheme.Hom.preimage_top]
  let eY := twoBaseCohomologyOne (f.appTop.hom.comp k) M (f ⁻¹ᵁ U) (f ⁻¹ᵁ V)
    (hU.preimage f) (hV.preimage f) hpre
  let eX := twoBaseCohomologyOne k ((Scheme.Modules.pushforward f).obj M) U V hU hV hcover
  let eSections : Sections k ((Scheme.Modules.pushforward f).obj M) (U ⊓ V) ≃ₗ[K]
      Sections (f.appTop.hom.comp k) M ((f ⁻¹ᵁ U) ⊓ (f ⁻¹ᵁ V)) :=
    sectionsEquiv f k M (U ⊓ V)
  let e := Submodule.Quotient.equiv _ _ eSections (sectionsEquiv_image f k M U V)
  exact eY.symm.trans (e.symm.trans eX)

def zeroSections (k : K →+* Γ(X,⊤)) (M : X.Modules) :
    letI := Module.compHom (cohomology M 0) k
    cohomology M 0 ≃ₗ[K] Sections k M ⊤ := by
  letI := Module.compHom (cohomology M 0) k
  let e := (Ext.linearEquiv₀ (R := Γ(X,⊤)) (X := structureSheaf X) (Y := M)).trans
    (globalHomLinearEquiv M)
  refine { toFun := e
           invFun := e.symm
           left_inv := e.left_inv
           right_inv := e.right_inv
           map_add' := e.map_add
           map_smul' := ?_ }
  intro r m
  change e (k r • m) = restrictScalar X ⊤ (k r) • e m
  rw [e.map_smul]
  congr 1
  change k r = X.presheaf.map (𝟙 (op ⊤)) (k r)
  rw [X.presheaf.map_id]
  rfl

def cohomologyZeroEquiv (f : Y ⟶ X) (k : K →+* Γ(X,⊤)) (M : Y.Modules) :
    letI := Module.compHom (cohomology M 0) (f.appTop.hom.comp k)
    letI := Module.compHom (cohomology ((Scheme.Modules.pushforward f).obj M) 0) k
    cohomology M 0 ≃ₗ[K] cohomology ((Scheme.Modules.pushforward f).obj M) 0 := by
  letI := Module.compHom (cohomology M 0) (f.appTop.hom.comp k)
  letI := Module.compHom (cohomology ((Scheme.Modules.pushforward f).obj M) 0) k
  let e := (sectionsEquiv f k M ⊤).trans
    (BaseSections.congr (f.appTop.hom.comp k) M (Scheme.Hom.preimage_top f))
  exact (zeroSections (f.appTop.hom.comp k) M).trans
    (e.symm.trans (zeroSections k ((Scheme.Modules.pushforward f).obj M)).symm)

def cohomologyLowEquiv (f : Y ⟶ X) [IsFinite f]
    [IsNoetherian X] [IsNoetherian Y] (k : K →+* Γ(X,⊤))
    (M : Y.Modules) [M.IsQuasicoherent]
    [((Scheme.Modules.pushforward f).obj M).IsQuasicoherent]
    (U V : X.Opens) (hU : IsAffineOpen U) (hV : IsAffineOpen V)
    (hcover : U ⊔ V = ⊤) (n : ℕ) (hn : n ≤ 1) :
    letI := Module.compHom (cohomology M n) (f.appTop.hom.comp k)
    letI := Module.compHom (cohomology ((Scheme.Modules.pushforward f).obj M) n) k
    cohomology M n ≃ₗ[K] cohomology ((Scheme.Modules.pushforward f).obj M) n := by
  by_cases hn0 : n = 0
  · subst n
    exact cohomologyZeroEquiv f k M
  · have hn1 : n = 1 := by omega
    subst n
    exact cohomologyOneEquiv f k M U V hU hV hcover

theorem finiteDimensional_of_pushforward (f : Y ⟶ X) [IsFinite f]
    [IsNoetherian X] [IsNoetherian Y] (k : K →+* Γ(X,⊤))
    (M : Y.Modules) [M.IsQuasicoherent]
    [((Scheme.Modules.pushforward f).obj M).IsQuasicoherent]
    (U V : X.Opens) (hU : IsAffineOpen U) (hV : IsAffineOpen V)
    (hcover : U ⊔ V = ⊤) (n : ℕ) (hn : n ≤ 1)
    (hfinite : letI := Module.compHom (cohomology ((Scheme.Modules.pushforward f).obj M) n) k
      FiniteDimensional K (cohomology ((Scheme.Modules.pushforward f).obj M) n)) :
    let := Module.compHom (cohomology M n) (f.appTop.hom.comp k)
    FiniteDimensional K (cohomology M n) := by
  let := Module.compHom (cohomology M n) (f.appTop.hom.comp k)
  let := Module.compHom (cohomology ((Scheme.Modules.pushforward f).obj M) n) k
  have := hfinite
  let e := cohomologyLowEquiv f k M U V hU hV hcover n hn
  exact FiniteDimensional.of_injective e.toLinearMap e.injective

theorem finiteDimensional_pushforward (f : Y ⟶ X) [IsFinite f]
    [IsNoetherian X] [IsNoetherian Y] (k : K →+* Γ(X,⊤))
    (M : Y.Modules) [M.IsQuasicoherent]
    [((Scheme.Modules.pushforward f).obj M).IsQuasicoherent]
    (U V : X.Opens) (hU : IsAffineOpen U) (hV : IsAffineOpen V)
    (hcover : U ⊔ V = ⊤) (n : ℕ) (hn : n ≤ 1)
    (hfinite : letI := Module.compHom (cohomology M n) (f.appTop.hom.comp k)
      FiniteDimensional K (cohomology M n)) :
    let := Module.compHom (cohomology ((Scheme.Modules.pushforward f).obj M) n) k
    FiniteDimensional K (cohomology ((Scheme.Modules.pushforward f).obj M) n) := by
  let := Module.compHom (cohomology M n) (f.appTop.hom.comp k)
  let := Module.compHom (cohomology ((Scheme.Modules.pushforward f).obj M) n) k
  have := hfinite
  let e := cohomologyLowEquiv f k M U V hU hV hcover n hn
  exact FiniteDimensional.of_injective e.symm.toLinearMap e.symm.injective

lemma baseScalars_comp (f : Y ⟶ X) (p : X ⟶ Spec (CommRingCat.of ℂ)) :
    baseScalars (f ≫ p) = f.appTop.hom.comp (baseScalars p) := by
  ext c
  simp only [baseScalars, Scheme.Hom.comp_appTop, CommRingCat.hom_comp,
    RingHom.comp_apply]

theorem cohomologyDimension_pushforward (f : Y ⟶ X) [IsFinite f]
    [IsNoetherian X] [IsNoetherian Y] (p : X ⟶ Spec (CommRingCat.of ℂ))
    (M : Y.Modules) [M.IsQuasicoherent]
    [((Scheme.Modules.pushforward f).obj M).IsQuasicoherent]
    (U V : X.Opens) (hU : IsAffineOpen U) (hV : IsAffineOpen V)
    (hcover : U ⊔ V = ⊤) (n : ℕ) (hn : n ≤ 1) :
    cohomologyDimension p ((Scheme.Modules.pushforward f).obj M) n =
      cohomologyDimension (f ≫ p) M n := by
  unfold cohomologyDimension
  rw [baseScalars_comp]
  let := Module.compHom (cohomology M n) (f.appTop.hom.comp (baseScalars p))
  let := Module.compHom (cohomology ((Scheme.Modules.pushforward f).obj M) n) (baseScalars p)
  exact (cohomologyLowEquiv f (baseScalars p) M U V hU hV hcover n hn).finrank_eq.symm

theorem euler_one_pushforward (f : Y ⟶ X) [IsFinite f]
    [IsNoetherian X] [IsNoetherian Y] (p : X ⟶ Spec (CommRingCat.of ℂ))
    (M : Y.Modules) [M.IsQuasicoherent]
    [((Scheme.Modules.pushforward f).obj M).IsQuasicoherent]
    (U V : X.Opens) (hU : IsAffineOpen U) (hV : IsAffineOpen V)
    (hcover : U ⊔ V = ⊤) :
    eulerCharacteristic p 1 ((Scheme.Modules.pushforward f).obj M) =
      eulerCharacteristic (f ≫ p) 1 M := by
  apply Finset.sum_congr rfl
  intro n hn
  have hn' : n ≤ 1 := by
    have h := Finset.mem_range.mp hn
    omega
  rw [cohomologyDimension_pushforward f p M U V hU hV hcover n hn']

end
end PiExponent.CurveFinitePushforwardCohomology

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/CurveNormalizationCohomology.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.SerreVanishing
import OAI.NumberTheory.PiExponent.Geometry.CurveNormalizationDimension
import OAI.NumberTheory.PiExponent.Geometry.CurveNormalizationProper
import OAI.NumberTheory.PiExponent.Geometry.LineBundleCoherent

namespace OAI

noncomputable section
namespace PiExponent.CurveNormalizationModel
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits CategoryTheory.Abelian
open PiExponent.CurveZeroPole
open PiExponentSeshadri.Geometry

variable {F E : Type} [Field F] [Field E] [Algebra F E]
variable (f : E) (hf : Transcendental F f)
variable [CharZero F] [FiniteDimensional (IntermediateField.adjoin F {f}) E]

local instance : HasExt.{1} (parameterCurve f hf).Modules := HasExt.standard _

private def parameterCurveUnit : (parameterCurve f hf).Modules :=
  SheafOfModules.unit (parameterCurve f hf).ringCatSheaf

instance parameterCurve_isSeparated : (parameterCurve f hf).IsSeparated := by
  rw [Scheme.isSeparated_iff]
  rw [← terminal.comp_from (parameterCurveStructureMap f hf)]
  infer_instance

def parameterCurveAffineOpens (i : Fin 2) : (parameterCurve f hf).Opens :=
  if i = 0 then (zeroChartInclusion f hf).opensRange
  else (infinityChartInclusion f hf).opensRange

omit [CharZero F] [FiniteDimensional (IntermediateField.adjoin F {f}) E] in
theorem parameterCurveAffineOpens_affine (i : Fin 2) :
    IsAffineOpen (parameterCurveAffineOpens f hf i) := by
  unfold parameterCurveAffineOpens
  split <;> exact isAffineOpen_opensRange _

omit [CharZero F] [FiniteDimensional (IntermediateField.adjoin F {f}) E] in
theorem parameterCurveAffineOpens_cover :
    (⨆ i, parameterCurveAffineOpens f hf i) = ⊤ := by
  apply top_le_iff.mp
  intro x _
  rcases parameterCurve_twoChartCover f hf x with ⟨q, rfl⟩ | ⟨q, rfl⟩
  · apply TopologicalSpace.Opens.mem_iSup.mpr
    exact ⟨0, by simp [parameterCurveAffineOpens, Scheme.Hom.mem_opensRange]⟩
  · apply TopologicalSpace.Opens.mem_iSup.mpr
    exact ⟨1, by simp [parameterCurveAffineOpens, Scheme.Hom.mem_opensRange]⟩

theorem parameterCurve_ext_zero
    (M : (parameterCurve f hf).Modules) [M.IsQuasicoherent]
    (q : ℕ) (hq : 2 ≤ q)
    (x : Ext.{1} (C := (parameterCurve f hf).Modules)
      (parameterCurveUnit f hf) M q) : x = 0 := by
  exact PiExponent.SerreVanishing.ext_eq_zero_of_affine_cover 2 (by omega)
    (parameterCurveAffineOpens f hf) (parameterCurveAffineOpens_affine f hf)
    (parameterCurveAffineOpens_cover f hf) M q hq x

theorem parameterCurve_lineBundle_ext_zero
    (L : LineBundle (parameterCurve f hf)) (q : ℕ) (hq : 2 ≤ q)
    (x : Ext.{1} (C := (parameterCurve f hf).Modules)
      (parameterCurveUnit f hf) L.sheaf q) :
    x = 0 := by
  let : L.sheaf.IsFinitePresentation :=
    PiExponent.GeometrySupport.LineBundleCoherent.lineBundle_isFinitePresentation L
  let : L.sheaf.IsQuasicoherent :=
    (SheafOfModules.IsFinitePresentation.exists_quasicoherentData L.sheaf).choose.isQuasicoherent
  exact parameterCurve_ext_zero f hf L.sheaf q hq x

end PiExponent.CurveNormalizationModel

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/CurveNormalizationEuler.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.CohomologyIso
import OAI.NumberTheory.PiExponent.Geometry.CurveNormalizationDegree

namespace OAI

noncomputable section
namespace PiExponent.CurveNormalizationDegree
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits CategoryTheory.Abelian
open TopologicalSpace Opposite PiExponentSeshadri.Geometry PiExponentSeshadri.SectionOpens
variable {X : Scheme.{0}}

def LowCohomologyFinite (p : X ⟶ Spec (.of ℂ)) (M : X.Modules) : Prop :=
  ∀ n ≤ 1, letI := Module.compHom (cohomology M n) (baseScalars p)
    FiniteDimensional ℂ (cohomology M n)

theorem lowCohomologyFinite_of_iso (p : X ⟶ Spec (.of ℂ))
    {M N : X.Modules} (e : M ≅ N) (h : LowCohomologyFinite p N) :
    LowCohomologyFinite p M := by
  intro n hn
  let := Module.compHom (cohomology M n) (baseScalars p)
  let := Module.compHom (cohomology N n) (baseScalars p)
  let := h n hn
  exact Module.Finite.of_surjective (cohomologyIso p e n).symm.toLinearMap
    (cohomologyIso p e n).symm.surjective

theorem finite_support_positive_cohomology (M : X.Modules)
    (S : Set X) (hfin : S.Finite) (hclosed : ∀ x ∈ S, IsClosed ({x} : Set X))
    (hsupp : ∀ x ∉ S, Subsingleton (M.presheaf.stalk x)) (n : ℕ) :
    Subsingleton (cohomology M (n+1)) := by
  let : TopCat.Sheaf.IsFlasque ((SheafOfModules.toSheaf X.ringCatSheaf).obj M) :=
    PiExponentSeshadri.FiniteSupport.finite_closed_support_flasque _ S hfin hclosed hsupp
  exact ⟨fun x y =>
    (PiExponentSeshadri.FlasqueCohomology.flasque_ext_zero X.ringCatSheaf n M x).trans
      (PiExponentSeshadri.FlasqueCohomology.flasque_ext_zero X.ringCatSheaf n M y).symm⟩

private theorem finite_middle {K U V W : Type*} [Field K]
    [AddCommGroup U] [Module K U] [AddCommGroup V] [Module K V]
    [AddCommGroup W] [Module K W] [Module.Finite K U] [Module.Finite K W]
    (f : U →ₗ[K] V) (g : V →ₗ[K] W) (h : Function.Exact f g) :
    Module.Finite K V := by
  have he : Function.Exact f g.rangeRestrict := by
    intro x
    rw [Subtype.ext_iff]
    exact h x
  exact Module.Finite.of_exact he g.surjective_rangeRestrict

theorem finite_supported_quotient (p : X ⟶ Spec (.of ℂ))
    (T : ShortComplex X.Modules) (hT : T.ShortExact)
    (h₁ : LowCohomologyFinite p T.X₁) (h₂ : LowCohomologyFinite p T.X₂)
    (S : Set X) (hfin : S.Finite) (hclosed : ∀ x ∈ S, IsClosed ({x} : Set X))
    (hsupp : ∀ x ∉ S, Subsingleton (T.X₃.presheaf.stalk x)) :
    LowCohomologyFinite p T.X₃ := by
  intro n hn
  let := Module.compHom (cohomology T.X₃ n) (baseScalars p)
  cases n with
  | succ n =>
      let := finite_support_positive_cohomology T.X₃ S hfin hclosed hsupp n
      infer_instance
  | zero =>
      let := sheafComplexLinear p
      let : Module.Finite ℂ (Ext (structureSheaf X) T.X₂ 0) := by
        change @Module.Finite ℂ (cohomology T.X₂ 0) _ _ (complexExtModule p T.X₂ 0)
        rw [complexExtModule_eq]
        exact h₂ 0 (by omega)
      let : Module.Finite ℂ (Ext (structureSheaf X) T.X₁ (0+1)) := by
        change @Module.Finite ℂ (cohomology T.X₁ 1) _ _ (complexExtModule p T.X₁ 1)
        rw [complexExtModule_eq]
        exact h₁ 1 le_rfl
      have he := finite_middle
        (PiExponentSeshadri.Cohomology.cohomologyMap₂ (K := ℂ) (structureSheaf X) (S := T) 0)
        (PiExponentSeshadri.Cohomology.cohomologyBoundary (K := ℂ) (structureSheaf X) hT 0)
        (PiExponentSeshadri.Cohomology.cohomology_exact₃ (K := ℂ) (structureSheaf X) hT 0)
      change @Module.Finite ℂ (cohomology T.X₃ 0) _ _ (complexExtModule p T.X₃ 0) at he
      rw [complexExtModule_eq] at he
      exact he

theorem generic_extension_tensor_euler [IsIntegral X] [IsNoetherian X]
    (p : X ⟶ Spec (.of ℂ)) (hd : topologicalKrullDim X ≤ 1)
    (B : X.Modules) (u : structureSheaf X ⟶ B) [Mono u]
    (hu : isoOpen u ≠ ⊥) (L : LineBundle X)
    (hO : LowCohomologyFinite p (structureSheaf X))
    (hB : LowCohomologyFinite p B) (hL : LowCohomologyFinite p L.sheaf)
    (hBL : LowCohomologyFinite p (moduleTensor X B L.sheaf))
    [Subsingleton (cohomology (structureSheaf X) 2)]
    [Subsingleton (cohomology L.sheaf 2)] :
    eulerCharacteristic p 1 (moduleTensor X B L.sheaf) - eulerCharacteristic p 1 B =
      eulerCharacteristic p 1 L.sheaf - eulerCharacteristic p 1 (structureSheaf X) := by
  let T := ShortComplex.mk u (cokernel.π u) (cokernel.condition u)
  have hT : T.ShortExact :=
    { exact := ShortComplex.exact_of_g_is_cokernel T (cokernelIsCokernel u) }
  let TL := T.map (moduleTensorRightFunctor L.sheaf)
  have hTL : TL.ShortExact := moduleTensorRightFunctor_shortExact L T hT
  let S : Set X := (isoOpen u : Set X)ᶜ
  obtain ⟨hfin,hclosed⟩ := finite_closed_complement hd (isoOpen u) hu
  have hsupp (x : X) (hx : x ∉ S) : Subsingleton ((cokernel u).presheaf.stalk x) :=
    cokernel_stalk_subsingleton u x (not_not.mp hx)
  have hsuppt (x : X) (hx : x ∉ S) :
      Subsingleton ((moduleTensor X (cokernel u) L.sheaf).presheaf.stalk x) := by
    let := hsupp x hx
    exact tensor_stalk_subsingleton _ L x
  have hOL := lowCohomologyFinite_of_iso p (moduleTensorUnit L.sheaf) hL
  have hQ := finite_supported_quotient p T hT hO hB S hfin hclosed hsupp
  have hQL := finite_supported_quotient p TL hTL hOL hBL S hfin hclosed hsuppt
  let : Subsingleton (cohomology (moduleTensor X (structureSheaf X) L.sheaf) 2) := by
    let := Module.compHom (cohomology (moduleTensor X (structureSheaf X) L.sheaf) 2) (baseScalars p)
    let := Module.compHom (cohomology L.sheaf 2) (baseScalars p)
    exact (cohomologyIso p (moduleTensorUnit L.sheaf) 2).injective.subsingleton
  let : Subsingleton (cohomology TL.X₁ (1+1)) := by
    change Subsingleton (cohomology (moduleTensor X (structureSheaf X) L.sheaf) 2)
    infer_instance
  have h₀ := eulerCharacteristic_add p hT 1 hO hB hQ
  have h₁ := eulerCharacteristic_add p hTL 1 hOL hBL hQL
  change eulerCharacteristic p 1 B = eulerCharacteristic p 1 (structureSheaf X) +
    eulerCharacteristic p 1 (cokernel u) at h₀
  change eulerCharacteristic p 1 (moduleTensor X B L.sheaf) =
    eulerCharacteristic p 1 (moduleTensor X (structureSheaf X) L.sheaf) +
    eulerCharacteristic p 1 (moduleTensor X (cokernel u) L.sheaf) at h₁
  rw [eulerCharacteristic_iso p (moduleTensorUnit L.sheaf),
    cokernel_tensor_euler p hd u hu L 1] at h₁
  omega

end PiExponent.CurveNormalizationDegree

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/CurveRegularEuler.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.AmpleCohomologyFinite
import OAI.NumberTheory.PiExponent.Cohomology.LineCohomologyDimension
import OAI.NumberTheory.PiExponent.Geometry.GeneralCartierDegreeLength

namespace OAI

namespace PiExponent.CurveCycle
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry

theorem regular_section_tensor_euler_eq_lengths {X : Scheme.{0}} [Nonempty X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (hd : topologicalKrullDim X ≤ 1)
    (H : LineBundle X) (hH : H.IsAmple)
    (L M : LineBundle X) (s : GlobalSections X L.sheaf) [Mono s] :
    letI : Finite (SectionZeroIdeal.zeroIdeal L s).subscheme :=
      GeneralCartierDegreeLength.finite_zeroIdeal_of_mono p hd L s
    letI : Fintype (SectionZeroIdeal.zeroIdeal L s).subscheme := Fintype.ofFinite _
    eulerCharacteristic p 1 (L.tensor M).sheaf - eulerCharacteristic p 1 M.sheaf =
      ∑ x : (SectionZeroIdeal.zeroIdeal L s).subscheme,
        ((Module.length
          ((SectionZeroIdeal.zeroIdeal L s).subscheme.presheaf.stalk x)
          ((SectionZeroIdeal.zeroIdeal L s).subscheme.presheaf.stalk x)).toNat : ℤ) := by
  let : IsLocallyNoetherian X := LocallyOfFiniteType.isLocallyNoetherian p
  let := GeometrySupport.LineBundleCoherent.lineBundle_isFinitePresentation M
  let := GeometrySupport.LineBundleCoherent.lineBundle_isFinitePresentation (L.tensor M)
  let : Subsingleton (cohomology M.sheaf 2) := ⟨fun a b =>
    (NumericalAmpleness.lineBundle_cohomology_zero_of_dimension_le 1 p H hH M hd
      2 (by omega) a).trans
    (NumericalAmpleness.lineBundle_cohomology_zero_of_dimension_le 1 p H hH M hd
      2 (by omega) b).symm⟩
  exact GeneralCartierDegreeLength.regular_section_tensor_euler_eq_sum_local_lengths
    p hd L M s
    (fun q _ => AmpleCohomologyFinite.cohomology_finite_of_ample p H hH M.sheaf q)
    (fun q _ => AmpleCohomologyFinite.cohomology_finite_of_ample p H hH (L.tensor M).sheaf q)

end
end PiExponent.CurveCycle

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/CurveTensorEuler.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.CurveRegularEuler
import OAI.NumberTheory.PiExponent.Cohomology.EulerRegularSections

namespace OAI

namespace PiExponent.CurveCycle
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry

theorem regular_tensor_euler_add {X : Scheme.{0}} [Nonempty X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (hd : topologicalKrullDim X ≤ 1) (H : LineBundle X) (hH : H.IsAmple)
    (L M : LineBundle X) (s : GlobalSections X L.sheaf) [Mono s] :
    eulerCharacteristic p 1 (L.tensor M).sheaf - eulerCharacteristic p 1 M.sheaf =
      eulerCharacteristic p 1 L.sheaf - eulerCharacteristic p 1 (structureSheaf X) := by
  have hM := regular_section_tensor_euler_eq_lengths p hd H hH L M s
  have hO := regular_section_tensor_euler_eq_lengths p hd H hH L (L.pow 0) s
  have he := eulerCharacteristic_iso p (moduleTensorRightUnit L.sheaf) 1
  change eulerCharacteristic p 1 (L.tensor (L.pow 0)).sheaf =
    eulerCharacteristic p 1 L.sheaf at he
  rw [he] at hO
  exact hM.trans hO.symm

theorem tensor_euler_add {X : Scheme.{0}} [IsNoetherian X] [Nonempty X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (hd : topologicalKrullDim X ≤ 1) (H : LineBundle X) (hH : H.IsAmple)
    (L M : LineBundle X) :
    eulerCharacteristic p 1 (L.tensor M).sheaf - eulerCharacteristic p 1 M.sheaf =
      eulerCharacteristic p 1 L.sheaf - eulerCharacteristic p 1 (structureSheaf X) := by
  obtain ⟨B,s,t,hs,ht⟩ := NumericalAmpleness.exists_regular_twist_pair p H L hH
  let : Mono s := hs
  let : Mono t := ht
  have h₁ := regular_tensor_euler_add p hd H hH (L.tensor B) M s
  have h₂ := regular_tensor_euler_add p hd H hH B L t
  have h₃ := regular_tensor_euler_add p hd H hH B (L.tensor M) t
  have hc := eulerCharacteristic_iso p (moduleTensorComm L.sheaf B.sheaf) 1
  change eulerCharacteristic p 1 (L.tensor B).sheaf =
    eulerCharacteristic p 1 (B.tensor L).sheaf at hc
  have ha := eulerCharacteristic_iso p
    (moduleTensorIso (moduleTensorComm L.sheaf B.sheaf) (Iso.refl M.sheaf) ≪≫
      lineTensorAssoc B L M) 1
  change eulerCharacteristic p 1 ((L.tensor B).tensor M).sheaf =
    eulerCharacteristic p 1 (B.tensor (L.tensor M)).sheaf at ha
  omega

end
end PiExponent.CurveCycle

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/CurveTwoAffineVanishing.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.CurveEuler
import OAI.NumberTheory.PiExponent.Cohomology.SerreVanishing

namespace OAI

noncomputable section
namespace PiExponent.CurveTwoAffineVanishing
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace
open PiExponentSeshadri.Geometry
variable {X : Scheme.{0}} [IsNoetherian X]
  [IsAffineHom (pullback.diagonal (terminal.from X))]

theorem cohomology_subsingleton (U V : X.Opens) (hU : IsAffineOpen U)
    (hV : IsAffineOpen V) (hcover : U ⊔ V = ⊤)
    (M : X.Modules) [M.IsQuasicoherent] (n : ℕ) (hn : 2 ≤ n) :
    Subsingleton (cohomology M n) := by
  let D : Fin 2 → X.Opens := ![U,V]
  have hD : ∀ i, IsAffineOpen (D i) := by
    intro i
    fin_cases i
    · exact hU
    · exact hV
  have hc : (⨆ i, D i) = ⊤ := by
    calc
      (⨆ i, D i) = U ⊔ V := le_antisymm
        (iSup_le (fun i => by
          fin_cases i
          · exact le_sup_left
          · exact le_sup_right))
        (sup_le (le_iSup D 0) (le_iSup D 1))
      _ = ⊤ := hcover
  exact ⟨fun x y =>
    (SerreVanishing.ext_eq_zero_of_affine_cover 2 (by decide) D hD hc M n hn x).trans
      (SerreVanishing.ext_eq_zero_of_affine_cover 2 (by decide) D hD hc M n hn y).symm⟩

end PiExponent.CurveTwoAffineVanishing

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/CurveZeroEuler.lean <==
import Mathlib.Analysis.Complex.Polynomial.Basic
import Mathlib.Tactic
import OAI.NumberTheory.PiExponent.Cohomology.CurveEuler
import OAI.NumberTheory.PiExponent.Geometry.CurveLocalOrder

namespace OAI

noncomputable section
open CategoryTheory AlgebraicGeometry
open PiExponentSeshadri.Geometry

namespace PiExponent.CurveZeroEuler

def algebraStructureMap (B : Type) [CommRing B] [Algebra ℂ B] :
    Spec (CommRingCat.of B) ⟶ Spec (CommRingCat.of ℂ) :=
  Spec.map (CommRingCat.ofHom (algebraMap ℂ B))

def specStructureSectionsEquiv (B : Type) [CommRing B] [Algebra ℂ B] :
    letI : Module ℂ Γ(structureSheaf (Spec (CommRingCat.of B)), ⊤) :=
      Module.compHom _ (baseScalars (algebraStructureMap B))
    Γ(structureSheaf (Spec (CommRingCat.of B)), ⊤) ≃ₗ[ℂ] B := by
  letI : Module ℂ Γ(structureSheaf (Spec (CommRingCat.of B)), ⊤) :=
    Module.compHom _ (baseScalars (algebraStructureMap B))
  refine { ((Scheme.ΓSpecIso (CommRingCat.of B)).commRingCatIsoToRingEquiv).toAddEquiv with
    map_smul' := ?_ }
  intro c x
  change Γ(Spec (CommRingCat.of B), ⊤) at x
  change (Scheme.ΓSpecIso (CommRingCat.of B)).hom
    (baseScalars (algebraStructureMap B) c * x) =
      c • (Scheme.ΓSpecIso (CommRingCat.of B)).hom x
  rw [Algebra.smul_def]
  rw [map_mul]
  congr 1
  change ((Spec.map (CommRingCat.ofHom (algebraMap ℂ B))).appTop ≫
    (Scheme.ΓSpecIso (CommRingCat.of B)).hom)
      ((Scheme.ΓSpecIso (CommRingCat.of ℂ)).inv c) = _
  rw [Scheme.ΓSpecIso_naturality]
  simp

theorem affine_algebra_eulerCharacteristic (B : Type) [CommRing B] [Algebra ℂ B]
    [IsNoetherianRing B] (d : ℕ) :
    eulerCharacteristic (algebraStructureMap B) d
      (structureSheaf (Spec (CommRingCat.of B))) = (Module.finrank ℂ B : ℤ) := by
  let : (structureSheaf (Spec (CommRingCat.of B))).IsQuasicoherent :=
    (isQuasicoherent_iff_isIso_fromTildeΓ _).mpr (by
      change IsIso (Scheme.Modules.fromTildeΓ (SheafOfModules.unit (Spec (CommRingCat.of B)).ringCatSheaf))
      infer_instance)
  rw [affine_eulerCharacteristic]
  let : Module ℂ Γ(structureSheaf (Spec (CommRingCat.of B)), ⊤) :=
    Module.compHom _ (baseScalars (algebraStructureMap B))
  exact congrArg (fun n : ℕ => (n : ℤ)) (specStructureSectionsEquiv B).finrank_eq

theorem principal_zero_euler_eq_order
    {A : Type} [CommRing A] [IsDomain A] [IsDiscreteValuationRing A]
    [Algebra ℂ A] [Algebra.IsIntegral ℂ (IsLocalRing.ResidueField A)]
    {a : A} (ha : a ≠ 0) (d : ℕ) :
    eulerCharacteristic (algebraStructureMap (A ⧸ Ideal.span {a})) d
      (structureSheaf (Spec (CommRingCat.of (A ⧸ Ideal.span {a})))) =
        ((IsDiscreteValuationRing.addVal A a).toNat : ℤ) := by
  rw [affine_algebra_eulerCharacteristic]
  have h := CurveLocalOrder.principal_quotient_finrank_eq_order_of_algClosed (F := ℂ) ha
  rw [← h]
  simp

theorem rational_order_eq_euler_difference
    {A K : Type} [CommRing A] [IsDomain A] [IsDiscreteValuationRing A]
    [Algebra ℂ A] [Algebra.IsIntegral ℂ (IsLocalRing.ResidueField A)]
    [Field K] [Algebra A K] [IsFractionRing A K]
    {a b : A} (ha : a ≠ 0) (hb : b ≠ 0) (d : ℕ) :
    WeightedCurveDegree.integerOrder (CurveLocalOrder.fractionAddValuation A K)
      (Units.mk0 (algebraMap A K a)
        ((map_ne_zero_iff _ (IsFractionRing.injective A K)).mpr ha) /
       Units.mk0 (algebraMap A K b)
        ((map_ne_zero_iff _ (IsFractionRing.injective A K)).mpr hb)) =
      eulerCharacteristic (algebraStructureMap (A ⧸ Ideal.span {a})) d
        (structureSheaf (Spec (CommRingCat.of (A ⧸ Ideal.span {a})))) -
      eulerCharacteristic (algebraStructureMap (A ⧸ Ideal.span {b})) d
        (structureSheaf (Spec (CommRingCat.of (A ⧸ Ideal.span {b})))) := by
  rw [WeightedCurveDegree.integerOrder_div,
    CurveLocalOrder.integerOrder_field_image_eq_length ha,
    CurveLocalOrder.integerOrder_field_image_eq_length hb,
    principal_zero_euler_eq_order ha, principal_zero_euler_eq_order hb,
    CurveLocalOrder.length_quotient_span_eq_addVal ha,
    CurveLocalOrder.length_quotient_span_eq_addVal hb]

end PiExponent.CurveZeroEuler

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/EndomorphismEulerAdditivity.lean <==
import Mathlib.Algebra.Module.SnakeLemma
import Mathlib.LinearAlgebra.Isomorphisms
import Mathlib.RingTheory.Length

namespace OAI

namespace PiExponentJets.EndomorphismEuler

section InducedMaps

variable {A M N : Type*} [CommRing A]
  [AddCommGroup M] [Module A M] [AddCommGroup N] [Module A N]

def kernelMap (u : M →ₗ[A] M) (v : N →ₗ[A] N) (f : M →ₗ[A] N)
    (comm : f.comp u = v.comp f) : LinearMap.ker u →ₗ[A] LinearMap.ker v :=
  (f.domRestrict (LinearMap.ker u)).codRestrict (LinearMap.ker v) (by
    intro x
    change v (f x) = 0
    rw [← show f (u x) = v (f x) from DFunLike.congr_fun comm (x : M),
      show u x = 0 from x.property, map_zero])

@[simp] theorem kernelMap_apply (u : M →ₗ[A] M) (v : N →ₗ[A] N)
    (f : M →ₗ[A] N) (comm : f.comp u = v.comp f) (x : LinearMap.ker u) :
    (kernelMap u v f comm x : N) = f x := rfl

theorem kernelMap_injective (u : M →ₗ[A] M) (v : N →ₗ[A] N)
    (f : M →ₗ[A] N) (comm : f.comp u = v.comp f) (hf : Function.Injective f) :
    Function.Injective (kernelMap u v f comm) := by
  intro x y h
  apply Subtype.ext
  apply hf
  exact congrArg Subtype.val h

def cokernelMap (u : M →ₗ[A] M) (v : N →ₗ[A] N) (f : M →ₗ[A] N)
    (comm : f.comp u = v.comp f) :
    (M ⧸ LinearMap.range u) →ₗ[A] (N ⧸ LinearMap.range v) :=
  Submodule.mapQ (LinearMap.range u) (LinearMap.range v) f (by
    rintro x ⟨y, rfl⟩
    exact ⟨f y, (DFunLike.congr_fun comm y).symm⟩)

@[simp] theorem cokernelMap_mk (u : M →ₗ[A] M) (v : N →ₗ[A] N)
    (f : M →ₗ[A] N) (comm : f.comp u = v.comp f) (x : M) :
    cokernelMap u v f comm ((LinearMap.range u).mkQ x) =
      (LinearMap.range v).mkQ (f x) := rfl

theorem cokernelMap_surjective (u : M →ₗ[A] M) (v : N →ₗ[A] N)
    (f : M →ₗ[A] N) (comm : f.comp u = v.comp f) (hf : Function.Surjective f) :
    Function.Surjective (cokernelMap u v f comm) := by
  intro y
  obtain ⟨y, rfl⟩ := Submodule.mkQ_surjective (LinearMap.range v) y
  obtain ⟨x, rfl⟩ := hf y
  exact ⟨(LinearMap.range u).mkQ x, rfl⟩

end InducedMaps

section ActualSnake

variable {A M₁ M₂ M₃ : Type*} [CommRing A]
  [AddCommGroup M₁] [Module A M₁] [AddCommGroup M₂] [Module A M₂]
  [AddCommGroup M₃] [Module A M₃]

variable (u₁ : M₁ →ₗ[A] M₁) (u₂ : M₂ →ₗ[A] M₂) (u₃ : M₃ →ₗ[A] M₃)
  (f : M₁ →ₗ[A] M₂) (g : M₂ →ₗ[A] M₃) (hExact : Function.Exact f g)
  (hleft : f.comp u₁ = u₂.comp f) (hright : g.comp u₂ = u₃.comp g)
  (hf : Function.Injective f) (hg : Function.Surjective g)

include hExact hf in

theorem kernelMap_exact :
    Function.Exact (kernelMap u₁ u₂ f hleft) (kernelMap u₂ u₃ g hright) := by
  intro x
  constructor
  · intro hx
    have hgx : g x = 0 := congrArg Subtype.val hx
    obtain ⟨y, hy⟩ := (hExact x).mp hgx
    have huy : u₁ y = 0 := by
      apply hf
      calc
        f (u₁ y) = u₂ (f y) := DFunLike.congr_fun hleft y
        _ = 0 := by rw [hy]; exact x.property
        _ = f 0 := (map_zero f).symm
    exact ⟨⟨y, huy⟩, Subtype.ext hy⟩
  · rintro ⟨y, rfl⟩
    apply Subtype.ext
    exact hExact.apply_apply_eq_zero (y : M₁)

include hExact hg in

theorem cokernelMap_exact :
    Function.Exact (cokernelMap u₁ u₂ f hleft) (cokernelMap u₂ u₃ g hright) := by
  intro x
  obtain ⟨x, rfl⟩ := Submodule.mkQ_surjective (LinearMap.range u₂) x
  constructor
  · intro hx
    change (LinearMap.range u₃).mkQ (g x) = 0 at hx
    have hmem : g x ∈ LinearMap.range u₃ := (Submodule.Quotient.mk_eq_zero (LinearMap.range u₃)).mp hx
    obtain ⟨z, hz⟩ := hmem
    obtain ⟨y, hy⟩ := hg z
    have hxy : g (x - u₂ y) = 0 := by
      rw [map_sub, show g (u₂ y) = u₃ (g y) from DFunLike.congr_fun hright y,
        hy, hz, sub_self]
    obtain ⟨w, hw⟩ := (hExact (x - u₂ y)).mp hxy
    refine ⟨(LinearMap.range u₁).mkQ w, ?_⟩
    change (LinearMap.range u₂).mkQ (f w) = (LinearMap.range u₂).mkQ x
    rw [hw, map_sub]
    have hz₂ : (LinearMap.range u₂).mkQ (u₂ y) = 0 :=
      (Submodule.Quotient.mk_eq_zero (LinearMap.range u₂)).mpr ⟨y, rfl⟩
    rw [hz₂, sub_zero]
  · rintro ⟨y, hy⟩
    rw [← hy]
    obtain ⟨y, rfl⟩ := Submodule.mkQ_surjective (LinearMap.range u₁) y
    change (LinearMap.range u₃).mkQ (g (f y)) = 0
    rw [hExact.apply_apply_eq_zero, map_zero]

noncomputable def connecting :
    LinearMap.ker u₃ →ₗ[A] (M₁ ⧸ LinearMap.range u₁) :=
  SnakeLemma.δ' u₁ u₂ u₃ f g hExact f g hExact hleft hright
    (LinearMap.ker u₃).subtype (LinearMap.exact_subtype_ker_map u₃)
    (LinearMap.range u₁).mkQ (LinearMap.exact_map_mkQ_range u₁) hg hf

theorem exact_kernel_connecting :
    Function.Exact (kernelMap u₂ u₃ g hright)
      (connecting u₁ u₂ u₃ f g hExact hleft hright hf hg) := by
  exact SnakeLemma.exact_δ'_right
    (i₁ := u₁) (i₂ := u₂) (i₃ := u₃)
    (f₁ := f) (f₂ := g) (hf := hExact) (g₁ := f) (g₂ := g) (hg := hExact)
    (h₁ := hleft) (h₂ := hright)
    (ι₂ := (LinearMap.ker u₂).subtype) (hι₂ := LinearMap.exact_subtype_ker_map u₂)
    (ι₃ := (LinearMap.ker u₃).subtype) (hι₃ := LinearMap.exact_subtype_ker_map u₃)
    (π₁ := (LinearMap.range u₁).mkQ) (hπ₁ := LinearMap.exact_map_mkQ_range u₁)
    hg hf (kernelMap u₂ u₃ g hright) (by ext x; rfl)
    (Submodule.subtype_injective _)

theorem exact_connecting_cokernel :
    Function.Exact (connecting u₁ u₂ u₃ f g hExact hleft hright hf hg)
      (cokernelMap u₁ u₂ f hleft) := by
  exact SnakeLemma.exact_δ'_left
    (i₁ := u₁) (i₂ := u₂) (i₃ := u₃)
    (f₁ := f) (f₂ := g) (hf := hExact) (g₁ := f) (g₂ := g) (hg := hExact)
    (h₁ := hleft) (h₂ := hright)
    (ι₃ := (LinearMap.ker u₃).subtype) (hι₃ := LinearMap.exact_subtype_ker_map u₃)
    (π₁ := (LinearMap.range u₁).mkQ) (hπ₁ := LinearMap.exact_map_mkQ_range u₁)
    (π₂ := (LinearMap.range u₂).mkQ) (hπ₂ := LinearMap.exact_map_mkQ_range u₂)
    hg hf (cokernelMap u₁ u₂ f hleft) (by ext x; rfl)
    (Submodule.mkQ_surjective _)

end ActualSnake

section LengthAlgebra

variable {A M N : Type*} [CommRing A]
  [AddCommGroup M] [Module A M] [AddCommGroup N] [Module A N]

theorem length_eq_kernel_add_range (f : M →ₗ[A] N) :
    Module.length A M = Module.length A (LinearMap.ker f) +
      Module.length A (LinearMap.range f) := by
  calc
    Module.length A M = Module.length A (LinearMap.ker f) +
        Module.length A (M ⧸ LinearMap.ker f) :=
      Module.length_eq_add_of_exact (LinearMap.ker f).subtype (LinearMap.ker f).mkQ
        (Submodule.subtype_injective _) (Submodule.mkQ_surjective _)
        (LinearMap.exact_subtype_mkQ _)
    _ = _ := by rw [(LinearMap.quotKerEquivRange f).length_eq]

end LengthAlgebra

section SixTerm

variable {A X₁ X₂ X₃ X₄ X₅ X₆ : Type*} [CommRing A]
  [AddCommGroup X₁] [Module A X₁] [AddCommGroup X₂] [Module A X₂]
  [AddCommGroup X₃] [Module A X₃] [AddCommGroup X₄] [Module A X₄]
  [AddCommGroup X₅] [Module A X₅] [AddCommGroup X₆] [Module A X₆]

theorem six_term_length_cross_add
    (a : X₁ →ₗ[A] X₂) (b : X₂ →ₗ[A] X₃) (c : X₃ →ₗ[A] X₄)
    (d : X₄ →ₗ[A] X₅) (e : X₅ →ₗ[A] X₆)
    (ha : Function.Injective a) (he : Function.Surjective e)
    (hab : Function.Exact a b) (hbc : Function.Exact b c)
    (hcd : Function.Exact c d) (hde : Function.Exact d e) :
    Module.length A X₅ + Module.length A X₁ + Module.length A X₃ =
      Module.length A X₂ + Module.length A X₄ + Module.length A X₆ := by
  have h₁ : Module.length A X₁ = Module.length A (LinearMap.range a) :=
    (LinearEquiv.ofInjective a ha).length_eq
  have h₂ : Module.length A X₂ = Module.length A (LinearMap.range a) +
      Module.length A (LinearMap.range b) := by
    rw [length_eq_kernel_add_range b, ← LinearMap.exact_iff.mp hab]
  have h₃ : Module.length A X₃ = Module.length A (LinearMap.range b) +
      Module.length A (LinearMap.range c) := by
    rw [length_eq_kernel_add_range c, ← LinearMap.exact_iff.mp hbc]
  have h₄ : Module.length A X₄ = Module.length A (LinearMap.range c) +
      Module.length A (LinearMap.range d) := by
    rw [length_eq_kernel_add_range d, ← LinearMap.exact_iff.mp hcd]
  have h₅ : Module.length A X₅ = Module.length A (LinearMap.range d) +
      Module.length A (LinearMap.range e) := by
    rw [length_eq_kernel_add_range e, ← LinearMap.exact_iff.mp hde]
  have h₆ : Module.length A (LinearMap.range e) = Module.length A X₆ := by
    rw [LinearMap.range_eq_top.mpr he]
    exact Module.length_top
  rw [h₁, h₂, h₃, h₄, h₅, ← h₆]
  ac_rfl

end SixTerm

section Euler

variable {A M₁ M₂ M₃ : Type*} [CommRing A]
  [AddCommGroup M₁] [Module A M₁] [AddCommGroup M₂] [Module A M₂]
  [AddCommGroup M₃] [Module A M₃]

theorem endomorphism_euler_cross_add
    (u₁ : M₁ →ₗ[A] M₁) (u₂ : M₂ →ₗ[A] M₂) (u₃ : M₃ →ₗ[A] M₃)
    (f : M₁ →ₗ[A] M₂) (g : M₂ →ₗ[A] M₃) (hExact : Function.Exact f g)
    (hleft : f.comp u₁ = u₂.comp f) (hright : g.comp u₂ = u₃.comp g)
    (hf : Function.Injective f) (hg : Function.Surjective g) :
    Module.length A (M₂ ⧸ LinearMap.range u₂) +
        Module.length A (LinearMap.ker u₁) + Module.length A (LinearMap.ker u₃) =
      Module.length A (LinearMap.ker u₂) + Module.length A (M₁ ⧸ LinearMap.range u₁) +
        Module.length A (M₃ ⧸ LinearMap.range u₃) := by
  exact six_term_length_cross_add
    (kernelMap u₁ u₂ f hleft) (kernelMap u₂ u₃ g hright)
    (connecting u₁ u₂ u₃ f g hExact hleft hright hf hg)
    (cokernelMap u₁ u₂ f hleft) (cokernelMap u₂ u₃ g hright)
    (kernelMap_injective u₁ u₂ f hleft hf) (cokernelMap_surjective u₂ u₃ g hright hg)
    (kernelMap_exact (u₁ := u₁) (u₂ := u₂) (u₃ := u₃) (f := f) (g := g)
      (hExact := hExact) (hleft := hleft) (hright := hright) (hf := hf))
    (exact_kernel_connecting u₁ u₂ u₃ f g hExact hleft hright hf hg)
    (exact_connecting_cokernel u₁ u₂ u₃ f g hExact hleft hright hf hg)
    (cokernelMap_exact (u₁ := u₁) (u₂ := u₂) (u₃ := u₃) (f := f) (g := g)
      (hExact := hExact) (hleft := hleft) (hright := hright) (hg := hg))

end Euler

end PiExponentJets.EndomorphismEuler

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/EulerCutoff.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.CartierEulerDifference
import OAI.NumberTheory.PiExponent.Cohomology.LineCohomologyDimension
import OAI.NumberTheory.PiExponent.Cohomology.ProjectiveEmbeddingCohomologyBound

namespace OAI

namespace PiExponent.NumericalAmpleness
noncomputable section
open AlgebraicGeometry CategoryTheory
open PiExponentSeshadri.Geometry PiExponentSeshadri.Projective
open PiExponent.ProjectiveO1
variable {X : Scheme.{0}}

theorem eulerCharacteristic_eq_of_le_of_cohomology_zero
    (p : X ⟶ Spec (CommRingCat.of ℂ)) (M : X.Modules) (d e : ℕ) (hde : d ≤ e)
    (hzero : ∀ q : ℕ, d < q → ∀ z : cohomology M q, z = 0) :
    eulerCharacteristic p e M = eulerCharacteristic p d M := by
  induction e, hde using Nat.le_induction with
  | base => rfl
  | succ e hde ih =>
    calc
      eulerCharacteristic p (e+1) M = eulerCharacteristic p e M := by
        simpa only [Nat.add_sub_cancel] using
          eulerCharacteristic_eq_pred_of_cohomology_zero p M (e+1)
            (hzero (e+1) (by omega))
      _ = eulerCharacteristic p d M := ih

theorem eulerCharacteristic_projective_eq_dimension
    (p : X ⟶ Spec (CommRingCat.of ℂ)) (r : ℕ)
    (i : X ⟶ projectiveSpace ℂ (Fin (r+1))) [IsClosedImmersion i]
    (hi : i ≫ polynomialProjectiveProjection ℂ (Fin (r+1)) = p)
    (H : LineBundle X) (hH : H.IsAmple) (M : LineBundle X)
    (d : ℕ) (hdim : topologicalKrullDim X ≤ d) :
    eulerCharacteristic p r M.sheaf = eulerCharacteristic p d M.sheaf := by
  let : IsProper p := by rw [← hi]; infer_instance
  rcases le_total d r with h | h
  · exact eulerCharacteristic_eq_of_le_of_cohomology_zero p M.sheaf d r h
      (lineBundle_cohomology_zero_of_dimension_le d p H hH M hdim)
  · symm
    apply eulerCharacteristic_eq_of_le_of_cohomology_zero p M.sheaf r d h
    intro q hq z
    exact lineBundle_cohomology_eq_zero_of_projective_embedding r i M q (by omega) z

end
end PiExponent.NumericalAmpleness

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/EulerDifferencePolynomial.lean <==
import Mathlib.Analysis.Asymptotics.SpecificAsymptotics
import Mathlib.Algebra.Group.ForwardDiff
import Mathlib.Analysis.SpecialFunctions.Choose
import Mathlib.Tactic

namespace OAI

namespace PiExponent.NumericalAmpleness

open Filter Finset Function
open scoped Topology BigOperators

theorem forwardDifference_eq_zero_of_le {G : Type*} [AddCommGroup G]
    (f : ℕ → G) (d : ℕ) (hzero : (fwdDiff (1 : ℕ))^[d] f = 0)
    (k : ℕ) (hk : d ≤ k) : (fwdDiff (1 : ℕ))^[k] f = 0 := by
  obtain ⟨r,rfl⟩ := Nat.exists_eq_add_of_le hk
  rw [Nat.add_comm d r, Function.iterate_add_apply, hzero]
  ext n
  simp [fwdDiff_iter_eq_sum_shift]

theorem newton_sum_of_forwardDifference_eq_zero {G : Type*} [AddCommGroup G]
    (f : ℕ → G) (d : ℕ) (hzero : (fwdDiff (1 : ℕ))^[d+1] f = 0) (n : ℕ) :
    f n = ∑ k ∈ Finset.range (d+1), n.choose k • (fwdDiff (1 : ℕ))^[k] f 0 := by
  have hNewton : f n = ∑ k ∈ Finset.range (n+1),
      n.choose k • (fwdDiff (1 : ℕ))^[k] f 0 := by
    simpa using shift_eq_sum_fwdDiff_iter (1 : ℕ) f n 0
  rw [hNewton]
  by_cases hnd : n ≤ d
  · apply Finset.sum_subset (Finset.range_mono (by omega : n+1 ≤ d+1))
    intro k hk hkn
    have hnk : n < k := by simp only [Finset.mem_range] at hkn; omega
    rw [Nat.choose_eq_zero_of_lt hnk, zero_smul]
  · symm
    apply Finset.sum_subset (Finset.range_mono (by omega : d+1 ≤ n+1))
    intro k hk hkd
    have hdk : d+1 ≤ k := by simp only [Finset.mem_range] at hkd; omega
    rw [forwardDifference_eq_zero_of_le f (d+1) hzero k hdk]
    simp

theorem integer_newton_sum_of_forwardDifference_eq_zero
    (f : ℕ → ℤ) (d : ℕ) (hzero : (fwdDiff (1 : ℕ))^[d+1] f = 0) (n : ℕ) :
    f n = ∑ k ∈ Finset.range (d+1),
      (n.choose k : ℤ) * (fwdDiff (1 : ℕ))^[k] f 0 := by
  simpa only [nsmul_eq_mul] using newton_sum_of_forwardDifference_eq_zero f d hzero n

theorem tendsto_choose_div_pow (k d : ℕ) (hkd : k ≤ d) :
    Tendsto (fun n : ℕ => (n.choose k : ℝ) / (n : ℝ)^d) atTop
      (𝓝 (if k = d then 1 / (d.factorial : ℝ) else 0)) := by
  have he := (isEquivalent_choose k).div
    (Asymptotics.IsEquivalent.refl (u := fun n : ℕ => (n : ℝ)^d) (l := atTop))
  apply he.symm.tendsto_nhds
  by_cases h : k = d
  · subst k
    simp only [ite_true]
    apply tendsto_const_nhds.congr'
    filter_upwards [eventually_gt_atTop (0 : ℕ)] with n hn
    have hn' : (n : ℝ) ≠ 0 := by exact_mod_cast (Nat.ne_of_gt hn)
    dsimp
    field_simp
  · simp only [h, ite_false]
    have ht := (tendsto_pow_div_pow_atTop_zero (𝕜 := ℝ) (lt_of_le_of_ne hkd h)).comp
      tendsto_natCast_atTop_atTop
    have ht' := ht.div_const (k.factorial : ℝ)
    change Tendsto (fun n : ℕ => (n : ℝ)^k / (k.factorial : ℝ) / (n : ℝ)^d) _ _
    convert ht' using 1
    · funext n
      simp only [Function.comp_apply]
      ring
    · simp

theorem tendsto_normalized_of_forwardDifference_eq_zero
    (f : ℕ → ℤ) (d : ℕ) (hzero : (fwdDiff (1 : ℕ))^[d+1] f = 0) :
    Tendsto (fun n : ℕ => (f n : ℝ) / (n : ℝ)^d) atTop
      (𝓝 ((((fwdDiff (1 : ℕ))^[d] f 0 : ℤ) : ℝ) / (d.factorial : ℝ))) := by
  have hterm (k : ℕ) (hk : k ∈ Finset.range (d+1)) :=
    (tendsto_choose_div_pow k d (by simpa only [Finset.mem_range, Nat.lt_succ_iff] using hk)).mul_const
      (((fwdDiff (1 : ℕ))^[k] f 0 : ℤ) : ℝ)
  have hs := tendsto_finsetSum (Finset.range (d+1)) hterm
  have hreal (n : ℕ) : (f n : ℝ) = ∑ k ∈ Finset.range (d+1),
      (n.choose k : ℝ) * (((fwdDiff (1 : ℕ))^[k] f 0 : ℤ) : ℝ) := by
    exact_mod_cast integer_newton_sum_of_forwardDifference_eq_zero f d hzero n
  convert hs using 1
  · funext n
    rw [hreal, Finset.sum_div]
    apply Finset.sum_congr rfl
    intro k _
    ring
  · congr 1
    rw [Finset.sum_eq_single d]
    · simp only [ite_true]
      ring
    · intro k hk hkd
      simp [hkd]
    · simp

theorem tendsto_atTop_of_forwardDifference_eq_zero
    (f : ℕ → ℤ) (d : ℕ) (hd : 0 < d)
    (hzero : (fwdDiff (1 : ℕ))^[d+1] f = 0)
    (hpositive : 0 < (fwdDiff (1 : ℕ))^[d] f 0) :
    Tendsto f atTop atTop := by
  have hlead : (0 : ℝ) <
      (((fwdDiff (1 : ℕ))^[d] f 0 : ℤ) : ℝ) / (d.factorial : ℝ) :=
    div_pos (by exact_mod_cast hpositive) (by exact_mod_cast Nat.factorial_pos d)
  have hpow : Tendsto (fun n : ℕ => (n : ℝ)^d) atTop atTop :=
    (tendsto_pow_atTop (Nat.ne_of_gt hd)).comp tendsto_natCast_atTop_atTop
  have ht := (tendsto_normalized_of_forwardDifference_eq_zero f d hzero).pos_mul_atTop
    hlead hpow
  apply (tendsto_intCast_atTop_iff (R := ℝ)).mp
  apply ht.congr'
  filter_upwards [eventually_gt_atTop (0 : ℕ)] with n hn
  have hn' : (n : ℝ)^d ≠ 0 := pow_ne_zero _ (by exact_mod_cast Nat.ne_of_gt hn)
  exact div_mul_cancel₀ _ hn'

end PiExponent.NumericalAmpleness

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/EulerExact.lean <==
import Mathlib.Algebra.Homology.DerivedCategory.Ext.Linear
import Mathlib.LinearAlgebra.Dimension.Finrank
import Mathlib.Tactic
import OAI.NumberTheory.PiExponent.Cohomology.CurveEuler

namespace OAI

noncomputable section

namespace PiExponentSeshadri

namespace Cohomology
open CategoryTheory CategoryTheory.Abelian

def alternatingTrunc (a : ℕ → ℤ) (d : ℕ) : ℤ :=
  ∑ i ∈ Finset.range (d+1), (-1 : ℤ)^i * a i

lemma alternatingTrunc_succ (a : ℕ → ℤ) (d : ℕ) :
    alternatingTrunc a (d+1) = alternatingTrunc a d + (-1 : ℤ)^(d+1) * a (d+1) := by
  exact Finset.sum_range_succ _ _

lemma alternating_rank_identity (a b c f g h : ℕ → ℤ)
    (hB : ∀ n, b n = f n + g n) (hC : ∀ n, c n = g n + h n)
    (hA0 : a 0 = f 0) (hA : ∀ n, a (n+1) = h n + f (n+1)) (d : ℕ) :
    alternatingTrunc b d - alternatingTrunc a d - alternatingTrunc c d =
      (-1 : ℤ)^(d+1) * h d := by
  induction d with
  | zero => simp [alternatingTrunc, hB, hC, hA0]
  | succ d ih =>
    simp only [alternatingTrunc_succ]
    calc
      _ = (alternatingTrunc b d - alternatingTrunc a d - alternatingTrunc c d) +
          (-1 : ℤ)^(d+1) * (b (d+1) - a (d+1) - c (d+1)) := by ring
      _ = _ := by rw [ih, hB, hC, hA, pow_succ _ (d+1)]; ring

lemma finrank_middle_of_exact {K U V W : Type*} [Field K]
    [AddCommGroup U] [Module K U] [AddCommGroup V] [Module K V]
    [AddCommGroup W] [Module K W] [FiniteDimensional K V]
    (f : U →ₗ[K] V) (g : V →ₗ[K] W) (hfg : Function.Exact f g) :
    Module.finrank K V = Module.finrank K f.range + Module.finrank K g.range := by
  have hh := LinearMap.finrank_range_add_finrank_ker g
  rw [hfg.linearMap_ker_eq] at hh
  omega

universe w v u t
variable {K : Type t} [Field K] {C : Type u} [Category.{v} C] [Abelian C]
  [Linear K C] [HasExt.{w} C]

def extEuler (E M : C) (d : ℕ) : ℤ :=
  alternatingTrunc (fun n => Module.finrank K (Ext E M n)) d

variable (E : C) {S : ShortComplex C} (hS : S.ShortExact)

def cohomologyMap₁ (n : ℕ) : Ext E S.X₁ n →ₗ[K] Ext E S.X₂ n :=
  (Ext.mk₀ S.f).postcompOfLinear K E (add_zero n)

def cohomologyMap₂ (n : ℕ) : Ext E S.X₂ n →ₗ[K] Ext E S.X₃ n :=
  (Ext.mk₀ S.g).postcompOfLinear K E (add_zero n)

def cohomologyBoundary (n : ℕ) : Ext E S.X₃ n →ₗ[K] Ext E S.X₁ (n+1) :=
  hS.extClass.postcompOfLinear K E rfl

include hS in
lemma cohomology_exact₂ (n : ℕ) :
    Function.Exact (cohomologyMap₁ (K := K) E (S := S) n)
      (cohomologyMap₂ (K := K) E (S := S) n) := by
  intro x
  constructor
  · exact Ext.covariant_sequence_exact₂ E hS x
  · rintro ⟨y, rfl⟩
    change (y.comp (Ext.mk₀ S.f) (add_zero n)).comp (Ext.mk₀ S.g) (add_zero n) = 0
    simp [Ext.mk₀_comp_mk₀]

lemma cohomology_exact₃ (n : ℕ) :
    Function.Exact (cohomologyMap₂ (K := K) E (S := S) n)
      (cohomologyBoundary (K := K) E hS n) := by
  intro x
  constructor
  · exact Ext.covariant_sequence_exact₃ E hS x rfl
  · rintro ⟨y, rfl⟩
    change (y.comp (Ext.mk₀ S.g) (add_zero n)).comp hS.extClass rfl = 0
    rw [Ext.comp_assoc_of_second_deg_zero, hS.comp_extClass, Ext.comp_zero]

lemma cohomology_exact₁ (n : ℕ) :
    Function.Exact (cohomologyBoundary (K := K) E hS n)
      (cohomologyMap₁ (K := K) E (S := S) (n+1)) := by
  intro x
  constructor
  · exact fun hx => Ext.covariant_sequence_exact₁ E hS x hx rfl
  · rintro ⟨y, rfl⟩
    change (y.comp hS.extClass rfl).comp (Ext.mk₀ S.f) (add_zero (n+1)) = 0
    rw [Ext.comp_assoc_of_third_deg_zero, hS.extClass_comp, Ext.comp_zero]

theorem extEuler_add_of_boundary_zero (d : ℕ)
    (hfinite₁ : ∀ n ≤ d, FiniteDimensional K (Ext E S.X₁ n))
    (hfinite₂ : ∀ n ≤ d, FiniteDimensional K (Ext E S.X₂ n))
    (hfinite₃ : ∀ n ≤ d, FiniteDimensional K (Ext E S.X₃ n))
    (hvan : cohomologyBoundary (K := K) E hS d = 0) :
    extEuler (K := K) E S.X₂ d =
      extEuler (K := K) E S.X₁ d + extEuler (K := K) E S.X₃ d := by
  classical
  let a (n : ℕ) : ℤ := Module.finrank K (Ext E S.X₁ n)
  let b (n : ℕ) : ℤ := Module.finrank K (Ext E S.X₂ n)
  let c (n : ℕ) : ℤ := Module.finrank K (Ext E S.X₃ n)
  let f (n : ℕ) : ℤ := Module.finrank K (cohomologyMap₁ (K := K) E (S := S) n).range
  let g (n : ℕ) : ℤ := Module.finrank K (cohomologyMap₂ (K := K) E (S := S) n).range
  let h (n : ℕ) : ℤ := Module.finrank K (cohomologyBoundary (K := K) E hS n).range
  have hB (n : ℕ) (hn : n ≤ d) : b n = f n + g n := by
    let := hfinite₂ n hn
    dsimp only [b, f, g]
    exact_mod_cast finrank_middle_of_exact _ _ (cohomology_exact₂ (K := K) E hS n)
  have hC (n : ℕ) (hn : n ≤ d) : c n = g n + h n := by
    let := hfinite₃ n hn
    dsimp only [c, g, h]
    exact_mod_cast finrank_middle_of_exact _ _ (cohomology_exact₃ (K := K) E hS n)
  have hA0 : a 0 = f 0 := by
    have : Mono S.f := hS.mono_f
    dsimp only [a, f]
    exact_mod_cast (LinearMap.finrank_range_of_inj
      (f := cohomologyMap₁ (K := K) E (S := S) 0)
      (Ext.postcomp_mk₀_injective_of_mono E S.f)).symm
  have hA (n : ℕ) (hn : n+1 ≤ d) : a (n+1) = h n + f (n+1) := by
    let := hfinite₁ (n+1) hn
    dsimp only [a, h, f]
    exact_mod_cast finrank_middle_of_exact _ _ (cohomology_exact₁ (K := K) E hS n)
  have hind (n : ℕ) (hn : n ≤ d) :
      alternatingTrunc b n - alternatingTrunc a n - alternatingTrunc c n =
        (-1 : ℤ)^(n+1) * h n := by
    induction n with
    | zero => simp [alternatingTrunc, hB 0 hn, hC 0 hn, hA0]
    | succ n ih =>
      have hi := ih (by omega)
      simp only [alternatingTrunc_succ]
      calc
        _ = (alternatingTrunc b n - alternatingTrunc a n - alternatingTrunc c n) +
          (-1 : ℤ)^(n+1) * (b (n+1) - a (n+1) - c (n+1)) := by ring
        _ = _ := by rw [hi, hB (n+1) hn, hC (n+1) hn, hA n hn, pow_succ _ (n+1)]; ring
  have hd : h d = 0 := by
    dsimp only [h]
    rw [hvan, LinearMap.range_zero]
    rw [finrank_bot]
    rfl
  have hh := hind d le_rfl
  rw [hd, mul_zero] at hh
  change alternatingTrunc b d = alternatingTrunc a d + alternatingTrunc c d
  omega

include hS in

theorem extEuler_add (d : ℕ)
    (hfinite₁ : ∀ n ≤ d, FiniteDimensional K (Ext E S.X₁ n))
    (hfinite₂ : ∀ n ≤ d, FiniteDimensional K (Ext E S.X₂ n))
    (hfinite₃ : ∀ n ≤ d, FiniteDimensional K (Ext E S.X₃ n))
    [Subsingleton (Ext E S.X₁ (d+1))] :
    extEuler (K := K) E S.X₂ d =
      extEuler (K := K) E S.X₁ d + extEuler (K := K) E S.X₃ d :=
  extEuler_add_of_boundary_zero E hS d hfinite₁ hfinite₂ hfinite₃ (Subsingleton.elim _ _)

end Cohomology

namespace Geometry
open CategoryTheory CategoryTheory.Abelian AlgebraicGeometry
open scoped AlgebraicGeometry
variable {X : Scheme.{0}} (f : X ⟶ Spec (CommRingCat.of ℂ))

@[instance_reducible]
def sheafComplexLinear : Linear ℂ X.Modules where
  homModule M N := Module.compHom _ (baseScalars f)
  smul_comp M N P r g h := by
    change ((baseScalars f r) • g) ≫ h = (baseScalars f r) • (g ≫ h)
    exact Linear.smul_comp _ _ _ _ _ _
  comp_smul M N P g r h := by
    change g ≫ ((baseScalars f r) • h) = (baseScalars f r) • (g ≫ h)
    exact Linear.comp_smul _ _ _ _ _ _

@[instance_reducible]
def complexExtModule (M : X.Modules) (n : ℕ) : Module ℂ (cohomology M n) :=
  letI := sheafComplexLinear f
  inferInstance

lemma complexExtModule_eq (M : X.Modules) (n : ℕ) :
    complexExtModule f M n = Module.compHom (cohomology M n) (baseScalars f) := by
  apply Module.ext'
  intro r x
  let := sheafComplexLinear f
  change r • x = (baseScalars f r) • x
  rw [Ext.smul_eq_comp_mk₀ (R := ℂ), Ext.smul_eq_comp_mk₀ (R := Γ(X, ⊤))]
  rfl

lemma eulerCharacteristic_eq_extEuler (M : X.Modules) (d : ℕ) :
    eulerCharacteristic f d M =
      letI := sheafComplexLinear f
      Cohomology.extEuler (K := ℂ) (structureSheaf X) M d := by
  unfold eulerCharacteristic Cohomology.extEuler Cohomology.alternatingTrunc
  apply Finset.sum_congr rfl
  intro n hn
  have hh := complexExtModule_eq f M n
  unfold cohomologyDimension
  rw [← hh]

theorem eulerCharacteristic_add {S : ShortComplex X.Modules} (hS : S.ShortExact)
    (d : ℕ)
    (hfinite₁ : ∀ n ≤ d, letI := Module.compHom (cohomology S.X₁ n) (baseScalars f)
      FiniteDimensional ℂ (cohomology S.X₁ n))
    (hfinite₂ : ∀ n ≤ d, letI := Module.compHom (cohomology S.X₂ n) (baseScalars f)
      FiniteDimensional ℂ (cohomology S.X₂ n))
    (hfinite₃ : ∀ n ≤ d, letI := Module.compHom (cohomology S.X₃ n) (baseScalars f)
      FiniteDimensional ℂ (cohomology S.X₃ n))
    [Subsingleton (cohomology S.X₁ (d+1))] :
    eulerCharacteristic f d S.X₂ =
      eulerCharacteristic f d S.X₁ + eulerCharacteristic f d S.X₃ := by
  let := sheafComplexLinear f
  rw [eulerCharacteristic_eq_extEuler, eulerCharacteristic_eq_extEuler,
    eulerCharacteristic_eq_extEuler]
  apply Cohomology.extEuler_add (K := ℂ) (structureSheaf X) hS d
  · intro n hn
    have hh := complexExtModule_eq f S.X₁ n
    change @FiniteDimensional ℂ (cohomology S.X₁ n) _ _ (complexExtModule f S.X₁ n)
    rw [hh]
    exact hfinite₁ n hn
  · intro n hn
    have hh := complexExtModule_eq f S.X₂ n
    change @FiniteDimensional ℂ (cohomology S.X₂ n) _ _ (complexExtModule f S.X₂ n)
    rw [hh]
    exact hfinite₂ n hn
  · intro n hn
    have hh := complexExtModule_eq f S.X₃ n
    change @FiniteDimensional ℂ (cohomology S.X₃ n) _ _ (complexExtModule f S.X₃ n)
    rw [hh]
    exact hfinite₃ n hn

end Geometry

end PiExponentSeshadri

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/EulerPolynomialDegree.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.ClosedAmpleRestriction
import OAI.NumberTheory.PiExponent.Ampleness.ProjectiveO1Ample
import OAI.NumberTheory.PiExponent.Cohomology.CartierEulerPair
import OAI.NumberTheory.PiExponent.Cohomology.EulerCutoff
import OAI.NumberTheory.PiExponent.Cohomology.EulerPolynomialInterpolation
import OAI.NumberTheory.PiExponent.Cohomology.EulerRegularSections
import OAI.NumberTheory.PiExponent.Cohomology.EulerSupportDimension
import OAI.NumberTheory.PiExponent.Cohomology.EulerTwistTransport
import OAI.NumberTheory.PiExponent.Cohomology.ProjectiveEmbeddingCohomologyBound
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveSpaceFinite

namespace OAI

namespace PiExponent.NumericalAmpleness
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry PiExponentSeshadri.Projective
open PiExponent.SectionZeroIdeal PiExponent.ProjectiveO1

lemma iterate_fwdDiff_sub {G : Type*} [AddCommGroup G] (f g : ℕ → G) (k : ℕ) :
    (fwdDiff (1 : ℕ))^[k] (f-g) = (fwdDiff (1 : ℕ))^[k] f - (fwdDiff (1 : ℕ))^[k] g := by
  simpa only [fwdDiff_aux.coe_fwdDiffₗ_pow] using
    map_sub (fwdDiff_aux.fwdDiffₗ ℕ G (1 : ℕ) ^ k) f g

private lemma difference_step {G : Type*} [AddCommGroup G] (f g h : ℕ → G) (k : ℕ)
    (hd : fwdDiff (1 : ℕ) f = g - fun n => h (n+1))
    (hg : (fwdDiff (1 : ℕ))^[k] g=0) (hh : (fwdDiff (1 : ℕ))^[k] h=0) :
    (fwdDiff (1 : ℕ))^[k+1] f=0 := by
  rw [Function.iterate_succ_apply, hd, iterate_fwdDiff_sub, hg]
  have hz : (fwdDiff (1 : ℕ))^[k] (fun n => h (n+1))=0 := by
    funext n
    rw [fwdDiff_iter_comp_add, hh]
    rfl
  rw [hz, sub_self]

theorem projective_line_cohomology_finite {X : Scheme.{0}}
    (p : X ⟶ Spec (CommRingCat.of ℂ)) (r : ℕ)
    (i : X ⟶ projectiveSpace ℂ (Fin (r+1))) [IsClosedImmersion i]
    (hi : i ≫ polynomialProjectiveProjection ℂ (Fin (r+1)) = p)
    (L : LineBundle X) (q : ℕ) :
    letI := Module.compHom (cohomology L.sheaf q) (baseScalars p)
    FiniteDimensional ℂ (cohomology L.sheaf q) := by
  let : L.sheaf.IsFinitePresentation :=
    PiExponent.GeometrySupport.LineBundleCoherent.lineBundle_isFinitePresentation L
  exact PiExponent.ProjectiveSpaceFinite.projectiveOver_cohomology_finite p r i hi L.sheaf q

theorem euler_tensor_power_difference_aux (d : ℕ) :
    ∀ {X : Scheme.{0}} [IsNoetherian X]
      (p : X ⟶ Spec (CommRingCat.of ℂ)) (r : ℕ)
      (i : X ⟶ projectiveSpace ℂ (Fin (r+1))) [IsClosedImmersion i]
      (_hi : i ≫ polynomialProjectiveProjection ℂ (Fin (r+1)) = p)
      (H : LineBundle X), H.IsAmple → ∀ (L M : LineBundle X),
      topologicalKrullDim X ≤ d →
      (fwdDiff (1 : ℕ))^[d+1]
        (fun n => eulerCharacteristic p r ((L.pow n).tensor M).sheaf) = 0 := by
  induction d with
  | zero =>
    intro X _ p r i _ hi H hH L M hdim
    simpa only [Nat.zero_add, Function.iterate_one] using
      fwdDiff_eulerCharacteristic_left_pow_eq_zero p L M r hdim
  | succ d ih =>
    intro X _ p r i _ hi H hH L M hdim
    obtain ⟨B, s, t, hs, ht⟩ := exists_regular_twist_pair p H L hH
    let : Mono s := hs
    let : Mono t := ht
    let A := L.tensor B
    let D := zeroIdeal A s
    let E := zeroIdeal B t
    let jD := D.subschemeι
    let jE := E.subschemeι
    let : IsLocallyNoetherian D.subscheme := LocallyOfFiniteType.isLocallyNoetherian jD
    let : CompactSpace D.subscheme := QuasiCompact.compactSpace_of_compactSpace jD
    let : IsNoetherian D.subscheme := {}
    let : IsLocallyNoetherian E.subscheme := LocallyOfFiniteType.isLocallyNoetherian jE
    let : CompactSpace E.subscheme := QuasiCompact.compactSpace_of_compactSpace jE
    let : IsNoetherian E.subscheme := {}
    have hdD : topologicalKrullDim D.subscheme ≤ d :=
      regular_sectionZero_dimension_le A s d (by
        simpa only [Nat.cast_add, Nat.cast_one] using hdim)
    have hdE : topologicalKrullDim E.subscheme ≤ d :=
      regular_sectionZero_dimension_le B t d (by
        simpa only [Nat.cast_add, Nat.cast_one] using hdim)
    have hiD : (jD ≫ i) ≫ polynomialProjectiveProjection ℂ (Fin (r+1)) = jD ≫ p := by
      rw [Category.assoc, hi]
    have hiE : (jE ≫ i) ≫ polynomialProjectiveProjection ℂ (Fin (r+1)) = jE ≫ p := by
      rw [Category.assoc, hi]
    let f (n : ℕ) := eulerCharacteristic p r ((L.pow n).tensor M).sheaf
    let g (n : ℕ) := eulerCharacteristic (jD ≫ p) r
      (((L.pullback jD).pow n).tensor ((A.pullback jD).tensor (M.pullback jD))).sheaf
    let h (n : ℕ) := eulerCharacteristic (jE ≫ p) r
      (((L.pullback jE).pow n).tensor ((B.pullback jE).tensor (M.pullback jE))).sheaf
    have hg : (fwdDiff (1 : ℕ))^[d+1] g = 0 :=
      ih (jD ≫ p) r (jD ≫ i) hiD (H.pullback jD)
        (LineBundle.IsAmple.pullback_closedImmersion H hH jD)
        (L.pullback jD) ((A.pullback jD).tensor (M.pullback jD)) hdD
    have hh : (fwdDiff (1 : ℕ))^[d+1] h = 0 :=
      ih (jE ≫ p) r (jE ≫ i) hiE (H.pullback jE)
        (LineBundle.IsAmple.pullback_closedImmersion H hH jE)
        (L.pullback jE) ((B.pullback jE).tensor (M.pullback jE)) hdE
    have hd : fwdDiff (1 : ℕ) f = g - fun n => h (n+1) := by
      funext n
      have hv := CartierEulerPair.euler_difference p L B M s t n r
        (fun q _ => projective_line_cohomology_finite p r i hi ((L.pow n).tensor M) q)
        (fun q _ => projective_line_cohomology_finite p r i hi ((L.pow (n+1)).tensor M) q)
        (fun q _ => projective_line_cohomology_finite p r i hi
          (A.tensor ((L.pow n).tensor M)) q)
        (fun q _ => projective_line_cohomology_finite (jD ≫ p) r (jD ≫ i) hiD
          ((A.tensor ((L.pow n).tensor M)).pullback jD) q)
        (fun q _ => projective_line_cohomology_finite (jE ≫ p) r (jE ≫ i) hiE
          ((B.tensor ((L.pow (n+1)).tensor M)).pullback jE) q)
        (lineBundle_cohomology_eq_zero_of_projective_embedding r i
          ((L.pow n).tensor M) (r+1) le_rfl)
        (lineBundle_cohomology_eq_zero_of_projective_embedding r i
          ((L.pow (n+1)).tensor M) (r+1) le_rfl)
      dsimp only [CartierEulerPair.source, CartierEulerPair.middle] at hv
      rw [eulerCharacteristic_pullback_cartierMiddle,
        eulerCharacteristic_pullback_cartierMiddle] at hv
      exact hv
    exact difference_step f g h (d+1) hd hg hh

theorem euler_tensor_power_difference_eq_zero {X : Scheme.{0}} [IsNoetherian X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) (r : ℕ)
    (i : X ⟶ projectiveSpace ℂ (Fin (r+1))) [IsClosedImmersion i]
    (hi : i ≫ polynomialProjectiveProjection ℂ (Fin (r+1)) = p)
    (L M : LineBundle X) (d : ℕ) (hdim : topologicalKrullDim X ≤ d) :
    (fwdDiff (1 : ℕ))^[d+1]
      (fun n => eulerCharacteristic p r ((L.pow n).tensor M).sheaf) = 0 := by
  let H := (PiExponent.ProjectiveO1.lineBundle (R := ℂ) (σ := Fin (r+1))).pullback i
  have hH : H.IsAmple := LineBundle.IsAmple.pullback_closedImmersion _
    PiExponent.ProjectiveO1.lineBundle_ample i
  exact euler_tensor_power_difference_aux d p r i hi H hH L M hdim

theorem euler_power_difference_eq_zero {X : Scheme.{0}} [IsNoetherian X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) (r : ℕ)
    (i : X ⟶ projectiveSpace ℂ (Fin (r+1))) [IsClosedImmersion i]
    (hi : i ≫ polynomialProjectiveProjection ℂ (Fin (r+1)) = p)
    (L : LineBundle X) (d : ℕ) (hdim : topologicalKrullDim X ≤ d) :
    (fwdDiff (1 : ℕ))^[d+1]
      (fun n => eulerCharacteristic p r (L.pow n).sheaf) = 0 := by
  have h := euler_tensor_power_difference_eq_zero p r i hi L (L.pow 0) d hdim
  have he : (fun n => eulerCharacteristic p r ((L.pow n).tensor (L.pow 0)).sheaf) =
      (fun n => eulerCharacteristic p r (L.pow n).sheaf) := by
    funext n
    exact eulerCharacteristic_iso p (moduleTensorRightUnit (L.pow n).sheaf) r
  rwa [he] at h

theorem euler_tensor_power_dimension_difference_eq_zero
    {X : Scheme.{0}} [IsNoetherian X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) (r : ℕ)
    (i : X ⟶ projectiveSpace ℂ (Fin (r+1))) [IsClosedImmersion i]
    (hi : i ≫ polynomialProjectiveProjection ℂ (Fin (r+1)) = p)
    (L M : LineBundle X) (d : ℕ) (hdim : topologicalKrullDim X ≤ d) :
    (fwdDiff (1 : ℕ))^[d+1]
      (fun n => eulerCharacteristic p d ((L.pow n).tensor M).sheaf) = 0 := by
  let H := (PiExponent.ProjectiveO1.lineBundle (R := ℂ) (σ := Fin (r+1))).pullback i
  have hH : H.IsAmple := LineBundle.IsAmple.pullback_closedImmersion _
    PiExponent.ProjectiveO1.lineBundle_ample i
  have he : (fun n => eulerCharacteristic p r ((L.pow n).tensor M).sheaf) =
      (fun n => eulerCharacteristic p d ((L.pow n).tensor M).sheaf) := by
    funext n
    exact eulerCharacteristic_projective_eq_dimension p r i hi H hH
      ((L.pow n).tensor M) d hdim
  have h := euler_tensor_power_difference_eq_zero p r i hi L M d hdim
  rwa [he] at h

theorem euler_power_dimension_difference_eq_zero
    {X : Scheme.{0}} [IsNoetherian X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) (r : ℕ)
    (i : X ⟶ projectiveSpace ℂ (Fin (r+1))) [IsClosedImmersion i]
    (hi : i ≫ polynomialProjectiveProjection ℂ (Fin (r+1)) = p)
    (L : LineBundle X) (d : ℕ) (hdim : topologicalKrullDim X ≤ d) :
    (fwdDiff (1 : ℕ))^[d+1]
      (fun n => eulerCharacteristic p d (L.pow n).sheaf) = 0 := by
  have h := euler_tensor_power_dimension_difference_eq_zero p r i hi L (L.pow 0) d hdim
  have he : (fun n => eulerCharacteristic p d ((L.pow n).tensor (L.pow 0)).sheaf) =
      (fun n => eulerCharacteristic p d (L.pow n).sheaf) := by
    funext n
    exact eulerCharacteristic_iso p (moduleTensorRightUnit (L.pow n).sheaf) d
  rwa [he] at h

theorem exists_euler_tensor_polynomial {X : Scheme.{0}} [IsNoetherian X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) (r : ℕ)
    (i : X ⟶ projectiveSpace ℂ (Fin (r+1))) [IsClosedImmersion i]
    (hi : i ≫ polynomialProjectiveProjection ℂ (Fin (r+1)) = p)
    (L M : LineBundle X) (d : ℕ) (hdim : topologicalKrullDim X ≤ d) :
    ∃ P : Polynomial ℚ, P.natDegree ≤ d ∧ ∀ n : ℕ,
      P.eval (n : ℚ) = (eulerCharacteristic p d ((L.pow n).tensor M).sheaf : ℚ) := by
  let f (n : ℕ) := eulerCharacteristic p d ((L.pow n).tensor M).sheaf
  refine ⟨newtonPolynomial f d, newtonPolynomial_natDegree_le f d, ?_⟩
  exact newtonPolynomial_eval f d
    (euler_tensor_power_dimension_difference_eq_zero p r i hi L M d hdim)

theorem exists_euler_polynomial {X : Scheme.{0}} [IsNoetherian X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) (r : ℕ)
    (i : X ⟶ projectiveSpace ℂ (Fin (r+1))) [IsClosedImmersion i]
    (hi : i ≫ polynomialProjectiveProjection ℂ (Fin (r+1)) = p)
    (L : LineBundle X) (d : ℕ) (hdim : topologicalKrullDim X ≤ d) :
    ∃ P : Polynomial ℚ, P.natDegree ≤ d ∧ ∀ n : ℕ,
      P.eval (n : ℚ) = (eulerCharacteristic p d (L.pow n).sheaf : ℚ) := by
  let f (n : ℕ) := eulerCharacteristic p d (L.pow n).sheaf
  refine ⟨newtonPolynomial f d, newtonPolynomial_natDegree_le f d, ?_⟩
  exact newtonPolynomial_eval f d
    (euler_power_dimension_difference_eq_zero p r i hi L d hdim)

end
end PiExponent.NumericalAmpleness

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/EulerPolynomialInterpolation.lean <==
import Mathlib.RingTheory.Polynomial.HilbertPoly
import OAI.NumberTheory.PiExponent.Cohomology.EulerDifferencePolynomial

namespace OAI

namespace PiExponent.NumericalAmpleness
noncomputable section
open scoped BigOperators

def newtonPolynomial (f : ℕ → ℤ) (d : ℕ) : Polynomial ℚ :=
  ∑ k ∈ Finset.range (d+1),
    Polynomial.C (((fwdDiff (1 : ℕ))^[k] f 0 : ℤ) : ℚ) *
      Polynomial.preHilbertPoly ℚ k k

theorem newtonPolynomial_natDegree_le (f : ℕ → ℤ) (d : ℕ) :
    (newtonPolynomial f d).natDegree ≤ d := by
  apply Polynomial.natDegree_sum_le_of_forall_le
  intro k hk
  apply (Polynomial.natDegree_mul_le).trans
  simpa only [Polynomial.natDegree_C, Polynomial.natDegree_preHilbertPoly, zero_add] using
    (show k ≤ d by simpa only [Finset.mem_range, Nat.lt_succ_iff] using hk)

theorem newtonPolynomial_eval (f : ℕ → ℤ) (d : ℕ)
    (hzero : (fwdDiff (1 : ℕ))^[d+1] f = 0) (n : ℕ) :
    (newtonPolynomial f d).eval (n : ℚ) = (f n : ℚ) := by
  have h := integer_newton_sum_of_forwardDifference_eq_zero f d hzero n
  have hq : (f n : ℚ) = ∑ k ∈ Finset.range (d+1),
      (n.choose k : ℚ) * (((fwdDiff (1 : ℕ))^[k] f 0 : ℤ) : ℚ) := by
    exact_mod_cast h
  rw [hq]
  simp only [newtonPolynomial, Polynomial.eval_finsetSum, Polynomial.eval_mul, Polynomial.eval_C]
  apply Finset.sum_congr rfl
  intro k _
  rw [Polynomial.preHilbertPoly_eq_choose_add_sub ℚ k (Nat.le_add_left k n)]
  simp only [Nat.add_sub_cancel]
  ring

end
end PiExponent.NumericalAmpleness

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/EulerRegularSections.lean <==
import OAI.NumberTheory.PiExponent.Approximation.GeneratorsSectionCover
import OAI.NumberTheory.PiExponent.Approximation.RegularSectionChoice
import OAI.NumberTheory.PiExponent.Cohomology.EulerRegularTwists

namespace OAI

namespace PiExponent.NumericalAmpleness
noncomputable section
open AlgebraicGeometry CategoryTheory
open PiExponentSeshadri.Geometry
variable {X : Scheme.{0}}

theorem exists_mono_section_of_generators [IsNoetherian X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) (L : LineBundle X)
    (G : L.sheaf.GeneratingSections) [G.IsFiniteType] :
    ∃ s : GlobalSections X L.sheaf, Mono s := by
  obtain ⟨k, s, hs⟩ := PiExponent.GeneratorsSectionCover.exists_fin_section_cover L G
  exact exists_mono_section_of_finite_cover p L s hs

theorem exists_regular_twist_pair [IsNoetherian X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) (H L : LineBundle X) (hH : H.IsAmple) :
    ∃ B : LineBundle X, ∃ s : GlobalSections X (L.tensor B).sheaf,
      ∃ t : GlobalSections X B.sheaf, Mono s ∧ Mono t := by
  obtain ⟨n, G, hG, G', hG'⟩ := exists_common_tensor_generators H L hH
  let : G.IsFiniteType := hG
  let : G'.IsFiniteType := hG'
  obtain ⟨s, hs⟩ := exists_mono_section_of_generators p (L.tensor (H.pow n)) G'
  obtain ⟨t, ht⟩ := exists_mono_section_of_generators p (H.pow n) G
  exact ⟨H.pow n, s, t, hs, ht⟩

end
end PiExponent.NumericalAmpleness

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/EulerRegularTwists.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.AmpleAllPowersGeneration
import OAI.NumberTheory.PiExponent.Geometry.LineBundleProduct

namespace OAI

namespace PiExponent.NumericalAmpleness
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry
variable {X : Scheme.{0}}

theorem exists_common_tensor_generators [IsNoetherian X]
    (H L : LineBundle X) (hH : H.IsAmple) :
    ∃ n : ℕ, ∃ G : (H.pow n).sheaf.GeneratingSections, G.IsFiniteType ∧
      ∃ G' : (L.tensor (H.pow n)).sheaf.GeneratingSections, G'.IsFiniteType := by
  let : L.sheaf.IsFinitePresentation :=
    PiExponent.GeometrySupport.LineBundleCoherent.lineBundle_isFinitePresentation L
  obtain ⟨N, hN⟩ := PiExponent.AmpleGlobalGeneration.ample_eventual_power_global_generators H hH
  obtain ⟨N', hN'⟩ := PiExponent.AmpleGlobalGeneration.ample_eventual_global_generators H hH L.sheaf
  let n := max N N'
  obtain ⟨G, hG⟩ := hN n (le_max_left _ _)
  obtain ⟨G', hG'⟩ := hN' n (le_max_right _ _)
  exact ⟨n, G, hG,
    SheafOfModules.GeneratingSections.equivOfIso (moduleTwistPowerIso H L.sheaf n) G',
    ⟨hG'.finite⟩⟩

end
end PiExponent.NumericalAmpleness

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/EulerSupportDimension.lean <==
import Mathlib.RingTheory.KrullDimension.NonZeroDivisors
import OAI.NumberTheory.PiExponent.LocalAlgebra.InvertibleIdealLocal
import OAI.NumberTheory.PiExponent.LocalAlgebra.SectionZeroIdeal

namespace OAI

namespace PiExponent.NumericalAmpleness
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
open PiExponent.SectionZeroIdeal
open scoped nonZeroDivisors

theorem dimension_le_of_local_bound {T : Type*} [TopologicalSpace T] (d : ℕ)
    (h : ∀ x : T, ∃ U : Opens T, x ∈ U ∧ topologicalKrullDim U ≤ d) :
    topologicalKrullDim T ≤ d := by
  rw [← ENat.WithBot.lt_add_one_iff]
  suffices topologicalKrullDim T < ((d+1 : ℕ) : WithBot ℕ∞) by
    simpa only [Nat.cast_add, Nat.cast_one] using this
  apply Order.krullDim_lt_coe_iff.mpr
  intro c
  obtain ⟨x, hx⟩ := c.head.isIrreducible.nonempty
  obtain ⟨U, hxU, hU⟩ := h x
  let e := IrreducibleCloseds.orderIsoOfIsOpenEmbedding
    (Subtype.val : U → T) U.isOpen.isOpenEmbedding_subtypeVal
  have hm (i : Fin (c.length + 1)) :
      ((Subtype.val : U → T) ⁻¹' (c i : Set T)).Nonempty := by
    refine ⟨⟨x, hxU⟩, ?_⟩
    exact c.strictMono.monotone (Fin.zero_le i) hx
  let c' : LTSeries {Z : IrreducibleCloseds T |
      ((Subtype.val : U → T) ⁻¹' (Z : Set T)).Nonempty} :=
    ⟨c.length, fun i => ⟨c i, hm i⟩, fun i => c.step i⟩
  have hc := (Order.LTSeries.length_le_krullDim (c'.map e.symm e.symm.strictMono)).trans hU
  have hc' : c.length ≤ d := by exact_mod_cast hc
  omega

variable {X : Scheme.{0}}

private theorem mono_comp_iso {C : Type*} [Category C] {A B D : C}
    (g : A ⟶ B) (e : B ≅ D) (hg : Mono g) : Mono (g ≫ e.hom) := by
  let : Mono g := hg
  infer_instance

private theorem mono_iso_inv_comp {C : Type*} [Category C] {A B D : C}
    (e : A ≅ B) (g : A ⟶ D) (hg : Mono g) : Mono (e.inv ≫ g) := by
  let : Mono g := hg
  infer_instance

theorem section_coefficient_regular (L : LineBundle X)
    (s : GlobalSections X L.sheaf) [Mono s] (U : X.Opens)
    (e : L.sheaf.restrict U.ι ≅ structureSheaf U.toScheme) :
    IsRegular (coefficient e (restrictSection U.ι s)) := by
  let g : PiExponentSeshadri.UnitEndomorphism.unit U.toScheme ⟶
      PiExponentSeshadri.UnitEndomorphism.unit U.toScheme := restrictSection U.ι s ≫ e.hom
  have hmap : Mono ((Scheme.Modules.restrictFunctor U.ι).map s) :=
    @Functor.map_mono _ _ _ _ (Scheme.Modules.restrictFunctor U.ι)
      inferInstance _ _ s ‹Mono s›
  have hrestrict : Mono (restrictSection U.ι s) :=
    mono_iso_inv_comp (C := U.toScheme.Modules) (Scheme.Modules.restrictUnitIso U.ι)
      ((Scheme.Modules.restrictFunctor U.ι).map s) hmap
  have : Mono g := mono_comp_iso (C := U.toScheme.Modules) (restrictSection U.ι s) e hrestrict
  exact PiExponentSeshadri.UnitEndomorphism.equation_regular g ⊤

theorem section_affine_coefficient_nonZeroDivisor (L : LineBundle X)
    (s : GlobalSections X L.sheaf) [Mono s] (U : X.affineOpens)
    (e : L.sheaf.restrict U.1.ι ≅ structureSheaf U.1.toScheme) :
    U.1.topIso.hom (coefficient e (restrictSection U.1.ι s)) ∈ (Γ(X, U))⁰ := by
  let f := U.1.topIso.commRingCatIsoToRingEquiv
  rw [← MulEquivClass.map_nonZeroDivisors f]
  exact Submonoid.mem_map.mpr ⟨_,
    isRegular_iff_mem_nonZeroDivisors.mp (section_coefficient_regular L s U.1 e), rfl⟩

theorem regular_sectionZero_dimension_le (L : LineBundle X)
    (s : GlobalSections X L.sheaf) [Mono s] (d : ℕ)
    (hdim : topologicalKrullDim X ≤ d + 1) :
    topologicalKrullDim (zeroIdeal L s).subscheme ≤ d := by
  let I := zeroIdeal L s
  apply dimension_le_of_local_bound d
  intro y
  obtain ⟨V, hxV, ⟨eV⟩⟩ := L.locallyRankOne (I.subschemeι y)
  obtain ⟨W, hW, hxW, hWV⟩ := exists_isAffineOpen_mem_and_subset hxV
  let U : X.affineOpens := ⟨W, hW⟩
  let e := restrictOpenFrame hWV eV
  let : IsOpenImmersion (I.subschemeCover.f U) := I.subschemeCover.map_prop U
  let f := I.subschemeCover.f U
  refine ⟨f.opensRange, ?_, ?_⟩
  · change y ∈ (I.subschemeCover.f U).opensRange
    rw [Scheme.IdealSheafData.opensRange_subschemeCover_map]
    exact hxW
  · have hr := section_affine_coefficient_nonZeroDivisor L s U e
    have hdrop := ringKrullDim_quotient_succ_le_of_nonZeroDivisor hr
    rw [← zeroIdeal_on_frame L s U e] at hdrop
    have hring : ringKrullDim Γ(X,U) ≤ d + 1 := by
      rw [← PrimeSpectrum.topologicalKrullDim_eq_ringKrullDim]
      change topologicalKrullDim (Spec Γ(X,U)) ≤ d+1
      rw [← IsHomeomorph.topologicalKrullDim_eq _ U.2.isoSpec.hom.homeomorph.isHomeomorph]
      exact (topologicalKrullDim_subspace_le X U).trans hdim
    have hquot : ringKrullDim (Γ(X,U) ⧸ I.ideal U) ≤ d := by
      have hbound := hdrop.trans hring
      exact ENat.WithBot.add_le_add_one_right_iff.mp hbound
    have hsource : topologicalKrullDim (Spec (I.subschemeCover.X U)) ≤ d := by
      exact (PrimeSpectrum.topologicalKrullDim_eq_ringKrullDim _).le.trans hquot
    change topologicalKrullDim f.opensRange.toScheme ≤ d
    exact (IsHomeomorph.topologicalKrullDim_eq _
      f.isoOpensRange.hom.homeomorph.isHomeomorph).symm.le.trans hsource

end
end PiExponent.NumericalAmpleness

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/EulerTwistTransport.lean <==
import OAI.NumberTheory.PiExponent.Approximation.ModuleLinePowerLaws
import OAI.NumberTheory.PiExponent.Cohomology.EulerZeroDimensional
import OAI.NumberTheory.PiExponent.Geometry.LineBundleProduct

namespace OAI

namespace PiExponent.NumericalAmpleness
noncomputable section
open AlgebraicGeometry CategoryTheory
open PiExponentSeshadri.Geometry
variable {X Y : Scheme.{0}}

def pullbackMixedPowerIso (f : Y ⟶ X) (L M : LineBundle X) (n : ℕ) :
    (Scheme.Modules.pullback f).obj ((L.pow n).tensor M).sheaf ≅
      (((L.pullback f).pow n).tensor (M.pullback f)).sheaf :=
  PiExponentSeshadri.PullbackTensor.iso f (L.pow n) M ≪≫
    moduleTensorIso (PiExponentSeshadri.PullbackTensor.powIso f L n) (Iso.refl _)

def cartierMiddlePowerIso (A L M : LineBundle X) (n : ℕ) :
    (A.tensor ((L.pow n).tensor M)).sheaf ≅
      ((L.pow n).tensor (A.tensor M)).sheaf :=
  (lineTensorAssoc A (L.pow n) M).symm ≪≫
    moduleTensorIso (moduleTensorComm A.sheaf (L.pow n).sheaf) (Iso.refl M.sheaf) ≪≫
      lineTensorAssoc (L.pow n) A M

def pullbackCartierMiddleIso (f : Y ⟶ X) (A L M : LineBundle X) (n : ℕ) :
    (Scheme.Modules.pullback f).obj (A.tensor ((L.pow n).tensor M)).sheaf ≅
      (((L.pullback f).pow n).tensor ((A.pullback f).tensor (M.pullback f))).sheaf :=
  PiExponentSeshadri.PullbackTensor.iso f A ((L.pow n).tensor M) ≪≫
    moduleTensorIso (Iso.refl _) (pullbackMixedPowerIso f L M n) ≪≫
      cartierMiddlePowerIso (A.pullback f) (L.pullback f) (M.pullback f) n

theorem eulerCharacteristic_pullback_cartierMiddle
    (p : X ⟶ Spec (CommRingCat.of ℂ)) (f : Y ⟶ X)
    (A L M : LineBundle X) (n r : ℕ) :
    eulerCharacteristic (f ≫ p) r
      ((Scheme.Modules.pullback f).obj (A.tensor ((L.pow n).tensor M)).sheaf) =
    eulerCharacteristic (f ≫ p) r
      (((L.pullback f).pow n).tensor ((A.pullback f).tensor (M.pullback f))).sheaf :=
  eulerCharacteristic_iso (f ≫ p) (pullbackCartierMiddleIso f A L M n) r

theorem fwdDiff_eulerCharacteristic_left_pow_eq_zero [IsNoetherian X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) (L M : LineBundle X) (r : ℕ)
    (hdim : topologicalKrullDim X ≤ 0) :
    fwdDiff (1 : ℕ) (fun n => eulerCharacteristic p r ((L.pow n).tensor M).sheaf) = 0 := by
  have he (n : ℕ) : eulerCharacteristic p r ((L.pow n).tensor M).sheaf =
      eulerCharacteristic p r M.sheaf := by
    obtain ⟨e⟩ := lineBundle_trivial_of_dim_le_zero hdim (L.pow n)
    exact eulerCharacteristic_iso p
      (moduleTensorIso e (Iso.refl M.sheaf) ≪≫ moduleTensorUnit M.sheaf) r
  funext n
  simp only [fwdDiff, he, sub_self, Pi.zero_apply]

end
end PiExponent.NumericalAmpleness

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/EulerZeroDimensional.lean <==
import Mathlib.Algebra.Group.ForwardDiff
import Mathlib.AlgebraicGeometry.Artinian
import OAI.NumberTheory.PiExponent.Cohomology.FiniteLineEuler

namespace OAI

namespace PiExponent.NumericalAmpleness
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry
variable {X : Scheme.{0}}

theorem discreteTopology_of_dim_le_zero [IsLocallyNoetherian X]
    (hdim : topologicalKrullDim X ≤ 0) : DiscreteTopology X := by
  let : IsLocallyArtinian X := IsLocallyArtinian.of_topologicalKrullDim_le_zero hdim
  infer_instance

theorem finite_of_dim_le_zero [IsNoetherian X]
    (hdim : topologicalKrullDim X ≤ 0) : Finite X := by
  let : DiscreteTopology X := discreteTopology_of_dim_le_zero hdim
  exact finite_of_compact_of_discrete

theorem lineBundle_trivial_of_dim_le_zero [IsLocallyNoetherian X]
    (hdim : topologicalKrullDim X ≤ 0) (L : LineBundle X) :
    Nonempty (L.sheaf ≅ structureSheaf X) := by
  let : DiscreteTopology X := discreteTopology_of_dim_le_zero hdim
  exact PiExponentSeshadri.FiniteSupport.lineBundle_trivial L

theorem eulerCharacteristic_tensor_pow_eq_of_dim_le_zero [IsNoetherian X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) (L : LineBundle X) (M : X.Modules) (d : ℕ)
    (hdim : topologicalKrullDim X ≤ 0) (n : ℕ) :
    eulerCharacteristic p d (moduleTensor X M (L.pow n).sheaf) =
      eulerCharacteristic p d M := by
  obtain ⟨e⟩ := lineBundle_trivial_of_dim_le_zero hdim (L.pow n)
  exact eulerCharacteristic_iso p
    (moduleTensorIso (Iso.refl M) e ≪≫ moduleTensorRightUnit M) d

theorem eulerCharacteristic_pow_eq_of_dim_le_zero [IsNoetherian X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) (L : LineBundle X) (d : ℕ)
    (hdim : topologicalKrullDim X ≤ 0) (n : ℕ) :
    eulerCharacteristic p d (L.pow n).sheaf =
      eulerCharacteristic p d (structureSheaf X) := by
  obtain ⟨e⟩ := lineBundle_trivial_of_dim_le_zero hdim (L.pow n)
  exact eulerCharacteristic_iso p e d

theorem fwdDiff_eulerCharacteristic_tensor_pow_eq_zero [IsNoetherian X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) (L : LineBundle X) (M : X.Modules) (d : ℕ)
    (hdim : topologicalKrullDim X ≤ 0) :
    fwdDiff (1 : ℕ) (fun n =>
      eulerCharacteristic p d (moduleTensor X M (L.pow n).sheaf)) = 0 := by
  funext n
  simp only [fwdDiff, eulerCharacteristic_tensor_pow_eq_of_dim_le_zero p L M d hdim,
    sub_self, Pi.zero_apply]

theorem fwdDiff_eulerCharacteristic_pow_eq_zero [IsNoetherian X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) (L : LineBundle X) (d : ℕ)
    (hdim : topologicalKrullDim X ≤ 0) :
    fwdDiff (1 : ℕ) (fun n => eulerCharacteristic p d (L.pow n).sheaf) = 0 := by
  funext n
  simp only [fwdDiff, eulerCharacteristic_pow_eq_of_dim_le_zero p L d hdim,
    sub_self, Pi.zero_apply]

end
end PiExponent.NumericalAmpleness

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/FiniteCoverCohomology.lean <==
import Mathlib.Algebra.Category.ModuleCat.EnoughInjectives
import Mathlib.Algebra.Category.ModuleCat.Injective
import Mathlib.AlgebraicGeometry.Modules.Tilde
import Mathlib.AlgebraicGeometry.Noetherian
import Mathlib.AlgebraicGeometry.Morphisms.Separated
import Mathlib.Algebra.Module.Injective
import Mathlib.Algebra.Module.Torsion.Basic
import Mathlib.RingTheory.Filtration
import Mathlib.LinearAlgebra.LinearPMap
import Mathlib.Algebra.Module.LocalizedModule.Exact
import Mathlib.CategoryTheory.Abelian.GrothendieckCategory.EnoughInjectives
import Mathlib.CategoryTheory.Abelian.GrothendieckCategory.HasExt
import Mathlib.CategoryTheory.Abelian.GrothendieckAxioms.PresheafOfModules
import Mathlib.CategoryTheory.Abelian.GrothendieckAxioms.SheafOfModules
import Mathlib.Algebra.Homology.DerivedCategory.Ext.MapBijective
import Mathlib.Algebra.Homology.DerivedCategory.Ext.ExactSequences
import Mathlib.Algebra.Homology.DerivedCategory.Ext.EnoughInjectives
import Mathlib.Topology.Sheaves.Flasque
import Mathlib.Topology.Sheaves.MayerVietoris
import Mathlib.Tactic

namespace OAI

noncomputable section

namespace PiExponentSeshadri

private abbrev schemeUnit (X : AlgebraicGeometry.Scheme) : X.Modules :=
  SheafOfModules.unit X.ringCatSheaf

namespace AdicInjective
universe u v
variable {R : Type u} [CommRing R]
variable (I : Ideal R) (M : Type v) [AddCommGroup M] [Module R M]

def adicTorsion : Submodule R M :=
  ⨆ n : ℕ, Submodule.torsionBySet R M ((I ^ n : Ideal R) : Set R)

lemma torsion_mono : Monotone (fun n : ℕ => Submodule.torsionBySet R M ((I ^ n : Ideal R) : Set R)) :=
  fun a b hab => Submodule.torsionBySet_le_torsionBySet_pow a b hab I

lemma mem_adicTorsion (x : M) : x ∈ adicTorsion I M ↔
    ∃ n : ℕ, ∀ a ∈ I ^ n, a • x = 0 := by
  rw [adicTorsion, Submodule.mem_iSup_of_directed _ (torsion_mono I M).directed_le]
  simp only [Submodule.mem_torsionBySet_iff, Subtype.forall, SetLike.mem_coe]

lemma fg_uniform_exponent (N : Submodule R M) (hN : N.FG)
    (h : N ≤ adicTorsion I M) :
    ∃ n : ℕ, N ≤ Submodule.torsionBySet R M ((I ^ n : Ideal R) : Set R) := by
  classical
  obtain ⟨s, hs⟩ := IsCompactElement.exists_finset_of_le_iSup
    ((Submodule.fg_iff_compact N).mp hN)
    (fun n : ℕ => Submodule.torsionBySet R M ((I ^ n : Ideal R) : Set R)) h
  refine ⟨s.sup id, hs.trans (iSup_le fun n => iSup_le fun hn => ?_)⟩
  exact torsion_mono I M (Finset.le_sup (f := id) hn)

lemma exists_power_inf_le [IsNoetherianRing R] (J : Ideal R) (n : ℕ) :
    ∃ m : ℕ, I ^ m ⊓ J ≤ I ^ n * J := by
  obtain ⟨k, hk⟩ := I.exists_pow_inf_eq_pow_smul (M := R) J
  refine ⟨k+n, ?_⟩
  have h := hk (k+n) (Nat.le_add_right _ _)
  simp only [Ideal.smul_eq_mul, Ideal.mul_top, Nat.add_sub_cancel_left] at h
  rw [h]
  exact Ideal.mul_mono le_rfl inf_le_right

theorem adicTorsion_injective [IsNoetherianRing R] [Small.{v} R]
    [Module.Injective R M] : Module.Injective R (adicTorsion I M) := by
  apply Module.Baer.injective
  intro J g
  let g₀ : J →ₗ[R] M := (adicTorsion I M).subtype.comp g
  have hg₀ : g₀.range ≤ adicTorsion I M := by
    rintro x ⟨y, rfl⟩
    exact (g y).property
  obtain ⟨n, hn⟩ := fg_uniform_exponent I M g₀.range (Submodule.fg_range g₀) hg₀
  obtain ⟨h, hh⟩ := Module.Injective.extension_property R M J R
    J.subtype Subtype.val_injective g₀
  have hj : ∀ x : J, h x = g₀ x := fun x => LinearMap.congr_fun hh x
  have hzero : I ^ n * J ≤ h.ker := by
    apply Ideal.mul_le.mpr
    intro a ha b hb
    change h (a * b) = 0
    rw [← smul_eq_mul, h.map_smul, hj ⟨b, hb⟩]
    exact (Submodule.mem_torsionBySet_iff _ _).mp (hn (LinearMap.mem_range_self g₀ ⟨b,hb⟩)) ⟨a,ha⟩
  obtain ⟨m, hm⟩ := exists_power_inf_le I J n
  let f : R →ₗ.[R] M := ⟨J, g₀⟩
  let z : R →ₗ.[R] M := ⟨I ^ m, 0⟩
  have hz : ∀ (x : f.domain) (y : z.domain), (x : R) = y → f x = z y := by
    intro x y hxy
    change g₀ x = 0
    rw [← hj x]
    exact hzero (hm ⟨hxy ▸ y.property, x.property⟩)
  let F := f.sup z hz
  obtain ⟨H, hH⟩ := Module.Injective.extension_property R M F.domain R
    F.domain.subtype Subtype.val_injective F.toFun
  have HF : ∀ x : F.domain, H x = F x := fun x => LinearMap.congr_fun hH x
  have HJ : ∀ x : J, H x = g₀ x := by
    intro x
    rw [HF ⟨x, (show J ≤ J ⊔ I ^ m from le_sup_left) x.property⟩]
    exact ((f.left_le_sup z hz).2 (x := x) (y := ⟨x, (show J ≤ J ⊔ I ^ m from le_sup_left) x.property⟩) rfl).symm
  have HI : ∀ a ∈ I ^ m, H a = 0 := by
    intro a ha
    rw [HF ⟨a, (show I ^ m ≤ J ⊔ I ^ m from le_sup_right) ha⟩]
    exact ((f.right_le_sup z hz).2 (x := ⟨a,ha⟩) (y := ⟨a,(show I ^ m ≤ J ⊔ I ^ m from le_sup_right) ha⟩) rfl).symm
  have Hmem : ∀ a, H a ∈ adicTorsion I M := by
    intro a
    apply (mem_adicTorsion I M _).mpr
    refine ⟨m, fun b hb => ?_⟩
    rw [← H.map_smul]
    exact HI (b * a) ((I ^ m).mul_mem_right a hb)
  refine ⟨H.codRestrict (adicTorsion I M) Hmem, ?_⟩
  intro x hx
  apply Subtype.ext
  exact HJ ⟨x,hx⟩

end AdicInjective

namespace InjectiveRange
universe u v w
variable {R : Type u} [CommRing R]
variable {M : Type v} [AddCommGroup M] [Module R M] [Small.{v} R]
variable {N : Type w} [AddCommGroup N] [Module R N] [Small.{w} R]

omit [Small.{w} R] in

lemma injective_of_retract [Module.Injective R M]
    (i : N →ₗ[R] M) (p : M →ₗ[R] N) (h : p.comp i = LinearMap.id) :
    Module.Injective R N := by
  apply Module.Baer.injective
  intro J g
  obtain ⟨f, hf⟩ := Module.Baer.of_injective (R := R) (Q := M) inferInstance J (i.comp g)
  refine ⟨p.comp f, fun x hx => ?_⟩
  change p (f x) = g ⟨x,hx⟩
  rw [hf x hx]
  exact LinearMap.congr_fun h (g ⟨x,hx⟩)

omit [Small.{w} R] in
lemma range_injective (r : M →ₗ[R] N) [Module.Injective R M]
    [Module.Injective R r.ker] : Module.Injective R r.range := by
  obtain ⟨p, hp⟩ := Module.Injective.extension_property R r.ker r.ker M
    r.ker.subtype Subtype.val_injective LinearMap.id
  let f : M →ₗ[R] M := LinearMap.id - r.ker.subtype.comp p
  have hf : r.ker ≤ f.ker := by
    intro x hx
    change x - (p x : M) = 0
    have hpx := LinearMap.congr_fun hp ⟨x,hx⟩
    exact sub_eq_zero.mpr (congrArg Subtype.val hpx).symm
  let i : r.range →ₗ[R] M := (r.ker.liftQ f hf).comp r.quotKerEquivRange.symm.toLinearMap
  apply injective_of_retract i r.rangeRestrict
  ext y
  rcases y with ⟨y,hy⟩
  obtain ⟨x,rfl⟩ := hy
  change r ((r.ker.liftQ f hf) (r.quotKerEquivRange.symm ⟨r x, LinearMap.mem_range_self r x⟩)) = r x
  rw [LinearMap.quotKerEquivRange_symm_apply_image]
  change r (x - (p x : M)) = r x
  rw [map_sub, (p x).property, sub_zero]

lemma surjective_of_torsion_cokernel (I : Ideal R) (r : M →ₗ[R] N)
    [Module.Injective R M] [Module.Injective R r.ker]
    (hc : ∀ y : N, ∃ n : ℕ, ∀ a ∈ I ^ n, a • y ∈ r.range)
    (ht : ∀ y : N, (∃ n : ℕ, ∀ a ∈ I ^ n, a • y = 0) → y = 0) :
    Function.Surjective r := by
  let : Module.Injective R r.range := range_injective r
  obtain ⟨p, hp⟩ := Module.Injective.extension_property R r.range r.range N
    r.range.subtype Subtype.val_injective LinearMap.id
  intro y
  suffices h : y = (p y : N) from h ▸ (p y).property
  apply sub_eq_zero.mp
  apply ht
  obtain ⟨n, hn⟩ := hc y
  refine ⟨n, fun a ha => ?_⟩
  rw [smul_sub]
  have h := congrArg Subtype.val (LinearMap.congr_fun hp ⟨a • y, hn a ha⟩)
  change (p (a • y) : N) = a • y at h
  rw [map_smul] at h
  exact sub_eq_zero.mpr h.symm

end InjectiveRange

section
universe u
open TopCat AlgebraicGeometry TopologicalSpace CategoryTheory Opposite
open PrimeSpectrum
namespace AffineDenominators
variable {R : CommRingCat.{u}} (M : (Spec R).Modules)

private abbrev schemeBasicOpen (f : R) : (Spec R).Opens := PrimeSpectrum.basicOpen f

private lemma schemeBasicOpen_mul (f g : R) :
    schemeBasicOpen (f * g) = schemeBasicOpen f ⊓ schemeBasicOpen g :=
  PrimeSpectrum.basicOpen_mul f g

private lemma schemeBasicOpen_mul_le_left (f g : R) :
    schemeBasicOpen (f * g) ≤ schemeBasicOpen f :=
  PrimeSpectrum.basicOpen_mul_le_left f g

private lemma schemeBasicOpen_mul_le_right (f g : R) :
    schemeBasicOpen (f * g) ≤ schemeBasicOpen g :=
  PrimeSpectrum.basicOpen_mul_le_right f g

private lemma schemeIsSMulRegular {f : R} {U : (Spec R).Opens}
    (hle : U ≤ schemeBasicOpen f) : IsSMulRegular Γ(M, U) f :=
  M.isSMulRegular_of_le_basicOpen (U := U) hle

structure Aux (V : (Spec R).Opens) where
  existence (f : R) (hf : schemeBasicOpen f ≤ V) (s : Γ(M, schemeBasicOpen f)) :
    ∃ (n : ℕ) (t : Γ(M, V)), M.presheaf.map (homOfLE hf).op t = f ^ n • s
  uniqueness (f : R) (hf : schemeBasicOpen f ≤ V) (t : Γ(M, V)) :
    M.presheaf.map (.op <| homOfLE hf) t = (0 : Γ(M, schemeBasicOpen f)) →
    ∃ (n : ℕ), f ^ n • t = 0

lemma Aux.of_le {M : (Spec R).Modules} {V : (Spec R).Opens} (g : R) (hg : schemeBasicOpen g ≤ V)
    (hV : Aux M V) :
    Aux M (schemeBasicOpen g) where
  existence f hfg s := by
    obtain ⟨n, t, ht⟩ := hV.existence f (le_trans hfg hg) s
    use n, M.presheaf.map (homOfLE hg).op t
    simp [← M.presheaf.map_comp_apply, ← op_comp, homOfLE_comp, ht]
  uniqueness f hfg t ht := by
    obtain ⟨n, t', ht'⟩ := hV.existence g hg t
    obtain ⟨m, hm⟩ := hV.uniqueness _ (le_trans hfg hg) t' <| by
      rw [← homOfLE_comp hfg hg, op_comp, M.presheaf.map_comp_apply, ht', M.map_smul_Spec, ht]
      simp
    refine ⟨m, ((schemeIsSMulRegular M le_rfl).pow n).right_eq_zero_of_smul ?_⟩
    simp [smul_comm, ← ht', ← M.map_smul_Spec, hm]

lemma Aux.of_eq_iSup_basicOpen {M : (Spec R).Modules} (V : (Spec R).Opens)
    {ι : Type*} [Finite ι] (g : ι → R) (hg : V = ⨆ i, schemeBasicOpen (g i))
    (h₁ : ∀ (i : ι), Aux M (schemeBasicOpen (g i))) :
    Aux M V := by
  have h₂ (i j : ι) : Aux M (schemeBasicOpen (g i * g j)) :=
    .of_le _ (schemeBasicOpen_mul_le_left _ _) (h₁ i)
  have hgle (i : ι) : schemeBasicOpen (g i) ≤ V := by rw [hg]; exact le_iSup_of_le _ le_rfl
  have hug (i : ι) (m : ℕ) :
      IsUnit (algebraMap R (Module.End R Γ(M, schemeBasicOpen (g i))) (g i ^ m)) := by
    rw [map_pow]
    exact (Scheme.Modules.isUnit_algebraMap_end_of_le_basicOpen (g i) le_rfl).pow m

  refine ⟨fun f hf s ↦ ?_, fun f hf t hs ↦ ?_⟩
  · have hfgi (i : ι) : schemeBasicOpen (f * g i) ≤ schemeBasicOpen (g i) := schemeBasicOpen_mul_le_right f (g i)
    let s' (i : ι) : Γ(M, schemeBasicOpen (f * g i)) :=
      M.presheaf.map (homOfLE <| schemeBasicOpen_mul_le_left f (g i)).op s

    obtain ⟨N, t, ht⟩ : ∃ (N : ℕ) (t : ∀ i, Γ(M, schemeBasicOpen (g i))),
        ∀ i, f ^ N • s' i = M.presheaf.map (homOfLE (schemeBasicOpen_mul_le_right f (g i))).op (t i) := by
      have (i : ι) : ∃ (n : ℕ) (t : Γ(M, schemeBasicOpen (g i))),
          f ^ n • s' i = M.presheaf.map (homOfLE (hfgi i)).op t := by
        obtain ⟨n, t', ht'⟩ := (h₁ i).existence (f * g i) (hfgi i) (s' i)
        rw [mul_pow, mul_smul, smul_comm] at ht'
        obtain ⟨ψ, hψ⟩ := IsUnit.exists_right_inv (hug i n)
        use n, ψ t'
        apply (schemeIsSMulRegular M (schemeBasicOpen_mul_le_right f (g i))).pow n
        dsimp
        rw [← ht', ← Scheme.Modules.map_smul_Spec]
        congr 1
        exact congr($hψ t').symm
      choose n t' ht' using this
      have (i : ι) : n i ≤ ⨆ i, n i := le_ciSup (Finite.bddAbove_range _) _
      have hN (i : ι) : ⨆ i, n i = ((⨆ i, n i) - n i) + n i := by grind
      refine ⟨⨆ i, n i, fun i ↦ f ^ ((⨆ i, n i) - n i) • t' i, fun i ↦ ?_⟩
      conv_lhs => rw [hN i]
      rw [pow_add, mul_smul, ht', M.map_smul_Spec]

    obtain ⟨K, hK⟩ : ∃ (K : ℕ), ∀ (i j : ι),
        M.presheaf.map (homOfLE (schemeBasicOpen_mul_le_left (g i) (g j))).op (f ^ K • t i) =
          M.presheaf.map (homOfLE (schemeBasicOpen_mul_le_right (g i) (g j))).op (f ^ K • t j) := by
      have (i j : ι) : ∃ (m : ℕ),
          M.presheaf.map (homOfLE (schemeBasicOpen_mul_le_left (g i) (g j))).op (f ^ m • t i) =
            M.presheaf.map (homOfLE (schemeBasicOpen_mul_le_right (g i) (g j))).op (f ^ m • t j) := by
        have := (h₂ i j).uniqueness (f * (g i * g j)) (schemeBasicOpen_mul_le_right _ _)
          (M.presheaf.map (homOfLE (schemeBasicOpen_mul_le_left (g i) (g j))).op (t i) -
            M.presheaf.map (homOfLE (schemeBasicOpen_mul_le_right (g i) (g j))).op (t j)) ?_
        · obtain ⟨m, hm⟩ := this
          use m
          apply (schemeIsSMulRegular M le_rfl).pow m
          simpa [M.map_smul_Spec _ (f ^ m), ← mul_smul, ← mul_smul, ← mul_pow, ← mul_comm f,
            smul_sub, sub_eq_zero] using hm
        · have hfgigi : schemeBasicOpen (f * (g i * g j)) ≤ schemeBasicOpen (f * g i) := by
            rw [← mul_assoc]
            exact schemeBasicOpen_mul_le_left _ _
          have hfgigj : schemeBasicOpen (f * (g i * g j)) ≤ schemeBasicOpen (f * g j) := by
            rw [mul_comm (g i) (g j), ← mul_assoc]
            exact schemeBasicOpen_mul_le_left _ _
          rw [map_sub, ← M.presheaf.map_comp_apply, ← op_comp, ← M.presheaf.map_comp_apply,
            ← op_comp, homOfLE_comp, homOfLE_comp, ← homOfLE_comp hfgigi (hfgi i),
            ← homOfLE_comp hfgigj (hfgi j), op_comp, M.presheaf.map_comp_apply, ← ht i,
            M.map_smul_Spec, ← M.presheaf.map_comp_apply, ← op_comp, homOfLE_comp, op_comp,
            M.presheaf.map_comp_apply, ← ht j, M.map_smul_Spec, ← M.presheaf.map_comp_apply,
            ← op_comp, homOfLE_comp]
          simp
      choose m hm using this
      let K := ⨆ i, ⨆ j, m i j
      refine ⟨K, fun i j ↦ ?_⟩
      have : m i j ≤ K :=
        le_ciSup_of_le (Finite.bddAbove_range _) i (le_ciSup (Finite.bddAbove_range _) _)
      have : K = (K - m i j) + m i j := by lia
      rw [this, pow_add, mul_smul, mul_smul, M.map_smul_Spec, M.map_smul_Spec _ (f ^ (K - m i j)),
        hm i j]

    refine ⟨N + K, ?_⟩
    have := TopCat.Sheaf.existsUnique_gluing' ⟨_, M.isSheaf⟩ (fun i ↦ schemeBasicOpen (g i)) V
      (fun i ↦ homOfLE (by rw [hg]; exact le_iSup_of_le _ le_rfl)) (by simp [hg])
      (fun i ↦ f ^ K • t i) ?_
    · obtain ⟨a, ha, -⟩ := this
      use a
      refine TopCat.Sheaf.eq_of_locally_eq' ⟨_, M.isSheaf⟩ (fun i ↦ schemeBasicOpen (f * g i)) _
          (fun i ↦ homOfLE (schemeBasicOpen_mul_le_left f (g i))) ?_ _ _ ?_
      · rw [left_eq_inf.mpr hf, hg, inf_iSup_eq]
        simp_rw [schemeBasicOpen_mul]
        exact le_rfl
      · intro i
        rw [← M.presheaf.map_comp_apply, ← op_comp, homOfLE_comp,
          ← homOfLE_comp (schemeBasicOpen_mul_le_right _ _) (hgle i), op_comp, M.presheaf.map_comp_apply,
          M.map_smul_Spec, ha, M.map_smul_Spec, pow_add, mul_smul, smul_comm, ht i]
    · intro i j
      have : Function.Injective (M.presheaf.map (eqToHom <| (schemeBasicOpen_mul (g i) (g j))).op) :=
        ConcreteCategory.injective_of_mono_of_preservesPullback _
      apply this
      dsimp [Opens.infLELeft, Opens.infLERight]
      simp_rw [← M.presheaf.map_comp_apply, ← op_comp, eqToHom_comp_homOfLE]
      exact hK i j
  · have (i : ι) : ∃ (n : ℕ), M.presheaf.map (homOfLE (hgle i)).op (f ^ n • t) = 0 := by
      have := (h₁ i).uniqueness (f * g i) (schemeBasicOpen_mul_le_right f (g i))
        (M.presheaf.map (homOfLE (hgle i)).op t) ?_
      · obtain ⟨n, hn⟩ := this
        use n
        rw [mul_pow, mul_comm, mul_smul, ← Scheme.Modules.map_smul_Spec] at hn
        exact ((schemeIsSMulRegular M le_rfl).pow n).right_eq_zero_of_smul hn
      · rw [← M.presheaf.map_comp_apply, ← op_comp, homOfLE_comp,
          ← homOfLE_comp ((schemeBasicOpen_mul_le_left f (g i))) hf, op_comp, M.presheaf.map_comp_apply]
        simp [hs]
    choose n hn using this
    use ⨆ i, n i
    apply TopCat.Sheaf.eq_of_locally_eq' ⟨_, M.isSheaf⟩ (fun i ↦ schemeBasicOpen (g i)) _
      (fun i ↦ homOfLE (by rw [hg]; exact le_iSup_of_le _ le_rfl))
    · simp [hg]
    · intro i
      have : n i ≤ ⨆ i, n i := le_ciSup (Finite.bddAbove_range _) _
      have : ⨆ i, n i = ((⨆ i, n i) - n i) + n i := by lia
      rw [this, pow_add, mul_smul, Scheme.Modules.map_smul_Spec, hn i]
      simp

lemma isLocalizing_iff_aux (M : (Spec R).Modules) :
    IsLocalizing (modulesSpecToSheaf.obj M) ↔ Aux M ⊤ := by
  let φ (f : R) := ((modulesSpecToSheaf.obj M).obj.map (schemeBasicOpen f).leTop.op).hom
  refine ⟨fun h ↦ ?_, fun h f ↦ IsLocalizedModule.Away.mk_of_addCommGroup ?_ ?_ ?_⟩
  · have hf (f : R) : IsLocalizedModule.Away f (φ f) := h f
    refine ⟨fun f hle s ↦ ?_, fun f hle s hs ↦ ?_⟩
    · obtain ⟨n, y, hy⟩ := (hf f).surj _ _ s
      use n, y, hy.symm
    · obtain ⟨⟨_, n, rfl⟩, hn⟩ := (IsLocalizedModule.eq_zero_iff (.powers f) (φ f)).mp hs
      use n, hn
  · exact Scheme.Modules.isUnit_algebraMap_end_of_le_basicOpen f le_rfl
  · intro x
    obtain ⟨n, t, ht⟩ := h.existence _ _ x
    use n, t, ht.symm
  · intro x hx
    obtain ⟨n, hn⟩ := h.uniqueness _ _ _ hx
    use n, hn

theorem aux_of_isCompact (V : (Spec R).Opens) (hV : IsCompact (V : Set (Spec R)))
    (h : IsLocalizing (modulesSpecToSheaf.obj M)) : Aux M V := by
  obtain ⟨ι, hι, g, hg⟩ := PrimeSpectrum.isBasis_basic_opens.exists_iSup_eq_of_isCompact V hV
  let := hι
  exact Aux.of_eq_iSup_basicOpen V g hg (fun i =>
    Aux.of_le (g i) le_top ((isLocalizing_iff_aux M).mp h))

variable {M}

def res (U V : (Spec R).Opens) (h : U ≤ V) : Γ(M,V) →ₗ[R] Γ(M,U) :=
  ((modulesSpecToSheaf.obj M).obj.map (homOfLE h).op).hom

lemma res_comp {U V W : (Spec R).Opens} (h : U ≤ V) (k : V ≤ W) (s : Γ(M,W)) :
    res U V h (M := M) (res V W k s) = res U W (h.trans k) s := by
  exact (M.presheaf.map_comp_apply (homOfLE k).op (homOfLE h).op s).symm

lemma eq_zero_of_cover {ι : Type*} (g : ι → R) (U : (Spec R).Opens)
    (hU : U = ⨆ i, schemeBasicOpen (g i)) (s : Γ(M,U))
    (h : ∀ i, res (schemeBasicOpen (g i)) U (hU ▸ le_iSup_of_le i le_rfl) s = 0) : s = 0 := by
  apply TopCat.Sheaf.eq_of_locally_eq' ⟨_, M.isSheaf⟩ (fun i => schemeBasicOpen (g i)) U
    (fun i => homOfLE (hU ▸ le_iSup_of_le i le_rfl)) (by rw [hU])
  intro i
  change res (schemeBasicOpen (g i)) U _ s = res (schemeBasicOpen (g i)) U _ 0
  rw [map_zero]
  exact h i

lemma power_in_ideal_of_generator_powers {ι : Type*} [Finite ι]
    (g : ι → R) (J : Ideal R) (h : ∀ i, ∃ n : ℕ, g i ^ n ∈ J) :
    ∃ n : ℕ, Ideal.span (Set.range g) ^ n ≤ J := by
  apply Ideal.exists_pow_le_of_le_radical_of_fg
  · apply Ideal.span_le.mpr
    rintro _ ⟨i,rfl⟩
    exact h i
  · exact Submodule.fg_span (Set.finite_range g)

lemma kernel_is_torsion {ι : Type*} [Finite ι] (g : ι → R) (U : (Spec R).Opens)
    (hU : U = ⨆ i, schemeBasicOpen (g i))
    (hloc : IsLocalizing (modulesSpecToSheaf.obj M)) (s : Γ(M,⊤))
    (hs : res U ⊤ le_top s = 0) :
    ∃ n : ℕ, ∀ a ∈ Ideal.span (Set.range g) ^ n, a • s = 0 := by
  let J : Ideal R := (LinearMap.toSpanSingleton R Γ(M,⊤) s).ker
  have hgen : ∀ i, ∃ n : ℕ, g i ^ n ∈ J := by
    intro i
    apply ((isLocalizing_iff_aux M).mp hloc).uniqueness (g i) le_top s
    change res (schemeBasicOpen (g i)) ⊤ le_top s = 0
    rw [← res_comp (hU ▸ le_iSup_of_le i le_rfl) le_top, hs, map_zero]
  obtain ⟨n,hn⟩ := power_in_ideal_of_generator_powers g J hgen
  exact ⟨n,fun a ha => hn ha⟩

lemma torsion_free {ι : Type*} (g : ι → R) (U : (Spec R).Opens)
    (hU : U = ⨆ i, schemeBasicOpen (g i)) (s : Γ(M,U))
    (hs : ∃ n : ℕ, ∀ a ∈ Ideal.span (Set.range g) ^ n, a • s = 0) : s = 0 := by
  obtain ⟨n,hn⟩ := hs
  apply eq_zero_of_cover g U hU s
  intro i
  have hm : g i ^ n ∈ Ideal.span (Set.range g) ^ n :=
    Ideal.pow_mem_pow (Ideal.subset_span (Set.mem_range_self i)) n
  have h := congrArg (res (schemeBasicOpen (g i)) U (hU ▸ le_iSup_of_le i le_rfl)) (hn _ hm)
  rw [map_smul, map_zero] at h
  exact ((schemeIsSMulRegular M le_rfl).pow n).right_eq_zero_of_smul h

lemma torsion_in_kernel {ι : Type*} (g : ι → R) (U : (Spec R).Opens)
    (hU : U = ⨆ i, schemeBasicOpen (g i)) (s : Γ(M,⊤))
    (hs : ∃ n : ℕ, ∀ a ∈ Ideal.span (Set.range g) ^ n, a • s = 0) :
    res U ⊤ le_top s = 0 := by
  apply torsion_free g U hU
  obtain ⟨n,hn⟩ := hs
  refine ⟨n,fun a ha => ?_⟩
  rw [← map_smul, hn a ha, map_zero]

lemma cokernel_is_torsion {ι : Type*} [Finite ι] (g : ι → R) (U : (Spec R).Opens)
    (hU : U = ⨆ i, schemeBasicOpen (g i)) (hU' : IsCompact (U : Set (Spec R)))
    (hloc : IsLocalizing (modulesSpecToSheaf.obj M)) (s : Γ(M,U)) :
    ∃ n : ℕ, ∀ a ∈ Ideal.span (Set.range g) ^ n,
      a • s ∈ (res U ⊤ le_top (M := M)).range := by
  let J : Ideal R := (res U ⊤ le_top (M := M)).range.comap
    (LinearMap.toSpanSingleton R Γ(M,U) s)
  have hgen : ∀ i, ∃ n : ℕ, g i ^ n ∈ J := by
    intro i
    let hgi : schemeBasicOpen (g i) ≤ U := hU ▸ le_iSup_of_le i le_rfl
    obtain ⟨m,t,ht⟩ := ((isLocalizing_iff_aux M).mp hloc).existence (g i) le_top
      (res (schemeBasicOpen (g i)) U hgi s)
    have hzero : res (schemeBasicOpen (g i)) U hgi (res U ⊤ le_top t - g i ^ m • s) = 0 := by
      rw [map_sub, map_smul, res_comp]
      exact sub_eq_zero.mpr ht
    obtain ⟨n,hn⟩ := (aux_of_isCompact M U hU' hloc).uniqueness (g i) hgi _ hzero
    refine ⟨n+m, ?_⟩
    change g i ^ (n+m) • s ∈ (res U ⊤ le_top (M := M)).range
    refine ⟨g i ^ n • t, ?_⟩
    rw [map_smul, pow_add, mul_smul]
    exact sub_eq_zero.mp (by simpa only [smul_sub] using hn)
  obtain ⟨n,hn⟩ := power_in_ideal_of_generator_powers g J hgen
  exact ⟨n,fun a ha => hn ha⟩

end AffineDenominators

end

namespace TildeFlasque
open CategoryTheory CategoryTheory.Limits AlgebraicGeometry TopologicalSpace Opposite
open AffineDenominators AdicInjective InjectiveRange
universe u
variable {R : CommRingCat.{u}} [IsNoetherianRing R]
variable (M : (Spec R).Modules)

theorem top_surjective (hloc : IsLocalizing (modulesSpecToSheaf.obj M))
    [Module.Injective R Γ(M,⊤)] (U : (Spec R).Opens) :
    Function.Surjective (res U ⊤ le_top (M := M)) := by
  have hU : IsCompact (U : Set (Spec R)) := NoetherianSpace.isCompact _
  obtain ⟨ι, hι, g, hg⟩ := PrimeSpectrum.isBasis_basic_opens.exists_iSup_eq_of_isCompact U hU
  let := hι
  let I : Ideal R := Ideal.span (Set.range g)
  let r := res U ⊤ le_top (M := M)
  have hk : r.ker = adicTorsion I Γ(M,⊤) := by
    ext s
    change r s = 0 ↔ s ∈ adicTorsion I Γ(M,⊤)
    rw [mem_adicTorsion]
    exact ⟨kernel_is_torsion g U hg hloc s, torsion_in_kernel g U hg s⟩
  have hi : Module.Injective R (adicTorsion I Γ(M,⊤)) := adicTorsion_injective I Γ(M,⊤)
  let : Module.Injective R r.ker := Module.Baer.injective
    (Module.Baer.of_equiv (LinearEquiv.ofEq _ _ hk.symm) (Module.Baer.of_injective hi))
  apply surjective_of_torsion_cokernel I r
  · exact fun s => cokernel_is_torsion g U hg hU hloc s
  · exact fun s => torsion_free g U hg s

theorem flasque_of_injective_global (hloc : IsLocalizing (modulesSpecToSheaf.obj M))
    [Module.Injective R Γ(M,⊤)] :
    TopCat.Sheaf.IsFlasque ((SheafOfModules.toSheaf (Spec R).ringCatSheaf).obj M) where
  epi {U V} i := by
    apply (AddCommGrpCat.epi_iff_surjective _).mpr
    intro s
    obtain ⟨t,ht⟩ := top_surjective M hloc V.unop s
    refine ⟨res U.unop ⊤ le_top t, ?_⟩
    change res V.unop U.unop (leOfHom i.unop) (res U.unop ⊤ le_top t) = s
    rw [res_comp]
    exact ht

instance tilde_injective_isFlasque (N : ModuleCat.{u} R) [Module.Injective R N] :
    TopCat.Sheaf.IsFlasque
      ((SheafOfModules.toSheaf (Spec R).ringCatSheaf).obj (tilde N)) := by
  let : Module.Injective R Γ(tilde N,⊤) := Module.Baer.injective
    (Module.Baer.of_equiv (asIso (tilde.toOpen N ⊤)).toLinearEquiv
      (Module.Baer.of_injective inferInstance))
  exact flasque_of_injective_global (tilde N) (isLocalizing_tilde N)

end TildeFlasque

namespace TildeExact
open CategoryTheory CategoryTheory.Limits AlgebraicGeometry Opposite
universe u
variable {R : CommRingCat.{u}}

instance map_mono {M N : ModuleCat.{u} R} (f : M ⟶ N) [Mono f] : Mono (tilde.map f) := by
  apply (SheafOfModules.forget _).mono_of_mono_map
  apply PresheafOfModules.mono_of_injective
  intro U s t h
  apply Subtype.ext
  funext x
  apply LocalizedModule.map_injective x.1.asIdeal.primeCompl f.hom
    ((ModuleCat.mono_iff_injective f).mp inferInstance)
  exact congrFun (congrArg Subtype.val h) x

instance preservesMonomorphisms : (tilde.functor R).PreservesMonomorphisms where
  preserves f _ := map_mono f

instance preservesHomology : (tilde.functor R).PreservesHomology :=
  (tilde.functor R).preservesHomology_of_preservesMonos_and_cokernels

instance preservesFiniteLimits : PreservesFiniteLimits (tilde.functor R) :=
  (tilde.functor R).preservesFiniteLimits_of_preservesHomology

end TildeExact

namespace ModuleGrothendieck
open CategoryTheory CategoryTheory.Limits
universe u
variable {C : Type u} [Category.{u} C] (R₀ : Cᵒᵖ ⥤ RingCat.{u})

instance presheafAB5 : AB5 (PresheafOfModules.{u} R₀) where
  ofShape J _ _ := HasExactColimitsOfShape.domain_of_functor J
    (PresheafOfModules.toPresheaf R₀)

instance presheafHasSeparator : HasSeparator (PresheafOfModules.{u} R₀) :=
  ⟨⟨∐ (yoneda ⋙ PresheafOfModules.free R₀).obj,
    (PresheafOfModules.freeYoneda.isSeparating R₀).isSeparator_coproduct⟩⟩

instance presheafGrothendieck : IsGrothendieckAbelian.{u} (PresheafOfModules.{u} R₀) where

variable {J : GrothendieckTopology C} (R : Sheaf J RingCat.{u})
  [HasSheafify J AddCommGrpCat.{u}]

instance sheafAB5 : AB5 (SheafOfModules.{u} R) where
  ofShape K _ _ :=
    (PresheafOfModules.sheafificationAdjunction (𝟙 R.obj)).hasExactColimitsOfShape K

lemma freeSheafSeparating :
    ObjectProperty.IsSeparating (.ofObj (fun U : C =>
      (PresheafOfModules.sheafification (𝟙 R.obj)).obj
        ((PresheafOfModules.free R.obj).obj (yoneda.obj U)))) := by
  let adj := PresheafOfModules.sheafificationAdjunction (𝟙 R.obj)
  intro M N f g h
  apply (SheafOfModules.forget R ⋙ PresheafOfModules.restrictScalars (𝟙 R.obj)).map_injective
  apply PresheafOfModules.freeYoneda.isSeparating R.obj
  intro P hP a
  obtain ⟨U⟩ := hP
  obtain ⟨b, rfl⟩ := (adj.homEquiv _ _).surjective a
  rw [← Adjunction.homEquiv_naturality_right, ← Adjunction.homEquiv_naturality_right]
  exact congrArg (adj.homEquiv _ _) (h _ ⟨U⟩ b)

instance sheafHasSeparator : HasSeparator (SheafOfModules.{u} R) :=
  ⟨⟨∐ (fun U : C => (PresheafOfModules.sheafification (𝟙 R.obj)).obj
    ((PresheafOfModules.free R.obj).obj (yoneda.obj U))),
    (freeSheafSeparating R).isSeparator_coproduct⟩⟩

instance sheafGrothendieck : IsGrothendieckAbelian.{u} (SheafOfModules.{u} R) where

theorem enoughInjectives : EnoughInjectives (SheafOfModules.{u} R) := inferInstance

end ModuleGrothendieck

namespace ModuleFlasque
open CategoryTheory CategoryTheory.Limits Opposite TopologicalSpace
universe u
variable {X : TopCat.{u}}
  (R : Sheaf (Opens.grothendieckTopology X) RingCat.{u})

abbrev freeOpen (U : Opens X) : SheafOfModules.{u} R :=
  (PresheafOfModules.sheafification (𝟙 R.obj)).obj
    ((PresheafOfModules.free R.obj).obj (yoneda.obj U))

abbrev freeOpenMap {U V : Opens X} (i : U ⟶ V) : freeOpen R U ⟶ freeOpen R V :=
  (PresheafOfModules.sheafification (𝟙 R.obj)).map
    ((PresheafOfModules.free R.obj).map (yoneda.map i))

lemma freeMap_mono {F G : (Opens X)ᵒᵖ ⥤ Type u} (f : F ⟶ G) [Mono f] :
    Mono ((PresheafOfModules.free R.obj).map f) := by
  apply PresheafOfModules.mono_of_injective
  intro W
  change Function.Injective (Finsupp.mapDomain (f.app W))
  exact Finsupp.mapDomain_injective ((CategoryTheory.mono_iff_injective (f.app W)).mp
    inferInstance)

instance freeOpenMap_mono {U V : Opens X} (i : U ⟶ V) : Mono (freeOpenMap R i) := by
  let := freeMap_mono R (yoneda.map i)
  dsimp [freeOpenMap]
  infer_instance

def freeOpenEquiv (M : SheafOfModules.{u} R) (U : Opens X) :
    (freeOpen R U ⟶ M) ≃ M.val.obj (op U) :=
  (PresheafOfModules.sheafificationHomEquiv (𝟙 R.obj)).trans
    PresheafOfModules.freeYonedaEquiv

lemma freeYoneda_naturality {M : PresheafOfModules.{u} R.obj} {U V : Opens X}
    (i : U ⟶ V) (f : (PresheafOfModules.free R.obj).obj (yoneda.obj V) ⟶ M) :
    PresheafOfModules.freeYonedaEquiv
      ((PresheafOfModules.free R.obj).map (yoneda.map i) ≫ f) =
      M.map i.op (PresheafOfModules.freeYonedaEquiv f) := by
  have h := (PresheafOfModules.freeAdjunction R.obj).homEquiv_naturality_left
    (yoneda.map i) f
  simp only [PresheafOfModules.freeAdjunction_homEquiv] at h
  exact (congrArg yonedaEquiv h).trans
    (yonedaEquiv_naturality (PresheafOfModules.freeHomEquiv f) i).symm

lemma freeOpenEquiv_naturality (M : SheafOfModules.{u} R) {U V : Opens X}
    (i : U ⟶ V) (f : freeOpen R V ⟶ M) :
    freeOpenEquiv R M U (freeOpenMap R i ≫ f) =
      M.val.map i.op (freeOpenEquiv R M V f) := by
  unfold freeOpenEquiv
  dsimp only [Equiv.trans_apply]
  change PresheafOfModules.freeYonedaEquiv
    ((PresheafOfModules.sheafificationAdjunction (𝟙 R.obj)).homEquiv _ _ (_ ≫ f)) = _
  rw [Adjunction.homEquiv_naturality_left]
  exact freeYoneda_naturality R i
    ((PresheafOfModules.sheafificationHomEquiv (𝟙 R.obj)) f)

theorem restriction_surjective (M : SheafOfModules.{u} R) [Injective M]
    {U V : Opens X} (i : U ⟶ V) : Function.Surjective (M.val.map i.op) := by
  intro s
  let f := (freeOpenEquiv R M U).symm s
  obtain ⟨g, hg⟩ := Injective.factors f (freeOpenMap R i)
  refine ⟨freeOpenEquiv R M V g, ?_⟩
  rw [← freeOpenEquiv_naturality, hg]
  exact (freeOpenEquiv R M U).apply_symm_apply s

instance injective_isFlasque (M : SheafOfModules.{u} R) [Injective M] :
    TopCat.Sheaf.IsFlasque ((SheafOfModules.toSheaf R).obj M) where
  epi {U V} i := by
    apply (AddCommGrpCat.epi_iff_surjective _).mpr
    exact restriction_surjective R M i.unop

end ModuleFlasque

private abbrev schemeFreeOpen (X : AlgebraicGeometry.Scheme) (U : X.Opens) : X.Modules :=
  ModuleFlasque.freeOpen X.ringCatSheaf U

namespace ModuleSheafExact
open CategoryTheory CategoryTheory.Limits
universe u
variable {C : Type u} [Category.{u} C] {J : GrothendieckTopology C}
  (R : Sheaf J RingCat.{u}) [HasSheafify J AddCommGrpCat.{u}]

instance toSheafPreservesColimit {K : Type u} [Category.{u} K]
    (D : K ⥤ SheafOfModules.{u} R) : PreservesColimit D (SheafOfModules.toSheaf R) := by
  let F := PresheafOfModules.sheafification (𝟙 R.obj)
  let G := SheafOfModules.forget R ⋙ PresheafOfModules.restrictScalars (𝟙 R.obj)
  let H := SheafOfModules.toSheaf R
  let adj : F ⊣ G := PresheafOfModules.sheafificationAdjunction (𝟙 R.obj)
  have : PreservesColimitsOfSize.{u,u} (F ⋙ H) :=
    inferInstanceAs (PreservesColimitsOfSize.{u,u}
      (PresheafOfModules.toPresheaf R.obj ⋙ presheafToSheaf J AddCommGrpCat))
  have : PreservesColimit (D ⋙ G ⋙ F) H :=
    preservesColimit_of_preserves_colimit_cocone
      (isColimitOfPreserves F (colimit.isColimit (D ⋙ G)))
      (isColimitOfPreserves (F ⋙ H) (colimit.isColimit (D ⋙ G)))
  exact preservesColimit_of_iso_diagram H
    ((Functor.isoWhiskerLeft D (asIso adj.counit)) ≪≫ D.rightUnitor)

instance toSheafPreservesColimits :
    PreservesColimitsOfSize.{u,u} (SheafOfModules.toSheaf.{u} R) where
  preservesColimitsOfShape := ⟨fun {_} => inferInstance⟩

theorem shortExact_map {S : ShortComplex (SheafOfModules.{u} R)} (hS : S.ShortExact) :
    (S.map (SheafOfModules.toSheaf R)).ShortExact := hS.map_of_exact _

end ModuleSheafExact

namespace FlasqueCohomology
open CategoryTheory CategoryTheory.Limits Opposite TopologicalSpace
open Abelian
universe u
variable {X : TopCat.{u}}
  (R : Sheaf (Opens.grothendieckTopology X) RingCat.{u})

def sectionsTopEquiv (M : SheafOfModules.{u} R) : M.sections ≃ M.val.obj (op ⊤) where
  toFun s := s.val (op ⊤)
  invFun t := PresheafOfModules.sectionsMk
    (fun U => M.val.map (homOfLE le_top).op t)
    (by
      intro U V i
      rw [← M.val.map_comp_apply]
      exact M.val.congr_map_apply (Subsingleton.elim _ _) t)
  left_inv s := by
    apply PresheafOfModules.sections_ext
    intro U
    exact s.property (homOfLE le_top).op
  right_inv t := by
    change M.val.map (𝟙 (op ⊤)) t = t
    rw [M.val.map_id]
    rfl

def globalHomEquiv (M : SheafOfModules.{u} R) :
    (SheafOfModules.unit R ⟶ M) ≃ M.val.obj (op ⊤) :=
  M.unitHomEquiv.trans (sectionsTopEquiv R M)

lemma globalHomEquiv_comp {M N : SheafOfModules.{u} R}
    (f : SheafOfModules.unit R ⟶ M) (g : M ⟶ N) :
    globalHomEquiv R N (f ≫ g) = g.val.app (op ⊤) (globalHomEquiv R M f) := rfl

theorem globalHom_surjective {S : ShortComplex (SheafOfModules.{u} R)}
    (hS : S.ShortExact)
    [TopCat.Sheaf.IsFlasque ((SheafOfModules.toSheaf R).obj S.X₁)] :
    Function.Surjective (fun f : SheafOfModules.unit R ⟶ S.X₂ => f ≫ S.g) := by
  have h := ModuleSheafExact.shortExact_map R hS
  let : TopCat.Sheaf.IsFlasque ((S.map (SheafOfModules.toSheaf R)).X₁) :=
    ‹TopCat.Sheaf.IsFlasque ((SheafOfModules.toSheaf R).obj S.X₁)›
  have he := TopCat.Sheaf.IsFlasque.epi_of_shortExact (U := ⊤) h
  have hs := (AddCommGrpCat.epi_iff_surjective
    (((SheafOfModules.toSheaf R).map S.g).hom.app (op ⊤))).mp he
  intro f
  obtain ⟨t, ht⟩ := hs (globalHomEquiv R S.X₃ f)
  let t' : S.X₂.val.obj (op ⊤) := t
  have ht' : S.g.val.app (op ⊤) t' = globalHomEquiv R S.X₃ f := ht
  refine ⟨(globalHomEquiv R S.X₂).symm t', ?_⟩
  apply (globalHomEquiv R S.X₃).injective
  erw [globalHomEquiv_comp, Equiv.apply_symm_apply]
  exact ht'

instance moduleSheafHasExt : HasExt.{u+1} (SheafOfModules.{u} R) :=
  HasExt.standard _

theorem flasque_ext_zero (n : ℕ) (M : SheafOfModules.{u} R)
    [TopCat.Sheaf.IsFlasque ((SheafOfModules.toSheaf R).obj M)]
    (x : Ext.{u+1} (SheafOfModules.unit R) M (n+1)) : x = 0 := by
  induction n generalizing M with
  | zero =>
    let S := ShortComplex.mk _ _ (cokernel.condition (Injective.ι M))
    have hS : S.ShortExact :=
      { exact := ShortComplex.exact_of_g_is_cokernel _ (cokernelIsCokernel S.f) }
    obtain ⟨y, hy⟩ := Ext.covariant_sequence_exact₁ (SheafOfModules.unit R) hS x
      (Ext.eq_zero_of_injective _) rfl
    obtain ⟨f, rfl⟩ := (Ext.mk₀_bijective _ _).surjective y
    obtain ⟨g, rfl⟩ := globalHom_surjective R hS f
    rw [← Ext.mk₀_comp_mk₀, Ext.comp_assoc_of_second_deg_zero,
      hS.comp_extClass, Ext.comp_zero] at hy
    exact hy.symm
  | succ n ih =>
    let S := ShortComplex.mk _ _ (cokernel.condition (Injective.ι M))
    have hS : S.ShortExact :=
      { exact := ShortComplex.exact_of_g_is_cokernel _ (cokernelIsCokernel S.f) }
    let : TopCat.Sheaf.IsFlasque ((S.map (SheafOfModules.toSheaf R)).X₁) :=
      ‹TopCat.Sheaf.IsFlasque ((SheafOfModules.toSheaf R).obj M)›
    let : TopCat.Sheaf.IsFlasque ((S.map (SheafOfModules.toSheaf R)).X₂) :=
      ModuleFlasque.injective_isFlasque R (Injective.under M)
    have : TopCat.Sheaf.IsFlasque ((SheafOfModules.toSheaf R).obj S.X₃) :=
      TopCat.Sheaf.IsFlasque.of_shortExact_of_isFlasque₁₂
        (ModuleSheafExact.shortExact_map R hS)
    obtain ⟨y, hy⟩ := Ext.covariant_sequence_exact₁ (SheafOfModules.unit R) hS x
      (Ext.eq_zero_of_injective _) rfl
    rw [ih S.X₃ y, Ext.zero_comp] at hy
    exact hy.symm

end FlasqueCohomology

namespace AffineCohomology
open CategoryTheory CategoryTheory.Limits AlgebraicGeometry Opposite Abelian
open FlasqueCohomology
universe u
variable {R : CommRingCat.{u}}

lemma globalHom_tilde_surjective {M N : ModuleCat.{u} R} (g : M ⟶ N) [Epi g] :
    Function.Surjective (fun f : schemeUnit (Spec R) ⟶ tilde M =>
      f ≫ tilde.map g) := by
  intro f
  obtain ⟨q,hq⟩ := (ConcreteCategory.bijective_of_isIso (tilde.toOpen N ⊤)).surjective
    (globalHomEquiv (Spec R).ringCatSheaf (tilde N) f)
  obtain ⟨p,hp⟩ := (ModuleCat.epi_iff_surjective g).mp inferInstance q
  refine ⟨(globalHomEquiv (Spec R).ringCatSheaf (tilde M)).symm (tilde.toOpen M ⊤ p), ?_⟩
  apply (globalHomEquiv (Spec R).ringCatSheaf (tilde N)).injective
  erw [globalHomEquiv_comp, Equiv.apply_symm_apply]
  change ((modulesSpecToSheaf.map (tilde.map g)).hom.app (op ⊤)) (tilde.toOpen M ⊤ p) = _
  have h := CategoryTheory.congr_fun (tilde.toOpen_map_app g ⊤) p
  exact h.trans (by change tilde.toOpen N ⊤ (g p) = _; rw [hp, hq])

local instance affineHasExt : HasExt.{u+1} (Spec R).Modules := HasExt.standard _

theorem tilde_ext_zero [IsNoetherianRing R] (n : ℕ) (M : ModuleCat.{u} R)
    (x : Ext.{u+1} (C := (Spec R).Modules) (schemeUnit (Spec R)) (tilde M) (n+1)) : x = 0 := by
  induction n generalizing M with
  | zero =>
    let S := ShortComplex.mk _ _ (cokernel.condition (Injective.ι M))
    have hS : S.ShortExact :=
      { exact := ShortComplex.exact_of_g_is_cokernel _ (cokernelIsCokernel S.f) }
    let T := S.map (tilde.functor R)
    have hT : T.ShortExact := hS.map (tilde.functor R)
    let : Injective S.X₂ := (inferInstance : Injective (Injective.under M))
    let : Module.Injective R S.X₂ := Module.injective_module_of_injective_object R S.X₂
    obtain ⟨y,hy⟩ := Ext.covariant_sequence_exact₁ _ hT x
      (flasque_ext_zero (Spec R).ringCatSheaf 0 (tilde S.X₂) _) rfl
    obtain ⟨f,rfl⟩ := (Ext.mk₀_bijective _ _).surjective y
    obtain ⟨g,rfl⟩ := globalHom_tilde_surjective S.g f
    erw [← Ext.mk₀_comp_mk₀, Ext.comp_assoc_of_second_deg_zero,
      show (Ext.mk₀ (tilde.map S.g)).comp hT.extClass rfl = 0 from hT.comp_extClass,
      Ext.comp_zero] at hy
    exact hy.symm
  | succ n ih =>
    let S := ShortComplex.mk _ _ (cokernel.condition (Injective.ι M))
    have hS : S.ShortExact :=
      { exact := ShortComplex.exact_of_g_is_cokernel _ (cokernelIsCokernel S.f) }
    let T := S.map (tilde.functor R)
    have hT : T.ShortExact := hS.map (tilde.functor R)
    let : Injective S.X₂ := (inferInstance : Injective (Injective.under M))
    let : Module.Injective R S.X₂ := Module.injective_module_of_injective_object R S.X₂
    obtain ⟨y,hy⟩ := Ext.covariant_sequence_exact₁ _ hT x
      (flasque_ext_zero (Spec R).ringCatSheaf (n+1) (tilde S.X₂) _) rfl
    erw [ih S.X₃ y, Ext.zero_comp] at hy
    exact hy.symm

theorem quasicoherent_ext_zero [IsNoetherianRing R] (n : ℕ) (M : (Spec R).Modules)
    [M.IsQuasicoherent]
    (x : Ext.{u+1} (C := (Spec R).Modules) (schemeUnit (Spec R)) M (n+1)) : x = 0 := by
  let e := asIso M.fromTildeΓ
  have hx := tilde_ext_zero n _ (x.comp (Ext.mk₀ e.inv) (add_zero _))
  have h := congrArg (fun y => y.comp (Ext.mk₀ e.hom) (add_zero (n+1))) hx
  simpa only [Ext.comp_assoc_of_third_deg_zero, Ext.mk₀_comp_mk₀,
    e.inv_hom_id, Ext.comp_mk₀_id, Ext.zero_comp] using h

end AffineCohomology

namespace RestrictionExact
open CategoryTheory CategoryTheory.Limits AlgebraicGeometry Opposite
universe u
variable {X Y : Scheme.{u}} (f : X ⟶ Y) [IsOpenImmersion f]

instance restriction_mono {M N : Y.Modules} (g : M ⟶ N) [Mono g] :
    Mono ((Scheme.Modules.restrictFunctor f).map g) := by
  apply (Scheme.Modules.toPresheafOfModules X).mono_of_mono_map
  apply PresheafOfModules.mono_of_injective
  intro U
  let : Mono g.val := inferInstanceAs (Mono ((Scheme.Modules.toPresheafOfModules Y).map g))
  exact PresheafOfModules.injective_of_mono g.val (op (f ''ᵁ U.unop))

instance restriction_preservesMonomorphisms :
    (Scheme.Modules.restrictFunctor f).PreservesMonomorphisms where
  preserves g _ := restriction_mono f g

instance restriction_additive : (Scheme.Modules.restrictFunctor f).Additive where
  map_add := by intros; ext; rfl

instance restriction_preservesHomology :
    (Scheme.Modules.restrictFunctor f).PreservesHomology :=
  (Scheme.Modules.restrictFunctor f).preservesHomology_of_preservesMonos_and_cokernels

instance restriction_preservesFiniteLimits :
    PreservesFiniteLimits (Scheme.Modules.restrictFunctor f) :=
  (Scheme.Modules.restrictFunctor f).preservesFiniteLimits_of_preservesHomology

instance restriction_flasque (M : Y.Modules)
    [TopCat.Sheaf.IsFlasque ((SheafOfModules.toSheaf Y.ringCatSheaf).obj M)] :
    TopCat.Sheaf.IsFlasque
      ((SheafOfModules.toSheaf X.ringCatSheaf).obj (M.restrict f)) where
  epi {U V} i := by
    change Epi (((SheafOfModules.toSheaf Y.ringCatSheaf).obj M).obj.map
      (f.opensFunctor.map i.unop).op)
    exact TopCat.Presheaf.IsFlasque.epi _

end RestrictionExact

namespace AffineSchemeCohomology
open CategoryTheory CategoryTheory.Limits AlgebraicGeometry Abelian
open Scheme.Modules
universe u

def restrictionEquivalence {X Y : Scheme.{u}} (e : X ≅ Y) : Y.Modules ≌ X.Modules :=
  CategoryTheory.Equivalence.mk (restrictFunctor e.hom) (restrictFunctor e.inv)
    ((restrictFunctorId (X := Y)).symm ≪≫ (restrictFunctorCongr e.inv_hom_id).symm ≪≫
      restrictFunctorComp e.inv e.hom)
    ((restrictFunctorComp e.hom e.inv).symm ≪≫ restrictFunctorCongr e.hom_inv_id ≪≫
      restrictFunctorId (X := X))

local instance hasExtScheme (X : Scheme.{u}) : HasExt.{u+1} X.Modules := HasExt.standard _

theorem affine_ext_zero (X : Scheme.{u}) [IsAffine X] [IsNoetherian X]
    (M : X.Modules) [M.IsQuasicoherent] (n : ℕ)
    (x : Ext.{u+1} (C := X.Modules) (schemeUnit X) M (n+1)) : x = 0 := by
  let : IsNoetherianRing Γ(X, ⊤) := IsLocallyNoetherian.component_noetherian ⟨⊤, isAffineOpen_top X⟩
  let E := restrictionEquivalence X.isoSpec.symm
  let F := E.functor
  let : F.Additive := RestrictionExact.restriction_additive _
  let : EnoughInjectives X.Modules := ModuleGrothendieck.enoughInjectives X.ringCatSheaf
  let e := restrictUnitIso X.isoSpec.inv
  let z : Ext.{u+1} (F.obj (schemeUnit X)) (F.obj M) (n+1) :=
    x.mapExactFunctor F
  have hz : z = 0 := by
    have hw := AffineCohomology.quasicoherent_ext_zero n (M.restrict X.isoSpec.inv)
      ((Ext.mk₀ e.inv).comp z (zero_add _))
    have h := congrArg (fun y => (Ext.mk₀ e.hom).comp y (zero_add (n+1))) hw
    erw [Ext.mk₀_comp_mk₀_assoc, e.hom_inv_id, Ext.mk₀_id_comp,
      Ext.comp_zero] at h
    exact h
  have hb : Function.Injective (F.mapExtAddHom (schemeUnit X) M (n+1) :
      Ext.{u+1} (C := X.Modules) (schemeUnit X) M (n+1) →
      Ext.{u+1} (F.obj (schemeUnit X)) (F.obj M) (n+1)) :=
    (F.mapExt_bijective_of_preservesInjectiveObjects _ _ (n+1)).injective
  apply hb
  simpa only [Functor.mapExtAddHom_apply, Ext.mapExactFunctor_zero] using hz

end AffineSchemeCohomology

namespace ExtSectionComparison
open CategoryTheory CategoryTheory.Limits CategoryTheory.Abelian
universe w w' v v' u u'
variable {C : Type u} [Category.{v} C] [Abelian C]
  {D : Type u'} [Category.{v'} D] [Abelian D]
  (F : C ⥤ D) [F.Additive] [PreservesFiniteLimits F] [PreservesFiniteColimits F]
  [HasExt.{w} C] [HasExt.{w'} D] {A : C} {B : D} (e : B ⟶ F.obj A)

def mapFrom (Y : C) (n : ℕ) : Ext.{w} A Y n →+ Ext.{w'} B (F.obj Y) n :=
  ((Ext.mk₀ e).precomp (F.obj Y) (zero_add n)).comp (F.mapExtAddHom A Y n)

lemma mapFrom_apply (Y : C) (n : ℕ) (x : Ext.{w} A Y n) :
    mapFrom F e Y n x = (Ext.mk₀ e).comp (x.mapExactFunctor F) (zero_add n) := rfl

@[simp] lemma mapFrom_mk₀ {Y : C} (f : A ⟶ Y) :
    mapFrom F e Y 0 (Ext.mk₀ f) = Ext.mk₀ (e ≫ F.map f) := by
  simp only [mapFrom_apply, Ext.mapExactFunctor_mk₀, Ext.mk₀_comp_mk₀]

lemma mapFrom_comp {Y Z : C} {n m k : ℕ} (x : Ext.{w} A Y n)
    (y : Ext.{w} Y Z m) (h : n+m=k) :
    mapFrom F e Z k (x.comp y h) =
      (mapFrom F e Y n x).comp (y.mapExactFunctor F) h := by
  simp only [mapFrom_apply, Ext.mapExactFunctor_comp]
  exact (Ext.comp_assoc _ _ _ (zero_add _) h (by omega)).symm

theorem mapFrom_bijective [EnoughInjectives C]
    (hhom : ∀ Y : C, Function.Bijective (fun f : A ⟶ Y => e ≫ F.map f))
    (hacyclic : ∀ (I : C) [Injective I] (n : ℕ)
      (x : Ext.{w'} B (F.obj I) (n+1)), x = 0)
    (Y : C) (n : ℕ) : Function.Bijective (mapFrom F e Y n) := by
  induction n generalizing Y with
  | zero =>
    constructor
    · intro x y h
      obtain ⟨f, rfl⟩ := (Ext.mk₀_bijective _ _).surjective x
      obtain ⟨g, rfl⟩ := (Ext.mk₀_bijective _ _).surjective y
      rw [mapFrom_mk₀, mapFrom_mk₀] at h
      exact congrArg Ext.mk₀ ((hhom Y).injective ((Ext.mk₀_bijective _ _).injective h))
    · intro x
      obtain ⟨f, rfl⟩ := (Ext.mk₀_bijective _ _).surjective x
      obtain ⟨g, rfl⟩ := (hhom Y).surjective f
      exact ⟨Ext.mk₀ g, mapFrom_mk₀ F e g⟩
  | succ n ih =>
    let I : InjectivePresentation Y := Classical.arbitrary _
    let S := ShortComplex.mk _ _ (cokernel.condition I.f)
    have hS : S.ShortExact := { exact := ShortComplex.exact_cokernel I.f }
    let : Injective S.X₂ := I.injective
    refine AddMonoidHom.bijective_of_surjective_of_bijective_of_right_exact _ _ _ _
      (mapFrom F e S.X₂ n) (mapFrom F e S.X₃ n) (mapFrom F e S.X₁ (n+1))
      ?_ ?_
      ((ShortComplex.ab_exact_iff_function_exact _).mp
        (Ext.covariant_sequence_exact₃' A hS n (n+1) rfl))
      ((ShortComplex.ab_exact_iff_function_exact _).mp
        (Ext.covariant_sequence_exact₃' B (hS.map F) n (n+1) rfl))
      (ih _).surjective (ih _)
      (fun x => Ext.covariant_sequence_exact₁ A hS x (Ext.eq_zero_of_injective _) rfl)
      (fun x => Ext.covariant_sequence_exact₁ B (hS.map F) x (hacyclic S.X₂ n _) rfl)
    · ext x
      symm
      change mapFrom F e _ _ (x.comp (Ext.mk₀ S.g) (add_zero n)) =
        (mapFrom F e _ _ x).comp (Ext.mk₀ (F.map S.g)) (add_zero n)
      rw [mapFrom_comp, Ext.mapExactFunctor_mk₀]
    · ext x
      symm
      change mapFrom F e _ _ (x.comp hS.extClass rfl) =
        (mapFrom F e _ _ x).comp (hS.map F).extClass rfl
      rw [mapFrom_comp, Ext.mapExactFunctor_extClass]

end ExtSectionComparison

namespace RestrictionCohomology
open CategoryTheory CategoryTheory.Limits AlgebraicGeometry Opposite Abelian
open ModuleFlasque FlasqueCohomology
universe u
variable {X : Scheme.{u}} (U : X.Opens)

local instance hasExtScheme (Y : Scheme.{u}) : HasExt.{u+1} Y.Modules := HasExt.standard _

lemma freeOpenEquiv_comp {M N : X.Modules}
    (f : schemeFreeOpen X U ⟶ M) (g : M ⟶ N) :
    freeOpenEquiv X.ringCatSheaf N U (f ≫ g) =
      g.val.app (op U) (freeOpenEquiv X.ringCatSheaf M U f) := rfl

def restrictionSectionsIso (M : X.Modules) : Γ(M.restrict U.ι,⊤) ≅ Γ(M,U) :=
  M.restrictAppIso U.ι ⊤ ≪≫ M.presheaf.mapIso (eqToIso U.ι_image_top.symm).op

def restrictionHomEquiv (M : X.Modules) :
    (schemeFreeOpen X U ⟶ M) ≃
      (schemeUnit U.toScheme ⟶ M.restrict U.ι) :=
  (freeOpenEquiv X.ringCatSheaf M U).trans
    ((restrictionSectionsIso U M).addCommGroupIsoToAddEquiv.toEquiv.symm.trans
      (globalHomEquiv U.toScheme.ringCatSheaf (M.restrict U.ι)).symm)

lemma restrictionHomEquiv_comp {M N : X.Modules}
    (f : schemeFreeOpen X U ⟶ M) (g : M ⟶ N) :
    restrictionHomEquiv U N (f ≫ g) =
      restrictionHomEquiv U M f ≫ (Scheme.Modules.restrictFunctor U.ι).map g := by
  have hsection (P : X.Modules) (h : schemeFreeOpen X U ⟶ P) :
      globalHomEquiv U.toScheme.ringCatSheaf (P.restrict U.ι) (restrictionHomEquiv U P h) =
        (restrictionSectionsIso U P).inv (freeOpenEquiv X.ringCatSheaf P U h) := by
    simp only [restrictionHomEquiv]
    exact (globalHomEquiv U.toScheme.ringCatSheaf (P.restrict U.ι)).apply_symm_apply _
  apply (globalHomEquiv U.toScheme.ringCatSheaf (N.restrict U.ι)).injective
  erw [globalHomEquiv_comp, hsection, hsection, freeOpenEquiv_comp]
  change (restrictionSectionsIso U N).inv (g.val.app (op U)
    (freeOpenEquiv X.ringCatSheaf M U f)) =
    ((Scheme.Modules.restrictFunctor U.ι).map g).val.app (op ⊤)
      ((restrictionSectionsIso U M).inv (freeOpenEquiv X.ringCatSheaf M U f))
  exact (CategoryTheory.congr_fun (g.mapPresheaf.naturality
    (eqToHom U.ι_image_top).op) _).symm

def restrictionGenerator : schemeUnit U.toScheme ⟶
    (Scheme.Modules.restrictFunctor U.ι).obj (schemeFreeOpen X U) :=
  restrictionHomEquiv U _ (𝟙 _)

lemma restrictionGenerator_comp {M : X.Modules}
    (f : schemeFreeOpen X U ⟶ M) :
    restrictionGenerator U ≫ (Scheme.Modules.restrictFunctor U.ι).map f =
      restrictionHomEquiv U M f := by
  simpa only [restrictionGenerator, Category.id_comp] using
    (restrictionHomEquiv_comp U (𝟙 _) f).symm

theorem restriction_ext_bijective (M : X.Modules) (n : ℕ) :
    Function.Bijective
      (ExtSectionComparison.mapFrom (Scheme.Modules.restrictFunctor U.ι)
        (restrictionGenerator U) M n :
        Ext.{u+1} (C := X.Modules) (schemeFreeOpen X U) M n →+
          Ext.{u+1} (C := U.toScheme.Modules) (schemeUnit U.toScheme) (M.restrict U.ι) n) := by
  let : EnoughInjectives X.Modules :=
    ModuleGrothendieck.enoughInjectives X.ringCatSheaf
  apply ExtSectionComparison.mapFrom_bijective
  · intro N
    have heq : (fun f : schemeFreeOpen X U ⟶ N =>
        restrictionGenerator U ≫ (Scheme.Modules.restrictFunctor U.ι).map f) =
        restrictionHomEquiv U N := funext (restrictionGenerator_comp U)
    change Function.Bijective (fun f : schemeFreeOpen X U ⟶ N =>
      restrictionGenerator U ≫ (Scheme.Modules.restrictFunctor U.ι).map f)
    rw [heq]
    exact (restrictionHomEquiv U N).bijective
  · intro I hI n x
    let : Injective (C := SheafOfModules X.ringCatSheaf) I := hI
    let : TopCat.Sheaf.IsFlasque ((SheafOfModules.toSheaf X.ringCatSheaf).obj I) :=
      ModuleFlasque.injective_isFlasque X.ringCatSheaf I
    exact flasque_ext_zero U.toScheme.ringCatSheaf n (I.restrict U.ι) x

end RestrictionCohomology

namespace ModuleMayerVietoris
open CategoryTheory CategoryTheory.Limits Opposite TopologicalSpace Abelian
open ModuleFlasque
universe u w
variable {X : TopCat.{u}} (R : Sheaf (Opens.grothendieckTopology X) RingCat.{u})

def freeOpenFunctor : Opens X ⥤ SheafOfModules.{u} R :=
  yoneda ⋙ PresheafOfModules.free R.obj ⋙ PresheafOfModules.sheafification (𝟙 R.obj)

lemma freeOpen_isPushout (U V : Opens X) :
    ((Opens.mayerVietorisSquare U V).toSquare.map (freeOpenFunctor R)).IsPushout := by
  rw [Square.isPushout_iff_op_map_yoneda_isPullback]
  intro M
  have h := (Opens.mayerVietorisSquare U V).sheafCondition_of_sheaf
    ((sheafCompose (Opens.grothendieckTopology X) (forget AddCommGrpCat)).obj
      ((SheafOfModules.toSheaf R).obj M))
  apply (Square.IsPullback.iff_of_equiv _ _
    (freeOpenEquiv R M (U ⊔ V)) (freeOpenEquiv R M U)
    (freeOpenEquiv R M V) (freeOpenEquiv R M (U ⊓ V))
    ?_ ?_ ?_ ?_).mpr h
  all_goals
    ext f
    exact freeOpenEquiv_naturality R M _ f

def shortComplex (U V : Opens X) : ShortComplex (SheafOfModules.{u} R) where
  X₁ := freeOpen R (U ⊓ V)
  X₂ := freeOpen R U ⊞ freeOpen R V
  X₃ := freeOpen R (U ⊔ V)
  f := biprod.lift (freeOpenMap R (homOfLE inf_le_left))
    (-(freeOpenMap R (homOfLE inf_le_right)))
  g := biprod.desc (freeOpenMap R (homOfLE le_sup_left))
    (freeOpenMap R (homOfLE le_sup_right))
  zero := ((Opens.mayerVietorisSquare U V).toSquare.map
    (freeOpenFunctor R)).cokernelCofork.condition

instance shortComplex_mono (U V : Opens X) : Mono (shortComplex R U V).f := by
  have : Mono ((shortComplex R U V).f ≫ biprod.snd) := by
    dsimp [shortComplex]
    simp only [biprod.lift_snd]
    infer_instance
  exact mono_of_mono _ biprod.snd

lemma shortComplex_shortExact (U V : Opens X) : (shortComplex R U V).ShortExact := by
  have h := (freeOpen_isPushout R U V).isColimitCokernelCofork
  have he : (shortComplex R U V).Exact ∧ Epi (shortComplex R U V).g :=
    (shortComplex R U V).exact_and_epi_g_iff_g_is_cokernel.mpr ⟨h⟩
  let := he.2
  exact ⟨he.1⟩

variable [HasExt.{w} (SheafOfModules.{u} R)]

lemma union_ext_zero (U V : Opens X) (M : SheafOfModules.{u} R) (n : ℕ)
    (hU : ∀ x : Ext (freeOpen R U) M (n+1), x = 0)
    (hV : ∀ x : Ext (freeOpen R V) M (n+1), x = 0)
    (hUV : ∀ x : Ext (freeOpen R (U ⊓ V)) M n, x = 0)
    (x : Ext (freeOpen R (U ⊔ V)) M (n+1)) : x = 0 := by
  have hS := shortComplex_shortExact R U V
  have hmid (y : Ext (freeOpen R U ⊞ freeOpen R V) M (n+1)) : y = 0 := by
    apply Ext.biprodAddEquiv.injective
    apply Prod.ext
    · simpa only [map_zero, Ext.biprodAddEquiv_apply_fst, Prod.fst_zero] using
        hU ((Ext.mk₀ biprod.inl).comp y (zero_add _))
    · simpa only [map_zero, Ext.biprodAddEquiv_apply_snd, Prod.snd_zero] using
        hV ((Ext.mk₀ biprod.inr).comp y (zero_add _))
  obtain ⟨z, hz⟩ := Ext.contravariant_sequence_exact₃ hS M x (hmid _) (n₀ := n) (by omega)
  have hz0 : z = 0 := hUV z
  rw [hz0, Ext.comp_zero] at hz
  exact hz.symm

end ModuleMayerVietoris

namespace FiniteCoverCohomology
open CategoryTheory CategoryTheory.Limits AlgebraicGeometry Abelian
open ModuleFlasque
universe u
variable {X : Scheme.{u}} [IsNoetherian X]

local instance hasExtScheme (Y : Scheme.{u}) : HasExt.{u+1} Y.Modules := HasExt.standard _

theorem affine_open_ext_zero (U : X.Opens) (hU : IsAffineOpen U)
    (M : X.Modules) [M.IsQuasicoherent] (n : ℕ)
    (x : Ext.{u+1} (C := X.Modules) (schemeFreeOpen X U) M (n+1)) : x = 0 := by
  let : IsAffine U := hU
  let : IsNoetherian U := ⟨⟩
  let f := ExtSectionComparison.mapFrom (Scheme.Modules.restrictFunctor U.ι)
    (RestrictionCohomology.restrictionGenerator U) M (n+1)
  apply (RestrictionCohomology.restriction_ext_bijective U M (n+1)).injective
  change f x = f 0
  rw [map_zero]
  exact AffineSchemeCohomology.affine_ext_zero U (M.restrict U.ι) n (f x)

variable [IsAffineHom (pullback.diagonal (terminal.from X))]

theorem affine_union_ext_zero (n : ℕ) (U : Fin (n+1) → X.Opens)
    (hU : ∀ i, IsAffineOpen (U i)) (M : X.Modules) [M.IsQuasicoherent] (k : ℕ)
    (x : Ext.{u+1} (C := X.Modules) (schemeFreeOpen X (⨆ i, U i)) M (n+k+1)) : x = 0 := by
  induction n generalizing k with
  | zero =>
    have hsup : (⨆ i, U i) = U 0 := by
      apply le_antisymm
      · apply iSup_le
        intro i
        have hi : i = 0 := Fin.ext (by omega)
        subst i
        exact le_rfl
      · exact le_iSup U 0
    revert x
    rw [hsup]
    exact affine_open_ext_zero (U 0) (hU 0) M (0+k)
  | succ n ih =>
    have hsup : (⨆ i, U i) = U 0 ⊔ ⨆ i : Fin (n+1), U i.succ :=
      le_antisymm (iSup_le (Fin.cases le_sup_left (fun i =>
        (le_iSup (fun i : Fin (n+1) => U i.succ) i).trans le_sup_right)))
        (sup_le (le_iSup U 0) (iSup_le (fun i => le_iSup U i.succ)))
    have hinf : U 0 ⊓ (⨆ i : Fin (n+1), U i.succ) =
        ⨆ i : Fin (n+1), U 0 ⊓ U i.succ := inf_iSup_eq _ _
    revert x
    rw [hsup, show n+1+k+1 = n+k+1+1 from by omega]
    intro x
    apply ModuleMayerVietoris.union_ext_zero X.ringCatSheaf (U 0)
      (⨆ i : Fin (n+1), U i.succ) M (n+k+1) ?_ ?_ ?_ x
    · intro y
      exact affine_open_ext_zero (U 0) (hU 0) M (n+k+1) y
    · intro y
      exact ih (fun i => U i.succ) (fun i => hU i.succ) (k+1) y
    · rw [hinf]
      intro y
      exact ih (fun i => U 0 ⊓ U i.succ) (fun i => (hU 0).inf (hU i.succ)) k y

end FiniteCoverCohomology

namespace FreeOpenUnit
open CategoryTheory CategoryTheory.Limits Opposite TopologicalSpace Abelian
open ModuleFlasque FlasqueCohomology
universe u v

def isoFromHomEquiv {C : Type u} [Category.{v} C] {A B : C}
    (e : ∀ M, (A ⟶ M) ≃ (B ⟶ M))
    (hnat : ∀ {M N} (f : A ⟶ M) (g : M ⟶ N), e N (f ≫ g) = e M f ≫ g) :
    A ≅ B where
  hom := (e B).symm (𝟙 B)
  inv := e A (𝟙 A)
  hom_inv_id := by
    apply (e A).injective
    rw [hnat, Equiv.apply_symm_apply, Category.id_comp]
  inv_hom_id := by
    rw [← hnat, Category.id_comp, Equiv.apply_symm_apply]

variable {X : TopCat.{u}} (R : Sheaf (Opens.grothendieckTopology X) RingCat.{u})

def freeTopIso : freeOpen R ⊤ ≅ SheafOfModules.unit R :=
  isoFromHomEquiv
    (fun M => (freeOpenEquiv R M ⊤).trans (globalHomEquiv R M).symm)
    (by
      intro M N f g
      apply (globalHomEquiv R N).injective
      simp only [Equiv.trans_apply, Equiv.apply_symm_apply, globalHomEquiv_comp]
      rfl)

end FreeOpenUnit

namespace FiniteCoverCohomology
open CategoryTheory CategoryTheory.Limits AlgebraicGeometry Abelian
open ModuleFlasque
universe u
variable {X : Scheme.{u}} [IsNoetherian X]
  [IsAffineHom (pullback.diagonal (terminal.from X))]

local instance hasExtScheme' (Y : Scheme.{u}) : HasExt.{u+1} Y.Modules := HasExt.standard _

theorem cover_ext_zero (n : ℕ) (U : Fin (n+1) → X.Opens)
    (hU : ∀ i, IsAffineOpen (U i)) (hcover : (⨆ i, U i) = ⊤)
    (M : X.Modules) [M.IsQuasicoherent] (k : ℕ)
    (x : Ext.{u+1} (C := X.Modules) (schemeUnit X) M (n+k+1)) : x = 0 := by
  let e := FreeOpenUnit.freeTopIso X.ringCatSheaf
  have hz : ∀ z : Ext.{u+1} (C := X.Modules) (schemeFreeOpen X ⊤) M (n+k+1), z = 0 := by
    rw [← hcover]
    exact affine_union_ext_zero n U hU M k
  have h := congrArg (fun y => (Ext.mk₀ e.inv).comp y (zero_add (n+k+1)))
    (hz ((Ext.mk₀ e.hom).comp x (zero_add _)))
  erw [Ext.mk₀_comp_mk₀_assoc, e.inv_hom_id, Ext.mk₀_id_comp,
    Ext.comp_zero] at h
  exact h

end FiniteCoverCohomology

end PiExponentSeshadri

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/FiniteLineEuler.lean <==
import Mathlib.Tactic
import OAI.NumberTheory.PiExponent.Cohomology.CohomologyIso
import OAI.NumberTheory.PiExponent.Cohomology.FiniteSupportCohomology

namespace OAI

noncomputable section

namespace PiExponentSeshadri.Geometry
open AlgebraicGeometry CategoryTheory TopologicalSpace
variable {X : Scheme.{0}}

def overFrame {M : X.Modules} {U : X.Opens}
    (e : M.restrict U.ι ≅ structureSheaf U.toScheme) :
    M.over U ≅ SheafOfModules.unit (X.ringCatSheaf.over U) :=
  (Scheme.Modules.overEquiv U).fullyFaithfulFunctor.preimageIso
    ((Scheme.Modules.overFunctorEquiv U).app M ≪≫ e ≪≫
      (Opens.sheafOfModulesEquivOverUnit U X.ringCatSheaf).symm)
end PiExponentSeshadri.Geometry

namespace PiExponentSeshadri.FiniteSupport

section
open CategoryTheory CategoryTheory.Limits TopologicalSpace Opposite AlgebraicGeometry
open PiExponentSeshadri.Geometry
variable {X : Scheme.{0}} [DiscreteTopology X]

def pointOpen (x : X) : X.Opens := ⟨{x}, isOpen_discrete _⟩

lemma pointOpen_basis : Opens.IsBasis (Set.range (pointOpen (X := X))) := by
  apply Opens.isBasis_iff_nbhd.mpr
  intro U x hx
  exact ⟨pointOpen x, ⟨x,rfl⟩, rfl, fun y hy => by cases hy; exact hx⟩

def pointFrame (L : LineBundle X) (x : X) :
    L.sheaf.val.obj (op (pointOpen x)) ≅
      (structureSheaf X).val.obj (op (pointOpen x)) := by
  let U := (L.locallyRankOne x).choose
  have hx := (L.locallyRankOne x).choose_spec.1
  let e := (L.locallyRankOne x).choose_spec.2.some
  let h : pointOpen x ≤ U := fun y hy => by cases hy; exact hx
  let e' := overFrame e
  exact (SheafOfModules.evaluation (X.ringCatSheaf.over U) (op (Over.mk (homOfLE h)))).mapIso e'

theorem lineBundle_trivial (L : LineBundle X) : Nonempty (L.sheaf ≅ structureSheaf X) := by
  classical
  let F : TopCat.Sheaf AddCommGrpCat.{0} X.toTopCat :=
    (SheafOfModules.toSheaf.{0} X.ringCatSheaf).obj L.sheaf
  let B := pointOpen (X := X)
  let t : ∀ x, Γ(L.sheaf,B x) := fun x => (pointFrame L x).inv (1 : Γ(X,B x))
  have hc : TopCat.Presheaf.IsCompatible F.obj B t := by
    intro x y
    by_cases h : x = y
    · subst y; rfl
    · have he : B x ⊓ B y = ⊥ := by
        ext z
        change (z = x ∧ z = y) ↔ False
        constructor
        · rintro ⟨rfl,h'⟩; exact h h'
        · tauto
      let : Subsingleton (F.obj.obj (op (B x ⊓ B y))) :=
        AddCommGrpCat.subsingleton_of_isZero (F.isTerminalOfEqEmpty he).isZero
      exact Subsingleton.elim _ _
  have hcover : (⊤ : X.Opens) ≤ ⨆ x, B x := by
    intro x _
    exact Opens.mem_iSup.mpr ⟨x,rfl⟩
  obtain ⟨a,ha,_⟩ := F.existsUnique_gluing' B ⊤ (fun _ => homOfLE le_top) hcover t hc
  let s : structureSheaf X ⟶ L.sheaf :=
    (FlasqueCohomology.globalHomEquiv X.ringCatSheaf L.sheaf).symm a
  have hs (x : X) : s.val.app (op (B x)) = (pointFrame L x).inv := by
    apply ModuleCat.hom_ext
    apply LinearMap.ext
    intro r
    change Γ(X,B x) at r
    have hs1 : s.val.app (op (B x)) (1 : Γ(X,B x)) = t x := by
      have htop : s.app ⊤ (1 : Γ(X,⊤)) = a :=
        (FlasqueCohomology.globalHomEquiv X.ringCatSheaf L.sheaf).apply_symm_apply a
      have hn := CategoryTheory.congr_fun (s.mapPresheaf.naturality
        (homOfLE (show B x ≤ ⊤ from le_top)).op) (1 : Γ(X,⊤))
      change s.app (B x) (X.presheaf.map (homOfLE le_top).op 1) =
        L.sheaf.presheaf.map (homOfLE le_top).op (s.app ⊤ (1 : Γ(X,⊤))) at hn
      have hax : L.sheaf.presheaf.map (homOfLE (show B x ≤ ⊤ from le_top)).op a = t x := ha x
      have hn' : s.app (B x) (1 : Γ(X,B x)) =
          L.sheaf.presheaf.map (homOfLE le_top).op a := by
        simpa only [map_one, htop] using hn
      exact hn'.trans hax
    let : Module Γ(X,B x) (L.sheaf.val.obj (op (B x))) :=
      (L.sheaf.val.obj (op (B x))).isModule
    calc
      s.val.app (op (B x)) r = r • s.val.app (op (B x)) (1 : Γ(X,B x)) := by
        exact (congrArg (s.val.app (op (B x))) (mul_one r).symm).trans
          ((s.val.app (op (B x))).hom.map_smul r (1 : Γ(X,B x)))
      _ = r • (pointFrame L x).inv (1 : Γ(X,B x)) := by rw [hs1]
      _ = (pointFrame L x).inv r := by
        exact ((pointFrame L x).inv.hom.map_smul r (1 : Γ(X,B x))).symm.trans
          (congrArg (pointFrame L x).inv (mul_one r))
  have hiso : IsIso ((SheafOfModules.toSheaf.{0} X.ringCatSheaf).map s) := by
    apply TopCat.Sheaf.isIso_iff_isIso_basis pointOpen_basis
    intro x
    change IsIso ((forget₂ (ModuleCat _) AddCommGrpCat).map (s.val.app (op (B x))))
    rw [hs]
    infer_instance
  let : Mono s := (SheafOfModules.toSheaf.{0} X.ringCatSheaf).mono_of_mono_map inferInstance
  let : Epi s := (SheafOfModules.toSheaf.{0} X.ringCatSheaf).epi_of_epi_map inferInstance
  let : IsIso s := isIso_of_mono_of_epi s
  exact ⟨(asIso s).symm⟩

end

open CategoryTheory AlgebraicGeometry PiExponentSeshadri.Geometry
variable {X Y : Scheme.{0}}

theorem finite_line_pushforward_euler (f : X ⟶ Y)
    (g : Y ⟶ Spec (CommRingCat.of ℂ)) [IsProper (f ≫ g)] [Finite X]
    (L : LineBundle X) (d : ℕ) :
    eulerCharacteristic g d ((Scheme.Modules.pushforward f).obj L.sheaf) =
      let _ : Algebra ℂ Γ(X,⊤) := (baseScalars (f ≫ g)).toAlgebra
      (Module.finrank ℂ Γ(X,⊤) : ℤ) := by
  let : DiscreteTopology X := proper_finite_discrete (f ≫ g)
  obtain ⟨e⟩ := lineBundle_trivial L
  rw [eulerCharacteristic_iso g ((Scheme.Modules.pushforward f).mapIso e) d]
  exact finite_pushforward_euler f g d

theorem finite_line_pushforward_finiteDimensional (f : X ⟶ Y)
    (g : Y ⟶ Spec (CommRingCat.of ℂ)) [IsProper (f ≫ g)] [Finite X]
    (L : LineBundle X) (n : ℕ) :
    let M := (Scheme.Modules.pushforward f).obj L.sheaf
    let _ := Module.compHom (cohomology M n) (baseScalars g)
    FiniteDimensional ℂ (cohomology M n) := by
  let : DiscreteTopology X := proper_finite_discrete (f ≫ g)
  obtain ⟨e⟩ := lineBundle_trivial L
  let M := (Scheme.Modules.pushforward f).obj L.sheaf
  let N := (Scheme.Modules.pushforward f).obj (structureSheaf X)
  let := Module.compHom (cohomology M n) (baseScalars g)
  let := Module.compHom (cohomology N n) (baseScalars g)
  let : FiniteDimensional ℂ (cohomology N n) := finite_pushforward_finiteDimensional f g n
  exact Module.Finite.of_surjective
    (cohomologyIso g ((Scheme.Modules.pushforward f).mapIso e) n).symm.toLinearMap
    (cohomologyIso g ((Scheme.Modules.pushforward f).mapIso e) n).symm.surjective

theorem finite_line_euler_eq_sum_stalks (f : X ⟶ Y)
    (g : Y ⟶ Spec (CommRingCat.of ℂ)) [IsProper (f ≫ g)] [Fintype X]
    (L : LineBundle X) (d : ℕ) :
    eulerCharacteristic g d ((Scheme.Modules.pushforward f).obj L.sheaf) =
      ∑ x : X, let _ := structuralStalkAlgebra (f ≫ g) x
        (Module.finrank ℂ (X.presheaf.stalk x) : ℤ) := by
  rw [finite_line_pushforward_euler]
  dsimp only
  have h := proper_finite_finrank_eq_sum_stalks (f ≫ g)
  dsimp only at h
  exact_mod_cast h

theorem finite_line_euler_eq_sum_stalk_lengths (f : X ⟶ Y)
    (g : Y ⟶ Spec (CommRingCat.of ℂ)) [IsProper (f ≫ g)] [Fintype X]
    (L : LineBundle X) (d : ℕ) :
    eulerCharacteristic g d ((Scheme.Modules.pushforward f).obj L.sheaf) =
      ∑ x : X, ((Module.length (X.presheaf.stalk x) (X.presheaf.stalk x)).toNat : ℤ) := by
  calc
    _ = eulerCharacteristic (f ≫ g) d (structureSheaf X) :=
      (finite_line_pushforward_euler f g L d).trans (proper_finite_euler (f ≫ g) d).symm
    _ = _ := proper_finite_euler_eq_sum_stalk_lengths (f ≫ g) d

end PiExponentSeshadri.FiniteSupport

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/FiniteSupportCohomology.lean <==
import Mathlib.Algebra.Category.Grp.Zero
import Mathlib.Topology.Sheaves.Flasque
import Mathlib.Tactic
import OAI.NumberTheory.PiExponent.Geometry.FiniteCurveZeros

namespace OAI

noncomputable section

namespace PiExponentSeshadri.FiniteSupport

section
open CategoryTheory CategoryTheory.Limits TopologicalSpace Opposite AlgebraicGeometry
lemma discrete_restriction_surjective {X : TopCat.{0}} [DiscreteTopology X]
    (F : X.Sheaf AddCommGrpCat.{0}) {U V : Opens X} (i : V ⟶ U) :
    Function.Surjective (F.obj.map i.op) := by
  classical
  intro s
  let W : Opens X := ⟨(U : Set X) \ V, isOpen_discrete _⟩
  let D : Bool → Opens X := fun b => if b then V else W
  let e : ∀ b, D b ⟶ U := fun b => homOfLE (by
    cases b
    · exact fun x hx => hx.1
    · exact i.le)
  have hcover : U ≤ ⨆ b, D b := by
    intro x hx
    by_cases hV : x ∈ V
    · exact Opens.mem_iSup.mpr ⟨true,hV⟩
    · exact Opens.mem_iSup.mpr ⟨false,hx,hV⟩
  let t : ∀ b, F.obj.obj (op (D b)) := fun b => match b with
    | true => s
    | false => 0
  have hc : TopCat.Presheaf.IsCompatible F.obj D t := by
    intro b c
    cases b <;> cases c
    · rfl
    · have h : D false ⊓ D true = ⊥ := by
        ext x
        change ((x ∈ U ∧ x ∉ V) ∧ x ∈ V) ↔ False
        tauto
      let : Subsingleton (F.obj.obj (op (D false ⊓ D true))) :=
        AddCommGrpCat.subsingleton_of_isZero (F.isTerminalOfEqEmpty h).isZero
      exact Subsingleton.elim _ _
    · have h : D true ⊓ D false = ⊥ := by
        ext x
        change (x ∈ V ∧ x ∈ U ∧ x ∉ V) ↔ False
        tauto
      let : Subsingleton (F.obj.obj (op (D true ⊓ D false))) :=
        AddCommGrpCat.subsingleton_of_isZero (F.isTerminalOfEqEmpty h).isZero
      exact Subsingleton.elim _ _
    · rfl
  obtain ⟨a,ha,_⟩ := F.existsUnique_gluing' D U e hcover t hc
  exact ⟨a,ha true⟩

lemma discrete_flasque {X : TopCat.{0}} [DiscreteTopology X]
    (F : X.Sheaf AddCommGrpCat.{0}) : F.IsFlasque where
  epi i := (AddCommGrpCat.epi_iff_surjective _).mpr
    (discrete_restriction_surjective F i.unop)

variable {X Y : Scheme.{0}}

lemma proper_finite_discrete (p : X ⟶ Spec (CommRingCat.of ℂ))
    [IsProper p] [Finite X] : DiscreteTopology X := by
  let : IsFinite p := Geometry.proper_finite_scheme_isFinite p
  have he : p ⁻¹' ({⟨⊥, Ideal.isPrime_bot⟩} : Set (Spec (CommRingCat.of ℂ))) = Set.univ := by
    ext x
    simp only [Set.mem_preimage, Set.mem_univ, iff_true]
    exact Subsingleton.elim _ _
  have h := p.isDiscrete_preimage_singleton (⟨⊥, Ideal.isPrime_bot⟩ : PrimeSpectrum ℂ)
  rw [he] at h
  exact isDiscrete_univ_iff.mp h

lemma pushforward_flasque (f : X ⟶ Y) [DiscreteTopology X] (M : X.Modules) :
    TopCat.Sheaf.IsFlasque ((SheafOfModules.toSheaf Y.ringCatSheaf).obj
      ((Scheme.Modules.pushforward f).obj M)) where
  epi i := by
    apply (AddCommGrpCat.epi_iff_surjective _).mpr
    exact discrete_restriction_surjective
      ((SheafOfModules.toSheaf X.ringCatSheaf).obj M)
      ((Opens.map f.base).map i.unop)

theorem finite_pushforward_ext_zero (p : X ⟶ Spec (CommRingCat.of ℂ))
    [IsProper p] [Finite X] (f : X ⟶ Y) (M : X.Modules) (n : ℕ)
    (z : Geometry.cohomology ((Scheme.Modules.pushforward f).obj M) (n+1)) : z = 0 := by
  let : DiscreteTopology X := proper_finite_discrete p
  let := pushforward_flasque f M
  exact FlasqueCohomology.flasque_ext_zero Y.ringCatSheaf n _ z

def pushforwardUnitSections (f : X ⟶ Y) (g : Y ⟶ Spec (CommRingCat.of ℂ)) :
    let _ : Module ℂ Γ((Scheme.Modules.pushforward f).obj (Geometry.structureSheaf X),⊤) :=
      Module.compHom _ (Geometry.baseScalars g)
    let _ : Algebra ℂ Γ(X,⊤) := (Geometry.baseScalars (f ≫ g)).toAlgebra
    Γ((Scheme.Modules.pushforward f).obj (Geometry.structureSheaf X),⊤) ≃ₗ[ℂ] Γ(X,⊤) := by
  dsimp only
  letI : Module ℂ Γ((Scheme.Modules.pushforward f).obj (Geometry.structureSheaf X),⊤) :=
    Module.compHom _ (Geometry.baseScalars g)
  letI : Algebra ℂ Γ(X,⊤) := (Geometry.baseScalars (f ≫ g)).toAlgebra
  refine { Equiv.refl _ with map_add' := fun _ _ => rfl, map_smul' := ?_ }
  intro r a
  change Γ(X,⊤) at a
  change (f.appTop) (Geometry.baseScalars g r) * a = Geometry.baseScalars (f ≫ g) r * a
  congr 1

theorem finite_pushforward_euler (f : X ⟶ Y) (g : Y ⟶ Spec (CommRingCat.of ℂ))
    [IsProper (f ≫ g)] [Finite X] (d : ℕ) :
    Geometry.eulerCharacteristic g d
      ((Scheme.Modules.pushforward f).obj (Geometry.structureSheaf X)) =
      let _ : Algebra ℂ Γ(X,⊤) := (Geometry.baseScalars (f ≫ g)).toAlgebra
      (Module.finrank ℂ Γ(X,⊤) : ℤ) := by
  let M := (Scheme.Modules.pushforward f).obj (Geometry.structureSheaf X)
  unfold Geometry.eulerCharacteristic
  rw [Finset.sum_eq_single 0]
  · simp only [pow_zero, one_mul, Geometry.cohomologyDimension_zero]
    let : Module ℂ Γ(M,⊤) := Module.compHom _ (Geometry.baseScalars g)
    let : Algebra ℂ Γ(X,⊤) := (Geometry.baseScalars (f ≫ g)).toAlgebra
    exact_mod_cast (pushforwardUnitSections f g).finrank_eq
  · intro n hn hn0
    obtain ⟨m,rfl⟩ := Nat.exists_eq_succ_of_ne_zero hn0
    have : Subsingleton (Geometry.cohomology M (m+1)) :=
      ⟨fun x y => (finite_pushforward_ext_zero (f ≫ g) f _ m x).trans
        (finite_pushforward_ext_zero (f ≫ g) f _ m y).symm⟩
    simp [Geometry.cohomologyDimension, Module.finrank_zero_of_subsingleton]
  · simp

end

open CategoryTheory CategoryTheory.Limits AlgebraicGeometry PiExponentSeshadri.Geometry
variable {X Y : Scheme.{0}}

theorem finite_pushforward_finiteDimensional (f : X ⟶ Y)
    (g : Y ⟶ Spec (CommRingCat.of ℂ)) [IsProper (f ≫ g)] [Finite X] (n : ℕ) :
    let M := (Scheme.Modules.pushforward f).obj (structureSheaf X)
    let _ := Module.compHom (cohomology M n) (baseScalars g)
    FiniteDimensional ℂ (cohomology M n) := by
  let M := (Scheme.Modules.pushforward f).obj (structureSheaf X)
  let := Module.compHom (cohomology M n) (baseScalars g)
  cases n with
  | zero =>
    let : Module ℂ Γ(M,⊤) := Module.compHom _ (baseScalars g)
    let : Algebra ℂ Γ(X,⊤) := (baseScalars (f ≫ g)).toAlgebra
    let : FiniteDimensional ℂ Γ(X,⊤) := proper_finite_functions (f ≫ g)
    let e := (cohomologyZeroSections g M).trans (pushforwardUnitSections f g)
    exact Module.Finite.of_surjective e.symm.toLinearMap e.symm.surjective
  | succ n =>
    let : Subsingleton (cohomology M (n+1)) :=
      ⟨fun x y => (finite_pushforward_ext_zero (f ≫ g) f _ n x).trans
        (finite_pushforward_ext_zero (f ≫ g) f _ n y).symm⟩
    infer_instance

end PiExponentSeshadri.FiniteSupport

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/FiniteZeroEuler.lean <==
import Mathlib.RingTheory.Spectrum.Prime.Noetherian
import Mathlib.Tactic
import OAI.NumberTheory.PiExponent.Cohomology.CurveZeroEuler

namespace OAI

noncomputable section
open scoped BigOperators
open AlgebraicGeometry PiExponentSeshadri.Geometry

namespace PiExponent.FiniteZeroEuler

theorem finrank_eq_sum_localizations
    (B : Type*) [CommRing B] [IsArtinianRing B]
    (F : Type*) [Field F] [Algebra F B] [Module.Finite F B]
    [Fintype (MaximalSpectrum B)] :
    Module.finrank F B = ∑ m : MaximalSpectrum B,
      Module.finrank F (Localization.AtPrime m.asIdeal) := by
  let : ∀ m : MaximalSpectrum B, Module.Finite F (Localization.AtPrime m.asIdeal) :=
    fun m => Module.Finite.of_surjective (IsScalarTower.toAlgHom F B
      (Localization.AtPrime m.asIdeal)).toLinearMap
      (IsArtinianRing.localization_surjective m.asIdeal.primeCompl _)
  have e := (MaximalSpectrum.toPiLocalizationEquiv B).restrictScalars F
  rw [e.toLinearEquiv.finrank_eq, Module.finrank_pi_fintype]

theorem finite_algebra_euler_eq_sum_local_lengths
    (B : Type) [CommRing B] [Algebra ℂ B] [Module.Finite ℂ B] (d : ℕ) :
    letI : IsArtinianRing B := IsArtinianRing.of_finite ℂ B
    letI : Fintype (MaximalSpectrum B) := Fintype.ofFinite _
    eulerCharacteristic (CurveZeroEuler.algebraStructureMap B) d
      (structureSheaf (Spec (CommRingCat.of B))) =
        ∑ m : MaximalSpectrum B,
          ((Module.length (Localization.AtPrime m.asIdeal)
            (Localization.AtPrime m.asIdeal)).toNat : ℤ) := by
  let : IsArtinianRing B := IsArtinianRing.of_finite ℂ B
  let : Fintype (MaximalSpectrum B) := Fintype.ofFinite _
  let : IsNoetherianRing B := isNoetherian_of_tower ℂ (inferInstance : IsNoetherian ℂ B)
  rw [CurveZeroEuler.affine_algebra_eulerCharacteristic,
    finrank_eq_sum_localizations B ℂ, Nat.cast_sum]
  apply Finset.sum_congr rfl
  intro m _
  let : Module.Finite ℂ (Localization.AtPrime m.asIdeal) :=
    Module.Finite.of_surjective (IsScalarTower.toAlgHom ℂ B
      (Localization.AtPrime m.asIdeal)).toLinearMap
      (IsArtinianRing.localization_surjective m.asIdeal.primeCompl _)
  have h := PiExponentJets.W24.ring_length_eq_finrank_of_augmentation
    (CurveLocalOrder.residueAugmentation ℂ (Localization.AtPrime m.asIdeal))
    (CurveLocalOrder.residueAugmentation_algebraMap ℂ (Localization.AtPrime m.asIdeal))
  rw [h]
  simp

end PiExponent.FiniteZeroEuler

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/FreeCechResolution.lean <==
import Mathlib.AlgebraicTopology.ExtraDegeneracy
import Mathlib.Algebra.Homology.ShortComplex.Exact
import Mathlib.Algebra.Homology.SingleHomology
import OAI.NumberTheory.PiExponent.Cohomology.FiniteCoverCohomology

namespace OAI

namespace PiExponent.GeometrySupport.FreeCechResolution

noncomputable section

open CategoryTheory CategoryTheory.Limits Opposite AlgebraicTopology TopologicalSpace

universe u

def tupleSimplex (V : Type u) : SimplicialObject (Type u) where
  obj n := ToType n.unop → V
  map f := ↾fun t => t ∘ f.unop.toOrderHom
  map_id _ := rfl
  map_comp _ _ := rfl

def tupleAugmented (V : Type u) : SimplicialObject.Augmented (Type u) :=
  (tupleSimplex V).augmentOfIsTerminal Types.isTerminalPUnit

def tupleExtraDegeneracy {V : Type u} (p : V) :
    (tupleAugmented V).ExtraDegeneracy where
  s' := ↾fun _ _ => p
  s n := ↾fun t => Fin.cons p t
  s'_comp_ε := rfl
  s₀_comp_δ₁ := by
    ext t
    funext i
    fin_cases i
    rfl
  s_comp_δ₀ n := by
    ext t
    funext i
    rfl
  s_comp_δ n i := by
    ext t
    funext j
    refine Fin.cases ?_ (fun j => ?_) j
    · rfl
    · change (Fin.cons p t : Fin (n + 3) → V) (i.succ.succAbove j.succ) = t (i.succAbove j)
      simp only [Fin.succ_succAbove_succ]
      rfl
  s_comp_σ n i := by
    ext t
    funext j
    refine Fin.cases ?_ (fun j => ?_) j
    · rfl
    · change (Fin.cons p t : Fin (n + 2) → V) (i.succ.predAbove j.succ) = t (i.predAbove j)
      simp only [Fin.succ_predAbove_succ]
      rfl

def freeTupleComplex (R : RingCat.{u}) (V : Type u) : ChainComplex (ModuleCat R) ℕ :=
  AlternatingFaceMapComplex.obj (tupleSimplex V ⋙ ModuleCat.free R)

theorem freeTupleComplex_exact (R : RingCat.{u}) (V : Type u) (q : ℕ) :
    (freeTupleComplex R V).ExactAt (q + 1) := by
  classical
  cases isEmpty_or_nonempty V with
  | inl h =>
    let : IsEmpty (Fin (q + 2) → V) := ⟨fun t => isEmptyElim (t 0)⟩
    change ((freeTupleComplex R V).sc (q + 1)).Exact
    apply ShortComplex.exact_of_isZero_X₂
    have hz : Subsingleton (((Fin (q + 2) → V) →₀ R)) := inferInstance
    exact ModuleCat.isZero_of_subsingleton (ModuleCat.of R ((Fin (q + 2) → V) →₀ R))
  | inr h =>
    let p : V := Classical.choice h
    let e := ((tupleExtraDegeneracy p).map (ModuleCat.free R)).homotopyEquiv
    apply (exactAt_iff_of_quasiIsoAt e.hom (q + 1)).2
    exact HomologicalComplex.exactAt_single_obj (ComplexShape.down ℕ) 0 _
      (q + 1) (by omega)

def coverVertices {X : TopCat.{u}} {ι : Type u} (U : ι → Opens X) :
    (Opens X)ᵒᵖ ⥤ Type u where
  obj W := {i : ι // W.unop ≤ U i}
  map f := ↾fun i => ⟨i.val, (leOfHom f.unop).trans i.property⟩
  map_id _ := rfl
  map_comp _ _ := rfl

def tuplePresheaf {C : Type u} [Category.{u} C] (V : Cᵒᵖ ⥤ Type u) :
    SimplicialObject (Cᵒᵖ ⥤ Type u) where
  obj n :=
    { obj W := ToType n.unop → V.obj W
      map f := ↾fun t i => V.map f (t i)
      map_id W := by ext t i; simp
      map_comp f g := by ext t i; simp }
  map f := { app W := ↾fun t => t ∘ f.unop.toOrderHom }
  map_id _ := rfl
  map_comp _ _ := rfl

def freePresheafComplex {C : Type u} [Category.{u} C] (R : Cᵒᵖ ⥤ RingCat.{u})
    (V : Cᵒᵖ ⥤ Type u) : ChainComplex (PresheafOfModules.{u} R) ℕ :=
  AlternatingFaceMapComplex.obj (tuplePresheaf V ⋙ PresheafOfModules.free R)

theorem exact_of_objectwise {C : Type u} [Category.{u} C]
    (R : Cᵒᵖ ⥤ RingCat.{u}) (S : ShortComplex (PresheafOfModules.{u} R))
    (hS : ∀ W, (S.map (PresheafOfModules.evaluation R W)).Exact) : S.Exact := by
  simp only [ShortComplex.exact_iff_isZero_homology] at hS ⊢
  rw [IsZero.iff_id_eq_zero]
  ext1 W
  apply (IsZero.of_iso (hS W)
    (S.mapHomologyIso (PresheafOfModules.evaluation R W)).symm).eq_of_src

theorem evaluation_freePresheafComplex {C : Type u} [Category.{u} C]
    (R : Cᵒᵖ ⥤ RingCat.{u}) (V : Cᵒᵖ ⥤ Type u) (W : Cᵒᵖ) :
    ((PresheafOfModules.evaluation R W).mapHomologicalComplex _).obj
      (freePresheafComplex R V) = freeTupleComplex (R.obj W) (V.obj W) := by
  change ((alternatingFaceMapComplex _ ⋙
    (PresheafOfModules.evaluation R W).mapHomologicalComplex _).obj
      (tuplePresheaf V ⋙ PresheafOfModules.free R)) = _
  rw [map_alternatingFaceMapComplex]
  rfl

theorem freePresheafComplex_exact {C : Type u} [Category.{u} C]
    (R : Cᵒᵖ ⥤ RingCat.{u}) (V : Cᵒᵖ ⥤ Type u) (q : ℕ) :
    (freePresheafComplex R V).ExactAt (q + 1) := by
  change ((freePresheafComplex R V).sc (q + 1)).Exact
  apply exact_of_objectwise R
  intro W
  have h := freeTupleComplex_exact (R.obj W) (V.obj W) q
  rw [← evaluation_freePresheafComplex R V W] at h
  exact h

def freeSheafComplex {X : TopCat.{u}}
    (R : Sheaf (Opens.grothendieckTopology X) RingCat.{u})
    (V : (Opens X)ᵒᵖ ⥤ Type u) : ChainComplex (SheafOfModules.{u} R) ℕ :=
  ((PresheafOfModules.sheafification (𝟙 R.obj)).mapHomologicalComplex _).obj
    (freePresheafComplex R.obj V)

theorem freeSheafComplex_exact {X : TopCat.{u}}
    (R : Sheaf (Opens.grothendieckTopology X) RingCat.{u})
    (V : (Opens X)ᵒᵖ ⥤ Type u) (q : ℕ) :
    (freeSheafComplex R V).ExactAt (q + 1) := by
  change (((freePresheafComplex R.obj V).sc (q + 1)).map
    (PresheafOfModules.sheafification (𝟙 R.obj))).Exact
  exact (freePresheafComplex_exact R.obj V q).map _

end
end PiExponent.GeometrySupport.FreeCechResolution

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/FreeCechSections.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.CechHigher
import OAI.NumberTheory.PiExponent.Cohomology.FreeCechResolution

namespace OAI

namespace PiExponent.GeometrySupport.FreeCechSections

noncomputable section

open CategoryTheory CategoryTheory.Limits Opposite AlgebraicTopology TopologicalSpace
open PiExponentSeshadri.ModuleFlasque
open CechHigher FreeCechResolution
open scoped Simplicial BigOperators

universe u
variable {X : TopCat.{u}} {J : Type u} (U : J → Opens X)

def canonicalTuple {q : ℕ} (t : Fin (q + 1) → J) :
    ((tuplePresheaf (coverVertices U)).obj (op ⦋q⦌)).obj (op (intersection U t)) :=
  fun i => ⟨t i, iInf_le (fun j => U (t j)) i⟩

def tupleNatEquiv (F : (Opens X)ᵒᵖ ⥤ Type u) (q : ℕ) :
    (((tuplePresheaf (coverVertices U)).obj (op ⦋q⦌)) ⟶ F) ≃
      (∀ t : Fin (q + 1) → J, F.obj (op (intersection U t))) where
  toFun a t := a.app _ (canonicalTuple U t)
  invFun s :=
    { app W := ↾fun v =>
        F.map (homOfLE (le_iInf fun i => (v i).property)).op (s (fun i => (v i).val))
      naturality W V f := by
        ext v
        let t : Fin (q + 1) → J := fun i => (v i).val
        let h : W.unop ≤ intersection U t := le_iInf fun i => (v i).property
        exact F.map_comp_apply (homOfLE h).op f (s t) }
  left_inv a := by
    ext W v
    let t : Fin (q + 1) → J := fun i => (v i).val
    let h : W.unop ≤ intersection U t := le_iInf fun i => (v i).property
    have he : (((tuplePresheaf (coverVertices U)).obj (op ⦋q⦌)).map
        (homOfLE h).op) (canonicalTuple U t) = v := by
      funext i
      apply Subtype.ext
      rfl
    have hn := NatTrans.naturality_apply a (homOfLE h).op (canonicalTuple U t)
    rw [he] at hn
    exact hn.symm
  right_inv s := by
    funext t
    change F.map (𝟙 (op (intersection U t))) (s t) = s t
    rw [CategoryTheory.Functor.map_id]
    rfl

variable (R : Sheaf (Opens.grothendieckTopology X) RingCat.{u})
  (M : SheafOfModules.{u} R)

def freeTerm (q : ℕ) : SheafOfModules.{u} R :=
  (PresheafOfModules.sheafification (𝟙 R.obj)).obj
    ((PresheafOfModules.free R.obj).obj ((tuplePresheaf (coverVertices U)).obj (op ⦋q⦌)))

def sectionValuesEquiv (q : ℕ) : (freeTerm U R q ⟶ M) ≃
    (∀ t : Fin (q + 1) → J, M.val.obj (op (intersection U t))) :=
  ((PresheafOfModules.sheafificationHomEquiv (𝟙 R.obj)).trans
    PresheafOfModules.freeHomEquiv).trans (tupleNatEquiv U _ q)

def sectionsEquiv (q : ℕ) : (freeTerm U R q ⟶ M) ≃ Cochain R U M q :=
  (sectionValuesEquiv U R M q).trans
    (Equiv.piCongrRight fun t => (freeOpenEquiv R M (intersection U t)).symm)

def tupleEmbedding {q : ℕ} (t : Fin (q + 1) → J) :
    yoneda.obj (intersection U t) ⟶ (tuplePresheaf (coverVertices U)).obj (op ⦋q⦌) :=
  yonedaEquiv.symm (canonicalTuple U t)

def generator {q : ℕ} (t : Fin (q + 1) → J) :
    freeOpen R (intersection U t) ⟶ freeTerm U R q :=
  (PresheafOfModules.sheafification (𝟙 R.obj)).map
    ((PresheafOfModules.free R.obj).map (tupleEmbedding U t))

theorem sectionsEquiv_apply (q : ℕ) (f : freeTerm U R q ⟶ M) (t : Fin (q + 1) → J) :
    sectionsEquiv U R M q f t = generator U R t ≫ f := by
  apply (freeOpenEquiv R M (intersection U t)).injective
  simp only [sectionsEquiv, Equiv.trans_apply, Equiv.piCongrRight_apply, Pi.map_apply,
    Equiv.apply_symm_apply]
  let g := (PresheafOfModules.sheafificationHomEquiv (𝟙 R.obj)) f
  change (PresheafOfModules.freeHomEquiv g).app _ (canonicalTuple U t) =
    PresheafOfModules.freeYonedaEquiv
      ((PresheafOfModules.sheafificationHomEquiv (𝟙 R.obj)) (generator U R t ≫ f))
  symm
  have hs := congrArg PresheafOfModules.freeYonedaEquiv
    ((PresheafOfModules.sheafificationAdjunction (𝟙 R.obj)).homEquiv_naturality_left
      ((PresheafOfModules.free R.obj).map (tupleEmbedding U t)) f)
  have hf := congrArg yonedaEquiv
    ((PresheafOfModules.freeAdjunction R.obj).homEquiv_naturality_left
      (tupleEmbedding U t) g)
  exact hs.trans (hf.trans (yonedaEquiv_comp (tupleEmbedding U t)
    (PresheafOfModules.freeHomEquiv g)))

theorem tupleEmbedding_face {q : ℕ} (t : Fin (q + 2) → J) (k : Fin (q + 2)) :
    tupleEmbedding U t ≫ (tuplePresheaf (coverVertices U)).δ k =
      yoneda.map (homOfLE (faceLE U t k)) ≫ tupleEmbedding U (t ∘ k.succAbove) := by
  simp only [tupleEmbedding]
  ext W v
  funext i
  apply Subtype.ext
  rfl

def freeFace (q : ℕ) (k : Fin (q + 2)) : freeTerm U R (q + 1) ⟶ freeTerm U R q :=
  (PresheafOfModules.sheafification (𝟙 R.obj)).map
    ((PresheafOfModules.free R.obj).map ((tuplePresheaf (coverVertices U)).δ k))

theorem generator_face {q : ℕ} (t : Fin (q + 2) → J) (k : Fin (q + 2)) :
    generator U R t ≫ freeFace U R q k =
      freeOpenMap R (homOfLE (faceLE U t k)) ≫ generator U R (t ∘ k.succAbove) := by
  simp only [generator, freeFace]
  let F : ((Opens X)ᵒᵖ ⥤ Type u) ⥤ SheafOfModules.{u} R :=
    PresheafOfModules.free R.obj ⋙ PresheafOfModules.sheafification (𝟙 R.obj)
  change F.map (tupleEmbedding U t) ≫ F.map ((tuplePresheaf (coverVertices U)).δ k) =
    F.map (yoneda.map (homOfLE (faceLE U t k))) ≫ F.map (tupleEmbedding U (t ∘ k.succAbove))
  exact (F.map_comp _ _).symm.trans
    ((congrArg (fun f => F.map f) (tupleEmbedding_face U t k)).trans (F.map_comp _ _))

def boundary (q : ℕ) : freeTerm U R (q + 1) ⟶ freeTerm U R q :=
  (PresheafOfModules.sheafification (𝟙 R.obj)).map
    ((freePresheafComplex R.obj (coverVertices U)).d (q + 1) q)

theorem boundary_eq_sum (q : ℕ) :
    boundary U R q = ∑ k : Fin (q + 2), (-1 : ℤ) ^ k.val • freeFace U R q k := by
  let : (PresheafOfModules.sheafification (𝟙 R.obj)).Additive :=
    CategoryTheory.Functor.additive_of_preserves_binary_products _
  dsimp only [boundary, freePresheafComplex, freeTerm]
  rw [AlternatingFaceMapComplex.obj_d_eq]
  rw [CategoryTheory.Functor.map_sum]
  apply Finset.sum_congr rfl
  intro k _
  rw [CategoryTheory.Functor.map_zsmul]
  rfl

theorem boundary_squared (q : ℕ) : boundary U R (q + 1) ≫ boundary U R q = 0 := by
  unfold boundary
  erw [← CategoryTheory.Functor.map_comp, HomologicalComplex.d_comp_d,
    CategoryTheory.Functor.map_zero]
  rfl

def termShortComplex (q : ℕ) : ShortComplex (SheafOfModules.{u} R) :=
  ShortComplex.mk (boundary U R (q + 1)) (boundary U R q) (boundary_squared U R q)

theorem sectionsEquiv_boundary (q : ℕ) (f : freeTerm U R q ⟶ M) :
    sectionsEquiv U R M (q + 1) (boundary U R q ≫ f) =
      differential R U M (sectionsEquiv U R M q f) := by
  funext t
  rw [sectionsEquiv_apply, ← Category.assoc, boundary_eq_sum, Preadditive.comp_sum,
    Preadditive.sum_comp]
  simp only [Preadditive.comp_zsmul, Preadditive.zsmul_comp, generator_face,
    Category.assoc, CechHigher.differential, sectionsEquiv_apply, CechOne.restrictHom]

theorem hasPrimitives_of_exact [Injective M] (q : ℕ)
    (hexact : (termShortComplex U R q).Exact) : HasPrimitives R U M q := by
  intro c hc
  let f := (sectionsEquiv U R M (q + 1)).symm c
  have hf : boundary U R (q + 1) ≫ f = 0 := by
    apply (sectionsEquiv U R M (q + 2)).injective
    rw [sectionsEquiv_boundary]
    have he : sectionsEquiv U R M (q + 1) f = c :=
      (sectionsEquiv U R M (q + 1)).apply_symm_apply c
    rw [he, hc]
    funext t
    rw [sectionsEquiv_apply, comp_zero]
    rfl
  let g : freeTerm U R q ⟶ M := hexact.descToInjective f hf
  refine ⟨sectionsEquiv U R M q g, ?_⟩
  rw [← sectionsEquiv_boundary]
  exact (congrArg (fun f : freeTerm U R (q + 1) ⟶ M => sectionsEquiv U R M (q + 1) f)
    (hexact.comp_descToInjective f hf)).trans
      ((sectionsEquiv U R M (q + 1)).apply_symm_apply c)

theorem injective_hasPrimitives [Injective M] (q : ℕ) : HasPrimitives R U M q := by
  apply hasPrimitives_of_exact U R M q
  have h := freeSheafComplex_exact R (coverVertices U) q
  exact (HomologicalComplex.exactAt_iff'
    (K := freeSheafComplex R (coverVertices U)) (i := q + 2) (j := q + 1) (k := q)
    (by simp) (by simp)).mp h

theorem ext_succ_eq_zero (V : Opens X) (hUV : ∀ i, U i ≤ V)
    (hcover : V ≤ ⨆ i, U i) (n : ℕ)
    (hlocal : ∀ (q : ℕ) (t : Fin (q + 1) → J) (k : ℕ)
      (x : CategoryTheory.Abelian.Ext.{u+1}
        (freeOpen R (intersection U t)) M (k + 1)), x = 0)
    (hprimitive : HasPrimitives R U M n)
    (x : CategoryTheory.Abelian.Ext.{u+1} (freeOpen R V) M (n + 1)) : x = 0 := by
  exact ext_succ_eq_zero_of_injective_cech R U M V hUV hcover
    (fun I _ q => injective_hasPrimitives U R I q) n hlocal hprimitive x

private abbrev schemeFreeOpen (Y : AlgebraicGeometry.Scheme.{u}) (V : Y.Opens) : Y.Modules :=
  freeOpen Y.ringCatSheaf V

attribute [local instance] PiExponentSeshadri.FiniteCoverCohomology.hasExtScheme'

theorem affine_ext_succ_eq_zero
    (Y : AlgebraicGeometry.Scheme.{u}) [AlgebraicGeometry.IsNoetherian Y]
    (A : Y.Modules) [A.IsQuasicoherent]
    (W : J → Y.Opens) (V : Y.Opens) (hWV : ∀ i, W i ≤ V)
    (hcover : V ≤ ⨆ i, W i)
    (haffine : ∀ (q : ℕ) (t : Fin (q + 1) → J),
      AlgebraicGeometry.IsAffineOpen (intersection W t))
    (n : ℕ) (hprimitive : HasPrimitives Y.ringCatSheaf W A n)
    (x : CategoryTheory.Abelian.Ext.{u+1} (C := Y.Modules)
      (schemeFreeOpen Y V) A (n + 1)) : x = 0 := by
  exact affine_ext_succ_eq_zero_of_injective_cech Y A W V hWV hcover haffine
    (fun I hI q => @injective_hasPrimitives _ _ W Y.ringCatSheaf I hI q) n hprimitive x

end
end PiExponent.GeometrySupport.FreeCechSections

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/GradedCech.lean <==
import Mathlib.Algebra.Module.LocalizedModule.Away
import OAI.NumberTheory.PiExponent.Cohomology.ProjectiveMonomialCechHigher
import OAI.NumberTheory.PiExponent.Polynomials.GradedLocalizationExact

namespace OAI

namespace PiExponent.GradedCech
noncomputable section
open scoped BigOperators
open GradedLocalizationExact

variable {R M : Type*} [CommRing R] [AddCommGroup M] [Module R M]

theorem divisor_isUnit (a c : R) (hac : a ∣ c) :
    IsUnit (algebraMap R (Module.End R (LocalizedModule (Submonoid.powers c) M)) a) := by
  obtain ⟨b, rfl⟩ := hac
  have h := IsLocalizedModule.Away.isUnit_algebraMap
    (LocalizedModule.mkLinearMap (Submonoid.powers (a * b)) M) (a * b)
  rw [map_mul] at h
  exact (((Commute.all a b).map (algebraMap R
    (Module.End R (LocalizedModule (Submonoid.powers (a * b)) M)))).isUnit_mul_iff.mp h).1

theorem divisor_powers_isUnit (a c : R) (hac : a ∣ c) (s : Submonoid.powers a) :
    IsUnit (algebraMap R (Module.End R (LocalizedModule (Submonoid.powers c) M)) s) := by
  obtain ⟨n, hn⟩ := s.property
  rw [← hn, map_pow]
  exact (divisor_isUnit (M := M) a c hac).pow n

def restriction (a c : R) (hac : a ∣ c) :
    LocalizedModule (Submonoid.powers a) M →ₗ[R]
      LocalizedModule (Submonoid.powers c) M :=
  LocalizedModule.lift (Submonoid.powers a)
    (LocalizedModule.mkLinearMap (Submonoid.powers c) M)
    (divisor_powers_isUnit a c hac)

@[simp] theorem restriction_mk_one (a c : R) (hac : a ∣ c) (m : M) :
    restriction a c hac (LocalizedModule.mk m 1) = LocalizedModule.mk m 1 := by
  exact LocalizedModule.lift_mk_one _ _ _ m

@[simp] theorem restriction_fraction_zero (a c : R) (hac : a ∣ c) (m : M) :
    restriction a c hac (fraction a m 0) = fraction c m 0 := by
  simpa only [fraction, powerDenominator_zero] using restriction_mk_one a c hac m

theorem power_smul_fraction (a : R) (m : M) (n : ℕ) :
    a ^ n • fraction a m n = fraction a m 0 := by
  simp only [fraction, powerDenominator_zero, LocalizedModule.smul'_mk]
  exact LocalizedModule.mk_cancel (powerDenominator a n) m

theorem restriction_fraction (a b : R) (m : M) (n : ℕ) :
    restriction a (a * b) (dvd_mul_right a b) (fraction a m n) =
      fraction (a * b) (b ^ n • m) n := by
  have hu := (divisor_isUnit (M := M) a (a * b) (dvd_mul_right a b)).pow n
  rw [← map_pow] at hu
  apply ((Module.End.isUnit_iff _).mp hu).injective
  change a ^ n • restriction a (a * b) (dvd_mul_right a b) (fraction a m n) =
    a ^ n • fraction (a * b) (b ^ n • m) n
  rw [← map_smul, power_smul_fraction, restriction_fraction_zero]
  change fraction (a * b) m 0 =
    a ^ n • LocalizedModule.mk (b ^ n • m) (powerDenominator (a * b) n)
  rw [LocalizedModule.smul'_mk, smul_smul, ← mul_pow]
  simpa only [fraction, LocalizedModule.smul'_mk] using
    (power_smul_fraction (a * b) m n).symm

theorem restriction_refl (a : R) : restriction (M := M) a a dvd_rfl = LinearMap.id := by
  apply IsLocalizedModule.ext (Submonoid.powers a)
    (LocalizedModule.mkLinearMap (Submonoid.powers a) M)
    (divisor_powers_isUnit a a dvd_rfl)
  apply LinearMap.ext
  intro m
  exact restriction_mk_one a a dvd_rfl m

theorem restriction_comp (a b c : R) (hab : a ∣ b) (hbc : b ∣ c) :
    (restriction b c hbc).comp (restriction (M := M) a b hab) =
      restriction a c (hab.trans hbc) := by
  apply IsLocalizedModule.ext (Submonoid.powers a)
    (LocalizedModule.mkLinearMap (Submonoid.powers a) M)
    (divisor_powers_isUnit a c (hab.trans hbc))
  apply LinearMap.ext
  intro m
  simp only [LinearMap.comp_apply, LocalizedModule.mkLinearMap_apply, restriction_mk_one]

theorem restriction_localizedMap {N : Type*} [AddCommGroup N] [Module R N]
    (a c : R) (hac : a ∣ c) (f : M →ₗ[R] N) :
    (localizedMap c f).comp (restriction (M := M) a c hac) =
      (restriction (M := N) a c hac).comp (localizedMap a f) := by
  apply IsLocalizedModule.ext (Submonoid.powers a)
    (LocalizedModule.mkLinearMap (Submonoid.powers a) M)
    (divisor_powers_isUnit (M := N) a c hac)
  apply LinearMap.ext
  intro m
  simp only [LinearMap.comp_apply, LocalizedModule.mkLinearMap_apply]
  rw [show LocalizedModule.mk m (1 : Submonoid.powers a) = fraction a m 0 by
    simp only [fraction, powerDenominator_zero]]
  rw [restriction_fraction_zero, localizedMap_fraction,
    localizedMap_fraction, restriction_fraction_zero]

variable {σR σM : Type*} [SetLike σR R]
  [SetLike σM M] [AddSubgroupClass σM M]
  (𝒜 : ℤ → σR) (𝓜 : ℤ → σM)
  [SetLike.GradedMonoid 𝒜] [SetLike.GradedSMul 𝒜 𝓜]

def degreeRestriction (a c : R) (ea ec : ℤ)
    (ha : a ∈ 𝒜 ea) (hc : c ∈ 𝒜 ec)
    (hfactor : ∃ b : R, b ∈ 𝒜 (ec - ea) ∧ c = a * b) (d : ℤ) :
    degreePiece 𝒜 𝓜 a ea ha d →+ degreePiece 𝒜 𝓜 c ec hc d where
  toFun z := ⟨restriction a c (by obtain ⟨b, _, hb⟩ := hfactor; exact ⟨b, hb⟩) z.val, by
    obtain ⟨n, m, hm, hz⟩ := z.property
    obtain ⟨b, hb, rfl⟩ := hfactor
    refine ⟨n, b ^ n • m, ?_, ?_⟩
    · have h := power_smul_mem 𝒜 𝓜 b (ec - ea) hb hm n
      convert h using 1
      ring_nf
    · rw [hz]
      exact restriction_fraction a b m n⟩
  map_zero' := Subtype.ext (map_zero _)
  map_add' z z' := Subtype.ext (map_add _ _ _)

@[simp] theorem degreeRestriction_coe (a c : R) (ea ec : ℤ)
    (ha : a ∈ 𝒜 ea) (hc : c ∈ 𝒜 ec)
    (hfactor : ∃ b : R, b ∈ 𝒜 (ec - ea) ∧ c = a * b) (d : ℤ)
    (z : degreePiece 𝒜 𝓜 a ea ha d) :
    (degreeRestriction 𝒜 𝓜 a c ea ec ha hc hfactor d z).val =
      restriction a c (by obtain ⟨b, _, hb⟩ := hfactor; exact ⟨b, hb⟩) z.val := rfl

section Cover
variable {J : Type*} [DecidableEq J] (x : J → R) (hx : ∀ j, x j ∈ 𝒜 1)

def coverProduct (s : Finset J) : R := ∏ j ∈ s, x j

include hx in
theorem coverProduct_mem (s : Finset J) : coverProduct x s ∈ 𝒜 (s.card : ℤ) := by
  induction s using Finset.induction_on with
  | empty => simpa [coverProduct] using (SetLike.one_mem_graded 𝒜)
  | @insert j s hj hs =>
      have h := SetLike.GradedMul.mul_mem (hx j) hs
      simpa [coverProduct, Finset.prod_insert hj, Finset.card_insert_of_notMem hj,
        Nat.cast_add, add_comm] using h

include hx in

theorem coverProduct_factor {s t : Finset J} (hst : s ⊆ t) :
    ∃ b : R, b ∈ 𝒜 ((t.card : ℤ) - (s.card : ℤ)) ∧
      coverProduct x t = coverProduct x s * b := by
  refine ⟨coverProduct x (t \ s), ?_, ?_⟩
  · have h := coverProduct_mem 𝒜 x hx (t \ s)
    rwa [Finset.card_sdiff_of_subset hst, Nat.cast_sub (Finset.card_le_card hst)] at h
  · exact (Finset.prod_sdiff hst).symm.trans (mul_comm _ _)

include hx in
theorem coverProduct_dvd {s t : Finset J} (hst : s ⊆ t) :
    coverProduct x s ∣ coverProduct x t := by
  obtain ⟨b, _, hb⟩ := coverProduct_factor 𝒜 x hx hst
  exact ⟨b, hb⟩

abbrev IntersectionPiece (s : Finset J) (d : ℤ) :=
  degreePiece 𝒜 𝓜 (coverProduct x s) (s.card : ℤ) (coverProduct_mem 𝒜 x hx s) d

def setRestriction {s t : Finset J} (hst : s ⊆ t) (d : ℤ) :
    IntersectionPiece 𝒜 𝓜 x hx s d →+ IntersectionPiece 𝒜 𝓜 x hx t d :=
  degreeRestriction 𝒜 𝓜 _ _ _ _ (coverProduct_mem 𝒜 x hx s)
    (coverProduct_mem 𝒜 x hx t) (coverProduct_factor 𝒜 x hx hst) d

@[simp] theorem setRestriction_coe {s t : Finset J} (hst : s ⊆ t) (d : ℤ)
    (z : IntersectionPiece 𝒜 𝓜 x hx s d) :
    (setRestriction 𝒜 𝓜 x hx hst d z).val =
      restriction (coverProduct x s) (coverProduct x t) (coverProduct_dvd 𝒜 x hx hst) z.val := rfl

@[simp] theorem setRestriction_refl (s : Finset J) (d : ℤ)
    (z : IntersectionPiece 𝒜 𝓜 x hx s d) : setRestriction 𝒜 𝓜 x hx (s := s) le_rfl d z = z := by
  apply Subtype.ext
  rw [setRestriction_coe, restriction_refl]
  rfl

theorem setRestriction_comp {s t u : Finset J} (hst : s ⊆ t) (htu : t ⊆ u)
    (d : ℤ) (z : IntersectionPiece 𝒜 𝓜 x hx s d) :
    setRestriction 𝒜 𝓜 x hx htu d (setRestriction 𝒜 𝓜 x hx hst d z) =
      setRestriction 𝒜 𝓜 x hx (hst.trans htu) d z := by
  apply Subtype.ext
  simp only [setRestriction_coe]
  exact DFunLike.congr_fun (restriction_comp (coverProduct x s) (coverProduct x t)
    (coverProduct x u) (coverProduct_dvd 𝒜 x hx hst) (coverProduct_dvd 𝒜 x hx htu)) z.val

def tupleSet {n : ℕ} (t : Fin n → J) : Finset J := Finset.univ.image t

theorem tupleSet_comp_subset {m n : ℕ} (t : Fin n → J) (f : Fin m → Fin n) :
    tupleSet (t ∘ f) ⊆ tupleSet t := by
  intro j hj
  obtain ⟨i, hi, rfl⟩ := Finset.mem_image.mp hj
  exact Finset.mem_image.mpr ⟨f i, Finset.mem_univ _, rfl⟩

abbrev Cochain (d : ℤ) (q : ℕ) :=
  ∀ t : Fin (q + 1) → J, IntersectionPiece 𝒜 𝓜 x hx (tupleSet t) d

def differential (d : ℤ) {q : ℕ} (c : Cochain 𝒜 𝓜 x hx d q) :
    Cochain 𝒜 𝓜 x hx d (q + 1) :=
  fun t => ∑ k : Fin (q + 2), (-1 : ℤ) ^ k.val •
    setRestriction 𝒜 𝓜 x hx (tupleSet_comp_subset t k.succAbove) d (c (t ∘ k.succAbove))

@[simp] theorem differential_zero (d : ℤ) {q : ℕ} :
    differential 𝒜 𝓜 x hx d (0 : Cochain 𝒜 𝓜 x hx d q) = 0 := by
  funext t
  simp only [differential, Pi.zero_apply, map_zero, smul_zero, Finset.sum_const_zero]

theorem differential_sub (d : ℤ) {q : ℕ} (c b : Cochain 𝒜 𝓜 x hx d q) :
    differential 𝒜 𝓜 x hx d (c - b) = differential 𝒜 𝓜 x hx d c - differential 𝒜 𝓜 x hx d b := by
  funext t
  simp only [differential, Pi.sub_apply, map_sub, smul_sub, Finset.sum_sub_distrib]

theorem tupleSet_subset {L : Type*} (s : Finset J) (f : L → J)
    (hf : ∀ l, f l ∈ s) {n : ℕ} (t : Fin n → L) : tupleSet (f ∘ t) ⊆ s := by
  intro j hj
  obtain ⟨i, hi, rfl⟩ := Finset.mem_image.mp hj
  exact hf (t i)

def evaluate (d : ℤ) {L : Type*} (s : Finset J) (f : L → J)
    (hf : ∀ l, f l ∈ s) {q : ℕ} (c : Cochain 𝒜 𝓜 x hx d q) :
    ProjectiveMonomialCechHigher.Cochain L (IntersectionPiece 𝒜 𝓜 x hx s d) q :=
  fun t => setRestriction 𝒜 𝓜 x hx (tupleSet_subset s f hf t) d (c (f ∘ t))

theorem evaluate_differential (d : ℤ) {L : Type*} (s : Finset J) (f : L → J)
    (hf : ∀ l, f l ∈ s) {q : ℕ} (c : Cochain 𝒜 𝓜 x hx d q) :
    evaluate 𝒜 𝓜 x hx d s f hf (differential 𝒜 𝓜 x hx d c) =
      ProjectiveMonomialCechHigher.differential (evaluate 𝒜 𝓜 x hx d s f hf c) := by
  funext t
  simp only [evaluate, differential, ProjectiveMonomialCechHigher.differential,
    map_sum, map_zsmul, setRestriction_comp]
  rfl

theorem differential_squared (d : ℤ) {q : ℕ} (c : Cochain 𝒜 𝓜 x hx d q) :
    differential 𝒜 𝓜 x hx d (differential 𝒜 𝓜 x hx d c) = 0 := by
  funext t
  have ht : ∀ i, t i ∈ tupleSet t := fun i =>
    Finset.mem_image.mpr ⟨i, Finset.mem_univ _, rfl⟩
  have h := congrFun (ProjectiveMonomialCechHigher.differential_squared
    (evaluate 𝒜 𝓜 x hx d (tupleSet t) t ht c)) id
  rw [← evaluate_differential, ← evaluate_differential] at h
  change setRestriction 𝒜 𝓜 x hx le_rfl d
    (differential 𝒜 𝓜 x hx d (differential 𝒜 𝓜 x hx d c) t) = 0 at h
  simpa only [setRestriction_refl, Pi.zero_apply] using h

def differentialHom (d : ℤ) (q : ℕ) :
    Cochain 𝒜 𝓜 x hx d q →+ Cochain 𝒜 𝓜 x hx d (q + 1) where
  toFun := differential 𝒜 𝓜 x hx d
  map_zero' := differential_zero 𝒜 𝓜 x hx d
  map_add' c b := by
    funext t
    simp only [differential, Pi.add_apply, map_add, smul_add, Finset.sum_add_distrib]

def augmentation (d : ℤ) : 𝓜 d →+ Cochain 𝒜 𝓜 x hx d 0 where
  toFun m t := ⟨fraction (coverProduct x (tupleSet t)) (m : M) 0,
    0, m, by simpa only [Nat.cast_zero, zero_mul, add_zero] using m.property, rfl⟩
  map_zero' := by
    funext t
    exact Subtype.ext (fraction_zero _ _)
  map_add' m n := by
    funext t
    apply Subtype.ext
    simpa only [fraction, powerDenominator_zero, Pi.add_apply, AddMemClass.coe_add,
      LocalizedModule.mkLinearMap_apply] using
      (LocalizedModule.mkLinearMap (Submonoid.powers (coverProduct x (tupleSet t))) M).map_add
        (m : M) (n : M)

@[simp] theorem augmentation_coe (d : ℤ) (m : 𝓜 d) (t : Fin 1 → J) :
    (augmentation 𝒜 𝓜 x hx d m t).val = fraction (coverProduct x (tupleSet t)) (m : M) 0 := rfl

theorem differential_augmentation (d : ℤ) (m : 𝓜 d) :
    differential 𝒜 𝓜 x hx d (augmentation 𝒜 𝓜 x hx d m) = 0 := by
  funext t
  apply Subtype.ext
  simp [differential, Fin.sum_univ_succ, setRestriction_coe,
    augmentation_coe, restriction_fraction_zero]
  change restriction _ _ _ (fraction _ (m : M) 0) + -fraction _ (m : M) 0 = 0
  rw [restriction_fraction_zero, add_neg_cancel]

section Maps
variable {N σN : Type*} [AddCommGroup N] [Module R N]
  [SetLike σN N] [AddSubgroupClass σN N]
  (𝓝 : ℤ → σN) [SetLike.GradedSMul 𝒜 𝓝]
  (f : M →ₗ[R] N) (hf : ∀ i m, m ∈ 𝓜 i → f m ∈ 𝓝 i)

theorem pieceMap_setRestriction {s t : Finset J} (hst : s ⊆ t) (d : ℤ)
    (z : IntersectionPiece 𝒜 𝓜 x hx s d) :
    pieceMap 𝒜 𝓜 (coverProduct x t) _ (coverProduct_mem 𝒜 x hx t) 𝓝 d f hf
        (setRestriction 𝒜 𝓜 x hx hst d z) =
      setRestriction 𝒜 𝓝 x hx hst d
        (pieceMap 𝒜 𝓜 (coverProduct x s) _ (coverProduct_mem 𝒜 x hx s) 𝓝 d f hf z) := by
  apply Subtype.ext
  simp only [pieceMap_coe, setRestriction_coe]
  exact DFunLike.congr_fun (restriction_localizedMap (coverProduct x s) (coverProduct x t)
    (coverProduct_dvd 𝒜 x hx hst) f) z.val

def cochainMap (d : ℤ) (q : ℕ) : Cochain 𝒜 𝓜 x hx d q →+ Cochain 𝒜 𝓝 x hx d q where
  toFun c t := pieceMap 𝒜 𝓜 (coverProduct x (tupleSet t)) _
    (coverProduct_mem 𝒜 x hx (tupleSet t)) 𝓝 d f hf (c t)
  map_zero' := by funext t; exact map_zero _
  map_add' c b := by funext t; exact map_add _ _ _

theorem cochainMap_differential (d : ℤ) {q : ℕ} (c : Cochain 𝒜 𝓜 x hx d q) :
    cochainMap 𝒜 𝓜 x hx 𝓝 f hf d (q + 1) (differential 𝒜 𝓜 x hx d c) =
      differential 𝒜 𝓝 x hx d (cochainMap 𝒜 𝓜 x hx 𝓝 f hf d q c) := by
  funext t
  simp only [cochainMap, AddMonoidHom.coe_mk, ZeroHom.coe_mk, differential,
    map_sum, map_zsmul, pieceMap_setRestriction]

theorem cochainMap_injective (d : ℤ) (q : ℕ) (hinj : Function.Injective f) :
    Function.Injective (cochainMap 𝒜 𝓜 x hx 𝓝 f hf d q) := by
  intro c b h
  funext t
  apply Subtype.ext
  have ht := congrArg Subtype.val (congrFun h t)
  exact (IsLocalizedModule.map_injective (Submonoid.powers (coverProduct x (tupleSet t)))
    (LocalizedModule.mkLinearMap _ M) (LocalizedModule.mkLinearMap _ N) f hinj) ht

def globalPieceMap (d : ℤ) : 𝓜 d →+ 𝓝 d where
  toFun m := ⟨f m, hf d m m.property⟩
  map_zero' := Subtype.ext (map_zero _)
  map_add' _ _ := Subtype.ext (map_add _ _ _)

theorem augmentation_natural (d : ℤ) (m : 𝓜 d) :
    cochainMap 𝒜 𝓜 x hx 𝓝 f hf d 0 (augmentation 𝒜 𝓜 x hx d m) =
      augmentation 𝒜 𝓝 x hx d (globalPieceMap 𝓜 𝓝 f hf d m) := by
  funext t
  apply Subtype.ext
  change localizedMap (coverProduct x (tupleSet t)) f
      (fraction (coverProduct x (tupleSet t)) (m : M) 0) =
    fraction (coverProduct x (tupleSet t)) (f m) 0
  exact localizedMap_fraction _ f m 0

end Maps

section Exactness
variable {N P σN σP : Type*} [AddCommGroup N] [Module R N]
  [AddCommGroup P] [Module R P]
  [SetLike σN N] [AddSubgroupClass σN N]
  [SetLike σP P] [AddSubgroupClass σP P]
  (𝓝 : ℤ → σN) (𝓟 : ℤ → σP)
  [SetLike.GradedSMul 𝒜 𝓝] [SetLike.GradedSMul 𝒜 𝓟]
  [DirectSum.Decomposition 𝓜] [DirectSum.Decomposition 𝓝] [DirectSum.Decomposition 𝓟]

theorem cochainMap_surjective (d : ℤ) (q : ℕ) (f : M →ₗ[R] N)
    (hf : ∀ i z, f (DirectSum.decompose 𝓜 z i : M) =
      (DirectSum.decompose 𝓝 (f z) i : N)) (hsurj : Function.Surjective f) :
    Function.Surjective (cochainMap 𝒜 𝓜 x hx 𝓝 f
      (preserves_of_compatible 𝓜 𝓝 f hf) d q) := by
  intro c
  have ht (t : Fin (q + 1) → J) := pieceMap_surjective 𝒜 𝓜
    (coverProduct x (tupleSet t)) _ (coverProduct_mem 𝒜 x hx (tupleSet t))
    𝓝 d f hf hsurj (c t)
  choose b hb using ht
  exact ⟨b, funext hb⟩

theorem cochainMap_exact (d : ℤ) (q : ℕ) (f : M →ₗ[R] N) (g : N →ₗ[R] P)
    (hf : ∀ i z, f (DirectSum.decompose 𝓜 z i : M) =
      (DirectSum.decompose 𝓝 (f z) i : N))
    (hg : ∀ i z, g (DirectSum.decompose 𝓝 z i : N) =
      (DirectSum.decompose 𝓟 (g z) i : P)) (hex : Function.Exact f g) :
    Function.Exact
      (cochainMap 𝒜 𝓜 x hx 𝓝 f (preserves_of_compatible 𝓜 𝓝 f hf) d q)
      (cochainMap 𝒜 𝓝 x hx 𝓟 g (preserves_of_compatible 𝓝 𝓟 g hg) d q) := by
  intro c
  have hlocal (t : Fin (q + 1) → J) := pieceMap_exact 𝒜 𝓜
    (coverProduct x (tupleSet t)) _ (coverProduct_mem 𝒜 x hx (tupleSet t))
    𝓝 𝓟 d f g hf hg hex
  constructor
  · intro hc
    have ht (t : Fin (q + 1) → J) := (hlocal t (c t)).mp (congrFun hc t)
    choose b hb using ht
    exact ⟨b, funext hb⟩
  · rintro ⟨b, rfl⟩
    funext t
    exact (hlocal t).apply_apply_eq_zero (b t)

end Exactness

end Cover

end
end PiExponent.GradedCech

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/GradedCechBound.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.GradedCech
import OAI.NumberTheory.PiExponent.Cohomology.TupleCechBound

namespace OAI

namespace PiExponent.FiniteTupleCech
noncomputable section
open scoped BigOperators
open GradedCech (tupleSet tupleSet_comp_subset tupleSet_subset)
variable {J : Type*} [DecidableEq J] (D : Finset J → Type*)
  [∀ s, AddCommGroup (D s)]
  (r : ∀ {s t : Finset J}, s ⊆ t → D s →+ D t)
  (rid : ∀ s (z : D s), r (s := s) le_rfl z = z)
  (rcomp : ∀ {s t u : Finset J} (hst : s ⊆ t) (htu : t ⊆ u) (z : D s),
    r htu (r hst z) = r (hst.trans htu) z)

abbrev Cochain (q : ℕ) := ∀ t : Fin (q + 1) → J, D (tupleSet t)

def differential {q : ℕ} (c : Cochain D q) : Cochain D (q + 1) :=
  fun t => ∑ i : Fin (q + 2), (-1 : ℤ) ^ i.val •
    r (tupleSet_comp_subset t i.succAbove) (c (t ∘ i.succAbove))

lemma differential_zero {q : ℕ} : differential D r (0 : Cochain D q) = 0 := by
  funext t
  simp [differential]

lemma differential_add {q : ℕ} (a b : Cochain D q) :
    differential D r (a + b) = differential D r a + differential D r b := by
  funext t
  simp only [differential, Pi.add_apply, map_add, smul_add, Finset.sum_add_distrib]

lemma differential_sub {q : ℕ} (a b : Cochain D q) :
    differential D r (a - b) = differential D r a - differential D r b := by
  funext t
  simp only [differential, Pi.sub_apply, map_sub, smul_sub, Finset.sum_sub_distrib]

lemma mem_tupleSet {n : ℕ} (t : Fin n → J) (i : Fin n) : t i ∈ tupleSet t :=
  Finset.mem_image.mpr ⟨i, Finset.mem_univ _, rfl⟩

def liftTo (s : Finset J) {n : ℕ} (t : Fin n → J) (ht : tupleSet t ⊆ s) :
    Fin n → s := fun i => ⟨t i, ht (mem_tupleSet t i)⟩

def evaluate (s : Finset J) {q : ℕ} (c : Cochain D q) :
    ProjectiveMonomialCechHigher.Cochain s (D s) q :=
  fun t => r (tupleSet_subset s Subtype.val (fun j => j.property) t) (c (Subtype.val ∘ t))

include rcomp in
lemma evaluate_differential (s : Finset J) {q : ℕ} (c : Cochain D q) :
    evaluate D r s (differential D r c) =
      ProjectiveMonomialCechHigher.differential (evaluate D r s c) := by
  funext t
  simp only [evaluate, differential, ProjectiveMonomialCechHigher.differential,
    map_sum, map_zsmul, rcomp]
  rfl

include rid rcomp in
lemma differential_squared {q : ℕ} (c : Cochain D q) :
    differential D r (differential D r c) = 0 := by
  funext t
  have h := congrFun (ProjectiveMonomialCechHigher.differential_squared
    (evaluate D r (tupleSet t) c)) (liftTo (tupleSet t) t le_rfl)
  rw [← evaluate_differential D r rcomp, ← evaluate_differential D r rcomp] at h
  change r le_rfl (differential D r (differential D r c) t) = 0 at h
  simpa only [rid, Pi.zero_apply] using h

lemma tuple_card_lt_of_missing {s : Finset J} {n : ℕ} (t : Fin n → J)
    (ht : tupleSet t ⊆ s) (j : J) (hj : j ∈ s) (hmiss : ∀ i, t i ≠ j) :
    (tupleSet t).card < s.card := by
  apply Finset.card_lt_card
  refine Finset.ssubset_iff_subset_ne.mpr ⟨ht, ?_⟩
  intro he
  have hmem : j ∈ tupleSet t := he.symm ▸ hj
  obtain ⟨i, _, hi⟩ := Finset.mem_image.mp hmem
  exact hmiss i hi

def assemble {q k : ℕ}
    (B : ∀ s : Finset J, s.card = k → ProjectiveMonomialCechHigher.Cochain s (D s) q) :
    Cochain D q := fun t =>
  if h : (tupleSet t).card = k then B (tupleSet t) h (liftTo (tupleSet t) t le_rfl) else 0

include rid in
lemma assemble_restrict {q k : ℕ}
    (B : ∀ s : Finset J, s.card = k → ProjectiveMonomialCechHigher.Cochain s (D s) q)
    (hB : ∀ s hs, TupleCechBound.FullSupport (B s hs))
    (s : Finset J) (hs : s.card = k) (t : Fin (q + 1) → J) (ht : tupleSet t ⊆ s) :
    r ht (assemble D B t) = B s hs (liftTo s t ht) := by
  classical
  by_cases he : tupleSet t = s
  · subst s
    simp only [assemble, dite_eq_left hs, rid]
  · have hlt : (tupleSet t).card < k := by
      rw [← hs]
      exact Finset.card_lt_card (Finset.ssubset_iff_subset_ne.mpr ⟨ht, he⟩)
    rw [assemble, dite_eq_right (ne_of_lt hlt), map_zero]
    symm
    have hnot : ¬ s ⊆ tupleSet t := fun h => he (Finset.Subset.antisymm ht h)
    obtain ⟨j, hj, hjt⟩ := Finset.not_subset.mp hnot
    apply hB s hs _ ⟨j, hj⟩
    intro i hi
    have heq : t i = j := congrArg Subtype.val hi
    exact hjt (heq ▸ mem_tupleSet t i)

lemma differential_assemble_below {q k : ℕ}
    (B : ∀ s : Finset J, s.card = k → ProjectiveMonomialCechHigher.Cochain s (D s) q)
    (t : Fin (q + 2) → J) (ht : (tupleSet t).card < k) :
    differential D r (assemble D B) t = 0 := by
  apply Finset.sum_eq_zero
  intro i _
  have hle := Finset.card_le_card (tupleSet_comp_subset t i.succAbove)
  have hne : (tupleSet (t ∘ i.succAbove)).card ≠ k := by omega
  simp only [assemble, dite_eq_right hne, map_zero, smul_zero]

variable [Fintype J]

include rid rcomp in

theorem level_correction {q k : ℕ} (hq : Fintype.card J ≤ q + 1)
    (c : Cochain D (q + 1)) (hc : differential D r c = 0)
    (hv : ∀ t, (tupleSet t).card < k → c t = 0) :
    ∃ b : Cochain D q,
      (∀ t, (tupleSet t).card < k → differential D r b t = 0) ∧
      (∀ t, (tupleSet t).card = k → differential D r b t = c t) := by
  classical
  have hlocal (s : Finset J) (hs : s.card = k) :
      ∃ b : ProjectiveMonomialCechHigher.Cochain s (D s) q,
        ProjectiveMonomialCechHigher.differential b = evaluate D r s c ∧
        TupleCechBound.FullSupport b := by
    apply TupleCechBound.fullSupport_primitives
    · simpa only [Fintype.card_coe] using (Finset.card_le_univ s).trans hq
    · rw [← evaluate_differential D r rcomp, hc]
      funext t
      exact map_zero _
    · intro t j hj
      have hsub := tupleSet_subset s Subtype.val (fun j => j.property) t
      have hlt : (tupleSet (Subtype.val ∘ t)).card < k := by
        rw [← hs]
        apply tuple_card_lt_of_missing (Subtype.val ∘ t) hsub j.val j.property
        intro i he
        exact hj i (Subtype.ext he)
      change r hsub (c (Subtype.val ∘ t)) = 0
      rw [hv _ hlt, map_zero]
  choose B hB hfull using hlocal
  refine ⟨assemble D B, differential_assemble_below D r B, ?_⟩
  intro t ht
  let s := tupleSet t
  calc
    differential D r (assemble D B) t =
        ProjectiveMonomialCechHigher.differential (B s ht) (liftTo s t le_rfl) := by
      apply Finset.sum_congr rfl
      intro i _
      exact congrArg (fun z => (-1 : ℤ) ^ i.val • z)
        (assemble_restrict D r rid B hfull s ht (t ∘ i.succAbove)
          (tupleSet_comp_subset t i.succAbove))
    _ = evaluate D r s c (liftTo s t le_rfl) := congrFun (hB s ht) _
    _ = c t := rid s (c t)

include rid rcomp in

theorem primitives {q : ℕ} (hq : Fintype.card J ≤ q + 1)
    (c : Cochain D (q + 1)) (hc : differential D r c = 0) :
    ∃ b : Cochain D q, differential D r b = c := by
  classical
  have hlevels : ∀ k : ℕ, ∃ b : Cochain D q,
      ∀ t, (tupleSet t).card < k → differential D r b t = c t := by
    intro k
    induction k with
    | zero => exact ⟨0, fun _ h => False.elim (Nat.not_lt_zero _ h)⟩
    | succ k ih =>
      obtain ⟨b, hb⟩ := ih
      let a := c - differential D r b
      have ha : differential D r a = 0 := by
        rw [differential_sub, hc, differential_squared D r rid rcomp, sub_self]
      have hav : ∀ t, (tupleSet t).card < k → a t = 0 := by
        intro t ht
        change c t - differential D r b t = 0
        rw [hb t ht, sub_self]
      obtain ⟨e, helo, heeq⟩ := level_correction D r rid rcomp hq a ha hav
      refine ⟨b + e, ?_⟩
      intro t ht
      rw [differential_add, Pi.add_apply]
      by_cases hlt : (tupleSet t).card < k
      · rw [hb t hlt, helo t hlt, add_zero]
      · have heq : (tupleSet t).card = k := by omega
        rw [heeq t heq]
        change differential D r b t + (c t - differential D r b t) = c t
        abel
  obtain ⟨b, hb⟩ := hlevels (Fintype.card J + 1)
  refine ⟨b, funext (fun t => hb t ?_)⟩
  exact Nat.lt_succ_of_le (Finset.card_le_univ (tupleSet t))

end
end PiExponent.FiniteTupleCech

namespace PiExponent.GradedCechBound
noncomputable section

variable {R M : Type*} [CommRing R] [AddCommGroup M] [Module R M]
  {σR σM : Type*} [SetLike σR R]
  [SetLike σM M] [AddSubgroupClass σM M]
  (𝒜 : ℤ → σR) (𝓜 : ℤ → σM)
  [SetLike.GradedMonoid 𝒜] [SetLike.GradedSMul 𝒜 𝓜]
  {J : Type*} [Fintype J] [DecidableEq J]
  (x : J → R) (hx : ∀ j, x j ∈ 𝒜 1) (d : ℤ)

theorem primitives {q : ℕ} (hq : Fintype.card J ≤ q + 1)
    (c : GradedCech.Cochain 𝒜 𝓜 x hx d (q + 1))
    (hc : GradedCech.differential 𝒜 𝓜 x hx d c = 0) :
    ∃ b : GradedCech.Cochain 𝒜 𝓜 x hx d q,
      GradedCech.differential 𝒜 𝓜 x hx d b = c := by
  exact FiniteTupleCech.primitives
    (fun s => GradedCech.IntersectionPiece 𝒜 𝓜 x hx s d)
    (fun {_ _} h => GradedCech.setRestriction 𝒜 𝓜 x hx h d)
    (fun s z => GradedCech.setRestriction_refl 𝒜 𝓜 x hx s d z)
    (fun {_ _ _} hst htu z => GradedCech.setRestriction_comp 𝒜 𝓜 x hx hst htu d z)
    hq c hc

end
end PiExponent.GradedCechBound

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/GradedCechExactness.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.GradedCech
import OAI.NumberTheory.PiExponent.Cohomology.GradedCechRecovery
import OAI.NumberTheory.PiExponent.Polynomials.HomogeneousSubmoduleGrading

namespace OAI

namespace PiExponent.GradedCechExactness
noncomputable section
open PiExponent.GradedCech PiExponent.GradedLocalizationExact
variable {R K F M σR σK σF σM J : Type*} [CommRing R]
  [AddCommGroup K] [Module R K] [AddCommGroup F] [Module R F]
  [AddCommGroup M] [Module R M]
  [SetLike σR R]
  [SetLike σK K] [AddSubgroupClass σK K]
  [SetLike σF F] [AddSubgroupClass σF F]
  [SetLike σM M] [AddSubgroupClass σM M]
  (𝒜 : ℤ → σR) (𝓚 : ℤ → σK) (𝓕 : ℤ → σF) (𝓜 : ℤ → σM)
  [SetLike.GradedMonoid 𝒜] [SetLike.GradedSMul 𝒜 𝓚]
  [SetLike.GradedSMul 𝒜 𝓕] [SetLike.GradedSMul 𝒜 𝓜]
  [DirectSum.Decomposition 𝓚] [DirectSum.Decomposition 𝓕] [DirectSum.Decomposition 𝓜]
  [DecidableEq J] (x : J → R) (hx : ∀ j, x j ∈ 𝒜 1)
  (f : K →ₗ[R] F) (g : F →ₗ[R] M)
  (hf : ∀ i z, f (DirectSum.decompose 𝓚 z i : K) =
    (DirectSum.decompose 𝓕 (f z) i : F))
  (hg : ∀ i z, g (DirectSum.decompose 𝓕 z i : F) =
    (DirectSum.decompose 𝓜 (g z) i : M))
  (hinj : Function.Injective f) (hex : Function.Exact f g) (hsurj : Function.Surjective g)

include hf hg hinj hex hsurj in

theorem augmentation_recovery_of_shortExact (d : ℤ)
    (hfree : ∀ c : Cochain 𝒜 𝓕 x hx d 0,
      differential 𝒜 𝓕 x hx d c = 0 → ∃ p : 𝓕 d, augmentation 𝒜 𝓕 x hx d p = c)
    (hkernel : ∀ c : Cochain 𝒜 𝓚 x hx d 1,
      differential 𝒜 𝓚 x hx d c = 0 → ∃ b : Cochain 𝒜 𝓚 x hx d 0,
        differential 𝒜 𝓚 x hx d b = c) :
    ∀ c : Cochain 𝒜 𝓜 x hx d 0,
      differential 𝒜 𝓜 x hx d c = 0 → ∃ m : 𝓜 d, augmentation 𝒜 𝓜 x hx d m = c := by
  let pf := preserves_of_compatible 𝓚 𝓕 f hf
  let pg := preserves_of_compatible 𝓕 𝓜 g hg
  apply GradedCechRecovery.augmentation_surjective_on_closed
    (differentialHom 𝒜 𝓚 x hx d 0) (differentialHom 𝒜 𝓚 x hx d 1)
    (differentialHom 𝒜 𝓕 x hx d 0) (differentialHom 𝒜 𝓕 x hx d 1)
    (differentialHom 𝒜 𝓜 x hx d 0)
    (cochainMap 𝒜 𝓚 x hx 𝓕 f pf d 0) (cochainMap 𝒜 𝓚 x hx 𝓕 f pf d 1)
    (cochainMap 𝒜 𝓚 x hx 𝓕 f pf d 2)
    (cochainMap 𝒜 𝓕 x hx 𝓜 g pg d 0) (cochainMap 𝒜 𝓕 x hx 𝓜 g pg d 1)
    (augmentation 𝒜 𝓕 x hx d) (augmentation 𝒜 𝓜 x hx d)
    (globalPieceMap 𝓕 𝓜 g pg d)
  · exact cochainMap_surjective 𝒜 𝓕 x hx 𝓜 d 0 g hg hsurj
  · intro c hc
    exact (cochainMap_exact 𝒜 𝓚 x hx 𝓕 𝓜 d 1 f g hf hg hex c).mp hc
  · exact cochainMap_injective 𝒜 𝓚 x hx 𝓕 f pf d 2 hinj
  · intro c
    exact (cochainMap_differential 𝒜 𝓚 x hx 𝓕 f pf d c).symm
  · intro c
    exact (cochainMap_differential 𝒜 𝓚 x hx 𝓕 f pf d c).symm
  · intro c
    exact cochainMap_differential 𝒜 𝓕 x hx 𝓜 g pg d c
  · intro c
    exact (cochainMap_exact 𝒜 𝓚 x hx 𝓕 𝓜 d 0 f g hf hg hex).apply_apply_eq_zero c
  · exact differential_squared 𝒜 𝓕 x hx d
  · intro p
    exact (augmentation_natural 𝒜 𝓕 x hx 𝓜 g pg d p).symm
  · exact hfree
  · exact hkernel

include hf hg hinj hex hsurj in

theorem primitives_of_shortExact (d : ℤ) (q : ℕ)
    (hfree : ∀ c : Cochain 𝒜 𝓕 x hx d (q + 1),
      differential 𝒜 𝓕 x hx d c = 0 → ∃ b : Cochain 𝒜 𝓕 x hx d q,
        differential 𝒜 𝓕 x hx d b = c)
    (hkernel : ∀ c : Cochain 𝒜 𝓚 x hx d (q + 1 + 1),
      differential 𝒜 𝓚 x hx d c = 0 → ∃ b : Cochain 𝒜 𝓚 x hx d (q + 1),
        differential 𝒜 𝓚 x hx d b = c) :
    ∀ c : Cochain 𝒜 𝓜 x hx d (q + 1),
      differential 𝒜 𝓜 x hx d c = 0 → ∃ b : Cochain 𝒜 𝓜 x hx d q,
        differential 𝒜 𝓜 x hx d b = c := by
  let pf := preserves_of_compatible 𝓚 𝓕 f hf
  let pg := preserves_of_compatible 𝓕 𝓜 g hg
  intro c hc
  obtain ⟨b, hb⟩ := cochainMap_surjective 𝒜 𝓕 x hx 𝓜 d (q + 1) g hg hsurj c
  have hdb : cochainMap 𝒜 𝓕 x hx 𝓜 g pg d (q + 1 + 1)
      (differential 𝒜 𝓕 x hx d b) = 0 := by
    rw [cochainMap_differential, hb, hc]
  obtain ⟨a, ha⟩ := (cochainMap_exact 𝒜 𝓚 x hx 𝓕 𝓜 d (q + 1 + 1)
    f g hf hg hex (differential 𝒜 𝓕 x hx d b)).mp hdb
  have hclosed : differential 𝒜 𝓚 x hx d a = 0 := by
    apply cochainMap_injective 𝒜 𝓚 x hx 𝓕 f pf d (q + 1 + 1 + 1) hinj
    rw [map_zero, cochainMap_differential, ha, differential_squared]
  obtain ⟨v, hv⟩ := hkernel a hclosed
  have hcorrected : differential 𝒜 𝓕 x hx d
      (b - cochainMap 𝒜 𝓚 x hx 𝓕 f pf d (q + 1) v) = 0 := by
    rw [differential_sub, ← cochainMap_differential, hv, ha, sub_self]
  obtain ⟨p, hp⟩ := hfree _ hcorrected
  refine ⟨cochainMap 𝒜 𝓕 x hx 𝓜 g pg d q p, ?_⟩
  rw [← cochainMap_differential, hp, map_sub,
    (cochainMap_exact 𝒜 𝓚 x hx 𝓕 𝓜 d (q + 1) f g hf hg hex).apply_apply_eq_zero,
    sub_zero, hb]

end
end PiExponent.GradedCechExactness

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/GradedCechRecovery.lean <==
import Mathlib.Algebra.Group.Hom.Basic
import Mathlib.Order.Filter.AtTopBot.Basic
import Mathlib.Tactic

namespace OAI

namespace PiExponent.GradedCechRecovery

theorem augmentation_surjective_on_closed
    {P M A₀ A₁ A₂ B₀ B₁ B₂ C₀ C₁ : Type*}
    [AddCommGroup P] [AddCommGroup M]
    [AddCommGroup A₀] [AddCommGroup A₁] [AddCommGroup A₂]
    [AddCommGroup B₀] [AddCommGroup B₁] [AddCommGroup B₂]
    [AddCommGroup C₀] [AddCommGroup C₁]
    (a₀ : A₀ →+ A₁) (a₁ : A₁ →+ A₂)
    (b₀ : B₀ →+ B₁) (b₁ : B₁ →+ B₂) (c₀ : C₀ →+ C₁)
    (f₀ : A₀ →+ B₀) (f₁ : A₁ →+ B₁) (f₂ : A₂ →+ B₂)
    (g₀ : B₀ →+ C₀) (g₁ : B₁ →+ C₁)
    (εB : P →+ B₀) (εC : M →+ C₀) (g : P →+ M)
    (hg₀ : Function.Surjective g₀)
    (hker : ∀ z : B₁, g₁ z = 0 → ∃ y : A₁, f₁ y = z)
    (hf₂ : Function.Injective f₂)
    (hff₀ : ∀ x, b₀ (f₀ x) = f₁ (a₀ x))
    (hff₁ : ∀ x, b₁ (f₁ x) = f₂ (a₁ x))
    (hgg : ∀ x, g₁ (b₀ x) = c₀ (g₀ x))
    (hzero : ∀ x, g₀ (f₀ x) = 0)
    (hdiff : ∀ x, b₁ (b₀ x) = 0)
    (hε : ∀ x, εC (g x) = g₀ (εB x))
    (hfree : ∀ x : B₀, b₀ x = 0 → ∃ p : P, εB p = x)
    (hkernel : ∀ x : A₁, a₁ x = 0 → ∃ y : A₀, a₀ y = x) :
    ∀ x : C₀, c₀ x = 0 → ∃ m : M, εC m = x := by
  intro x hx
  obtain ⟨b, hb⟩ := hg₀ x
  have hdb : g₁ (b₀ b) = 0 := by rw [hgg, hb, hx]
  obtain ⟨a, ha⟩ := hker (b₀ b) hdb
  have hclosed : a₁ a = 0 := by
    apply hf₂
    rw [map_zero, ← hff₁, ha, hdiff]
  obtain ⟨v, hv⟩ := hkernel a hclosed
  have hcorrected : b₀ (b - f₀ v) = 0 := by
    rw [map_sub, hff₀, hv, ha, sub_self]
  obtain ⟨p, hp⟩ := hfree (b - f₀ v) hcorrected
  refine ⟨g p, ?_⟩
  rw [hε, hp, map_sub, hzero, sub_zero, hb]

theorem unique_recovery_of_injective
    {M C₀ C₁ : Type*} [AddCommGroup M] [AddCommGroup C₀] [AddCommGroup C₁]
    (ε : M →+ C₀) (d : C₀ →+ C₁) (hinj : Function.Injective ε)
    (hrec : ∀ c, d c = 0 → ∃ m, ε m = c) :
    ∀ c, d c = 0 → ∃! m, ε m = c := by
  intro c hc
  obtain ⟨m, hm⟩ := hrec c hc
  exact ⟨m, hm, fun n hn => hinj (hn.trans hm.symm)⟩

theorem eventual_unique_recovery
    {M C₀ C₁ : ℕ → Type*}
    [∀ n, AddCommGroup (M n)] [∀ n, AddCommGroup (C₀ n)] [∀ n, AddCommGroup (C₁ n)]
    (ε : ∀ n, M n →+ C₀ n) (d : ∀ n, C₀ n →+ C₁ n)
    (hinj : ∃ N, ∀ n, N ≤ n → Function.Injective (ε n))
    (hrec : ∃ N, ∀ n, N ≤ n → ∀ c, d n c = 0 → ∃ m, ε n m = c) :
    ∃ N, ∀ n, N ≤ n → ∀ c, d n c = 0 → ∃! m, ε n m = c := by
  obtain ⟨N₁, h₁⟩ := hinj
  obtain ⟨N₂, h₂⟩ := hrec
  refine ⟨max N₁ N₂, ?_⟩
  intro n hn
  exact unique_recovery_of_injective (ε n) (d n)
    (h₁ n ((le_max_left _ _).trans hn)) (h₂ n ((le_max_right _ _).trans hn))

end PiExponent.GradedCechRecovery

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/GradedFreeCech.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.GradedPolynomialCech
import OAI.NumberTheory.PiExponent.Polynomials.GradedLocalizationFree

namespace OAI

namespace PiExponent.GradedFreeCech
noncomputable section
open PiExponent.GradedCech PiExponent.GradedLocalizationFree
open PiExponent.GradedPolynomialLaurent PiExponent.GradedLocalizationExact
attribute [local instance] MvPolynomial.weightedGradedAlgebra
variable {J R B : Type*} [DecidableEq J] [CommRing R] [Fintype B]
  (w : B → ℤ)

def coordinateIntersection (s : Finset J) (d : ℤ) :
    IntersectionPiece (grading (J := J) (R := R)) (ShiftedFreeGrading.piece (grading (J := J) (R := R)) w)
      MvPolynomial.X variable_mem s d →+
    (∀ b, IntersectionPiece (grading (J := J) (R := R)) (grading (J := J) (R := R))
      MvPolynomial.X variable_mem s (d - w b)) where
  toFun z b := coordinatePieces (grading (J := J) (R := R)) w (product s) _ (product_mem s) d z b
  map_zero' := by funext b; exact congrFun (map_zero _) b
  map_add' z z' := by funext b; exact congrFun (map_add _ _ _) b

@[simp] theorem coordinateIntersection_apply (s : Finset J) (d : ℤ)
    (z : IntersectionPiece (grading (J := J) (R := R)) (ShiftedFreeGrading.piece (grading (J := J) (R := R)) w)
      MvPolynomial.X variable_mem s d) (b : B) :
    coordinateIntersection w s d z b =
      coordinatePieces (grading (J := J) (R := R)) w (product s) _ (product_mem s) d z b := rfl

def coordinateCochain (d : ℤ) (q : ℕ) :
    Cochain (grading (J := J) (R := R)) (ShiftedFreeGrading.piece (grading (J := J) (R := R)) w)
      (MvPolynomial.X : J → MvPolynomial J R) variable_mem d q →+
    (∀ b, Cochain (grading (J := J) (R := R)) (grading (J := J) (R := R)) MvPolynomial.X variable_mem (d - w b) q) where
  toFun c b t := coordinateIntersection w (tupleSet t) d (c t) b
  map_zero' := by funext b t; exact congrFun (map_zero _) b
  map_add' c e := by funext b t; exact congrFun (map_add _ _ _) b

theorem coordinateCochain_injective (d : ℤ) (q : ℕ) :
    Function.Injective (coordinateCochain (J := J) (R := R) w d q) := by
  intro c e h
  funext t
  apply coordinatePieces_injective (grading (J := J) (R := R)) w (product (tupleSet t)) _ (product_mem _) d
  funext b
  exact congrFun (congrFun h b) t

theorem coordinateCochain_surjective (d : ℤ) (q : ℕ) :
    Function.Surjective (coordinateCochain (J := J) (R := R) w d q) := by
  intro c
  have ht (t : Fin (q + 1) → J) := coordinatePieces_surjective (grading (J := J) (R := R)) w
    (product (R := R) (tupleSet t)) _ (product_mem _) d (fun b => c b t)
  choose e he using ht
  refine ⟨e, ?_⟩
  funext b t
  exact congrFun (he t) b

theorem coordinate_restriction {s t : Finset J} (hst : s ⊆ t) (d : ℤ)
    (z : IntersectionPiece (grading (J := J) (R := R)) (ShiftedFreeGrading.piece (grading (J := J) (R := R)) w)
      MvPolynomial.X variable_mem s d) (b : B) :
    coordinatePieces (grading (J := J) (R := R)) w (product t) _ (product_mem _) d
      (setRestriction (grading (J := J) (R := R)) (ShiftedFreeGrading.piece (grading (J := J) (R := R)) w)
        MvPolynomial.X variable_mem hst d z) b =
      setRestriction (grading (J := J) (R := R)) (grading (J := J) (R := R)) MvPolynomial.X variable_mem hst (d - w b)
        (coordinatePieces (grading (J := J) (R := R)) w (product s) _ (product_mem _) d z b) := by
  apply Subtype.ext
  change localizedMap (product t) (LinearMap.proj b)
      (restriction (product s) (product t)
        (coverProduct_dvd (grading (J := J) (R := R)) MvPolynomial.X variable_mem hst) z.val) =
    restriction (product s) (product t)
      (coverProduct_dvd (grading (J := J) (R := R)) MvPolynomial.X variable_mem hst) (localizedMap (product s) (LinearMap.proj b) z.val)
  exact DFunLike.congr_fun (restriction_localizedMap (product s) (product t)
    (coverProduct_dvd (grading (J := J) (R := R)) MvPolynomial.X variable_mem hst) (LinearMap.proj b)) z.val

theorem coordinateCochain_differential (d : ℤ) (q : ℕ)
    (c : Cochain (grading (J := J) (R := R)) (ShiftedFreeGrading.piece (grading (J := J) (R := R)) w)
      (MvPolynomial.X : J → MvPolynomial J R) variable_mem d q) (b : B) :
    coordinateCochain w d (q + 1)
        (differential (grading (J := J) (R := R)) (ShiftedFreeGrading.piece (grading (J := J) (R := R)) w) MvPolynomial.X variable_mem d c) b =
      differential (grading (J := J) (R := R)) (grading (J := J) (R := R)) MvPolynomial.X variable_mem (d - w b)
        (coordinateCochain w d q c b) := by
  funext t
  change (coordinateIntersection w (tupleSet t) d
    (∑ k : Fin (q + 2), (-1 : ℤ) ^ k.val •
      setRestriction (grading (J := J) (R := R)) (ShiftedFreeGrading.piece (grading (J := J) (R := R)) w)
        MvPolynomial.X variable_mem (tupleSet_comp_subset t k.succAbove) d (c (t ∘ k.succAbove)))) b = _
  rw [map_sum]
  simp only [Finset.sum_apply, differential]
  apply Finset.sum_congr rfl
  intro k _
  rw [map_zsmul]
  change (-1 : ℤ) ^ k.val • coordinateIntersection w (tupleSet t) d
      (setRestriction (grading (J := J) (R := R)) (ShiftedFreeGrading.piece (grading (J := J) (R := R)) w)
        MvPolynomial.X variable_mem (tupleSet_comp_subset t k.succAbove) d (c (t ∘ k.succAbove))) b = _
  apply congrArg (fun z => (-1 : ℤ) ^ k.val • z)
  exact coordinate_restriction w (tupleSet_comp_subset t k.succAbove) d (c (t ∘ k.succAbove)) b

variable [Fintype J]

theorem free_cech_exact (d : ℤ) (hd : ∀ b, 0 ≤ d - w b) (q : ℕ)
    (c : Cochain (grading (J := J) (R := R)) (ShiftedFreeGrading.piece (grading (J := J) (R := R)) w)
      (MvPolynomial.X : J → MvPolynomial J R) variable_mem d (q + 1))
    (hc : differential (grading (J := J) (R := R)) (ShiftedFreeGrading.piece (grading (J := J) (R := R)) w)
      MvPolynomial.X variable_mem d c = 0) :
    ∃ a : Cochain (grading (J := J) (R := R)) (ShiftedFreeGrading.piece (grading (J := J) (R := R)) w)
      MvPolynomial.X variable_mem d q,
      differential (grading (J := J) (R := R)) (ShiftedFreeGrading.piece (grading (J := J) (R := R)) w) MvPolynomial.X variable_mem d a = c := by
  have hclosed (b : B) : differential (grading (J := J) (R := R)) (grading (J := J) (R := R)) MvPolynomial.X variable_mem (d - w b)
      (coordinateCochain w d (q + 1) c b) = 0 := by
    rw [← coordinateCochain_differential, hc, map_zero]
    rfl
  have hpr (b : B) := GradedPolynomialCech.nonnegative_polynomial_cech_exact
    (d - w b) (hd b) q (coordinateCochain w d (q + 1) c b) (hclosed b)
  choose p hp using hpr
  obtain ⟨a, ha⟩ := coordinateCochain_surjective (J := J) (R := R) w d q p
  refine ⟨a, ?_⟩
  apply coordinateCochain_injective w d (q + 1)
  funext b
  rw [coordinateCochain_differential, ha, hp]

theorem eventually_free_cech_exact :
    ∃ N : ℕ, ∀ n : ℕ, N ≤ n → ∀ q : ℕ,
      ∀ c : Cochain (grading (J := J) (R := R)) (ShiftedFreeGrading.piece (grading (J := J) (R := R)) w)
        (MvPolynomial.X : J → MvPolynomial J R) variable_mem n (q + 1),
        differential (grading (J := J) (R := R)) (ShiftedFreeGrading.piece (grading (J := J) (R := R)) w) MvPolynomial.X variable_mem n c = 0 →
        ∃ a : Cochain (grading (J := J) (R := R)) (ShiftedFreeGrading.piece (grading (J := J) (R := R)) w) MvPolynomial.X variable_mem n q,
          differential (grading (J := J) (R := R)) (ShiftedFreeGrading.piece (grading (J := J) (R := R)) w) MvPolynomial.X variable_mem n a = c := by
  refine ⟨∑ b, (w b).toNat, ?_⟩
  intro n hn q c hc
  apply free_cech_exact w n ?_ q c hc
  intro b
  have hb : (w b).toNat ≤ ∑ b, (w b).toNat :=
    Finset.single_le_sum (fun b _ => Nat.zero_le ((w b).toNat)) (Finset.mem_univ b)
  have hb' : ((w b).toNat : ℤ) ≤ (n : ℤ) := by exact_mod_cast hb.trans hn
  omega

omit [Fintype J] in
theorem coordinateCochain_augmentation (d : ℤ)
    (m : ShiftedFreeGrading.piece (grading (J := J) (R := R)) w d) (b : B) :
    coordinateCochain w d 0
      (augmentation (grading (J := J) (R := R)) (ShiftedFreeGrading.piece (grading (J := J) (R := R)) w)
        MvPolynomial.X variable_mem d m) b =
    augmentation (grading (J := J) (R := R)) (grading (J := J) (R := R))
      MvPolynomial.X variable_mem (d - w b) ⟨m.val b, m.property b⟩ := by
  funext t
  apply Subtype.ext
  change coordinateMap (product (tupleSet t)) (fraction (product (tupleSet t)) m.val 0) b =
    fraction (product (tupleSet t)) (m.val b) 0
  exact coordinateMap_fraction _ m.val 0 b

theorem free_augmentation_recovery (d : ℤ) (hd : ∀ b, 0 ≤ d - w b)
    (c : Cochain (grading (J := J) (R := R)) (ShiftedFreeGrading.piece (grading (J := J) (R := R)) w)
      MvPolynomial.X variable_mem d 0)
    (hc : differential (grading (J := J) (R := R)) (ShiftedFreeGrading.piece (grading (J := J) (R := R)) w)
      MvPolynomial.X variable_mem d c = 0) :
    ∃ m : ShiftedFreeGrading.piece (grading (J := J) (R := R)) w d,
      augmentation (grading (J := J) (R := R)) (ShiftedFreeGrading.piece (grading (J := J) (R := R)) w)
        MvPolynomial.X variable_mem d m = c := by
  have hclosed (b : B) : differential (grading (J := J) (R := R)) (grading (J := J) (R := R))
      MvPolynomial.X variable_mem (d - w b) (coordinateCochain w d 0 c b) = 0 := by
    rw [← coordinateCochain_differential, hc, map_zero]
    rfl
  have hrec (b : B) := GradedPolynomialCech.nonnegative_polynomial_augmentation_recovery
    (d - w b) (hd b) (coordinateCochain w d 0 c b) (hclosed b)
  choose m hm using hrec
  refine ⟨⟨fun b => (m b).val, fun b => (m b).property⟩, ?_⟩
  apply coordinateCochain_injective w d 0
  funext b
  rw [coordinateCochain_augmentation]
  exact hm b

end
end PiExponent.GradedFreeCech

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/GradedH0.lean <==
import Mathlib.RingTheory.MvPolynomial.Homogeneous
import Mathlib.Tactic
import OAI.NumberTheory.PiExponent.Polynomials.GradedSerre

namespace OAI

namespace PiExponent.GradedH0
noncomputable section
open scoped BigOperators
open ProjectiveMonomialCech
variable {ι R : Type*} [Fintype ι] [CommRing R]

def PolynomialExponent (n : ℕ) := {b : ι →₀ ℕ // b.degree = n}

def NonnegativeMonomialSet (d : ℤ) : Set (Monomial ι d) :=
  {a | ∀ j, 0 ≤ a.val j}

def encode (n : ℕ) (b : PolynomialExponent (ι := ι) n) : Monomial ι (n : ℤ) :=
  ⟨fun j => (b.val j : ℤ), by
    rw [← Nat.cast_sum, ← Finsupp.degree_eq_sum, b.property]⟩

@[simp] theorem encode_apply (n : ℕ) (b : PolynomialExponent (ι := ι) n) (j : ι) :
    (encode n b).val j = (b.val j : ℤ) := rfl

theorem encode_nonnegative (n : ℕ) (b : PolynomialExponent (ι := ι) n) :
    encode n b ∈ NonnegativeMonomialSet (n : ℤ) := fun _j => Int.natCast_nonneg _

def decode (n : ℕ) (a : NonnegativeMonomialSet (ι := ι) (n : ℤ)) :
    PolynomialExponent (ι := ι) n := by
  let b : ι →₀ ℕ := Finsupp.equivFunOnFinite.symm (fun j => (a.val.val j).toNat)
  refine ⟨b, ?_⟩
  apply Int.natCast_inj.mp
  calc
    (b.degree : ℤ) = ∑ j, ((a.val.val j).toNat : ℤ) := by
      rw [Finsupp.degree_eq_sum, Nat.cast_sum]
      rfl
    _ = ∑ j, a.val.val j := by
      apply Finset.sum_congr rfl
      intro j _
      exact Int.toNat_of_nonneg (a.property j)
    _ = (n : ℤ) := a.val.property

@[simp] theorem decode_apply (n : ℕ) (a : NonnegativeMonomialSet (ι := ι) (n : ℤ))
    (j : ι) : (decode n a).val j = (a.val.val j).toNat := rfl

def exponentEquiv (n : ℕ) :
    PolynomialExponent (ι := ι) n ≃ NonnegativeMonomialSet (ι := ι) (n : ℤ) where
  toFun b := ⟨encode n b, encode_nonnegative n b⟩
  invFun := decode n
  left_inv b := by
    apply Subtype.ext
    ext j
    simp
  right_inv a := by
    apply Subtype.ext
    apply Subtype.ext
    funext j
    simp only [encode_apply, decode_apply]
    exact Int.toNat_of_nonneg (a.property j)

def homogeneousPolynomialEquiv (n : ℕ) :
    MvPolynomial.homogeneousSubmodule ι R n ≃ₗ[R]
      Finsupp.supported R R (NonnegativeMonomialSet (ι := ι) (n : ℤ)) :=
  (LinearEquiv.ofEq _ _ (MvPolynomial.homogeneousSubmodule_eq_finsupp_supported ι R n)).trans <|
    (AddMonoidAlgebra.supportedEquivFinsupp {b : ι →₀ ℕ | b.degree = n}).trans <|
      (Finsupp.domLCongr (exponentEquiv n)).trans
        (Finsupp.supportedEquivFinsupp (NonnegativeMonomialSet (ι := ι) (n : ℤ))).symm

theorem integer_grading_eq_homogeneous (n : ℕ) :
    MvPolynomial.weightedHomogeneousSubmodule R (1 : ι → ℤ) (n : ℤ) =
      MvPolynomial.homogeneousSubmodule ι R n := by
  rw [MvPolynomial.weightedHomogeneousSubmodule_eq_finsupp_supported,
    MvPolynomial.homogeneousSubmodule_eq_finsupp_supported]
  have hweight (b : ι →₀ ℕ) : Finsupp.weight (1 : ι → ℤ) b = (b.degree : ℤ) := by
    simp [Finsupp.weight_eq_sum, Finsupp.degree_eq_sum, Nat.cast_sum]
  congr 1
  ext b
  simp only [Set.mem_ofPred_eq, hweight, Int.natCast_inj]

def integerHomogeneousPolynomialEquiv (d : ℤ) (hd : 0 ≤ d) :
    MvPolynomial.weightedHomogeneousSubmodule R (1 : ι → ℤ) d ≃ₗ[R]
      Finsupp.supported R R (NonnegativeMonomialSet (ι := ι) d) := by
  cases d with
  | ofNat n =>
      exact (LinearEquiv.ofEq _ _ (integer_grading_eq_homogeneous n)).trans
        (homogeneousPolynomialEquiv n)
  | negSucc n => omega

def polynomialLaurent (n : ℕ) :
    MvPolynomial.homogeneousSubmodule ι R n →ₗ[R] Laurent ι R (n : ℤ) :=
  (Finsupp.supported R R (NonnegativeMonomialSet (ι := ι) (n : ℤ))).subtype.comp
    (homogeneousPolynomialEquiv n).toLinearMap

theorem mem_supported_iff_regular (d : ℤ) (p : Laurent ι R d) :
    p ∈ Finsupp.supported R R (NonnegativeMonomialSet d) ↔ RegularOn ∅ p := by
  classical
  rw [Finsupp.mem_supported]
  constructor
  · intro hp a ha j hj
    exact False.elim ((not_lt_of_ge (hp (Finsupp.mem_support_iff.mpr ha) j)) hj)
  · intro hp a ha j
    by_contra hneg
    exact hp a (Finsupp.mem_support_iff.mp ha) j (lt_of_not_ge hneg)

theorem polynomialLaurent_injective (n : ℕ) :
    Function.Injective (polynomialLaurent (ι := ι) (R := R) n) :=
  Subtype.val_injective.comp (homogeneousPolynomialEquiv n).injective

theorem polynomialLaurent_regular (n : ℕ)
    (p : MvPolynomial.homogeneousSubmodule ι R n) :
    RegularOn ∅ (polynomialLaurent n p) :=
  (mem_supported_iff_regular _ _).mp (homogeneousPolynomialEquiv n p).property

theorem existsUnique_polynomial_of_regular (n : ℕ) (f : Laurent ι R (n : ℤ))
    (hf : RegularOn ∅ f) :
    ∃! p : MvPolynomial.homogeneousSubmodule ι R n, polynomialLaurent n p = f := by
  let a : Finsupp.supported R R (NonnegativeMonomialSet (ι := ι) (n : ℤ)) :=
    ⟨f, (mem_supported_iff_regular _ _).mpr hf⟩
  refine ⟨(homogeneousPolynomialEquiv n).symm a, ?_, ?_⟩
  · change ((homogeneousPolynomialEquiv n) ((homogeneousPolynomialEquiv n).symm a)).val = f
    rw [LinearEquiv.apply_symm_apply]
  · intro p hp
    apply polynomialLaurent_injective n
    rw [hp]
    change f = ((homogeneousPolynomialEquiv n) ((homogeneousPolynomialEquiv n).symm a)).val
    rw [LinearEquiv.apply_symm_apply]

theorem existsUnique_polynomial_of_compatible_vertices [Nonempty ι] (n : ℕ)
    (c : ι → Laurent ι R (n : ℤ)) (hc : ∀ j, RegularOn {j} (c j))
    (heq : ∀ i j, c i = c j) :
    ∃! p : MvPolynomial.homogeneousSubmodule ι R n,
      ∀ j, polynomialLaurent n p = c j := by
  obtain ⟨f, hf, hcf⟩ := GradedSerre.compatible_vertices_are_polynomial
    (Int.natCast_nonneg n) c hc heq
  obtain ⟨p, hp, huniq⟩ := existsUnique_polynomial_of_regular n f hf
  refine ⟨p, fun j => hp.trans (hcf j).symm, ?_⟩
  intro q hq
  exact huniq q ((hq (Classical.choice inferInstance)).trans (hcf _))

theorem zeroth_cocycle_vertices_eq {d : ℤ}
    (c : ProjectiveMonomialCechHigher.Cochain ι (Laurent ι R d) 0)
    (hc : ProjectiveMonomialCechHigher.differential c = 0) (i j : ι) :
    c (fun _ => i) = c (fun _ => j) := by
  have h := congrFun hc (![i, j] : Fin 2 → ι)
  simp only [ProjectiveMonomialCechHigher.differential, Fin.sum_univ_succ,
    Fin.val_zero, pow_zero, one_zsmul, Fin.val_succ, Fin.sum_univ_zero,
    add_zero, Nat.zero_add, pow_one, neg_one_zsmul, Pi.zero_apply] at h
  have hi : (![i, j] : Fin 2 → ι) ∘ (0 : Fin 2).succAbove = (fun _ => j) := by
    funext k
    fin_cases k
    rfl
  have hj : (![i, j] : Fin 2 → ι) ∘ (Fin.succ (0 : Fin 1)).succAbove = (fun _ => i) := by
    funext k
    fin_cases k
    rfl
  rw [hi, hj] at h
  exact (eq_of_sub_eq_zero (by simpa only [sub_eq_add_neg] using h)).symm

theorem zeroth_cocycle_unique_homogeneous_polynomial [Nonempty ι] (n : ℕ)
    (c : ProjectiveMonomialCechHigher.Cochain ι (Laurent ι R (n : ℤ)) 0)
    (hreg : ProjectiveMonomialCechHigher.Regular c)
    (hc : ProjectiveMonomialCechHigher.differential c = 0) :
    ∃! p : MvPolynomial.homogeneousSubmodule ι R n,
      ∀ t, polynomialLaurent n p = c t := by
  have hreg' (j : ι) : RegularOn {j} (c (fun _ => j)) := by
    have h := hreg (fun _ => j)
    simpa only [Set.range_const] using h
  obtain ⟨p, hp, hu⟩ := existsUnique_polynomial_of_compatible_vertices n
    (fun j => c (fun _ => j)) hreg' (zeroth_cocycle_vertices_eq c hc)
  refine ⟨p, ?_, ?_⟩
  · intro t
    have ht : t = fun _ => t 0 := by
      funext i
      exact congrArg t (show i = 0 by omega)
    rw [ht]
    exact hp (t 0)
  · intro q hq
    exact hu q (fun j => hq (fun _ => j))

end
end PiExponent.GradedH0

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/GradedPolynomialCech.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.GradedPolynomialLaurent

namespace OAI

namespace PiExponent.GradedPolynomialCech
noncomputable section
open scoped BigOperators
open PiExponent.GradedLocalizationExact PiExponent.GradedCech PiExponent.GradedPolynomialLaurent PiExponent.ProjectiveMonomialCech
attribute [local instance] MvPolynomial.weightedGradedAlgebra
variable {J R : Type*} [Fintype J] [DecidableEq J] [CommRing R]

def intersectionToPiece (s : Finset J) (d : ℤ) :
    IntersectionPiece (grading (J := J) (R := R)) (grading (J := J) (R := R))
      MvPolynomial.X variable_mem s d →+ Piece (R := R) s d where
  toFun z := ⟨z.val, z.property⟩
  map_zero' := rfl
  map_add' _ _ := rfl

def intersectionToLaurent (s : Finset J) (d : ℤ) :
    IntersectionPiece (grading (J := J) (R := R)) (grading (J := J) (R := R))
      MvPolynomial.X variable_mem s d →+ Laurent J R d :=
  (pieceToLaurent s d).comp (intersectionToPiece s d)

@[simp] theorem intersectionToLaurent_apply (s : Finset J) (d : ℤ)
    (z : IntersectionPiece (grading (J := J) (R := R)) (grading (J := J) (R := R))
      MvPolynomial.X variable_mem s d) :
    intersectionToLaurent s d z = pieceToLaurent s d z := rfl

def cochainToLaurent (d : ℤ) (q : ℕ) :
    Cochain (grading (J := J) (R := R)) (grading (J := J) (R := R)) MvPolynomial.X variable_mem d q →+
      ProjectiveMonomialCechHigher.Cochain J (Laurent J R d) q where
  toFun c t := intersectionToLaurent (tupleSet t) d (c t)
  map_zero' := by funext t; exact map_zero _
  map_add' c b := by funext t; exact map_add _ _ _

@[simp] theorem cochainToLaurent_apply (d : ℤ) (q : ℕ)
    (c : Cochain (grading (J := J) (R := R)) (grading (J := J) (R := R)) MvPolynomial.X variable_mem d q)
    (t : Fin (q + 1) → J) :
    cochainToLaurent d q c t = pieceToLaurent (tupleSet t) d (c t) := rfl

theorem cochainToLaurent_injective (d : ℤ) (q : ℕ) :
    Function.Injective (cochainToLaurent (J := J) (R := R) d q) := by
  intro c b h
  funext t
  exact pieceToLaurent_injective (tupleSet t) d (congrFun h t)

theorem cochainToLaurent_regular (d : ℤ) (q : ℕ)
    (c : Cochain (grading (J := J) (R := R)) (grading (J := J) (R := R)) MvPolynomial.X variable_mem d q) :
    ProjectiveMonomialCechHigher.Regular (cochainToLaurent d q c) := by
  intro t a ha j hj
  have h := pieceToLaurent_regular (tupleSet t) d (c t) a ha j hj
  obtain ⟨k, _, hk⟩ := Finset.mem_image.mp h
  exact ⟨k, hk⟩

theorem cochainToLaurent_surjective_regular (d : ℤ) (q : ℕ)
    (c : ProjectiveMonomialCechHigher.Cochain J (Laurent J R d) q)
    (hc : ProjectiveMonomialCechHigher.Regular c) :
    ∃ b, cochainToLaurent d q b = c := by
  have ht (t : Fin (q + 1) → J) : ∃ b : Piece (R := R) (tupleSet t) d,
      pieceToLaurent (tupleSet t) d b = c t := by
    apply pieceToLaurent_surjective_regular
    intro a ha j hj
    obtain ⟨k, hk⟩ := hc t a ha j hj
    exact Finset.mem_image.mpr ⟨k, Finset.mem_univ _, hk⟩
  choose b hb using ht
  exact ⟨b, funext hb⟩

theorem cochainToLaurent_differential (d : ℤ) (q : ℕ)
    (c : Cochain (grading (J := J) (R := R)) (grading (J := J) (R := R)) MvPolynomial.X variable_mem d q) :
    cochainToLaurent d (q + 1) (differential (grading (J := J) (R := R)) (grading (J := J) (R := R)) MvPolynomial.X variable_mem d c) =
      ProjectiveMonomialCechHigher.differential (cochainToLaurent d q c) := by
  funext t
  change intersectionToLaurent (tupleSet t) d
      (∑ k : Fin (q + 2), (-1 : ℤ) ^ k.val •
        setRestriction (grading (J := J) (R := R)) (grading (J := J) (R := R))
          MvPolynomial.X variable_mem (tupleSet_comp_subset t k.succAbove) d (c (t ∘ k.succAbove))) = _
  rw [map_sum]
  apply Finset.sum_congr rfl
  intro k _
  rw [map_zsmul]
  apply congrArg (fun z : Laurent J R d => (-1 : ℤ) ^ k.val • z)
  exact pieceToLaurent_restriction (R := R) (tupleSet_comp_subset t k.succAbove) d
    ⟨(c (t ∘ k.succAbove)).val, (c (t ∘ k.succAbove)).property⟩

theorem nonnegative_polynomial_cech_exact (d : ℤ) (hd : 0 ≤ d) (q : ℕ)
    (c : Cochain (grading (J := J) (R := R)) (grading (J := J) (R := R)) MvPolynomial.X variable_mem d (q + 1))
    (hc : differential (grading (J := J) (R := R)) (grading (J := J) (R := R)) MvPolynomial.X variable_mem d c = 0) :
    ∃ b : Cochain (grading (J := J) (R := R)) (grading (J := J) (R := R)) MvPolynomial.X variable_mem d q,
      differential (grading (J := J) (R := R)) (grading (J := J) (R := R)) MvPolynomial.X variable_mem d b = c := by
  have hclosed : ProjectiveMonomialCechHigher.differential (cochainToLaurent d (q + 1) c) = 0 := by
    rw [← cochainToLaurent_differential, hc, map_zero]
  obtain ⟨b, hb, hdb⟩ := ProjectiveMonomialCechHigher.nonnegative_twist_cech_exact_all_positive
    hd (cochainToLaurent d (q + 1) c) (cochainToLaurent_regular d (q + 1) c) hclosed
  obtain ⟨a, ha⟩ := cochainToLaurent_surjective_regular d q b hb
  refine ⟨a, ?_⟩
  apply cochainToLaurent_injective d (q + 1)
  rw [cochainToLaurent_differential, ha, hdb]

theorem nonnegative_polynomial_augmentation_recovery (d : ℤ) (hd : 0 ≤ d)
    (c : Cochain (grading (J := J) (R := R)) (grading (J := J) (R := R)) (MvPolynomial.X : J → MvPolynomial J R)
      variable_mem d 0)
    (hc : differential (grading (J := J) (R := R)) (grading (J := J) (R := R)) MvPolynomial.X variable_mem d c = 0) :
    ∃ m : (grading (J := J) (R := R)) d,
      augmentation (grading (J := J) (R := R)) (grading (J := J) (R := R)) MvPolynomial.X variable_mem d m = c := by
  classical
  cases isEmpty_or_nonempty J with
  | inl h =>
      refine ⟨0, ?_⟩
      funext t
      exact isEmptyElim (t 0)
  | inr h =>
      have hclosed : ProjectiveMonomialCechHigher.differential (cochainToLaurent d 0 c) = 0 := by
        rw [← cochainToLaurent_differential, hc, map_zero]
      have hreg (j : J) : RegularOn {j} (cochainToLaurent d 0 c (fun _ => j)) := by
        simpa only [Set.range_const] using cochainToLaurent_regular d 0 c (fun _ => j)
      obtain ⟨p, hpreg, hp⟩ := GradedSerre.compatible_vertices_are_polynomial hd
        (fun j => cochainToLaurent d 0 c (fun _ => j)) hreg
        (GradedH0.zeroth_cocycle_vertices_eq _ hclosed)
      obtain ⟨z, hzL⟩ := pieceToLaurent_surjective_regular (R := R) ∅ d p (by simpa using hpreg)
      obtain ⟨n, m, hm, hz⟩ := z.property
      have hm' : m ∈ (grading (J := J) (R := R)) d := by simpa using hm
      refine ⟨⟨m, hm'⟩, ?_⟩
      funext t
      apply pieceToLaurent_injective (tupleSet t) d
      have ht : t = fun _ => t 0 := by
        funext i
        exact congrArg t (show i = 0 by omega)
      calc
        _ = pieceToLaurent ∅ d z := by
          ext a
          change (moduleToGroupAlgebra (tupleSet t) (fraction (product (tupleSet t)) m 0)).coeff a.val =
            (moduleToGroupAlgebra ∅ z.val).coeff a.val
          rw [hz]
          simp only [moduleToGroupAlgebra_fraction_coefficient, zero_smul,
            productExponent, Finset.sum_empty, smul_zero, add_zero]
        _ = p := hzL
        _ = pieceToLaurent (tupleSet t) d (c t) := by
          change p = cochainToLaurent d 0 c t
          rw [ht, hp]

end
end PiExponent.GradedPolynomialCech

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/GradedPolynomialLaurent.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.GradedCech
import OAI.NumberTheory.PiExponent.Cohomology.GradedH0

namespace OAI

namespace PiExponent.GradedPolynomialLaurent
noncomputable section
open scoped BigOperators
open PiExponent.GradedCech PiExponent.GradedLocalizationExact PiExponent.ProjectiveMonomialCech
attribute [local instance] Classical.propDecidable MvPolynomial.weightedGradedAlgebra
variable {J R : Type*} [CommRing R]

abbrev GroupAlgebra := AddMonoidAlgebra R (J → ℤ)

def natExponentHom : (J →₀ ℕ) →+ (J → ℤ) where
  toFun b j := b j
  map_zero' := by ext j; simp
  map_add' := by intro a b; ext j; simp

def polynomialToGroupAlgebra : MvPolynomial J R →+* GroupAlgebra (J := J) (R := R) :=
  AddMonoidAlgebra.mapDomainRingHom R natExponentHom

theorem polynomialToGroupAlgebra_injective :
    Function.Injective (polynomialToGroupAlgebra (J := J) (R := R)) := by
  apply AddMonoidAlgebra.mapDomain_injective
  intro a b hab
  ext j
  exact Int.natCast_inj.mp (congrFun hab j)

def product (s : Finset J) : MvPolynomial J R := ∏ j ∈ s, MvPolynomial.X j

def productExponent (s : Finset J) : J → ℤ := ∑ j ∈ s, natExponentHom (Finsupp.single j 1)

theorem single_isUnit (a : J → ℤ) :
    IsUnit (AddMonoidAlgebra.single a (1 : R) : GroupAlgebra (J := J) (R := R)) := by
  apply isUnit_iff_exists_inv.mpr
  refine ⟨AddMonoidAlgebra.single (-a) 1, ?_⟩
  rw [AddMonoidAlgebra.single_mul_single]
  simp only [add_neg_cancel, one_mul]
  rfl

@[simp] theorem polynomialToGroupAlgebra_X (j : J) :
    polynomialToGroupAlgebra (R := R) (MvPolynomial.X j) =
      AddMonoidAlgebra.single (natExponentHom (Finsupp.single j 1)) 1 := by
  change AddMonoidAlgebra.mapDomain _ (AddMonoidAlgebra.single _ _) = _
  exact AddMonoidAlgebra.mapDomain_single

@[simp] theorem polynomialToGroupAlgebra_product (s : Finset J) :
    polynomialToGroupAlgebra (R := R) (product s) =
      AddMonoidAlgebra.single (productExponent s) 1 := by
  classical
  induction s using Finset.induction_on with
  | empty =>
      simp only [product, productExponent, Finset.prod_empty, Finset.sum_empty, map_one]
      rfl
  | @insert j s hj ih =>
      simp only [product, Finset.prod_insert hj, map_mul] at *
      rw [polynomialToGroupAlgebra_X, ih, AddMonoidAlgebra.single_mul_single]
      simp [productExponent, hj]

theorem product_isUnit (s : Finset J) :
    IsUnit (polynomialToGroupAlgebra (R := R) (product s)) := by
  rw [polynomialToGroupAlgebra_product]
  exact single_isUnit _

def ringLocalizationMap (s : Finset J) :
    Localization.Away (product (R := R) s) →+* GroupAlgebra (J := J) (R := R) :=
  Localization.awayLift polynomialToGroupAlgebra (product s) (product_isUnit s)

@[simp] theorem ringLocalizationMap_base (s : Finset J) (p : MvPolynomial J R) :
    ringLocalizationMap s (algebraMap _ _ p) = polynomialToGroupAlgebra p :=
  IsLocalization.Away.lift_eq (product s) (product_isUnit s) p

theorem ringLocalizationMap_injective (s : Finset J) :
    Function.Injective (ringLocalizationMap (R := R) s) := by
  apply (IsLocalization.injective_iff_map_algebraMap_eq
    (Submonoid.powers (product (R := R) s)) (ringLocalizationMap s)).mpr
  intro p q
  constructor
  · exact congrArg _
  · intro h
    rw [ringLocalizationMap_base, ringLocalizationMap_base] at h
    exact congrArg _ (polynomialToGroupAlgebra_injective h)

def moduleRingEquiv (s : Finset J) :
    LocalizedModule (Submonoid.powers (product (R := R) s)) (MvPolynomial J R) ≃ₗ[MvPolynomial J R]
      Localization.Away (product (R := R) s) :=
  IsLocalizedModule.iso _ (Algebra.linearMap _ _)

@[simp] theorem moduleRingEquiv_fraction (s : Finset J) (p : MvPolynomial J R) (n : ℕ) :
    moduleRingEquiv s (fraction (product s) p n) = Localization.mk p (powerDenominator (product s) n) := by
  change IsLocalizedModule.mk' (Algebra.linearMap (MvPolynomial J R)
    (Localization.Away (product (R := R) s))) p (powerDenominator (product s) n) = _
  rw [← IsLocalization.mk'_eq_mk', Localization.mk_eq_mk']

def moduleToGroupAlgebra (s : Finset J) :
    LocalizedModule (Submonoid.powers (product (R := R) s)) (MvPolynomial J R) →+
      GroupAlgebra (J := J) (R := R) :=
  (ringLocalizationMap s).toAddMonoidHom.comp (moduleRingEquiv s).toAddMonoidHom

theorem moduleToGroupAlgebra_injective (s : Finset J) :
    Function.Injective (moduleToGroupAlgebra (R := R) s) :=
  (ringLocalizationMap_injective s).comp (moduleRingEquiv s).injective

@[simp] theorem moduleToGroupAlgebra_fraction (s : Finset J) (p : MvPolynomial J R) (n : ℕ) :
    moduleToGroupAlgebra s (fraction (product s) p n) =
      polynomialToGroupAlgebra p * AddMonoidAlgebra.single (-(n • productExponent s)) 1 := by
  have hinv : polynomialToGroupAlgebra (R := R) (product s) *
      AddMonoidAlgebra.single (-productExponent s) 1 = 1 := by
    rw [polynomialToGroupAlgebra_product, AddMonoidAlgebra.single_mul_single]
    simp only [add_neg_cancel, one_mul]
    rfl
  change ringLocalizationMap s (moduleRingEquiv s (fraction _ p n)) = _
  rw [moduleRingEquiv_fraction]
  change Localization.awayLift polynomialToGroupAlgebra (product s)
    (isUnit_iff_exists_inv.mpr ⟨_, hinv⟩) _ = _
  unfold powerDenominator
  rw [Localization.awayLift_mk polynomialToGroupAlgebra (product s) p
    (AddMonoidAlgebra.single (-productExponent s) 1) hinv n]
  simp only [AddMonoidAlgebra.single_pow, one_pow, smul_neg]

@[simp] theorem productExponent_apply (s : Finset J) (j : J) :
    productExponent s j = if j ∈ s then 1 else 0 := by
  classical
  simp [productExponent, Finset.sum_apply, natExponentHom, Finsupp.single_apply]

variable [Fintype J]

@[simp] theorem sum_productExponent (s : Finset J) : ∑ j, productExponent s j = (s.card : ℤ) := by
  classical
  simp [productExponent_apply]

omit [Fintype J] in
theorem natExponentHom_injective : Function.Injective (natExponentHom (J := J)) := by
  intro a b hab
  ext j
  exact Int.natCast_inj.mp (congrFun hab j)

omit [Fintype J] in
@[simp] theorem polynomialToGroupAlgebra_coefficient (p : MvPolynomial J R) (b : J →₀ ℕ) :
    (polynomialToGroupAlgebra p).coeff (natExponentHom b) = p.coeff b :=
  Finsupp.mapDomain_apply_of_injective natExponentHom_injective p.coeff b

theorem polynomialToGroupAlgebra_support {d : ℤ} (p : MvPolynomial J R)
    (hp : p.IsWeightedHomogeneous (1 : J → ℤ) d) (a : J → ℤ)
    (ha : (polynomialToGroupAlgebra p).coeff a ≠ 0) :
    (∑ j, a j = d) ∧ ∀ j, 0 ≤ a j := by
  obtain ⟨b, rfl⟩ := Finsupp.mem_range_of_mapDomain_ne_zero ha
  rw [polynomialToGroupAlgebra_coefficient] at ha
  constructor
  · simpa only [Finsupp.weight_eq_sum, Pi.one_apply, nsmul_eq_mul, mul_one,
      natExponentHom, AddMonoidHom.coe_mk, ZeroHom.coe_mk] using hp ha
  · intro j
    exact Int.natCast_nonneg _

omit [Fintype J] in
@[simp] theorem moduleToGroupAlgebra_fraction_coefficient
    (s : Finset J) (p : MvPolynomial J R) (n : ℕ) (a : J → ℤ) :
    (moduleToGroupAlgebra s (fraction (product s) p n)).coeff a =
      (polynomialToGroupAlgebra p).coeff (a + n • productExponent s) := by
  rw [moduleToGroupAlgebra_fraction]
  simp only [AddMonoidAlgebra.coeff_mul_single_apply, neg_neg, mul_one]

abbrev grading : ℤ → Submodule R (MvPolynomial J R) :=
  MvPolynomial.weightedHomogeneousSubmodule R (1 : J → ℤ)

omit [Fintype J] in
theorem variable_mem (j : J) : MvPolynomial.X j ∈ grading (R := R) (J := J) 1 :=
  MvPolynomial.isWeightedHomogeneous_X R (1 : J → ℤ) j

omit [Fintype J] in
theorem product_mem (s : Finset J) : product (R := R) s ∈ grading (R := R) (s.card : ℤ) := by
  classical
  exact coverProduct_mem grading MvPolynomial.X variable_mem s

abbrev Piece (s : Finset J) (d : ℤ) :=
  degreePiece (grading (J := J) (R := R)) (grading (J := J) (R := R)) (product (R := R) s) (s.card : ℤ) (product_mem (R := R) s) d

theorem piece_support (s : Finset J) (d : ℤ) (z : Piece (R := R) s d)
    (a : J → ℤ) (ha : (moduleToGroupAlgebra s z.val).coeff a ≠ 0) :
    (∑ j, a j = d) ∧ ∀ j, j ∉ s → 0 ≤ a j := by
  obtain ⟨n, p, hp, hz⟩ := z.property
  rw [hz, moduleToGroupAlgebra_fraction_coefficient] at ha
  obtain ⟨hd, hn⟩ := polynomialToGroupAlgebra_support p hp _ ha
  constructor
  · simp only [Pi.add_apply, Finset.sum_add_distrib,
      sum_productExponent, nsmul_eq_mul, Pi.mul_apply, Pi.natCast_apply, ← Finset.mul_sum] at hd
    omega
  · intro j hj
    simpa only [Pi.add_apply, Pi.smul_apply, productExponent_apply, ite_eq_right hj,
      smul_zero, add_zero] using hn j

def pieceToLaurent (s : Finset J) (d : ℤ) : Piece (R := R) s d →+ Laurent J R d :=
  (Finsupp.subtypeDomainAddMonoidHom (p := fun a : J → ℤ => ∑ j, a j = d)).comp
    ((AddMonoidAlgebra.coeffAddEquiv).toAddMonoidHom.comp
      ((moduleToGroupAlgebra s).comp (degreePiece grading grading (product s)
        s.card (product_mem s) d).subtype))

@[simp] theorem pieceToLaurent_coefficient (s : Finset J) (d : ℤ)
    (z : Piece (R := R) s d) (a : Monomial J d) :
    pieceToLaurent s d z a = (moduleToGroupAlgebra s z.val).coeff a.val := rfl

theorem pieceToLaurent_regular (s : Finset J) (d : ℤ) (z : Piece (R := R) s d) :
    RegularOn (s : Set J) (pieceToLaurent s d z) := by
  intro a ha j hj
  by_contra hjs
  exact (not_lt_of_ge ((piece_support s d z a.val ha).2 j hjs)) hj

theorem pieceToLaurent_injective (s : Finset J) (d : ℤ) :
    Function.Injective (pieceToLaurent (R := R) s d) := by
  intro z w h
  apply Subtype.ext
  apply moduleToGroupAlgebra_injective s
  ext a
  by_cases ha : ∑ j, a j = d
  · exact congrArg (fun l : Laurent J R d => l ⟨a, ha⟩) h
  · have hz : (moduleToGroupAlgebra s z.val).coeff a = 0 := by
      by_contra hz
      exact ha (piece_support s d z a hz).1
    have hw : (moduleToGroupAlgebra s w.val).coeff a = 0 := by
      by_contra hw
      exact ha (piece_support s d w a hw).1
    rw [hz, hw]

theorem exists_cleared_exponent (s : Finset J) (a : J → ℤ)
    (ha : ∀ j, j ∉ s → 0 ≤ a j) :
    ∃ (n : ℕ) (b : J →₀ ℕ), natExponentHom b = a + n • productExponent s := by
  classical
  let n : ℕ := ∑ j, (-a j).toNat
  have hnn : ∀ j, 0 ≤ a j + (n : ℤ) := by
    intro j
    have hn : (-a j).toNat ≤ n :=
      Finset.single_le_sum (fun k _ => Nat.zero_le ((-a k).toNat)) (Finset.mem_univ j)
    have hn' : ((-a j).toNat : ℤ) ≤ (n : ℤ) := by exact_mod_cast hn
    omega
  have hnonneg : ∀ j, 0 ≤ (a + n • productExponent s) j := by
    intro j
    by_cases hj : j ∈ s
    · simpa [Pi.add_apply, Pi.smul_apply, nsmul_eq_mul, productExponent_apply, hj] using hnn j
    · simpa only [Pi.add_apply, Pi.smul_apply, productExponent_apply, ite_eq_right hj,
        smul_zero, add_zero] using ha j hj
  refine ⟨n, Finsupp.equivFunOnFinite.symm (fun j => ((a + n • productExponent s) j).toNat), ?_⟩
  funext j
  exact Int.toNat_of_nonneg (hnonneg j)

theorem single_in_piece_range (s : Finset J) (d : ℤ) (a : Monomial J d) (r : R)
    (ha : ∀ j, j ∉ s → 0 ≤ a.val j) :
    ∃ z : Piece (R := R) s d, pieceToLaurent s d z = Finsupp.single a r := by
  classical
  obtain ⟨n, b, hb⟩ := exists_cleared_exponent s a.val ha
  have hdeg : Finsupp.weight (1 : J → ℤ) b = d + (n : ℤ) * (s.card : ℤ) := by
    simp only [Finsupp.weight_eq_sum, Pi.one_apply, nsmul_eq_mul, mul_one]
    change (∑ j, natExponentHom b j) = _
    rw [hb]
    simp only [Pi.add_apply, Finset.sum_add_distrib,
      sum_productExponent, nsmul_eq_mul, Pi.mul_apply, Pi.natCast_apply, ← Finset.mul_sum, a.property]
  let z : Piece (R := R) s d := ⟨fraction (product s) (MvPolynomial.monomial b r) n,
    n, MvPolynomial.monomial b r, MvPolynomial.isWeightedHomogeneous_monomial _ b r hdeg, rfl⟩
  have hz : moduleToGroupAlgebra s z.val = AddMonoidAlgebra.single a.val r := by
    change moduleToGroupAlgebra s (fraction (product s) (MvPolynomial.monomial b r) n) = _
    rw [moduleToGroupAlgebra_fraction]
    change AddMonoidAlgebra.mapDomain _ (AddMonoidAlgebra.single b r) * _ = _
    rw [AddMonoidAlgebra.mapDomain_single, AddMonoidAlgebra.single_mul_single, hb]
    simp
  refine ⟨z, ?_⟩
  ext a'
  rw [pieceToLaurent_coefficient, hz]
  simp only [AddMonoidAlgebra.coeff_single, Finsupp.single_apply]
  congr 1
  exact propext Subtype.val_inj

theorem pieceToLaurent_surjective_regular (s : Finset J) (d : ℤ) (p : Laurent J R d)
    (hp : RegularOn (s : Set J) p) :
    ∃ z : Piece (R := R) s d, pieceToLaurent s d z = p := by
  classical
  have hs : ∀ a ∈ p.support, ∃ z : Piece (R := R) s d,
      pieceToLaurent s d z = Finsupp.single a (p a) := by
    intro a ha
    apply single_in_piece_range
    intro j hj
    by_contra hn
    exact hj (hp a (Finsupp.mem_support_iff.mp ha) j (lt_of_not_ge hn))
  choose z hz using hs
  refine ⟨∑ a ∈ p.support, if h : a ∈ p.support then z a h else 0, ?_⟩
  rw [map_sum]
  calc
    _ = ∑ a ∈ p.support, Finsupp.single a (p a) := by
      apply Finset.sum_congr rfl
      intro a ha
      simp only [dite_eq_left ha, hz]
    _ = p := p.sum_single

omit [Fintype J] in
theorem moduleToGroupAlgebra_smul (s : Finset J) (p : MvPolynomial J R)
    (z : LocalizedModule (Submonoid.powers (product (R := R) s)) (MvPolynomial J R)) :
    moduleToGroupAlgebra s (p • z) = polynomialToGroupAlgebra p * moduleToGroupAlgebra s z := by
  change ringLocalizationMap s (moduleRingEquiv s (p • z)) =
    polynomialToGroupAlgebra p * ringLocalizationMap s (moduleRingEquiv s z)
  rw [map_smul, Algebra.smul_def, map_mul, ringLocalizationMap_base]

omit [Fintype J] in
theorem moduleToGroupAlgebra_restriction (s t : Finset J)
    (hst : product (R := R) s ∣ product t)
    (z : LocalizedModule (Submonoid.powers (product (R := R) s)) (MvPolynomial J R)) :
    moduleToGroupAlgebra t (restriction (product s) (product t) hst z) =
      moduleToGroupAlgebra s z := by
  induction z using LocalizedModule.induction_on with
  | _ p den =>
    obtain ⟨n, hn⟩ := den.property
    have hden : den = powerDenominator (product (R := R) s) n := Subtype.ext hn.symm
    subst den
    change moduleToGroupAlgebra t (restriction (product s) (product t) hst
      (fraction (product s) p n)) = moduleToGroupAlgebra s (fraction (product s) p n)
    apply ((product_isUnit (R := R) s).pow n).mul_left_cancel
    rw [← map_pow, ← moduleToGroupAlgebra_smul, ← moduleToGroupAlgebra_smul,
      ← map_smul, power_smul_fraction, restriction_fraction_zero]
    simp only [moduleToGroupAlgebra_fraction, zero_smul, neg_zero]

theorem pieceToLaurent_restriction [DecidableEq J] {s t : Finset J} (hst : s ⊆ t)
    (d : ℤ) (z : Piece (R := R) s d) :
    pieceToLaurent t d (setRestriction grading grading MvPolynomial.X variable_mem hst d z) =
      pieceToLaurent s d z := by
  ext a
  change (moduleToGroupAlgebra t (restriction (product s) (product t)
    (coverProduct_dvd grading MvPolynomial.X variable_mem hst) z.val)).coeff a.val =
    (moduleToGroupAlgebra s z.val).coeff a.val
  exact congrArg (fun l : GroupAlgebra (J := J) (R := R) => l.coeff a.val)
    (moduleToGroupAlgebra_restriction s t
      (coverProduct_dvd grading MvPolynomial.X variable_mem hst) z.val)

end
end PiExponent.GradedPolynomialLaurent

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/GradedSerreVanishing.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.GradedCechBound
import OAI.NumberTheory.PiExponent.Polynomials.GradedSerreStep

namespace OAI

namespace PiExponent.GradedSerreVanishing
noncomputable section
open PiExponent.GradedCech PiExponent.GradedPolynomialLaurent PiExponent.GradedSerreStep
attribute [local instance] MvPolynomial.weightedGradedAlgebra
universe u
variable {J R : Type u} [Fintype J] [DecidableEq J] [CommRing R] [IsNoetherianRing R]

theorem eventually_hasPrimitive_aux (depth : ℕ) :
    ∀ {M σM : Type u} [AddCommGroup M] [Module (MvPolynomial J R) M]
      [Module.Finite (MvPolynomial J R) M] [SetLike σM M] [AddSubgroupClass σM M]
      (𝓜 : ℤ → σM) [DirectSum.Decomposition 𝓜]
      [SetLike.GradedSMul (grading (J := J) (R := R)) 𝓜]
      (q : ℕ), Fintype.card J ≤ q + 1 + depth →
        ∃ N : ℕ, ∀ n : ℕ, N ≤ n → HasPrimitive (J := J) (R := R) 𝓜 n q := by
  induction depth with
  | zero =>
      intro M σM _ _ _ _ _ 𝓜 _ _ q hq
      refine ⟨0, ?_⟩
      intro n _ c hc
      exact GradedCechBound.primitives (grading (J := J) (R := R)) 𝓜 MvPolynomial.X variable_mem
        n (by omega) c hc
  | succ depth ih =>
      intro M σM _ _ _ _ _ 𝓜 _ _ q hq
      obtain ⟨rank, w, g, hg, hsurj, N, hstep⟩ := exists_syzygy_eventual_step (J := J) (R := R) 𝓜
      let 𝓕 := ShiftedFreeGrading.piece (grading (J := J) (R := R)) w
      let hK := GradedSerre.kernel_homogeneous 𝓕 𝓜 g hg
      let 𝓚 := HomogeneousSubmoduleGrading.piece 𝓕 g.ker hK
      obtain ⟨N₁, h₁⟩ := ih 𝓚 (q + 1) (by omega)
      refine ⟨max N N₁, ?_⟩
      intro n hn
      exact (hstep n ((le_max_left _ _).trans hn)).2 q
        (h₁ n ((le_max_right _ _).trans hn))

variable {M σM : Type u} [AddCommGroup M] [Module (MvPolynomial J R) M]
  [Module.Finite (MvPolynomial J R) M] [SetLike σM M] [AddSubgroupClass σM M]
  (𝓜 : ℤ → σM) [DirectSum.Decomposition 𝓜]
  [SetLike.GradedSMul (grading (J := J) (R := R)) 𝓜]

theorem eventually_hasPrimitive (q : ℕ) :
    ∃ N : ℕ, ∀ n : ℕ, N ≤ n → HasPrimitive (J := J) (R := R) 𝓜 n q :=
  eventually_hasPrimitive_aux (Fintype.card J) 𝓜 q (by omega)

theorem eventually_all_positive :
    ∃ N : ℕ, ∀ n : ℕ, N ≤ n → ∀ q : ℕ, HasPrimitive (J := J) (R := R) 𝓜 n q := by
  classical
  have hq (q : Fin (Fintype.card J)) := eventually_hasPrimitive (J := J) (R := R) 𝓜 q.val
  choose N hN using hq
  refine ⟨∑ q, N q, ?_⟩
  intro n hn q c hc
  by_cases hbound : Fintype.card J ≤ q + 1
  · exact GradedCechBound.primitives (grading (J := J) (R := R)) 𝓜 MvPolynomial.X variable_mem
      n hbound c hc
  · have hq' : q < Fintype.card J := by omega
    have hNq : N ⟨q, hq'⟩ ≤ ∑ q, N q :=
      Finset.single_le_sum (fun i _ => Nat.zero_le (N i)) (Finset.mem_univ (⟨q, hq'⟩ : Fin (Fintype.card J)))
    exact hN ⟨q, hq'⟩ n (hNq.trans hn) c hc

theorem eventually_augmentation_recovery :
    ∃ N : ℕ, ∀ n : ℕ, N ≤ n → HasRecovery (J := J) (R := R) 𝓜 n := by
  obtain ⟨rank, w, g, hg, hsurj, N, hstep⟩ := exists_syzygy_eventual_step (J := J) (R := R) 𝓜
  let 𝓕 := ShiftedFreeGrading.piece (grading (J := J) (R := R)) w
  let hK := GradedSerre.kernel_homogeneous 𝓕 𝓜 g hg
  let 𝓚 := HomogeneousSubmoduleGrading.piece 𝓕 g.ker hK
  obtain ⟨N₁, h₁⟩ := eventually_hasPrimitive (J := J) (R := R) 𝓚 0
  refine ⟨max N N₁, ?_⟩
  intro n hn
  exact (hstep n ((le_max_left _ _).trans hn)).1 (h₁ n ((le_max_right _ _).trans hn))

end
end PiExponent.GradedSerreVanishing

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/IdealPowerCohomology.lean <==
import OAI.NumberTheory.PiExponent.Approximation.ClosedThickeningSections
import OAI.NumberTheory.PiExponent.Approximation.CoherentTwistPresentation
import OAI.NumberTheory.PiExponent.LocalAlgebra.IdealPowerFiltration

namespace OAI

namespace PiExponentSeshadri.IdealModule
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits CategoryTheory.Abelian
open PiExponentSeshadri.Geometry
variable {X : Scheme.{0}}
local instance : HasExt.{1} X.Modules := HasExt.standard _

theorem ext_eq_zero_of_isZero (A M : X.Modules) (hM : IsZero M) (q : ℕ)
    (x : Abelian.Ext.{1} A M q) : x = 0 := by
  have hz := (extFunctorObj A q).map_isZero hM
  exact @Subsingleton.elim _ (AddCommGrpCat.subsingleton_of_isZero hz) x 0

theorem powerModule_twist_ext_zero_of_layers (I : X.IdealSheafData) (L : LineBundle X)
    (N n q : ℕ) (hN : IsZero (closedModule (I^N)))
    (hLayer : ∀ k < N, ∀ x : Abelian.Ext.{1} (structureSheaf X)
      ((moduleTwistFunctor L n).obj (powerLayer I k)) q, x = 0)
    (k : ℕ) (hk : k ≤ N)
    (x : Abelian.Ext.{1} (structureSheaf X)
      ((moduleTwistFunctor L n).obj (closedModule (I^k))) q) : x = 0 := by
  have hzero : ∀ k ≤ N, ∀ x : Abelian.Ext.{1} (structureSheaf X)
      ((moduleTwistFunctor L n).obj (closedModule (I^k))) q, x = 0 := by
    intro k hk
    induction hk using Nat.decreasingInduction with
    | self =>
      exact ext_eq_zero_of_isZero _ _ ((moduleTwistFunctor L n).map_isZero hN) q
    | @of_succ k hk ih =>
      intro x
      let S := (powerSequence I k).map (moduleTwistFunctor L n)
      have hS : S.ShortExact := moduleTwistFunctor_shortExact L n _ (powerSequence_shortExact I k)
      obtain ⟨y,hy⟩ := Ext.covariant_sequence_exact₂ (structureSheaf X) hS x
        (hLayer k hk _)
      have hiy : y = 0 := ih y
      exact hy.symm.trans
        ((congrArg (fun z : Abelian.Ext.{1} (structureSheaf X) S.X₁ q =>
          z.comp (Ext.mk₀ S.f) (add_zero q)) hiy).trans
            (Ext.zero_comp (structureSheaf X) q (Ext.mk₀ S.f) q (add_zero q)))
  exact hzero k hk x

theorem powerModule_ext_zero_of_layers (I : X.IdealSheafData)
    (N q : ℕ) (hN : IsZero (closedModule (I^N)))
    (hLayer : ∀ k < N, ∀ x : Abelian.Ext.{1} (structureSheaf X) (powerLayer I k) q, x = 0)
    (k : ℕ) (hk : k ≤ N)
    (x : Abelian.Ext.{1} (structureSheaf X) (closedModule (I^k)) q) : x = 0 := by
  let L : LineBundle X := {
    sheaf := structureSheaf X
    locallyRankOne := fun x => ⟨⊤, trivial, ⟨Scheme.Modules.restrictUnitIso _⟩⟩ }
  exact powerModule_twist_ext_zero_of_layers I L N 0 q hN hLayer k hk x

attribute [local irreducible] closedModule moduleTwistFunctor powerLayer

theorem eventual_ideal_twist_vanishing_of_layers [IsNoetherian X]
    (I : X.IdealSheafData) (hI : I.support = ⊤) (L : LineBundle X)
    (hLayer : ∀ k, ∃ B, ∀ n, B ≤ n → ∀ q, 0 < q →
      ∀ x : Abelian.Ext.{1} (structureSheaf X)
        ((moduleTwistFunctor L n).obj (powerLayer I k)) q, x = 0) :
    ∃ B, ∀ n, B ≤ n → ∀ q, 0 < q →
      ∀ x : Abelian.Ext.{1} (structureSheaf X)
        ((moduleTwistFunctor L n).obj (closedModule I)) q, x = 0 := by
  classical
  obtain ⟨N,hNpos,hN⟩ := powerModule_eventually_isZero I hI
  choose B hB using hLayer
  refine ⟨(Finset.range N).sup B, fun n hn q hq x => ?_⟩
  have hL (k : ℕ) (hk : k < N) := hB k n
    ((Finset.le_sup (Finset.mem_range.mpr hk)).trans hn) q hq
  have h := powerModule_twist_ext_zero_of_layers I L N n q hN hL 1 hNpos
  have h' : ∀ z : Abelian.Ext.{1} (structureSheaf X)
      ((moduleTwistFunctor L n).obj (closedModule I)) q, z = 0 := by
    exact (congrArg (fun J : X.IdealSheafData =>
      ∀ z : Abelian.Ext.{1} (structureSheaf X)
        ((moduleTwistFunctor L n).obj (closedModule J)) q, z = 0) (pow_one I)).mp h
  exact h' x
end
end PiExponentSeshadri.IdealModule

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/LaurentCechFinite.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.CechLinear
import OAI.NumberTheory.PiExponent.Cohomology.ProjectiveMonomialCohomology
import OAI.NumberTheory.PiExponent.Cohomology.ProjectiveTwistCech

namespace OAI

namespace PiExponent.GeometrySupport.LaurentCechFinite
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry
open ProjectiveTwistCech

variable {X : Scheme.{0}} {ι K : Type} [Fintype ι] [Field K]
  {U : ι → X.Opens} {M : X.Modules} {d : ℤ}

private abbrev schemeFreeOpen (V : X.Opens) : X.Modules :=
  PiExponentSeshadri.ModuleFlasque.freeOpen X.ringCatSheaf V

@[instance_reducible] private def freeOpenHomAddCommGroup (V : X.Opens) (N : X.Modules) :
    AddCommGroup (PiExponentSeshadri.ModuleFlasque.freeOpen X.ringCatSheaf V ⟶ N) :=
  inferInstanceAs (AddCommGroup (schemeFreeOpen V ⟶ N))

attribute [local instance] freeOpenHomAddCommGroup

local instance (V : X.Opens) (N : X.Modules) :
    Module Γ(X, ⊤) (PiExponentSeshadri.ModuleFlasque.freeOpen X.ringCatSheaf V ⟶ N) :=
  sheafHomModule X _ N

variable (ρ : K →+* Γ(X, ⊤)) (P : LaurentCechPresentation (K := K) U M d)
  (hlinear : ∀ q t (r : K) b,
    P.coefficient q t ((ρ r) • b) = r • P.coefficient q t b)

def cochainMap (q : ℕ) :
    CechLinear.Cochain U ρ M q →ₗ[K] ProjectiveMonomialCohomology.regularCochains (ι := ι) (K := K) d q where
  toFun c := ⟨P.toLaurent c, fun t => P.regular q t (c t)⟩
  map_add' c e := by
    apply Subtype.ext
    funext t
    exact map_add (P.coefficient q t) (c t) (e t)
  map_smul' r c := by
    apply Subtype.ext
    funext t
    exact hlinear q t r (c t)

theorem cochainMap_injective (q : ℕ) :
    Function.Injective (cochainMap ρ P hlinear q) := by
  intro c e h
  funext t
  apply P.injective q t
  exact congrFun (congrArg Subtype.val h) t

theorem cochainMap_surjective (q : ℕ) :
    Function.Surjective (cochainMap ρ P hlinear q) := by
  intro c
  choose b hb using fun t => P.surjective q t (c.val t) (c.property t)
  exact ⟨b, Subtype.ext (funext hb)⟩

def cochainEquiv (q : ℕ) :
    CechLinear.Cochain U ρ M q ≃ₗ[K] ProjectiveMonomialCohomology.regularCochains (ι := ι) (K := K) d q :=
  LinearEquiv.ofBijective (cochainMap ρ P hlinear q)
    ⟨cochainMap_injective ρ P hlinear q, cochainMap_surjective ρ P hlinear q⟩

def cyclesMap (q : ℕ) :
    CechLinear.cycles U ρ M q →ₗ[K] ProjectiveMonomialCohomology.cycles (ι := ι) (K := K) d q where
  toFun c := ⟨P.toLaurent c.val, fun t => P.regular q t _, by
    change ProjectiveMonomialCechHigher.differential (P.toLaurent c.val) = 0
    have hc : CechLinear.differentialLinear U ρ M q c.val = 0 := c.property
    refine (P.toLaurent_differential c.val).symm.trans
      ((congrArg (fun c : CechLinear.Cochain U ρ M (q + 1) => P.toLaurent c) hc).trans ?_)
    funext t
    exact map_zero _⟩
  map_add' c e := by
    apply Subtype.ext
    funext t
    exact map_add (P.coefficient q t) (c.val t) (e.val t)
  map_smul' r c := by
    apply Subtype.ext
    funext t
    exact hlinear q t r (c.val t)

theorem cyclesMap_injective (q : ℕ) :
    Function.Injective (cyclesMap ρ P hlinear q) := by
  intro c e h
  apply Subtype.ext
  funext t
  apply P.injective q t
  exact congrFun (congrArg Subtype.val h) t

theorem cyclesMap_surjective (q : ℕ) :
    Function.Surjective (cyclesMap ρ P hlinear q) := by
  intro c
  choose b hb using fun t => P.surjective q t (c.val t) (c.property.1 t)
  have he : P.toLaurent b = c.val := funext hb
  have hc : CechLinear.differentialLinear U ρ M q b = 0 := by
    funext t
    apply P.injective (q + 1) t
    have h := P.toLaurent_differential b
    have hc : ProjectiveMonomialCechHigher.differential c.val = 0 := c.property.2
    rw [he, hc] at h
    exact (congrFun h t).trans (map_zero (P.coefficient (q + 1) t)).symm
  exact ⟨⟨b, hc⟩, Subtype.ext he⟩

def cyclesEquiv (q : ℕ) :
    CechLinear.cycles U ρ M q ≃ₗ[K] ProjectiveMonomialCohomology.cycles (ι := ι) (K := K) d q :=
  LinearEquiv.ofBijective (cyclesMap ρ P hlinear q)
    ⟨cyclesMap_injective ρ P hlinear q, cyclesMap_surjective ρ P hlinear q⟩

theorem cyclesEquiv_boundary (q : ℕ) (c : CechLinear.Cochain U ρ M q) :
    cyclesEquiv ρ P hlinear (q + 1) (CechLinear.boundaryToCycles U ρ M q c) =
      ProjectiveMonomialCohomology.boundaryMap d q (cochainEquiv ρ P hlinear q c) := by
  apply Subtype.ext
  exact P.toLaurent_differential c

theorem cyclesEquiv_symm_boundary (q : ℕ) (b : ProjectiveMonomialCohomology.regularCochains (ι := ι) (K := K) d q) :
    (cyclesEquiv ρ P hlinear (q + 1)).symm (ProjectiveMonomialCohomology.boundaryMap d q b) =
      CechLinear.boundaryToCycles U ρ M q ((cochainEquiv ρ P hlinear q).symm b) := by
  apply (cyclesEquiv ρ P hlinear (q + 1)).injective
  rw [LinearEquiv.apply_symm_apply, cyclesEquiv_boundary, LinearEquiv.apply_symm_apply]

include P hlinear in

theorem degreeZero_finite : Module.Finite K (CechLinear.cycles U ρ M 0) := by
  let : Module.Finite K (ProjectiveMonomialCohomology.cycles (ι := ι) (K := K) d 0) :=
    ProjectiveMonomialCohomology.degreeZero_finite d
  exact Module.Finite.of_surjective (cyclesEquiv ρ P hlinear 0).symm.toLinearMap
    (cyclesEquiv ρ P hlinear 0).symm.surjective

include P hlinear in

theorem finite_of_comparison (q : ℕ) {V : Type*} [AddCommGroup V] [Module K V]
    (f : CechLinear.cycles U ρ M (q + 1) →ₗ[K] V)
    (hboundary : ∀ b, f (CechLinear.boundaryToCycles U ρ M q b) = 0)
    (hsurj : Function.Surjective f) : Module.Finite K V := by
  let g := f.comp (cyclesEquiv ρ P hlinear (q + 1)).symm.toLinearMap
  apply ProjectiveMonomialCohomology.finite_of_boundary_annihilating_surjective d q g
  · intro b
    change f ((cyclesEquiv ρ P hlinear (q + 1)).symm
      (ProjectiveMonomialCohomology.boundaryMap d q b)) = 0
    rw [cyclesEquiv_symm_boundary]
    exact hboundary _
  · exact hsurj.comp (cyclesEquiv ρ P hlinear (q + 1)).symm.surjective

end
end PiExponent.GeometrySupport.LaurentCechFinite

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/LaurentExtFinite.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.CechExtFinite
import OAI.NumberTheory.PiExponent.Cohomology.LaurentCechFinite

namespace OAI

namespace PiExponent.GeometrySupport.ActualLaurentExtFinite
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry
variable {X : Scheme.{0}} {ι K : Type} [Fintype ι] [Field K]
variable {U : ι → X.Opens} {M : X.Modules} {d : ℤ}
variable (ρ : K →+* Γ(X,⊤)) (P : ProjectiveTwistCech.LaurentCechPresentation (K := K) U M d)
private abbrev schemeFreeOpen (V : X.Opens) : X.Modules :=
  PiExponentSeshadri.ModuleFlasque.freeOpen X.ringCatSheaf V

@[instance_reducible] private def freeOpenHomAddCommGroup (V : X.Opens) (N : X.Modules) :
    AddCommGroup (PiExponentSeshadri.ModuleFlasque.freeOpen X.ringCatSheaf V ⟶ N) :=
  inferInstanceAs (AddCommGroup (schemeFreeOpen V ⟶ N))

attribute [local instance] freeOpenHomAddCommGroup

local instance (V : X.Opens) (N : X.Modules) :
    Module Γ(X,⊤) (PiExponentSeshadri.ModuleFlasque.freeOpen X.ringCatSheaf V ⟶ N) :=
  sheafHomModule X _ N
variable (hlinear : ∀ q t (r : K) b,
  P.coefficient q t ((ρ r) • b) = r • P.coefficient q t b)
include P hlinear

theorem actualExt_zero_finite (hcover : ⊤ ≤ ⨆ i, U i) :
    Module.Finite K (CechExtFinite.ActualExt ρ (structureSheaf X) M 0) := by
  let := LaurentCechFinite.degreeZero_finite ρ P hlinear
  let F := CechExtFinite.zeroComparison U ρ M ⊤ (fun _ => le_top) hcover
  let e := CechExtFinite.sourceIso (X := X) ρ
    (A := schemeFreeOpen ⊤) (B := structureSheaf X)
    (PiExponentSeshadri.FreeOpenUnit.freeTopIso X.ringCatSheaf) M 0
  exact Module.Finite.of_surjective (e.toLinearMap.comp F)
    (e.surjective.comp (CechExtFinite.zeroComparison_surjective U ρ M ⊤
      (fun _ => le_top) hcover))

theorem actualExt_succ_finite [IsNoetherian X] [M.IsQuasicoherent]
    (hcover : ⊤ ≤ ⨆ i, U i)
    (haffine : ∀ (q : ℕ) (t : Fin (q+1) → ι),
      IsAffineOpen (CechHigher.intersection U t)) (q : ℕ) :
    Module.Finite K (CechExtFinite.ActualExt ρ (structureSheaf X) M (q+1)) := by
  obtain ⟨F, hF, hboundary⟩ :=
    CechExtFinite.affine_exists_comparison U ρ hcover M haffine q
  exact LaurentCechFinite.finite_of_comparison ρ P hlinear q F hboundary hF

theorem actualExt_finite [IsNoetherian X] [M.IsQuasicoherent]
    (hcover : ⊤ ≤ ⨆ i, U i)
    (haffine : ∀ (q : ℕ) (t : Fin (q+1) → ι),
      IsAffineOpen (CechHigher.intersection U t)) (q : ℕ) :
    Module.Finite K (CechExtFinite.ActualExt ρ (structureSheaf X) M q) := by
  cases q with
  | zero => exact actualExt_zero_finite ρ P hlinear hcover
  | succ q => exact actualExt_succ_finite ρ P hlinear hcover haffine q

theorem cohomology_finite [IsNoetherian X] [M.IsQuasicoherent]
    (hcover : ⊤ ≤ ⨆ i, U i)
    (haffine : ∀ (q : ℕ) (t : Fin (q+1) → ι),
      IsAffineOpen (CechHigher.intersection U t)) (q : ℕ) :
    letI := Module.compHom (cohomology M q) ρ
    Module.Finite K (cohomology M q) := by
  exact actualExt_finite ρ P hlinear hcover haffine q

end
end PiExponent.GeometrySupport.ActualLaurentExtFinite

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/LineCohomologyDimension.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.ClosedAmpleRestriction
import OAI.NumberTheory.PiExponent.Ampleness.LineAmpleOperations
import OAI.NumberTheory.PiExponent.Ampleness.ZeroDimensionalAmple
import OAI.NumberTheory.PiExponent.Approximation.GeneratorsSectionCover
import OAI.NumberTheory.PiExponent.Approximation.RegularSectionChoice
import OAI.NumberTheory.PiExponent.Cohomology.CartierMixedEuler
import OAI.NumberTheory.PiExponent.Cohomology.EulerSupportDimension
import OAI.NumberTheory.PiExponent.Cohomology.EulerZeroDimensional
import OAI.NumberTheory.PiExponent.Cohomology.NoetherianAmpleSerreVanishing

namespace OAI

namespace PiExponent.NumericalAmpleness
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace
open PiExponentSeshadri.Geometry
open PiExponent.SectionZeroIdeal

theorem lineBundle_cohomology_zero_of_dimension_le (d : ℕ) :
    ∀ {X : Scheme.{0}} (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
      (H : LineBundle X), H.IsAmple → ∀ (M : LineBundle X),
      topologicalKrullDim X ≤ d → ∀ q : ℕ, d < q →
      ∀ z : cohomology M.sheaf q, z = 0 := by
  induction d with
  | zero =>
    intro X p hp H hH M hdim q hq
    let : IsLocallyNoetherian X := LocallyOfFiniteType.isLocallyNoetherian p
    let : CompactSpace X := QuasiCompact.compactSpace_of_compactSpace p
    let : IsNoetherian X := {}
    let : Finite X := finite_of_dim_le_zero hdim
    let : IsAffine X := proper_finite_scheme_isAffine p
    let := PiExponent.GeometrySupport.LineBundleCoherent.lineBundle_isFinitePresentation M
    let : M.sheaf.IsQuasicoherent :=
      (SheafOfModules.IsFinitePresentation.exists_quasicoherentData M.sheaf).choose.isQuasicoherent
    obtain ⟨k,rfl⟩ := Nat.exists_eq_succ_of_ne_zero (Nat.ne_of_gt hq)
    exact PiExponentSeshadri.AffineSchemeCohomology.affine_ext_zero X M.sheaf k
  | succ d ih =>
    intro X p hp H hH M hdim q hq
    let : IsLocallyNoetherian X := LocallyOfFiniteType.isLocallyNoetherian p
    let : CompactSpace X := QuasiCompact.compactSpace_of_compactSpace p
    let : IsNoetherian X := {}
    obtain ⟨k,rfl⟩ := Nat.exists_eq_succ_of_ne_zero (by omega : q ≠ 0)
    have hk : d < k := by omega
    obtain ⟨N,hN⟩ := GeneratorsSectionCover.ample_eventual_fin_section_cover H hH
    let a := N+1
    obtain ⟨l,t,ht⟩ := hN a (by omega)
    let A := H.pow a
    have hA : A.IsAmple := hH.pow a (by omega)
    obtain ⟨s,hs⟩ := exists_mono_section_of_finite_cover p A t ht
    let : Mono s := hs
    let i := (zeroIdeal A s).subschemeι
    have hdimD : topologicalKrullDim (zeroIdeal A s).subscheme ≤ d :=
      regular_sectionZero_dimension_le A s d (by simpa only [Nat.cast_add,Nat.cast_one] using hdim)
    let F : ℕ → X.Modules := fun n => ((A.pow n).tensor M).sheaf
    let Q : ℕ → X.Modules := fun n => (Scheme.Modules.pushforward i).obj
      ((Scheme.Modules.pullback i).obj ((A.pow (n+1)).tensor M).sheaf)
    have hQ (n j : ℕ) (hj : d < j) : ∀ z : cohomology (Q n) j, z = 0 := by
      have hD := ih (i ≫ p) (H.pullback i) (hH.pullback_closedImmersion H i)
        ((((A.pow (n+1)).tensor M).pullback i)) hdimD j hj
      let e := ClosedImmersionSerreTransfer.cohomologyLinearEquiv i p
        ((Scheme.Modules.pullback i).obj ((A.pow (n+1)).tensor M).sheaf) j
      intro z
      obtain ⟨w,rfl⟩ := e.surjective z
      exact (congrArg e (hD w)).trans e.map_zero
    have hstep (n : ℕ) : Function.Bijective
        (cohomologyMap p (mixedCartierPowerMultiply A M s n) (k+1)) := by
      obtain ⟨hz,hS⟩ := regular_mixedCartierPower_restriction_shortExact p A M s n
      exact cohomologyMap_bijective_of_quotient_vanishing p _ hS k
        (hQ n k hk) (hQ n (k+1) (by omega))
    let := PiExponent.GeometrySupport.LineBundleCoherent.lineBundle_isFinitePresentation M
    obtain ⟨K,hK⟩ := GeometrySupport.NoetherianAmpleSerreVanishing.ample_serre_tensor_vanishing
      p A hA M.sheaf
    have hzeroK : ∀ z : cohomology (F K) (k+1), z = 0 :=
      GeometrySupport.SerrePowerDescent.ext_zero_of_iso
        (moduleTensorComm M.sheaf (A.pow K).sheaf) (k+1) (hK K le_rfl (k+1) (by omega))
    have hback : ∀ n : ℕ, (∀ z : cohomology (F n) (k+1), z = 0) →
        ∀ z : cohomology (F 0) (k+1), z = 0 := by
      intro n
      induction n with
      | zero => exact fun h => h
      | succ n ihn =>
        intro hn
        apply ihn
        intro z
        apply (hstep n).injective
        rw [map_zero]
        exact hn _
    exact GeometrySupport.SerrePowerDescent.ext_zero_of_iso (moduleTensorUnit M.sheaf)
      (k+1) (hback K hzeroK)

end
end PiExponent.NumericalAmpleness

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/LocalIntersectionEulerFiltration.lean <==
import Mathlib.Tactic
import OAI.NumberTheory.PiExponent.LocalAlgebra.LocalIntersectionExactStep
import OAI.NumberTheory.PiExponent.LocalAlgebra.LocalIntersectionPrimeFiltration

namespace OAI

namespace PiExponentJets.W28.LocalIntersection

open scoped BigOperators

variable {A : Type*} [CommRing A]

noncomputable def cutEuler (I : Ideal A) (x : A) : ℤ :=
  ((Module.length A (A ⧸ (I ⊔ Ideal.span {x}))).toNat : ℤ) -
    (Module.length A ((I.colon {x}) ⧸ I.submoduleOf (I.colon {x}))).toNat

private theorem finite_cross_add_to_integer
    (a b c d e f : ℕ∞) (ha : a ≠ ⊤) (hb : b ≠ ⊤) (hc : c ≠ ⊤)
    (hd : d ≠ ⊤) (he : e ≠ ⊤) (hf : f ≠ ⊤)
    (h : a + b + c = d + e + f) :
    (a.toNat : ℤ) - d.toNat =
      ((e.toNat : ℤ) - b.toNat) + ((f.toNat : ℤ) - c.toNat) := by
  lift a to ℕ using ha
  lift b to ℕ using hb
  lift c to ℕ using hc
  lift d to ℕ using hd
  lift e to ℕ using he
  lift f to ℕ using hf
  have hn : a + b + c = d + e + f := by exact_mod_cast h
  simp only [ENat.toNat_natCast]
  omega

theorem cutEuler_cyclic_step (I : Ideal A) (f x : A)
    (hcut : ∀ J : Ideal A, Module.length A (A ⧸ (J ⊔ Ideal.span {x})) ≠ ⊤)
    (hker : ∀ J : Ideal A,
      Module.length A ((J.colon {x}) ⧸ J.submoduleOf (J.colon {x})) ≠ ⊤) :
    cutEuler I x = cutEuler (I.colon {f}) x + cutEuler (I ⊔ Ideal.span {f}) x := by
  exact finite_cross_add_to_integer _ _ _ _ _ _
    (hcut I) (hker (I.colon {f})) (hker (I ⊔ Ideal.span {f}))
    (hker I) (hcut (I.colon {f})) (hcut (I ⊔ Ideal.span {f}))
    (cyclic_ideal_step_cross_add I f x)

@[simp] theorem cutEuler_top (x : A) : cutEuler (⊤ : Ideal A) x = 0 := by
  simp [cutEuler, Module.length_eq_zero]

theorem cutEuler_filtration (J : ℕ → Ideal A) (f : ℕ → A) (x : A) (n : ℕ)
    (hstep : ∀ i < n, J (i + 1) = J i ⊔ Ideal.span {f i})
    (hcut : ∀ I : Ideal A, Module.length A (A ⧸ (I ⊔ Ideal.span {x})) ≠ ⊤)
    (hker : ∀ I : Ideal A,
      Module.length A ((I.colon {x}) ⧸ I.submoduleOf (I.colon {x})) ≠ ⊤) :
    cutEuler (J 0) x = (∑ i ∈ Finset.range n, cutEuler ((J i).colon {f i}) x) +
      cutEuler (J n) x := by
  induction n with
  | zero => simp
  | succ n ih =>
    rw [ih (fun i hi => hstep i (Nat.lt_succ_of_lt hi)),
      cutEuler_cyclic_step (J n) (f n) x hcut hker,
      ← hstep n (Nat.lt_succ_self n), Finset.sum_range_succ, add_assoc]

theorem exists_prime_factor_euler_sum [IsNoetherianRing A] (x : A)
    (hcut : ∀ I : Ideal A, Module.length A (A ⧸ (I ⊔ Ideal.span {x})) ≠ ⊤)
    (hker : ∀ I : Ideal A,
      Module.length A ((I.colon {x}) ⧸ I.submoduleOf (I.colon {x})) ≠ ⊤) :
    ∃ (n : ℕ) (J : ℕ → Ideal A) (f : ℕ → A),
      (∀ i, J i ≤ J (i + 1)) ∧ J 0 = ⊥ ∧ J n = ⊤ ∧
      (∀ i < n, ((J i).colon {f i}).IsPrime ∧
        J (i + 1) = J i ⊔ Ideal.span {f i}) ∧
      cutEuler (⊥ : Ideal A) x = ∑ i ∈ Finset.range n, cutEuler ((J i).colon {f i}) x := by
  obtain ⟨n, J, f, hm, h0, hn, hs⟩ := exists_cyclic_prime_filtration_nat (A := A)
  refine ⟨n, J, f, hm, h0, hn, hs, ?_⟩
  simpa only [h0, hn, cutEuler_top, add_zero] using
    cutEuler_filtration J f x n (fun i hi => (hs i hi).2) hcut hker

end PiExponentJets.W28.LocalIntersection

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/LocalIntersectionRegularEuler.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.LocalIntersectionEulerFiltration
import OAI.NumberTheory.PiExponent.LocalAlgebra.LocalIntersectionDimensionOne
import OAI.NumberTheory.PiExponent.LocalAlgebra.ParameterKilledFiniteLength

namespace OAI

namespace PiExponentJets.W28.LocalIntersection

open scoped BigOperators Classical

variable {A : Type*} [CommRing A] [IsNoetherianRing A] [Ring.KrullDimLE 1 A]

theorem regular_cut_length_ne_top (x : A) (hx : x ∈ nonZeroDivisors A) (I : Ideal A) :
    Module.length A (A ⧸ (I ⊔ Ideal.span {x})) ≠ ⊤ := by
  rw [← cokernel_length_eq_cut]
  exact Module.length_ne_top_iff.mpr
    (W06.isFiniteLength_coker_parameter_mul (M := A ⧸ I) hx)

theorem regular_colon_length_ne_top (x : A) (hx : x ∈ nonZeroDivisors A) (I : Ideal A) :
    Module.length A ((I.colon {x}) ⧸ I.submoduleOf (I.colon {x})) ≠ ⊤ := by
  rw [← kernel_length_eq_colon]
  exact Module.length_ne_top_iff.mpr
    (W06.isFiniteLength_ker_parameter_mul (M := A ⧸ I) hx)

omit [IsNoetherianRing A] [Ring.KrullDimLE 1 A] in
theorem regular_colon_bot (x : A) (hx : x ∈ nonZeroDivisors A) :
    (⊥ : Ideal A).colon {x} = ⊥ := by
  ext a
  simp only [Submodule.mem_colon_singleton, smul_eq_mul, Submodule.mem_bot]
  exact mul_right_mem_nonZeroDivisors_eq_zero_iff hx

omit [IsNoetherianRing A] [Ring.KrullDimLE 1 A] in
theorem cutEuler_bot_regular (x : A) (hx : x ∈ nonZeroDivisors A) :
    cutEuler (⊥ : Ideal A) x =
      ((Module.length A (A ⧸ Ideal.span {x})).toNat : ℤ) := by
  have hz : Module.length A
      (((⊥ : Ideal A).colon {x}) ⧸ (⊥ : Ideal A).submoduleOf ((⊥ : Ideal A).colon {x})) = 0 := by
    rw [regular_colon_bot x hx]
    exact Module.length_eq_zero
  have hlen : Module.length A (A ⧸ ((⊥ : Ideal A) ⊔ Ideal.span {x})) =
      Module.length A (A ⧸ Ideal.span {x}) :=
    (Submodule.quotEquivOfEq _ _ (bot_sup_eq (Ideal.span {x}))).length_eq
  simp only [cutEuler, hz, ENat.toNat_zero, Nat.cast_zero, sub_zero]
  exact congrArg (fun n : ℕ∞ => (n.toNat : ℤ)) hlen

omit [IsNoetherianRing A] in
theorem cutEuler_prime_regular [IsLocalRing A]
    (x : A) (hx : x ∈ nonZeroDivisors A) (P : Ideal A) [P.IsPrime] :
    cutEuler P x = if P ∈ minimalPrimes A then
      ((Module.length A (A ⧸ (P ⊔ Ideal.span {x}))).toNat : ℤ) else 0 := by
  classical
  by_cases hp : P ∈ minimalPrimes A
  · have hz := prime_colon_length_zero P x (regular_not_mem_minimalPrime x hx P hp)
    simp [cutEuler, hp, hz]
  · rcases dimension_one_prime_factor_dichotomy x hx P with hmin | hmax
    · exact False.elim (hp hmin.1)
    · simp only [hp, ↓reduceIte, cutEuler, hmax.2, sub_self]

theorem exists_regular_onecut_sum_and_local_counts [IsLocalRing A]
    (x : A) (hx : x ∈ nonZeroDivisors A) :
    ∃ (n : ℕ) (J : ℕ → Ideal A) (f : ℕ → A),
      (∀ i < n, ((J i).colon {f i}).IsPrime) ∧
      (((Module.length A (A ⧸ Ideal.span {x})).toNat : ℤ) =
        ∑ i ∈ Finset.range n, if (J i).colon {f i} ∈ minimalPrimes A then
          ((Module.length A (A ⧸ ((J i).colon {f i} ⊔ Ideal.span {x}))).toNat : ℤ) else 0) ∧
      ∀ (P : Ideal A) [P.IsPrime], P ∈ minimalPrimes A →
        Module.length (Localization.AtPrime P)
          (Localization.AtPrime P ⧸ (⊥ : Ideal A).map
            (algebraMap A (Localization.AtPrime P))) =
          ∑ i ∈ Finset.range n, if (J i).colon {f i} = P then 1 else 0 := by
  classical
  obtain ⟨n, J, f, hm, h0, hn, hs, hcounts⟩ :=
    exists_cyclic_filtration_all_local_counts (A := A)
  refine ⟨n, J, f, (fun i hi => (hs i hi).1), ?_, hcounts⟩
  have he := cutEuler_filtration J f x n (fun i hi => (hs i hi).2)
    (regular_cut_length_ne_top x hx) (regular_colon_length_ne_top x hx)
  rw [h0, hn, cutEuler_top, add_zero, cutEuler_bot_regular x hx] at he
  refine he.trans (Finset.sum_congr rfl ?_)
  intro i hi
  let : ((J i).colon {f i}).IsPrime := (hs i (Finset.mem_range.mp hi)).1
  exact cutEuler_prime_regular x hx ((J i).colon {f i})

end PiExponentJets.W28.LocalIntersection

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/MixedEulerAlgebra.lean <==
import OAI.NumberTheory.PiExponent.Approximation.LinePowerLaws
import OAI.NumberTheory.PiExponent.Cohomology.EulerTwistTransport
import OAI.NumberTheory.PiExponent.Geometry.LineBundleProduct

namespace OAI

namespace PiExponent.NumericalAmpleness
noncomputable section
open AlgebraicGeometry CategoryTheory
open PiExponentSeshadri.Geometry
variable {X Y : Scheme.{0}}

def LineIsoInvariant (f : LineBundle X → ℤ) : Prop :=
  ∀ L M, (L.sheaf ≅ M.sheaf) → f L = f M

def tensorDifference (L : LineBundle X) (f : LineBundle X → ℤ) : LineBundle X → ℤ :=
  fun M => f (L.tensor M) - f M

def mixedDifference : List (LineBundle X) → (LineBundle X → ℤ) → (LineBundle X → ℤ)
  | [], f => f
  | L :: ls, f => tensorDifference L (mixedDifference ls f)

@[simp] theorem mixedDifference_nil (f : LineBundle X → ℤ) : mixedDifference [] f = f := rfl
@[simp] theorem mixedDifference_cons (L : LineBundle X) (ls : List (LineBundle X))
    (f : LineBundle X → ℤ) :
    mixedDifference (L :: ls) f = tensorDifference L (mixedDifference ls f) := rfl

def tensorTwistSwapIso (L B M : LineBundle X) :
    (L.tensor (B.tensor M)).sheaf ≅ (B.tensor (L.tensor M)).sheaf :=
  (lineTensorAssoc L B M).symm ≪≫
    moduleTensorIso (moduleTensorComm L.sheaf B.sheaf) (Iso.refl M.sheaf) ≪≫
      lineTensorAssoc B L M

theorem tensorDifference_sub (L : LineBundle X) (f g : LineBundle X → ℤ) :
    tensorDifference L (f - g) = tensorDifference L f - tensorDifference L g := by
  funext M
  simp only [tensorDifference, Pi.sub_apply]
  ring

theorem mixedDifference_sub (ls : List (LineBundle X)) (f g : LineBundle X → ℤ) :
    mixedDifference ls (f - g) = mixedDifference ls f - mixedDifference ls g := by
  induction ls with
  | nil => rfl
  | cons L ls ih => rw [mixedDifference_cons, ih, tensorDifference_sub]; rfl

theorem tensorDifference_add (L : LineBundle X) (f g : LineBundle X → ℤ) :
    tensorDifference L (f + g) = tensorDifference L f + tensorDifference L g := by
  funext M
  simp only [tensorDifference, Pi.add_apply]
  ring

theorem mixedDifference_add (ls : List (LineBundle X)) (f g : LineBundle X → ℤ) :
    mixedDifference ls (f + g) = mixedDifference ls f + mixedDifference ls g := by
  induction ls with
  | nil => rfl
  | cons L ls ih => rw [mixedDifference_cons, ih, tensorDifference_add]; rfl

@[simp] theorem mixedDifference_zero (ls : List (LineBundle X)) :
    mixedDifference ls (0 : LineBundle X → ℤ) = 0 := by
  induction ls with
  | nil => rfl
  | cons L ls ih =>
      rw [mixedDifference_cons, ih]
      funext M
      exact sub_self _

theorem LineIsoInvariant.tensorDifference {f : LineBundle X → ℤ} (hf : LineIsoInvariant f)
    (L : LineBundle X) : LineIsoInvariant (tensorDifference L f) := by
  intro M N e
  change f (L.tensor M) - f M = f (L.tensor N) - f N
  rw [hf (L.tensor M) (L.tensor N) (moduleTensorIso (Iso.refl L.sheaf) e), hf M N e]

theorem LineIsoInvariant.mixedDifference {f : LineBundle X → ℤ} (hf : LineIsoInvariant f)
    (ls : List (LineBundle X)) : LineIsoInvariant (mixedDifference ls f) := by
  induction ls with
  | nil => exact hf
  | cons L ls ih => exact ih.tensorDifference L

theorem LineIsoInvariant.tensorShift {f : LineBundle X → ℤ} (hf : LineIsoInvariant f)
    (B : LineBundle X) : LineIsoInvariant (fun M => f (B.tensor M)) := by
  intro M N e
  exact hf _ _ (moduleTensorIso (Iso.refl B.sheaf) e)

theorem LineIsoInvariant.pullback {g : LineBundle Y → ℤ} (hg : LineIsoInvariant g)
    (i : Y ⟶ X) : LineIsoInvariant (fun M => g (M.pullback i)) := by
  intro M N e
  exact hg _ _ ((Scheme.Modules.pullback i).mapIso e)

theorem tensorDifference_commute (L B : LineBundle X) (f : LineBundle X → ℤ)
    (hf : LineIsoInvariant f) :
    tensorDifference L (tensorDifference B f) = tensorDifference B (tensorDifference L f) := by
  funext M
  simp only [tensorDifference]
  rw [hf _ _ (tensorTwistSwapIso B L M)]
  ring

theorem mixedDifference_cons_commute (L : LineBundle X) (ls : List (LineBundle X))
    (f : LineBundle X → ℤ) (hf : LineIsoInvariant f) :
    mixedDifference (L :: ls) f = mixedDifference ls (tensorDifference L f) := by
  induction ls with
  | nil => rfl
  | cons B ls ih =>
      change tensorDifference L (tensorDifference B (mixedDifference ls f)) =
        tensorDifference B (mixedDifference ls (tensorDifference L f))
      rw [tensorDifference_commute L B _ (hf.mixedDifference ls)]
      exact congrArg (tensorDifference B) ih

theorem mixedDifference_tensorShift (ls : List (LineBundle X))
    (g : LineBundle X → ℤ) (hg : LineIsoInvariant g) (B M : LineBundle X) :
    mixedDifference ls (fun N => g (B.tensor N)) M = mixedDifference ls g (B.tensor M) := by
  induction ls generalizing M with
  | nil => rfl
  | cons L ls ih =>
      change mixedDifference ls (fun N => g (B.tensor N)) (L.tensor M) -
        mixedDifference ls (fun N => g (B.tensor N)) M =
          mixedDifference ls g (L.tensor (B.tensor M)) - mixedDifference ls g (B.tensor M)
      rw [ih, ih, (hg.mixedDifference ls) _ _ (tensorTwistSwapIso B L M)]

theorem mixedDifference_pullback (ls : List (LineBundle X)) (i : Y ⟶ X)
    (g : LineBundle Y → ℤ) (hg : LineIsoInvariant g) (M : LineBundle X) :
    mixedDifference ls (fun N => g (N.pullback i)) M =
      mixedDifference (ls.map (fun L => L.pullback i)) g (M.pullback i) := by
  induction ls generalizing M with
  | nil => rfl
  | cons L ls ih =>
      change mixedDifference ls (fun N => g (N.pullback i)) (L.tensor M) -
        mixedDifference ls (fun N => g (N.pullback i)) M =
          mixedDifference (ls.map (fun N => N.pullback i)) g
            ((L.pullback i).tensor (M.pullback i)) -
          mixedDifference (ls.map (fun N => N.pullback i)) g (M.pullback i)
      rw [ih, ih, (hg.mixedDifference _) _ _ (PiExponentSeshadri.PullbackTensor.iso i L M)]

theorem mixedDifference_append (ls ks : List (LineBundle X)) (f : LineBundle X → ℤ) :
    mixedDifference (ls ++ ks) f = mixedDifference ls (mixedDifference ks f) := by
  induction ls with
  | nil => rfl
  | cons L ls ih => simp only [List.cons_append, mixedDifference_cons, ih]

theorem tensorDifference_tensor (A B : LineBundle X) (f : LineBundle X → ℤ)
    (hf : LineIsoInvariant f) :
    tensorDifference (A.tensor B) f =
      tensorDifference A f + tensorDifference B f + mixedDifference [A,B] f := by
  funext M
  simp only [tensorDifference, mixedDifference, Pi.add_apply]
  rw [hf ((A.tensor B).tensor M) (A.tensor (B.tensor M)) (lineTensorAssoc A B M),
    hf _ _ (tensorTwistSwapIso A B M)]
  ring

theorem mixedDifference_tensor_cons (A B : LineBundle X) (ls : List (LineBundle X))
    (f : LineBundle X → ℤ) (hf : LineIsoInvariant f) :
    mixedDifference (A.tensor B :: ls) f =
      mixedDifference (A :: ls) f + mixedDifference (B :: ls) f +
        mixedDifference (A :: B :: ls) f :=
  tensorDifference_tensor A B (mixedDifference ls f) (hf.mixedDifference ls)

theorem mixedDifference_tensor_cons_of_next_eq_zero (A B : LineBundle X)
    (ls : List (LineBundle X)) (f : LineBundle X → ℤ) (hf : LineIsoInvariant f)
    (hzero : mixedDifference (A :: B :: ls) f = 0) :
    mixedDifference (A.tensor B :: ls) f =
      mixedDifference (A :: ls) f + mixedDifference (B :: ls) f := by
  rw [mixedDifference_tensor_cons A B ls f hf, hzero, add_zero]

end
end PiExponent.NumericalAmpleness

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/MixedEulerAmpleDimension.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.MixedEulerCartierAmple
import OAI.NumberTheory.PiExponent.Cohomology.MixedEulerDimension

namespace OAI

namespace PiExponent.NumericalAmpleness
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry PiExponentSeshadri.Projective
open PiExponent.SectionZeroIdeal PiExponent.ProjectiveO1

theorem mixedDifference_lineEuler_of_ample_aux (d : ℕ) :
    ∀ {X : Scheme.{0}} [IsNoetherian X]
      (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
      (H : LineBundle X), H.IsAmple → ∀ r : ℕ, d ≤ r →
      topologicalKrullDim X ≤ d → ∀ ls : List (LineBundle X), ls.length = d+1 →
      mixedDifference ls (lineEuler p r) = 0 := by
  induction d with
  | zero =>
    intro X _ p _ H hH r hr hdim ls hlen
    cases ls with
    | nil => simp at hlen
    | cons L ls =>
      have hz : ls = [] := List.length_eq_zero_iff.mp (by simpa using hlen)
      subst ls
      funext M
      obtain ⟨e⟩ := lineBundle_trivial_of_dim_le_zero hdim L
      have he := eulerCharacteristic_iso p
        (moduleTensorIso e (Iso.refl M.sheaf) ≪≫ moduleTensorUnit M.sheaf) r
      change eulerCharacteristic p r (L.tensor M).sheaf - eulerCharacteristic p r M.sheaf = 0
      exact sub_eq_zero.mpr he
  | succ d ih =>
    intro X _ p _ H hH r hr hdim ls hlen
    cases ls with
    | nil => simp at hlen
    | cons L ls =>
      have hlen' : ls.length = d+1 := by simpa using hlen
      obtain ⟨B, s, t, hs, ht⟩ := exists_regular_twist_pair p H L hH
      let := hs
      let := ht
      let A := L.tensor B
      let D := zeroIdeal A s
      let E := zeroIdeal B t
      let jD := D.subschemeι
      let jE := E.subschemeι
      let : IsLocallyNoetherian D.subscheme := LocallyOfFiniteType.isLocallyNoetherian jD
      let : CompactSpace D.subscheme := QuasiCompact.compactSpace_of_compactSpace jD
      let : IsNoetherian D.subscheme := {}
      let : IsLocallyNoetherian E.subscheme := LocallyOfFiniteType.isLocallyNoetherian jE
      let : CompactSpace E.subscheme := QuasiCompact.compactSpace_of_compactSpace jE
      let : IsNoetherian E.subscheme := {}
      have hdD : topologicalKrullDim D.subscheme ≤ d :=
        regular_sectionZero_dimension_le A s d (by
          simpa only [Nat.cast_add, Nat.cast_one] using hdim)
      have hdE : topologicalKrullDim E.subscheme ≤ d :=
        regular_sectionZero_dimension_le B t d (by
          simpa only [Nat.cast_add, Nat.cast_one] using hdim)
      let g := lineEuler (jD ≫ p) r
      let h := lineEuler (jE ≫ p) r
      let g' (M : LineBundle D.subscheme) := g ((A.pullback jD).tensor M)
      let h' (M : LineBundle E.subscheme) := h (((B.tensor L).pullback jE).tensor M)
      have hg := lineEuler_isoInvariant (jD ≫ p) r
      have hh := lineEuler_isoInvariant (jE ≫ p) r
      have hDz : mixedDifference (ls.map (fun L => L.pullback jD)) g = 0 :=
        ih (jD ≫ p) (H.pullback jD)
          (LineBundle.IsAmple.pullback_closedImmersion H hH jD) r (by omega) hdD _
          (by simpa using hlen')
      have hEz : mixedDifference (ls.map (fun L => L.pullback jE)) h = 0 :=
        ih (jE ≫ p) (H.pullback jE)
          (LineBundle.IsAmple.pullback_closedImmersion H hH jE) r (by omega) hdE _
          (by simpa using hlen')
      have heq : tensorDifference L (lineEuler p r) =
          (fun M => g' (M.pullback jD)) - fun M => h' (M.pullback jE) := by
        funext M
        exact tensor_euler_difference_cartier_pair_of_ample p H hH r
          (hdim.trans (by exact_mod_cast hr)) L B M s t
      have hDzero := mixedDifference_pullback_tensorShift_zero ls jD g hg (A.pullback jD) hDz
      have hEzero := mixedDifference_pullback_tensorShift_zero ls jE h hh
        ((B.tensor L).pullback jE) hEz
      rw [mixedDifference_cons_commute L ls _ (lineEuler_isoInvariant p r),
        heq, mixedDifference_sub, hDzero, hEzero, sub_self]

theorem mixedDifference_lineEuler_of_ample {X : Scheme.{0}} [IsNoetherian X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (H : LineBundle X) (hH : H.IsAmple) (d : ℕ)
    (hdim : topologicalKrullDim X ≤ d)
    (ls : List (LineBundle X)) (hlen : ls.length = d+1) :
    mixedDifference ls (lineEuler p d) = 0 :=
  mixedDifference_lineEuler_of_ample_aux d p H hH d le_rfl hdim ls hlen

end
end PiExponent.NumericalAmpleness

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/MixedEulerCartier.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.EulerPolynomialDegree

namespace OAI

namespace PiExponent.NumericalAmpleness
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry PiExponentSeshadri.Projective
open PiExponent.SectionZeroIdeal PiExponent.ProjectiveO1
variable {X : Scheme.{0}}

theorem tensor_euler_difference_cartier_pair
    (p : X ⟶ Spec (CommRingCat.of ℂ)) (r : ℕ)
    (i : X ⟶ projectiveSpace ℂ (Fin (r+1))) [IsClosedImmersion i]
    (hi : i ≫ polynomialProjectiveProjection ℂ (Fin (r+1)) = p)
    (L B M : LineBundle X)
    (s : GlobalSections X (L.tensor B).sheaf) (t : GlobalSections X B.sheaf)
    [Mono s] [Mono t] :
    eulerCharacteristic p r (L.tensor M).sheaf - eulerCharacteristic p r M.sheaf =
      eulerCharacteristic ((zeroIdeal (L.tensor B) s).subschemeι ≫ p) r
        (((L.tensor B).pullback (zeroIdeal (L.tensor B) s).subschemeι).tensor
          (M.pullback (zeroIdeal (L.tensor B) s).subschemeι)).sheaf -
      eulerCharacteristic ((zeroIdeal B t).subschemeι ≫ p) r
        (((B.tensor L).pullback (zeroIdeal B t).subschemeι).tensor
          (M.pullback (zeroIdeal B t).subschemeι)).sheaf := by
  let D := zeroIdeal (L.tensor B) s
  let E := zeroIdeal B t
  let jD := D.subschemeι
  let jE := E.subschemeι
  have hiD : (jD ≫ i) ≫ polynomialProjectiveProjection ℂ (Fin (r+1)) = jD ≫ p := by
    rw [Category.assoc, hi]
  have hiE : (jE ≫ i) ≫ polynomialProjectiveProjection ℂ (Fin (r+1)) = jE ≫ p := by
    rw [Category.assoc, hi]
  let e0 : (CartierEulerPair.source L M 0).sheaf ≅ M.sheaf :=
    moduleTensorUnit M.sheaf
  let e1 : (CartierEulerPair.source L M 1).sheaf ≅ (L.tensor M).sheaf :=
    moduleTensorIso (moduleTensorRightUnit L.sheaf) (Iso.refl M.sheaf)
  let em : (CartierEulerPair.middle L B M 0).sheaf ≅
      ((L.tensor B).tensor M).sheaf :=
    moduleTensorIso (Iso.refl _) e0
  let ee : (B.tensor (CartierEulerPair.source L M 1)).sheaf ≅
      ((B.tensor L).tensor M).sheaf :=
    moduleTensorIso (Iso.refl _) e1 ≪≫ (lineTensorAssoc B L M).symm
  have hv := CartierEulerPair.euler_difference p L B M s t 0 r
    (fun q _ => projective_line_cohomology_finite p r i hi (CartierEulerPair.source L M 0) q)
    (fun q _ => projective_line_cohomology_finite p r i hi (CartierEulerPair.source L M 1) q)
    (fun q _ => projective_line_cohomology_finite p r i hi (CartierEulerPair.middle L B M 0) q)
    (fun q _ => projective_line_cohomology_finite (jD ≫ p) r (jD ≫ i) hiD
      ((CartierEulerPair.middle L B M 0).pullback jD) q)
    (fun q _ => projective_line_cohomology_finite (jE ≫ p) r (jE ≫ i) hiE
      ((B.tensor (CartierEulerPair.source L M 1)).pullback jE) q)
    (lineBundle_cohomology_eq_zero_of_projective_embedding r i
      (CartierEulerPair.source L M 0) (r+1) le_rfl)
    (lineBundle_cohomology_eq_zero_of_projective_embedding r i
      (CartierEulerPair.source L M 1) (r+1) le_rfl)
  rw [eulerCharacteristic_iso p e0 r, eulerCharacteristic_iso p e1 r] at hv
  have hD := eulerCharacteristic_iso (jD ≫ p)
    ((Scheme.Modules.pullback jD).mapIso em ≪≫
      PiExponentSeshadri.PullbackTensor.iso jD (L.tensor B) M) r
  have hE := eulerCharacteristic_iso (jE ≫ p)
    ((Scheme.Modules.pullback jE).mapIso ee ≪≫
      PiExponentSeshadri.PullbackTensor.iso jE (B.tensor L) M) r
  rw [hD, hE] at hv
  exact hv

end
end PiExponent.NumericalAmpleness

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/MixedEulerCartierAmple.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.AmpleLineCohomology
import OAI.NumberTheory.PiExponent.Cohomology.LineCohomologyDimension
import OAI.NumberTheory.PiExponent.Cohomology.MixedEulerCartier

namespace OAI

namespace PiExponent.NumericalAmpleness
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry PiExponentSeshadri.Projective
open PiExponent.SectionZeroIdeal PiExponent.ProjectiveO1
variable {X : Scheme.{0}}

theorem tensor_euler_difference_cartier_pair_of_ample
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (H : LineBundle X) (hH : H.IsAmple) (r : ℕ)
    (hdim : topologicalKrullDim X ≤ r)
    (L B M : LineBundle X)
    (s : GlobalSections X (L.tensor B).sheaf) (t : GlobalSections X B.sheaf)
    [Mono s] [Mono t] :
    eulerCharacteristic p r (L.tensor M).sheaf - eulerCharacteristic p r M.sheaf =
      eulerCharacteristic ((zeroIdeal (L.tensor B) s).subschemeι ≫ p) r
        (((L.tensor B).pullback (zeroIdeal (L.tensor B) s).subschemeι).tensor
          (M.pullback (zeroIdeal (L.tensor B) s).subschemeι)).sheaf -
      eulerCharacteristic ((zeroIdeal B t).subschemeι ≫ p) r
        (((B.tensor L).pullback (zeroIdeal B t).subschemeι).tensor
          (M.pullback (zeroIdeal B t).subschemeι)).sheaf := by
  let D := zeroIdeal (L.tensor B) s
  let E := zeroIdeal B t
  let jD := D.subschemeι
  let jE := E.subschemeι
  have hHD := LineBundle.IsAmple.pullback_closedImmersion H hH jD
  have hHE := LineBundle.IsAmple.pullback_closedImmersion H hH jE
  let e0 : (CartierEulerPair.source L M 0).sheaf ≅ M.sheaf :=
    moduleTensorUnit M.sheaf
  let e1 : (CartierEulerPair.source L M 1).sheaf ≅ (L.tensor M).sheaf :=
    moduleTensorIso (moduleTensorRightUnit L.sheaf) (Iso.refl M.sheaf)
  let em : (CartierEulerPair.middle L B M 0).sheaf ≅
      ((L.tensor B).tensor M).sheaf :=
    moduleTensorIso (Iso.refl _) e0
  let ee : (B.tensor (CartierEulerPair.source L M 1)).sheaf ≅
      ((B.tensor L).tensor M).sheaf :=
    moduleTensorIso (Iso.refl _) e1 ≪≫ (lineTensorAssoc B L M).symm
  have hv := CartierEulerPair.euler_difference p L B M s t 0 r
    (fun q _ => line_cohomology_finite_of_ample_all p H hH (CartierEulerPair.source L M 0) q)
    (fun q _ => line_cohomology_finite_of_ample_all p H hH (CartierEulerPair.source L M 1) q)
    (fun q _ => line_cohomology_finite_of_ample_all p H hH (CartierEulerPair.middle L B M 0) q)
    (fun q _ => line_cohomology_finite_of_ample_all (jD ≫ p) (H.pullback jD) hHD
      ((CartierEulerPair.middle L B M 0).pullback jD) q)
    (fun q _ => line_cohomology_finite_of_ample_all (jE ≫ p) (H.pullback jE) hHE
      ((B.tensor (CartierEulerPair.source L M 1)).pullback jE) q)
    (lineBundle_cohomology_zero_of_dimension_le r p H hH
      (CartierEulerPair.source L M 0) hdim (r+1) (by omega))
    (lineBundle_cohomology_zero_of_dimension_le r p H hH
      (CartierEulerPair.source L M 1) hdim (r+1) (by omega))
  rw [eulerCharacteristic_iso p e0 r, eulerCharacteristic_iso p e1 r] at hv
  have hD := eulerCharacteristic_iso (jD ≫ p)
    ((Scheme.Modules.pullback jD).mapIso em ≪≫
      PiExponentSeshadri.PullbackTensor.iso jD (L.tensor B) M) r
  have hE := eulerCharacteristic_iso (jE ≫ p)
    ((Scheme.Modules.pullback jE).mapIso ee ≪≫
      PiExponentSeshadri.PullbackTensor.iso jE (B.tensor L) M) r
  rw [hD, hE] at hv
  exact hv

end
end PiExponent.NumericalAmpleness

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/MixedEulerCurveMargin.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.MixedEulerPositivity
import OAI.NumberTheory.PiExponent.Geometry.CurveCycleNumerical

namespace OAI

namespace PiExponent.NumericalAmpleness
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry
open PiExponent.SectionZeroIdeal

theorem mixedTop_curve_margin_aux (d : ℕ) :
    ∀ {X : Scheme.{0}} [IsNoetherian X] [Nonempty X]
      (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
      (H L : LineBundle X), H.IsAmple →
      topologicalKrullDim X = ((d+1 : ℕ) : WithBot ℕ∞) →
      ∀ ε : ℝ, (∀ C : IntegralCurve X,
        ε * (curveDegree p H C : ℝ) ≤ (curveDegree p L C : ℝ)) →
      ∀ ls : List (LineBundle X), ls.length = d →
      (∀ A ∈ ls, A.IsAmple) →
      ε * (mixedTop (lineEuler p (d+1)) (H :: ls) : ℝ) ≤
        (mixedTop (lineEuler p (d+1)) (L :: ls) : ℝ) := by
  induction d with
  | zero =>
    intro X _ _ p _ H L hH hdim ε hmargin ls hlen hamp
    have hz : ls = [] := List.length_eq_zero_iff.mp hlen
    subst ls
    exact CurveCycle.tensor_euler_margin p hdim.le H hH L H
      (structureLineBundle X) (structureLineBundle X) ε hmargin
  | succ d ih =>
    intro X _ _ p _ H L hH hdim ε hmargin ls hlen hamp
    cases ls with
    | nil => simp at hlen
    | cons A ls =>
      have hlen' : ls.length = d := by simpa using hlen
      have hA : A.IsAmple := hamp A (by simp)
      obtain ⟨n, hn, s, hs⟩ := exists_positive_power_regular_section p A hA
      let := hs
      let D := zeroIdeal (A.pow n) s
      let j := D.subschemeι
      have hd := regular_ample_sectionZero_dimension p (A.pow n) (hA.pow n hn) s (d+1) hdim
      let : Nonempty D.subscheme := hd.1
      let : IsLocallyNoetherian D.subscheme := LocallyOfFiniteType.isLocallyNoetherian j
      let : CompactSpace D.subscheme := QuasiCompact.compactSpace_of_compactSpace j
      let : IsNoetherian D.subscheme := {}
      have hHD := LineBundle.IsAmple.pullback_closedImmersion H hH j
      have hm := ih (j ≫ p) (H.pullback j) (L.pullback j) hHD hd.2 ε
        (uniform_curve_margin_restrict p L H ε hmargin j)
        (ls.map (fun B => B.pullback j)) (by simpa using hlen') (by
          intro B hB
          obtain ⟨C, hC, rfl⟩ := List.mem_map.mp hB
          exact LineBundle.IsAmple.pullback_closedImmersion C (hamp C (by simp [hC])) j)
      have hrestrict (B : LineBundle X) :
          (n : ℤ) * mixedTop (lineEuler p (d+1+1)) (B :: A :: ls) =
            mixedTop (lineEuler (j ≫ p) (d+1))
              (B.pullback j :: ls.map (fun C => C.pullback j)) := by
        have he := mixedTop_power_cartier_restriction p H hH (d+1)
          (by simpa only [Nat.cast_add, Nat.cast_one] using hdim.le)
          A n s (B :: ls) (by simp [hlen'])
        have hswap := congrFun
          (mixedDifference_perm (List.Perm.swap B A ls) (lineEuler p (d+1+1))
            (lineEuler_isoInvariant p (d+1+1))) (structureLineBundle X)
        change mixedTop (lineEuler p (d+1+1)) (A :: B :: ls) =
          mixedTop (lineEuler p (d+1+1)) (B :: A :: ls) at hswap
        rw [hswap] at he
        exact he
      rw [← hrestrict H, ← hrestrict L] at hm
      push_cast at hm
      have hnR : (0 : ℝ) < n := by exact_mod_cast hn
      apply (mul_le_mul_iff_right₀ hnR).mp
      nlinarith [hm]

theorem mixedTop_curve_margin {X : Scheme.{0}} [IsNoetherian X] [Nonempty X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (H L : LineBundle X) (hH : H.IsAmple) (d : ℕ)
    (hdim : topologicalKrullDim X = ((d+1 : ℕ) : WithBot ℕ∞))
    (ε : ℝ) (hmargin : ∀ C : IntegralCurve X,
      ε * (curveDegree p H C : ℝ) ≤ (curveDegree p L C : ℝ))
    (ls : List (LineBundle X)) (hlen : ls.length = d) (hamp : ∀ A ∈ ls, A.IsAmple) :
    ε * (mixedTop (lineEuler p (d+1)) (H :: ls) : ℝ) ≤
      (mixedTop (lineEuler p (d+1)) (L :: ls) : ℝ) :=
  mixedTop_curve_margin_aux d p H L hH hdim ε hmargin ls hlen hamp

end
end PiExponent.NumericalAmpleness

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/MixedEulerDimension.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.MixedEulerAlgebra
import OAI.NumberTheory.PiExponent.Cohomology.MixedEulerCartier

namespace OAI

namespace PiExponent.NumericalAmpleness
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry PiExponentSeshadri.Projective
open PiExponent.SectionZeroIdeal PiExponent.ProjectiveO1

def lineEuler {X : Scheme.{0}} (p : X ⟶ Spec (CommRingCat.of ℂ)) (r : ℕ)
    (M : LineBundle X) : ℤ := eulerCharacteristic p r M.sheaf

theorem lineEuler_isoInvariant {X : Scheme.{0}}
    (p : X ⟶ Spec (CommRingCat.of ℂ)) (r : ℕ) :
    LineIsoInvariant (lineEuler p r) := by
  intro L M e
  exact eulerCharacteristic_iso p e r

theorem mixedDifference_pullback_tensorShift_zero {X Y : Scheme.{0}}
    (ls : List (LineBundle X)) (i : Y ⟶ X) (g : LineBundle Y → ℤ)
    (hg : LineIsoInvariant g) (B : LineBundle Y)
    (hz : mixedDifference (ls.map (fun L => L.pullback i)) g = 0) :
    mixedDifference ls (fun M => g (B.tensor (M.pullback i))) = 0 := by
  funext M
  rw [mixedDifference_pullback ls i (fun N => g (B.tensor N)) (hg.tensorShift B) M,
    mixedDifference_tensorShift _ g hg B (M.pullback i), hz]
  rfl

theorem mixedDifference_lineEuler_aux (d : ℕ) :
    ∀ {X : Scheme.{0}} [IsNoetherian X]
      (p : X ⟶ Spec (CommRingCat.of ℂ)) (r : ℕ)
      (i : X ⟶ projectiveSpace ℂ (Fin (r+1))) [IsClosedImmersion i]
      (_hi : i ≫ polynomialProjectiveProjection ℂ (Fin (r+1)) = p)
      (H : LineBundle X), H.IsAmple →
      topologicalKrullDim X ≤ d → ∀ ls : List (LineBundle X), ls.length = d+1 →
      mixedDifference ls (lineEuler p r) = 0 := by
  induction d with
  | zero =>
    intro X _ p r i _ hi H hH hdim ls hlen
    cases ls with
    | nil => simp at hlen
    | cons L ls =>
      have hz : ls = [] := List.length_eq_zero_iff.mp (by simpa using hlen)
      subst ls
      funext M
      obtain ⟨e⟩ := lineBundle_trivial_of_dim_le_zero hdim L
      have he := eulerCharacteristic_iso p
        (moduleTensorIso e (Iso.refl M.sheaf) ≪≫ moduleTensorUnit M.sheaf) r
      change eulerCharacteristic p r (L.tensor M).sheaf - eulerCharacteristic p r M.sheaf = 0
      exact sub_eq_zero.mpr he
  | succ d ih =>
    intro X _ p r i _ hi H hH hdim ls hlen
    cases ls with
    | nil => simp at hlen
    | cons L ls =>
      have hlen' : ls.length = d+1 := by simpa using hlen
      obtain ⟨B, s, t, hs, ht⟩ := exists_regular_twist_pair p H L hH
      let := hs
      let := ht
      let A := L.tensor B
      let D := zeroIdeal A s
      let E := zeroIdeal B t
      let jD := D.subschemeι
      let jE := E.subschemeι
      let : IsLocallyNoetherian D.subscheme := LocallyOfFiniteType.isLocallyNoetherian jD
      let : CompactSpace D.subscheme := QuasiCompact.compactSpace_of_compactSpace jD
      let : IsNoetherian D.subscheme := {}
      let : IsLocallyNoetherian E.subscheme := LocallyOfFiniteType.isLocallyNoetherian jE
      let : CompactSpace E.subscheme := QuasiCompact.compactSpace_of_compactSpace jE
      let : IsNoetherian E.subscheme := {}
      have hdD : topologicalKrullDim D.subscheme ≤ d :=
        regular_sectionZero_dimension_le A s d (by
          simpa only [Nat.cast_add, Nat.cast_one] using hdim)
      have hdE : topologicalKrullDim E.subscheme ≤ d :=
        regular_sectionZero_dimension_le B t d (by
          simpa only [Nat.cast_add, Nat.cast_one] using hdim)
      have hiD : (jD ≫ i) ≫ polynomialProjectiveProjection ℂ (Fin (r+1)) = jD ≫ p := by
        rw [Category.assoc, hi]
      have hiE : (jE ≫ i) ≫ polynomialProjectiveProjection ℂ (Fin (r+1)) = jE ≫ p := by
        rw [Category.assoc, hi]
      let g := lineEuler (jD ≫ p) r
      let h := lineEuler (jE ≫ p) r
      let g' (M : LineBundle D.subscheme) := g ((A.pullback jD).tensor M)
      let h' (M : LineBundle E.subscheme) := h (((B.tensor L).pullback jE).tensor M)
      have hg := lineEuler_isoInvariant (jD ≫ p) r
      have hh := lineEuler_isoInvariant (jE ≫ p) r
      have hDz : mixedDifference (ls.map (fun L => L.pullback jD)) g = 0 :=
        ih (jD ≫ p) r (jD ≫ i) hiD (H.pullback jD)
          (LineBundle.IsAmple.pullback_closedImmersion H hH jD) hdD _
          (by simpa using hlen')
      have hEz : mixedDifference (ls.map (fun L => L.pullback jE)) h = 0 :=
        ih (jE ≫ p) r (jE ≫ i) hiE (H.pullback jE)
          (LineBundle.IsAmple.pullback_closedImmersion H hH jE) hdE _
          (by simpa using hlen')
      have heq : tensorDifference L (lineEuler p r) =
          (fun M => g' (M.pullback jD)) - fun M => h' (M.pullback jE) := by
        funext M
        exact tensor_euler_difference_cartier_pair p r i hi L B M s t
      have hDzero := mixedDifference_pullback_tensorShift_zero ls jD g hg (A.pullback jD) hDz
      have hEzero := mixedDifference_pullback_tensorShift_zero ls jE h hh
        ((B.tensor L).pullback jE) hEz
      rw [mixedDifference_cons_commute L ls _ (lineEuler_isoInvariant p r),
        heq, mixedDifference_sub, hDzero, hEzero, sub_self]

end
end PiExponent.NumericalAmpleness

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/MixedEulerPolarization.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.MixedEulerAlgebra

namespace OAI

namespace PiExponent.NumericalAmpleness
noncomputable section
open AlgebraicGeometry CategoryTheory
open PiExponentSeshadri.Geometry
variable {X : Scheme.{0}}

def structureLineBundle (X : Scheme.{0}) : LineBundle X where
  sheaf := structureSheaf X
  locallyRankOne _x :=
    ⟨⊤, trivial, ⟨Scheme.Modules.restrictUnitIso (⊤ : X.Opens).ι⟩⟩

def MixedDegreeLE (d : ℕ) (f : LineBundle X → ℤ) : Prop :=
  ∀ ls : List (LineBundle X), ls.length = d+1 → mixedDifference ls f = 0

theorem mixedDifference_perm {ls ks : List (LineBundle X)} (h : ls.Perm ks)
    (f : LineBundle X → ℤ) (hf : LineIsoInvariant f) :
    mixedDifference ls f = mixedDifference ks f := by
  induction h with
  | nil => rfl
  | cons L h ih => exact congrArg (tensorDifference L) ih
  | swap A B ls => exact tensorDifference_commute B A _ (hf.mixedDifference ls)
  | trans h₁ h₂ ih₁ ih₂ => exact ih₁.trans ih₂

theorem mixedDifference_iso_cons (A B : LineBundle X) (e : A.sheaf ≅ B.sheaf)
    (ls : List (LineBundle X)) (f : LineBundle X → ℤ) (hf : LineIsoInvariant f) :
    mixedDifference (A :: ls) f = mixedDifference (B :: ls) f := by
  funext M
  change mixedDifference ls f (A.tensor M) - mixedDifference ls f M =
    mixedDifference ls f (B.tensor M) - mixedDifference ls f M
  rw [(hf.mixedDifference ls) (A.tensor M) (B.tensor M)
    (moduleTensorIso e (Iso.refl M.sheaf))]

theorem MixedDegreeLE.eq_zero_of_length_lt {d : ℕ} {f : LineBundle X → ℤ}
    (hf : MixedDegreeLE d f) (ls : List (LineBundle X)) (hlen : d < ls.length) :
    mixedDifference ls f = 0 := by
  have ht : (ls.take (ls.length - (d+1))).length + (d+1) = ls.length := by
    rw [List.length_take, Nat.min_eq_left (Nat.sub_le _ _)]
    omega
  have hd : (ls.drop (ls.length - (d+1))).length = d+1 := by
    rw [List.length_drop]
    omega
  rw [← List.take_append_drop (ls.length - (d+1)) ls, mixedDifference_append, hf _ hd,
    mixedDifference_zero]

theorem mixedDifference_tensor_base_of_degree {d : ℕ} {f : LineBundle X → ℤ}
    (hf : MixedDegreeLE d f) (ls : List (LineBundle X)) (hlen : ls.length = d)
    (A M : LineBundle X) :
    mixedDifference ls f (A.tensor M) = mixedDifference ls f M := by
  have hz := congrFun (hf (A :: ls) (by simp [hlen])) M
  exact sub_eq_zero.mp hz

theorem mixedDifference_eq_structure_of_degree {d : ℕ} {f : LineBundle X → ℤ}
    (hf : LineIsoInvariant f) (hdegree : MixedDegreeLE d f)
    (ls : List (LineBundle X)) (hlen : ls.length = d) (M : LineBundle X) :
    mixedDifference ls f M = mixedDifference ls f (structureLineBundle X) := by
  have he := (hf.mixedDifference ls) (M.tensor (structureLineBundle X)) M
    (moduleTensorRightUnit M.sheaf)
  exact he.symm.trans
    (mixedDifference_tensor_base_of_degree hdegree ls hlen M (structureLineBundle X))

theorem mixedDifference_tensor_cons_of_degree {d : ℕ} {f : LineBundle X → ℤ}
    (hf : LineIsoInvariant f) (hdegree : MixedDegreeLE d f)
    (A B : LineBundle X) (ls : List (LineBundle X)) (hlen : ls.length + 1 = d) :
    mixedDifference (A.tensor B :: ls) f =
      mixedDifference (A :: ls) f + mixedDifference (B :: ls) f := by
  apply mixedDifference_tensor_cons_of_next_eq_zero A B ls f hf
  apply hdegree
  simp only [List.length_cons]
  omega

theorem mixedDifference_pow_zero_cons (L : LineBundle X) (ls : List (LineBundle X))
    (f : LineBundle X → ℤ) (hf : LineIsoInvariant f) :
    mixedDifference (L.pow 0 :: ls) f = 0 := by
  funext M
  change mixedDifference ls f ((L.pow 0).tensor M) - mixedDifference ls f M = 0
  rw [(hf.mixedDifference ls) ((L.pow 0).tensor M) M (moduleTensorUnit M.sheaf)]
  exact sub_self _

theorem mixedDifference_pow_cons_of_degree {d : ℕ} {f : LineBundle X → ℤ}
    (hf : LineIsoInvariant f) (hdegree : MixedDegreeLE d f)
    (L : LineBundle X) (n : ℕ) (ls : List (LineBundle X)) (hlen : ls.length + 1 = d) :
    mixedDifference (L.pow n :: ls) f = n • mixedDifference (L :: ls) f := by
  induction n with
  | zero => simpa only [zero_nsmul] using mixedDifference_pow_zero_cons L ls f hf
  | succ n ih =>
      rw [mixedDifference_iso_cons (L.pow (n+1)) (L.tensor (L.pow n)) (Iso.refl _) ls f hf,
        mixedDifference_tensor_cons_of_degree hf hdegree L (L.pow n) ls hlen, ih]
      rw [add_comm, succ_nsmul]

theorem mixedDifference_replicate_pow (L : LineBundle X) (f : LineBundle X → ℤ)
    (hf : LineIsoInvariant f) (k n : ℕ) :
    mixedDifference (List.replicate k L) f (L.pow n) =
      (fwdDiff (1 : ℕ))^[k] (fun j => f (L.pow j)) n := by
  induction k generalizing n with
  | zero => rfl
  | succ k ih =>
      rw [List.replicate_succ]
      change mixedDifference (List.replicate k L) f (L.tensor (L.pow n)) -
        mixedDifference (List.replicate k L) f (L.pow n) = _
      rw [(hf.mixedDifference _) (L.tensor (L.pow n)) (L.pow (n+1)) (Iso.refl _), ih, ih]
      rw [Function.iterate_succ_apply']
      rfl

def mixedTop (f : LineBundle X → ℤ) (ls : List (LineBundle X)) : ℤ :=
  mixedDifference ls f (structureLineBundle X)

theorem mixedTop_replicate (L : LineBundle X) (f : LineBundle X → ℤ)
    (hf : LineIsoInvariant f) (d : ℕ) :
    mixedTop f (List.replicate d L) =
      (fwdDiff (1 : ℕ))^[d] (fun n => f (L.pow n)) 0 := by
  rw [mixedTop, (hf.mixedDifference _) (structureLineBundle X) (L.pow 0) (Iso.refl _)]
  exact mixedDifference_replicate_pow L f hf d 0

theorem mixedDifference_replicate_tensor_append {d : ℕ} {f : LineBundle X → ℤ}
    (hf : LineIsoInvariant f) (hdegree : MixedDegreeLE d f)
    (A B : LineBundle X) (n : ℕ) (ls : List (LineBundle X))
    (hlen : n + ls.length = d) :
    mixedDifference (List.replicate n (A.tensor B) ++ ls) f =
      ∑ k ∈ Finset.range (n+1), n.choose k •
        mixedDifference (List.replicate k A ++ List.replicate (n-k) B ++ ls) f := by
  induction n generalizing ls with
  | zero => simp
  | succ n ih =>
      have hm (L : LineBundle X) :
          mixedDifference (L :: (List.replicate n (A.tensor B) ++ ls)) f =
            mixedDifference (List.replicate n (A.tensor B) ++ L :: ls) f :=
        mixedDifference_perm List.perm_middle.symm f hf
      rw [List.replicate_succ, List.cons_append,
        mixedDifference_tensor_cons_of_degree hf hdegree A B _ (by
          simp only [List.length_append, List.length_replicate]; omega), hm A, hm B,
        ih (A :: ls) (by simp only [List.length_cons]; omega),
        ih (B :: ls) (by simp only [List.length_cons]; omega)]
      rw [Finset.sum_choose_succ_nsmul
        (fun a b => mixedDifference (List.replicate a A ++ List.replicate b B ++ ls) f) n,
        add_comm]
      congr 1
      · apply Finset.sum_congr rfl
        intro k hk
        have hk' : k ≤ n := Nat.le_of_lt_succ (Finset.mem_range.mp hk)
        have he : n+1-k = (n-k)+1 := by omega
        congr 1
        apply mixedDifference_perm _ f hf
        rw [he, List.replicate_succ]
        simpa only [List.append_assoc, List.cons_append] using
          (List.perm_middle (a := B) (l₁ := List.replicate (n-k) B) (l₂ := ls)).append_left
            (List.replicate k A)
      · apply Finset.sum_congr rfl
        intro k hk
        congr 1
        apply mixedDifference_perm _ f hf
        simpa only [List.replicate_succ, List.cons_append, List.append_assoc] using
          (List.perm_middle (a := A)
            (l₁ := List.replicate k A ++ List.replicate (n-k) B) (l₂ := ls))

theorem mixedTop_tensor_binomial {d : ℕ} {f : LineBundle X → ℤ}
    (hf : LineIsoInvariant f) (hdegree : MixedDegreeLE d f) (A B : LineBundle X) :
    mixedTop f (List.replicate d (A.tensor B)) =
      ∑ k ∈ Finset.range (d+1), (d.choose k : ℤ) *
        mixedTop f (List.replicate k A ++ List.replicate (d-k) B) := by
  have he := congrFun (mixedDifference_replicate_tensor_append hf hdegree A B d [] (by simp))
    (structureLineBundle X)
  simpa only [List.append_nil, Finset.sum_apply, Pi.smul_apply, mixedTop, nsmul_eq_mul, Pi.mul_apply, Pi.natCast_apply] using he

theorem mixedDifference_replicate_pow_append {d : ℕ} {f : LineBundle X → ℤ}
    (hf : LineIsoInvariant f) (hdegree : MixedDegreeLE d f)
    (L : LineBundle X) (n k : ℕ) (ls : List (LineBundle X)) (hlen : k + ls.length = d) :
    mixedDifference (List.replicate k (L.pow n) ++ ls) f =
      n^k • mixedDifference (List.replicate k L ++ ls) f := by
  induction k generalizing ls with
  | zero => simp
  | succ k ih =>
      rw [List.replicate_succ, List.cons_append,
        mixedDifference_pow_cons_of_degree hf hdegree L n _ (by
          simp only [List.length_append, List.length_replicate]; omega)]
      rw [mixedDifference_perm
        (List.perm_middle (a := L) (l₁ := List.replicate k (L.pow n)) (l₂ := ls)).symm f hf,
        ih (L :: ls) (by simp only [List.length_cons]; omega)]
      rw [mixedDifference_perm
        (List.perm_middle (a := L) (l₁ := List.replicate k L) (l₂ := ls)) f hf,
        smul_smul, pow_succ']
      rfl

theorem mixedTop_two_powers {d : ℕ} {f : LineBundle X → ℤ}
    (hf : LineIsoInvariant f) (hdegree : MixedDegreeLE d f)
    (A B : LineBundle X) (a b k l : ℕ) (hlen : k+l=d) :
    mixedTop f (List.replicate k (A.pow a) ++ List.replicate l (B.pow b)) =
      (a : ℤ)^k * (b : ℤ)^l * mixedTop f (List.replicate k A ++ List.replicate l B) := by
  have he : mixedDifference (List.replicate k (A.pow a) ++ List.replicate l (B.pow b)) f =
      (a^k * b^l) • mixedDifference (List.replicate k A ++ List.replicate l B) f := by
    rw [mixedDifference_replicate_pow_append hf hdegree A a k _ (by simpa using hlen),
      mixedDifference_perm List.perm_append_comm f hf,
      mixedDifference_replicate_pow_append hf hdegree B b l _ (by
        simp only [List.length_replicate]; omega),
      mixedDifference_perm List.perm_append_comm f hf, smul_smul]
  have hev := congrFun he (structureLineBundle X)
  simpa only [Pi.smul_apply, mixedTop, nsmul_eq_mul, Pi.mul_apply, Pi.natCast_apply,
    Nat.cast_mul, Nat.cast_pow, mul_assoc] using hev

theorem mixedTop_tensor_powers_binomial {d : ℕ} {f : LineBundle X → ℤ}
    (hf : LineIsoInvariant f) (hdegree : MixedDegreeLE d f)
    (A B : LineBundle X) (a b : ℕ) :
    mixedTop f (List.replicate d ((A.pow a).tensor (B.pow b))) =
      ∑ k ∈ Finset.range (d+1), (d.choose k : ℤ) * (a : ℤ)^k * (b : ℤ)^(d-k) *
        mixedTop f (List.replicate k A ++ List.replicate (d-k) B) := by
  rw [mixedTop_tensor_binomial hf hdegree]
  apply Finset.sum_congr rfl
  intro k hk
  have hk' : k ≤ d := Nat.le_of_lt_succ (Finset.mem_range.mp hk)
  rw [mixedTop_two_powers hf hdegree A B a b k (d-k) (by omega)]
  ring

theorem mixedDifference_two_powers_append {d : ℕ} {f : LineBundle X → ℤ}
    (hf : LineIsoInvariant f) (hdegree : MixedDegreeLE d f)
    (A B : LineBundle X) (a b k l : ℕ) (ls : List (LineBundle X))
    (hlen : k+l+ls.length=d) :
    mixedDifference (List.replicate k (A.pow a) ++ List.replicate l (B.pow b) ++ ls) f =
      (a^k * b^l) • mixedDifference (List.replicate k A ++ List.replicate l B ++ ls) f := by
  have hswap (as bs : List (LineBundle X)) :
      mixedDifference (as ++ bs ++ ls) f = mixedDifference (bs ++ as ++ ls) f :=
    mixedDifference_perm (List.perm_append_comm.append_right ls) f hf
  rw [List.append_assoc,
    mixedDifference_replicate_pow_append hf hdegree A a k _ (by
      simp only [List.length_append, List.length_replicate]; omega),
    ← List.append_assoc, hswap,
    List.append_assoc,
    mixedDifference_replicate_pow_append hf hdegree B b l _ (by
      simp only [List.length_append, List.length_replicate]; omega),
    ← List.append_assoc, hswap, smul_smul]

theorem mixedTop_tensor_powers_binomial_append {d : ℕ} {f : LineBundle X → ℤ}
    (hf : LineIsoInvariant f) (hdegree : MixedDegreeLE d f)
    (A B : LineBundle X) (a b n : ℕ) (ls : List (LineBundle X))
    (hlen : n+ls.length=d) :
    mixedTop f (List.replicate n ((A.pow a).tensor (B.pow b)) ++ ls) =
      ∑ k ∈ Finset.range (n+1), (n.choose k : ℤ) * (a : ℤ)^k * (b : ℤ)^(n-k) *
        mixedTop f (List.replicate k A ++ List.replicate (n-k) B ++ ls) := by
  have hsum := congrFun
    (mixedDifference_replicate_tensor_append hf hdegree (A.pow a) (B.pow b) n ls hlen)
    (structureLineBundle X)
  change mixedDifference _ f (structureLineBundle X) = _
  rw [hsum]
  simp only [Finset.sum_apply]
  apply Finset.sum_congr rfl
  intro k hk
  have hk' : k ≤ n := Nat.le_of_lt_succ (Finset.mem_range.mp hk)
  rw [mixedDifference_two_powers_append hf hdegree A B a b k (n-k) ls (by omega)]
  simp only [Pi.smul_apply, mixedTop, nsmul_eq_mul, Pi.mul_apply, Nat.cast_mul, Nat.cast_pow,
    Pi.pow_apply, Pi.natCast_apply]
  ring

end
end PiExponent.NumericalAmpleness

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/MixedEulerPositivity.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.AmpleDivisorDimension
import OAI.NumberTheory.PiExponent.Cohomology.MixedEulerRestriction

namespace OAI

namespace PiExponent.NumericalAmpleness
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry
open PiExponent.SectionZeroIdeal

theorem exists_positive_power_regular_section {X : Scheme.{0}} [IsNoetherian X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) (A : LineBundle X) (hA : A.IsAmple) :
    ∃ n : ℕ, 0 < n ∧ ∃ s : GlobalSections X (A.pow n).sheaf, Mono s := by
  obtain ⟨N, hN⟩ := GeneratorsSectionCover.ample_eventual_fin_section_cover A hA
  obtain ⟨k, s, hs⟩ := hN (N+1) (by omega)
  obtain ⟨t, ht⟩ := exists_mono_section_of_finite_cover p (A.pow (N+1)) s hs
  exact ⟨N+1, by omega, t, ht⟩

theorem mixedTop_pos_of_ample_aux (d : ℕ) :
    ∀ {X : Scheme.{0}} [IsNoetherian X] [Nonempty X]
      (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
      (H : LineBundle X), H.IsAmple → topologicalKrullDim X = d →
      ∀ ls : List (LineBundle X), ls.length = d →
      (∀ L ∈ ls, L.IsAmple) → 0 < mixedTop (lineEuler p d) ls := by
  induction d with
  | zero =>
    intro X _ _ p _ H hH hdim ls hlen hamp
    have hz : ls = [] := List.length_eq_zero_iff.mp hlen
    subst ls
    let : Finite X := finite_of_dim_le_zero hdim.le
    exact CurveDegree.finite_nonempty_euler_pos p 0
  | succ d ih =>
    intro X _ _ p _ H hH hdim ls hlen hamp
    cases ls with
    | nil => simp at hlen
    | cons A ls =>
      have hlen' : ls.length = d := by simpa using hlen
      have hA : A.IsAmple := hamp A (by simp)
      obtain ⟨n, hn, s, hs⟩ := exists_positive_power_regular_section p A hA
      let := hs
      have hAn : (A.pow n).IsAmple := hA.pow n hn
      let D := zeroIdeal (A.pow n) s
      let j := D.subschemeι
      have hd := regular_ample_sectionZero_dimension p (A.pow n) hAn s d hdim
      let : Nonempty D.subscheme := hd.1
      let : IsLocallyNoetherian D.subscheme := LocallyOfFiniteType.isLocallyNoetherian j
      let : CompactSpace D.subscheme := QuasiCompact.compactSpace_of_compactSpace j
      let : IsNoetherian D.subscheme := {}
      have hHD := LineBundle.IsAmple.pullback_closedImmersion H hH j
      have hpos := ih (j ≫ p) (H.pullback j) hHD hd.2
        (ls.map (fun L => L.pullback j)) (by simpa using hlen') (by
          intro L hL
          obtain ⟨M, hM, rfl⟩ := List.mem_map.mp hL
          exact LineBundle.IsAmple.pullback_closedImmersion M (hamp M (by simp [hM])) j)
      have hrestrict := mixedTop_cartier_restriction p H hH d
        (by simpa only [Nat.cast_add, Nat.cast_one] using hdim.le)
        (A.pow n) s ls hlen'
      have hdeg : MixedDegreeLE (d+1) (lineEuler p (d+1)) :=
        mixedDifference_lineEuler_of_ample p H hH (d+1) hdim.le
      have hscale := congrFun (mixedDifference_pow_cons_of_degree
        (lineEuler_isoInvariant p (d+1)) hdeg A n ls (by omega)) (structureLineBundle X)
      have he : mixedTop (lineEuler p (d+1)) (A.pow n :: ls) =
          (n : ℤ) * mixedTop (lineEuler p (d+1)) (A :: ls) := by
        simpa only [Pi.smul_apply, nsmul_eq_mul, mixedTop, Pi.mul_apply, Pi.natCast_apply] using hscale
      have hmul : 0 < (n : ℤ) * mixedTop (lineEuler p (d+1)) (A :: ls) := by
        rw [← he, hrestrict]
        exact hpos
      exact (mul_pos_iff_of_pos_left (by exact_mod_cast hn : (0 : ℤ) < n)).mp hmul

theorem mixedTop_pos_of_ample {X : Scheme.{0}} [IsNoetherian X] [Nonempty X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (H : LineBundle X) (hH : H.IsAmple) (d : ℕ)
    (hdim : topologicalKrullDim X = d)
    (ls : List (LineBundle X)) (hlen : ls.length = d) (hamp : ∀ L ∈ ls, L.IsAmple) :
    0 < mixedTop (lineEuler p d) ls :=
  mixedTop_pos_of_ample_aux d p H hH hdim ls hlen hamp

theorem topEuler_pos_of_ample {X : Scheme.{0}} [IsNoetherian X] [Nonempty X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (A : LineBundle X) (hA : A.IsAmple) (d : ℕ)
    (hdim : topologicalKrullDim X = d) :
    0 < (fwdDiff (1 : ℕ))^[d] (fun n => eulerCharacteristic p d (A.pow n).sheaf) 0 := by
  have h := mixedTop_pos_of_ample p A hA d hdim (List.replicate d A) (by simp)
    (by intro L hL; obtain ⟨_, rfl⟩ := List.mem_replicate.mp hL; exact hA)
  rwa [mixedTop_replicate A _ (lineEuler_isoInvariant p d) d] at h

end
end PiExponent.NumericalAmpleness

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/MixedEulerRestriction.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.MixedEulerAmpleDimension
import OAI.NumberTheory.PiExponent.Cohomology.MixedEulerPolarization

namespace OAI

namespace PiExponent.NumericalAmpleness
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry
open PiExponent.SectionZeroIdeal
variable {X : Scheme.{0}}

theorem tensor_euler_difference_regular_section
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (H : LineBundle X) (hH : H.IsAmple) (d : ℕ)
    (hdim : topologicalKrullDim X ≤ d+1)
    (A M : LineBundle X) (s : GlobalSections X A.sheaf) [Mono s] :
    lineEuler p (d+1) (A.tensor M) - lineEuler p (d+1) M =
      lineEuler ((zeroIdeal A s).subschemeι ≫ p) d
        ((A.pullback (zeroIdeal A s).subschemeι).tensor
          (M.pullback (zeroIdeal A s).subschemeι)) := by
  let D := zeroIdeal A s
  let j := D.subschemeι
  have hHD := LineBundle.IsAmple.pullback_closedImmersion H hH j
  have hdimD := regular_sectionZero_dimension_le A s d hdim
  let e0 : ((A.pow 0).tensor M).sheaf ≅ M.sheaf := moduleTensorUnit M.sheaf
  let e1 : ((A.pow 1).tensor M).sheaf ≅ (A.tensor M).sheaf :=
    moduleTensorIso (moduleTensorRightUnit A.sheaf) (Iso.refl M.sheaf)
  have he := regular_mixedCartierPower_euler_difference p A M s 0 (d+1)
    (fun q _ => line_cohomology_finite_of_ample_all p H hH ((A.pow 0).tensor M) q)
    (fun q _ => line_cohomology_finite_of_ample_all p H hH ((A.pow 1).tensor M) q)
    (fun q _ => line_cohomology_finite_of_ample_all (j ≫ p) (H.pullback j) hHD
      (((A.pow 1).tensor M).pullback j) q)
    (lineBundle_cohomology_zero_of_dimension_le (d+1) p H hH ((A.pow 0).tensor M)
      (by simpa only [Nat.cast_add, Nat.cast_one] using hdim) (d+1+1) (by omega))
    (lineBundle_cohomology_zero_of_dimension_le d (j ≫ p) (H.pullback j) hHD
      (((A.pow 1).tensor M).pullback j) hdimD (d+1) (by omega))
  rw [eulerCharacteristic_iso p e0 (d+1), eulerCharacteristic_iso p e1 (d+1)] at he
  have hR := eulerCharacteristic_iso (j ≫ p)
    ((Scheme.Modules.pullback j).mapIso e1 ≪≫ PiExponentSeshadri.PullbackTensor.iso j A M) d
  simp only [Nat.add_sub_cancel, Nat.zero_add] at he
  exact he.trans hR

theorem mixedDifference_cartier_restriction
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (H : LineBundle X) (hH : H.IsAmple) (d : ℕ)
    (hdim : topologicalKrullDim X ≤ d+1)
    (A : LineBundle X) (s : GlobalSections X A.sheaf) [Mono s]
    (ls : List (LineBundle X)) (M : LineBundle X) :
    mixedDifference (A :: ls) (lineEuler p (d+1)) M =
      mixedDifference (ls.map (fun L => L.pullback (zeroIdeal A s).subschemeι))
        (lineEuler ((zeroIdeal A s).subschemeι ≫ p) d)
        ((A.pullback (zeroIdeal A s).subschemeι).tensor
          (M.pullback (zeroIdeal A s).subschemeι)) := by
  let j := (zeroIdeal A s).subschemeι
  let g := lineEuler (j ≫ p) d
  have hg := lineEuler_isoInvariant (j ≫ p) d
  have he : tensorDifference A (lineEuler p (d+1)) =
      fun N => g ((A.pullback j).tensor (N.pullback j)) := by
    funext N
    exact tensor_euler_difference_regular_section p H hH d hdim A N s
  rw [mixedDifference_cons_commute A ls _ (lineEuler_isoInvariant p (d+1)), he,
    mixedDifference_pullback ls j _ (hg.tensorShift (A.pullback j)) M,
    mixedDifference_tensorShift _ g hg (A.pullback j) (M.pullback j)]

theorem mixedTop_cartier_restriction [IsNoetherian X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (H : LineBundle X) (hH : H.IsAmple) (d : ℕ)
    (hdim : topologicalKrullDim X ≤ d+1)
    (A : LineBundle X) (s : GlobalSections X A.sheaf) [Mono s]
    (ls : List (LineBundle X)) (hlen : ls.length = d) :
    mixedTop (lineEuler p (d+1)) (A :: ls) =
      mixedTop (lineEuler ((zeroIdeal A s).subschemeι ≫ p) d)
        (ls.map (fun L => L.pullback (zeroIdeal A s).subschemeι)) := by
  let D := zeroIdeal A s
  let j := D.subschemeι
  let : IsLocallyNoetherian D.subscheme := LocallyOfFiniteType.isLocallyNoetherian j
  let : CompactSpace D.subscheme := QuasiCompact.compactSpace_of_compactSpace j
  let : IsNoetherian D.subscheme := {}
  have hHD := LineBundle.IsAmple.pullback_closedImmersion H hH j
  have hdimD := regular_sectionZero_dimension_le A s d hdim
  have hdeg : MixedDegreeLE d (lineEuler (j ≫ p) d) :=
    mixedDifference_lineEuler_of_ample (j ≫ p) (H.pullback j) hHD d hdimD
  unfold mixedTop
  rw [mixedDifference_cartier_restriction p H hH d hdim A s ls]
  exact mixedDifference_eq_structure_of_degree (lineEuler_isoInvariant (j ≫ p) d)
    hdeg _ (by simpa using hlen) _

theorem mixedTop_power_cartier_restriction [IsNoetherian X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (H : LineBundle X) (hH : H.IsAmple) (d : ℕ)
    (hdim : topologicalKrullDim X ≤ d+1)
    (A : LineBundle X) (n : ℕ) (s : GlobalSections X (A.pow n).sheaf) [Mono s]
    (ls : List (LineBundle X)) (hlen : ls.length = d) :
    (n : ℤ) * mixedTop (lineEuler p (d+1)) (A :: ls) =
      mixedTop (lineEuler ((zeroIdeal (A.pow n) s).subschemeι ≫ p) d)
        (ls.map (fun L => L.pullback (zeroIdeal (A.pow n) s).subschemeι)) := by
  have hdegree : MixedDegreeLE (d+1) (lineEuler p (d+1)) :=
    mixedDifference_lineEuler_of_ample p H hH (d+1)
      (by simpa only [Nat.cast_add, Nat.cast_one] using hdim)
  have he := congrFun (mixedDifference_pow_cons_of_degree (lineEuler_isoInvariant p (d+1))
    hdegree A n ls (by omega)) (structureLineBundle X)
  have hscale : mixedTop (lineEuler p (d+1)) (A.pow n :: ls) =
      (n : ℤ) * mixedTop (lineEuler p (d+1)) (A :: ls) := by
    simpa only [Pi.smul_apply, nsmul_eq_mul, mixedTop, Pi.mul_apply, Pi.natCast_apply] using he
  rw [← hscale]
  exact mixedTop_cartier_restriction p H hH d hdim (A.pow n) s ls hlen

end
end PiExponent.NumericalAmpleness

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/MixedEulerSlope.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.AmpleSlopeAlgebra
import OAI.NumberTheory.PiExponent.Cohomology.MixedEulerTop
import OAI.NumberTheory.PiExponent.Polynomials.MixedSlopePolynomial

namespace OAI

namespace PiExponent.NumericalAmpleness
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry
variable {X : Scheme.{0}}

def eulerSlopeCoefficient (p : X ⟶ Spec (CommRingCat.of ℂ)) (d : ℕ)
    (L H : LineBundle X) (k : ℕ) : ℝ :=
  mixedEuler p d (List.replicate k H ++ List.replicate (d-k) L)

def eulerSlopePolynomial (p : X ⟶ Spec (CommRingCat.of ℂ)) (d : ℕ)
    (L H : LineBundle X) : Polynomial ℝ :=
  mixedSlopePolynomial d (eulerSlopeCoefficient p d L H)

theorem topEuler_iso (p : X ⟶ Spec (CommRingCat.of ℂ)) (d : ℕ)
    (L M : LineBundle X) (e : L.sheaf ≅ M.sheaf) : topEuler p d L = topEuler p d M := by
  have he : (fun n => eulerCharacteristic p d (L.pow n).sheaf) =
      fun n => eulerCharacteristic p d (M.pow n).sheaf := by
    funext n
    exact eulerCharacteristic_iso p ((modulePowFunctor n).mapIso e) d
  unfold topEuler
  rw [he]

theorem mixedEuler_replicate_iso_append (p : X ⟶ Spec (CommRingCat.of ℂ)) (d : ℕ)
    (L M : LineBundle X) (e : L.sheaf ≅ M.sheaf) (n : ℕ) (ls : List (LineBundle X)) :
    mixedEuler p d (List.replicate n L ++ ls) =
      mixedEuler p d (List.replicate n M ++ ls) := by
  have he : mixedDifference (List.replicate n L ++ ls) (lineEuler p d) =
      mixedDifference (List.replicate n M ++ ls) (lineEuler p d) := by
    induction n with
    | zero => rfl
    | succ n ih =>
        simp only [List.replicate_succ, List.cons_append]
        rw [mixedDifference_iso_cons L M e _ _ (lineEuler_isoInvariant p d)]
        exact congrArg (tensorDifference M) ih
  exact congrFun he (structureLineBundle X)

theorem eulerSlopePolynomial_natDegree_le (p : X ⟶ Spec (CommRingCat.of ℂ)) (d : ℕ)
    (L H : LineBundle X) : (eulerSlopePolynomial p d L H).natDegree ≤ d :=
  mixedSlopePolynomial_natDegree_le d _

theorem eulerSlopePolynomial_eval_zero (p : X ⟶ Spec (CommRingCat.of ℂ)) (d : ℕ)
    (L H : LineBundle X) : (eulerSlopePolynomial p d L H).eval 0 = (topEuler p d L : ℝ) := by
  rw [eulerSlopePolynomial, mixedSlopePolynomial_eval_zero]
  simp only [eulerSlopeCoefficient, List.replicate_zero, Nat.sub_zero, List.nil_append,
    mixedEuler_replicate]

theorem topEuler_slopeBundle_eq [IsNoetherian X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (H : LineBundle X) (hH : H.IsAmple) (L : LineBundle X) (d : ℕ)
    (hdim : topologicalKrullDim X ≤ d) (a b : ℕ) (hb : 0 < b) :
    (topEuler p d (slopeBundle L H a b) : ℝ) =
      (b : ℝ)^d * (eulerSlopePolynomial p d L H).eval ((a : ℝ)/b) := by
  have he := topEuler_iso p d (slopeBundle L H a b) ((H.pow a).tensor (L.pow b))
    (moduleTensorComm (L.pow b).sheaf (H.pow a).sheaf)
  rw [he, topEuler_tensor_powers_binomial p H hH d hdim H L a b,
    eulerSlopePolynomial, mixedSlopePolynomial_eval_div d _ _ _ (by exact_mod_cast (Nat.ne_of_gt hb))]
  push_cast
  apply Finset.sum_congr rfl
  intro k hk
  dsimp only [eulerSlopeCoefficient]
  ring

theorem mixedEuler_slopeBundle_eq_append [IsNoetherian X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (H : LineBundle X) (hH : H.IsAmple) (L : LineBundle X) (d : ℕ)
    (hdim : topologicalKrullDim X ≤ d) (a b n : ℕ) (hb : 0 < b)
    (ls : List (LineBundle X)) (hlen : n+ls.length=d) :
    (mixedEuler p d (List.replicate n (slopeBundle L H a b) ++ ls) : ℝ) =
      (b : ℝ)^n * (mixedSlopePolynomial n (fun k =>
        (mixedEuler p d (List.replicate k H ++ List.replicate (n-k) L ++ ls) : ℝ))).eval
          ((a : ℝ)/b) := by
  rw [mixedEuler_replicate_iso_append p d (slopeBundle L H a b)
      ((H.pow a).tensor (L.pow b))
      (moduleTensorComm (L.pow b).sheaf (H.pow a).sheaf),
    mixedEuler_tensor_powers_binomial_append p H hH d hdim H L a b n ls hlen,
    mixedSlopePolynomial_eval_div n _ _ _ (by exact_mod_cast (Nat.ne_of_gt hb))]
  push_cast
  apply Finset.sum_congr rfl
  intro k hk
  ring

theorem eulerSlopeCoefficient_succ (p : X ⟶ Spec (CommRingCat.of ℂ)) (d : ℕ)
    (L H : LineBundle X) (k : ℕ) :
    eulerSlopeCoefficient p (d+1) L H (k+1) =
      (mixedEuler p (d+1) (List.replicate k H ++ List.replicate (d-k) L ++ [H]) : ℝ) := by
  dsimp only [eulerSlopeCoefficient]
  congr 1
  apply mixedEuler_perm
  simpa only [List.replicate_succ, List.cons_append, Nat.add_sub_add_right,
    List.append_nil] using
    (List.perm_middle (a := H)
      (l₁ := List.replicate k H ++ List.replicate (d-k) L) (l₂ := [])).symm

theorem eulerSlopePolynomial_derivative_eval_nat_div [IsNoetherian X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (H : LineBundle X) (hH : H.IsAmple) (L : LineBundle X) (d : ℕ)
    (hdim : topologicalKrullDim X ≤ d+1) (a b : ℕ) (hb : 0 < b) :
    (b : ℝ)^d * (eulerSlopePolynomial p (d+1) L H).derivative.eval ((a : ℝ)/b) =
      (d+1 : ℕ) *
        (mixedEuler p (d+1) (H :: List.replicate d (slopeBundle L H a b)) : ℝ) := by
  rw [eulerSlopePolynomial, mixedSlopePolynomial_derivative_eval]
  have hc : (fun k => eulerSlopeCoefficient p (d+1) L H (k+1)) =
      fun k => (mixedEuler p (d+1)
        (List.replicate k H ++ List.replicate (d-k) L ++ [H]) : ℝ) := by
    funext k
    exact eulerSlopeCoefficient_succ p d L H k
  rw [hc]
  have he := mixedEuler_slopeBundle_eq_append p H hH L (d+1)
    (by simpa only [Nat.cast_add, Nat.cast_one] using hdim) a b d hb [H] (by simp)
  have hp : mixedEuler p (d+1) (List.replicate d (slopeBundle L H a b) ++ [H]) =
      mixedEuler p (d+1) (H :: List.replicate d (slopeBundle L H a b)) := by
    apply mixedEuler_perm
    simpa only [List.append_nil] using
      (List.perm_middle (a := H) (l₁ := List.replicate d (slopeBundle L H a b)) (l₂ := []))
  rw [hp] at he
  calc
    _ = (d+1 : ℕ) * ((b : ℝ)^d * (mixedSlopePolynomial d (fun k =>
        (mixedEuler p (d+1) (List.replicate k H ++ List.replicate (d-k) L ++ [H]) : ℝ))).eval
          ((a : ℝ)/b)) := by ring
    _ = _ := by rw [← he]

theorem mixedEuler_pow_cons [IsNoetherian X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (H : LineBundle X) (hH : H.IsAmple) (d : ℕ)
    (hdim : topologicalKrullDim X ≤ d) (L : LineBundle X) (n : ℕ)
    (ls : List (LineBundle X)) (hlen : ls.length+1=d) :
    mixedEuler p d (L.pow n :: ls) = (n : ℤ) * mixedEuler p d (L :: ls) := by
  have he := congrFun (mixedDifference_pow_cons_of_degree (lineEuler_isoInvariant p d)
    (lineEuler_mixedDegreeLE p H hH d hdim) L n ls hlen) (structureLineBundle X)
  simpa only [mixedEuler, mixedTop, Pi.smul_apply, nsmul_eq_mul,
    Pi.mul_apply, Pi.natCast_apply] using he

theorem topEuler_slopeBundle_split [IsNoetherian X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (H : LineBundle X) (hH : H.IsAmple) (L : LineBundle X) (d : ℕ)
    (hdim : topologicalKrullDim X ≤ d+1) (a b : ℕ) :
    topEuler p (d+1) (slopeBundle L H a b) =
      (b : ℤ) * mixedEuler p (d+1) (L :: List.replicate d (slopeBundle L H a b)) +
      (a : ℤ) * mixedEuler p (d+1) (H :: List.replicate d (slopeBundle L H a b)) := by
  have hd : topologicalKrullDim X ≤ ((d+1 : ℕ) : WithBot ℕ∞) := by
    simpa only [Nat.cast_add, Nat.cast_one] using hdim
  rw [← mixedEuler_replicate p (d+1), List.replicate_succ]
  change mixedEuler p (d+1) (((L.pow b).tensor (H.pow a)) ::
    List.replicate d (slopeBundle L H a b)) = _
  rw [mixedEuler_tensor_cons p H hH (d+1) hd _ _ _ (by simp),
    mixedEuler_pow_cons p H hH (d+1) hd L b _ (by simp),
    mixedEuler_pow_cons p H hH (d+1) hd H a _ (by simp)]

end
end PiExponent.NumericalAmpleness

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/MixedEulerTop.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.MixedEulerAmpleDimension
import OAI.NumberTheory.PiExponent.Cohomology.MixedEulerPolarization

namespace OAI

namespace PiExponent.NumericalAmpleness
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry
variable {X : Scheme.{0}}

def topEuler (p : X ⟶ Spec (CommRingCat.of ℂ)) (d : ℕ) (L : LineBundle X) : ℤ :=
  (fwdDiff (1 : ℕ))^[d] (fun n => eulerCharacteristic p d (L.pow n).sheaf) 0

def mixedEuler (p : X ⟶ Spec (CommRingCat.of ℂ)) (d : ℕ)
    (ls : List (LineBundle X)) : ℤ := mixedTop (lineEuler p d) ls

theorem mixedEuler_replicate (p : X ⟶ Spec (CommRingCat.of ℂ)) (d : ℕ)
    (L : LineBundle X) : mixedEuler p d (List.replicate d L) = topEuler p d L :=
  mixedTop_replicate L _ (lineEuler_isoInvariant p d) d

theorem mixedEuler_perm (p : X ⟶ Spec (CommRingCat.of ℂ)) (d : ℕ)
    {ls ks : List (LineBundle X)} (h : ls.Perm ks) :
    mixedEuler p d ls = mixedEuler p d ks :=
  congrFun (mixedDifference_perm h _ (lineEuler_isoInvariant p d)) (structureLineBundle X)

theorem lineEuler_mixedDegreeLE [IsNoetherian X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (H : LineBundle X) (hH : H.IsAmple) (d : ℕ)
    (hdim : topologicalKrullDim X ≤ d) : MixedDegreeLE d (lineEuler p d) :=
  mixedDifference_lineEuler_of_ample p H hH d hdim

theorem mixedEuler_tensor_cons [IsNoetherian X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (H : LineBundle X) (hH : H.IsAmple) (d : ℕ)
    (hdim : topologicalKrullDim X ≤ d)
    (A B : LineBundle X) (ls : List (LineBundle X)) (hlen : ls.length+1=d) :
    mixedEuler p d (A.tensor B :: ls) = mixedEuler p d (A :: ls) + mixedEuler p d (B :: ls) :=
  congrFun (mixedDifference_tensor_cons_of_degree (lineEuler_isoInvariant p d)
    (lineEuler_mixedDegreeLE p H hH d hdim) A B ls hlen) (structureLineBundle X)

theorem topEuler_pow [IsNoetherian X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (H : LineBundle X) (hH : H.IsAmple) (d : ℕ)
    (hdim : topologicalKrullDim X ≤ d) (L : LineBundle X) (n : ℕ) :
    topEuler p d (L.pow n) = (n : ℤ)^d * topEuler p d L := by
  rw [← mixedEuler_replicate p d (L.pow n), ← mixedEuler_replicate p d L]
  have he := mixedTop_two_powers (lineEuler_isoInvariant p d)
    (lineEuler_mixedDegreeLE p H hH d hdim) L L n 0 d 0 (by omega)
  simpa only [List.replicate_zero, List.append_nil, pow_zero, mul_one, mixedEuler] using he

theorem topEuler_tensor_powers_binomial [IsNoetherian X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (H : LineBundle X) (hH : H.IsAmple) (d : ℕ)
    (hdim : topologicalKrullDim X ≤ d) (A B : LineBundle X) (a b : ℕ) :
    topEuler p d ((A.pow a).tensor (B.pow b)) =
      ∑ k ∈ Finset.range (d+1), (d.choose k : ℤ) * (a : ℤ)^k * (b : ℤ)^(d-k) *
        mixedEuler p d (List.replicate k A ++ List.replicate (d-k) B) := by
  rw [← mixedEuler_replicate]
  exact mixedTop_tensor_powers_binomial (lineEuler_isoInvariant p d)
    (lineEuler_mixedDegreeLE p H hH d hdim) A B a b

theorem mixedEuler_tensor_powers_binomial_append [IsNoetherian X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (H : LineBundle X) (hH : H.IsAmple) (d : ℕ)
    (hdim : topologicalKrullDim X ≤ d) (A B : LineBundle X) (a b n : ℕ)
    (ls : List (LineBundle X)) (hlen : n+ls.length=d) :
    mixedEuler p d (List.replicate n ((A.pow a).tensor (B.pow b)) ++ ls) =
      ∑ k ∈ Finset.range (n+1), (n.choose k : ℤ) * (a : ℤ)^k * (b : ℤ)^(n-k) *
        mixedEuler p d (List.replicate k A ++ List.replicate (n-k) B ++ ls) :=
  mixedTop_tensor_powers_binomial_append (lineEuler_isoInvariant p d)
    (lineEuler_mixedDegreeLE p H hH d hdim) A B a b n ls hlen

end
end PiExponent.NumericalAmpleness

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/NakaiCohomology.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.CohomologyIso

namespace OAI

namespace PiExponent.NumericalAmpleness
noncomputable section
open CategoryTheory CategoryTheory.Limits CategoryTheory.Abelian AlgebraicGeometry
open PiExponentSeshadri.Geometry
variable {X : Scheme.{0}}

def cohomologyMap (p : X ⟶ Spec (CommRingCat.of ℂ)) {M N : X.Modules}
    (f : M ⟶ N) (n : ℕ) :
    let _ := Module.compHom (cohomology M n) (baseScalars p)
    let _ := Module.compHom (cohomology N n) (baseScalars p)
    cohomology M n →ₗ[ℂ] cohomology N n := by
  dsimp only
  letI := Module.compHom (cohomology M n) (baseScalars p)
  letI := Module.compHom (cohomology N n) (baseScalars p)
  let g := (Ext.mk₀ f).postcompOfLinear Γ(X,⊤) (structureSheaf X) (add_zero n)
  exact { g.toAddHom with map_smul' := fun r x => g.map_smul (baseScalars p r) x }

theorem globalSections_surjective_of_h1_stationary
    (p : X ⟶ Spec (CommRingCat.of ℂ)) (S : ShortComplex X.Modules) (hS : S.ShortExact)
    (hfinite₁ : let _ := Module.compHom (cohomology S.X₁ 1) (baseScalars p)
      FiniteDimensional ℂ (cohomology S.X₁ 1))
    (hfinite₂ : let _ := Module.compHom (cohomology S.X₂ 1) (baseScalars p)
      FiniteDimensional ℂ (cohomology S.X₂ 1))
    (hrank : cohomologyDimension p S.X₁ 1 = cohomologyDimension p S.X₂ 1)
    (hzero : ∀ z : cohomology S.X₃ 1, z = 0) :
    Function.Surjective (fun s : GlobalSections X S.X₂ => s ≫ S.g) := by
  let := Module.compHom (cohomology S.X₁ 1) (baseScalars p)
  let := Module.compHom (cohomology S.X₂ 1) (baseScalars p)
  have : FiniteDimensional ℂ (cohomology S.X₁ 1) := hfinite₁
  have : FiniteDimensional ℂ (cohomology S.X₂ 1) := hfinite₂
  let f := cohomologyMap p S.f 1
  have hsurj : Function.Surjective f := by
    intro b
    obtain ⟨a,ha⟩ := Ext.covariant_sequence_exact₂ (structureSheaf X) hS b (hzero _)
    exact ⟨a,ha⟩
  have hinj : Function.Injective f :=
    (LinearMap.injective_iff_surjective_of_finrank_eq_finrank hrank).mpr hsurj
  intro s
  have hboundary : (Ext.mk₀ s).comp hS.extClass rfl = 0 := by
    apply hinj
    change ((Ext.mk₀ s).comp hS.extClass rfl).comp (Ext.mk₀ S.f) (add_zero 1) = f 0
    rw [map_zero]
    rw [Ext.comp_assoc_of_third_deg_zero, hS.extClass_comp, Ext.comp_zero]
  obtain ⟨a,ha⟩ := Ext.covariant_sequence_exact₃ (structureSheaf X) hS (Ext.mk₀ s) rfl hboundary
  refine ⟨Ext.homEquiv₀ a, ?_⟩
  apply (Ext.mk₀_bijective (structureSheaf X) S.X₃).injective
  rw [← Ext.mk₀_comp_mk₀, Ext.mk₀_homEquiv₀_apply]
  exact ha

theorem eventually_constant_of_antitone_nat (a : ℕ → ℕ) (ha : Antitone a) :
    ∃ N, ∀ n, N ≤ n → a n = a N := by
  classical
  have he : ∃ k : ℕ, ∃ n, a n = k := ⟨a 0,0,rfl⟩
  obtain ⟨N,hN⟩ := Nat.find_spec he
  refine ⟨N,fun n hn => le_antisymm (ha hn) ?_⟩
  rw [hN]
  exact Nat.find_min' he ⟨n,rfl⟩

theorem eventual_globalSections_surjective
    (p : X ⟶ Spec (CommRingCat.of ℂ)) (F Q : ℕ → X.Modules)
    (f : ∀ n, F n ⟶ F (n+1)) (g : ∀ n, F (n+1) ⟶ Q n)
    (hcomp : ∀ n, f n ≫ g n = 0)
    (hshort : ∀ n, (ShortComplex.mk (f n) (g n) (hcomp n)).ShortExact)
    (hfinite : ∀ n, let _ := Module.compHom (cohomology (F n) 1) (baseScalars p)
      FiniteDimensional ℂ (cohomology (F n) 1))
    (hzero : ∃ N, ∀ n, N ≤ n → ∀ z : cohomology (Q n) 1, z = 0) :
    ∃ N, ∀ n, N ≤ n →
      Function.Surjective (fun s : GlobalSections X (F (n+1)) => s ≫ g n) := by
  obtain ⟨N₀,hN₀⟩ := hzero
  have hdim (n : ℕ) (hn : N₀ ≤ n) :
      cohomologyDimension p (F (n+1)) 1 ≤ cohomologyDimension p (F n) 1 := by
    let := Module.compHom (cohomology (F n) 1) (baseScalars p)
    let := Module.compHom (cohomology (F (n+1)) 1) (baseScalars p)
    have : FiniteDimensional ℂ (cohomology (F n) 1) := hfinite n
    have hsurj : Function.Surjective (cohomologyMap p (f n) 1) := by
      intro b
      exact Ext.covariant_sequence_exact₂ (structureSheaf X) (hshort n) b (hN₀ n hn _)
    exact LinearMap.finrank_le_finrank_of_surjective hsurj
  let a : ℕ → ℕ := fun n => cohomologyDimension p (F (N₀+n)) 1
  have ha : Antitone a := antitone_nat_of_succ_le (fun n => by
    simpa only [a, Nat.add_assoc] using hdim (N₀+n) (Nat.le_add_right _ _))
  obtain ⟨N,hN⟩ := eventually_constant_of_antitone_nat a ha
  refine ⟨N₀+N,fun n hn => ?_⟩
  have hn₀ : N₀ ≤ n := by omega
  obtain ⟨k,rfl⟩ := Nat.exists_eq_add_of_le hn₀
  have hk : N ≤ k := by omega
  have he : cohomologyDimension p (F (N₀+k)) 1 =
      cohomologyDimension p (F (N₀+k+1)) 1 := by
    exact (hN k hk).trans (by simpa only [a, Nat.add_assoc] using (hN (k+1) (by omega)).symm)
  exact globalSections_surjective_of_h1_stationary p
    (ShortComplex.mk (f (N₀+k)) (g (N₀+k)) (hcomp (N₀+k)))
    (hshort (N₀+k)) (hfinite _) (hfinite _) he (hN₀ _ (by omega))

theorem cohomologyMap_bijective_of_quotient_vanishing
    (p : X ⟶ Spec (CommRingCat.of ℂ)) (S : ShortComplex X.Modules) (hS : S.ShortExact)
    (n : ℕ) (hprev : ∀ z : cohomology S.X₃ n, z = 0)
    (hnext : ∀ z : cohomology S.X₃ (n+1), z = 0) :
    Function.Bijective (cohomologyMap p S.f (n+1)) := by
  let := Module.compHom (cohomology S.X₁ (n+1)) (baseScalars p)
  let := Module.compHom (cohomology S.X₂ (n+1)) (baseScalars p)
  constructor
  · apply (injective_iff_map_eq_zero (cohomologyMap p S.f (n+1))).mpr
    intro a ha
    obtain ⟨b,hb⟩ := Ext.covariant_sequence_exact₁ (structureSheaf X) hS a ha rfl
    rw [hprev b, Ext.zero_comp] at hb
    exact hb.symm
  · intro b
    exact Ext.covariant_sequence_exact₂ (structureSheaf X) hS b (hnext _)

theorem cohomologyDimension_eq_of_quotient_vanishing
    (p : X ⟶ Spec (CommRingCat.of ℂ)) (S : ShortComplex X.Modules) (hS : S.ShortExact)
    (n : ℕ) (hprev : ∀ z : cohomology S.X₃ n, z = 0)
    (hnext : ∀ z : cohomology S.X₃ (n+1), z = 0) :
    cohomologyDimension p S.X₁ (n+1) = cohomologyDimension p S.X₂ (n+1) := by
  let := Module.compHom (cohomology S.X₁ (n+1)) (baseScalars p)
  let := Module.compHom (cohomology S.X₂ (n+1)) (baseScalars p)
  exact (LinearEquiv.ofBijective (cohomologyMap p S.f (n+1))
    (cohomologyMap_bijective_of_quotient_vanishing p S hS n hprev hnext)).finrank_eq

theorem eventual_cohomologyDimension_constant_of_two_sequences
    (p : X ⟶ Spec (CommRingCat.of ℂ)) (F B Q R : ℕ → X.Modules)
    (f : ∀ n, F n ⟶ B n) (g : ∀ n, B n ⟶ Q n)
    (f' : ∀ n, F (n+1) ⟶ B n) (g' : ∀ n, B n ⟶ R n)
    (hcomp : ∀ n, f n ≫ g n = 0) (hcomp' : ∀ n, f' n ≫ g' n = 0)
    (hshort : ∀ n, (ShortComplex.mk (f n) (g n) (hcomp n)).ShortExact)
    (hshort' : ∀ n, (ShortComplex.mk (f' n) (g' n) (hcomp' n)).ShortExact)
    (q : ℕ)
    (hzero : ∃ N, ∀ n, N ≤ n →
      (∀ z : cohomology (Q n) q, z = 0) ∧
      (∀ z : cohomology (Q n) (q+1), z = 0) ∧
      (∀ z : cohomology (R n) q, z = 0) ∧
      (∀ z : cohomology (R n) (q+1), z = 0)) :
    ∃ N, ∀ n, N ≤ n → cohomologyDimension p (F n) (q+1) =
      cohomologyDimension p (F N) (q+1) := by
  obtain ⟨N,hN⟩ := hzero
  have hstep (n : ℕ) (hn : N ≤ n) :
      cohomologyDimension p (F n) (q+1) = cohomologyDimension p (F (n+1)) (q+1) := by
    obtain ⟨hQ₀,hQ₁,hR₀,hR₁⟩ := hN n hn
    exact (cohomologyDimension_eq_of_quotient_vanishing p _ (hshort n) q hQ₀ hQ₁).trans
      (cohomologyDimension_eq_of_quotient_vanishing p _ (hshort' n) q hR₀ hR₁).symm
  refine ⟨N, fun n hn => ?_⟩
  obtain ⟨k,rfl⟩ := Nat.exists_eq_add_of_le hn
  induction k with
  | zero => simp
  | succ k ih =>
    exact (hstep (N+k) (by omega)).symm.trans (ih (by omega))

end
end PiExponent.NumericalAmpleness

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/NakaiEulerGrowth.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.CurveEuler

namespace OAI

namespace PiExponent.NumericalAmpleness

noncomputable section

open CategoryTheory CategoryTheory.Abelian AlgebraicGeometry Filter
open PiExponentSeshadri.Geometry
open scoped BigOperators

variable {X : Scheme.{0}}

theorem exists_nonzero_globalSection_of_cohomologyDimension_pos
    (p : X ⟶ Spec (CommRingCat.of ℂ)) (M : X.Modules)
    (hpos : 0 < cohomologyDimension p M 0) :
    ∃ s : GlobalSections X M, s ≠ 0 := by
  let := Module.compHom (cohomology M 0) (baseScalars p)
  have : Nontrivial (cohomology M 0) := Module.nontrivial_of_finrank_pos hpos
  obtain ⟨z,hz⟩ := exists_ne (0 : cohomology M 0)
  refine ⟨Ext.homEquiv₀ z, ?_⟩
  intro hs
  apply hz
  have hzero := congrArg (fun s : GlobalSections X M => Ext.mk₀ s) hs
  simpa only [Ext.mk₀_homEquiv₀_apply, Ext.mk₀_zero] using hzero

theorem eulerCharacteristic_eq_zero_sub_one_add_tail
    (p : X ⟶ Spec (CommRingCat.of ℂ)) (M : X.Modules) (d : ℕ) (hd : 1 ≤ d) :
    eulerCharacteristic p d M =
      (cohomologyDimension p M 0 : ℤ) - (cohomologyDimension p M 1 : ℤ) +
        ∑ i ∈ Finset.range (d - 1),
          (-1 : ℤ) ^ (i + 2) * (cohomologyDimension p M (i + 2) : ℤ) := by
  unfold eulerCharacteristic
  rw [show d + 1 = 2 + (d - 1) by omega, Finset.sum_range_add]
  simp only [Finset.sum_range_succ, Finset.range_zero, Finset.sum_empty,
    pow_zero, one_mul, zero_add, pow_one, neg_one_mul]
  simp only [Nat.add_comm 2, sub_eq_add_neg]

theorem eventually_nonzero_globalSection_of_euler_growth
    (p : X ⟶ Spec (CommRingCat.of ℂ)) (F : ℕ → X.Modules)
    (d : ℕ) (hd : 1 ≤ d)
    (hgrowth : Tendsto (fun n => eulerCharacteristic p d (F n)) atTop atTop)
    (hconstant : ∀ i, 2 ≤ i → i ≤ d →
      ∃ c : ℕ, ∀ᶠ n in atTop, cohomologyDimension p (F n) i = c) :
    ∀ᶠ n in atTop, ∃ s : GlobalSections X (F n), s ≠ 0 := by
  classical
  have hh (i : Fin (d - 1)) :
      ∃ c : ℕ, ∀ᶠ n in atTop, cohomologyDimension p (F n) (i.val + 2) = c := by
    apply hconstant (i.val + 2) (by omega) (by have := i.isLt; omega)
  choose c hc using hh
  let C : ℤ := ∑ i : Fin (d - 1), (-1 : ℤ) ^ (i.val + 2) * (c i : ℤ)
  have hall : ∀ᶠ n in atTop,
      ∀ i : Fin (d - 1), cohomologyDimension p (F n) (i.val + 2) = c i :=
    Filter.eventually_all.mpr hc
  have hlarge : ∀ᶠ n in atTop, C < eulerCharacteristic p d (F n) :=
    hgrowth.eventually (eventually_gt_atTop C)
  filter_upwards [hall, hlarge] with n hn hχ
  apply exists_nonzero_globalSection_of_cohomologyDimension_pos p (F n)
  have htail : (∑ i ∈ Finset.range (d - 1),
      (-1 : ℤ) ^ (i + 2) * (cohomologyDimension p (F n) (i + 2) : ℤ)) = C := by
    rw [← Fin.sum_univ_eq_sum_range]
    apply Finset.sum_congr rfl
    intro i _
    rw [hn i]
  rw [eulerCharacteristic_eq_zero_sub_one_add_tail p (F n) d hd, htail] at hχ
  have hnonneg : (0 : ℤ) ≤ (cohomologyDimension p (F n) 1 : ℤ) := Int.natCast_nonneg _
  omega

theorem eventually_nonzero_globalSection_of_eventually_stationary
    (p : X ⟶ Spec (CommRingCat.of ℂ)) (F : ℕ → X.Modules)
    (d : ℕ) (hd : 1 ≤ d)
    (hgrowth : Tendsto (fun n => eulerCharacteristic p d (F n)) atTop atTop)
    (hstationary : ∀ i, 2 ≤ i → i ≤ d →
      ∃ N, ∀ n, N ≤ n → cohomologyDimension p (F n) i =
        cohomologyDimension p (F N) i) :
    ∀ᶠ n in atTop, ∃ s : GlobalSections X (F n), s ≠ 0 := by
  apply eventually_nonzero_globalSection_of_euler_growth p F d hd hgrowth
  intro i hi hid
  obtain ⟨N,hN⟩ := hstationary i hi hid
  refine ⟨cohomologyDimension p (F N) i, ?_⟩
  filter_upwards [eventually_ge_atTop N] with n hn
  exact hN n hn

end
end PiExponent.NumericalAmpleness

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/NilpotentIdealVanishing.lean <==
import OAI.NumberTheory.PiExponent.Approximation.ClosedSupportedSerre
import OAI.NumberTheory.PiExponent.Cohomology.IdealPowerCohomology
import OAI.NumberTheory.PiExponent.LocalAlgebra.IdealPowerDescent

namespace OAI

namespace PiExponentSeshadri.Geometry
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits CategoryTheory.Abelian
open PiExponentSeshadri.IdealModule
variable {X : Scheme.{0}}
local instance : HasExt.{1} X.Modules := HasExt.standard _
attribute [local irreducible] closedModule powerLayer moduleTwistFunctor

theorem fullSupport_ideal_ext_zero_of_isAffine [IsNoetherian X]
    (I : X.IdealSheafData) (hI : I.support = ⊤) [IsAffine I.subscheme]
    (q : ℕ) (hq : 0 < q) (x : Abelian.Ext.{1} (structureSheaf X) (closedModule I) q) : x = 0 := by
  let : IsLocallyNoetherian I.subscheme := LocallyOfFiniteType.isLocallyNoetherian I.subschemeι
  let : IsNoetherian I.subscheme := {}
  obtain ⟨N,hNpos,hN⟩ := powerModule_eventually_isZero I hI
  have hLayer (k : ℕ) (_hk : k < N)
      (z : Abelian.Ext.{1} (structureSheaf X) (powerLayer I k) q) : z = 0 := by
    let : (descendedPowerLayer I k).IsQuasicoherent :=
      (SheafOfModules.IsFinitePresentation.exists_quasicoherentData
        (descendedPowerLayer I k)).choose.isQuasicoherent
    exact affine_closed_pushforward_ext_zero I.subschemeι (powerLayer I k)
      (descendedPowerLayer I k) (powerLayerPushforwardIso I k).symm q hq z
  have h := powerModule_ext_zero_of_layers I N q hN hLayer 1 hNpos
  have h' : ∀ z : Abelian.Ext.{1} (structureSheaf X) (closedModule I) q, z = 0 :=
    (congrArg (fun J : X.IdealSheafData =>
      ∀ z : Abelian.Ext.{1} (structureSheaf X) (closedModule J) q, z = 0) (pow_one I)).mp h
  exact h' x

theorem isAffine_of_fullSupport [IsNoetherian X] (I : X.IdealSheafData)
    (hI : I.support = ⊤) [IsAffine I.subscheme] : IsAffine X :=
  isAffine_of_fullSupport_of_ideal_ext_one_zero I hI
    (fullSupport_ideal_ext_zero_of_isAffine I hI 1 (by decide))

theorem fullSupport_eventual_ideal_twist_ext_zero [IsNoetherian X]
    {R : Type} [CommRing R] [IsNoetherianRing R]
    (p : X ⟶ Spec (CommRingCat.of R)) [IsProper p]
    (I : X.IdealSheafData) (hI : I.support = ⊤)
    (L : LineBundle X) (hL : (L.pullback I.subschemeι).IsAmple) :
    ∃ B, ∀ n, B ≤ n → ∀ q, 0 < q →
      ∀ x : Abelian.Ext.{1} (structureSheaf X)
        ((moduleTwistFunctor L n).obj (closedModule I)) q, x = 0 := by
  apply eventual_ideal_twist_vanishing_of_layers I hI L
  intro k
  exact eventual_twist_ext_zero_of_closed_pushforward p I.subschemeι L hL
    (powerLayer I k) (descendedPowerLayer I k) (powerLayerPushforwardIso I k).symm

end
end PiExponentSeshadri.Geometry

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/NoetherianAmpleSerreVanishing.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.NoetherianAmpleProjectiveSections
import OAI.NumberTheory.PiExponent.Approximation.SerrePowerDescent
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveCoordinatePullback
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveSerreTransfer
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveSpaceSerre

namespace OAI

namespace PiExponent.GeometrySupport.NoetherianAmpleSerreVanishing
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry PiExponentSeshadri.Projective
variable {X : Scheme.{0}} {R : Type} [CommRing R] [IsNoetherianRing R]

theorem ample_serre_vanishing
    (p : X ⟶ Spec (CommRingCat.of R)) [IsProper p]
    (L : LineBundle X) (hL : LineBundle.IsAmple X L)
    (M : X.Modules) [M.IsFinitePresentation] :
    ∃ N, ∀ n, N ≤ n → ∀ q, 0 < q →
      ∀ x : CategoryTheory.Abelian.Ext.{1} (structureSheaf X)
        ((moduleTwistFunctor L n).obj M) q, x = 0 := by
  classical
  let : IsLocallyNoetherian X := LocallyOfFiniteType.isLocallyNoetherian p
  let : CompactSpace X := QuasiCompact.compactSpace_of_compactSpace p
  let : IsNoetherian X := {}
  cases isEmpty_or_nonempty X with
  | inl hX =>
      let : IsEmpty X := hX
      refine ⟨0, fun n _ q hq => ?_⟩
      let : ((moduleTwistFunctor L n).obj M).IsFinitePresentation :=
        FiniteGlobalPresentation.moduleTwist_isFinitePresentation L n M
      let : ((moduleTwistFunctor L n).obj M).IsQuasicoherent :=
        (SheafOfModules.IsFinitePresentation.exists_quasicoherentData
          ((moduleTwistFunctor L n).obj M)).choose.isQuasicoherent
      obtain ⟨r, rfl⟩ := Nat.exists_eq_succ_of_ne_zero (Nat.ne_of_gt hq)
      exact PiExponentSeshadri.AffineSchemeCohomology.affine_ext_zero X
        ((moduleTwistFunctor L n).obj M) r
  | inr hX =>
      obtain ⟨d, hd, σ, hσ, s, hs, hclosed⟩ := L.ample_projective_sections_noetherian p hL
      let : Fintype σ := hσ
      let : Nonempty σ := by
        obtain ⟨x⟩ := hX
        have hx : x ∈ (⨆ i, PiExponentSeshadri.SectionOpens.isoOpen (s i)) := by
          rw [hs]
          trivial
        obtain ⟨i, _⟩ := Opens.mem_iSup.mp hx
        exact ⟨i⟩
      let k : R →+* Γ(X, ⊤) :=
        p.appTop.hom.comp (Scheme.ΓSpecIso (CommRingCat.of R)).inv.hom
      let f : X ⟶ ProjectiveO1.projectiveSpace R σ := sectionsMorphism k s hs
      let : IsClosedImmersion f := hclosed
      let e := coordinateLineBundlePullbackIso (L.pow d) k s hs
      apply SerrePowerDescent.eventual_twist_ext_zero_of_power L d hd _ M
      intro A hA
      apply SerrePowerDescent.eventual_twist_ext_zero_of_lineIso e A
      apply ClosedImmersionSerreTransfer.eventual_twist_ext_zero_of_ambient f
        (ProjectiveO1.lineBundle (R := R) (σ := σ)) _ A
      intro N hN
      exact ProjectiveO1.serre_vanishing R σ N

theorem ample_serre_tensor_vanishing
    (p : X ⟶ Spec (CommRingCat.of R)) [IsProper p]
    (L : LineBundle X) (hL : LineBundle.IsAmple X L)
    (M : X.Modules) [M.IsFinitePresentation] :
    ∃ N, ∀ n, N ≤ n → ∀ q, 0 < q →
      ∀ x : cohomology (moduleTensor X M (modulePow X L.sheaf n)) q, x = 0 := by
  obtain ⟨N, hN⟩ := ample_serre_vanishing p L hL M
  refine ⟨N, fun n hn q hq => ?_⟩
  exact SerrePowerDescent.ext_zero_of_iso (moduleTwistPowerIso L M n) q (hN n hn q hq)

theorem ample_power_cohomology_zero
    (p : X ⟶ Spec (CommRingCat.of R)) [IsProper p]
    (L : LineBundle X) (hL : LineBundle.IsAmple X L) :
    ∃ N, ∀ n, N ≤ n → ∀ q, 0 < q →
      ∀ x : cohomology (modulePow X L.sheaf n) q, x = 0 := by
  let : (structureSheaf X).IsFinitePresentation :=
    LineBundleCoherent.structureSheaf_isFinitePresentation
  obtain ⟨N, hN⟩ := ample_serre_vanishing p L hL (structureSheaf X)
  refine ⟨N, fun n hn q hq => ?_⟩
  exact SerrePowerDescent.ext_zero_of_iso (moduleTwistUnitIso L n) q (hN n hn q hq)

end
end PiExponent.GeometrySupport.NoetherianAmpleSerreVanishing

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/NumericalEulerSlopeInputs.lean <==
import OAI.NumberTheory.PiExponent.Approximation.NumericalThresholdStep
import OAI.NumberTheory.PiExponent.Cohomology.MixedEulerCurveMargin
import OAI.NumberTheory.PiExponent.Cohomology.MixedEulerSlope

namespace OAI

namespace PiExponent.NumericalAmpleness
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry
variable {X : Scheme.{0}}

theorem eulerSlopePolynomial_pos_of_ample [IsNoetherian X] [Nonempty X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (H L : LineBundle X) (hH : H.IsAmple) (d : ℕ)
    (hdim : topologicalKrullDim X = d) (a b : ℕ) (hb : 0 < b)
    (hamp : (slopeBundle L H a b).IsAmple) :
    0 < (eulerSlopePolynomial p d L H).eval ((a:ℝ)/b) := by
  have hp : (0:ℝ) < (topEuler p d (slopeBundle L H a b) : ℝ) := by
    exact_mod_cast topEuler_pos_of_ample p (slopeBundle L H a b) hamp d hdim
  rw [topEuler_slopeBundle_eq p H hH L d hdim.le a b hb] at hp
  exact (mul_pos_iff_of_pos_left (pow_pos (by exact_mod_cast hb : (0:ℝ)<b) d)).mp hp

theorem eulerSlopePolynomial_derivative_margin [IsNoetherian X] [Nonempty X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (H L : LineBundle X) (hH : H.IsAmple) (d : ℕ)
    (hdim : topologicalKrullDim X = ((d+1:ℕ):WithBot ℕ∞))
    (ε : ℝ) (hmargin : ∀ C : IntegralCurve X,
      ε * (curveDegree p H C : ℝ) ≤ (curveDegree p L C : ℝ))
    (a b : ℕ) (hb : 0 < b) (hamp : (slopeBundle L H a b).IsAmple) :
    ((a:ℝ)/b+ε) * (eulerSlopePolynomial p (d+1) L H).derivative.eval ((a:ℝ)/b) ≤
      ((d+1:ℕ):ℝ) * (eulerSlopePolynomial p (d+1) L H).eval ((a:ℝ)/b) := by
  let M := slopeBundle L H a b
  let TL : ℝ := mixedEuler p (d+1) (L :: List.replicate d M)
  let TH : ℝ := mixedEuler p (d+1) (H :: List.replicate d M)
  let P := eulerSlopePolynomial p (d+1) L H
  have hdimle : topologicalKrullDim X ≤ d+1 := by
    simpa only [Nat.cast_add, Nat.cast_one] using hdim.le
  have hvolume := topEuler_slopeBundle_eq p H hH L (d+1) hdim.le a b hb
  have hsplit : (topEuler p (d+1) M : ℝ) = (b:ℝ)*TL+(a:ℝ)*TH := by
    dsimp only [M, TL, TH]
    exact_mod_cast topEuler_slopeBundle_split p H hH L d hdimle a b
  have heq : (b:ℝ)*TL+(a:ℝ)*TH = (b:ℝ)^(d+1)*P.eval ((a:ℝ)/b) :=
    hsplit.symm.trans hvolume
  have hderivative : (b:ℝ)^d * P.derivative.eval ((a:ℝ)/b) = ((d+1:ℕ):ℝ)*TH :=
    eulerSlopePolynomial_derivative_eval_nat_div p H hH L d hdimle a b hb
  have hmix : ε*TH ≤ TL := mixedTop_curve_margin p H L hH d hdim ε hmargin
    (List.replicate d M) (by simp) (by
      intro A hA
      obtain ⟨_,rfl⟩ := List.mem_replicate.mp hA
      exact hamp)
  have hbR : (0:ℝ) < b := by exact_mod_cast hb
  have hm : ((a:ℝ)+(b:ℝ)*ε)*TH ≤ (b:ℝ)*TL+(a:ℝ)*TH := by
    have h := mul_le_mul_of_nonneg_left hmix hbR.le
    nlinarith
  apply (mul_le_mul_iff_right₀ (pow_pos hbR (d+1))).mp
  change (b:ℝ)^(d+1) * (((a:ℝ)/b+ε)*P.derivative.eval ((a:ℝ)/b)) ≤
    (b:ℝ)^(d+1) * (((d+1:ℕ):ℝ)*P.eval ((a:ℝ)/b))
  calc
    _ = ((a:ℝ)+(b:ℝ)*ε) * ((b:ℝ)^d * P.derivative.eval ((a:ℝ)/b)) := by
      rw [pow_succ]
      field_simp [ne_of_gt hbR]
    _ = ((d+1:ℕ):ℝ) * (((a:ℝ)+(b:ℝ)*ε)*TH) := by rw [hderivative]; ring
    _ ≤ ((d+1:ℕ):ℝ) * ((b:ℝ)*TL+(a:ℝ)*TH) :=
      mul_le_mul_of_nonneg_left hm (Nat.cast_nonneg _)
    _ = _ := by rw [heq]; ring

theorem isAmple_of_lower_numerical_criterion [IsIntegral X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (r : ℕ) (i : X ⟶ ProjectiveO1.projectiveSpace ℂ (Fin (r+1))) [IsClosedImmersion i]
    (hi : i ≫ polynomialProjectiveProjection ℂ (Fin (r+1)) = p)
    (H L : LineBundle X) (hH : H.IsAmple) (d : ℕ)
    (hdim : topologicalKrullDim X = ((d+1:ℕ):WithBot ℕ∞))
    (hlower : LowerClosedNumericalCriterion p H d)
    (ε : ℝ) (hε : 0 < ε)
    (hmargin : ∀ C : IntegralCurve X,
      ε * (curveDegree p H C : ℝ) ≤ (curveDegree p L C : ℝ)) : L.IsAmple := by
  let : IsLocallyNoetherian X := LocallyOfFiniteType.isLocallyNoetherian p
  let : CompactSpace X := QuasiCompact.compactSpace_of_compactSpace p
  let : IsNoetherian X := {}
  exact isAmple_of_lower_criterion_of_euler_slope_polynomial p r i hi H L hH d
    (by simpa only [Nat.cast_add, Nat.cast_one] using hdim.le) hlower ε hε hmargin
    (eulerSlopePolynomial p (d+1) L H)
    (fun a b hb => topEuler_slopeBundle_eq p H hH L (d+1) hdim.le a b hb)
    (eulerSlopePolynomial_pos_of_ample p H L hH (d+1) hdim)
    (eulerSlopePolynomial_derivative_margin p H L hH d hdim ε hmargin)

end
end PiExponent.NumericalAmpleness

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/PencilCohomology.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.PencilCohomologyCech
import OAI.NumberTheory.PiExponent.Cohomology.PencilCohomologyPencil

namespace OAI

noncomputable section

namespace PiExponentSeshadri.Geometry.BaseSections

section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open scoped Polynomial
variable {K : Type} [Field K] {U V W : Scheme.{0}} [IsAffine U] [IsAffine V]

theorem two_chart_intersection_finite
    (kU : K →+* Γ(U,⊤)) (kV : K →+* Γ(V,⊤)) (kW : K →+* Γ(W,⊤))
    (a : W ⟶ U) (b : W ⟶ V) [IsOpenImmersion a] [IsOpenImmersion b]
    (hka : a.appTop.hom.comp kU = kW) (hkb : b.appTop.hom.comp kV = kW)
    (u : Γ(U,⊤)) (v : Γ(V,⊤))
    (ha : a.opensRange = U.basicOpen u) (_hb : b.opensRange = V.basicOpen v)
    (huv : a.appTop u * b.appTop v = 1)
    (hu : (Polynomial.eval₂RingHom kU u).Finite)
    (hv : (Polynomial.eval₂RingHom kV v).Finite)
    (L : LineBundle U) (P : LineBundle V) (N : W.Modules)
    (e : L.sheaf.restrict a ≅ N) (d : P.sheaf.restrict b ≅ N) :
    Module.Finite K ↥((chartMap kU kW a hka L.sheaf e).range ⊓
        (chartMap kV kW b hkb P.sheaf d).range) := by
  let := polynomialModule kU u L.sheaf ⊤
  let := polynomialModule kV v P.sheaf ⊤
  let := polynomialModule kW (a.appTop u) N ⊤
  let := polynomialTower kU u L.sheaf ⊤
  let := polynomialTower kV v P.sheaf ⊤
  let := polynomialTower kW (a.appTop u) N ⊤
  let : Module.Finite K[X] (Sections kU L.sheaf ⊤) := polynomial_finite kU u L hu
  let : Module.Finite K[X] (Sections kV P.sheaf ⊤) := polynomial_finite kV v P hv
  let F := chartPolynomialMap kU kW a hka L.sheaf e u
  let G := chartMap kV kW b hkb P.sheaf d
  let : IsLocalizedModule.Away (Polynomial.X : K[X]) F :=
    chartPolynomialMap_localize kU kW a hka L.sheaf e u ha
  have hInv (y : Sections kV P.sheaf ⊤) :
      (Polynomial.X : K[X]) • G ((Polynomial.X : K[X]) • y) = G y := by
    change (Polynomial.eval₂RingHom kW (a.appTop u)) Polynomial.X •
      G ((Polynomial.eval₂RingHom kV v) Polynomial.X • y) = G y
    simp only [Polynomial.coe_eval₂RingHom, Polynomial.eval₂_X]
    rw [chartMap_smul, ← mul_smul, huv, one_smul]
  exact LaurentCech.intersection_finite F G hInv
end

open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
open PiExponentSeshadri.Projective PiExponentSeshadri.Frames
variable {K : Type} [Field K] {X : Scheme.{0}}

def twoBaseIntersection (k : K →+* Γ(X,⊤)) (M : X.Modules) (U V : X.Opens) :
    Submodule K (Sections k M (U ⊓ V)) :=
  (res k M (show U ⊓ V ≤ U from inf_le_left)).range ⊓
    (res k M (show U ⊓ V ≤ V from inf_le_right)).range

theorem finite_pencil_intersection (k : K →+* Γ(X,⊤)) {M : X.Modules}
    (s : Bool → (O X ⟶ M)) (hs : (⨆ i, SectionOpens.isoOpen (s i)) = ⊤)
    [IsFinite (sectionsMorphism k s hs)] (L : LineBundle X) :
    let U := SectionOpens.isoOpen (s false)
    let V := SectionOpens.isoOpen (s true)
    Module.Finite K ↥(twoBaseIntersection k L.sheaf U V) := by
  intro U V
  let W := U ⊓ V
  let a := X.homOfLE (show W ≤ U from inf_le_left)
  let b := X.homOfLE (show W ≤ V from inf_le_right)
  let kU := U.ι.appTop.hom.comp k
  let kV := V.ι.appTop.hom.comp k
  let kW := W.ι.appTop.hom.comp k
  let u := coefficient (sectionFrame (s false)) (restrictSection U.ι (s true))
  let v := coefficient (sectionFrame (s true)) (restrictSection V.ι (s false))
  obtain ⟨hU,hu⟩ := finite_pencil_chart k s hs false
  obtain ⟨hV,hv⟩ := finite_pencil_chart k s hs true
  let : IsAffine U.toScheme := hU
  let : IsAffine V.toScheme := hV
  have ha : a.opensRange = U.toScheme.basicOpen u := by
    rw [Scheme.opensRange_homOfLE, Scheme.Hom.preimage_inf]
    simp only [Scheme.Opens.ι_preimage_self, top_inf_eq]
    exact pencil_overlap_basic s false
  have hb : b.opensRange = V.toScheme.basicOpen v := by
    rw [Scheme.opensRange_homOfLE, Scheme.Hom.preimage_inf]
    simp only [Scheme.Opens.ι_preimage_self, inf_top_eq]
    exact pencil_overlap_basic s true
  let e := nestedRestriction L.sheaf (show W ≤ U from inf_le_left)
  let d := nestedRestriction L.sheaf (show W ≤ V from inf_le_right)
  let F := chartMap kU kW a (nestedBase k inf_le_left) (L.restrict U.ι).sheaf e
  let G := chartMap kV kW b (nestedBase k inf_le_right) (L.restrict V.ι).sheaf d
  let : Module.Finite K ↥(F.range ⊓ G.range) :=
    two_chart_intersection_finite kU kV kW a b (nestedBase k inf_le_left)
      (nestedBase k inf_le_right) u v ha hb (pencil_overlap_reciprocal s) hu hv
      (L.restrict U.ι) (L.restrict V.ι) (L.sheaf.restrict W.ι) e d
  let E := chartTop k L.sheaf W
  have he : (F.range ⊓ G.range).map E.toLinearMap = twoBaseIntersection k L.sheaf U V := by
    rw [Submodule.map_inf E.toLinearMap E.injective]
    exact congrArg₂ (· ⊓ ·) (chartMap_range_coherent k L.sheaf inf_le_left)
      (chartMap_range_coherent k L.sheaf inf_le_right)
  let : Module.Finite K ↥((F.range ⊓ G.range).map E.toLinearMap) :=
    Module.Finite.equiv (E.submoduleMap (F.range ⊓ G.range))
  rw [← he]
  infer_instance
end PiExponentSeshadri.Geometry.BaseSections

namespace PiExponentSeshadri.Geometry
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite Abelian
open PiExponentSeshadri.Projective PiExponentSeshadri.Frames BaseSections
variable {K : Type} [Field K] {X : Scheme.{0}}

lemma BaseSections.res_comp (k : K →+* Γ(X,⊤)) (M : X.Modules)
    {U V W : X.Opens} (h : U ≤ V) (g : V ≤ W) (m : Sections k M W) :
    res k M h (res k M g m) = res k M (h.trans g) m := by
  change M.presheaf.map (homOfLE h).op (M.presheaf.map (homOfLE g).op m) = _
  exact (congrArg (fun f : M.presheaf.obj (op W) ⟶ M.presheaf.obj (op U) => f m)
    (M.presheaf.map_comp (homOfLE g).op (homOfLE h).op)).symm

def BaseSections.globalIntersection [IsIntegral X] (k : K →+* Γ(X,⊤))
    (L : LineBundle X) (U V : X.Opens) :
    Sections k L.sheaf ⊤ →ₗ[K] ↥(twoBaseIntersection k L.sheaf U V) :=
  (res k L.sheaf (show U ⊓ V ≤ ⊤ from le_top)).codRestrict _ (by
    intro m
    exact ⟨⟨res k L.sheaf (show U ≤ ⊤ from le_top) m,
      res_comp k L.sheaf inf_le_left le_top m⟩,
      ⟨res k L.sheaf (show V ≤ ⊤ from le_top) m,
      res_comp k L.sheaf inf_le_right le_top m⟩⟩)

lemma BaseSections.globalIntersection_injective [IsIntegral X] (k : K →+* Γ(X,⊤))
    (L : LineBundle X) (U V : X.Opens) [Nonempty (U ⊓ V : X.Opens)] :
    Function.Injective (globalIntersection k L U V) := by
  intro a b h
  exact L.restriction_injective (homOfLE (show U ⊓ V ≤ ⊤ from le_top))
    (congrArg Subtype.val h)

def BaseSections.globalSectionsLinear (M : X.Modules) :
    GlobalSections X M ≃ₗ[Γ(X,⊤)] Γ(M,⊤) where
  toEquiv := FlasqueCohomology.globalHomEquiv X.ringCatSheaf M
  map_add' := by intro f g; rfl
  map_smul' := by
    intro r f
    change restrictScalar X ⊤ r • f.app ⊤ (1 : Γ(X,⊤)) = r • f.app ⊤ (1 : Γ(X,⊤))
    congr 1
    change (X.presheaf.map (𝟙 (op ⊤))) r = r
    rw [X.presheaf.map_id]
    rfl

def BaseSections.cohomologyZero (k : K →+* Γ(X,⊤)) (M : X.Modules) :
    letI := Module.compHom (cohomology M 0) k
    cohomology M 0 ≃ₗ[K] Sections k M ⊤ := by
  letI := Module.compHom (cohomology M 0) k
  let e := (Ext.linearEquiv₀ (R := Γ(X,⊤)) (X := structureSheaf X) (Y := M)).trans
    (globalSectionsLinear M)
  refine { toFun := e
           invFun := e.symm
           left_inv := e.left_inv
           right_inv := e.right_inv
           map_add' := e.map_add
           map_smul' := ?_ }
  intro r m
  change e (k r • m) = restrictScalar X ⊤ (k r) • e m
  rw [e.map_smul]
  congr 1
  change k r = X.presheaf.map (𝟙 (op ⊤)) (k r)
  rw [X.presheaf.map_id]
  rfl

theorem finite_pencil_H0_finite [IsIntegral X]
    (k : K →+* Γ(X,⊤)) {M : X.Modules}
    (s : Bool → (O X ⟶ M)) (hs : (⨆ i, SectionOpens.isoOpen (s i)) = ⊤)
    [IsFinite (sectionsMorphism k s hs)] (hn : ¬ IsAffine X) (L : LineBundle X) :
    letI := Module.compHom (cohomology L.sheaf 0) k
    Module.Finite K (cohomology L.sheaf 0) := by
  let U := SectionOpens.isoOpen (s false)
  let V := SectionOpens.isoOpen (s true)
  obtain ⟨hU,_⟩ := finite_pencil_chart k s hs false
  obtain ⟨hV,_⟩ := finite_pencil_chart k s hs true
  have hc : U ⊔ V = ⊤ := by
    apply top_unique
    intro x hx
    have : x ∈ ⨆ i, SectionOpens.isoOpen (s i) := hs ▸ hx
    obtain ⟨i,hi⟩ := Opens.mem_iSup.mp this
    cases i with
    | false => exact Or.inl hi
    | true => exact Or.inr hi
  have hneU : (U : Set X).Nonempty := by
    by_contra h
    have he : U = ⊥ := by ext x; simp [Set.not_nonempty_iff_eq_empty.mp h]
    rw [he, bot_sup_eq] at hc
    have : IsAffine (⊤ : X.Opens).toScheme := hc ▸ hV
    exact hn (.of_isIso X.topIso.inv)
  have hneV : (V : Set X).Nonempty := by
    by_contra h
    have he : V = ⊥ := by ext x; simp [Set.not_nonempty_iff_eq_empty.mp h]
    rw [he, sup_bot_eq] at hc
    have : IsAffine (⊤ : X.Opens).toScheme := hc ▸ hU
    exact hn (.of_isIso X.topIso.inv)
  obtain ⟨x,hxU,hxV⟩ := nonempty_preirreducible_inter U.isOpen V.isOpen hneU hneV
  let : Nonempty (U ⊓ V : X.Opens) := ⟨⟨x,hxU,hxV⟩⟩
  let := finite_pencil_intersection k s hs L
  let : Module.Finite K (Sections k L.sheaf ⊤) := Module.Finite.of_injective
    (globalIntersection k L U V) (globalIntersection_injective k L U V)
  let := Module.compHom (cohomology L.sheaf 0) k
  exact Module.Finite.equiv (cohomologyZero k L.sheaf).symm

end PiExponentSeshadri.Geometry

namespace PiExponentSeshadri.Geometry.BaseSections
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
open PiExponentSeshadri.Projective PiExponentSeshadri.Frames
variable {K : Type} [Field K] {X : Scheme.{0}}

theorem finite_pencil_cokernel (k : K →+* Γ(X,⊤)) {M : X.Modules}
    (s : Bool → (O X ⟶ M)) (hs : (⨆ i, SectionOpens.isoOpen (s i)) = ⊤)
    [IsFinite (sectionsMorphism k s hs)] (L : LineBundle X) :
    let U := SectionOpens.isoOpen (s false)
    let V := SectionOpens.isoOpen (s true)
    Module.Finite K (Sections k L.sheaf (U ⊓ V) ⧸ twoBaseImage k L.sheaf U V) := by
  intro U V
  let W := U ⊓ V
  let a := X.homOfLE (show W ≤ U from inf_le_left)
  let b := X.homOfLE (show W ≤ V from inf_le_right)
  let kU := U.ι.appTop.hom.comp k
  let kV := V.ι.appTop.hom.comp k
  let kW := W.ι.appTop.hom.comp k
  let u := coefficient (sectionFrame (s false)) (restrictSection U.ι (s true))
  let v := coefficient (sectionFrame (s true)) (restrictSection V.ι (s false))
  obtain ⟨hU,hu⟩ := finite_pencil_chart k s hs false
  obtain ⟨hV,hv⟩ := finite_pencil_chart k s hs true
  let : IsAffine U.toScheme := hU
  let : IsAffine V.toScheme := hV
  have ha : a.opensRange = U.toScheme.basicOpen u := by
    rw [Scheme.opensRange_homOfLE, Scheme.Hom.preimage_inf]
    simp only [Scheme.Opens.ι_preimage_self, top_inf_eq]
    exact pencil_overlap_basic s false
  have hb : b.opensRange = V.toScheme.basicOpen v := by
    rw [Scheme.opensRange_homOfLE, Scheme.Hom.preimage_inf]
    simp only [Scheme.Opens.ι_preimage_self, inf_top_eq]
    exact pencil_overlap_basic s true
  let e := nestedRestriction L.sheaf (show W ≤ U from inf_le_left)
  let d := nestedRestriction L.sheaf (show W ≤ V from inf_le_right)
  let F := chartMap kU kW a (nestedBase k inf_le_left) (L.restrict U.ι).sheaf e
  let G := chartMap kV kW b (nestedBase k inf_le_right) (L.restrict V.ι).sheaf d
  let : Module.Finite K (Sections kW (L.sheaf.restrict W.ι) ⊤ ⧸ (F.range ⊔ G.range)) :=
    two_chart_cokernel_finite kU kV kW a b (nestedBase k inf_le_left)
      (nestedBase k inf_le_right) u v ha hb (pencil_overlap_reciprocal s) hu
      (L.restrict U.ι) (L.restrict V.ι) (L.sheaf.restrict W.ι) e d
  let E := chartTop k L.sheaf W
  have he : (F.range ⊔ G.range).map E.toLinearMap = twoBaseImage k L.sheaf U V := by
    rw [Submodule.map_sup]
    exact congrArg₂ (· ⊔ ·) (chartMap_range_coherent k L.sheaf inf_le_left)
      (chartMap_range_coherent k L.sheaf inf_le_right)
  let q := Submodule.Quotient.equiv (F.range ⊔ G.range)
    (twoBaseImage k L.sheaf U V) E he
  exact Module.Finite.of_surjective q.toLinearMap q.surjective
end PiExponentSeshadri.Geometry.BaseSections

namespace PiExponentSeshadri.Geometry
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Projective PiExponentSeshadri.Frames BaseSections
variable {K : Type} [Field K] {X : Scheme.{0}} [IsNoetherian X]

theorem finite_pencil_H1_finite (k : K →+* Γ(X,⊤)) {M : X.Modules}
    (s : Bool → (O X ⟶ M)) (hs : (⨆ i, SectionOpens.isoOpen (s i)) = ⊤)
    [IsFinite (sectionsMorphism k s hs)] (L : LineBundle X) :
    letI := Module.compHom (cohomology L.sheaf 1) k
    Module.Finite K (cohomology L.sheaf 1) := by
  let U := SectionOpens.isoOpen (s false)
  let V := SectionOpens.isoOpen (s true)
  obtain ⟨hU,_⟩ := finite_pencil_chart k s hs false
  obtain ⟨hV,_⟩ := finite_pencil_chart k s hs true
  have hc : U ⊔ V = ⊤ := by
    apply top_unique
    intro x hx
    have : x ∈ ⨆ i, SectionOpens.isoOpen (s i) := hs ▸ hx
    obtain ⟨i,hi⟩ := Opens.mem_iSup.mp this
    cases i with
    | false => exact Or.inl hi
    | true => exact Or.inr hi
  let := Module.compHom (cohomology L.sheaf 1) k
  let := finite_pencil_cokernel k s hs L
  let e := twoBaseCohomologyOne k L.sheaf U V hU hV hc
  exact Module.Finite.of_surjective e.toLinearMap e.surjective

end PiExponentSeshadri.Geometry

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/PencilCohomologyCech.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.PencilCohomologyCharts
import OAI.NumberTheory.PiExponent.Cohomology.PencilCohomologyLaurent

namespace OAI

noncomputable section

namespace PiExponentSeshadri.ExtCokernel
open CategoryTheory CategoryTheory.Abelian
universe w v u t
variable {K : Type t} [CommRing K] {C : Type u} [Category.{v} C] [Abelian C]
  [Linear K C] [HasExt.{w} C] {S : ShortComplex C}

def quotientEquiv (hS : S.ShortExact) (M : C)
    (hvan : ∀ x : Ext S.X₂ M 1, x = 0) :
    ((S.X₁ ⟶ M) ⧸ (LinearMap.range
      (Linear.leftComp K M S.f))) ≃ₗ[K] Ext S.X₃ M 1 := by
  let d : (S.X₁ ⟶ M) →ₗ[K] Ext S.X₃ M 1 :=
    (hS.extClass.precompOfLinear K M (add_zero 1)).comp Ext.linearEquiv₀.symm.toLinearMap
  have hd : Function.Surjective d := by
    intro x
    obtain ⟨y,hy⟩ := Ext.contravariant_sequence_exact₃ hS M x (hvan _) (n₀ := 0) rfl
    refine ⟨Ext.linearEquiv₀ (R := K) y, ?_⟩
    change hS.extClass.comp (Ext.mk₀ (Ext.linearEquiv₀ (R := K) y)) (add_zero 1) = x
    rwa [Ext.mk₀_linearEquiv₀_apply]
  have hk : LinearMap.range (Linear.leftComp K M S.f) = d.ker := by
    ext f
    constructor
    · rintro ⟨g,rfl⟩
      change hS.extClass.comp (Ext.mk₀ (S.f ≫ g)) (add_zero 1) = 0
      rw [← Ext.mk₀_comp_mk₀]
      exact ShortComplex.ShortExact.extClass_comp_assoc hS _
    · intro hf
      change hS.extClass.comp (Ext.mk₀ f) (add_zero 1) = 0 at hf
      obtain ⟨y,hy⟩ := Ext.contravariant_sequence_exact₁ hS M (Ext.mk₀ f) rfl hf
      refine ⟨Ext.linearEquiv₀ (R := K) y, ?_⟩
      apply (Ext.linearEquiv₀ (R := K)).symm.injective
      change Ext.mk₀ (S.f ≫ Ext.linearEquiv₀ (R := K) y) = Ext.mk₀ f
      simpa only [← Ext.mk₀_comp_mk₀,
        Ext.mk₀_linearEquiv₀_apply] using hy
  exact (Submodule.quotEquivOfEq _ _ hk).trans (d.quotKerEquivOfSurjective hd)

end PiExponentSeshadri.ExtCokernel

namespace PiExponentSeshadri.Geometry
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace Abelian
open ModuleFlasque
variable {X : Scheme.{0}}
local instance : Linear Γ(X,⊤) (SheafOfModules X.ringCatSheaf) := sheafLinear X
local instance : HasExt.{1} (SheafOfModules X.ringCatSheaf) := schemeHasExt

private abbrev schemeFreeOpen (U : X.Opens) : X.Modules :=
  freeOpen X.ringCatSheaf U

private abbrev schemeShortComplex (U V : X.Opens) : ShortComplex X.Modules :=
  ModuleMayerVietoris.shortComplex X.ringCatSheaf U V

private abbrev schemeFreeOpenEquiv (M : X.Modules) (U : X.Opens) :
    (schemeFreeOpen U ⟶ M) ≃ₗ[Γ(X,⊤)] OpenSections M U :=
  freeOpenLinearEquiv M U

def twoChartImage (M : X.Modules) (U V : X.Opens) :
    Submodule Γ(X,⊤) (OpenSections M (U ⊓ V)) :=
  (openRestriction M (show U ⊓ V ≤ U from inf_le_left)).range ⊔
  (openRestriction M (show U ⊓ V ≤ V from inf_le_right)).range

lemma twoChartImage_eq (M : X.Modules) (U V : X.Opens) :
    (LinearMap.range (Linear.leftComp (C := X.Modules) (X := schemeFreeOpen (U ⊓ V))
      (Y := schemeFreeOpen U ⊞ schemeFreeOpen V) Γ(X,⊤) M
      (schemeShortComplex U V).f)).map
      (schemeFreeOpenEquiv M (U ⊓ V)).toLinearMap = twoChartImage M U V := by
  simp only [schemeShortComplex, ModuleMayerVietoris.shortComplex]
  let P := twoChartImage M U V
  let l : schemeFreeOpen (U ⊓ V) ⟶ schemeFreeOpen U :=
    freeOpenMap X.ringCatSheaf (homOfLE (show U ⊓ V ≤ U from inf_le_left))
  let r : schemeFreeOpen (U ⊓ V) ⟶ schemeFreeOpen V :=
    freeOpenMap X.ringCatSheaf (homOfLE (show U ⊓ V ≤ V from inf_le_right))
  have hl (f : schemeFreeOpen U ⟶ M) :
      schemeFreeOpenEquiv M (U ⊓ V) (l ≫ f) =
        openRestriction M inf_le_left (schemeFreeOpenEquiv M U f) :=
    freeOpenLinearEquiv_naturality M inf_le_left f
  have hr (f : schemeFreeOpen V ⟶ M) :
      schemeFreeOpenEquiv M (U ⊓ V) (r ≫ f) =
        openRestriction M inf_le_right (schemeFreeOpenEquiv M V f) :=
    freeOpenLinearEquiv_naturality M inf_le_right f
  apply le_antisymm
  · rintro x ⟨f,⟨g,rfl⟩,rfl⟩
    have he : biprod.lift l (-r) ≫ g =
        l ≫ (biprod.inl ≫ g) - r ≫ (biprod.inr ≫ g) := by
      rw [biprod.lift_eq]
      simp only [Preadditive.add_comp, Category.assoc, Preadditive.neg_comp,
        sub_eq_add_neg]
    change schemeFreeOpenEquiv M (U ⊓ V)
      (biprod.lift l (-r) ≫ g) ∈ P
    rw [he, map_sub, hl, hr]
    exact P.sub_mem
      ((show (openRestriction M inf_le_left).range ≤ P from le_sup_left)
        ((openRestriction M inf_le_left).mem_range_self _))
      ((show (openRestriction M inf_le_right).range ≤ P from le_sup_right)
        ((openRestriction M inf_le_right).mem_range_self _))
  · apply sup_le
    · rintro x ⟨a,rfl⟩
      refine ⟨_, ⟨biprod.desc ((schemeFreeOpenEquiv M U).symm a) 0,rfl⟩, ?_⟩
      change schemeFreeOpenEquiv M (U ⊓ V)
        (biprod.lift l (-r) ≫ biprod.desc ((schemeFreeOpenEquiv M U).symm a) 0) = _
      rw [biprod.lift_desc, comp_zero, add_zero, hl, LinearEquiv.apply_symm_apply]
    · rintro x ⟨b,rfl⟩
      refine ⟨_, ⟨biprod.desc 0 (-((schemeFreeOpenEquiv M V).symm b)),rfl⟩, ?_⟩
      change schemeFreeOpenEquiv M (U ⊓ V)
        (biprod.lift l (-r) ≫ biprod.desc 0 (-((schemeFreeOpenEquiv M V).symm b))) = _
      rw [biprod.lift_desc, comp_zero, zero_add, Preadditive.neg_comp,
        Preadditive.comp_neg, neg_neg, hr, LinearEquiv.apply_symm_apply]

def twoAffineUnionExtOne [IsNoetherian X] (M : X.Modules) [M.IsQuasicoherent]
    (U V : X.Opens) (hU : IsAffineOpen U) (hV : IsAffineOpen V) :
    ((OpenSections M (U ⊓ V)) ⧸ twoChartImage M U V) ≃ₗ[Γ(X,⊤)]
      Ext.{1} (C := X.Modules) (schemeFreeOpen (U ⊔ V)) M 1 := by
  have hmid (y : Ext.{1} (C := X.Modules) (schemeFreeOpen U ⊞ schemeFreeOpen V) M 1) :
      y = 0 := by
    apply Ext.biprodAddEquiv.injective
    apply Prod.ext
    · simpa only [map_zero, Ext.biprodAddEquiv_apply_fst, Prod.fst_zero] using
        FiniteCoverCohomology.affine_open_ext_zero U hU M 0
          ((Ext.mk₀ biprod.inl).comp y (zero_add _))
    · simpa only [map_zero, Ext.biprodAddEquiv_apply_snd, Prod.snd_zero] using
        FiniteCoverCohomology.affine_open_ext_zero V hV M 0
          ((Ext.mk₀ biprod.inr).comp y (zero_add _))
  let e := Submodule.Quotient.equiv _ _ (schemeFreeOpenEquiv M (U ⊓ V))
    (twoChartImage_eq M U V)
  exact e.symm.trans (ExtCokernel.quotientEquiv
    (ModuleMayerVietoris.shortComplex_shortExact X.ringCatSheaf U V) M hmid)

def extSourceIso {E F : X.Modules} (e : E ≅ F) (M : X.Modules) (n : ℕ) :
    Ext.{1} (C := X.Modules) E M n ≃ₗ[Γ(X,⊤)] Ext.{1} (C := X.Modules) F M n where
  toFun := (Ext.mk₀ e.inv).precompOfLinear Γ(X,⊤) M (zero_add n)
  invFun := (Ext.mk₀ e.hom).precompOfLinear Γ(X,⊤) M (zero_add n)
  map_add' := map_add _
  map_smul' := map_smul _
  left_inv x := by
    change (Ext.mk₀ e.hom).comp ((Ext.mk₀ e.inv).comp x (zero_add n)) (zero_add n) = x
    rw [Ext.mk₀_comp_mk₀_assoc, e.hom_inv_id, Ext.mk₀_id_comp]
  right_inv x := by
    change (Ext.mk₀ e.inv).comp ((Ext.mk₀ e.hom).comp x (zero_add n)) (zero_add n) = x
    rw [Ext.mk₀_comp_mk₀_assoc, e.inv_hom_id, Ext.mk₀_id_comp]

def twoAffineCohomologyOne [IsNoetherian X] (M : X.Modules) [M.IsQuasicoherent]
    (U V : X.Opens) (hU : IsAffineOpen U) (hV : IsAffineOpen V) (hcover : U ⊔ V = ⊤) :
    ((OpenSections M (U ⊓ V)) ⧸ twoChartImage M U V) ≃ₗ[Γ(X,⊤)] cohomology M 1 := by
  let e := twoAffineUnionExtOne M U V hU hV
  rw [hcover] at e
  exact e.trans (extSourceIso (FreeOpenUnit.freeTopIso X.ringCatSheaf) M 1)

end PiExponentSeshadri.Geometry

namespace PiExponentSeshadri.Geometry.BaseSections

section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open scoped Polynomial
variable {K : Type} [Field K] {U V W : Scheme.{0}} [IsAffine U] [IsAffine V]

theorem two_chart_cokernel_finite
    (kU : K →+* Γ(U,⊤)) (kV : K →+* Γ(V,⊤)) (kW : K →+* Γ(W,⊤))
    (a : W ⟶ U) (b : W ⟶ V) [IsOpenImmersion a] [IsOpenImmersion b]
    (hka : a.appTop.hom.comp kU = kW) (hkb : b.appTop.hom.comp kV = kW)
    (u : Γ(U,⊤)) (v : Γ(V,⊤))
    (ha : a.opensRange = U.basicOpen u) (hb : b.opensRange = V.basicOpen v)
    (huv : a.appTop u * b.appTop v = 1)
    (hu : (Polynomial.eval₂RingHom kU u).Finite)
    (L : LineBundle U) (P : LineBundle V) (N : W.Modules)
    (e : L.sheaf.restrict a ≅ N) (d : P.sheaf.restrict b ≅ N) :
    Module.Finite K (Sections kW N ⊤ ⧸
      ((chartMap kU kW a hka L.sheaf e).range ⊔
        (chartMap kV kW b hkb P.sheaf d).range)) := by
  let := polynomialModule kU u L.sheaf ⊤
  let := polynomialModule kV v P.sheaf ⊤
  let := polynomialModule kW (a.appTop u) N ⊤
  let := polynomialTower kU u L.sheaf ⊤
  let := polynomialTower kV v P.sheaf ⊤
  let := polynomialTower kW (a.appTop u) N ⊤
  let : Module.Finite K[X] (Sections kU L.sheaf ⊤) := polynomial_finite kU u L hu
  let F := chartPolynomialMap kU kW a hka L.sheaf e u
  let G := chartMap kV kW b hkb P.sheaf d
  let : IsLocalizedModule.Away (Polynomial.X : K[X]) F :=
    chartPolynomialMap_localize kU kW a hka L.sheaf e u ha
  have hInv (y : Sections kV P.sheaf ⊤) :
      (Polynomial.X : K[X]) • G ((Polynomial.X : K[X]) • y) = G y := by
    change (Polynomial.eval₂RingHom kW (a.appTop u)) Polynomial.X •
      G ((Polynomial.eval₂RingHom kV v) Polynomial.X • y) = G y
    simp only [Polynomial.coe_eval₂RingHom, Polynomial.eval₂_X]
    rw [chartMap_smul, ← mul_smul, huv, one_smul]
  have hDen (x : Sections kW N ⊤) : ∃ n : ℕ, ∃ y : Sections kV P.sheaf ⊤,
      (Polynomial.X : K[X])^n • G y = x := by
    let : Module Γ(V,⊤) (OpenSections N ⊤) :=
      Module.compHom (OpenSections N ⊤) b.appTop.hom
    let G' := chartModuleMap P.sheaf b d
    let : IsLocalizedModule.Away v G' := chartModuleMap_localize P.sheaf b d v hb
    obtain ⟨n,y,hy⟩ := (inferInstance : IsLocalizedModule.Away v G').surj _ _ x
    refine ⟨n,y,?_⟩
    change (Polynomial.eval₂RingHom kW (a.appTop u)) (Polynomial.X^n) • G y = x
    simp only [map_pow, Polynomial.coe_eval₂RingHom, Polynomial.eval₂_X]
    change b.appTop (v^n) • (x : OpenSections N ⊤) = G' y at hy
    change (a.appTop u)^n • (G' y : OpenSections N ⊤) = x
    erw [← hy, map_pow, ← mul_smul, ← mul_pow, huv, one_pow, one_smul]
  exact LaurentCech.cokernel_finite F G hInv hDen
end

section
open AlgebraicGeometry CategoryTheory TopologicalSpace
variable {K : Type} [Field K] {X : Scheme.{0}}

def twoBaseImage (k : K →+* Γ(X,⊤)) (M : X.Modules) (U V : X.Opens) :
    Submodule K (Sections k M (U ⊓ V)) :=
  (res k M (show U ⊓ V ≤ U from inf_le_left)).range ⊔
    (res k M (show U ⊓ V ≤ V from inf_le_right)).range

end

open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
variable {K : Type} [Field K] {X : Scheme.{0}}

def twoBaseCohomologyOne [IsNoetherian X] (k : K →+* Γ(X,⊤))
    (M : X.Modules) [M.IsQuasicoherent] (U V : X.Opens)
    (hU : IsAffineOpen U) (hV : IsAffineOpen V) (hc : U ⊔ V = ⊤) :
    letI := Module.compHom (cohomology M 1) k
    (Sections k M (U ⊓ V) ⧸ twoBaseImage k M U V) ≃ₗ[K] cohomology M 1 := by
  letI : Algebra K Γ(X,⊤) := k.toAlgebra
  letI := Module.compHom (cohomology M 1) k
  letI : IsScalarTower K Γ(X,⊤) (cohomology M 1) :=
    .of_algebraMap_smul (fun _ _ => rfl)
  letI : Module K (OpenSections M (U ⊓ V)) := Module.compHom _ k
  letI : IsScalarTower K Γ(X,⊤) (OpenSections M (U ⊓ V)) :=
    .of_algebraMap_smul (fun _ _ => rfl)
  have he : twoBaseImage k M U V = (twoChartImage M U V).restrictScalars K := by
    apply Submodule.ext
    intro x
    change x ∈ twoBaseImage k M U V ↔
      (x : OpenSections M (U ⊓ V)) ∈ twoChartImage M U V
    simp only [twoBaseImage, twoChartImage]
    constructor
    · intro hx
      obtain ⟨y, hy, z, hz, h⟩ :=
        (Submodule.mem_sup (R := K) (M := Sections k M (U ⊓ V))).mp hx
      exact (Submodule.mem_sup (R := Γ(X,⊤)) (M := OpenSections M (U ⊓ V))).mpr
        ⟨y, hy, z, hz, h⟩
    · intro hx
      obtain ⟨y, hy, z, hz, h⟩ :=
        (Submodule.mem_sup (R := Γ(X,⊤)) (M := OpenSections M (U ⊓ V))).mp hx
      exact (Submodule.mem_sup (R := K) (M := Sections k M (U ⊓ V))).mpr
        ⟨y, hy, z, hz, h⟩
  let E := Submodule.Quotient.restrictScalarsEquiv K (twoChartImage M U V)
  let F := (twoAffineCohomologyOne M U V hU hV hc).restrictScalars K
  rw [he]
  exact E.trans F
end PiExponentSeshadri.Geometry.BaseSections

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/PencilCohomologyCharts.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.PencilCohomologySections

namespace OAI

noncomputable section

namespace PiExponentSeshadri.Geometry.BaseSections

section
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
variable {K : Type} [CommRing K] {X Y : Scheme.{0}}

def Sections (_k : K →+* Γ(X,⊤)) (M : X.Modules) (U : X.Opens) := OpenSections M U
instance (k : K →+* Γ(X,⊤)) (M : X.Modules) (U : X.Opens) :
    AddCommGroup (Sections k M U) := inferInstanceAs (AddCommGroup (OpenSections M U))
instance globalModule (k : K →+* Γ(X,⊤)) (M : X.Modules) (U : X.Opens) :
    Module Γ(X,⊤) (Sections k M U) := inferInstanceAs (Module Γ(X,⊤) (OpenSections M U))
instance baseModule (k : K →+* Γ(X,⊤)) (M : X.Modules) (U : X.Opens) :
    Module K (Sections k M U) := Module.compHom (OpenSections M U) k

def res (k : K →+* Γ(X,⊤)) (M : X.Modules) {U V : X.Opens} (h : U ≤ V) :
    Sections k M V →ₗ[K] Sections k M U where
  toFun := openRestriction M h
  map_add' := map_add _
  map_smul' r m := (openRestriction M h).map_smul (k r) m

def congr (k : K →+* Γ(X,⊤)) (M : X.Modules) {U V : X.Opens} (h : U = V) :
    Sections k M U ≃ₗ[K] Sections k M V := by
  subst V
  exact LinearEquiv.refl K _

lemma congr_res (k : K →+* Γ(X,⊤)) (M : X.Modules) {U V : X.Opens} (h : U = V)
    (m : Sections k M ⊤) : congr k M h (res k M (show U ≤ ⊤ from le_top) m) = res k M (show V ≤ ⊤ from le_top) m := by
  subst V
  rfl

lemma congr_naturality (k : K →+* Γ(X,⊤)) (M : X.Modules)
    {U V U' V' : X.Opens} (eU : U = U') (eV : V = V')
    (h : U ≤ V) (h' : U' ≤ V') (m : Sections k M V) :
    congr k M eU (res k M h m) = res k M h' (congr k M eV m) := by
  subst U' V'
  rfl

def restrictEquiv (k : K →+* Γ(X,⊤)) (M : X.Modules)
    (f : Y ⟶ X) [IsOpenImmersion f] (U : Y.Opens) :
    Sections (f.appTop.hom.comp k) (M.restrict f) U ≃ₗ[K]
      Sections k M (f ''ᵁ U) where
  toFun := fun x => x
  invFun := fun x => x
  left_inv := fun _ => rfl
  right_inv := fun _ => rfl
  map_add' := fun _ _ => rfl
  map_smul' r m := (restrictedOpenSections M f U).map_smul (k r) m

lemma restrictEquiv_res (k : K →+* Γ(X,⊤)) (M : X.Modules)
    (f : Y ⟶ X) [IsOpenImmersion f] {U V : Y.Opens} (h : U ≤ V)
    (m : Sections (f.appTop.hom.comp k) (M.restrict f) V) :
    restrictEquiv k M f U (res _ _ h m) =
      res k M (f.image_mono h) (restrictEquiv k M f V m) := rfl

lemma chart_image_top (U : X.Opens) : U.ι ''ᵁ (⊤ : U.toScheme.Opens) = U := by
  rw [Scheme.Hom.image_top_eq_opensRange, Scheme.Opens.opensRange_ι]

lemma chart_image_preimage (U V : X.Opens) : U.ι ''ᵁ U.ι ⁻¹ᵁ V = U ⊓ V := by
  rw [Scheme.Hom.image_preimage_eq_opensRange_inf, Scheme.Opens.opensRange_ι]

def chartTop (k : K →+* Γ(X,⊤)) (M : X.Modules) (U : X.Opens) :
    Sections (U.ι.appTop.hom.comp k) (M.restrict U.ι) ⊤ ≃ₗ[K] Sections k M U :=
  (restrictEquiv k M U.ι ⊤).trans (congr k M (chart_image_top U))

def chartOverlap (k : K →+* Γ(X,⊤)) (M : X.Modules) (U V : X.Opens) :
    Sections (U.ι.appTop.hom.comp k) (M.restrict U.ι) (U.ι ⁻¹ᵁ V) ≃ₗ[K]
      Sections k M (U ⊓ V) :=
  (restrictEquiv k M U.ι (U.ι ⁻¹ᵁ V)).trans
    (congr k M (chart_image_preimage U V))

lemma chartRestriction (k : K →+* Γ(X,⊤)) (M : X.Modules) (U V : X.Opens)
    (m : Sections (U.ι.appTop.hom.comp k) (M.restrict U.ι) ⊤) :
    chartOverlap k M U V (res _ _ le_top m) =
      res k M (show U ⊓ V ≤ U from inf_le_left) (chartTop k M U m) := by
  change congr k M (chart_image_preimage U V)
    (restrictEquiv k M U.ι (U.ι ⁻¹ᵁ V) (res _ _ le_top m)) = _
  rw [restrictEquiv_res]
  exact congr_naturality k M (chart_image_preimage U V) (chart_image_top U)
    _ _ _

end

open AlgebraicGeometry CategoryTheory TopologicalSpace
open scoped Polynomial
variable {K : Type} [CommRing K] {X : Scheme.{0}}

@[instance_reducible]
def polynomialModule (k : K →+* Γ(X,⊤)) (t : Γ(X,⊤)) (M : X.Modules) (U : X.Opens) :
    Module K[X] (Sections k M U) :=
  Module.compHom (Sections k M U) (Polynomial.eval₂RingHom k t)

theorem polynomialTower (k : K →+* Γ(X,⊤)) (t : Γ(X,⊤)) (M : X.Modules) (U : X.Opens) :
    letI := polynomialModule k t M U
    IsScalarTower K K[X] (Sections k M U) := by
  let := polynomialModule k t M U
  apply IsScalarTower.of_algebraMap_smul
  intro r m
  change (Polynomial.eval₂RingHom k t) (Polynomial.C r) • (m : OpenSections M U) =
    k r • (m : OpenSections M U)
  simp

def polynomialRes (k : K →+* Γ(X,⊤)) (t : Γ(X,⊤)) (M : X.Modules)
    {U V : X.Opens} (h : U ≤ V) :
    letI := polynomialModule k t M U
    letI := polynomialModule k t M V
    Sections k M V →ₗ[K[X]] Sections k M U := by
  letI := polynomialModule k t M U
  letI := polynomialModule k t M V
  exact { toFun := openRestriction M h
          map_add' := map_add _
          map_smul' := fun r m => (openRestriction M h).map_smul _ m }

theorem polynomial_localization [IsAffine X] (k : K →+* Γ(X,⊤))
    (t : Γ(X,⊤)) (M : X.Modules) [M.IsQuasicoherent] :
    letI := polynomialModule k t M ⊤
    letI := polynomialModule k t M (X.basicOpen t)
    IsLocalizedModule.Away (Polynomial.X : K[X])
      (polynomialRes k t M (X.basicOpen_le t)) := by
  let e := Polynomial.eval₂RingHom k t
  let : Algebra K[X] Γ(X,⊤) := e.toAlgebra
  let := polynomialModule k t M ⊤
  let := polynomialModule k t M (X.basicOpen t)
  let : IsScalarTower K[X] Γ(X,⊤) (Sections k M ⊤) :=
    .of_algebraMap_smul (fun _ _ => rfl)
  let : IsScalarTower K[X] Γ(X,⊤) (Sections k M (X.basicOpen t)) :=
    .of_algebraMap_smul (fun _ _ => rfl)
  let f : Sections k M ⊤ →ₗ[Γ(X,⊤)] Sections k M (X.basicOpen t) :=
    openRestriction M (X.basicOpen_le t)
  have he : algebraMap K[X] Γ(X,⊤) Polynomial.X = t := by
    change (Polynomial.eval₂RingHom k t) Polynomial.X = t
    simp
  let : IsLocalizedModule (.powers (algebraMap K[X] Γ(X,⊤) Polynomial.X)) f := by
    rw [he]
    exact affine_openRestriction_localize M t
  exact IsLocalizedModule.restrictScalars_powers (Polynomial.X : K[X]) f

theorem polynomial_finite [IsAffine X] (k : K →+* Γ(X,⊤))
    (t : Γ(X,⊤)) (L : LineBundle X)
    (h : (Polynomial.eval₂RingHom k t).Finite) :
    letI := polynomialModule k t L.sheaf ⊤
    Module.Finite K[X] (Sections k L.sheaf ⊤) := by
  let : Algebra K[X] Γ(X,⊤) := (Polynomial.eval₂RingHom k t).toAlgebra
  let : Module.Finite K[X] Γ(X,⊤) := h
  let := polynomialModule k t L.sheaf ⊤
  let : Module.Finite Γ(X,⊤) (Sections k L.sheaf ⊤) := L.affine_openSections_finite
  let : IsScalarTower K[X] Γ(X,⊤) (Sections k L.sheaf ⊤) :=
    .of_algebraMap_smul (fun _ _ => rfl)
  exact Module.Finite.trans Γ(X,⊤) (Sections k L.sheaf ⊤)

end PiExponentSeshadri.Geometry.BaseSections

namespace PiExponentSeshadri.Geometry
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
variable {X Y : Scheme.{0}}

def chartModuleEquiv (M : X.Modules) (f : Y ⟶ X) [IsOpenImmersion f]
    {N : Y.Modules} (e : M.restrict f ≅ N) :
    letI := Module.compHom (OpenSections (M.restrict f) ⊤) f.appTop.hom
    letI := Module.compHom (OpenSections N ⊤) f.appTop.hom
    OpenSections (M.restrict f) ⊤ ≃ₗ[Γ(X,⊤)] OpenSections N ⊤ := by
  letI := Module.compHom (OpenSections (M.restrict f) ⊤) f.appTop.hom
  letI := Module.compHom (OpenSections N ⊤) f.appTop.hom
  let E := moduleIsoSections e ⊤
  exact { E.toEquiv with
    map_add' := E.map_add
    map_smul' := fun r m => E.map_smul (f.appTop r) m }

def chartModuleMap (M : X.Modules) (f : Y ⟶ X) [IsOpenImmersion f]
    {N : Y.Modules} (e : M.restrict f ≅ N) :
    letI := Module.compHom (OpenSections N ⊤) f.appTop.hom
    OpenSections M ⊤ →ₗ[Γ(X,⊤)] OpenSections N ⊤ := by
  letI := Module.compHom (OpenSections N ⊤) f.appTop.hom
  letI := Module.compHom (OpenSections (M.restrict f) ⊤) f.appTop.hom
  exact (chartModuleEquiv M f e).toLinearMap ∘ₗ openImmersionTop M f

theorem chartModuleMap_localize [IsAffine X] (M : X.Modules) [M.IsQuasicoherent]
    (f : Y ⟶ X) [IsOpenImmersion f] {N : Y.Modules} (e : M.restrict f ≅ N)
    (t : Γ(X,⊤)) (ht : f.opensRange = X.basicOpen t) :
    letI := Module.compHom (OpenSections N ⊤) f.appTop.hom
    IsLocalizedModule.Away t (chartModuleMap M f e) := by
  let := Module.compHom (OpenSections (M.restrict f) ⊤) f.appTop.hom
  let := Module.compHom (OpenSections N ⊤) f.appTop.hom
  let : IsLocalizedModule.Away t (openImmersionTop M f) :=
    openImmersionTop_localize M f t ht
  exact IsLocalizedModule.of_linearEquiv (.powers t) (openImmersionTop M f)
    (chartModuleEquiv M f e)

namespace BaseSections
variable {K : Type} [CommRing K]

def chartMap (kX : K →+* Γ(X,⊤)) (kY : K →+* Γ(Y,⊤))
    (f : Y ⟶ X) [IsOpenImmersion f] (hk : f.appTop.hom.comp kX = kY)
    (M : X.Modules) {N : Y.Modules} (e : M.restrict f ≅ N) :
    Sections kX M ⊤ →ₗ[K] Sections kY N ⊤ := by
  letI := Module.compHom (OpenSections N ⊤) f.appTop.hom
  refine { toFun := chartModuleMap M f e
           map_add' := (chartModuleMap M f e).map_add
           map_smul' := ?_ }
  intro r m
  have h := (chartModuleMap M f e).map_smul (kX r) m
  change _ = (f.appTop (kX r)) • (chartModuleMap M f e m) at h
  exact h.trans (congrArg (fun c : Γ(Y,⊤) => c • chartModuleMap M f e m)
    (RingHom.congr_fun hk r))

lemma chartMap_smul (kX : K →+* Γ(X,⊤)) (kY : K →+* Γ(Y,⊤))
    (f : Y ⟶ X) [IsOpenImmersion f] (hk : f.appTop.hom.comp kX = kY)
    (M : X.Modules) {N : Y.Modules} (e : M.restrict f ≅ N)
    (r : Γ(X,⊤)) (m : Sections kX M ⊤) :
    chartMap kX kY f hk M e (r • m) = f.appTop r • chartMap kX kY f hk M e m := by
  let := Module.compHom (OpenSections N ⊤) f.appTop.hom
  exact (chartModuleMap M f e).map_smul r m

end BaseSections
end PiExponentSeshadri.Geometry

namespace PiExponentSeshadri.Geometry.BaseSections
open AlgebraicGeometry CategoryTheory TopologicalSpace
open scoped Polynomial
variable {K : Type} [CommRing K] {X Y : Scheme.{0}}

lemma eval_transport (kX : K →+* Γ(X,⊤)) (kY : K →+* Γ(Y,⊤))
    (f : Y ⟶ X) (hk : f.appTop.hom.comp kX = kY) (t : Γ(X,⊤))
    (p : K[X]) : f.appTop ((Polynomial.eval₂RingHom kX t) p) =
      (Polynomial.eval₂RingHom kY (f.appTop t)) p := by
  have h : f.appTop.hom.comp (Polynomial.eval₂RingHom kX t) =
      Polynomial.eval₂RingHom kY (f.appTop t) := by
    apply Polynomial.ringHom_ext
    · intro r
      simpa using RingHom.congr_fun hk r
    · simp
  exact RingHom.congr_fun h p

def chartPolynomialMap (kX : K →+* Γ(X,⊤)) (kY : K →+* Γ(Y,⊤))
    (f : Y ⟶ X) [IsOpenImmersion f] (hk : f.appTop.hom.comp kX = kY)
    (M : X.Modules) {N : Y.Modules} (e : M.restrict f ≅ N) (t : Γ(X,⊤)) :
    letI := polynomialModule kX t M ⊤
    letI := polynomialModule kY (f.appTop t) N ⊤
    Sections kX M ⊤ →ₗ[K[X]] Sections kY N ⊤ := by
  letI := polynomialModule kX t M ⊤
  letI := polynomialModule kY (f.appTop t) N ⊤
  refine { toFun := chartMap kX kY f hk M e
           map_add' := (chartMap kX kY f hk M e).map_add
           map_smul' := ?_ }
  intro p m
  change chartMap kX kY f hk M e ((Polynomial.eval₂RingHom kX t) p • m) =
    (Polynomial.eval₂RingHom kY (f.appTop t)) p • chartMap kX kY f hk M e m
  rw [chartMap_smul, eval_transport kX kY f hk]

theorem chartPolynomialMap_localize [IsAffine X]
    (kX : K →+* Γ(X,⊤)) (kY : K →+* Γ(Y,⊤))
    (f : Y ⟶ X) [IsOpenImmersion f] (hk : f.appTop.hom.comp kX = kY)
    (M : X.Modules) [M.IsQuasicoherent] {N : Y.Modules} (e : M.restrict f ≅ N)
    (t : Γ(X,⊤)) (ht : f.opensRange = X.basicOpen t) :
    letI := polynomialModule kX t M ⊤
    letI := polynomialModule kY (f.appTop t) N ⊤
    IsLocalizedModule.Away (Polynomial.X : K[X])
      (chartPolynomialMap kX kY f hk M e t) := by
  let : Algebra K[X] Γ(X,⊤) := (Polynomial.eval₂RingHom kX t).toAlgebra
  let := polynomialModule kX t M ⊤
  let := polynomialModule kY (f.appTop t) N ⊤
  let : Module Γ(X,⊤) (Sections kY N ⊤) :=
    Module.compHom (OpenSections N ⊤) f.appTop.hom
  let : IsScalarTower K[X] Γ(X,⊤) (Sections kX M ⊤) :=
    .of_algebraMap_smul (fun _ _ => rfl)
  let : IsScalarTower K[X] Γ(X,⊤) (Sections kY N ⊤) :=
    .of_algebraMap_smul (fun p m => by
      change f.appTop ((Polynomial.eval₂RingHom kX t) p) • (m : OpenSections N ⊤) =
        (Polynomial.eval₂RingHom kY (f.appTop t)) p • (m : OpenSections N ⊤)
      rw [eval_transport kX kY f hk])
  let F : Sections kX M ⊤ →ₗ[Γ(X,⊤)] Sections kY N ⊤ := chartModuleMap M f e
  have he : algebraMap K[X] Γ(X,⊤) Polynomial.X = t := by
    change (Polynomial.eval₂RingHom kX t) Polynomial.X = t
    simp
  let : IsLocalizedModule (.powers (algebraMap K[X] Γ(X,⊤) Polynomial.X)) F := by
    rw [he]
    exact chartModuleMap_localize M f e t ht
  have h := IsLocalizedModule.restrictScalars_powers (Polynomial.X : K[X]) F
  exact h
end PiExponentSeshadri.Geometry.BaseSections

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/PencilCohomologyFiniteCharts.lean <==
import Mathlib.AlgebraicGeometry.Morphisms.Finite
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveCoordinateConstants

namespace OAI

noncomputable section

namespace PiExponentSeshadri.Projective

section
open AlgebraicGeometry CategoryTheory TopologicalSpace MvPolynomial HomogeneousLocalization
attribute [local instance] MvPolynomial.gradedAlgebra
variable {K σ : Type} [CommRing K]

theorem pencil_polynomial_irrelevant_le :
    (HomogeneousIdeal.irrelevant (homogeneousSubmodule σ K)).toIdeal ≤
      Ideal.span (Set.range (MvPolynomial.X (R := K) : σ → MvPolynomial σ K)) := by
  rw [HomogeneousIdeal.toIdeal_irrelevant_le]
  intro n hn p hp
  change p ∈ idealOfVars σ K
  rw [← pow_one (idealOfVars σ K), mem_pow_idealOfVars_iff]
  intro d hd
  change 1 ≤ d.sum fun _ v => v
  rw [Finsupp.sum, ← hp.degree_eq_sum_deg_support hd]
  exact hn

def projectiveCoordinateCover : (Proj (homogeneousSubmodule σ K)).AffineOpenCover :=
  Proj.affineOpenCoverOfIrrelevantLESpan _ (X (R := K))
    (m := fun _ => 1) (fun i => isHomogeneous_X K i) (fun _ => by decide)
    pencil_polynomial_irrelevant_le

open PiExponentSeshadri.Frames

lemma affine_evaluation_finite {R : Type} [CommRing R] {Y : Scheme}
    (f : R →+* Γ(Y,⊤)) [IsFinite (Y.toSpecΓ ≫ Spec.map (CommRingCat.ofHom f))] :
    f.Finite := by
  let g := Y.toSpecΓ ≫ Spec.map (CommRingCat.ofHom f)
  have hEq : (Scheme.ΓSpecIso (CommRingCat.of R)).inv ≫ g.appTop = CommRingCat.ofHom f := by
    simp only [g, Scheme.Hom.comp_appTop, Scheme.toSpecΓ_appTop,
      ← Scheme.ΓSpecIso_inv_naturality_assoc, Iso.inv_hom_id, Category.comp_id]
  have h := g.finite_appTop.comp (RingHom.Finite.of_surjective
    (Scheme.ΓSpecIso (CommRingCat.of R)).inv.hom
    (ConcreteCategory.bijective_of_isIso (Scheme.ΓSpecIso (CommRingCat.of R)).inv).surjective)
  change ((Scheme.ΓSpecIso (CommRingCat.of R)).inv ≫ g.appTop).hom.Finite at h
  simpa only [hEq, CommRingCat.hom_ofHom] using h

lemma normalized_evalAway_polyToChart {R : Type} [CommRing R]
    (k : K →+* R) (a : σ → R) (i : σ) (hi : a i = 1) :
    (evalAway (𝒜 := homogeneousSubmodule σ K) (eval₂Hom k a) (MvPolynomial.X i)
      (by simpa only [eval₂Hom_X',hi] using (isUnit_one : IsUnit (1 : R)))).comp
      (polyToChart i) = eval₂Hom k (fun j : ChartVariables i => a j) := by
  let F := evalAway (𝒜 := homogeneousSubmodule σ K) (eval₂Hom k a) (MvPolynomial.X i)
    (by simpa only [eval₂Hom_X',hi] using (isUnit_one : IsUnit (1 : R)))
  apply MvPolynomial.ringHom_ext
  · intro r
    simp only [RingHom.comp_apply, polyToChart, eval₂Hom_C]
    change F (chartConstants i r) = k r
    exact evalAway_constants i k a hi r
  · intro j
    simp only [RingHom.comp_apply, polyToChart, eval₂Hom_X']
    change F (chartCoordinate i j.val) = a j.val
    have H := evalAway_mk_clear (𝒜 := homogeneousSubmodule σ K) (eval₂Hom k a) (isHomogeneous_X K i)
      (show IsUnit ((eval₂Hom k a) (MvPolynomial.X i)) by simpa only [eval₂Hom_X',hi] using
        (isUnit_one : IsUnit (1 : R))) 1 (X j.val) (by simpa using isHomogeneous_X K j.val)
    simpa only [chartCoordinate, eval₂Hom_X',hi,one_pow,mul_one] using H

theorem finite_sectionsMorphism_chart {X : Scheme} {M : X.Modules}
    (k : K →+* Γ(X,⊤)) (s : σ → (O X ⟶ M))
    (hs : (⨆ i, SectionOpens.isoOpen (s i)) = ⊤)
    [IsFinite (sectionsMorphism k s hs)] (i : σ) :
    IsAffine (SectionOpens.isoOpen (s i)).toScheme ∧
    (eval₂Hom ((SectionOpens.isoOpen (s i)).ι.appTop.hom.comp k)
      (fun j : ChartVariables i => coefficient (sectionFrame (s i))
        (restrictSection (SectionOpens.isoOpen (s i)).ι (s j)))).Finite := by
  let V := projectiveCoordinateCover (K := K) (σ := σ)
  let U := SectionOpens.isoOpen (s i)
  let k' := U.ι.appTop.hom.comp k
  let a : σ → Γ(U.toScheme,⊤) := fun j => coefficient (sectionFrame (s i))
    (restrictSection U.ι (s j))
  have hi : a i = 1 := sectionFrame_normalized (s i)
  let f := evalAway (𝒜 := homogeneousSubmodule σ K) (eval₂Hom k' a) (MvPolynomial.X i)
    (by simpa only [eval₂Hom_X',hi] using (isUnit_one : IsUnit (1 : Γ(U.toScheme,⊤))))
  let g : U.toScheme ⟶ Spec (CommRingCat.of (Away (homogeneousSubmodule σ K) (MvPolynomial.X i))) :=
    U.toScheme.toSpecΓ ≫ Spec.map (CommRingCat.ofHom f)
  have hV : IsOpenImmersion (V.f i) := by
    exact inferInstanceAs (IsOpenImmersion
      (Proj.awayι (PolyGrade K σ) (MvPolynomial.X i) (poly_X_mem i) (by decide)))
  have H : IsPullback g U.ι (V.f i) (sectionsMorphism k s hs) := by
    apply @IsOpenImmersion.isPullback _ _ _ _ g U.ι (V.f i)
      (sectionsMorphism k s hs) (inferInstanceAs (IsOpenImmersion U.ι)) hV
    · exact (sectionsMorphism_local k s hs i).trans (Category.assoc _ _ _).symm
    · change _ ⁻¹ᵁ (Proj.awayι (homogeneousSubmodule σ K) (MvPolynomial.X i) _ _).opensRange = _
      erw [Proj.opensRange_awayι, sectionsMorphism_preimage, Scheme.Opens.opensRange_ι]
  have hg : IsFinite g := by
    exact MorphismProperty.of_isPullback H.flip (inferInstance : IsFinite (sectionsMorphism k s hs))
  refine ⟨isAffine_of_isAffineHom g, ?_⟩
  have hf := (@affine_evaluation_finite _ _ U.toScheme f hg).comp (RingHom.Finite.of_surjective
    (polyToChart (R := K) i) (polynomialChartEquiv (R := K) i).symm.surjective)
  rwa [normalized_evalAway_polyToChart k' a i hi] at hf

instance boolChartUnique (i : Bool) : Unique (ChartVariables i) where
  default := ⟨!i, by cases i <;> decide⟩
  uniq j := by rcases j with ⟨j,hj⟩; cases i <;> cases j <;> simp_all

theorem finite_pencil_chart {X : Scheme} {M : X.Modules}
    (k : K →+* Γ(X,⊤)) (s : Bool → (O X ⟶ M))
    (hs : (⨆ i, SectionOpens.isoOpen (s i)) = ⊤)
    [IsFinite (sectionsMorphism k s hs)] (i : Bool) :
    IsAffine (SectionOpens.isoOpen (s i)).toScheme ∧
    (Polynomial.eval₂RingHom ((SectionOpens.isoOpen (s i)).ι.appTop.hom.comp k)
      (coefficient (sectionFrame (s i))
        (restrictSection (SectionOpens.isoOpen (s i)).ι (s (!i))))).Finite := by
  obtain ⟨hA,hf⟩ := finite_sectionsMorphism_chart k s hs i
  refine ⟨hA, ?_⟩
  have h := hf.comp (RingHom.Finite.of_surjective
    (MvPolynomial.uniqueAlgEquiv K (ChartVariables i)).symm.toRingHom
    (MvPolynomial.uniqueAlgEquiv K (ChartVariables i)).symm.surjective)
  have he : (eval₂Hom ((SectionOpens.isoOpen (s i)).ι.appTop.hom.comp k)
      (fun j : ChartVariables i => coefficient (sectionFrame (s i))
        (restrictSection (SectionOpens.isoOpen (s i)).ι (s j)))).comp
      (MvPolynomial.uniqueAlgEquiv K (ChartVariables i)).symm.toRingHom =
      Polynomial.eval₂RingHom ((SectionOpens.isoOpen (s i)).ι.appTop.hom.comp k)
      (coefficient (sectionFrame (s i))
        (restrictSection (SectionOpens.isoOpen (s i)).ι (s (!i)))) := by
    apply Polynomial.ringHom_ext
    · intro r
      simp [MvPolynomial.uniqueAlgEquiv]
    · have hd : (default : ChartVariables i).val = !i :=
        congrArg Subtype.val (Subsingleton.elim (default : ChartVariables i)
          ⟨!i, by cases i <;> decide⟩)
      simpa [MvPolynomial.uniqueAlgEquiv] using congrArg
        (fun j => coefficient (sectionFrame (s i))
          (restrictSection (SectionOpens.isoOpen (s i)).ι (s j))) hd
  rwa [he] at h
end

open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Frames
variable {X : Scheme.{0}} {M : X.Modules}

lemma pencil_overlap_basic (s : Bool → (O X ⟶ M)) (i : Bool) :
    (SectionOpens.isoOpen (s i)).ι ⁻¹ᵁ SectionOpens.isoOpen (s (!i)) =
      (SectionOpens.isoOpen (s i)).toScheme.basicOpen
        (coefficient (sectionFrame (s i))
          (restrictSection (SectionOpens.isoOpen (s i)).ι (s (!i)))) :=
  preimage_isoOpen _ _ _

lemma pencil_overlap_reciprocal (s : Bool → (O X ⟶ M)) :
    let U := SectionOpens.isoOpen (s false)
    let V := SectionOpens.isoOpen (s true)
    let a := X.homOfLE (show U ⊓ V ≤ U from inf_le_left)
    let b := X.homOfLE (show U ⊓ V ≤ V from inf_le_right)
    a.appTop (coefficient (sectionFrame (s false)) (restrictSection U.ι (s true))) *
      b.appTop (coefficient (sectionFrame (s true)) (restrictSection V.ι (s false))) = 1 := by
  intro U V a b
  obtain ⟨c,hc⟩ := overlap_coefficients U.ι V.ι a b
    (by simp only [a,b, Scheme.homOfLE_ι])
    (sectionFrame (s false)) (sectionFrame (s true))
  have h0 := hc (s false)
  have h1 := hc (s true)
  have hv : b.appTop (coefficient (sectionFrame (s true))
      (restrictSection V.ι (s false))) = c := by
    simpa only [U, sectionFrame_normalized, map_one, mul_one] using h0
  rw [hv, mul_comm]
  simpa only [V, sectionFrame_normalized, map_one] using h1.symm

end PiExponentSeshadri.Projective

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/PencilCohomologyLaurent.lean <==
import Mathlib.RingTheory.Jacobson.Artinian
import Mathlib.RingTheory.OrderOfVanishing.Basic
import Mathlib.RingTheory.Localization.Away.AdjoinRoot
import Mathlib.Algebra.Polynomial.Laurent
import Mathlib.RingTheory.PrincipalIdealDomain
import Mathlib.RingTheory.FiniteLength
import Mathlib.RingTheory.Artinian.Algebra
import Mathlib.Algebra.Module.LocalizedModule.Away
import Mathlib.Algebra.Module.LocalizedModule.IsLocalization
import Mathlib.RingTheory.Localization.Finiteness
import Mathlib.Tactic

namespace OAI

noncomputable section

namespace PiExponentSeshadri.LaurentTails
open LaurentPolynomial
open scoped LaurentPolynomial
variable {K M : Type*} [Field K] [AddCommGroup M]
  [Module K M] [Module K[T;T⁻¹] M] [IsScalarTower K K[T;T⁻¹] M]

omit [IsScalarTower K K[T;T⁻¹] M] in
lemma positive_tail (A : Submodule K M)
    (hA : ∀ x ∈ A, (T 1 : K[T;T⁻¹]) • x ∈ A) {x : M} (hx : x ∈ A) :
    ∀ n : ℕ, (T (n : ℤ) : K[T;T⁻¹]) • x ∈ A := by
  intro n
  induction n with
  | zero => simpa using hx
  | succ n ih =>
    simpa only [Nat.cast_add, Nat.cast_one, add_comm (n : ℤ) 1, T_add, mul_smul]
      using hA _ ih

omit [IsScalarTower K K[T;T⁻¹] M] in
lemma negative_tail (B : Submodule K M)
    (hB : ∀ x ∈ B, (T (-1) : K[T;T⁻¹]) • x ∈ B) {x : M} (hx : x ∈ B) :
    ∀ n : ℕ, (T (-(n : ℤ)) : K[T;T⁻¹]) • x ∈ B := by
  intro n
  induction n with
  | zero => simpa using hx
  | succ n ih =>
    have he : -((n + 1 : ℕ) : ℤ) = -1 + -(n : ℤ) := by omega
    simpa only [he, T_add, mul_smul] using hB _ ih

theorem quotient_finite [Module.Finite K[T;T⁻¹] M]
    (A B : Submodule K M)
    (hA : ∀ x ∈ A, (T 1 : K[T;T⁻¹]) • x ∈ A)
    (hB : ∀ x ∈ B, (T (-1) : K[T;T⁻¹]) • x ∈ B)
    (locA : ∀ x : M, ∃ n : ℕ, (T (n : ℤ) : K[T;T⁻¹]) • x ∈ A)
    (locB : ∀ x : M, ∃ n : ℕ, (T (-(n : ℤ)) : K[T;T⁻¹]) • x ∈ B) :
    Module.Finite K (M ⧸ (A ⊔ B)) := by
  classical
  obtain ⟨n,s,hs⟩ := Module.Finite.exists_fin (R := K[T;T⁻¹]) (M := M)
  choose a ha using fun i : Fin n => locA (s i)
  choose b hb using fun i : Fin n => locB (s i)
  let q := (A ⊔ B).mkQ
  let J := (i : Fin n) × ↥(Finset.Icc (-(b i : ℤ)) (a i : ℤ))
  let g : J → M ⧸ (A ⊔ B) := fun v => q ((T v.2.val : K[T;T⁻¹]) • s v.1)
  let W := Submodule.span K (Set.range g)
  have monomial (i : Fin n) (z : ℤ) : q ((T z : K[T;T⁻¹]) • s i) ∈ W := by
    by_cases hzA : (a i : ℤ) ≤ z
    · have he : z = ((z - a i).toNat : ℤ) + a i := by omega
      have hm : (T z : K[T;T⁻¹]) • s i ∈ A := by
        rw [he, T_add, mul_smul]
        exact positive_tail A hA (ha i) _
      have hq : q ((T z : K[T;T⁻¹]) • s i) = 0 :=
        (Submodule.Quotient.mk_eq_zero (A ⊔ B)).mpr ((show A ≤ A ⊔ B from le_sup_left) hm)
      rw [hq]; exact W.zero_mem
    · by_cases hzB : z ≤ -(b i : ℤ)
      · have he : z = -((-(b i : ℤ) - z).toNat : ℤ) + -(b i : ℤ) := by omega
        have hm : (T z : K[T;T⁻¹]) • s i ∈ B := by
          rw [he, T_add, mul_smul]
          exact negative_tail B hB (hb i) _
        have hq : q ((T z : K[T;T⁻¹]) • s i) = 0 :=
          (Submodule.Quotient.mk_eq_zero (A ⊔ B)).mpr ((show B ≤ A ⊔ B from le_sup_right) hm)
        rw [hq]; exact W.zero_mem
      · exact Submodule.subset_span ⟨⟨i,⟨z,Finset.mem_Icc.mpr (by omega)⟩⟩,rfl⟩
  have scalar_monomial (i : Fin n) (p : K[T;T⁻¹]) : q (p • s i) ∈ W := by
    induction p using LaurentPolynomial.induction_on' with
    | add p p' hp hp' => simpa only [add_smul, map_add] using W.add_mem hp hp'
    | C_mul_T z c =>
      rw [mul_smul, C_eq_algebraMap, algebraMap_smul, map_smul]
      exact W.smul_mem c (monomial i z)
  have spans : W = ⊤ := by
    apply top_unique
    intro x hx
    clear hx
    obtain ⟨m,rfl⟩ := (A ⊔ B).mkQ_surjective x
    have hm : m ∈ Submodule.span K[T;T⁻¹] (Set.range s) := hs ▸ Submodule.mem_top
    have hp : ∀ p : K[T;T⁻¹], q (p • m) ∈ W := by
      induction hm using Submodule.span_induction with
      | mem m hm => obtain ⟨i,rfl⟩ := hm; exact scalar_monomial i
      | zero => intro p; simp
      | add x y hx hy ihx ihy =>
        intro p
        simpa only [smul_add, map_add] using W.add_mem (ihx p) (ihy p)
      | smul a x hx ih => intro p; simpa only [smul_smul] using ih (p * a)
    change q m ∈ W
    simpa only [one_smul] using hp 1
  exact Module.Finite.of_fg_top (spans ▸ Submodule.fg_span (Set.finite_range g))

end PiExponentSeshadri.LaurentTails

namespace PiExponentSeshadri.LaurentCech
open LaurentPolynomial
open scoped LaurentPolynomial Polynomial
variable {K N P Q : Type*} [Field K]
  [AddCommGroup N] [AddCommGroup P] [AddCommGroup Q]
  [Module K N] [Module K P] [Module K Q]
  [Module K[X] N] [Module K[X] P] [Module K[X] Q]
  [IsScalarTower K K[X] N] [IsScalarTower K K[X] P] [IsScalarTower K K[X] Q]

omit [IsScalarTower K K[X] P] in
theorem cokernel_finite [Module.Finite K[X] N]
    (f : N →ₗ[K[X]] Q) [IsLocalizedModule.Away (Polynomial.X : K[X]) f]
    (g : P →ₗ[K] Q)
    (inverse_coordinate : ∀ y : P,
      (Polynomial.X : K[X]) • g ((Polynomial.X : K[X]) • y) = g y)
    (opposite_denominators : ∀ x : Q, ∃ n : ℕ, ∃ y : P,
      ((Polynomial.X : K[X])^n) • g y = x) :
    Module.Finite K (Q ⧸ ((f.restrictScalars K).range ⊔ g.range)) := by
  let : Module K[T;T⁻¹] Q := IsLocalizedModule.module
    (.powers (Polynomial.X : K[X])) f
  let : IsScalarTower K[X] K[T;T⁻¹] Q :=
    IsLocalizedModule.isScalarTower_module (.powers (Polynomial.X : K[X])) f
  let : IsScalarTower K K[T;T⁻¹] Q := .of_algebraMap_smul (fun c x => by
    rw [← C_eq_algebraMap, ← Polynomial.toLaurent_C,
      ← algebraMap_eq_toLaurent, algebraMap_smul]
    exact algebraMap_smul K[X] c x)
  let : Module.Finite K[T;T⁻¹] Q :=
    Module.Finite.of_isLocalizedModule (.powers (Polynomial.X : K[X])) f
  have pos (n : ℕ) (x : Q) : (T (n : ℤ) : K[T;T⁻¹]) • x =
      ((Polynomial.X : K[X])^n) • x := by
    rw [← Polynomial.toLaurent_X_pow, ← algebraMap_eq_toLaurent, algebraMap_smul]
  have pos1 (x : Q) : (T 1 : K[T;T⁻¹]) • x = (Polynomial.X : K[X]) • x := by
    simpa only [Nat.cast_one, pow_one] using pos 1 x
  have cancel (n : ℕ) (x : Q) : (T (-(n : ℤ)) : K[T;T⁻¹]) •
      ((T (n : ℤ) : K[T;T⁻¹]) • x) = x := by
    rw [← mul_smul, ← T_add, neg_add_cancel, T_zero, one_smul]
  apply LaurentTails.quotient_finite (A := (f.restrictScalars K).range) (B := g.range)
  · rintro _ ⟨y,rfl⟩
    refine ⟨(Polynomial.X : K[X]) • y, ?_⟩
    change f ((Polynomial.X : K[X]) • y) = (T 1 : K[T;T⁻¹]) • f y
    rw [map_smul, pos1]
  · rintro _ ⟨y,rfl⟩
    refine ⟨(Polynomial.X : K[X]) • y, ?_⟩
    have h := congrArg (fun z : Q => (T (-1) : K[T;T⁻¹]) • z)
      (inverse_coordinate y)
    rw [← pos1] at h
    have hc (z : Q) : (T (-1) : K[T;T⁻¹]) • ((T 1 : K[T;T⁻¹]) • z) = z := by
      simpa only [Nat.cast_one] using cancel 1 z
    rw [hc] at h
    exact h
  · intro x
    obtain ⟨n,y,hy⟩ := (inferInstance : IsLocalizedModule.Away (Polynomial.X : K[X]) f).surj _ _ x
    refine ⟨n, y, ?_⟩
    change f y = (T (n : ℤ) : K[T;T⁻¹]) • x
    rw [pos]
    exact hy.symm
  · intro x
    obtain ⟨n,y,hy⟩ := opposite_denominators x
    refine ⟨n,y,?_⟩
    rw [← hy, ← pos n, cancel n]
end PiExponentSeshadri.LaurentCech

namespace PiExponentSeshadri.LaurentLattices

section
open LaurentPolynomial Polynomial Module
open scoped LaurentPolynomial
variable {K : Type*} [Field K]

instance : IsPrincipalIdealRing K[T;T⁻¹] where
  principal I := by
    obtain ⟨a,ha⟩ := (IsPrincipalIdealRing.principal (I.under K[X])).principal
    refine ⟨⟨algebraMap K[X] K[T;T⁻¹] a, ?_⟩⟩
    rw [← IsLocalization.map_under (Submonoid.powers (Polynomial.X : K[X]))
      K[T;T⁻¹] I, ha, Ideal.map_span, Set.image_singleton]

def boundedBelow {ι M : Type*} [AddCommGroup M] [Module K[T;T⁻¹] M]
    [Module K M] [IsScalarTower K K[T;T⁻¹] M]
    (b : Basis ι K[T;T⁻¹] M) (l : ℤ) : Submodule K M :=
  ⨅ i, (AddMonoidAlgebra.supported K K (Set.Ici l)).comap
    (((Finsupp.lapply i).comp b.repr.toLinearMap).restrictScalars K)

def boundedAbove {ι M : Type*} [AddCommGroup M] [Module K[T;T⁻¹] M]
    [Module K M] [IsScalarTower K K[T;T⁻¹] M]
    (b : Basis ι K[T;T⁻¹] M) (u : ℤ) : Submodule K M :=
  ⨅ i, (AddMonoidAlgebra.supported K K (Set.Iic u)).comap
    (((Finsupp.lapply i).comp b.repr.toLinearMap).restrictScalars K)

variable {ι M : Type*} [AddCommGroup M] [Module K[T;T⁻¹] M]
  [Module K M] [IsScalarTower K K[T;T⁻¹] M]

lemma mem_boundedBelow (b : Basis ι K[T;T⁻¹] M) (l : ℤ) (x : M) :
    x ∈ boundedBelow b l ↔ ∀ i z, z < l → ((b.repr x) i).coeff z = 0 := by
  simp only [boundedBelow, Submodule.mem_iInf, Submodule.mem_comap,
    LinearMap.coe_restrictScalars, LinearMap.coe_comp, LinearEquiv.coe_coe,
    Function.comp_apply, Finsupp.lapply_apply, AddMonoidAlgebra.mem_supported',
    Set.mem_Ici, not_le]

lemma mem_boundedAbove (b : Basis ι K[T;T⁻¹] M) (u : ℤ) (x : M) :
    x ∈ boundedAbove b u ↔ ∀ i z, u < z → ((b.repr x) i).coeff z = 0 := by
  simp only [boundedAbove, Submodule.mem_iInf, Submodule.mem_comap,
    LinearMap.coe_restrictScalars, LinearMap.coe_comp, LinearEquiv.coe_coe,
    Function.comp_apply, Finsupp.lapply_apply, AddMonoidAlgebra.mem_supported',
    Set.mem_Iic, not_le]

lemma coeff_T_mul (p : K[T;T⁻¹]) (n z : ℤ) :
    (T n * p).coeff z = p.coeff (z-n) := by
  simp only [T, AddMonoidAlgebra.coeff_single_mul_apply, one_mul]
  congr 1
  omega

lemma below_shift (b : Basis ι K[T;T⁻¹] M) (l : ℤ) {x : M}
    (hx : x ∈ boundedBelow b l) (n : ℕ) :
    (T (n : ℤ) : K[T;T⁻¹]) • x ∈ boundedBelow b l := by
  rw [mem_boundedBelow] at hx ⊢
  intro i z hz
  rw [map_smul, Finsupp.smul_apply, smul_eq_mul, coeff_T_mul]
  exact hx i _ (by omega)

lemma above_shift (b : Basis ι K[T;T⁻¹] M) (u : ℤ) {x : M}
    (hx : x ∈ boundedAbove b u) (n : ℕ) :
    (T (-(n : ℤ)) : K[T;T⁻¹]) • x ∈ boundedAbove b u := by
  rw [mem_boundedAbove] at hx ⊢
  intro i z hz
  rw [map_smul, Finsupp.smul_apply, smul_eq_mul, coeff_T_mul]
  exact hx i _ (by omega)

theorem band_finite [Fintype ι] (b : Basis ι K[T;T⁻¹] M) (l u : ℤ) :
    Module.Finite K ↥(boundedBelow b l ⊓ boundedAbove b u) := by
  classical
  let W := boundedBelow b l ⊓ boundedAbove b u
  let J := ι × ↥(Finset.Icc l u)
  let φ : W →ₗ[K] (J → K) := LinearMap.pi (fun j =>
    (Finsupp.lapply j.2.val).comp ((AddMonoidAlgebra.coeffLinearEquiv K).toLinearMap.comp
      ((((Finsupp.lapply j.1).comp b.repr.toLinearMap).restrictScalars K).comp W.subtype)))
  apply Module.Finite.of_injective φ
  intro x y hxy
  apply Subtype.ext
  apply b.repr.injective
  ext i z
  by_cases hzL : z < l
  · rw [(mem_boundedBelow b l x.val).mp x.property.1 i z hzL,
      (mem_boundedBelow b l y.val).mp y.property.1 i z hzL]
  · by_cases hzU : u < z
    · rw [(mem_boundedAbove b u x.val).mp x.property.2 i z hzU,
        (mem_boundedAbove b u y.val).mp y.property.2 i z hzU]
    · exact congrFun hxy (i,⟨z,Finset.mem_Icc.mpr (by omega)⟩)

lemma finite_generators_bounded [Fintype ι] {κ : Type*} [Fintype κ]
    (b : Basis ι K[T;T⁻¹] M) (s : κ → M) :
    ∃ l u : ℤ, ∀ j, s j ∈ boundedBelow b l ∧ s j ∈ boundedAbove b u := by
  classical
  let S : Set ℤ := ⋃ i, ⋃ j, (↑((b.repr (s j)) i).coeff.support : Set ℤ)
  have hS : S.Finite := Set.finite_iUnion fun i => Set.finite_iUnion fun j =>
    Finset.finite_toSet _
  obtain ⟨l,hl⟩ := hS.bddBelow
  obtain ⟨u,hu⟩ := hS.bddAbove
  refine ⟨l,u,fun j => ⟨?_,?_⟩⟩
  · rw [mem_boundedBelow]
    intro i z hz
    by_contra hn
    have hm : z ∈ S := Set.mem_iUnion.mpr ⟨i,Set.mem_iUnion.mpr
      ⟨j,Finsupp.mem_support_iff.mpr hn⟩⟩
    exact (not_le.mpr hz) (hl hm)
  · rw [mem_boundedAbove]
    intro i z hz
    by_contra hn
    have hm : z ∈ S := Set.mem_iUnion.mpr ⟨i,Set.mem_iUnion.mpr
      ⟨j,Finsupp.mem_support_iff.mpr hn⟩⟩
    exact (not_le.mpr hz) (hu hm)

theorem intersection_finite [Module.Finite K[T;T⁻¹] M]
    [Module.IsTorsionFree K[T;T⁻¹] M]
    (A B : Submodule K M) {κ τ : Type*} [Fintype κ] [Fintype τ]
    (s : κ → M) (t : τ → M)
    (hA : A ≤ Submodule.span K (Set.range (fun j : κ × ℕ =>
      (T (j.2 : ℤ) : K[T;T⁻¹]) • s j.1)))
    (hB : B ≤ Submodule.span K (Set.range (fun j : τ × ℕ =>
      (T (-(j.2 : ℤ)) : K[T;T⁻¹]) • t j.1))) :
    Module.Finite K ↥(A ⊓ B) := by
  let b := Module.Free.chooseBasis K[T;T⁻¹] M
  obtain ⟨l,_,hs⟩ := finite_generators_bounded b s
  obtain ⟨_,u,ht⟩ := finite_generators_bounded b t
  have hbelow : A ≤ boundedBelow b l := hA.trans (Submodule.span_le.mpr (by
    rintro _ ⟨⟨j,n⟩,rfl⟩
    exact below_shift b l (hs j).1 n))
  have habove : B ≤ boundedAbove b u := hB.trans (Submodule.span_le.mpr (by
    rintro _ ⟨⟨j,n⟩,rfl⟩
    exact above_shift b u (ht j).2 n))
  let := band_finite b l u
  exact Module.Finite.of_injective (Submodule.inclusion (inf_le_inf hbelow habove))
    (Submodule.inclusion_injective _)

end

section
open LaurentPolynomial Polynomial Module
open scoped LaurentPolynomial
variable {K : Type*} [Field K]

instance laurent_finiteType : Algebra.FiniteType K K[T;T⁻¹] := by
  let : IsScalarTower K K[X] K[T;T⁻¹] := IsScalarTower.of_algebraMap_eq (fun c => by
    simp only [Polynomial.algebraMap_eq, algebraMap_eq_toLaurent, Polynomial.toLaurent_C,
      ← LaurentPolynomial.C_eq_algebraMap])
  let : Algebra.FinitePresentation K[X] K[T;T⁻¹] :=
    IsLocalization.Away.finitePresentation (Polynomial.X : K[X])
  let : Algebra.FiniteType K[X] K[T;T⁻¹] := inferInstance
  exact Algebra.FiniteType.trans (inferInstance : Algebra.FiniteType K K[X]) inferInstance

lemma quotient_finite (a : K[T;T⁻¹]) (ha : a ≠ 0) :
    Module.Finite K (K[T;T⁻¹] ⧸ Ideal.span {a}) := by
  have hlen := isFiniteLength_quotient_span_singleton K[T;T⁻¹]
    (mem_nonZeroDivisors_of_ne_zero ha)
  let := (isFiniteLength_iff_isNoetherian_isArtinian.mp hlen).2
  let : IsArtinianRing (K[T;T⁻¹] ⧸ Ideal.span {a}) :=
    isArtinian_of_tower K[T;T⁻¹] inferInstance
  exact Module.finite_of_isArtinianRing K _

theorem torsion_finite {M : Type*} [AddCommGroup M] [Module K[T;T⁻¹] M]
    [Module K M] [IsScalarTower K K[T;T⁻¹] M] [Module.Finite K[T;T⁻¹] M]
    (hM : Module.IsTorsion K[T;T⁻¹] M) : Module.Finite K M := by
  obtain ⟨a,ha,hn⟩ := Submodule.annihilator_top_inter_nonZeroDivisors hM
  have hkill : Module.IsTorsionBy K[T;T⁻¹] M a := fun x =>
    Submodule.mem_annihilator.mp ha x trivial
  let hset : Module.IsTorsionBySet K[T;T⁻¹] M (Ideal.span {a}) :=
    (Module.isTorsionBySet_span_singleton_iff a).mpr hkill
  let := hset.module
  let : IsScalarTower K[T;T⁻¹] (K[T;T⁻¹] ⧸ Ideal.span {a}) M := hset.isScalarTower
  let : IsScalarTower K (K[T;T⁻¹] ⧸ Ideal.span {a}) M := hset.isScalarTower
  let : Module.Finite (K[T;T⁻¹] ⧸ Ideal.span {a}) M :=
    Module.Finite.of_restrictScalars_finite K[T;T⁻¹] _ M
  let := quotient_finite a (nonZeroDivisors.ne_zero hn)
  exact Module.Finite.trans (K[T;T⁻¹] ⧸ Ideal.span {a}) M
end

section
open LaurentPolynomial Polynomial Module
open scoped LaurentPolynomial
variable {K : Type*} [Field K]
variable {M : Type*} [AddCommGroup M] [Module K[T;T⁻¹] M]
  [Module K M] [IsScalarTower K K[T;T⁻¹] M]

theorem intersection_finite_general [Module.Finite K[T;T⁻¹] M]
    (A B : Submodule K M) {κ τ : Type*} [Fintype κ] [Fintype τ]
    (s : κ → M) (t : τ → M)
    (hA : A ≤ Submodule.span K (Set.range (fun j : κ × ℕ =>
      (T (j.2 : ℤ) : K[T;T⁻¹]) • s j.1)))
    (hB : B ≤ Submodule.span K (Set.range (fun j : τ × ℕ =>
      (T (-(j.2 : ℤ)) : K[T;T⁻¹]) • t j.1))) :
    Module.Finite K ↥(A ⊓ B) := by
  let D := Submodule.torsion K[T;T⁻¹] M
  let q := D.mkQ.restrictScalars K
  let : Module.Finite K D := torsion_finite Submodule.torsion_isTorsion
  have ha : A.map q ≤ Submodule.span K (Set.range (fun j : κ × ℕ =>
      (T (j.2 : ℤ) : K[T;T⁻¹]) • q (s j.1))) := by
    apply (Submodule.map_mono hA).trans
    rw [Submodule.map_span]
    apply Submodule.span_mono
    rintro _ ⟨_, ⟨j,rfl⟩,rfl⟩
    exact ⟨j, (D.mkQ.map_smul _ _).symm⟩
  have hb : B.map q ≤ Submodule.span K (Set.range (fun j : τ × ℕ =>
      (T (-(j.2 : ℤ)) : K[T;T⁻¹]) • q (t j.1))) := by
    apply (Submodule.map_mono hB).trans
    rw [Submodule.map_span]
    apply Submodule.span_mono
    rintro _ ⟨_, ⟨j,rfl⟩,rfl⟩
    exact ⟨j, (D.mkQ.map_smul _ _).symm⟩
  let := intersection_finite (A.map q) (B.map q) (fun i => q (s i))
    (fun i => q (t i)) ha hb
  let f : ↥(A ⊓ B) →ₗ[K] ↥(A.map q ⊓ B.map q) :=
    (q.comp (A ⊓ B).subtype).codRestrict _ (fun x =>
      ⟨Submodule.mem_map.mpr ⟨x.val,x.property.1,rfl⟩,
        Submodule.mem_map.mpr ⟨x.val,x.property.2,rfl⟩⟩)
  let g : f.ker →ₗ[K] D :=
    (((A ⊓ B).subtype.comp f.ker.subtype).codRestrict (D.restrictScalars K)
      (fun x => by
        have h : q x.val.val = 0 := congrArg Subtype.val x.property
        exact (Submodule.Quotient.mk_eq_zero D).mp h))
  let : Module.Finite K f.ker := Module.Finite.of_injective g (by
    intro x y h
    apply Subtype.ext
    apply Subtype.ext
    exact congrArg (fun z : D => (z : M)) h)
  let : Module.Finite K (↥(A ⊓ B) ⧸ f.ker) :=
    Module.Finite.equiv f.quotKerEquivRange.symm
  exact Module.Finite.of_submodule_quotient f.ker
end

open LaurentPolynomial Polynomial Module
open scoped LaurentPolynomial
variable {K N Q : Type*} [Field K] [AddCommGroup N] [AddCommGroup Q]
  [Module K N] [Module K Q] [Module K[X] N] [IsScalarTower K K[X] N]
  [Module K[T;T⁻¹] Q] [IsScalarTower K K[T;T⁻¹] Q]

omit [IsScalarTower K K[T;T⁻¹] Q] in
lemma range_le_lattice {ι : Type*} [Fintype ι] (s : ι → N)
    (hs : Submodule.span K[X] (Set.range s) = ⊤) (g : N →ₗ[K] Q) (d : ℤ)
    (hpow : ∀ (n : ℕ) (x : N), g ((Polynomial.X : K[X])^n • x) =
      (T (d*n) : K[T;T⁻¹]) • g x) :
    g.range ≤ Submodule.span K (Set.range (fun j : ι × ℕ =>
      (T (d*j.2) : K[T;T⁻¹]) • g (s j.1))) := by
  classical
  rintro _ ⟨x,rfl⟩
  obtain ⟨f,hf⟩ := (Submodule.mem_span_range_iff_exists_fun K[X]).mp
    (show x ∈ Submodule.span K[X] (Set.range s) from hs ▸ trivial)
  rw [← hf, map_sum]
  apply Submodule.sum_mem
  intro i hi
  rw [← Polynomial.sum_C_mul_X_pow_eq (f i), Polynomial.sum, Finset.sum_smul, map_sum]
  apply Submodule.sum_mem
  intro n hn
  rw [mul_smul, ← Polynomial.algebraMap_eq, algebraMap_smul, map_smul, hpow]
  exact Submodule.smul_mem _ _ (Submodule.subset_span ⟨(i,n),rfl⟩)

theorem range_intersection_finite [Module.Finite K[X] N]
    {P : Type*} [AddCommGroup P] [Module K P] [Module K[X] P]
    [IsScalarTower K K[X] P] [Module.Finite K[X] P]
    [Module.Finite K[T;T⁻¹] Q]
    (f : N →ₗ[K] Q) (g : P →ₗ[K] Q)
    (hf : ∀ x, f ((Polynomial.X : K[X]) • x) = (T 1 : K[T;T⁻¹]) • f x)
    (hg : ∀ x, g ((Polynomial.X : K[X]) • x) = (T (-1) : K[T;T⁻¹]) • g x) :
    Module.Finite K ↥(f.range ⊓ g.range) := by
  obtain ⟨n,s,hs⟩ := Module.Finite.exists_fin (R := K[X]) (M := N)
  obtain ⟨m,t,ht⟩ := Module.Finite.exists_fin (R := K[X]) (M := P)
  have hp (j : ℕ) (x : N) : f ((Polynomial.X : K[X])^j • x) =
      (T (1*(j : ℤ)) : K[T;T⁻¹]) • f x := by
    induction j with
    | zero => simp
    | succ j ih =>
      rw [pow_succ', mul_smul, hf, ih, ← mul_smul, ← T_add]
      congr 2
      omega
  have hn (j : ℕ) (x : P) : g ((Polynomial.X : K[X])^j • x) =
      (T ((-1)*(j : ℤ)) : K[T;T⁻¹]) • g x := by
    induction j with
    | zero => simp
    | succ j ih =>
      rw [pow_succ', mul_smul, hg, ih, ← mul_smul, ← T_add]
      congr 2
      omega
  apply intersection_finite_general f.range g.range (fun i => f (s i)) (fun i => g (t i))
  · simpa only [one_mul] using range_le_lattice s hs f 1 hp
  · simpa only [neg_one_mul] using range_le_lattice t ht g (-1) hn
end PiExponentSeshadri.LaurentLattices

namespace PiExponentSeshadri.LaurentCech
open LaurentPolynomial
open scoped LaurentPolynomial Polynomial
variable {K N P Q : Type*} [Field K]
  [AddCommGroup N] [AddCommGroup P] [AddCommGroup Q]
  [Module K N] [Module K P] [Module K Q]
  [Module K[X] N] [Module K[X] P] [Module K[X] Q]
  [IsScalarTower K K[X] N] [IsScalarTower K K[X] P] [IsScalarTower K K[X] Q]

theorem intersection_finite [Module.Finite K[X] N] [Module.Finite K[X] P]
    (f : N →ₗ[K[X]] Q) [IsLocalizedModule.Away (Polynomial.X : K[X]) f]
    (g : P →ₗ[K] Q)
    (inverse_coordinate : ∀ y : P,
      (Polynomial.X : K[X]) • g ((Polynomial.X : K[X]) • y) = g y) :
    Module.Finite K ↥((f.restrictScalars K).range ⊓ g.range) := by
  let : Module K[T;T⁻¹] Q := IsLocalizedModule.module
    (.powers (Polynomial.X : K[X])) f
  let : IsScalarTower K[X] K[T;T⁻¹] Q :=
    IsLocalizedModule.isScalarTower_module (.powers (Polynomial.X : K[X])) f
  let : IsScalarTower K K[T;T⁻¹] Q := .of_algebraMap_smul (fun c x => by
    rw [← C_eq_algebraMap, ← Polynomial.toLaurent_C,
      ← algebraMap_eq_toLaurent, algebraMap_smul]
    exact algebraMap_smul K[X] c x)
  let : Module.Finite K[T;T⁻¹] Q :=
    Module.Finite.of_isLocalizedModule (.powers (Polynomial.X : K[X])) f
  have pos (n : ℕ) (x : Q) : (T (n : ℤ) : K[T;T⁻¹]) • x =
      ((Polynomial.X : K[X])^n) • x := by
    rw [← Polynomial.toLaurent_X_pow, ← algebraMap_eq_toLaurent, algebraMap_smul]
  have pos1 (x : Q) : (T 1 : K[T;T⁻¹]) • x = (Polynomial.X : K[X]) • x := by
    simpa only [Nat.cast_one, pow_one] using pos 1 x
  have cancel (n : ℕ) (x : Q) : (T (-(n : ℤ)) : K[T;T⁻¹]) •
      ((T (n : ℤ) : K[T;T⁻¹]) • x) = x := by
    rw [← mul_smul, ← T_add, neg_add_cancel, T_zero, one_smul]
  apply LaurentLattices.range_intersection_finite (f.restrictScalars K) g
  · intro x
    change f ((Polynomial.X : K[X]) • x) = (T 1 : K[T;T⁻¹]) • f x
    rw [map_smul, pos1]
  · intro y
    have h := congrArg (fun z : Q => (T (-1) : K[T;T⁻¹]) • z)
      (inverse_coordinate y)
    rw [← pos1] at h
    have hc (z : Q) : (T (-1) : K[T;T⁻¹]) • ((T 1 : K[T;T⁻¹]) • z) = z := by
      simpa only [Nat.cast_one] using cancel 1 z
    rw [hc] at h
    exact h
end PiExponentSeshadri.LaurentCech

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/PencilCohomologyPencil.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.PencilCohomologyCharts
import OAI.NumberTheory.PiExponent.Cohomology.PencilCohomologyFiniteCharts

namespace OAI

namespace PiExponentSeshadri.Geometry.BaseSections
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
variable {K : Type} [CommRing K] {X : Scheme.{0}}

lemma congr_apply (k : K →+* Γ(X,⊤)) (M : X.Modules) {U V : X.Opens}
    (h : U = V) (m : Sections k M U) :
    congr k M h m = M.presheaf.map (eqToHom h.symm).op m := by
  subst V
  change m = M.presheaf.map (𝟙 (op U)) m
  exact congrArg (fun f : M.presheaf.obj (op U) ⟶ M.presheaf.obj (op U) => f m)
    (M.presheaf.map_id (op U)).symm

def nestedRestriction (M : X.Modules) {U W : X.Opens} (h : W ≤ U) :
    (M.restrict U.ι).restrict (X.homOfLE h) ≅ M.restrict W.ι :=
  ((Scheme.Modules.restrictFunctorComp (X.homOfLE h) U.ι).app M).symm ≪≫
    (Scheme.Modules.restrictFunctorCongr (X.homOfLE_ι h)).app M

lemma nestedBase (k : K →+* Γ(X,⊤)) {U W : X.Opens} (h : W ≤ U) :
    (X.homOfLE h).appTop.hom.comp (U.ι.appTop.hom.comp k) = W.ι.appTop.hom.comp k := by
  rw [← RingHom.comp_assoc, ← CommRingCat.hom_comp, ← Scheme.Hom.comp_appTop,
    Scheme.homOfLE_ι]

lemma chartTop_nested (k : K →+* Γ(X,⊤)) (M : X.Modules)
    {U W : X.Opens} (h : W ≤ U)
    (m : Sections (U.ι.appTop.hom.comp k) (M.restrict U.ι) ⊤) :
    chartTop k M W (chartMap (U.ι.appTop.hom.comp k) (W.ι.appTop.hom.comp k)
      (X.homOfLE h) (nestedBase k h) (M.restrict U.ι) (nestedRestriction M h) m) =
        res k M h (chartTop k M U m) := by
  simp only [chartTop, LinearEquiv.trans_apply, restrictEquiv, congr_apply,
    chartMap, chartModuleMap, LinearMap.coe_comp,
    chartModuleEquiv, moduleIsoSections, openImmersionTop, restrictedOpenSections,
    nestedRestriction, Iso.trans_hom, Iso.symm_hom, Iso.app_hom]
  change M.presheaf.map _ (M.presheaf.map _ (M.presheaf.map _ (M.presheaf.map _ m))) =
    M.presheaf.map _ (M.presheaf.map _ m)
  have map_comp_apply {A B C : X.Opensᵒᵖ} (f : A ⟶ B) (g : B ⟶ C)
      (x : M.presheaf.obj A) :
      M.presheaf.map g (M.presheaf.map f x) = M.presheaf.map (f ≫ g) x := by
    exact (congrArg (fun h : M.presheaf.obj A ⟶ M.presheaf.obj C => h x)
      (M.presheaf.map_comp f g)).symm
  simp only [map_comp_apply]
  refine (map_comp_apply _ _ _).trans ?_
  symm
  exact map_comp_apply _ _ _

lemma chartMap_range_coherent (k : K →+* Γ(X,⊤)) (M : X.Modules)
    {U W : X.Opens} (h : W ≤ U) :
    (chartMap (U.ι.appTop.hom.comp k) (W.ι.appTop.hom.comp k) (X.homOfLE h)
      (nestedBase k h) (M.restrict U.ι) (nestedRestriction M h)).range.map
        (chartTop k M W).toLinearMap = (res k M h).range := by
  ext x
  constructor
  · rintro ⟨y,⟨z,rfl⟩,rfl⟩
    exact ⟨chartTop k M U z, (chartTop_nested k M h z).symm⟩
  · rintro ⟨z,rfl⟩
    refine ⟨_, ⟨(chartTop k M U).symm z,rfl⟩, ?_⟩
    exact (chartTop_nested k M h _).trans
      (congrArg (res k M h) ((chartTop k M U).apply_symm_apply z))

end
end PiExponentSeshadri.Geometry.BaseSections

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/PencilCohomologySections.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.CoherentAffineFinite
import OAI.NumberTheory.PiExponent.Approximation.IntegralLineSections
import OAI.NumberTheory.PiExponent.Cohomology.CurveEuler
import OAI.NumberTheory.PiExponent.Geometry.LineBundleCoherent

namespace OAI

noncomputable section

namespace PiExponentSeshadri.Geometry

section
open AlgebraicGeometry CategoryTheory TopologicalSpace
variable {X Y : Scheme.{0}}

instance LineBundle.quasicoherent (L : LineBundle X) : L.sheaf.IsQuasicoherent := by
  let : L.sheaf.IsFinitePresentation :=
    PiExponent.GeometrySupport.LineBundleCoherent.lineBundle_isFinitePresentation L
  exact ⟨⟨(SheafOfModules.IsFinitePresentation.exists_quasicoherentData L.sheaf).choose⟩⟩

theorem LineBundle.affine_sections_finite [IsAffine X] (L : LineBundle X) :
    Module.Finite Γ(X,⊤) Γ(L.sheaf,⊤) := by
  let := PiExponent.GeometrySupport.LineBundleCoherent.lineBundle_isFinitePresentation L
  exact PiExponent.CoherentAffineFinite.affine_sections_finite L.sheaf

def LineBundle.restrict (L : LineBundle Y) (f : X ⟶ Y) [IsOpenImmersion f] : LineBundle X where
  sheaf := L.sheaf.restrict f
  locallyRankOne x := by
    obtain ⟨U,hxU,⟨e⟩⟩ := L.locallyRankOne (f x)
    let V := f ⁻¹ᵁ U
    refine ⟨V,hxU,⟨?_⟩⟩
    let e' := (Scheme.Modules.restrictFunctorComp (f ∣_ U) U.ι).app L.sheaf ≪≫
      (Scheme.Modules.restrictFunctor (f ∣_ U)).mapIso e ≪≫
      Scheme.Modules.restrictUnitIso (f ∣_ U)
    have e'' : L.sheaf.restrict (V.ι ≫ f) ≅ structureSheaf V.toScheme := by
      simpa only [V, morphismRestrict_ι, structureSheaf] using e'
    exact ((Scheme.Modules.restrictFunctorComp V.ι f).app L.sheaf).symm ≪≫ e''

end

section
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
open ModuleFlasque
variable {X : Scheme.{0}}

def OpenSections (M : X.Modules) (U : X.Opens) := Γ(M,U)
instance (M : X.Modules) (U : X.Opens) : AddCommGroup (OpenSections M U) :=
  inferInstanceAs (AddCommGroup Γ(M,U))
instance (M : X.Modules) (U : X.Opens) : Module Γ(X,⊤) (OpenSections M U) :=
  Module.compHom Γ(M,U) (restrictScalar X U)

private abbrev schemeFreeOpen (U : X.Opens) : X.Modules :=
  freeOpen X.ringCatSheaf U

@[instance_reducible] private def freeOpenHomAddCommGroup (U : X.Opens) (M : X.Modules) :
    AddCommGroup (freeOpen X.ringCatSheaf U ⟶ M) :=
  inferInstanceAs (AddCommGroup (schemeFreeOpen U ⟶ M))

attribute [local instance] freeOpenHomAddCommGroup

local instance (M : X.Modules) (U : X.Opens) :
    Module Γ(X,⊤) (freeOpen X.ringCatSheaf U ⟶ M) := sheafHomModule X _ _

def freeOpenLinearEquiv (M : X.Modules) (U : X.Opens) :
    (freeOpen X.ringCatSheaf U ⟶ M) ≃ₗ[Γ(X,⊤)] OpenSections M U where
  toEquiv := freeOpenEquiv X.ringCatSheaf M U
  map_add' := by intro f g; rfl
  map_smul' := by intro r f; rfl

def openRestriction (M : X.Modules) {U V : X.Opens} (h : U ≤ V) :
    OpenSections M V →ₗ[Γ(X,⊤)] OpenSections M U where
  toFun := M.val.map (homOfLE h).op
  map_add' := map_add _
  map_smul' := by
    intro r m
    let : Module Γ(X,V) (OpenSections M V) := (M.val.obj (op V)).isModule
    let : Module Γ(X,U) (OpenSections M U) := (M.val.obj (op U)).isModule
    change M.presheaf.map (homOfLE h).op (restrictScalar X V r • (m : Γ(M,V))) =
      restrictScalar X U r • M.presheaf.map (homOfLE h).op m
    erw [M.map_smul, restrictScalar_naturality]

lemma freeOpenLinearEquiv_naturality (M : X.Modules) {U V : X.Opens} (h : U ≤ V)
    (f : freeOpen X.ringCatSheaf V ⟶ M) :
    freeOpenLinearEquiv M U (freeOpenMap X.ringCatSheaf (homOfLE h) ≫ f) =
      openRestriction M h (freeOpenLinearEquiv M V f) :=
  freeOpenEquiv_naturality X.ringCatSheaf M _ f

end

section
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
variable {X Y : Scheme.{0}}

theorem quasicoherent_pushforward_iso (e : X ≅ Y) (M : X.Modules) [M.IsQuasicoherent] :
    ((Scheme.Modules.pushforward e.hom).obj M).IsQuasicoherent := by
  let N := (Scheme.Modules.pushforward e.hom).obj M
  let q : (Scheme.Modules.pushforward e.inv).obj N ≅ M :=
    (Scheme.Modules.pushforwardComp e.hom e.inv).app M ≪≫
      (Scheme.Modules.pushforwardCongr e.hom_inv_id).app M ≪≫
      (Scheme.Modules.pushforwardId X).app M
  let j : N ≅ M.restrict e.inv :=
    ((Scheme.Modules.restrictFunctorAdjCounitIso e.inv).app N).symm ≪≫
      (Scheme.Modules.restrictFunctor e.inv).mapIso q
  exact (SheafOfModules.isQuasicoherent Y.ringCatSheaf).prop_of_iso j.symm inferInstance

abbrev affineToSpecModule [IsAffine X] (M : X.Modules) :=
  (Scheme.Modules.pushforward X.toSpecΓ).obj M

instance affineToSpecModule_quasicoherent [IsAffine X] (M : X.Modules)
    [M.IsQuasicoherent] : (affineToSpecModule M).IsQuasicoherent :=
  quasicoherent_pushforward_iso X.isoSpec M

theorem affine_sections_localize [IsAffine X] (M : X.Modules) [M.IsQuasicoherent]
    (r : Γ(X,⊤)) :
    IsLocalizedModule.Away r
      (((modulesSpecToSheaf.obj (affineToSpecModule M)).obj.map
        (PrimeSpectrum.basicOpen r).leTop.op).hom) :=
  ((isIso_fromTildeΓ_iff_isLocalizing (affineToSpecModule M)).mp inferInstance) r

def affineSpecSections [IsAffine X] (M : X.Modules)
    (U : (Spec Γ(X,⊤)).Opens) :
    ((modulesSpecToSheaf.obj (affineToSpecModule M)).obj.obj (op U)) ≃ₗ[Γ(X,⊤)]
      OpenSections M (X.toSpecΓ ⁻¹ᵁ U) where
  toFun := fun x => x
  invFun := fun x => x
  left_inv _ := rfl
  right_inv _ := rfl
  map_add' _ _ := rfl
  map_smul' r m := by
    let : Module Γ(X,X.toSpecΓ ⁻¹ᵁ U) Γ(M,X.toSpecΓ ⁻¹ᵁ U) :=
      (M.val.obj (op (X.toSpecΓ ⁻¹ᵁ U))).isModule
    change @SMul.smul Γ(X,X.toSpecΓ ⁻¹ᵁ U) Γ(M,X.toSpecΓ ⁻¹ᵁ U) _
      ((X.toSpecΓ.app U).hom
        ((Spec Γ(X,⊤)).presheaf.map U.leTop.op ((Scheme.ΓSpecIso Γ(X,⊤)).inv r))) m =
      @SMul.smul Γ(X,X.toSpecΓ ⁻¹ᵁ U) Γ(M,X.toSpecΓ ⁻¹ᵁ U) _
        (restrictScalar X (X.toSpecΓ ⁻¹ᵁ U) r) m
    congr 1
    have h := congrArg (fun f : Γ(Spec Γ(X,⊤),⊤) ⟶ Γ(X,X.toSpecΓ ⁻¹ᵁ U) =>
      f ((Scheme.ΓSpecIso Γ(X,⊤)).inv r)) (X.toSpecΓ.naturality U.leTop.op)
    simp only [CommRingCat.comp_apply, Scheme.toSpecΓ_appTop] at h
    change _ = restrictScalar X (X.toSpecΓ ⁻¹ᵁ U)
      ((Scheme.ΓSpecIso Γ(X,⊤)).hom ((Scheme.ΓSpecIso Γ(X,⊤)).inv r)) at h
    rw [(Scheme.ΓSpecIso Γ(X,⊤)).inv_hom_id_apply r] at h
    exact h

def openSectionsCongr (M : X.Modules) {U V : X.Opens} (h : U = V) :
    OpenSections M U ≃ₗ[Γ(X,⊤)] OpenSections M V := by
  subst V
  exact LinearEquiv.refl _ _

lemma openSectionsCongr_restriction (M : X.Modules) {U V : X.Opens} (h : U = V)
    (m : OpenSections M ⊤) :
    openSectionsCongr M h (openRestriction M (show U ≤ ⊤ from le_top) m) = openRestriction M (show V ≤ ⊤ from le_top) m := by
  subst V
  rfl

theorem affine_openRestriction_localize [IsAffine X] (M : X.Modules) [M.IsQuasicoherent]
    (r : Γ(X,⊤)) :
    IsLocalizedModule.Away r (openRestriction M (X.basicOpen_le r)) := by
  let F := modulesSpecToSheaf.obj (affineToSpecModule M)
  let f := (F.obj.map (PrimeSpectrum.basicOpen r).leTop.op).hom
  let e0 : (F.obj.obj (op ⊤)) ≃ₗ[Γ(X,⊤)] OpenSections M ⊤ := affineSpecSections M ⊤
  let e1 := (affineSpecSections M (PrimeSpectrum.basicOpen r)).trans
    (openSectionsCongr M (Scheme.toSpecΓ_preimage_basicOpen X r))
  have hf : IsLocalizedModule.Away r f := affine_sections_localize M r
  have hq : IsLocalizedModule.Away r (e1.toLinearMap ∘ₗ f ∘ₗ e0.symm.toLinearMap) := by
    let := hf
    let := IsLocalizedModule.of_linearEquiv (.powers r) f e1
    exact IsLocalizedModule.of_linearEquiv_right (.powers r) (e1.toLinearMap ∘ₗ f) e0.symm
  have he : e1.toLinearMap ∘ₗ f ∘ₗ e0.symm.toLinearMap =
      openRestriction M (X.basicOpen_le r) := by
    ext m
    exact openSectionsCongr_restriction M (Scheme.toSpecΓ_preimage_basicOpen X r) m
  rwa [he] at hq

theorem affine_basicOpen_denominators [IsAffine X] (M : X.Modules) [M.IsQuasicoherent]
    (r : Γ(X,⊤)) (x : OpenSections M (X.basicOpen r)) :
    ∃ n : ℕ, ∃ y : OpenSections M ⊤,
      openRestriction M (X.basicOpen_le r) y = r^n • x := by
  let f := openRestriction M (X.basicOpen_le r)
  let : IsLocalizedModule.Away r f := affine_openRestriction_localize M r
  obtain ⟨n,y,hy⟩ := (inferInstance : IsLocalizedModule.Away r f).surj _ _ x
  exact ⟨n,y,hy.symm⟩

def openTopSections (M : X.Modules) :
    letI : Module Γ(X,⊤) Γ(M,⊤) := (M.val.obj (op ⊤)).isModule
    OpenSections M ⊤ ≃ₗ[Γ(X,⊤)] Γ(M,⊤) := by
  letI : Module Γ(X,⊤) Γ(M,⊤) := (M.val.obj (op ⊤)).isModule
  refine { toFun := fun x => x
           invFun := fun x => x
           left_inv := fun _ => rfl
           right_inv := fun _ => rfl
           map_add' := fun _ _ => rfl
           map_smul' := ?_ }
  intro r m
  change @SMul.smul Γ(X,⊤) Γ(M,⊤) _ (restrictScalar X ⊤ r) m =
    @SMul.smul Γ(X,⊤) Γ(M,⊤) _ r m
  congr 1
  change (X.presheaf.map (𝟙 (op ⊤))) r = r
  rw [X.presheaf.map_id]
  rfl

theorem LineBundle.affine_openSections_finite [IsAffine X] (L : LineBundle X) :
    Module.Finite Γ(X,⊤) (OpenSections L.sheaf ⊤) := by
  let : Module Γ(X,⊤) Γ(L.sheaf,⊤) := (L.sheaf.val.obj (op ⊤)).isModule
  let := L.affine_sections_finite
  exact Module.Finite.of_surjective (openTopSections L.sheaf).symm.toLinearMap
    (openTopSections L.sheaf).symm.surjective

theorem affine_sections_denominators [IsAffine X] (M : X.Modules) [M.IsQuasicoherent]
    (r : Γ(X,⊤))
    (x : (modulesSpecToSheaf.obj (affineToSpecModule M)).obj.obj
      (op (PrimeSpectrum.basicOpen r))) :
    ∃ n : ℕ, ∃ y : (modulesSpecToSheaf.obj (affineToSpecModule M)).obj.obj (op ⊤),
      ((modulesSpecToSheaf.obj (affineToSpecModule M)).obj.map
        (PrimeSpectrum.basicOpen r).leTop.op) y = r^n • x := by
  let f := ((modulesSpecToSheaf.obj (affineToSpecModule M)).obj.map
    (PrimeSpectrum.basicOpen r).leTop.op).hom
  let : IsLocalizedModule.Away r f := affine_sections_localize M r
  obtain ⟨n,y,hy⟩ := (inferInstance : IsLocalizedModule.Away r f).surj _ _ x
  exact ⟨n,y,hy.symm⟩

lemma restrictScalar_appIso (f : Y ⟶ X) [IsOpenImmersion f] (U : Y.Opens)
    (r : Γ(X,⊤)) :
    (f.appIso U).inv (restrictScalar Y U (f.appTop r)) =
      restrictScalar X (f ''ᵁ U) r := by
  have h := congrArg (fun g : Γ(X,⊤) ⟶ Γ(X,f ''ᵁ U) => g r)
    (Scheme.Hom.appLE_appIso_inv f (U := ⊤) (V := U) (by simp))
  change (f.appIso U).inv ((f.appLE ⊤ U (by simp)) r) = _ at h
  have he : f.appLE ⊤ U (by simp) = f.appTop ≫ Y.presheaf.map U.leTop.op := by
    erw [Scheme.Hom.appTop, Scheme.Hom.app_eq_appLE, Scheme.Hom.appLE_map]
  rw [he] at h
  exact h

def restrictedOpenSections (M : X.Modules) (f : Y ⟶ X) [IsOpenImmersion f]
    (U : Y.Opens) :
    letI := Module.compHom (OpenSections (M.restrict f) U) f.appTop.hom
    OpenSections (M.restrict f) U ≃ₗ[Γ(X,⊤)] OpenSections M (f ''ᵁ U) := by
  letI := Module.compHom (OpenSections (M.restrict f) U) f.appTop.hom
  letI : Module Γ(X,f ''ᵁ U) Γ(M,f ''ᵁ U) := (M.val.obj (op (f ''ᵁ U))).isModule
  refine { toFun := fun x => x
           invFun := fun x => x
           left_inv := fun _ => rfl
           right_inv := fun _ => rfl
           map_add' := fun _ _ => rfl
           map_smul' := ?_ }
  intro r m
  change @SMul.smul Γ(X,f ''ᵁ U) Γ(M,f ''ᵁ U) _
      ((f.appIso U).inv (restrictScalar Y U (f.appTop r))) m =
    @SMul.smul Γ(X,f ''ᵁ U) Γ(M,f ''ᵁ U) _ (restrictScalar X (f ''ᵁ U) r) m
  rw [restrictScalar_appIso]

lemma restrictedOpenSections_naturality (M : X.Modules) (f : Y ⟶ X) [IsOpenImmersion f]
    {U V : Y.Opens} (h : U ≤ V) (m : OpenSections (M.restrict f) V) :
    restrictedOpenSections M f U (openRestriction (M.restrict f) h m) =
      openRestriction M (f.image_mono h) (restrictedOpenSections M f V m) := rfl

end

open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
variable {X Y Z : Scheme.{0}}

def moduleIsoSections {M N : X.Modules} (e : M ≅ N) (U : X.Opens) :
    OpenSections M U ≃ₗ[Γ(X,⊤)] OpenSections N U where
  toFun := e.hom.val.app (op U)
  invFun := e.inv.val.app (op U)
  left_inv m := by
    have h := congrArg (fun f : M ⟶ M => f.val.app (op U) m) e.hom_inv_id
    exact h
  right_inv m := by
    have h := congrArg (fun f : N ⟶ N => f.val.app (op U) m) e.inv_hom_id
    exact h
  map_add' := map_add _
  map_smul' r m := (e.hom.val.app (op U)).hom.map_smul (restrictScalar X U r) m

def openImmersionTop (M : X.Modules) (f : Y ⟶ X) [IsOpenImmersion f] :
    letI := Module.compHom (OpenSections (M.restrict f) ⊤) f.appTop.hom
    OpenSections M ⊤ →ₗ[Γ(X,⊤)] OpenSections (M.restrict f) ⊤ := by
  letI := Module.compHom (OpenSections (M.restrict f) ⊤) f.appTop.hom
  exact (restrictedOpenSections M f ⊤).symm.toLinearMap ∘ₗ
    openRestriction M (show f ''ᵁ ⊤ ≤ ⊤ from le_top)

theorem openImmersionTop_localize [IsAffine X] (M : X.Modules) [M.IsQuasicoherent]
    (f : Y ⟶ X) [IsOpenImmersion f] (t : Γ(X,⊤))
    (hf : f.opensRange = X.basicOpen t) :
    letI := Module.compHom (OpenSections (M.restrict f) ⊤) f.appTop.hom
    IsLocalizedModule.Away t (openImmersionTop M f) := by
  let := Module.compHom (OpenSections (M.restrict f) ⊤) f.appTop.hom
  have he : X.basicOpen t = f ''ᵁ (⊤ : Y.Opens) :=
    hf.symm.trans (Scheme.Hom.image_top_eq_opensRange f).symm
  let e := (openSectionsCongr M he).trans (restrictedOpenSections M f ⊤).symm
  let g := openRestriction M (X.basicOpen_le t)
  let : IsLocalizedModule.Away t g := affine_openRestriction_localize M t
  have h := IsLocalizedModule.of_linearEquiv (.powers t) g e
  have hp : e.toLinearMap ∘ₗ g = openImmersionTop M f := by
    ext m
    change (restrictedOpenSections M f ⊤).symm
      (openSectionsCongr M he (openRestriction M (X.basicOpen_le t) m)) = _
    rw [openSectionsCongr_restriction]
    rfl
  rwa [hp] at h

theorem openImmersionTop_denominators [IsAffine X] (M : X.Modules) [M.IsQuasicoherent]
    (f : Y ⟶ X) [IsOpenImmersion f] (t : Γ(X,⊤))
    (hf : f.opensRange = X.basicOpen t) (x : OpenSections (M.restrict f) ⊤) :
    ∃ n : ℕ, ∃ y : OpenSections M ⊤,
      openImmersionTop M f y = (f.appTop (t^n)) • x := by
  let := Module.compHom (OpenSections (M.restrict f) ⊤) f.appTop.hom
  let : IsLocalizedModule.Away t (openImmersionTop M f) :=
    openImmersionTop_localize M f t hf
  obtain ⟨n,y,hy⟩ := (inferInstance : IsLocalizedModule.Away t (openImmersionTop M f)).surj _ _ x
  exact ⟨n,y,hy.symm⟩
end PiExponentSeshadri.Geometry

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/ProjectiveCoordinateAcyclicity.lean <==
import OAI.NumberTheory.PiExponent.Approximation.SerreAssembly
import OAI.NumberTheory.PiExponent.Cohomology.ProjectiveTwistAcyclicity
import OAI.NumberTheory.PiExponent.Geometry.LineBundleCoherent
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveCoordinateOverlapNaturality
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveTupleCharts

namespace OAI

namespace PiExponent.GeometrySupport.ProjectiveCoordinateAcyclicity
noncomputable section
open CategoryTheory CategoryTheory.Limits CategoryTheory.Abelian AlgebraicGeometry TopologicalSpace
open PiExponentSeshadri.Projective PiExponentSeshadri.Geometry PiExponentSeshadri.ModuleFlasque
open ProjectiveTupleCharts
attribute [local instance] MvPolynomial.gradedAlgebra
variable {X : Scheme} {K σ : Type} [CommRing K] [Fintype σ]
variable (M : X.Modules) (s : σ → (structureSheaf X ⟶ M)) (k : K →+* Γ(X,⊤))
variable (hc : (⨆i,PiExponentSeshadri.SectionOpens.isoOpen (s i))=⊤)
variable (f : X ≅ Proj (PolyGrade K σ)) (hf : sectionsMorphism k s hc=f.hom)
attribute [local irreducible] coordinatePowerOverlap modulePow

private abbrev schemeUnit : X.Modules := SheafOfModules.unit X.ringCatSheaf

attribute [local instance] PiExponentSeshadri.FiniteCoverCohomology.hasExtScheme'

theorem coordinateTupleCoefficient_restrict (n q r : ℕ) (t : Fin (q + 1) → σ)
    (g : Fin (r + 1) → Fin (q + 1))
    (b : freeOpen X.ringCatSheaf
      (CechHigher.intersection (fun i => PiExponentSeshadri.SectionOpens.isoOpen (s i)) (t ∘ g)) ⟶
        modulePow X M n) :
    coordinateTupleCoefficient M s k hc f hf n q t
      (CechOne.restrictHom X.ringCatSheaf
        (CechHigher.intersectionLE (fun i => PiExponentSeshadri.SectionOpens.isoOpen (s i)) t g) b) =
      coordinateTupleCoefficient M s k hc f hf n r (t ∘ g) b := by
  change coordinatePowerOverlap M s k hc f hf n (t 0) (tupleVariables t 0)
    (freeOpenHomCongr (modulePow X M n) (coordinateFiniteOpen_tuple M s t 0)
      (freeOpenMap X.ringCatSheaf (homOfLE
        (CechHigher.intersectionLE (fun i => PiExponentSeshadri.SectionOpens.isoOpen (s i)) t g)) ≫ b)) =
    coordinatePowerOverlap M s k hc f hf n ((t ∘ g) 0) (tupleVariables (t ∘ g) 0)
      (freeOpenHomCongr (modulePow X M n) (coordinateFiniteOpen_tuple M s (t ∘ g) 0) b)
  erw [freeOpenHomCongr_restrict]
  exact coordinatePowerOverlap_restrict M s k hc f hf n ((t ∘ g) 0) (t 0)
    (tupleVariables (t ∘ g) 0) (tupleVariables t 0) _ _

def coordinateLaurentCechPresentation (n : ℕ) :
    ProjectiveTwistCech.LaurentCechPresentation (K := K)
      (fun i => PiExponentSeshadri.SectionOpens.isoOpen (s i)) (modulePow X M n) n where
  coefficient := coordinateTupleCoefficient M s k hc f hf n
  injective := coordinateTupleCoefficient_injective M s k hc f hf n
  regular := coordinateTupleCoefficient_regular M s k hc f hf n
  surjective := coordinateTupleCoefficient_surjective_regular M s k hc f hf n
  restriction q t j b :=
    coordinateTupleCoefficient_restrict M s k hc f hf n (q + 1) q t j.succAbove b

def coordinateLineBundle : LineBundle X where
  sheaf := M
  locallyRankOne x := by
    have hx : x ∈ (⨆ i, PiExponentSeshadri.SectionOpens.isoOpen (s i)) := by
      rw [hc]
      trivial
    obtain ⟨i, hi⟩ := Opens.mem_iSup.mp hx
    exact ⟨PiExponentSeshadri.SectionOpens.isoOpen (s i), hi, ⟨sectionFrame (s i)⟩⟩

include hc in
omit [Fintype σ] in

theorem coordinatePower_isQuasicoherent (n : ℕ) :
    (modulePow X M n).IsQuasicoherent :=
  LineBundleCoherent.modulePow_isQuasicoherent (coordinateLineBundle M s hc) n

include hf in

theorem coordinatePower_ext_succ_eq_zero [IsNoetherian X]
    [IsAffineHom (pullback.diagonal (terminal.from X))] (n q : ℕ)
    (x : Ext.{1} (C := X.Modules) (schemeUnit (X := X)) (modulePow X M n) (q + 1)) : x = 0 := by
  let : (modulePow X M n).IsQuasicoherent := coordinatePower_isQuasicoherent M s hc n
  exact ProjectiveTwistAcyclicity.ext_succ_eq_zero_of_laurent_cech_charts
    (coordinateOpen_isAffine M s k hc f hf) hc (modulePow X M n) n (Int.natCast_nonneg n)
    (coordinateLaurentCechPresentation M s k hc f hf n) q x

include hf in
theorem coordinatePower_ext_eq_zero [IsNoetherian X]
    [IsAffineHom (pullback.diagonal (terminal.from X))] (n q : ℕ) (hq : 0 < q)
    (x : Ext.{1} (C := X.Modules) (schemeUnit (X := X)) (modulePow X M n) q) : x = 0 := by
  obtain ⟨r, rfl⟩ := Nat.exists_eq_succ_of_ne_zero (Nat.ne_of_gt hq)
  exact coordinatePower_ext_succ_eq_zero M s k hc f hf n r x

theorem coordinateBundle_serre [IsNoetherian X]
    [IsAffineHom (pullback.diagonal (terminal.from X))]
    (L : LineBundle X) (l : ℕ) (hl : 0 < l)
    (s : Fin l → (structureSheaf X ⟶ L.sheaf)) (k : K →+* Γ(X,⊤))
    (hc : (⨆ i, PiExponentSeshadri.SectionOpens.isoOpen (s i)) = ⊤)
    (f : X ≅ Proj (PolyGrade K (Fin l))) (hf : sectionsMorphism k s hc = f.hom)
    (A : X.Modules) [A.IsFinitePresentation] :
    ∃ N, ∀ n, N ≤ n → ∀ q, 0 < q →
      ∀ x : Ext.{1} (C := X.Modules) (schemeUnit (X := X))
        ((moduleTwistFunctor L n).obj A) q, x = 0 := by
  apply SerreAssembly.eventual_twist_ext_zero_of_section_cover L l hl s hc
    (coordinateOpen_isAffine L.sheaf s k hc f hf) _ A
  intro n q hq x
  exact coordinatePower_ext_eq_zero L.sheaf s k hc f hf n q hq x

end
end PiExponent.GeometrySupport.ProjectiveCoordinateAcyclicity

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/ProjectiveEmbeddingCohomologyBound.lean <==
import OAI.NumberTheory.PiExponent.Approximation.ClosedImmersionSerreTransfer
import OAI.NumberTheory.PiExponent.Cohomology.SerreVanishing
import OAI.NumberTheory.PiExponent.Geometry.LineBundleCoherent
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveSpaceBasics

namespace OAI

namespace PiExponent.NumericalAmpleness
noncomputable section
open AlgebraicGeometry CategoryTheory
open PiExponentSeshadri.Geometry PiExponentSeshadri.Projective
open PiExponent.ProjectiveO1

theorem projectiveSpace_cohomology_eq_zero (r : ℕ)
    (M : (projectiveSpace ℂ (Fin (r+1))).Modules) [M.IsQuasicoherent]
    (q : ℕ) (hq : r+1 ≤ q) (z : cohomology M q) : z = 0 := by
  exact PiExponent.SerreVanishing.ext_eq_zero_of_affine_cover (r+1) (by omega)
    (coordinateOpen (R := ℂ) (σ := Fin (r+1)))
    (fun j => standardChart_isAffineOpen j) standardChart_cover M q hq z

theorem cohomology_eq_zero_of_projective_embedding {X : Scheme.{0}} (r : ℕ)
    (i : X ⟶ projectiveSpace ℂ (Fin (r+1))) [IsClosedImmersion i]
    (M : X.Modules) [M.IsFinitePresentation] (q : ℕ) (hq : r+1 ≤ q)
    (z : cohomology M q) : z = 0 := by
  let N := (Scheme.Modules.pushforward i).obj M
  let : N.IsFinitePresentation := PiExponentSeshadri.ClosedPushforward.pushforward_isFinitePresentation i M
  let : N.IsQuasicoherent :=
    (SheafOfModules.IsFinitePresentation.exists_quasicoherentData N).choose.isQuasicoherent
  let e := PiExponent.ClosedImmersionSerreTransfer.closedCohomologyEquiv i M q
  apply e.injective
  exact (projectiveSpace_cohomology_eq_zero r N q hq (e z)).trans e.map_zero.symm

theorem lineBundle_cohomology_eq_zero_of_projective_embedding {X : Scheme.{0}} (r : ℕ)
    (i : X ⟶ projectiveSpace ℂ (Fin (r+1))) [IsClosedImmersion i]
    (L : LineBundle X) (q : ℕ) (hq : r+1 ≤ q) (z : cohomology L.sheaf q) : z = 0 := by
  let : L.sheaf.IsFinitePresentation :=
    PiExponent.GeometrySupport.LineBundleCoherent.lineBundle_isFinitePresentation L
  exact cohomology_eq_zero_of_projective_embedding r i L.sheaf q hq z

end
end PiExponent.NumericalAmpleness

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/ProjectiveFramedCech.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.ProjectiveCoordinateAcyclicity

namespace OAI

namespace PiExponentSeshadri.Projective
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
open PiExponentSeshadri.Frames PiExponentSeshadri.Geometry ModuleFlasque ProjectiveChartSections
open PiExponent.ProjectiveMonomialCech
open PiExponent.GeometrySupport.ProjectiveLaurentVertex
open PiExponent.GeometrySupport.ProjectiveTupleCharts
attribute [local instance] MvPolynomial.gradedAlgebra
variable {X : Scheme} {K σ : Type} [CommRing K] [Fintype σ]
variable (M : X.Modules) (s : σ → (O X ⟶ M)) (k : K →+* Γ(X,⊤))
variable (hc : (⨆i,SectionOpens.isoOpen (s i))=⊤)
variable (f : X ≅ Proj (PolyGrade K σ)) (hf : sectionsMorphism k s hc=f.hom)
variable (N : X.Modules)
variable (e : ∀ i, N.restrict (SectionOpens.isoOpen (s i)).ι ≅
  structureSheaf (SectionOpens.isoOpen (s i)).toScheme) (d : ℤ)

private abbrev schemeFreeOpen (U : X.Opens) : X.Modules :=
  freeOpen X.ringCatSheaf U

def coordinateFramedOverlap (i : σ) (a : Finset (ChartVariables i)) :
    (schemeFreeOpen (coordinateFiniteOpen M s i a) ⟶ N) →+ Laurent σ K d :=
  framedLaurentOverlap _ N i d a (restrictOpenFrame inf_le_left (e i))
    (coordinateFiniteRingEquiv M s k hc f hf i a)

lemma coordinateFramedOverlap_injective (i : σ) (a : Finset (ChartVariables i)) :
    Function.Injective (coordinateFramedOverlap M s k hc f hf N e d i a) :=
  framedLaurentOverlap_injective _ _ _ _ _ _ _

lemma coordinateFramedOverlap_regular (i : σ) (a : Finset (ChartVariables i))
    (b : schemeFreeOpen (coordinateFiniteOpen M s i a) ⟶ N) :
    RegularOn ({i} ∪ Subtype.val '' (a : Set (ChartVariables i)))
      (coordinateFramedOverlap M s k hc f hf N e d i a b) :=
  framedLaurentOverlap_regular _ _ _ _ _ _ _ b

lemma coordinateFramedOverlap_surjective (i : σ) (a : Finset (ChartVariables i))
    (p : Laurent σ K d) (hp : RegularOn ({i} ∪ Subtype.val '' (a : Set (ChartVariables i))) p) :
    ∃ b, coordinateFramedOverlap M s k hc f hf N e d i a b = p :=
  framedLaurentOverlap_surjective_regular _ _ _ _ _ _ _ p hp

attribute [local irreducible] coordinateFramedOverlap

def coordinateFramedTuple (q : ℕ) (t : Fin (q + 1) → σ) :
    (schemeFreeOpen
      (PiExponent.GeometrySupport.CechHigher.intersection (fun i => SectionOpens.isoOpen (s i)) t) ⟶ N) →+
      Laurent σ K d :=
  (coordinateFramedOverlap M s k hc f hf N e d (t 0) (tupleVariables t 0)).comp
    (freeOpenHomCongr N (coordinateFiniteOpen_tuple M s t 0)).toAddMonoidHom

lemma coordinateFramedTuple_injective (q : ℕ) (t : Fin (q + 1) → σ) :
    Function.Injective (coordinateFramedTuple M s k hc f hf N e d q t) := by
  intro b c h
  apply (freeOpenHomCongr N (coordinateFiniteOpen_tuple M s t 0)).injective
  apply coordinateFramedOverlap_injective M s k hc f hf N e d (t 0) (tupleVariables t 0)
  exact h

lemma coordinateFramedTuple_regular (q : ℕ) (t : Fin (q + 1) → σ)
    (b : schemeFreeOpen
      (PiExponent.GeometrySupport.CechHigher.intersection (fun i => SectionOpens.isoOpen (s i)) t) ⟶ N) :
    RegularOn (Set.range t) (coordinateFramedTuple M s k hc f hf N e d q t b) := by
  have h := coordinateFramedOverlap_regular M s k hc f hf N e d (t 0) (tupleVariables t 0)
    (freeOpenHomCongr N (coordinateFiniteOpen_tuple M s t 0) b)
  change RegularOn (Set.range t) ((coordinateFramedOverlap M s k hc f hf N e d (t 0)
    (tupleVariables t 0)) ((freeOpenHomCongr N (coordinateFiniteOpen_tuple M s t 0)) b))
  simpa only [tupleVariables_support] using h

lemma coordinateFramedTuple_surjective (q : ℕ) (t : Fin (q + 1) → σ)
    (p : Laurent σ K d) (hp : RegularOn (Set.range t) p) :
    ∃ b, coordinateFramedTuple M s k hc f hf N e d q t b = p := by
  obtain ⟨b, hb⟩ := coordinateFramedOverlap_surjective M s k hc f hf N e d (t 0)
    (tupleVariables t 0) p (by simpa only [tupleVariables_support] using hp)
  refine ⟨(freeOpenHomCongr N (coordinateFiniteOpen_tuple M s t 0)).symm b, ?_⟩
  change coordinateFramedOverlap M s k hc f hf N e d (t 0) (tupleVariables t 0)
    ((freeOpenHomCongr N (coordinateFiniteOpen_tuple M s t 0))
      ((freeOpenHomCongr N (coordinateFiniteOpen_tuple M s t 0)).symm b)) = p
  rw [AddEquiv.apply_symm_apply]
  exact hb

def coordinateFramedLaurentPresentation
    (hres : ∀ i j (a : Finset (ChartVariables i)) (b : Finset (ChartVariables j))
      (h : coordinateFiniteOpen M s j b ≤ coordinateFiniteOpen M s i a)
      (z : schemeFreeOpen (coordinateFiniteOpen M s i a) ⟶ N),
      coordinateFramedOverlap M s k hc f hf N e d j b
        (freeOpenMap X.ringCatSheaf (homOfLE h) ≫ z) =
      coordinateFramedOverlap M s k hc f hf N e d i a z) :
    PiExponent.ProjectiveTwistCech.LaurentCechPresentation (K := K)
      (fun i => SectionOpens.isoOpen (s i)) N d where
  coefficient := coordinateFramedTuple M s k hc f hf N e d
  injective := coordinateFramedTuple_injective M s k hc f hf N e d
  regular := coordinateFramedTuple_regular M s k hc f hf N e d
  surjective := coordinateFramedTuple_surjective M s k hc f hf N e d
  restriction q t j z := by
    change coordinateFramedOverlap M s k hc f hf N e d (t 0) (tupleVariables t 0)
      (freeOpenHomCongr N (coordinateFiniteOpen_tuple M s t 0)
        (freeOpenMap X.ringCatSheaf (homOfLE
          (PiExponent.GeometrySupport.CechHigher.faceLE (fun i => SectionOpens.isoOpen (s i)) t j)) ≫ z)) =
      coordinateFramedOverlap M s k hc f hf N e d ((t ∘ j.succAbove) 0)
        (tupleVariables (t ∘ j.succAbove) 0)
        (freeOpenHomCongr N (coordinateFiniteOpen_tuple M s (t ∘ j.succAbove) 0) z)
    erw [freeOpenHomCongr_restrict]
    exact hres _ _ _ _ _ _

end
end PiExponentSeshadri.Projective

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/ProjectiveLaurentTransitions.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.ProjectiveLaurentVertex

namespace OAI

namespace PiExponent.GeometrySupport.ProjectiveLaurentTransitions
noncomputable section
attribute [local instance] Classical.propDecidable
open scoped BigOperators
open PiExponent.ProjectiveMonomialCech
open PiExponent.GeometrySupport.ProjectiveLaurentVertex
variable {ι R : Type*} [Fintype ι] [CommRing R]

def standardExponent (i : ι) (d : ℤ) : ι → ℤ := fun k => if k = i then d else 0

omit [Fintype ι] in
@[simp] theorem standardExponent_self (i : ι) (d : ℤ) : standardExponent i d i = d := by
  simp [standardExponent]

omit [Fintype ι] in
@[simp] theorem standardExponent_other (i k : ι) (d : ℤ) (hk : k ≠ i) :
    standardExponent i d k = 0 := by simp [standardExponent, hk]

def zeroDegreeExponent (i : ι) : ({j : ι // j ≠ i} → ℤ) →+ (ι → ℤ) where
  toFun b := (fullEncode i 0 b).val
  map_zero' := by
    funext k
    by_cases hk : k = i
    · subst k; simp
    · exact fullEncode_other i 0 0 ⟨k, hk⟩
  map_add' a b := by
    funext k
    by_cases hk : k = i
    · subst k; simp [fullEncode_self, Finset.sum_add_distrib, add_comm]
    · change (fullEncode i 0 (a + b)).val (⟨k, hk⟩ : {j : ι // j ≠ i}) = _
      rw [fullEncode_other i 0 (a + b) ⟨k, hk⟩]
      change a ⟨k, hk⟩ + b ⟨k, hk⟩ = (fullEncode i 0 a).val k + (fullEncode i 0 b).val k
      rw [show (fullEncode i 0 a).val k = a ⟨k, hk⟩ from fullEncode_other i 0 a ⟨k, hk⟩,
        show (fullEncode i 0 b).val k = b ⟨k, hk⟩ from fullEncode_other i 0 b ⟨k, hk⟩]

theorem zeroDegreeExponent_injective (i : ι) : Function.Injective (zeroDegreeExponent i) := by
  intro a b h
  funext j
  have hj := congrFun h j.val
  simpa only [zeroDegreeExponent, AddMonoidHom.coe_mk, ZeroHom.coe_mk, fullEncode_other] using hj

theorem fullEncode_eq_standard_add (i : ι) (d : ℤ)
    (b : {j : ι // j ≠ i} → ℤ) :
    (fullEncode i d b).val = standardExponent i d + zeroDegreeExponent i b := by
  funext k
  by_cases hk : k = i
  · subst k
    simp [zeroDegreeExponent, sub_eq_add_neg]
  · simp only [Pi.add_apply, standardExponent_other i k d hk, zero_add]
    exact (fullEncode_other i d b ⟨k, hk⟩).trans (fullEncode_other i 0 b ⟨k, hk⟩).symm

theorem zeroDegreeExponent_coordinate (i : ι) (j : {j : ι // j ≠ i}) :
    zeroDegreeExponent i (natExponentHom i (Finsupp.single j 1)) =
      standardExponent j.val 1 - standardExponent i 1 := by
  classical
  funext k
  by_cases hk : k = i
  · subst k
    simp [zeroDegreeExponent, fullEncode_self, natExponentHom, standardExponent,
      Ne.symm j.property, Finsupp.single_apply]
  · change (fullEncode i 0 _).val k = _
    rw [show (fullEncode i 0 _).val k =
      natExponentHom i (Finsupp.single j 1) ⟨k, hk⟩ from fullEncode_other i 0 _ ⟨k, hk⟩]
    simp [natExponentHom, standardExponent, hk, Finsupp.single_apply, Subtype.ext_iff, eq_comm]

abbrev FullGroupAlgebra := AddMonoidAlgebra R (ι → ℤ)

def chartToFull (i : ι) : chartGroupAlgebra (R := R) i →+* FullGroupAlgebra (ι := ι) (R := R) :=
  AddMonoidAlgebra.mapDomainRingHom R (zeroDegreeExponent i)

theorem chartToFull_injective (i : ι) : Function.Injective (chartToFull (R := R) i) :=
  AddMonoidAlgebra.mapDomain_injective (zeroDegreeExponent_injective i)

def laurentToFull (d : ℤ) : Laurent ι R d →+ FullGroupAlgebra (ι := ι) (R := R) :=
  AddMonoidAlgebra.coeffAddEquiv.symm.toAddMonoidHom.comp
    (Finsupp.mapDomain.addMonoidHom (fun a : Monomial ι d => a.val))

theorem laurentToFull_injective (d : ℤ) : Function.Injective (laurentToFull (ι := ι) (R := R) d) :=
  AddMonoidAlgebra.coeffAddEquiv.symm.injective.comp
    (Finsupp.mapDomain_injective Subtype.val_injective)

@[simp] theorem laurentToFull_single (d : ℤ) (a : Monomial ι d) (r : R) :
    laurentToFull d (Finsupp.single a r) = AddMonoidAlgebra.single a.val r := by
  simp [laurentToFull]

theorem laurentToFull_groupAlgebraToLaurent (i : ι) (d : ℤ)
    (p : chartGroupAlgebra (R := R) i) :
    laurentToFull d (groupAlgebraToLaurent i d p) =
      AddMonoidAlgebra.single (standardExponent i d) 1 * chartToFull i p := by
  induction p using AddMonoidAlgebra.induction_linear with
  | zero => simp
  | add p q hp hq => simp only [map_add, hp, hq, mul_add]
  | single a r =>
      change laurentToFull d (Finsupp.domCongr (fullExponentEquiv i d) (Finsupp.single a r)) = _
      simp [chartToFull, laurentToFull_single,
        fullExponentEquiv, AddMonoidAlgebra.single_mul_single]
      exact congrArg (fun exponent => AddMonoidAlgebra.single exponent r)
        (fullEncode_eq_standard_add i d a)

def overlapToFull (i : ι) (s : Finset {j : ι // j ≠ i}) :
    Localization.Away (chartProduct (R := R) i s) →+* FullGroupAlgebra (ι := ι) (R := R) :=
  (chartToFull i).comp (overlapToGroupAlgebra i s)

theorem overlapToFull_injective (i : ι) (s : Finset {j : ι // j ≠ i}) :
    Function.Injective (overlapToFull (R := R) i s) :=
  (chartToFull_injective i).comp (overlapToGroupAlgebra_injective i s)

@[simp] theorem laurentToFull_overlapLaurent (i : ι) (d : ℤ)
    (s : Finset {j : ι // j ≠ i}) (z : Localization.Away (chartProduct (R := R) i s)) :
    laurentToFull d (overlapLaurent i d s z) =
      AddMonoidAlgebra.single (standardExponent i d) 1 * overlapToFull i s z :=
  laurentToFull_groupAlgebraToLaurent i d _

@[simp] theorem overlapToFull_X (i : ι) (s : Finset {j : ι // j ≠ i})
    (k : {j : ι // j ≠ i}) :
    overlapToFull (R := R) i s (algebraMap _ _ (MvPolynomial.X (R := R) k)) =
      AddMonoidAlgebra.single (standardExponent k.val 1 - standardExponent i 1) 1 := by
  simp [overlapToFull, chartToFull, zeroDegreeExponent_coordinate]

@[simp] theorem overlapToFull_C (i : ι) (s : Finset {j : ι // j ≠ i}) (r : R) :
    overlapToFull (R := R) i s (algebraMap _ _ (MvPolynomial.C (σ := {j : ι // j ≠ i}) r)) =
      AddMonoidAlgebra.single 0 r := by
  simp only [overlapToFull, RingHom.comp_apply, overlapToGroupAlgebra_base]
  change AddMonoidAlgebra.mapDomain (zeroDegreeExponent i)
    (AddMonoidAlgebra.mapDomain (natExponentHom i) (AddMonoidAlgebra.single 0 r)) = _
  rw [AddMonoidAlgebra.mapDomain_single, AddMonoidAlgebra.mapDomain_single]
  simp only [map_zero]

theorem overlapToFull_natural_of_generators (i j : ι)
    (s : Finset {k : ι // k ≠ i}) (t : Finset {k : ι // k ≠ j})
    (f : Localization.Away (chartProduct (R := R) i s) →+*
      Localization.Away (chartProduct (R := R) j t))
    (hC : ∀ r : R, overlapToFull j t
      (f (algebraMap _ _ (MvPolynomial.C (σ := {k : ι // k ≠ i}) r))) =
        AddMonoidAlgebra.single 0 r)
    (hX : ∀ k : {k : ι // k ≠ i}, overlapToFull j t
      (f (algebraMap _ _ (MvPolynomial.X (R := R) k))) =
        AddMonoidAlgebra.single (standardExponent k.val 1 - standardExponent i 1) 1) :
    (overlapToFull j t).comp f = overlapToFull i s := by
  apply IsLocalization.ringHom_ext (Submonoid.powers (chartProduct (R := R) i s))
  apply MvPolynomial.ringHom_ext
  · intro r
    simpa only [RingHom.comp_apply, overlapToFull_C] using hC r
  · intro k
    simpa only [RingHom.comp_apply, overlapToFull_X] using hX k

theorem overlapLaurent_change_pivot (i j : ι) (d : ℤ)
    (s : Finset {k : ι // k ≠ i}) (t : Finset {k : ι // k ≠ j})
    (f : Localization.Away (chartProduct (R := R) i s) →+*
      Localization.Away (chartProduct (R := R) j t))
    (hf : (overlapToFull j t).comp f = overlapToFull i s)
    (u : Localization.Away (chartProduct (R := R) j t))
    (hu : overlapToFull j t u =
      AddMonoidAlgebra.single (standardExponent i d - standardExponent j d) 1)
    (z : Localization.Away (chartProduct (R := R) i s)) :
    overlapLaurent j d t (u * f z) = overlapLaurent i d s z := by
  apply laurentToFull_injective d
  rw [laurentToFull_overlapLaurent, laurentToFull_overlapLaurent, map_mul, hu, ← mul_assoc,
    AddMonoidAlgebra.single_mul_single]
  have he : standardExponent j d + (standardExponent i d - standardExponent j d) =
      standardExponent i d := by abel
  rw [he, one_mul]
  have hz := RingHom.congr_fun hf z
  change overlapToFull j t (f z) = overlapToFull i s z at hz
  rw [hz]

theorem overlapLaurent_change_pivot_pow (i j : ι) (n : ℕ)
    (s : Finset {k : ι // k ≠ i}) (t : Finset {k : ι // k ≠ j})
    (f : Localization.Away (chartProduct (R := R) i s) →+*
      Localization.Away (chartProduct (R := R) j t))
    (hf : (overlapToFull j t).comp f = overlapToFull i s)
    (u : Localization.Away (chartProduct (R := R) j t))
    (hu : overlapToFull j t u =
      AddMonoidAlgebra.single (standardExponent i 1 - standardExponent j 1) 1)
    (z : Localization.Away (chartProduct (R := R) i s)) :
    overlapLaurent j (n : ℤ) t (u ^ n * f z) = overlapLaurent i (n : ℤ) s z := by
  apply overlapLaurent_change_pivot i j (n : ℤ) s t f hf (u ^ n) _ z
  rw [map_pow, hu, AddMonoidAlgebra.single_pow, one_pow]
  congr 1
  funext k
  simp [standardExponent, mul_sub]

def fullMonomialUnit (a : ι → ℤ) : (FullGroupAlgebra (ι := ι) (R := R))ˣ where
  val := AddMonoidAlgebra.single a 1
  inv := AddMonoidAlgebra.single (-a) 1
  val_inv := by rw [AddMonoidAlgebra.single_mul_single]; simp only [add_neg_cancel, one_mul]; rfl
  inv_val := by rw [AddMonoidAlgebra.single_mul_single]; simp only [neg_add_cancel, one_mul]; rfl

def fullMonomialUnits : Multiplicative (ι → ℤ) →* (FullGroupAlgebra (ι := ι) (R := R))ˣ where
  toFun a := fullMonomialUnit a.toAdd
  map_one' := by apply Units.ext; rfl
  map_mul' a b := by
    apply Units.ext
    change AddMonoidAlgebra.single (a.toAdd + b.toAdd) 1 =
      AddMonoidAlgebra.single a.toAdd 1 * AddMonoidAlgebra.single b.toAdd 1
    rw [AddMonoidAlgebra.single_mul_single, one_mul]

omit [Fintype ι] in

theorem fullMonomialUnit_zpow (a : ι → ℤ) (d : ℤ) :
    fullMonomialUnit (R := R) (d • a) = (fullMonomialUnit a) ^ d := by
  have h := map_zpow (fullMonomialUnits (ι := ι) (R := R)) (Multiplicative.ofAdd a) d
  exact h

theorem map_coordinate_unit_zpow (j : ι) (t : Finset {k : ι // k ≠ j})
    (u : (Localization.Away (chartProduct (R := R) j t))ˣ) (a : ι → ℤ)
    (hu : overlapToFull j t (u : Localization.Away (chartProduct (R := R) j t)) =
      AddMonoidAlgebra.single a 1) (d : ℤ) :
    overlapToFull j t (↑(u ^ d) : Localization.Away (chartProduct (R := R) j t)) =
      AddMonoidAlgebra.single (d • a) 1 := by
  have h : Units.map (overlapToFull j t).toMonoidHom u = fullMonomialUnit a :=
    Units.ext hu
  calc
    _ = ↑((Units.map (overlapToFull j t).toMonoidHom u) ^ d) := by
      exact congrArg
        (fun v : (FullGroupAlgebra (ι := ι) (R := R))ˣ =>
          (v : FullGroupAlgebra (ι := ι) (R := R)))
        (map_zpow (Units.map (overlapToFull j t).toMonoidHom) u d)
    _ = ↑((fullMonomialUnit (R := R) a) ^ d) := by rw [h]
    _ = _ := by rw [← fullMonomialUnit_zpow]; rfl

theorem overlapLaurent_change_pivot_zpow (i j : ι) (d : ℤ)
    (s : Finset {k : ι // k ≠ i}) (t : Finset {k : ι // k ≠ j})
    (f : Localization.Away (chartProduct (R := R) i s) →+*
      Localization.Away (chartProduct (R := R) j t))
    (hf : (overlapToFull j t).comp f = overlapToFull i s)
    (u : (Localization.Away (chartProduct (R := R) j t))ˣ)
    (hu : overlapToFull j t (u : Localization.Away (chartProduct (R := R) j t)) =
      AddMonoidAlgebra.single (standardExponent i 1 - standardExponent j 1) 1)
    (z : Localization.Away (chartProduct (R := R) i s)) :
    overlapLaurent j d t ((↑(u ^ d) : Localization.Away (chartProduct (R := R) j t)) * f z) = overlapLaurent i d s z := by
  apply overlapLaurent_change_pivot i j d s t f hf
    (↑(u ^ d) : Localization.Away (chartProduct (R := R) j t)) _ z
  rw [map_coordinate_unit_zpow j t u _ hu d]
  congr 1
  funext k
  simp [standardExponent, mul_sub]

theorem overlapToFull_ratio (i j k : ι) (t : Finset {l : ι // l ≠ j})
    (x y yinv : Localization.Away (chartProduct (R := R) j t))
    (hx : overlapToFull j t x =
      AddMonoidAlgebra.single (standardExponent k 1 - standardExponent j 1) 1)
    (hy : overlapToFull j t y =
      AddMonoidAlgebra.single (standardExponent i 1 - standardExponent j 1) 1)
    (hinv : y * yinv = 1) :
    overlapToFull j t (x * yinv) =
      AddMonoidAlgebra.single (standardExponent k 1 - standardExponent i 1) 1 := by
  have hcancel := congrArg (overlapToFull j t) hinv
  rw [map_mul, hy, map_one] at hcancel
  have hunit : IsUnit (AddMonoidAlgebra.single
      (standardExponent i 1 - standardExponent j 1) (1 : R)) :=
    (fullMonomialUnit (R := R) (standardExponent i 1 - standardExponent j 1)).isUnit
  have hi : overlapToFull j t yinv = AddMonoidAlgebra.single
      (standardExponent j 1 - standardExponent i 1) 1 := by
    apply hunit.mul_left_cancel
    rw [hcancel, AddMonoidAlgebra.single_mul_single]
    have he : standardExponent i 1 - standardExponent j 1 +
        (standardExponent j 1 - standardExponent i 1) = 0 := by abel
    rw [he, one_mul]
    rfl
  rw [map_mul, hx, hi, AddMonoidAlgebra.single_mul_single]
  have he : standardExponent k 1 - standardExponent j 1 +
      (standardExponent j 1 - standardExponent i 1) =
      standardExponent k 1 - standardExponent i 1 := by abel
  rw [he, one_mul]

end
end PiExponent.GeometrySupport.ProjectiveLaurentTransitions

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/ProjectiveLaurentVertex.lean <==
import Mathlib.RingTheory.Localization.Away.Basic
import Mathlib.Algebra.MvPolynomial.Equiv
import Mathlib.Tactic
import OAI.NumberTheory.PiExponent.Cohomology.ProjectiveMonomialCech

namespace OAI

noncomputable section

namespace PiExponent.GeometrySupport.ProjectiveLaurentVertex

section

attribute [local instance] Classical.propDecidable
open scoped BigOperators
open PiExponent.ProjectiveMonomialCech

variable {ι : Type*} [Fintype ι]

abbrev ChartExponent (i : ι) := {j : ι // j ≠ i} →₀ ℕ

def VertexMonomialSet (i : ι) (d : ℤ) : Set (Monomial ι d) :=
  {a | ∀ j, j ≠ i → 0 ≤ a.val j}

def encode (i : ι) (d : ℤ) (b : ChartExponent i) : Monomial ι d := by
  classical
  let a : ι → ℤ := fun j => if h : j = i then
    d - ∑ k : {j : ι // j ≠ i}, (b k : ℤ) else (b ⟨j, h⟩ : ℤ)
  have hi : a i = d - ∑ k : {j : ι // j ≠ i}, (b k : ℤ) := by simp [a]
  have ho : ∀ j : {j : ι // j ≠ i}, a j = (b j : ℤ) := by
    intro j
    simp [a, j.property]
  refine ⟨a, ?_⟩
  rw [Fintype.sum_eq_add_sum_subtype_ne _ i, hi]
  simp_rw [ho]
  omega

@[simp] theorem encode_self (i : ι) (d : ℤ) (b : ChartExponent i) :
    (encode i d b).val i = d - ∑ k : {j : ι // j ≠ i}, (b k : ℤ) := by
  classical
  simp [encode]

@[simp] theorem encode_other (i : ι) (d : ℤ) (b : ChartExponent i)
    (j : {j : ι // j ≠ i}) : (encode i d b).val j = (b j : ℤ) := by
  classical
  simp [encode, j.property]

theorem encode_regular (i : ι) (d : ℤ) (b : ChartExponent i) :
    encode i d b ∈ VertexMonomialSet i d := by
  intro j hj
  simpa only [encode_other i d b ⟨j, hj⟩] using Int.natCast_nonneg (b ⟨j, hj⟩)

def decode (i : ι) (d : ℤ) (a : VertexMonomialSet i d) : ChartExponent i :=
  Finsupp.equivFunOnFinite.symm (fun j => (a.val.val j).toNat)

@[simp] theorem decode_apply (i : ι) (d : ℤ) (a : VertexMonomialSet i d)
    (j : {j : ι // j ≠ i}) : decode i d a j = (a.val.val j).toNat := rfl

@[simp] theorem decode_encode (i : ι) (d : ℤ) (b : ChartExponent i) :
    decode i d ⟨encode i d b, encode_regular i d b⟩ = b := by
  ext j
  simp

@[simp] theorem encode_decode (i : ι) (d : ℤ) (a : VertexMonomialSet i d) :
    encode i d (decode i d a) = a.val := by
  classical
  apply Subtype.ext
  funext j
  by_cases hj : j = i
  · subst j
    rw [encode_self]
    have h := a.val.property
    rw [Fintype.sum_eq_add_sum_subtype_ne _ i] at h
    have hs : (∑ k : {j : ι // j ≠ i}, ((decode i d a k : ℕ) : ℤ)) =
        ∑ k : {j : ι // j ≠ i}, a.val.val k := by
      apply Finset.sum_congr rfl
      intro k hk
      exact Int.toNat_of_nonneg (a.property k k.property)
    rw [hs]
    omega
  · change (encode i d (decode i d a)).val (⟨j, hj⟩ : {j : ι // j ≠ i}) = _
    rw [encode_other, decode_apply, Int.toNat_of_nonneg (a.property j hj)]

def exponentEquiv (i : ι) (d : ℤ) : ChartExponent i ≃ VertexMonomialSet i d where
  toFun b := ⟨encode i d b, encode_regular i d b⟩
  invFun := decode i d
  left_inv := decode_encode i d
  right_inv a := Subtype.ext (encode_decode i d a)

variable {R : Type*} [CommRing R]

def vertexPolynomialEquiv (i : ι) (d : ℤ) :
    MvPolynomial {j : ι // j ≠ i} R ≃ₗ[R]
      Finsupp.supported R R (VertexMonomialSet i d) :=
  (AddMonoidAlgebra.coeffLinearEquiv R).trans <|
    (Finsupp.domLCongr (exponentEquiv i d)).trans
      (Finsupp.supportedEquivFinsupp (VertexMonomialSet i d)).symm

def vertexLaurent (i : ι) (d : ℤ) :
    MvPolynomial {j : ι // j ≠ i} R →ₗ[R] Laurent ι R d :=
  (Finsupp.supported R R (VertexMonomialSet i d)).subtype.comp
    (vertexPolynomialEquiv i d).toLinearMap

@[simp] theorem vertexLaurent_monomial (i : ι) (d : ℤ) (b : ChartExponent i) (r : R) :
    vertexLaurent i d (MvPolynomial.monomial b r) = Finsupp.single (encode i d b) r := by
  classical
  simp [vertexLaurent, vertexPolynomialEquiv, MvPolynomial.monomial, exponentEquiv]

@[simp] theorem vertexLaurent_coefficient (i : ι) (d : ℤ) (b : ChartExponent i)
    (p : MvPolynomial {j : ι // j ≠ i} R) :
    vertexLaurent i d p (encode i d b) = p.coeff b := by
  classical
  simp [vertexLaurent, vertexPolynomialEquiv, Finsupp.extendDomain_apply,
    encode_regular, exponentEquiv]

theorem mem_supported_iff_regular (i : ι) (d : ℤ) (p : Laurent ι R d) :
    p ∈ Finsupp.supported R R (VertexMonomialSet i d) ↔ RegularOn {i} p := by
  classical
  rw [Finsupp.mem_supported]
  constructor
  · intro hp a ha j hj
    have h := hp (Finsupp.mem_support_iff.mpr ha)
    by_contra hji
    exact not_lt_of_ge (h j hji) hj
  · intro hp a ha j hj
    by_contra hneg
    exact hj (hp a (Finsupp.mem_support_iff.mp ha) j (lt_of_not_ge hneg))

theorem vertexLaurent_regular (i : ι) (d : ℤ)
    (p : MvPolynomial {j : ι // j ≠ i} R) : RegularOn {i} (vertexLaurent i d p) :=
  (mem_supported_iff_regular i d _).mp (vertexPolynomialEquiv i d p).property

theorem vertexLaurent_injective (i : ι) (d : ℤ) :
    Function.Injective (vertexLaurent (R := R) i d) :=
  Subtype.val_injective.comp (vertexPolynomialEquiv i d).injective

theorem vertexLaurent_surjective_regular (i : ι) (d : ℤ) (p : Laurent ι R d)
    (hp : RegularOn {i} p) :
    ∃ b : MvPolynomial {j : ι // j ≠ i} R, vertexLaurent i d b = p := by
  let a : Finsupp.supported R R (VertexMonomialSet i d) :=
    ⟨p, (mem_supported_iff_regular i d p).mpr hp⟩
  refine ⟨(vertexPolynomialEquiv i d).symm a, ?_⟩
  change ((vertexPolynomialEquiv i d) ((vertexPolynomialEquiv i d).symm a)).val = p
  rw [LinearEquiv.apply_symm_apply]

end

section
attribute [local instance] Classical.propDecidable
open scoped BigOperators
open PiExponent.ProjectiveMonomialCech
variable {ι R : Type*} [Fintype ι] [CommRing R]

def fullEncode (i : ι) (d : ℤ) (b : {j : ι // j ≠ i} → ℤ) : Monomial ι d := by
  classical
  let a : ι → ℤ := fun j => if h : j = i then
    d - ∑ k : {j : ι // j ≠ i}, b k else b ⟨j, h⟩
  have hi : a i = d - ∑ k : {j : ι // j ≠ i}, b k := by simp [a]
  have ho : ∀ j : {j : ι // j ≠ i}, a j = b j := by
    intro j
    simp [a, j.property]
  refine ⟨a, ?_⟩
  rw [Fintype.sum_eq_add_sum_subtype_ne _ i, hi]
  simp_rw [ho]
  omega

@[simp] theorem fullEncode_self (i : ι) (d : ℤ) (b : {j : ι // j ≠ i} → ℤ) :
    (fullEncode i d b).val i = d - ∑ k : {j : ι // j ≠ i}, b k := by
  classical
  simp [fullEncode]

@[simp] theorem fullEncode_other (i : ι) (d : ℤ) (b : {j : ι // j ≠ i} → ℤ)
    (j : {j : ι // j ≠ i}) : (fullEncode i d b).val j = b j := by
  classical
  simp [fullEncode, j.property]

def fullExponentEquiv (i : ι) (d : ℤ) : ({j : ι // j ≠ i} → ℤ) ≃ Monomial ι d where
  toFun := fullEncode i d
  invFun a j := a.val j
  left_inv b := by funext j; simp
  right_inv a := by
    apply Subtype.ext
    funext j
    by_cases hj : j = i
    · subst j
      rw [fullEncode_self]
      have h := a.property
      rw [Fintype.sum_eq_add_sum_subtype_ne _ i] at h
      change d - (∑ k : {j : ι // j ≠ i}, a.val k) = a.val i
      omega
    · exact fullEncode_other i d _ ⟨j, hj⟩

abbrev chartGroupAlgebra (i : ι) := AddMonoidAlgebra R ({j : ι // j ≠ i} → ℤ)

def natExponentHom (i : ι) : ChartExponent i →+ ({j : ι // j ≠ i} → ℤ) where
  toFun b j := b j
  map_zero' := by ext j; simp
  map_add' := by intro a b; ext j; simp

def polynomialToGroupAlgebra (i : ι) :
    MvPolynomial {j : ι // j ≠ i} R →+* chartGroupAlgebra (R := R) i :=
  AddMonoidAlgebra.mapDomainRingHom R (natExponentHom i)

omit [Fintype ι] in
theorem polynomialToGroupAlgebra_injective (i : ι) :
    Function.Injective (polynomialToGroupAlgebra (R := R) i) := by
  apply AddMonoidAlgebra.mapDomain_injective
  intro a b hab
  ext j
  exact Int.natCast_inj.mp (congrFun hab j)

def groupAlgebraToLaurent (i : ι) (d : ℤ) : chartGroupAlgebra (R := R) i ≃+ Laurent ι R d :=
  (AddMonoidAlgebra.coeffAddEquiv).trans (Finsupp.domCongr (fullExponentEquiv i d))

def chartProduct (i : ι) (s : Finset {j : ι // j ≠ i}) : MvPolynomial {j : ι // j ≠ i} R :=
  ∏ j ∈ s, MvPolynomial.X j

omit [Fintype ι] in
theorem groupAlgebra_single_isUnit (i : ι) (a : {j : ι // j ≠ i} → ℤ) :
    IsUnit (AddMonoidAlgebra.single a (1 : R) : chartGroupAlgebra (R := R) i) := by
  apply isUnit_iff_exists_inv.mpr
  refine ⟨AddMonoidAlgebra.single (-a) 1, ?_⟩
  rw [AddMonoidAlgebra.single_mul_single]
  simp only [add_neg_cancel, one_mul]
  rfl

omit [Fintype ι] in
@[simp] theorem polynomialToGroupAlgebra_X (i : ι) (j : {j : ι // j ≠ i}) :
    polynomialToGroupAlgebra (R := R) i (MvPolynomial.X j) =
      AddMonoidAlgebra.single (natExponentHom i (Finsupp.single j 1)) 1 := by
  change AddMonoidAlgebra.mapDomain _ (AddMonoidAlgebra.single _ _) = _
  exact AddMonoidAlgebra.mapDomain_single

omit [Fintype ι] in
theorem groupAlgebra_product_isUnit (i : ι) (s : Finset {j : ι // j ≠ i}) :
    IsUnit (polynomialToGroupAlgebra (R := R) i (chartProduct i s)) := by
  rw [chartProduct, map_prod]
  exact IsUnit.prod_iff.mpr fun j _ => by
    rw [polynomialToGroupAlgebra_X]
    exact groupAlgebra_single_isUnit i _

def overlapToGroupAlgebra (i : ι) (s : Finset {j : ι // j ≠ i}) :
    Localization.Away (chartProduct (R := R) i s) →+* chartGroupAlgebra (R := R) i :=
  Localization.awayLift (polynomialToGroupAlgebra i) (chartProduct i s)
    (groupAlgebra_product_isUnit i s)

omit [Fintype ι] in
@[simp] theorem overlapToGroupAlgebra_base (i : ι) (s : Finset {j : ι // j ≠ i})
    (p : MvPolynomial {j : ι // j ≠ i} R) :
    overlapToGroupAlgebra i s (algebraMap _ _ p) = polynomialToGroupAlgebra i p := by
  exact IsLocalization.Away.lift_eq (chartProduct i s) (groupAlgebra_product_isUnit i s) p

omit [Fintype ι] in
theorem overlapToGroupAlgebra_injective (i : ι) (s : Finset {j : ι // j ≠ i}) :
    Function.Injective (overlapToGroupAlgebra (R := R) i s) := by
  apply (IsLocalization.injective_iff_map_algebraMap_eq
    (Submonoid.powers (chartProduct (R := R) i s)) (overlapToGroupAlgebra i s)).mpr
  intro x y
  constructor
  · exact congrArg _
  · intro h
    rw [overlapToGroupAlgebra_base, overlapToGroupAlgebra_base] at h
    exact congrArg _ (polynomialToGroupAlgebra_injective i h)

def overlapLaurent (i : ι) (d : ℤ) (s : Finset {j : ι // j ≠ i}) :
    Localization.Away (chartProduct (R := R) i s) →+ Laurent ι R d :=
  (groupAlgebraToLaurent i d).toAddMonoidHom.comp (overlapToGroupAlgebra i s).toAddMonoidHom

theorem overlapLaurent_injective (i : ι) (d : ℤ) (s : Finset {j : ι // j ≠ i}) :
    Function.Injective (overlapLaurent (R := R) i d s) :=
  (groupAlgebraToLaurent i d).injective.comp (overlapToGroupAlgebra_injective i s)

def productExponent (i : ι) (s : Finset {j : ι // j ≠ i}) : {j : ι // j ≠ i} → ℤ :=
  ∑ j ∈ s, natExponentHom i (Finsupp.single j 1)

omit [Fintype ι] in
@[simp] theorem polynomialToGroupAlgebra_product (i : ι)
    (s : Finset {j : ι // j ≠ i}) :
    polynomialToGroupAlgebra (R := R) i (chartProduct i s) =
      AddMonoidAlgebra.single (productExponent i s) 1 := by
  classical
  induction s using Finset.induction_on with
  | empty =>
      simp only [chartProduct, productExponent, Finset.prod_empty, Finset.sum_empty, map_one]
      rfl
  | @insert j s hj ih =>
      simp only [chartProduct, Finset.prod_insert hj, map_mul] at *
      rw [polynomialToGroupAlgebra_X, ih, AddMonoidAlgebra.single_mul_single]
      simp [productExponent, hj]

omit [Fintype ι] in
@[simp] theorem productExponent_outside (i : ι) (s : Finset {j : ι // j ≠ i})
    (k : {j : ι // j ≠ i}) (hk : k ∉ s) : productExponent i s k = 0 := by
  classical
  simp only [productExponent, Finset.sum_apply]
  apply Finset.sum_eq_zero
  intro j hj
  have hne : j ≠ k := fun h => hk (h ▸ hj)
  simp [natExponentHom, Ne.symm hne]

omit [Fintype ι] in
theorem polynomialToGroupAlgebra_nonnegative (i : ι)
    (p : MvPolynomial {j : ι // j ≠ i} R) (a : {j : ι // j ≠ i} → ℤ)
    (ha : (polynomialToGroupAlgebra i p).coeff a ≠ 0)
    (k : {j : ι // j ≠ i}) : 0 ≤ a k := by
  obtain ⟨b, rfl⟩ := Finsupp.mem_range_of_mapDomain_ne_zero ha
  exact Int.natCast_nonneg _

omit [Fintype ι] in
theorem overlapToGroupAlgebra_nonnegative (i : ι) (s : Finset {j : ι // j ≠ i})
    (z : Localization.Away (chartProduct (R := R) i s))
    (a : {j : ι // j ≠ i} → ℤ) (ha : (overlapToGroupAlgebra i s z).coeff a ≠ 0)
    (k : {j : ι // j ≠ i}) (hk : k ∉ s) : 0 ≤ a k := by
  obtain ⟨n, p, hp⟩ := IsLocalization.Away.surj (chartProduct (R := R) i s) z
  have h := congrArg (overlapToGroupAlgebra i s) hp
  simp only [map_mul, map_pow, overlapToGroupAlgebra_base,
    polynomialToGroupAlgebra_product, AddMonoidAlgebra.single_pow, one_pow] at h
  have hc := congrArg (fun q : chartGroupAlgebra (R := R) i =>
    q.coeff (a + n • productExponent i s)) h
  simp only [AddMonoidAlgebra.coeff_mul_single_add, mul_one] at hc
  have hn := polynomialToGroupAlgebra_nonnegative i p (a + n • productExponent i s)
    (hc ▸ ha) k
  simpa only [Pi.add_apply, Pi.smul_apply, productExponent_outside i s k hk,
    smul_zero, add_zero] using hn

@[simp] theorem groupAlgebraToLaurent_coefficient (i : ι) (d : ℤ)
    (p : chartGroupAlgebra (R := R) i) (a : Monomial ι d) :
    groupAlgebraToLaurent i d p a = p.coeff (fun j => a.val j) := by
  simp [groupAlgebraToLaurent, fullExponentEquiv]
  rfl

theorem overlapLaurent_regular (i : ι) (d : ℤ) (s : Finset {j : ι // j ≠ i})
    (z : Localization.Away (chartProduct (R := R) i s)) :
    RegularOn ({i} ∪ (Subtype.val '' (s : Set {j : ι // j ≠ i})))
      (overlapLaurent i d s z) := by
  intro a ha k hk
  by_cases hki : k = i
  · exact Or.inl hki
  · apply Or.inr
    by_contra hks
    have hn : (⟨k, hki⟩ : {j : ι // j ≠ i}) ∉ s := by
      intro hm
      exact hks ⟨⟨k, hki⟩, hm, rfl⟩
    change groupAlgebraToLaurent i d (overlapToGroupAlgebra i s z) a ≠ 0 at ha
    rw [groupAlgebraToLaurent_coefficient] at ha
    exact not_lt_of_ge (overlapToGroupAlgebra_nonnegative i s z _ ha ⟨k, hki⟩ hn) hk

@[simp] theorem fullEncode_nat (i : ι) (d : ℤ) (b : ChartExponent i) :
    fullEncode i d (natExponentHom i b) = encode i d b := rfl

theorem groupAlgebraToLaurent_polynomial (i : ι) (d : ℤ)
    (p : MvPolynomial {j : ι // j ≠ i} R) :
    groupAlgebraToLaurent i d (polynomialToGroupAlgebra i p) = vertexLaurent i d p := by
  induction p using MvPolynomial.induction_on'
  case add a b ha hb =>
    simp only [map_add, ha, hb]
  case monomial b r =>
    rw [vertexLaurent_monomial]
    change groupAlgebraToLaurent i d
      (AddMonoidAlgebra.mapDomain _ (AddMonoidAlgebra.single b r)) = _
    rw [AddMonoidAlgebra.mapDomain_single]
    simp [groupAlgebraToLaurent, fullExponentEquiv]
    rfl

@[simp] theorem overlapLaurent_base (i : ι) (d : ℤ) (s : Finset {j : ι // j ≠ i})
    (p : MvPolynomial {j : ι // j ≠ i} R) :
    overlapLaurent i d s (algebraMap _ _ p) = vertexLaurent i d p := by
  change groupAlgebraToLaurent i d (overlapToGroupAlgebra i s (algebraMap _ _ p)) = _
  rw [overlapToGroupAlgebra_base, groupAlgebraToLaurent_polynomial]

end

section
variable {ι R : Type*} [Fintype ι] [CommRing R]
theorem overlapLaurent_natural (i : ι) (d : ℤ)
    (s t : Finset {j : ι // j ≠ i})
    (f : Localization.Away (chartProduct (R := R) i s) →+*
      Localization.Away (chartProduct (R := R) i t))
    (hf : ∀ p : MvPolynomial {j : ι // j ≠ i} R,
      f (algebraMap _ _ p) = algebraMap _ _ p)
    (z : Localization.Away (chartProduct (R := R) i s)) :
    overlapLaurent i d t (f z) = overlapLaurent i d s z := by
  have h : (overlapToGroupAlgebra i t).comp f = overlapToGroupAlgebra i s := by
    apply IsLocalization.ringHom_ext (Submonoid.powers (chartProduct (R := R) i s))
    apply RingHom.ext
    intro p
    simp only [RingHom.comp_apply, hf, overlapToGroupAlgebra_base]
  change groupAlgebraToLaurent i d (((overlapToGroupAlgebra i t).comp f) z) = _
  rw [h]
  rfl
end

attribute [local instance] Classical.propDecidable
open scoped BigOperators
open PiExponent.ProjectiveMonomialCech
variable {ι R : Type*} [Fintype ι] [CommRing R]

omit [Fintype ι] in
@[simp] theorem productExponent_inside (i : ι) (s : Finset {j : ι // j ≠ i})
    (k : {j : ι // j ≠ i}) (hk : k ∈ s) : productExponent i s k = 1 := by
  classical
  simp [productExponent, Finset.sum_apply, natExponentHom, Finsupp.single_apply, hk]

theorem exists_cleared_exponent (i : ι) (s : Finset {j : ι // j ≠ i})
    (a : {j : ι // j ≠ i} → ℤ) (ha : ∀ k, k ∉ s → 0 ≤ a k) :
    ∃ (n : ℕ) (b : ChartExponent i), natExponentHom i b = a + n • productExponent i s := by
  classical
  let n : ℕ := ∑ j : {j : ι // j ≠ i}, (-a j).toNat
  have hnn : ∀ k, 0 ≤ a k + (n : ℤ) := by
    intro k
    have hn : (-a k).toNat ≤ n :=
      Finset.single_le_sum (fun j _ => Nat.zero_le ((-a j).toNat)) (Finset.mem_univ k)
    have hn' : ((-a k).toNat : ℤ) ≤ (n : ℤ) := by exact_mod_cast hn
    omega
  have hnonneg : ∀ k, 0 ≤ (a + n • productExponent i s) k := by
    intro k
    by_cases hk : k ∈ s
    · simpa [Pi.add_apply, Pi.smul_apply, nsmul_eq_mul, productExponent_inside i s k hk] using hnn k
    · simpa only [Pi.add_apply, Pi.smul_apply, productExponent_outside i s k hk,
        smul_zero, add_zero] using ha k hk
  refine ⟨n, Finsupp.equivFunOnFinite.symm (fun k => ((a + n • productExponent i s) k).toNat), ?_⟩
  funext k
  exact Int.toNat_of_nonneg (hnonneg k)

theorem groupAlgebra_single_in_overlap_range (i : ι) (s : Finset {j : ι // j ≠ i})
    (a : {j : ι // j ≠ i} → ℤ) (r : R) (ha : ∀ k, k ∉ s → 0 ≤ a k) :
    ∃ z : Localization.Away (chartProduct (R := R) i s),
      overlapToGroupAlgebra i s z = AddMonoidAlgebra.single a r := by
  classical
  obtain ⟨n, b, hb⟩ := exists_cleared_exponent i s a ha
  have hinv : polynomialToGroupAlgebra (R := R) i (chartProduct i s) *
      AddMonoidAlgebra.single (-productExponent i s) 1 = 1 := by
    rw [polynomialToGroupAlgebra_product, AddMonoidAlgebra.single_mul_single]
    simp only [add_neg_cancel, one_mul]
    rfl
  refine ⟨Localization.mk (MvPolynomial.monomial b r) ⟨(chartProduct i s)^n, n, rfl⟩, ?_⟩
  change Localization.awayLift (polynomialToGroupAlgebra i) (chartProduct i s)
    (isUnit_iff_exists_inv.mpr ⟨_, hinv⟩) _ = _
  rw [Localization.awayLift_mk (polynomialToGroupAlgebra i) (chartProduct i s)
    (MvPolynomial.monomial b r) (AddMonoidAlgebra.single (-productExponent i s) 1) hinv n]
  change AddMonoidAlgebra.mapDomain _ (AddMonoidAlgebra.single b r) * _ = _
  rw [AddMonoidAlgebra.mapDomain_single, AddMonoidAlgebra.single_pow,
    AddMonoidAlgebra.single_mul_single, hb]
  simp

theorem laurent_single_in_overlap_range (i : ι) (d : ℤ)
    (s : Finset {j : ι // j ≠ i}) (a : Monomial ι d) (r : R)
    (ha : ∀ k : {j : ι // j ≠ i}, k ∉ s → 0 ≤ a.val k) :
    ∃ z : Localization.Away (chartProduct (R := R) i s),
      overlapLaurent i d s z = Finsupp.single a r := by
  obtain ⟨z, hz⟩ := groupAlgebra_single_in_overlap_range i s (fun j => a.val j) r ha
  refine ⟨z, ?_⟩
  change groupAlgebraToLaurent i d (overlapToGroupAlgebra i s z) = _
  rw [hz]
  change (Finsupp.domCongr (fullExponentEquiv i d))
    (Finsupp.single ((fullExponentEquiv i d).symm a) r) = _
  simp

theorem overlapLaurent_surjective_regular (i : ι) (d : ℤ)
    (s : Finset {j : ι // j ≠ i}) (p : Laurent ι R d)
    (hp : RegularOn ({i} ∪ (Subtype.val '' (s : Set {j : ι // j ≠ i}))) p) :
    ∃ z : Localization.Away (chartProduct (R := R) i s), overlapLaurent i d s z = p := by
  classical
  have hs : ∀ a ∈ p.support, ∃ z : Localization.Away (chartProduct (R := R) i s),
      overlapLaurent i d s z = Finsupp.single a (p a) := by
    intro a ha
    apply laurent_single_in_overlap_range
    intro k hk
    by_contra hn
    have hmem := hp a (Finsupp.mem_support_iff.mp ha) k (lt_of_not_ge hn)
    rcases hmem with hmem | ⟨j, hj, heq⟩
    · exact k.property hmem
    · exact hk ((Subtype.ext heq) ▸ hj)
  choose z hz using hs
  refine ⟨∑ a ∈ p.support, if h : a ∈ p.support then z a h else 0, ?_⟩
  rw [map_sum]
  calc
    _ = ∑ a ∈ p.support, Finsupp.single a (p a) := by
      apply Finset.sum_congr rfl
      intro a ha
      simp only [dite_eq_left ha, hz]
    _ = p := p.sum_single
end PiExponent.GeometrySupport.ProjectiveLaurentVertex

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/ProjectiveLineLaurent.lean <==
import Mathlib.Algebra.Polynomial.Laurent
import Mathlib.AlgebraicGeometry.OpenImmersion

namespace OAI

noncomputable section
namespace PiExponent.ProjectiveLine

open CategoryTheory AlgebraicGeometry
universe u
variable (F : Type u) [CommRing F]

def zeroPolynomialMap : Polynomial F →+* LaurentPolynomial F :=
  Polynomial.toLaurent

def infinityPolynomialMap : Polynomial F →+* LaurentPolynomial F :=
  Polynomial.eval₂RingHom LaurentPolynomial.C (LaurentPolynomial.T (-1))

@[simp] theorem zeroPolynomialMap_C (r : F) :
    zeroPolynomialMap F (Polynomial.C r) = LaurentPolynomial.C r := by
  simp [zeroPolynomialMap]

@[simp] theorem zeroPolynomialMap_X :
    zeroPolynomialMap F Polynomial.X = LaurentPolynomial.T 1 := by
  simp [zeroPolynomialMap]

@[simp] theorem infinityPolynomialMap_C (r : F) :
    infinityPolynomialMap F (Polynomial.C r) = LaurentPolynomial.C r := by
  simp [infinityPolynomialMap]

@[simp] theorem infinityPolynomialMap_X :
    infinityPolynomialMap F Polynomial.X = LaurentPolynomial.T (-1) := by
  simp [infinityPolynomialMap]

theorem infinityPolynomialMap_eq_invert_comp :
    infinityPolynomialMap F =
      (LaurentPolynomial.invert (R := F)).toRingHom.comp (zeroPolynomialMap F) := by
  apply Polynomial.ringHom_ext
  · intro r
    simp
  · simp

def laurentInversion :
    Spec (CommRingCat.of (LaurentPolynomial F)) ⟶
      Spec (CommRingCat.of (LaurentPolynomial F)) :=
  Spec.map (CommRingCat.ofHom (LaurentPolynomial.invert (R := F)).toRingHom)

instance laurentInversion_isIso : IsIso (laurentInversion F) := by
  have : IsIso (CommRingCat.ofHom (LaurentPolynomial.invert (R := F)).toRingHom) :=
    (LaurentPolynomial.invert (R := F)).toRingEquiv.toCommRingCatIso.isIso_hom
  unfold laurentInversion
  infer_instance

def zeroChartOverlap :
    Spec (CommRingCat.of (LaurentPolynomial F)) ⟶ Spec (CommRingCat.of (Polynomial F)) :=
  Spec.map (CommRingCat.ofHom (zeroPolynomialMap F))

def infinityChartOverlap :
    Spec (CommRingCat.of (LaurentPolynomial F)) ⟶ Spec (CommRingCat.of (Polynomial F)) :=
  Spec.map (CommRingCat.ofHom (infinityPolynomialMap F))

theorem infinityChartOverlap_eq :
    infinityChartOverlap F = laurentInversion F ≫ zeroChartOverlap F := by
  unfold infinityChartOverlap laurentInversion zeroChartOverlap
  rw [infinityPolynomialMap_eq_invert_comp, CommRingCat.ofHom_comp, Spec.map_comp]

instance zeroChartOverlap_isOpenImmersion : IsOpenImmersion (zeroChartOverlap F) :=
  IsOpenImmersion.of_isLocalization (S := LaurentPolynomial F) (Polynomial.X : Polynomial F)

instance infinityChartOverlap_isOpenImmersion : IsOpenImmersion (infinityChartOverlap F) := by
  rw [infinityChartOverlap_eq]
  infer_instance

theorem zeroChartOverlap_opensRange :
    (zeroChartOverlap F).opensRange = PrimeSpectrum.basicOpen (Polynomial.X : Polynomial F) := by
  exact TopologicalSpace.Opens.ext
    (PrimeSpectrum.localization_away_comap_range (LaurentPolynomial F) Polynomial.X)

theorem infinityChartOverlap_opensRange :
    (infinityChartOverlap F).opensRange = PrimeSpectrum.basicOpen (Polynomial.X : Polynomial F) := by
  simpa only [infinityChartOverlap_eq] using
    (Scheme.Hom.opensRange_comp_of_isIso (laurentInversion F) (zeroChartOverlap F)).trans
      (zeroChartOverlap_opensRange F)

end PiExponent.ProjectiveLine

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/ProjectiveMonomialCech.lean <==
import Mathlib.Algebra.Order.BigOperators.Group.Finset
import Mathlib.Algebra.Order.Group.Defs
import Mathlib.Algebra.Order.Group.Int
import Mathlib.Data.Finsupp.Basic

namespace OAI

namespace PiExponent.ProjectiveMonomialCech

noncomputable section

open scoped BigOperators

variable {ι K : Type*} [Fintype ι] [AddCommGroup K]

def Monomial (ι : Type*) [Fintype ι] (d : ℤ) :=
  {a : ι → ℤ // ∑ i, a i = d}

abbrev Laurent (ι K : Type*) [Fintype ι] [Zero K] (d : ℤ) :=
  Monomial ι d →₀ K

def RegularOn {d : ℤ} (s : Set ι) (f : Laurent ι K d) : Prop :=
  ∀ a, f a ≠ 0 → ∀ k, a.val k < 0 → k ∈ s

def overlapSupport {d : ℤ} (c : ι → ι → Laurent ι K d) (i : ι) :
    Finset (Monomial ι d) := by
  classical
  exact Finset.univ.biUnion fun j => (c j i).support

def primitive {d : ℤ} (pivot : Monomial ι d → ι)
    (c : ι → ι → Laurent ι K d) (i : ι) : Laurent ι K d := by
  classical
  exact Finsupp.onFinset (overlapSupport c i)
    (fun a => c (pivot a) i a)
    (fun a ha => Finset.mem_biUnion.mpr
      ⟨pivot a, Finset.mem_univ _, Finsupp.mem_support_iff.mpr ha⟩)

@[simp] theorem primitive_apply {d : ℤ} (pivot : Monomial ι d → ι)
    (c : ι → ι → Laurent ι K d) (i : ι) (a : Monomial ι d) :
    primitive pivot c i a = c (pivot a) i a := rfl

theorem primitive_support_subset {d : ℤ} (pivot : Monomial ι d → ι)
    (c : ι → ι → Laurent ι K d) (i : ι) :
    (primitive pivot c i).support ⊆ overlapSupport c i := by
  classical
  exact Finsupp.support_onFinset_subset

theorem primitive_regular {d : ℤ} (pivot : Monomial ι d → ι)
    (hpivot : ∀ a : Monomial ι d, 0 ≤ a.val (pivot a))
    (c : ι → ι → Laurent ι K d)
    (hregular : ∀ i j, RegularOn {i, j} (c i j)) (i : ι) :
    RegularOn {i} (primitive pivot c i) := by
  intro a ha k hk
  have hmem := hregular (pivot a) i a ha k hk
  rcases hmem with h | h
  · subst k
    exact False.elim ((not_lt_of_ge (hpivot a)) hk)
  · exact h

theorem primitive_coboundary {d : ℤ} (pivot : Monomial ι d → ι)
    (c : ι → ι → Laurent ι K d)
    (hcocycle : ∀ i j k, c i j + c j k = c i k) (i j : ι) :
    c i j = primitive pivot c j - primitive pivot c i := by
  ext a
  have h := congrArg (fun f : Laurent ι K d => f a) (hcocycle (pivot a) i j)
  simp only [Finsupp.add_apply] at h
  simp only [Finsupp.sub_apply, primitive_apply]
  exact eq_sub_iff_add_eq.mpr (by simpa [add_comm] using h)

theorem exists_primitive_of_pivot {d : ℤ} (pivot : Monomial ι d → ι)
    (hpivot : ∀ a : Monomial ι d, 0 ≤ a.val (pivot a))
    (c : ι → ι → Laurent ι K d)
    (hregular : ∀ i j, RegularOn {i, j} (c i j))
    (hcocycle : ∀ i j k, c i j + c j k = c i k) :
    ∃ b : ι → Laurent ι K d,
      (∀ i, RegularOn {i} (b i)) ∧ (∀ i j, c i j = b j - b i) := by
  exact ⟨primitive pivot c, primitive_regular pivot hpivot c hregular,
    primitive_coboundary pivot c hcocycle⟩

theorem exists_nonnegative_coordinate [Nonempty ι] {d : ℤ}
    (hd : 0 ≤ d) (a : Monomial ι d) : ∃ i, 0 ≤ a.val i := by
  by_contra h
  have hneg : ∀ i, a.val i < 0 := fun i => lt_of_not_ge (fun hi => h ⟨i, hi⟩)
  have htotal : (∑ i, a.val i) < 0 :=
    Finset.sum_neg (fun i _ => hneg i) Finset.univ_nonempty
  rw [a.property] at htotal
  exact (not_lt_of_ge hd) htotal

theorem nonnegative_twist_cech_exact {d : ℤ} (hd : 0 ≤ d)
    (c : ι → ι → Laurent ι K d)
    (hregular : ∀ i j, RegularOn {i, j} (c i j))
    (hcocycle : ∀ i j k, c i j + c j k = c i k) :
    ∃ b : ι → Laurent ι K d,
      (∀ i, RegularOn {i} (b i)) ∧ (∀ i j, c i j = b j - b i) := by
  classical
  cases isEmpty_or_nonempty ι with
  | inl h => exact ⟨fun i => isEmptyElim i, fun i => isEmptyElim i, fun i => isEmptyElim i⟩
  | inr h =>
      let pivot : Monomial ι d → ι :=
        fun a => Classical.choose (exists_nonnegative_coordinate hd a)
      have hpivot : ∀ a : Monomial ι d, 0 ≤ a.val (pivot a) :=
        fun a => Classical.choose_spec (exists_nonnegative_coordinate hd a)
      exact exists_primitive_of_pivot pivot hpivot c hregular hcocycle

end
end PiExponent.ProjectiveMonomialCech

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/ProjectiveMonomialCechHigher.lean <==
import Mathlib.Algebra.BigOperators.Fin
import Mathlib.Data.Fin.Tuple.Basic
import Mathlib.Data.Finsupp.SMulWithZero
import Mathlib.Tactic.Abel
import OAI.NumberTheory.PiExponent.Cohomology.ProjectiveMonomialCech

namespace OAI

namespace PiExponent.ProjectiveMonomialCechHigher

noncomputable section
open scoped BigOperators
open ProjectiveMonomialCech

variable {ι A K : Type*} [AddCommGroup A]

abbrev Cochain (ι A : Type*) (q : ℕ) := (Fin (q + 1) → ι) → A

def differential {q : ℕ} (c : Cochain ι A q) : Cochain ι A (q + 1) :=
  fun t => ∑ k : Fin (q + 2), (-1 : ℤ) ^ k.val • c (t ∘ k.succAbove)

theorem differential_cons {q : ℕ} (c : Cochain ι A (q + 1))
    (p : ι) (t : Fin (q + 2) → ι) :
    differential c (Fin.cons p t) =
      c t - differential (fun s : Fin (q + 1) → ι => c (Fin.cons p s)) t := by
  rw [differential, Fin.sum_univ_succ]
  simp only [Fin.val_zero, pow_zero, one_zsmul, Fin.val_succ,
    Fin.succAbove_zero, Fin.cons_comp_succ, Fin.cons_comp_succ_succAbove]
  change c t + (∑ k : Fin (q + 2), (-1 : ℤ) ^ (k.val + 1) •
    c (Fin.cons p (t ∘ k.succAbove))) =
    c t - differential (fun s : Fin (q + 1) → ι => c (Fin.cons p s)) t
  rw [differential, sub_eq_add_neg, ← Finset.sum_neg_distrib]
  congr 1
  apply Finset.sum_congr rfl
  intro k _
  rw [pow_succ, mul_neg_one, neg_zsmul]

theorem differential_sub {q : ℕ} (c e : Cochain ι A q) :
    differential (c - e) = differential c - differential e := by
  funext t
  simp only [differential, Pi.sub_apply, zsmul_sub, Finset.sum_sub_distrib]

@[simp] theorem differential_zero {q : ℕ} :
    differential (0 : Cochain ι A q) = 0 := by
  funext t
  simp only [differential, Pi.zero_apply, zsmul_zero, Finset.sum_const_zero]

theorem differential_squared {q : ℕ} (c : Cochain ι A q) :
    differential (differential c) = 0 := by
  induction q with
  | zero =>
      funext t
      simp only [differential, Fin.sum_univ_succ, Fin.val_zero, pow_zero, one_zsmul,
        Fin.val_succ, Fin.sum_univ_zero, add_zero]
      have hsingleton (f : Fin 1 → ι) : f = fun _ => f 0 := by
        funext i
        exact congrArg f (Subsingleton.elim i 0)
      simp only [hsingleton, Function.comp_apply]
      simp [Fin.succAbove]
      abel
  | succ q ih =>
      funext t
      let p := t 0
      let u := Fin.tail t
      have ht : t = Fin.cons p u := (Fin.cons_self_tail t).symm
      rw [ht, differential_cons]
      have hfun : (fun s : Fin (q + 1 + 1) → ι => differential c (Fin.cons p s)) =
          c - differential (fun s : Fin (q + 1) → ι => c (Fin.cons p s)) := by
        funext s
        exact differential_cons c p s
      rw [hfun, differential_sub, ih]
      simp

variable [Fintype ι] [AddCommGroup K]

def Regular {d : ℤ} {q : ℕ} (c : Cochain ι (Laurent ι K d) q) : Prop :=
  ∀ t, RegularOn (Set.range t) (c t)

def insertionSupport {d : ℤ} {q : ℕ} (c : Cochain ι (Laurent ι K d) (q + 1))
    (t : Fin (q + 1) → ι) : Finset (Monomial ι d) := by
  classical
  exact Finset.univ.biUnion fun p : ι => (c (Fin.cons p t)).support

def contraction {d : ℤ} {q : ℕ} (pivot : Monomial ι d → ι)
    (c : Cochain ι (Laurent ι K d) (q + 1)) : Cochain ι (Laurent ι K d) q := by
  classical
  exact fun t => Finsupp.onFinset (insertionSupport c t)
    (fun a => c (Fin.cons (pivot a) t) a)
    (fun a ha => Finset.mem_biUnion.mpr
      ⟨pivot a, Finset.mem_univ _, Finsupp.mem_support_iff.mpr ha⟩)

@[simp] theorem contraction_apply {d : ℤ} {q : ℕ} (pivot : Monomial ι d → ι)
    (c : Cochain ι (Laurent ι K d) (q + 1))
    (t : Fin (q + 1) → ι) (a : Monomial ι d) :
    contraction pivot c t a = c (Fin.cons (pivot a) t) a := rfl

theorem contraction_support_subset {d : ℤ} {q : ℕ} (pivot : Monomial ι d → ι)
    (c : Cochain ι (Laurent ι K d) (q + 1)) (t : Fin (q + 1) → ι) :
    (contraction pivot c t).support ⊆ insertionSupport c t := by
  classical
  exact Finsupp.support_onFinset_subset

theorem contraction_regular {d : ℤ} {q : ℕ} (pivot : Monomial ι d → ι)
    (hpivot : ∀ a : Monomial ι d, 0 ≤ a.val (pivot a))
    (c : Cochain ι (Laurent ι K d) (q + 1)) (hc : Regular c) :
    Regular (contraction pivot c) := by
  intro t a ha k hk
  obtain ⟨j, hj⟩ := hc (Fin.cons (pivot a) t) a ha k hk
  cases j using Fin.cases with
  | zero =>
      simp only [Fin.cons_zero] at hj
      rw [← hj] at hk
      exact False.elim ((not_lt_of_ge (hpivot a)) hk)
  | succ j => exact ⟨j, by simpa only [Fin.cons_succ] using hj⟩

theorem differential_apply {d : ℤ} {q : ℕ} (c : Cochain ι (Laurent ι K d) q)
    (t : Fin (q + 2) → ι) (a : Monomial ι d) :
    differential c t a = differential (fun s => c s a) t := by
  simp only [differential, Finsupp.finsetSum_apply, Finsupp.smul_apply]

theorem differential_regular {d : ℤ} {q : ℕ}
    (c : Cochain ι (Laurent ι K d) q) (hc : Regular c) :
    Regular (differential c) := by
  intro t a ha k hk
  by_contra hnot
  apply ha
  rw [differential_apply]
  unfold differential
  apply Finset.sum_eq_zero
  intro i _
  have hz : c (t ∘ i.succAbove) a = 0 := by
    by_contra hne
    obtain ⟨j, hj⟩ := hc (t ∘ i.succAbove) a hne k hk
    exact hnot ⟨i.succAbove j, hj⟩
  change (-1 : ℤ) ^ i.val • c (t ∘ i.succAbove) a = 0
  rw [hz, smul_zero]

theorem contraction_identity {d : ℤ} {q : ℕ} (pivot : Monomial ι d → ι)
    (c : Cochain ι (Laurent ι K d) (q + 1)) :
    contraction pivot (differential c) + differential (contraction pivot c) = c := by
  funext t
  ext a
  simp only [Pi.add_apply, Finsupp.add_apply, contraction_apply, differential_apply]
  have h := differential_cons (fun s => c s a) (pivot a) t
  rw [h]
  exact sub_add_cancel _ _

theorem exact_of_pivot {d : ℤ} {q : ℕ} (pivot : Monomial ι d → ι)
    (hpivot : ∀ a : Monomial ι d, 0 ≤ a.val (pivot a))
    (c : Cochain ι (Laurent ι K d) (q + 1)) (hc : Regular c)
    (hcocycle : differential c = 0) :
    ∃ b : Cochain ι (Laurent ι K d) q, Regular b ∧ differential b = c := by
  refine ⟨contraction pivot c, contraction_regular pivot hpivot c hc, ?_⟩
  have h := contraction_identity pivot c
  rw [hcocycle] at h
  have hz : contraction pivot (0 : Cochain ι (Laurent ι K d) (q + 2)) = 0 := by
    funext t
    ext a
    rfl
  rw [hz, zero_add] at h
  exact h

theorem nonnegative_twist_cech_exact_all_positive {d : ℤ} (hd : 0 ≤ d) {q : ℕ}
    (c : Cochain ι (Laurent ι K d) (q + 1)) (hc : Regular c)
    (hcocycle : differential c = 0) :
    ∃ b : Cochain ι (Laurent ι K d) q, Regular b ∧ differential b = c := by
  classical
  cases isEmpty_or_nonempty ι with
  | inl h =>
      refine ⟨fun t => isEmptyElim (t 0), ?_, ?_⟩
      · intro t
        exact isEmptyElim (t 0)
      · funext t
        exact isEmptyElim (t 0)
  | inr h =>
      let pivot : Monomial ι d → ι :=
        fun a => Classical.choose (exists_nonnegative_coordinate hd a)
      have hpivot : ∀ a : Monomial ι d, 0 ≤ a.val (pivot a) :=
        fun a => Classical.choose_spec (exists_nonnegative_coordinate hd a)
      exact exact_of_pivot pivot hpivot c hc hcocycle

end
end PiExponent.ProjectiveMonomialCechHigher

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/ProjectiveMonomialCohomology.lean <==
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveMonomialFinite

namespace OAI

namespace PiExponent.ProjectiveMonomialCohomology
noncomputable section
open scoped BigOperators
open ProjectiveMonomialCech ProjectiveMonomialCechHigher ProjectiveMonomialFinite

variable {ι K : Type*} [Fintype ι] [CommRing K]

def differentialLinear (d : ℤ) (q : ℕ) :
    Cochain ι (Laurent ι K d) q →ₗ[K] Cochain ι (Laurent ι K d) (q + 1) where
  toFun := differential
  map_add' c e := by
    funext t
    simp only [differential, Pi.add_apply, smul_add, Finset.sum_add_distrib]
  map_smul' r c := by
    funext t
    simp only [differential, Pi.smul_apply, RingHom.id_apply, Finset.smul_sum]
    apply Finset.sum_congr rfl
    intro i _
    exact smul_comm _ _ _

def regularCochains (d : ℤ) (q : ℕ) : Submodule K (Cochain ι (Laurent ι K d) q) where
  carrier := {c | Regular c}
  zero_mem' := by intro t a h; exact (h rfl).elim
  add_mem' {c e} hc he := by
    intro t a h i hi
    by_cases hca : c t a = 0
    · apply he t a _ i hi
      simpa only [Pi.add_apply, Finsupp.add_apply, hca, zero_add] using h
    · exact hc t a hca i hi
  smul_mem' r c hc := by
    intro t a h i hi
    apply hc t a _ i hi
    intro hz
    apply h
    simp [hz]

def cycles (d : ℤ) (q : ℕ) : Submodule K (Cochain ι (Laurent ι K d) q) :=
  regularCochains d q ⊓ (differentialLinear d q).ker

theorem degreeZero_coeff_eq {d : ℤ} (c : cycles (ι := ι) (K := K) d 0) (i j : ι) :
    c.val (fun _ => i) = c.val (fun _ => j) := by
  have hc := congrFun c.property.2 ![i, j]
  change differential c.val ![i, j] = 0 at hc
  rw [differential, Fin.sum_univ_two] at hc
  have h0 : (![i, j] ∘ (0 : Fin 2).succAbove) = (fun _ : Fin 1 => j) := by
    funext k
    fin_cases k
    rfl
  have h1 : (![i, j] ∘ (1 : Fin 2).succAbove) = (fun _ : Fin 1 => i) := by
    funext k
    fin_cases k
    rfl
  have hh : c.val (fun _ => j) - c.val (fun _ => i) = 0 := by
    simpa only [h0, h1, Fin.val_zero, Fin.val_one, pow_zero, pow_one, one_zsmul,
      neg_one_zsmul, sub_eq_add_neg] using hc
  exact (sub_eq_zero.mp hh).symm

theorem degreeZero_nonnegative [Nontrivial ι] {d : ℤ}
    (c : cycles (ι := ι) (K := K) d 0) (t : Fin 1 → ι) (a : Monomial ι d)
    (ha : c.val t a ≠ 0) : ∀ i, 0 ≤ a.val i := by
  intro i
  by_contra hi
  have hin : a.val i < 0 := lt_of_not_ge hi
  obtain ⟨j, hj⟩ := exists_ne i
  have ht : t = (fun _ => t 0) := by
    funext k
    exact congrArg t (Fin.eq_zero k)
  have he : c.val t = c.val (fun _ => j) := by
    rw [ht]
    exact degreeZero_coeff_eq c (t 0) j
  rw [he] at ha
  obtain ⟨k, hk⟩ := c.property.1 (fun _ => j) a ha i hin
  exact hj hk

def degreeZeroCoefficients (d : ℤ) (i : ι) :
    cycles (ι := ι) (K := K) d 0 →ₗ[K]
      ({a : Monomial ι d // ∀ j, 0 ≤ a.val j} → K) where
  toFun c a := c.val (fun _ => i) a.val
  map_add' _ _ := rfl
  map_smul' _ _ := rfl

theorem degreeZeroCoefficients_injective [Nontrivial ι] (d : ℤ) (i : ι) :
    Function.Injective (degreeZeroCoefficients (ι := ι) (K := K) d i) := by
  intro c e h
  apply Subtype.ext
  funext t
  ext a
  by_cases ha : ∀ j, 0 ≤ a.val j
  · have hc : c.val t = c.val (fun _ => i) := by
      have ht : t = (fun _ => t 0) := by
        funext k
        exact congrArg t (Fin.eq_zero k)
      rw [ht]
      exact degreeZero_coeff_eq c (t 0) i
    have he : e.val t = e.val (fun _ => i) := by
      have ht : t = (fun _ => t 0) := by
        funext k
        exact congrArg t (Fin.eq_zero k)
      rw [ht]
      exact degreeZero_coeff_eq e (t 0) i
    rw [hc, he]
    exact congrFun h ⟨a, ha⟩
  · have hc : c.val t a = 0 := by
      by_contra hh
      exact ha (degreeZero_nonnegative c t a hh)
    have he : e.val t a = 0 := by
      by_contra hh
      exact ha (degreeZero_nonnegative e t a hh)
    rw [hc, he]

instance degreeZero_finite [IsNoetherianRing K] (d : ℤ) :
    Module.Finite K (cycles (ι := ι) (K := K) d 0) := by
  cases subsingleton_or_nontrivial ι with
  | inl h => infer_instance
  | inr h =>
      let i : ι := Classical.choice (inferInstance : Nonempty ι)
      exact Module.Finite.of_injective (degreeZeroCoefficients d i)
        (degreeZeroCoefficients_injective d i)

def boundaryMap (d : ℤ) (q : ℕ) :
    regularCochains (ι := ι) (K := K) d q →ₗ[K] cycles (ι := ι) (K := K) d (q + 1) :=
  ((differentialLinear (ι := ι) (K := K) d q).comp (regularCochains d q).subtype).codRestrict
    (cycles d (q + 1)) (fun c =>
      ⟨differential_regular c.val c.property, differential_squared c.val⟩)

def negativeCycles (d : ℤ) (q : ℕ) : Submodule K (cycles (ι := ι) (K := K) d (q + 1)) where
  carrier := {c | ∀ t a, ¬ AllNegative a → c.val t a = 0}
  zero_mem' := by
    intro t a ha
    rfl
  add_mem' {c e} hc he := by
    intro t a ha
    change c.val t a + e.val t a = 0
    rw [hc t a ha, he t a ha, zero_add]
  smul_mem' r c hc := by
    intro t a ha
    change r • (c.val t a) = 0
    rw [hc t a ha, smul_zero]

def negativeCoefficients (d : ℤ) (q : ℕ) :
    negativeCycles (ι := ι) (K := K) d q →ₗ[K]
      ((Fin (q + 2) → ι) → ({a : Monomial ι d // AllNegative a} → K)) where
  toFun c t a := c.val.val t a.val
  map_add' _ _ := rfl
  map_smul' _ _ := rfl

theorem negativeCoefficients_injective (d : ℤ) (q : ℕ) :
    Function.Injective (negativeCoefficients (ι := ι) (K := K) d q) := by
  intro c e h
  apply Subtype.ext
  apply Subtype.ext
  funext t
  ext a
  by_cases ha : AllNegative a
  · exact congrFun (congrFun h t) ⟨a, ha⟩
  · rw [c.property t a ha, e.property t a ha]

instance negativeCycles_finite [IsNoetherianRing K] (d : ℤ) (q : ℕ) :
    Module.Finite K (negativeCycles (ι := ι) (K := K) d q) :=
  Module.Finite.of_injective (negativeCoefficients d q) (negativeCoefficients_injective d q)

theorem exists_negative_representative (d : ℤ) (q : ℕ)
    (c : cycles (ι := ι) (K := K) d (q + 1)) :
    ∃ z : negativeCycles (ι := ι) (K := K) d q,
      ∃ b : regularCochains (ι := ι) (K := K) d q,
        c = boundaryMap d q b + z.val := by
  classical
  let z : cycles (ι := ι) (K := K) d (q + 1) :=
    ⟨filterCochain AllNegative c.val,
      filterCochain_regular _ c.val c.property.1,
      filterCochain_closed _ c.val c.property.2⟩
  have hz : z ∈ negativeCycles d q := by
    intro t a ha
    change filterCochain AllNegative c.val t a = 0
    simp [ha]
  obtain ⟨b, hb, heq⟩ := cocycle_eq_boundary_add_negative c.val c.property.1 c.property.2
  exact ⟨⟨z, hz⟩, ⟨b, hb⟩, Subtype.ext heq⟩

theorem finite_of_boundary_annihilating_surjective [IsNoetherianRing K] (d : ℤ) (q : ℕ)
    {V : Type*} [AddCommGroup V] [Module K V]
    (f : cycles (ι := ι) (K := K) d (q + 1) →ₗ[K] V)
    (hboundary : ∀ b, f (boundaryMap d q b) = 0)
    (hsurj : Function.Surjective f) : Module.Finite K V := by
  let g : negativeCycles (ι := ι) (K := K) d q →ₗ[K] V :=
    f.comp (negativeCycles d q).subtype
  apply Module.Finite.of_surjective g
  intro x
  obtain ⟨c, hc⟩ := hsurj x
  obtain ⟨z, b, heq⟩ := exists_negative_representative d q c
  refine ⟨z, ?_⟩
  change f z.val = x
  rw [← hc, heq, map_add, hboundary, zero_add]

end
end PiExponent.ProjectiveMonomialCohomology

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/ProjectiveTwistAcyclicity.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.CechOne
import OAI.NumberTheory.PiExponent.Cohomology.FreeCechSections
import OAI.NumberTheory.PiExponent.Cohomology.ProjectiveMonomialCech
import OAI.NumberTheory.PiExponent.Cohomology.ProjectiveTwistCech

namespace OAI

namespace PiExponent.ProjectiveTwistAcyclicity

noncomputable section

open CategoryTheory CategoryTheory.Limits AlgebraicGeometry TopologicalSpace Abelian
open PiExponentSeshadri.ModuleFlasque
open PiExponent.GeometrySupport.CechOne
open PiExponent.ProjectiveMonomialCech

universe u
variable {X : Scheme.{u}} {ι K : Type u} [Fintype ι] [AddCommGroup K]

private abbrev schemeFreeOpen (V : X.Opens) : X.Modules := freeOpen X.ringCatSheaf V

private abbrev schemeUnit : X.Modules := SheafOfModules.unit X.ringCatSheaf

attribute [local instance] PiExponentSeshadri.FiniteCoverCohomology.hasExtScheme'

structure LaurentChartPresentation (U : ι → X.Opens) (M : X.Modules) (d : ℤ) where
  vertex : ∀ i, (schemeFreeOpen (U i) ⟶ M) →+ Laurent ι K d
  vertex_regular : ∀ i b, RegularOn {i} (vertex i b)
  vertex_surjective : ∀ i p, RegularOn {i} p → ∃ b, vertex i b = p
  pair : ∀ i j, (schemeFreeOpen (U i ⊓ U j) ⟶ M) →+ Laurent ι K d
  pair_injective : ∀ i j, Function.Injective (pair i j)
  pair_regular : ∀ i j c, RegularOn {i, j} (pair i j c)
  pair_left : ∀ i j b, pair i j (restrictHom X.ringCatSheaf inf_le_left b) = vertex i b
  pair_right : ∀ i j b, pair i j (restrictHom X.ringCatSheaf inf_le_right b) = vertex j b
  triple : ∀ i j k, (schemeFreeOpen ((U i ⊓ U j) ⊓ U k) ⟶ M) →+ Laurent ι K d
  triple_first : ∀ i j k c, triple i j k
      (restrictHom X.ringCatSheaf inf_le_left c) = pair i j c
  triple_second : ∀ i j k c, triple i j k
      (restrictHom X.ringCatSheaf
        (le_inf (inf_le_left.trans inf_le_right) inf_le_right) c) = pair j k c
  triple_outer : ∀ i j k c, triple i j k
      (restrictHom X.ringCatSheaf
        (le_inf (inf_le_left.trans inf_le_left) inf_le_right) c) = pair i k c

theorem hasPrimitives_of_laurent_charts {U : ι → X.Opens} {M : X.Modules} {d : ℤ}
    (hd : 0 ≤ d) (P : LaurentChartPresentation (K := K) U M d) :
    HasPrimitives X.ringCatSheaf U M := by
  intro c hc
  let C (i j : ι) : Laurent ι K d := P.pair i j (c i j)
  have hregular : ∀ i j, RegularOn {i, j} (C i j) := fun i j => P.pair_regular i j _
  have hcoc : ∀ i j k, C i j + C j k = C i k := by
    intro i j k
    have h := congrArg (P.triple i j k) (hc i j k)
    erw [map_add] at h
    simpa only [P.triple_first, P.triple_second, P.triple_outer] using h
  obtain ⟨B, hB, hCB⟩ := nonnegative_twist_cech_exact hd C hregular hcoc
  choose b hb using fun i => P.vertex_surjective i (B i) (hB i)
  refine ⟨b, fun i j => ?_⟩
  apply P.pair_injective i j
  erw [map_sub, P.pair_right, P.pair_left, hb j, hb i]
  exact hCB i j

theorem ext_one_eq_zero_of_laurent_charts [IsNoetherian X]
    {U : ι → X.Opens} (hU : ∀ i, IsAffineOpen (U i)) (hcover : (⨆ i, U i) = ⊤)
    (M : X.Modules) [M.IsQuasicoherent] (d : ℤ) (hd : 0 ≤ d)
    (P : LaurentChartPresentation (K := K) U M d)
    (x : Ext.{u+1} (C := X.Modules) (schemeUnit (X := X)) M 1) : x = 0 := by
  let e : schemeFreeOpen (X := X) ⊤ ≅ schemeUnit (X := X) :=
    PiExponentSeshadri.FreeOpenUnit.freeTopIso X.ringCatSheaf
  have hz : ∀ z : Ext.{u+1} (C := X.Modules) (schemeFreeOpen ⊤) M 1, z = 0 := by
    apply ext_one_eq_zero_of_primitives X.ringCatSheaf U ⊤ (fun _ => le_top)
      (by rw [hcover]) M
    · intro i z
      exact PiExponentSeshadri.FiniteCoverCohomology.affine_open_ext_zero (U i) (hU i) M 0 z
    · exact hasPrimitives_of_laurent_charts hd P
  have h := congrArg (fun y => (Ext.mk₀ e.inv).comp y (zero_add 1))
    (hz ((Ext.mk₀ e.hom).comp x (zero_add 1)))
  simpa only [Ext.mk₀_comp_mk₀_assoc, e.inv_hom_id, Ext.mk₀_id_comp, Ext.comp_zero] using h

theorem ext_succ_eq_zero_of_laurent_cech_charts [IsNoetherian X]
    [IsAffineHom (pullback.diagonal (terminal.from X))]
    {U : ι → X.Opens} (hU : ∀ i, IsAffineOpen (U i)) (hcover : (⨆ i, U i) = ⊤)
    (M : X.Modules) [M.IsQuasicoherent] (d : ℤ) (hd : 0 ≤ d)
    (P : ProjectiveTwistCech.LaurentCechPresentation (K := K) U M d)
    (q : ℕ) (x : Ext.{u+1} (C := X.Modules) (schemeUnit (X := X)) M (q + 1)) : x = 0 := by
  let e : schemeFreeOpen (X := X) ⊤ ≅ schemeUnit (X := X) :=
    PiExponentSeshadri.FreeOpenUnit.freeTopIso X.ringCatSheaf
  have hz : ∀ z : Ext.{u+1} (C := X.Modules) (schemeFreeOpen ⊤) M (q + 1), z = 0 := by
    apply GeometrySupport.CechHigher.affine_ext_succ_eq_zero_of_injective_cech
      X M U ⊤ (fun _ => le_top) (by rw [hcover])
    · intro n t
      exact IsAffineOpen.iInf (fun i => hU (t i))
    · intro I hI n
      exact @GeometrySupport.FreeCechSections.injective_hasPrimitives _ _ U X.ringCatSheaf I hI n
    · exact P.hasPrimitives hd q
  have h := congrArg (fun y => (Ext.mk₀ e.inv).comp y (zero_add (q + 1)))
    (hz ((Ext.mk₀ e.hom).comp x (zero_add (q + 1))))
  simpa only [Ext.mk₀_comp_mk₀_assoc, e.inv_hom_id, Ext.mk₀_id_comp, Ext.comp_zero] using h

end
end PiExponent.ProjectiveTwistAcyclicity

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/ProjectiveTwistCech.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.CechHigher

namespace OAI

namespace PiExponent.ProjectiveTwistCech

noncomputable section

open CategoryTheory AlgebraicGeometry TopologicalSpace
open PiExponentSeshadri.ModuleFlasque
open PiExponent.ProjectiveMonomialCech

universe u
variable {X : Scheme.{u}} {ι K : Type u} [Fintype ι] [AddCommGroup K]

private abbrev schemeFreeOpen (V : X.Opens) : X.Modules := freeOpen X.ringCatSheaf V

structure LaurentCechPresentation (U : ι → X.Opens) (M : X.Modules) (d : ℤ) where
  coefficient : ∀ q (t : Fin (q + 1) → ι),
    (schemeFreeOpen (GeometrySupport.CechHigher.intersection U t) ⟶ M) →+
      Laurent ι K d
  injective : ∀ q t, Function.Injective (coefficient q t)
  regular : ∀ q t b, RegularOn (Set.range t) (coefficient q t b)
  surjective : ∀ q t p, RegularOn (Set.range t) p → ∃ b, coefficient q t b = p
  restriction : ∀ q (t : Fin (q + 2) → ι) (k : Fin (q + 2)) b,
    coefficient (q + 1) t
      (GeometrySupport.CechOne.restrictHom X.ringCatSheaf
        (GeometrySupport.CechHigher.faceLE U t k) b) =
      coefficient q (t ∘ k.succAbove) b

namespace LaurentCechPresentation

variable {U : ι → X.Opens} {M : X.Modules} {d : ℤ}
    (P : LaurentCechPresentation (K := K) U M d)

def toLaurent {q : ℕ} (c : GeometrySupport.CechHigher.Cochain X.ringCatSheaf U M q) :
    ProjectiveMonomialCechHigher.Cochain ι (Laurent ι K d) q :=
  fun t => P.coefficient q t (c t)

theorem toLaurent_differential {q : ℕ}
    (c : GeometrySupport.CechHigher.Cochain X.ringCatSheaf U M q) :
    P.toLaurent (GeometrySupport.CechHigher.differential X.ringCatSheaf U M c) =
      ProjectiveMonomialCechHigher.differential (P.toLaurent c) := by
  funext t
  simp only [toLaurent, GeometrySupport.CechHigher.differential,
    ProjectiveMonomialCechHigher.differential]
  erw [map_sum]
  apply Finset.sum_congr rfl
  intro k _
  erw [map_zsmul, P.restriction]

include P in

theorem hasPrimitives (hd : 0 ≤ d) (q : ℕ) :
    GeometrySupport.CechHigher.HasPrimitives X.ringCatSheaf U M q := by
  intro c hc
  have hregular : ProjectiveMonomialCechHigher.Regular (P.toLaurent c) :=
    fun t => P.regular _ t _
  have hclosed : ProjectiveMonomialCechHigher.differential (P.toLaurent c) = 0 := by
    rw [← P.toLaurent_differential, hc]
    funext t
    exact map_zero _
  obtain ⟨B, hB, hCB⟩ :=
    ProjectiveMonomialCechHigher.nonnegative_twist_cech_exact_all_positive hd
      (P.toLaurent c) hregular hclosed
  choose b hb using fun t => P.surjective q t (B t) (hB t)
  refine ⟨b, ?_⟩
  funext t
  apply P.injective (q + 1) t
  have hcochain : P.toLaurent b = B := funext hb
  have h := congrFun (P.toLaurent_differential b) t
  rw [hcochain, hCB] at h
  exact h

end LaurentCechPresentation

end
end PiExponent.ProjectiveTwistCech

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/ReesCechInjectivity.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.ReesGradedModule
import OAI.NumberTheory.PiExponent.Cohomology.GradedCech

namespace OAI

namespace PiExponent.ReesCechInjectivity
noncomputable section
open PiExponentSeshadri.ReesGrading
open PiExponent.ReesGradedModule PiExponent.ReesPolynomialPresentation
open PiExponent.GradedPolynomialLaurent PiExponent.GradedLocalizationExact PiExponent.GradedCech
attribute [local instance] MvPolynomial.weightedGradedAlgebra
variable {R J : Type*} [CommRing R] [IsNoetherianRing R]

theorem exists_ideal_power_annihilating (I : Ideal R) (a : J → R)
    (ha : Ideal.span (Set.range a) = I) (x : R)
    (hx : ∀ j, ∃ k : ℕ, a j ^ k * x = 0) :
    ∃ k : ℕ, ∀ b ∈ I ^ k, b * x = 0 := by
  let A : Ideal R := (Ideal.span {x}).annihilator
  have hIA : I ≤ A.radical := by
    rw [← ha]
    apply Ideal.span_le.mpr
    rintro _ ⟨j, rfl⟩
    obtain ⟨k, hk⟩ := hx j
    apply Ideal.mem_radical_iff.mpr
    refine ⟨k, ?_⟩
    change a j ^ k ∈ (Submodule.span R {x}).annihilator
    simpa only [Submodule.mem_annihilator_span_singleton, smul_eq_mul] using hk
  obtain ⟨k, hk⟩ := Ideal.exists_pow_le_of_le_radical_of_fg hIA (IsNoetherian.noetherian I)
  refine ⟨k, ?_⟩
  intro b hb
  have h := hk hb
  change b ∈ (Submodule.span R {x}).annihilator at h
  simpa only [Submodule.mem_annihilator_span_singleton, smul_eq_mul] using h

variable [Fintype J] [DecidableEq J] (I : Ideal R) (a : J → I)

theorem eventually_augmentation_injective
    (ha : Ideal.span (Set.range fun j => (a j).val) = I) :
    letI := presentationAlgebra I a
    letI := gradedScalarAction I a
    ∃ N : ℕ, ∀ n : ℕ, N ≤ n → Function.Injective
      (augmentation (grading (J := J) (R := R)) (integerPiece I) MvPolynomial.X variable_mem n) := by
  let := presentationAlgebra I a
  let := gradedScalarAction I a
  obtain ⟨N, hN⟩ := ReesPushdown.eventually_no_power_torsion I
  refine ⟨N, ?_⟩
  intro n hn z w hzw
  have hzero : augmentation (grading (J := J) (R := R)) (integerPiece I)
      MvPolynomial.X variable_mem n (z - w) = 0 := by
    rw [map_sub, hzw, sub_self]
  let m : reesAlgebra I := (z - w).val
  let x : R := ((m : reesAlgebra I) : Polynomial R).coeff n
  have hm : m ∈ piece I n := (z - w).property
  have heval : evaluation I m = x := evaluation_piece I ⟨m, hm⟩
  have hx : x ∈ I ^ n := m.property n
  have hloc (j : J) : ∃ k : ℕ, (a j).val ^ k * x = 0 := by
    have ht := congrArg Subtype.val (congrFun hzero (fun _ : Fin 1 => j))
    change fraction (coverProduct MvPolynomial.X (tupleSet (fun _ : Fin 1 => j))) m 0 = 0 at ht
    have htuple : tupleSet (fun _ : Fin 1 => j) = {j} := by
      ext k
      simp [tupleSet, eq_comm]
    obtain ⟨k, hk⟩ := (fraction_eq_zero
      (coverProduct MvPolynomial.X (tupleSet (fun _ : Fin 1 => j))) m 0).mp ht
    have hprod : coverProduct (MvPolynomial.X : J → MvPolynomial J R)
        (tupleSet (fun _ : Fin 1 => j)) = MvPolynomial.X j := by
      rw [htuple, coverProduct, Finset.prod_singleton]
    rw [hprod] at hk
    refine ⟨k, ?_⟩
    have h := congrArg (evaluation I) hk
    change evaluation I (presentation I a (MvPolynomial.X j ^ k) * m) = evaluation I 0 at h
    simpa only [map_mul, map_pow, presentation_X, evaluation_generator, heval, map_zero] using h
  have hxzero : x = 0 := hN n hn x hx (exists_ideal_power_annihilating I
    (fun j => (a j).val) ha x hloc)
  apply Subtype.ext
  apply sub_eq_zero.mp
  change m = 0
  apply Subtype.ext
  rw [(mem_piece I n m).mp hm]
  change Polynomial.monomial n x = 0
  rw [hxzero, map_zero]

end
end PiExponent.ReesCechInjectivity

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/ReesCechRecovery.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.GradedSerreVanishing
import OAI.NumberTheory.PiExponent.Cohomology.ReesCechInjectivity

namespace OAI

namespace PiExponent.ReesCechRecovery
noncomputable section
open PiExponentSeshadri.ReesGrading
open PiExponent.ReesGradedModule PiExponent.ReesPolynomialPresentation
open PiExponent.GradedPolynomialLaurent PiExponent.GradedCech
attribute [local instance] MvPolynomial.weightedGradedAlgebra
universe u
variable {R J : Type u} [CommRing R] [IsNoetherianRing R] [Fintype J] [DecidableEq J]
variable (I : Ideal R) (a : J → I)

theorem eventually_ordinary_power_recovery
    (ha : Ideal.span (Set.range fun j => (a j).val) = I) :
    letI := presentationAlgebra I a
    letI := gradedScalarAction I a
    ∃ N : ℕ, ∀ n : ℕ, N ≤ n →
      (∀ q : ℕ, GradedSerreStep.HasPrimitive (J := J) (R := R) (integerPiece I) n q) ∧
      (∀ c : Cochain (grading (J := J) (R := R)) (integerPiece I)
          MvPolynomial.X variable_mem n 0,
        differential (grading (J := J) (R := R)) (integerPiece I)
          MvPolynomial.X variable_mem n c = 0 →
        ∃! z : ↥(I ^ n : Ideal R),
          augmentation (grading (J := J) (R := R)) (integerPiece I)
            MvPolynomial.X variable_mem n (ordinaryPowerEquivIntegerPiece I n z) = c) := by
  let := presentationAlgebra I a
  let := gradedScalarAction I a
  let : Module.Finite (MvPolynomial J R) (reesAlgebra I) := finite_presented_module I a ha
  obtain ⟨N₁, h₁⟩ := GradedSerreVanishing.eventually_all_positive (J := J) (R := R)
    (integerPiece I)
  obtain ⟨N₂, h₂⟩ := GradedSerreVanishing.eventually_augmentation_recovery (J := J) (R := R)
    (integerPiece I)
  obtain ⟨N₃, h₃⟩ := ReesCechInjectivity.eventually_augmentation_injective I a ha
  refine ⟨max N₁ (max N₂ N₃), ?_⟩
  intro n hn
  have hn₁ : N₁ ≤ n := (le_max_left _ _).trans hn
  have hn₂ : N₂ ≤ n := (le_max_left _ _).trans ((le_max_right _ _).trans hn)
  have hn₃ : N₃ ≤ n := (le_max_right _ _).trans ((le_max_right _ _).trans hn)
  refine ⟨h₁ n hn₁, ?_⟩
  intro c hc
  obtain ⟨m, hm⟩ := h₂ n hn₂ c hc
  refine ⟨(ordinaryPowerEquivIntegerPiece I n).symm m, ?_, ?_⟩
  · simpa only [AddEquiv.apply_symm_apply] using hm
  · intro z hz
    apply (ordinaryPowerEquivIntegerPiece I n).injective
    rw [AddEquiv.apply_symm_apply]
    exact h₃ n hn₃ (hz.trans hm.symm)

end
end PiExponent.ReesCechRecovery

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/ReesCohomologySetup.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.ReesExceptional
import OAI.NumberTheory.PiExponent.Geometry.LineBundleCoherent

namespace OAI

namespace PiExponent.ReesCohomologySetup
noncomputable section
open AlgebraicGeometry PiExponentSeshadri.ReesGrading
variable {R : Type} [CommRing R] (I : Ideal R)

instance [IsNoetherianRing R] : IsNoetherian (affineBlowup I) := by
  let : CompactSpace (affineBlowup I) :=
    QuasiCompact.compactSpace_of_compactSpace (projection I)
  exact { __ := LocallyOfFiniteType.isLocallyNoetherian (projection I) }

theorem exceptionalPower_isQuasicoherent (n : ℕ) :
    ((exceptionalLineBundle I).pow n).sheaf.IsQuasicoherent :=
  GeometrySupport.LineBundleCoherent.modulePow_isQuasicoherent (exceptionalLineBundle I) n

end
end PiExponent.ReesCohomologySetup

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/ReesSheafCechBase.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.ExceptionalTypedTransport
import OAI.NumberTheory.PiExponent.Ampleness.ReesFiniteCover
import OAI.NumberTheory.PiExponent.Ampleness.ReesFixedFrames
import OAI.NumberTheory.PiExponent.Ampleness.ReesFixedPower
import OAI.NumberTheory.PiExponent.Cohomology.CechHigher

namespace OAI

namespace PiExponent.ReesSheafCechBase
noncomputable section
open CategoryTheory AlgebraicGeometry TopologicalSpace Opposite
open PiExponentSeshadri.ReesGrading PiExponentSeshadri.ModuleFlasque
open PiExponent.GeometrySupport
open PiExponent.ReesGradedModule PiExponent.ReesPolynomialPresentation
open PiExponent.GradedPolynomialLaurent PiExponent.GradedCech
attribute [local instance] MvPolynomial.weightedGradedAlgebra
attribute [local irreducible] affineBlowup projection exceptionalLineBundle exceptionalInclusion exceptionalIdeal
  PiExponentSeshadri.Geometry.LineBundle.pow PiExponentSeshadri.Geometry.PresentsPullbackIdeal
  PiExponent.ExceptionalAffineChart.sectionsEquiv PiExponent.ExceptionalAffineChart.representedSectionsEquiv
attribute [local irreducible] PiExponent.ExceptionalRepresentedTypes.Frame
  PiExponent.ExceptionalRepresentedTypes.Sections PiExponent.ExceptionalRepresentedTypes.representedSectionsTyped
  PiExponent.ReesFrozenPower.pieceEquiv PiExponent.ReesFrozenPower.powerEquiv
variable {R J : Type} [CommRing R] [Fintype J] [DecidableEq J]
variable (I : Ideal R) (a : J → I)
local instance chartOpenImmersion (j : J) : IsOpenImmersion ((chartCover I).f (a j)) :=
  (chartCover I).map_prop (a j)

private abbrev chartMap {s : Finset J} (hs : s.Nonempty) :
    Spec (CommRingCat.of (ReesFrozenChart.coordinateRing I a s)) ⟶ affineBlowup I :=
  ReesFrozenChart.chart I a hs

private local instance frozenChartOpenImmersion {s : Finset J} (hs : s.Nonempty) :
    IsOpenImmersion (chartMap I a hs) :=
  ReesFrozenChart.instIsOpenImmersionChart I a hs

private abbrev schemeFreeOpen (X : Scheme) (U : X.Opens) : X.Modules :=
  freeOpen X.ringCatSheaf U

abbrev exceptionalPower (n : ℕ) := ((exceptionalLineBundle I).pow n).sheaf

def opens (j : J) : (affineBlowup I).Opens := ((chartCover I).f (a j)).opensRange

omit [Fintype J] in
theorem tuple_mem (q : ℕ) (t : Fin (q + 1) → J) (k : Fin (q + 1)) : t k ∈ tupleSet t :=
  Finset.mem_image.mpr ⟨k, Finset.mem_univ _, rfl⟩

omit [Fintype J] in
theorem tuple_nonempty (q : ℕ) (t : Fin (q + 1) → J) : (tupleSet t).Nonempty :=
  ⟨t 0, tuple_mem q t 0⟩

def freeOpenSectionsEquiv {X : Scheme} (U : X.Opens) (M : X.Modules) :
    (schemeFreeOpen X U ⟶ M) ≃+ Γ(M,U) :=
  { freeOpenEquiv X.ringCatSheaf M U with map_add' := fun _ _ => rfl }

def freeOpenHomCongr {X : Scheme} (M : X.Modules) {U V : X.Opens} (h : U = V) :
    (schemeFreeOpen X V ⟶ M) ≃+ (schemeFreeOpen X U ⟶ M) where
  toFun b := freeOpenMap X.ringCatSheaf (eqToHom h) ≫ b
  invFun b := freeOpenMap X.ringCatSheaf (eqToHom h.symm) ≫ b
  left_inv b := by
    subst h
    simp [freeOpenMap]
    erw [Category.id_comp, Category.id_comp]
  right_inv b := by
    subst h
    simp [freeOpenMap]
    erw [Category.id_comp, Category.id_comp]
  map_add' b c := Preadditive.comp_add (C := X.Modules) _ _ _ _ b c

theorem freeOpenHomCongr_restrict {X : Scheme} (M : X.Modules)
    {U U' V V' : X.Opens} (hU : U' = U) (hV : V' = V) (h : V ≤ U)
    (b : schemeFreeOpen X U ⟶ M) :
    freeOpenHomCongr M hV (freeOpenMap X.ringCatSheaf (homOfLE h) ≫ b) =
      freeOpenMap X.ringCatSheaf (homOfLE (hV.le.trans (h.trans hU.ge))) ≫
        freeOpenHomCongr M hU b := by
  subst hU; subst hV
  simp [freeOpenHomCongr, freeOpenMap]
  erw [Category.id_comp]

theorem tupleOpen_eq (q : ℕ) (t : Fin (q + 1) → J) :
    (ReesFrozenChart.chartOpen I a (tuple_nonempty q t)).1 =
      CechHigher.intersection (opens I a) t := by
  change (chartMap I a (tuple_nonempty q t)).opensRange = _
  rw [ReesFrozenChart.chart_opensRange, ReesProductPowerSections.chartMorphism_opensRange]
  apply le_antisymm
  · apply le_iInf
    intro k
    exact Finset.inf_le (tuple_mem q t k)
  · apply Finset.le_inf
    intro j hj
    obtain ⟨k, _, rfl⟩ := Finset.mem_image.mp hj
    exact iInf_le (fun i => opens I a (t i)) k

def genericChartHomEquiv {s : Finset J} (hs : s.Nonempty) {p : J} (hp : p ∈ s)
    (L : PiExponentSeshadri.Geometry.LineBundle (affineBlowup I))
    (ι : L.sheaf ⟶ PiExponentSeshadri.Frames.O (affineBlowup I))
    (hL : PiExponentSeshadri.Geometry.PresentsPullbackIdeal
      (PiExponentSeshadri.IdealPullback.specIdeal I) (projection I) L ι)
    (e : ExceptionalRepresentedTypes.Frame (chartMap I a hs) L)
    (n : ℕ) :
    ExceptionalRepresentedTypes.Sections (chartMap I a hs) L n ≃+
      ReesLocalizedIntersections.Piece I a s n :=
  (ExceptionalRepresentedTypes.representedSectionsTyped I (projection I)
    (chartMap I a hs)
    (ReesFrozenChart.base I a s)
    (ReesFrozenChart.chart_projection I a hs) L ι hL e n).trans
      (ReesFrozenPower.pieceEquiv I a hp n).symm

attribute [local irreducible] genericChartHomEquiv

theorem chartFrameTyped_nonempty {s : Finset J} (hs : s.Nonempty)
    {p : J} (hp : p ∈ s) :
    Nonempty (ExceptionalRepresentedTypes.Frame (chartMap I a hs)
      (exceptionalLineBundle I)) := by
  exact ExceptionalRepresentedTypes.frame_nonempty_of_open
    (chartMap I a hs) (exceptionalLineBundle I)
    (U := (ReesFrozenChart.chartOpen I a hs).1) rfl
    (ReesFrozenChart.chartFrame_nonempty I a hs hp)

def chartFrameTyped {s : Finset J} (hs : s.Nonempty) {p : J} (hp : p ∈ s) :
    ExceptionalRepresentedTypes.Frame (chartMap I a hs) (exceptionalLineBundle I) :=
  (chartFrameTyped_nonempty I a hs hp).some

def chartHomEquiv {s : Finset J} (hs : s.Nonempty) {p : J} (hp : p ∈ s) (n : ℕ) :
    ExceptionalRepresentedTypes.Sections (chartMap I a hs)
      (exceptionalLineBundle I) n ≃+
      ReesLocalizedIntersections.Piece I a s n :=
  genericChartHomEquiv I a hs hp (exceptionalLineBundle I) (exceptionalInclusion I)
    (exceptional_presents I) (chartFrameTyped I a hs hp) n

theorem chartHomEquiv_pieceEquiv {s : Finset J} (hs : s.Nonempty)
    {p : J} (hp : p ∈ s) (n : ℕ)
    (b : ExceptionalRepresentedTypes.Sections (chartMap I a hs)
      (exceptionalLineBundle I) n) :
    ReesFrozenPower.pieceEquiv I a hp n (chartHomEquiv I a hs hp n b) =
      ExceptionalRepresentedTypes.representedSectionsTyped I (projection I)
        (chartMap I a hs)
        (ReesFrozenChart.base I a s)
        (ReesFrozenChart.chart_projection I a hs)
        (exceptionalLineBundle I) (exceptionalInclusion I) (exceptional_presents I)
        (chartFrameTyped I a hs hp) n b := by
  unfold chartHomEquiv genericChartHomEquiv
  exact (ReesFrozenPower.pieceEquiv I a hp n).apply_symm_apply _

def tupleHomEquiv (n q : ℕ) (t : Fin (q + 1) → J) :
    (schemeFreeOpen (affineBlowup I) (CechHigher.intersection (opens I a) t) ⟶
      exceptionalPower I n) ≃+ ReesLocalizedIntersections.Piece I a (tupleSet t) n :=
  (ExceptionalRepresentedTypes.transportSections
    (chartMap I a (tuple_nonempty q t)) (exceptionalLineBundle I) n
    (tupleOpen_eq I a q t)).trans
      (chartHomEquiv I a (tuple_nonempty q t) (tuple_mem q t 0) n)

private local instance cochainAddCommGroup (n q : ℕ) :
    AddCommGroup
      (CechHigher.Cochain (affineBlowup I).ringCatSheaf (opens I a) (exceptionalPower I n) q) :=
  inferInstanceAs (AddCommGroup (∀ t : Fin (q + 1) → J,
    schemeFreeOpen (affineBlowup I) (CechHigher.intersection (opens I a) t) ⟶
      exceptionalPower I n))

def cochainEquiv (n q : ℕ) :
    letI := presentationAlgebra I a
    letI := gradedScalarAction I a
    CechHigher.Cochain (affineBlowup I).ringCatSheaf (opens I a) (exceptionalPower I n) q ≃+
      GradedCech.Cochain (grading (J := J) (R := R)) (integerPiece I)
        MvPolynomial.X variable_mem n q := by
  letI := presentationAlgebra I a
  letI := gradedScalarAction I a
  letI (t : Fin (q + 1) → J) : AddCommGroup
      (freeOpen (affineBlowup I).ringCatSheaf (CechHigher.intersection (opens I a) t) ⟶
        exceptionalPower I n) :=
    Preadditive.homGroup (C := (affineBlowup I).Modules) _ _
  exact AddEquiv.piCongrRight (fun t => tupleHomEquiv I a n q t)

theorem tuple_isAffine (q : ℕ) (t : Fin (q + 1) → J) :
    IsAffineOpen (CechHigher.intersection (opens I a) t) := by
  rw [← tupleOpen_eq I a q t]
  exact (ReesFrozenChart.chartOpen I a (tuple_nonempty q t)).property

omit [Fintype J] [DecidableEq J] in

theorem iSup_opens (ha : Ideal.span (Set.range fun j => (a j).val) = I) :
    (⨆ j, opens I a j) = ⊤ := ReesFiniteCover.iSup_generator_opensRange I a ha

end
end PiExponent.ReesSheafCechBase

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/ReesSheafCechNaturality.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.ExceptionalTypedTransportNaturality
import OAI.NumberTheory.PiExponent.Ampleness.ReesFixedPowerRestriction
import OAI.NumberTheory.PiExponent.Approximation.AddEquivSignedSum
import OAI.NumberTheory.PiExponent.Cohomology.ReesSheafCechBase

namespace OAI

namespace PiExponent.ReesSheafCechNaturality
noncomputable section
open CategoryTheory AlgebraicGeometry TopologicalSpace
open PiExponentSeshadri.ReesGrading PiExponentSeshadri.ModuleFlasque
open PiExponent.GeometrySupport
open PiExponent.ReesGradedModule PiExponent.ReesPolynomialPresentation
open PiExponent.GradedPolynomialLaurent PiExponent.GradedCech
open PiExponent.ReesSheafCechBase PiExponent.ReesFrozenChart
open PiExponent.ReesFrozenPower
attribute [local instance] MvPolynomial.weightedGradedAlgebra
attribute [local irreducible] affineBlowup projection exceptionalLineBundle exceptionalInclusion exceptionalIdeal
  PiExponentSeshadri.Geometry.LineBundle.pow PiExponentSeshadri.Geometry.PresentsPullbackIdeal
  PiExponent.ExceptionalAffineChart.sectionsEquiv PiExponent.ExceptionalAffineChart.representedSectionsEquiv
attribute [local irreducible] PiExponent.ExceptionalRepresentedTypes.Frame
  PiExponent.ExceptionalRepresentedTypes.Sections
  PiExponent.ExceptionalRepresentedTypes.representedSectionsTyped
  PiExponent.ExceptionalRepresentedTypes.restrictSections
  PiExponent.ExceptionalRepresentedTypes.transportSections
  PiExponent.ReesFrozenPower.pieceEquiv PiExponent.ReesFrozenPower.powerEquiv
variable {R J : Type} [CommRing R] [Fintype J] [DecidableEq J]
variable (I : Ideal R) (a : J → I)

private abbrev chartMap {s : Finset J} (hs : s.Nonempty) :
    Spec (CommRingCat.of (coordinateRing I a s)) ⟶ affineBlowup I :=
  chart I a hs

private local instance frozenChartOpenImmersion {s : Finset J} (hs : s.Nonempty) :
    IsOpenImmersion (chartMap I a hs) :=
  ReesFrozenChart.instIsOpenImmersionChart I a hs

private abbrev schemeFreeOpen (X : Scheme) (U : X.Opens) : X.Modules :=
  freeOpen X.ringCatSheaf U

theorem chartOpen_le {s t : Finset J} (hs : s.Nonempty) (ht : t.Nonempty) (hst : s ⊆ t) :
    (chartOpen I a ht).1 ≤ (chartOpen I a hs).1 :=
  ExceptionalAffineChart.opensRange_le (chartMap I a hs) (chartMap I a ht)
    (restriction I a hst)
    (ReesFrozenChart.restriction_chart I a hs ht hst)

theorem chartHomEquiv_restrict {s t : Finset J} (hs : s.Nonempty) (ht : t.Nonempty)
    {p r : J} (hp : p ∈ s) (hr : r ∈ t) (hst : s ⊆ t) (n : ℕ)
    (b : ExceptionalRepresentedTypes.Sections (chartMap I a hs) (exceptionalLineBundle I) n) :
    letI := presentationAlgebra I a
    letI := gradedScalarAction I a
    chartHomEquiv I a ht hr n
      (ExceptionalRepresentedTypes.restrictSections (chartMap I a hs) (chartMap I a ht)
        (restriction I a hst) (restriction_chart I a hs ht hst)
        (exceptionalLineBundle I) n b) =
      GradedCech.setRestriction (grading (J := J) (R := R)) (integerPiece I)
        MvPolynomial.X variable_mem hst n (chartHomEquiv I a hs hp n b) := by
  let := presentationAlgebra I a
  let := gradedScalarAction I a
  apply (pieceEquiv I a hr n).injective
  apply Subtype.ext
  rw [chartHomEquiv_pieceEquiv, pieceEquiv_restriction I a hp hr hst n,
    chartHomEquiv_pieceEquiv]
  exact ExceptionalRepresentedTypes.representedSectionsTyped_restrict
    (chartMap I a hs) (chartMap I a ht) (restriction I a hst)
    (restriction_chart I a hs ht hst) I (projection I)
    (base I a s) (chart_projection I a hs) (exceptionalLineBundle I)
    (exceptionalInclusion I) (exceptional_presents I) (chartFrameTyped I a hs hp)
    (base I a t) (chart_projection I a ht) (chartFrameTyped I a ht hr) n b

theorem tupleHomEquiv_restrict (n q : ℕ) (t : Fin (q + 2) → J) (k : Fin (q + 2))
    (b : schemeFreeOpen (affineBlowup I)
      (CechHigher.intersection (opens I a) (t ∘ k.succAbove)) ⟶ exceptionalPower I n) :
    letI := presentationAlgebra I a
    letI := gradedScalarAction I a
    tupleHomEquiv I a n (q+1) t
      (CechOne.restrictHom _ (CechHigher.faceLE (opens I a) t k) b) =
      GradedCech.setRestriction (grading (J := J) (R := R)) (integerPiece I)
        MvPolynomial.X variable_mem (tupleSet_comp_subset t k.succAbove) n
        (tupleHomEquiv I a n q (t ∘ k.succAbove) b) := by
  let := presentationAlgebra I a
  let := gradedScalarAction I a
  change chartHomEquiv I a _ _ n
    (ExceptionalRepresentedTypes.transportSections
      (chartMap I a (tuple_nonempty (q+1) t)) (exceptionalLineBundle I) n
      (tupleOpen_eq I a (q+1) t)
      (freeOpenMap _ (homOfLE (CechHigher.faceLE (opens I a) t k)) ≫ b)) = _
  rw [ExceptionalRepresentedTypes.transportSections_restrict
    (chartMap I a (tuple_nonempty q (t ∘ k.succAbove)))
    (chartMap I a (tuple_nonempty (q+1) t))
    (restriction I a (tupleSet_comp_subset t k.succAbove))
    (restriction_chart I a (tuple_nonempty q (t ∘ k.succAbove))
      (tuple_nonempty (q+1) t) (tupleSet_comp_subset t k.succAbove))
    (exceptionalLineBundle I) n
    (tupleOpen_eq I a q (t ∘ k.succAbove)) (tupleOpen_eq I a (q+1) t)
    (CechHigher.faceLE (opens I a) t k) b]
  exact chartHomEquiv_restrict I a (tuple_nonempty q (t ∘ k.succAbove))
    (tuple_nonempty (q+1) t) (tuple_mem q (t ∘ k.succAbove) 0)
    (tuple_mem (q+1) t 0) (tupleSet_comp_subset t k.succAbove) n _

theorem cochainEquiv_differential (n q : ℕ)
    (c : CechHigher.Cochain (affineBlowup I).ringCatSheaf (opens I a) (exceptionalPower I n) q) :
    letI := presentationAlgebra I a
    letI := gradedScalarAction I a
    cochainEquiv I a n (q+1) (CechHigher.differential _ (opens I a) (exceptionalPower I n) c) =
      GradedCech.differential (grading (J := J) (R := R)) (integerPiece I)
        MvPolynomial.X variable_mem n (cochainEquiv I a n q c) := by
  let := presentationAlgebra I a
  let := gradedScalarAction I a
  funext t
  let : AddCommGroup (ReesLocalizedIntersections.Piece I a (tupleSet t) n) :=
    AddSubgroup.toAddCommGroup _
  let : AddCommGroup
      (freeOpen (affineBlowup I).ringCatSheaf (CechHigher.intersection (opens I a) t) ⟶
        exceptionalPower I n) :=
    Preadditive.homGroup (C := (affineBlowup I).Modules) _ _
  change tupleHomEquiv I a n (q+1) t
    (∑ k : Fin (q+2), (-1 : ℤ)^k.val •
      CechOne.restrictHom _ (CechHigher.faceLE (opens I a) t k) (c (t ∘ k.succAbove))) = _
  exact AddEquivSignedSum.map_signed_sum_eq
    (A := (schemeFreeOpen (affineBlowup I)
      (CechHigher.intersection (opens I a) t) ⟶ exceptionalPower I n))
    (B := ReesLocalizedIntersections.Piece I a (tupleSet t) n)
    (tupleHomEquiv I a n (q+1) t) q
    (fun k => CechOne.restrictHom _ (CechHigher.faceLE (opens I a) t k)
      (c (t ∘ k.succAbove)))
    (fun k => GradedCech.setRestriction (grading (J := J) (R := R)) (integerPiece I)
      MvPolynomial.X variable_mem (tupleSet_comp_subset t k.succAbove) n
      (tupleHomEquiv I a n q (t ∘ k.succAbove) (c (t ∘ k.succAbove))))
    (fun k => tupleHomEquiv_restrict I a n q t k (c (t ∘ k.succAbove)))

end
end PiExponent.ReesSheafCechNaturality

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/ReesSheafCechRecovery.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.ReesProductAugmentation
import OAI.NumberTheory.PiExponent.Approximation.AdditiveKernelTransport
import OAI.NumberTheory.PiExponent.Cohomology.CechZeroAdditive
import OAI.NumberTheory.PiExponent.Cohomology.FreeCechSections
import OAI.NumberTheory.PiExponent.Cohomology.ReesCechRecovery
import OAI.NumberTheory.PiExponent.Cohomology.ReesCohomologySetup
import OAI.NumberTheory.PiExponent.Cohomology.ReesSheafCechNaturality

namespace OAI

namespace PiExponent.ReesSheafCechRecovery
noncomputable section
open CategoryTheory AlgebraicGeometry TopologicalSpace
open PiExponentSeshadri.ReesGrading PiExponentSeshadri.ModuleFlasque
open PiExponent.GeometrySupport PiExponent.ReesSheafCechBase PiExponent.ReesSheafCechNaturality
open PiExponent.ReesGradedModule PiExponent.ReesPolynomialPresentation
open PiExponent.GradedPolynomialLaurent PiExponent.GradedCech
attribute [local instance] MvPolynomial.weightedGradedAlgebra
attribute [local instance 1001] AddCommGroup.toAddCommMonoid
attribute [local irreducible] affineBlowup projection exceptionalLineBundle exceptionalInclusion exceptionalIdeal
  PiExponentSeshadri.Geometry.LineBundle.pow PiExponentSeshadri.Geometry.PresentsPullbackIdeal
  PiExponent.ExceptionalAffineChart.sectionsEquiv PiExponent.ExceptionalAffineChart.representedSectionsEquiv
variable {R J : Type} [CommRing R] [Fintype J] [DecidableEq J]
variable (I : Ideal R) (a : J → I)

private abbrev schemeFreeOpen (X : Scheme) (U : X.Opens) : X.Modules :=
  freeOpen X.ringCatSheaf U

private local instance cochainAddCommGroup (n q : ℕ) :
    AddCommGroup
      (CechHigher.Cochain (affineBlowup I).ringCatSheaf (opens I a) (exceptionalPower I n) q) :=
  inferInstanceAs (AddCommGroup (∀ t : Fin (q + 1) → J,
    schemeFreeOpen (affineBlowup I) (CechHigher.intersection (opens I a) t) ⟶
      exceptionalPower I n))

def gradedCycles (n q : ℕ) :
    letI := presentationAlgebra I a
    letI := gradedScalarAction I a
    AddSubgroup (GradedCech.Cochain (grading (J := J) (R := R)) (integerPiece I)
      MvPolynomial.X variable_mem n q) := by
  letI := presentationAlgebra I a
  letI := gradedScalarAction I a
  exact (GradedCech.differentialHom (grading (J := J) (R := R)) (integerPiece I)
    MvPolynomial.X variable_mem n q).ker

instance gradedCyclesGroup (n q : ℕ) : AddCommGroup (gradedCycles I a n q) :=
  AddSubgroup.toAddCommGroup _

@[instance_reducible] def groupAddZero {A : Type*} (G : AddCommGroup A) : AddZero A := by
  letI := G
  infer_instance

@[instance_reducible] def groupAddZeroClass {A : Type*} (G : AddCommGroup A) : AddZeroClass A := by
  letI := G
  infer_instance

instance (priority := 2000) gradedCyclesAddZero (n q : ℕ) : AddZero (gradedCycles I a n q) :=
  groupAddZero (gradedCyclesGroup I a n q)

instance (priority := 2000) gradedCyclesAddZeroClass (n q : ℕ) :
    AddZeroClass (gradedCycles I a n q) :=
  groupAddZeroClass (gradedCyclesGroup I a n q)

def cyclesEquiv (n q : ℕ) :
    CechZeroAdditive.cycles (affineBlowup I).ringCatSheaf (opens I a) (exceptionalPower I n) q ≃+
      gradedCycles I a n q := by
  letI := presentationAlgebra I a
  letI := gradedScalarAction I a
  exact AdditiveKernelTransport.kernelEquiv
    (cochainEquiv I a n q) (cochainEquiv I a n (q+1))
    (CechZeroAdditive.differentialHom (affineBlowup I).ringCatSheaf
      (opens I a) (exceptionalPower I n) q)
    (GradedCech.differentialHom (grading (J := J) (R := R)) (integerPiece I)
      MvPolynomial.X variable_mem n q)
    (fun c => cochainEquiv_differential I a n q c)

def ordinaryAugmentation (n : ℕ) : ↥(I^n : Ideal R) →+ gradedCycles I a n 0 := by
  letI := presentationAlgebra I a
  letI := gradedScalarAction I a
  exact ((GradedCech.augmentation (grading (J := J) (R := R)) (integerPiece I)
    MvPolynomial.X variable_mem n).comp (ordinaryPowerEquivIntegerPiece I n).toAddMonoidHom).codRestrict
    (gradedCycles I a n 0) (fun b =>
      GradedCech.differential_augmentation _ _ _ _ _ _)

def globalCyclesEquiv (ha : Ideal.span (Set.range fun j => (a j).val) = I) (n : ℕ) :
    (schemeFreeOpen (affineBlowup I) ⊤ ⟶ exceptionalPower I n) ≃+
      gradedCycles I a n 0 := by
  letI : AddCommGroup (freeOpen (affineBlowup I).ringCatSheaf ⊤ ⟶ exceptionalPower I n) :=
    Preadditive.homGroup (C := (affineBlowup I).Modules) _ _
  exact (CechZeroAdditive.sectionsEquiv (affineBlowup I).ringCatSheaf (opens I a)
    (exceptionalPower I n) ⊤ (fun _ => le_top) (by rw [iSup_opens I a ha])).trans
      (cyclesEquiv I a n 0)

def ordinarySectionHom (ha : Ideal.span (Set.range fun j => (a j).val) = I) (n : ℕ) :
    ↥(I^n : Ideal R) →+ (schemeFreeOpen (affineBlowup I) ⊤ ⟶ exceptionalPower I n) :=
  (globalCyclesEquiv I a ha n).symm.toAddMonoidHom.comp (ordinaryAugmentation I a n)

def ordinaryGlobalSection (ha : Ideal.span (Set.range fun j => (a j).val) = I) (n : ℕ) :
    ↥(I^n : Ideal R) →+ Γ(exceptionalPower I n, ⊤) :=
  (freeOpenSectionsEquiv ⊤ (exceptionalPower I n)).toAddMonoidHom.comp
    (ordinarySectionHom I a ha n)

theorem ordinarySectionHom_restriction
    (ha : Ideal.span (Set.range fun j => (a j).val) = I) (n : ℕ)
    (b : ↥(I^n : Ideal R)) (t : Fin 1 → J) :
    tupleHomEquiv I a n 0 t
      (CechHigher.augmentation (affineBlowup I).ringCatSheaf (opens I a)
        (exceptionalPower I n) ⊤ (fun _ => le_top) (ordinarySectionHom I a ha n b) t) =
      ReesProductAugmentation.ordinaryFraction I a (tupleSet t) n b := by
  let := presentationAlgebra I a
  let := gradedScalarAction I a
  have h := (globalCyclesEquiv I a ha n).apply_symm_apply (ordinaryAugmentation I a n b)
  have hv := congrFun (congrArg Subtype.val h) t
  change _ = GradedCech.augmentation (grading (J := J) (R := R)) (integerPiece I)
    MvPolynomial.X variable_mem n (ordinaryPowerEquivIntegerPiece I n b) t at hv
  exact hv.trans (ReesProductAugmentation.augmentation_eq_ordinaryFraction I a n b t)

theorem ordinarySectionHom_chartValue
    (ha : Ideal.span (Set.range fun j => (a j).val) = I) (n : ℕ)
    (b : ↥(I^n : Ideal R)) (t : Fin 1 → J) :
    (ReesProductPower.chartPowerMap I a (tuple_mem 0 t 0) n
      (tupleHomEquiv I a n 0 t
        (CechHigher.augmentation (affineBlowup I).ringCatSheaf (opens I a)
          (exceptionalPower I n) ⊤ (fun _ => le_top)
          (ordinarySectionHom I a ha n b) t))).val =
      ReesProductChart.chartBase I a (tupleSet t) b.val := by
  rw [ordinarySectionHom_restriction]
  exact ReesProductAugmentation.chartPowerMap_ordinaryFraction I a (tuple_mem 0 t 0) n b

theorem ordinarySectionHom_frozenChartValue
    (ha : Ideal.span (Set.range fun j => (a j).val) = I) (n : ℕ)
    (b : ↥(I^n : Ideal R)) (t : Fin 1 → J) :
    (ReesFrozenPower.pieceEquiv I a (tuple_mem 0 t 0) n
      (tupleHomEquiv I a n 0 t
        (CechHigher.augmentation (affineBlowup I).ringCatSheaf (opens I a)
          (exceptionalPower I n) ⊤ (fun _ => le_top)
          (ordinarySectionHom I a ha n b) t))).val =
      ReesFrozenChart.base I a (tupleSet t) b.val := by
  apply (ReesFrozenChart.coordinateEquiv I a (tupleSet t)).injective
  rw [ReesFrozenPower.coordinate_pieceEquiv, ordinarySectionHom_chartValue]
  exact ((ReesFrozenChart.coordinateEquiv I a (tupleSet t)).apply_symm_apply _).symm

variable [IsNoetherianRing R]

theorem eventually_recovery_and_primitives
    (ha : Ideal.span (Set.range fun j => (a j).val) = I) :
    ∃ N : ℕ, ∀ n : ℕ, N ≤ n →
      Function.Bijective (ordinaryGlobalSection I a ha n) ∧
      ∀ q : ℕ, CechHigher.HasPrimitives (affineBlowup I).ringCatSheaf
        (opens I a) (exceptionalPower I n) q := by
  let := presentationAlgebra I a
  let := gradedScalarAction I a
  obtain ⟨N, hN⟩ := ReesCechRecovery.eventually_ordinary_power_recovery I a ha
  refine ⟨N, ?_⟩
  intro n hn
  obtain ⟨hpositive, hrecovery⟩ := hN n hn
  have hb : Function.Bijective (ordinaryAugmentation I a n) := by
    apply (Function.bijective_iff_existsUnique _).mpr
    intro c
    obtain ⟨b, hb, hu⟩ := hrecovery c.val c.property
    refine ⟨b, Subtype.ext hb, ?_⟩
    intro z hz
    exact hu z (congrArg Subtype.val hz)
  constructor
  · exact (freeOpenSectionsEquiv ⊤ (exceptionalPower I n)).bijective.comp
      ((globalCyclesEquiv I a ha n).symm.bijective.comp hb)
  · intro q
    exact AdditiveKernelTransport.transport_primitives
      (cochainEquiv I a n q) (cochainEquiv I a n (q+1)) (cochainEquiv I a n (q+2))
      (CechZeroAdditive.differentialHom (affineBlowup I).ringCatSheaf
        (opens I a) (exceptionalPower I n) q)
      (CechZeroAdditive.differentialHom (affineBlowup I).ringCatSheaf
        (opens I a) (exceptionalPower I n) (q+1))
      (GradedCech.differentialHom (grading (J := J) (R := R)) (integerPiece I)
        MvPolynomial.X variable_mem n q)
      (GradedCech.differentialHom (grading (J := J) (R := R)) (integerPiece I)
        MvPolynomial.X variable_mem n (q+1))
      (fun c => cochainEquiv_differential I a n q c)
      (fun c => cochainEquiv_differential I a n (q+1) c) (hpositive q)

theorem eventually_recovery
    (ha : Ideal.span (Set.range fun j => (a j).val) = I) :
    ∃ N : ℕ, ∀ n : ℕ, N ≤ n →
      Function.Bijective (ordinaryGlobalSection I a ha n) := by
  obtain ⟨N, hN⟩ := eventually_recovery_and_primitives I a ha
  exact ⟨N, fun n hn => (hN n hn).1⟩

theorem eventually_recovery_and_cohomology
    (ha : Ideal.span (Set.range fun j => (a j).val) = I) :
    ∃ N : ℕ, ∀ n : ℕ, N ≤ n →
      Function.Bijective (ordinaryGlobalSection I a ha n) ∧
      ∀ (q : ℕ) (x : CategoryTheory.Abelian.Ext.{1} (C := (affineBlowup I).Modules)
        (schemeFreeOpen (affineBlowup I) ⊤) (exceptionalPower I n) (q+1)), x = 0 := by
  obtain ⟨N, hN⟩ := eventually_recovery_and_primitives I a ha
  refine ⟨N, ?_⟩
  intro n hn
  obtain ⟨hb, hp⟩ := hN n hn
  refine ⟨hb, ?_⟩
  intro q x
  let : (exceptionalPower I n).IsQuasicoherent :=
    ReesCohomologySetup.exceptionalPower_isQuasicoherent I n
  exact FreeCechSections.affine_ext_succ_eq_zero (affineBlowup I) (exceptionalPower I n)
    (opens I a) ⊤ (fun _ => le_top) (by rw [iSup_opens I a ha])
    (tuple_isAffine I a) q (hp q) x

end
end PiExponent.ReesSheafCechRecovery

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/SerreVanishing.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.FiniteCoverCohomology

namespace OAI

namespace PiExponent.SerreVanishing

noncomputable section

open CategoryTheory CategoryTheory.Limits AlgebraicGeometry Abelian

universe u

variable {X : Scheme.{u}} [IsNoetherian X]
  [IsAffineHom (pullback.diagonal (terminal.from X))]

attribute [local instance] PiExponentSeshadri.FiniteCoverCohomology.hasExtScheme'

private abbrev schemeUnit (Y : Scheme.{u}) : Y.Modules :=
  SheafOfModules.unit Y.ringCatSheaf

theorem ext_eq_zero_of_affine_cover (l : ℕ) (hl : 0 < l)
    (U : Fin l → X.Opens) (hU : ∀ i, IsAffineOpen (U i))
    (hcover : (⨆ i, U i) = ⊤) (M : X.Modules) [M.IsQuasicoherent]
    (q : ℕ) (hq : l ≤ q)
    (x : Abelian.Ext.{u+1} (C := X.Modules) (schemeUnit X) M q) : x = 0 := by
  cases l with
  | zero => exact False.elim (Nat.not_lt_zero 0 hl)
  | succ l =>
      have he : l + (q - (l + 1)) + 1 = q := by omega
      revert x
      clear hq
      rw [← he]
      exact PiExponentSeshadri.FiniteCoverCohomology.cover_ext_zero
        l U hU hcover M _

end

end PiExponent.SerreVanishing

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/TupleCechBound.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.ProjectiveMonomialCechHigher

namespace OAI

namespace PiExponent.TupleCechBound
noncomputable section
open scoped BigOperators
open ProjectiveMonomialCechHigher
universe u
variable {J K A : Type*} [AddCommGroup A]

def FullSupport {q : ℕ} (c : Cochain J A q) : Prop :=
  ∀ t j, (∀ i, t i ≠ j) → c t = 0

def pullback (f : K → J) {q : ℕ} (c : Cochain J A q) : Cochain K A q :=
  fun t => c (f ∘ t)

lemma pullback_differential (f : K → J) {q : ℕ} (c : Cochain J A q) :
    pullback f (differential c) = differential (pullback f c) := rfl

lemma contraction_closed {q : ℕ} (c : Cochain J A (q + 1))
    (hc : differential c = 0) (p : J) :
    differential (fun t : Fin (q + 1) → J => c (Fin.cons p t)) = c := by
  funext t
  have h := differential_cons c p t
  rw [hc, Pi.zero_apply] at h
  exact (sub_eq_zero.mp h.symm).symm

def extend (p : J) {q : ℕ} (c : Cochain {j : J // j ≠ p} A q) : Cochain J A q := by
  classical
  exact fun t => if h : ∀ i, t i ≠ p then c (fun i => ⟨t i, h i⟩) else 0

lemma extend_pullback (p : J) {q : ℕ} (c : Cochain {j : J // j ≠ p} A q)
    (t : Fin (q + 1) → {j : J // j ≠ p}) :
    extend p c (Subtype.val ∘ t) = c t := by
  classical
  simp only [extend, Function.comp_apply, dite_eq_left (fun i => (t i).property)]

lemma differential_extend_pullback (p : J) {q : ℕ}
    (c : Cochain {j : J // j ≠ p} A q)
    (t : Fin (q + 2) → {j : J // j ≠ p}) :
    differential (extend p c) (Subtype.val ∘ t) = differential c t := by
  simp only [differential]
  apply Finset.sum_congr rfl
  intro i _
  exact congrArg (fun a => (-1 : ℤ) ^ i.val • a) (extend_pullback p c (t ∘ i.succAbove))

lemma extend_missing (p : J) {q : ℕ} (c : Cochain {j : J // j ≠ p} A q)
    (hc : FullSupport c) (t : Fin (q + 1) → J) (j : J) (hjp : j ≠ p)
    (ht : ∀ i, t i ≠ j) : extend p c t = 0 := by
  classical
  unfold extend
  split_ifs with h
  · apply hc _ ⟨j, hjp⟩
    intro i he
    exact ht i (congrArg Subtype.val he)
  · rfl

lemma differential_extend_missing (p : J) {q : ℕ}
    (c : Cochain {j : J // j ≠ p} A q) (hc : FullSupport c)
    (t : Fin (q + 2) → J) (j : J) (hjp : j ≠ p)
    (ht : ∀ i, t i ≠ j) : differential (extend p c) t = 0 := by
  apply Finset.sum_eq_zero
  intro i _
  rw [extend_missing p c hc (t ∘ i.succAbove) j hjp (fun k => ht (i.succAbove k)), smul_zero]

theorem fullSupport_primitives_aux (n : ℕ) :
    ∀ (J : Type u) [Fintype J], Fintype.card J = n →
    ∀ q : ℕ, n ≤ q + 1 → ∀ c : Cochain J A (q + 1),
      differential c = 0 → FullSupport c →
      ∃ b : Cochain J A q, differential b = c ∧ FullSupport b := by
  classical
  induction n using Nat.strong_induction_on with
  | h n ih =>
    intro J _ hcard q hq c hc hsupport
    cases isEmpty_or_nonempty J with
    | inl hJ =>
      let := hJ
      refine ⟨0, ?_, ?_⟩
      · funext t
        exact isEmptyElim (t 0)
      · intro t
        exact isEmptyElim (t 0)
    | inr hJ =>
      let p : J := Classical.choice hJ
      let b : Cochain J A q := fun t => c (Fin.cons p t)
      have hb : differential b = c := contraction_closed c hc p
      cases q with
      | zero =>
        refine ⟨b, hb, ?_⟩
        let : Subsingleton J := Fintype.card_le_one_iff_subsingleton.mp (hcard ▸ hq)
        intro t j ht
        exact False.elim (ht 0 (Subsingleton.elim _ _))
      | succ q =>
        let K := {j : J // j ≠ p}
        have hKn : Fintype.card K < n := by
          rw [← hcard]
          exact Fintype.card_subtype_lt (x := p) (by simp)
        let bK : Cochain K A (q + 1) := pullback Subtype.val b
        have hbK : differential bK = 0 := by
          rw [← pullback_differential, hb]
          funext t
          exact hsupport _ p (fun i => (t i).property)
        have hsK : FullSupport bK := by
          intro t j ht
          apply hsupport _ j.val
          intro i
          cases i using Fin.cases with
          | zero => exact Ne.symm j.property
          | succ i =>
            intro he
            exact ht i (Subtype.ext he)
        obtain ⟨a, ha, hs⟩ := ih (Fintype.card K) hKn K rfl q (by omega) bK hbK hsK
        refine ⟨b - differential (extend p a), ?_, ?_⟩
        · rw [differential_sub, hb, differential_squared, sub_zero]
        · intro t j ht
          change b t - differential (extend p a) t = 0
          by_cases hj : j = p
          · subst j
            let tK : Fin (q + 2) → K := fun i => ⟨t i, ht i⟩
            have hvalue := congrFun ha tK
            have hext := differential_extend_pullback p a tK
            change differential (extend p a) t = differential a tK at hext
            rw [hext, hvalue]
            exact sub_self _
          · have hb0 : b t = 0 := by
              apply hsupport _ j
              intro i
              cases i using Fin.cases with
              | zero => exact Ne.symm hj
              | succ i => exact ht i
            rw [hb0, differential_extend_missing p a hs t j hj ht, sub_self]

theorem fullSupport_primitives [Fintype J] {q : ℕ}
    (hq : Fintype.card J ≤ q + 1) (c : Cochain J A (q + 1))
    (hc : differential c = 0) (hs : FullSupport c) :
    ∃ b : Cochain J A q, differential b = c ∧ FullSupport b :=
  fullSupport_primitives_aux (Fintype.card J) J rfl q hq c hc hs

end
end PiExponent.TupleCechBound

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/AdmissibleCurveInequality.lean <==
import OAI.NumberTheory.PiExponent.Approximation.MatrixArithmetic
import OAI.NumberTheory.PiExponent.Geometry.CurveInequalityIntrinsic

namespace OAI

noncomputable section
open scoped BigOperators
namespace PiExponent.AdmissibleParameters

variable {nu Lambda C : ℝ} (d : AdmissibleParameters nu Lambda C)

def curveCenters : Fin d.K → Fin d.m → ℂ :=
  fun j i => (j.val : ℂ) *
    MatrixArithmetic.rationalCenters (fun i : Fin d.m => d.p i.val)
      (fun i : Fin d.m => d.q i.val) i

theorem curveCenters_injective (i : Fin d.m) :
    Function.Injective (fun j => d.curveCenters j i) := by
  have hp : (d.p i.val : ℂ) ≠ 0 := by exact_mod_cast (d.approximations i.val).2.1
  have hq : (d.q i.val : ℂ) ≠ 0 := by
    exact_mod_cast (show d.q i.val ≠ 0 by have := (d.approximations i.val).1; omega)
  have hr : MatrixArithmetic.rationalCenters (fun i : Fin d.m => d.p i.val)
      (fun i : Fin d.m => d.q i.val) i ≠ 0 := by
    unfold MatrixArithmetic.rationalCenters
    exact div_ne_zero (mul_ne_zero (mul_ne_zero (by norm_num) Complex.I_ne_zero) hp) hq
  intro j l h
  dsimp only [curveCenters] at h
  have he := (mul_right_cancel₀ hr h : (j.val : ℂ) = (l.val : ℂ))
  apply Fin.ext
  exact_mod_cast he

theorem exact_weighted_curve_inequality
    {E : Type*} [Field E] [Algebra ℂ E] [Algebra.EssFiniteType ℂ E]
    (y : E) (x : Fin d.m → E)
    (hgen : IntermediateField.adjoin ℂ
      (Set.range (Fin.cases y x : Fin (d.m+1) → E)) = ⊤)
    (htrdeg : Algebra.trdeg ℂ E = 1) :
    let hres := PlaceLocalRing.residue_integral htrdeg.le
    let hfinite := CurveParameterFinite.finite_over_every_parameter ℂ E htrdeg
    let z : Fin (d.m+1) → E := Fin.cases y x
    let hz := CurveInequality.nonconstant_coordinates z hgen htrdeg
    (1+(d.sigma : ℝ)) * ∑ p ∈ CurveContactFamily.places hfinite z d.curveCenters hz,
      (CurveContactFamily.contact hres hfinite z d.curveCenters hz d.curveJetWeights p : ℝ) ≤
        CurveContactSum.weightedDegree hfinite z d.curveDegreeWeights :=
  CurveInequality.admissible_weighted_curve_inequality d y x d.curveCenters
    d.curveCenters_injective hgen htrdeg

end PiExponent.AdmissibleParameters
end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/AdmissibleCurveWeights.lean <==
import OAI.NumberTheory.PiExponent.Approximation.AdmissibleParameters
import OAI.NumberTheory.PiExponent.Approximation.PersistentWeightComparison

namespace OAI

namespace PiExponent.AdmissibleParameters
noncomputable section
open scoped BigOperators
variable {nu Lambda c : ℝ} (d : AdmissibleParameters nu Lambda c)

def curveDegreeWeights : Fin (d.m + 1) → ℚ :=
  Fin.cases d.w0 (fun i => d.rationalWeight (i.val + 1))

def curveJetWeights : Fin (d.m + 1) → ℚ :=
  Fin.cases d.v0 (fun i => d.rationalWeight (i.val + 1) / d.base.theta)

@[simp] lemma curveDegreeWeights_zero : d.curveDegreeWeights 0 = d.w0 := rfl
@[simp] lemma curveDegreeWeights_succ (i : Fin d.m) :
    d.curveDegreeWeights i.succ = d.rationalWeight (i.val + 1) := rfl
@[simp] lemma curveJetWeights_zero : d.curveJetWeights 0 = d.v0 := rfl
@[simp] lemma curveJetWeights_succ (i : Fin d.m) :
    d.curveJetWeights i.succ = d.rationalWeight (i.val + 1) / d.base.theta := rfl

lemma curveDegreeWeights_pos (i : Fin (d.m + 1)) : 0 < d.curveDegreeWeights i := by
  refine Fin.cases ?_ (fun i => ?_) i
  · exact_mod_cast d.w0_pos
  · simpa only [curveDegreeWeights_succ] using d.rationalWeight_pos (i.val + 1)

lemma curveJetWeights_pos (i : Fin (d.m + 1)) : 0 < d.curveJetWeights i := by
  refine Fin.cases ?_ (fun i => ?_) i
  · exact_mod_cast d.v0_pos
  · exact div_pos (d.rationalWeight_pos _) (by exact_mod_cast d.base.theta_pos)

lemma curveDegreeWeights_cast (i : Fin (d.m + 1)) :
    (d.curveDegreeWeights i : ℝ) = PiExponentApprox.geometricDegreeWeight d.w0 d.x i.val := by
  refine Fin.cases ?_ (fun j => ?_) i
  · simp [PiExponentApprox.geometricDegreeWeight]
  · simp [PiExponentApprox.geometricDegreeWeight, d.cast_rationalWeight]

lemma curveJetWeights_cast (i : Fin (d.m + 1)) :
    (d.curveJetWeights i : ℝ) = PiExponentApprox.geometricJetWeight d.v0 d.base.theta d.x i.val := by
  refine Fin.cases ?_ (fun j => ?_) i
  · simp [PiExponentApprox.geometricJetWeight]
  · simp [PiExponentApprox.geometricJetWeight, d.cast_rationalWeight]

lemma curve_fibre_product_ratio :
    (∏ i : Fin d.m, (d.curveDegreeWeights i.succ : ℝ)) /
      (∏ i : Fin d.m, (d.curveJetWeights i.succ : ℝ)) = (d.base.theta : ℝ) ^ d.m := by
  have hp : (∏ i : Fin d.m, (d.rationalWeight (i.val + 1) : ℝ)) ≠ 0 :=
    Finset.prod_ne_zero_iff.mpr (fun i _ => by exact_mod_cast ne_of_gt (d.rationalWeight_pos _))
  simp only [curveDegreeWeights_succ, curveJetWeights_succ, Rat.cast_div,
    Finset.prod_div_distrib, Finset.prod_const, Finset.card_univ, Fintype.card_fin]
  field_simp [hp]

lemma curve_product_ratio :
    (∏ i : Fin (d.m + 1), (d.curveDegreeWeights i : ℝ)) /
      (∏ i : Fin (d.m + 1), (d.curveJetWeights i : ℝ)) =
      ((d.w0 : ℝ) / d.v0) * (d.base.theta : ℝ) ^ d.m := by
  rw [Fin.prod_univ_succ, Fin.prod_univ_succ, mul_div_mul_comm, d.curve_fibre_product_ratio]
  rfl

lemma curve_volume :
    (d.K : ℝ) * (1 + 3 * (d.sigma : ℝ)) ^ (d.m + 1) *
      (∏ i, (d.curveDegreeWeights i : ℝ)) / (∏ i, (d.curveJetWeights i : ℝ)) < 1 := by
  calc
    _ = (1 + 3 * (d.sigma : ℝ)) ^ (d.m + 1) *
        ((d.K : ℝ) * ((∏ i, (d.curveDegreeWeights i : ℝ)) /
          (∏ i, (d.curveJetWeights i : ℝ)))) := by ring
    _ = (1 + 3 * (d.sigma : ℝ)) ^ (d.m + 1) *
        ((d.K : ℝ) * ((d.w0 : ℝ) / d.v0) * (d.base.theta : ℝ) ^ d.m) := by
      rw [d.curve_product_ratio]
      ring
    _ < 1 := d.sigma_volume

lemma curve_fibre_volume :
    (d.K : ℝ) * (1 + 3 * (d.sigma : ℝ)) ^ d.m *
      (∏ i : Fin d.m, (d.curveDegreeWeights i.succ : ℝ)) /
      (∏ i : Fin d.m, (d.curveJetWeights i.succ : ℝ)) < 1 := by
  calc
    _ = (1 + 3 * (d.sigma : ℝ)) ^ d.m *
        ((d.K : ℝ) * ((∏ i : Fin d.m, (d.curveDegreeWeights i.succ : ℝ)) /
          (∏ i : Fin d.m, (d.curveJetWeights i.succ : ℝ)))) := by ring
    _ = (1 + 3 * (d.sigma : ℝ)) ^ d.m *
        ((d.K : ℝ) * (d.base.theta : ℝ) ^ d.m) := by rw [d.curve_fibre_product_ratio]
    _ < 1 := d.sigma_centers

lemma curve_coordinate_ratio (i : Fin d.m) :
    (1 + (d.sigma : ℝ)) * (d.curveDegreeWeights i.succ : ℝ) <
      (d.curveJetWeights i.succ : ℝ) := by
  simp only [curveDegreeWeights_succ, curveJetWeights_succ, Rat.cast_div]
  apply (lt_div_iff₀ d.base.theta_pos).mpr
  have hi : (0 : ℝ) < d.rationalWeight (i.val + 1) := by exact_mod_cast d.rationalWeight_pos _
  nlinarith [mul_lt_mul_of_pos_right d.sigma_theta hi]

lemma curve_separated_weight_products (A B : Finset (Fin (d.m + 1)))
    (hcard : A.card = B.card) (i : Fin (d.m + 1)) (hi : i ≠ 0)
    (hiA : i ∈ A) (hiB : i ∉ B)
    (hhigh : ∀ j, i < j → (j ∈ A ↔ j ∈ B)) :
    PersistentWeightComparison.comparisonConstant d.m d.sigma *
      (∏ j ∈ B, (d.curveJetWeights j : ℝ)) <
      ∏ j ∈ A, (d.curveDegreeWeights j : ℝ) := by
  classical
  let e : Fin (d.m + 1) ↪ ℕ := ⟨Fin.val, Fin.val_injective⟩
  have hbound (S : Finset (Fin (d.m + 1))) : S.map e ⊆ Finset.range (d.m + 1) := by
    intro j hj
    obtain ⟨k, hk, rfl⟩ := Finset.mem_map.mp hj
    exact Finset.mem_range.mpr k.isLt
  have hbelow : ∀ j ∈ B.map e \ A.map e, j < i.val := by
    intro j hj
    obtain ⟨hjB, hjA⟩ := Finset.mem_sdiff.mp hj
    obtain ⟨k, hkB, rfl⟩ := Finset.mem_map.mp hjB
    by_contra hnot
    have hik : i ≤ k := Fin.le_iff_val_le_val.mpr (Nat.le_of_not_gt hnot)
    have hne : i ≠ k := fun h => hiB (h.symm ▸ hkB)
    have hkA := (hhigh k (lt_of_le_of_ne hik hne)).mpr hkB
    exact hjA (Finset.mem_map.mpr ⟨k, hkA, rfl⟩)
  have hn : 0 < i.val := Nat.pos_of_ne_zero (fun h => hi (Fin.ext h))
  have h := d.separated_weight_products (A.map e) (B.map e)
    (by simpa using hcard) (hbound A) (hbound B) i.val hn
    (Finset.mem_map.mpr ⟨i, hiA, rfl⟩)
    (by
      intro hmem
      obtain ⟨a, haB, hai⟩ := Finset.mem_map.mp hmem
      have hai' : a = i := Fin.ext hai
      exact hiB (hai' ▸ haB))
    hbelow
  simpa only [Finset.prod_map, e, Function.Embedding.coeFn_mk,
    ← d.curveJetWeights_cast, ← d.curveDegreeWeights_cast,
    PersistentWeightComparison.comparisonConstant, interpolationSeparationConstant] using h

end
end PiExponent.AdmissibleParameters

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/BirationalOpenIso.lean <==
import OAI.NumberTheory.PiExponent.Geometry.CurveStalkGluing

namespace OAI

noncomputable section
namespace PiExponent.BirationalOpenIso
open AlgebraicGeometry CategoryTheory TopologicalSpace
universe u
variable {X Y : Scheme.{u}} [IsIntegral X] [IsIntegral Y]

theorem exists_open_iso_of_generic_inverse (f : Y ⟶ X)
    [LocallyOfFiniteType f] [IsSeparated f]
    (e : Y.functionField ≃+* X.functionField)
    (he : Spec.map (CommRingCat.ofHom e.toRingHom) ≫
      Y.fromSpecStalk (genericPoint Y) ≫ f = X.fromSpecStalk (genericPoint X)) :
    ∃ U : X.Opens, genericPoint X ∈ U ∧ IsIso (f ∣_ U) := by
  let η : Spec X.functionField ⟶ Y :=
    Spec.map (CommRingCat.ofHom e.toRingHom) ≫ Y.fromSpecStalk (genericPoint Y)
  have hηf : η ≫ f = X.fromSpecStalk (genericPoint X) ≫ 𝟙 X := by
    simpa only [η, Category.assoc, Category.comp_id] using! he
  obtain ⟨U, hU, g, hη, hg⟩ := spread_out_of_isGermInjective' (𝟙 X) f η hηf
  simp only [Category.comp_id] at hg
  let V : Y.Opens := f ⁻¹ᵁ U
  have hrange : Set.range g ⊆ Set.range V.ι := by
    rintro _ ⟨x, rfl⟩
    refine ⟨⟨g x, ?_⟩, rfl⟩
    change f (g x) ∈ U
    have hpoint := congrArg (fun k : U.toScheme ⟶ X => k x) hg
    change f (g x) = x.1 at hpoint
    rw [hpoint]
    exact x.2
  let s : U.toScheme ⟶ V.toScheme := IsOpenImmersion.lift V.ι g hrange
  have hs : s ≫ V.ι = g := IsOpenImmersion.lift_fac _ _ _
  have hsr : s ≫ (f ∣_ U) = 𝟙 U.toScheme := by
    apply (cancel_mono U.ι).mp
    rw [Category.assoc, morphismRestrict_ι, ← Category.assoc, hs, hg, Category.id_comp]
  let : IsDominant (Y.fromSpecStalk (genericPoint Y)) :=
    CurveStalkGluing.isDominant_fromSpecFunctionField
  have hηdom : IsDominant η := by
    let : IsIso (CommRingCat.ofHom e.toRingHom) :=
      (ConcreteCategory.isIso_iff_bijective _).mpr e.bijective
    dsimp only [η]
    infer_instance
  have : IsDominant (U.fromSpecStalkOfMem (genericPoint X) hU ≫ g) := by
    rw [← hη]
    exact hηdom
  have : IsDominant g := IsDominant.of_comp (U.fromSpecStalkOfMem (genericPoint X) hU) g
  have : IsDominant (s ≫ V.ι) := by rw [hs]; infer_instance
  have : IsDominant s := IsDominant.of_comp_of_isOpenImmersion s V.ι
  have hbase : ((f ∣_ U) ≫ s) ≫ (f ∣_ U) = (𝟙 V.toScheme) ≫ (f ∣_ U) := by
    rw [Category.assoc, hsr, Category.comp_id, Category.id_comp]
  have hdense : s ≫ ((f ∣_ U) ≫ s) = s ≫ 𝟙 V.toScheme := by
    rw [← Category.assoc, hsr, Category.id_comp, Category.comp_id]
  have hrs : (f ∣_ U) ≫ s = 𝟙 V.toScheme :=
    ext_of_isDominant_of_isSeparated (f ∣_ U) hbase s hdense
  exact ⟨U, hU, ⟨⟨s, hrs, hsr⟩⟩⟩

end PiExponent.BirationalOpenIso

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/BirationalValuationStalk.lean <==
import Mathlib.AlgebraicGeometry.FunctionField
import Mathlib.AlgebraicGeometry.ValuativeCriterion
import Mathlib.Tactic

namespace OAI

noncomputable section
namespace PiExponent.BirationalValuationStalk
open CategoryTheory AlgebraicGeometry

private theorem comp_eq_of_comp_eq {C : Type*} [Category C] {W X Y Z : C}
    (f : W ⟶ X) (g : X ⟶ Y) (h : Y ⟶ Z) (k : X ⟶ Z) (hcomp : g ≫ h = k) :
    (f ≫ g) ≫ h = f ≫ k :=
  (Category.assoc f g h).trans (congrArg (fun t => f ≫ t) hcomp)

universe u
variable {X : Scheme.{u}} [IsIntegral X]
variable {A E : Type u} [CommRing A] [IsLocalRing A]
  [Field E] [Algebra A E] [IsFractionRing A E]
variable (g : Spec (.of A) ⟶ X) (e : X.functionField ≃+* E)
variable (hgeneric : Spec.map (CommRingCat.ofHom (algebraMap A E)) ≫ g =
  Spec.map (CommRingCat.ofHom e.toRingHom) ≫ X.fromSpecStalk (genericPoint X))

include hgeneric


omit [IsFractionRing A E] in
theorem stalkClosedPointTo_field_compatibility :
    (algebraMap A E).comp (Scheme.stalkClosedPointTo g).hom =
      e.toRingHom.comp
        (algebraMap (X.presheaf.stalk (g (IsLocalRing.closedPoint A))) X.functionField) := by
  have h : Scheme.stalkClosedPointTo g ≫ CommRingCat.ofHom (algebraMap A E) =
      X.presheaf.stalkSpecializes (genericPoint_specializes (g (IsLocalRing.closedPoint A))) ≫
        CommRingCat.ofHom e.toRingHom := by
    apply Spec.map_injective
    apply (cancel_mono (X.fromSpecStalk (g (IsLocalRing.closedPoint A)))).mp
    let q := X.fromSpecStalk (g (IsLocalRing.closedPoint A))
    have hleft := comp_eq_of_comp_eq
      (Spec.map (CommRingCat.ofHom (algebraMap A E)))
      (Spec.map (Scheme.stalkClosedPointTo g)) q g
      (Scheme.Spec_stalkClosedPointTo_fromSpecStalk g)
    have hright := comp_eq_of_comp_eq
      (Spec.map (CommRingCat.ofHom e.toRingHom))
      (Spec.map (X.presheaf.stalkSpecializes
        (genericPoint_specializes (g (IsLocalRing.closedPoint A))))) q
      (X.fromSpecStalk (genericPoint X))
      (X.SpecMap_stalkSpecializes_fromSpecStalk
        (genericPoint_specializes (g (IsLocalRing.closedPoint A))))
    have hmapLeft := congrArg (fun k => k ≫ q)
      (Spec.map_comp (Scheme.stalkClosedPointTo g) (CommRingCat.ofHom (algebraMap A E)))
    have hmapRight := congrArg (fun k => k ≫ q)
      (Spec.map_comp (X.presheaf.stalkSpecializes
        (genericPoint_specializes (g (IsLocalRing.closedPoint A))))
        (CommRingCat.ofHom e.toRingHom))
    exact hmapLeft.trans (hleft.trans (hgeneric.trans (hright.symm.trans hmapRight.symm)))
  exact CommRingCat.hom_ext_iff.mp h


theorem stalkClosedPointTo_bijective
    [ValuationRing (X.presheaf.stalk (g (IsLocalRing.closedPoint A)))] :
    Function.Bijective (Scheme.stalkClosedPointTo g).hom := by
  let α := (Scheme.stalkClosedPointTo g).hom
  let β := e.symm.toRingHom.comp (algebraMap A E)
  have hcomp : β.comp α =
      algebraMap (X.presheaf.stalk (g (IsLocalRing.closedPoint A))) X.functionField := by
    apply RingHom.ext
    intro a
    apply e.injective
    have h := RingHom.congr_fun (stalkClosedPointTo_field_compatibility g e hgeneric) a
    change e (e.symm ((algebraMap A E) (α a))) =
      e ((algebraMap (X.presheaf.stalk (g (IsLocalRing.closedPoint A))) X.functionField) a)
    rw [e.apply_symm_apply]
    exact h
  have hβ : Function.Injective β := e.symm.injective.comp (IsFractionRing.injective A E)
  have hbij := bijective_rangeRestrict_comp_of_valuationRing α β hcomp
  refine ⟨fun a b hab => hbij.1 (congrArg β.rangeRestrict hab), ?_⟩
  intro a
  obtain ⟨b, hb⟩ := hbij.2 (β.rangeRestrict a)
  refine ⟨b, hβ ?_⟩
  exact congrArg Subtype.val hb

theorem stalkMap_isIso
    [ValuationRing (X.presheaf.stalk (g (IsLocalRing.closedPoint A)))] :
    IsIso (g.stalkMap (IsLocalRing.closedPoint A)) := by
  have : IsIso (Scheme.stalkClosedPointTo g) :=
    (ConcreteCategory.isIso_iff_bijective _).mpr (stalkClosedPointTo_bijective g e hgeneric)
  change IsIso (g.stalkMap _ ≫ (stalkClosedPointIso (.of A)).hom) at this
  exact IsIso.of_isIso_comp_right _ (stalkClosedPointIso (.of A)).hom

end PiExponent.BirationalValuationStalk

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CanonicalRecoveryProperties.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.ExceptionalRecoveryMap
import OAI.NumberTheory.PiExponent.LocalAlgebra.IdealPullbackOpenSquare

namespace OAI

noncomputable section
namespace PiExponent.CanonicalRecoveryProperties
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry
open GeometrySupport

def ComapBijective {X Y : Scheme.{0}} (f : Y ⟶ X) [QuasiCompact f]
    (I : X.IdealSheafData) (U : X.Opens) : Prop :=
  Function.Bijective ((IdealPullbackMap.comap f I).app U)

def OrdinaryBijective {X Y : Scheme.{0}} (f : Y ⟶ X) [QuasiCompact f]
    (I : X.IdealSheafData) (E : LineBundle Y)
    (ι : E.sheaf ⟶ structureSheaf Y) (hE : PresentsPullbackIdeal I f E ι)
    (n : ℕ) (U : X.Opens) : Prop :=
  Function.Bijective ((ExceptionalRecoveryMap.ordinaryMap f I E ι hE n).app U)

theorem ordinary_iff_comap {X Y : Scheme.{0}} (f : Y ⟶ X) [QuasiCompact f]
    (I : X.IdealSheafData) (E : LineBundle Y)
    (ι : E.sheaf ⟶ structureSheaf Y) (hE : PresentsPullbackIdeal I f E ι)
    (n : ℕ) (U : X.Opens) :
    OrdinaryBijective f I E ι hE n U ↔ ComapBijective f (I^n) U := by
  have hb := ConcreteCategory.bijective_of_isIso
    ((PresentedIdealIso.powerIso I f E ι hE n).inv.app (f ⁻¹ᵁ U))
  change Function.Bijective
    (((PresentedIdealIso.powerIso I f E ι hE n).inv.app (f ⁻¹ᵁ U)) ∘
      ((IdealPullbackMap.comap f (I^n)).app U)) ↔ _
  exact hb.of_comp_iff' _

theorem comap_open_square {X Y X' Y' : Scheme.{0}}
    (f : Y ⟶ X) [QuasiCompact f]
    (j : X' ⟶ X) [IsOpenImmersion j]
    (k : Y' ⟶ Y) [IsOpenImmersion k]
    (f' : Y' ⟶ X') [QuasiCompact f'] (h : k ≫ f = f' ≫ j)
    (I : X.IdealSheafData) (U : X.Opens) (U' : X'.Opens) (V' : Y'.Opens)
    (hj : j ''ᵁ U' = U) (hk : k ''ᵁ V' = f ⁻¹ᵁ U)
    (hv : V' = f' ⁻¹ᵁ U') :
    ComapBijective f I U ↔ ComapBijective f' (I.comap j) U' :=
  IdealSectionRestriction.comap_app_bijective_iff_open_square f j k f' h I U U' V' hj hk hv

end PiExponent.CanonicalRecoveryProperties

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CartierDegreeLength.lean <==
import Mathlib.Tactic
import OAI.NumberTheory.PiExponent.Approximation.LinePullback
import OAI.NumberTheory.PiExponent.Cohomology.EulerExact
import OAI.NumberTheory.PiExponent.Cohomology.FiniteLineEuler
import OAI.NumberTheory.PiExponent.Geometry.CartierSequence

namespace OAI

noncomputable section
open CategoryTheory AlgebraicGeometry TopologicalSpace
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames

namespace PiExponent.CartierDegreeLength


theorem cartier_euler_difference_eq_sum_local_lengths
    {X : Scheme.{0}} [IsIntegral X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (hd : topologicalKrullDim X ≤ 1)
    (M N : LineBundle X) (φ : M.sheaf ⟶ N.sheaf) [Mono φ]
    (I : X.IdealSheafData) (hI : I ≠ ⊥)
    (heq : ∀ x : X, ∃ U : X.affineOpens, x ∈ U.1 ∧
      ∃ e : M.sheaf.restrict U.1.ι ≅ O U.1.toScheme,
      ∃ d : N.sheaf.restrict U.1.ι ≅ O U.1.toScheme,
        I.ideal U = Ideal.span {U.1.topIso.hom
          (endValue (e.inv ≫ (Scheme.Modules.restrictFunctor U.1.ι).map φ ≫ d.hom))})
    (hfiniteM : ∀ n ≤ 1, letI := Module.compHom (cohomology M.sheaf n) (baseScalars p)
      FiniteDimensional ℂ (cohomology M.sheaf n))
    (hfiniteN : ∀ n ≤ 1, letI := Module.compHom (cohomology N.sheaf n) (baseScalars p)
      FiniteDimensional ℂ (cohomology N.sheaf n))
    [Subsingleton (cohomology M.sheaf 2)] :
    letI : Finite I.subscheme := finite_subscheme_of_curve p hd I hI
    letI : Fintype I.subscheme := Fintype.ofFinite _
    eulerCharacteristic p 1 N.sheaf - eulerCharacteristic p 1 M.sheaf =
      ∑ x : I.subscheme,
        ((Module.length (I.subscheme.presheaf.stalk x)
          (I.subscheme.presheaf.stalk x)).toNat : ℤ) := by
  let : Finite I.subscheme := finite_subscheme_of_curve p hd I hI
  let : Fintype I.subscheme := Fintype.ofFinite _
  obtain ⟨hz, hseq⟩ := PiExponentSeshadri.CartierSequence.exact p M N φ I heq
  have hfiniteZ (n : ℕ) (_hn : n ≤ 1) :=
    PiExponentSeshadri.FiniteSupport.finite_line_pushforward_finiteDimensional
      I.subschemeι p (N.pullback I.subschemeι) n
  have h := eulerCharacteristic_add p hseq 1 hfiniteM hfiniteN hfiniteZ
  have hdiff : eulerCharacteristic p 1 N.sheaf - eulerCharacteristic p 1 M.sheaf =
      eulerCharacteristic p 1
        ((Scheme.Modules.pushforward I.subschemeι).obj
          ((Scheme.Modules.pullback I.subschemeι).obj N.sheaf)) := by
    exact sub_eq_iff_eq_add.mpr (by simpa [add_comm] using h)
  exact hdiff.trans
    (PiExponentSeshadri.FiniteSupport.finite_line_euler_eq_sum_stalk_lengths
      I.subschemeι p (N.pullback I.subschemeι) 1)

end PiExponent.CartierDegreeLength

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CartierPowerFrames.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.NakaiCartier
import OAI.NumberTheory.PiExponent.Approximation.FrameTensorPowers

namespace OAI

namespace PiExponent.CartierPowerFrames
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
variable {X : Scheme.{0}}
def sectionMultiplyLeft (L M : X.Modules) (s : structureSheaf X ⟶ L) :
    M ⟶ moduleTensor X L M :=
  (moduleTensorUnit M).inv ≫ moduleTensorMap s (𝟙 M)

def tensorFrame (L M : X.Modules) (U : X.Opens)
    (e : L.restrict U.ι ≅ O U.toScheme)
    (f : M.restrict U.ι ≅ O U.toScheme) :
    (moduleTensor X L M).restrict U.ι ≅ O U.toScheme :=
  moduleTensorRestrict U L M ≪≫ moduleTensorIso e f ≪≫
    moduleTensorUnit (O U.toScheme)

def tensorUnitTwist (M : X.Modules) (U : X.Opens)
    (f : M.restrict U.ι ≅ O U.toScheme) : O U.toScheme ≅ O U.toScheme :=
  f.symm ≪≫ (Scheme.Modules.restrictFunctor U.ι).mapIso (moduleTensorUnit M).symm ≪≫
    moduleTensorRestrict U (O X) M ≪≫
      moduleTensorIso (Scheme.Modules.restrictUnitIso U.ι) f ≪≫ moduleTensorUnit (O U.toScheme)

private lemma frame_section {C : Type*} [Category C] {A B D : C}
    (u : A ≅ B) (s : A ⟶ D) (e : D ≅ B) :
    s ≫ e.hom = u.hom ≫ ((u.inv ≫ s) ≫ e.hom) := by
  simp

private lemma framed_multiply {C : Type*} [Category C] {A B D P Q T O : C}
    (g : O ⟶ A) (k : A ⟶ B) (m : B ⟶ D) (r : B ⟶ P) (r' : D ⟶ Q)
    (e : P ⟶ T) (e' : Q ⟶ T) (u : T ⟶ O) (a : O ⟶ O)
    (p : P ⟶ Q) (b : T ⟶ T)
    (hn : m ≫ r' = r ≫ p) (ht : p ≫ e' = e ≫ b) (hs : b ≫ u = u ≫ a) :
    g ≫ (k ≫ m) ≫ (r' ≫ e' ≫ u) = (g ≫ k ≫ r ≫ e ≫ u) ≫ a := by
  simp only [Category.assoc]
  rw [← Category.assoc m r', hn]
  simp only [Category.assoc]
  rw [← Category.assoc p e', ht]
  simp only [Category.assoc]
  rw [hs]

lemma tensor_multiply_framed (L M : X.Modules) (s : O X ⟶ L) (U : X.Opens)
    (e : L.restrict U.ι ≅ O U.toScheme)
    (f : M.restrict U.ι ≅ O U.toScheme) :
    f.inv ≫ (Scheme.Modules.restrictFunctor U.ι).map (sectionMultiplyLeft L M s) ≫
      (tensorFrame L M U e f).hom = (tensorUnitTwist M U f).hom ≫
        (restrictSection U.ι s ≫ e.hom) := by
  let F := Scheme.Modules.restrictFunctor U.ι
  let R := moduleTensorRestrict U (O X) M
  let R' := moduleTensorRestrict U L M
  let E := moduleTensorIso (Scheme.Modules.restrictUnitIso U.ι) f
  let E' := moduleTensorIso e f
  let T := moduleTensorUnit (O U.toScheme)
  let a : O U.toScheme ⟶ O U.toScheme := restrictSection U.ι s ≫ e.hom
  let p := moduleTensorMap (F.map s) (𝟙 (M.restrict U.ι))
  have hn : F.map (moduleTensorMap s (𝟙 M)) ≫ R'.hom = R.hom ≫ p :=
    (moduleTensorRestrict_natural U s (𝟙 M)).trans
      (congrArg (fun q => R.hom ≫ moduleTensorMap (F.map s) q) (F.map_id M))
  have he : F.map s ≫ e.hom = (Scheme.Modules.restrictUnitIso U.ι).hom ≫ a := by
    simpa only [a, restrictSection] using!
      frame_section (Scheme.Modules.restrictUnitIso U.ι) (F.map s) e
  have h₁ := (moduleTensorMap_comp (F.map s) e.hom (𝟙 (M.restrict U.ι)) f.hom).symm.trans
    (congrArg (moduleTensorMap (F.map s ≫ e.hom)) (Category.id_comp f.hom))
  have h₂ := (moduleTensorMap_comp (Scheme.Modules.restrictUnitIso U.ι).hom a
      f.hom (𝟙 (O U.toScheme))).symm.trans
    (congrArg (moduleTensorMap ((Scheme.Modules.restrictUnitIso U.ι).hom ≫ a))
      (Category.comp_id f.hom))
  have ht : p ≫ E'.hom = E.hom ≫ moduleTensorMap a (𝟙 (O U.toScheme)) :=
    h₁.trans ((congrArg (fun q : F.obj (O X) ⟶ O U.toScheme => moduleTensorMap q f.hom)
      he).trans h₂.symm)
  have hs : moduleTensorMap a (𝟙 (O U.toScheme)) ≫ T.hom = T.hom ≫ a :=
    (moduleTensorUnit_scalar (X := U.toScheme) a (𝟙 (O U.toScheme))).trans
      (congrArg (fun q => T.hom ≫ q) (Category.comp_id a))
  have hfinal := framed_multiply f.inv (F.map (moduleTensorUnit M).inv)
    (F.map (moduleTensorMap s (𝟙 M))) R.hom R'.hom E.hom E'.hom T.hom a p _ hn ht hs
  simpa only [sectionMultiplyLeft, tensorFrame, tensorUnitTwist] using!
    (congrArg (fun q => f.inv ≫ q ≫ (tensorFrame L M U e f).hom)
      (F.map_comp (moduleTensorUnit M).inv (moduleTensorMap s (𝟙 M)))).trans hfinal

lemma tensor_multiply_ideal (L M : X.Modules) (s : O X ⟶ L)
    (U : X.affineOpens) (e : L.restrict U.1.ι ≅ O U.1.toScheme)
    (f : M.restrict U.1.ι ≅ O U.1.toScheme) :
    Ideal.span {U.1.topIso.hom (endValue (f.inv ≫
      (Scheme.Modules.restrictFunctor U.1.ι).map (sectionMultiplyLeft L M s) ≫
        (tensorFrame L M U.1 e f).hom))} =
    Ideal.span {U.1.topIso.hom (coefficient e (restrictSection U.1.ι s))} := by
  rw [tensor_multiply_framed,endValue_comp,map_mul,← Ideal.span_singleton_mul_span_singleton]
  have hu : IsUnit (endValue (tensorUnitTwist M U.1 f).hom) :=
    (end_isIso_iff _).mp inferInstance
  rw [Ideal.span_singleton_eq_top.mpr (hu.map U.1.topIso.hom.hom),Ideal.top_mul]
  rfl

theorem cartierPowerMultiply_ideal (L : LineBundle X) (s : GlobalSections X L.sheaf)
    (n : ℕ) (U : X.affineOpens)
    (e : L.sheaf.restrict U.1.ι ≅ structureSheaf U.1.toScheme) :
    Ideal.span {U.1.topIso.hom (endValue ((modulePowFrame U.1 e n).inv ≫
      (Scheme.Modules.restrictFunctor U.1.ι).map
        (PiExponent.NumericalAmpleness.cartierPowerMultiply L s n) ≫
      (modulePowFrame U.1 e (n+1)).hom))} =
    Ideal.span {U.1.topIso.hom (coefficient e (restrictSection U.1.ι s))} :=
  tensor_multiply_ideal L.sheaf (modulePow X L.sheaf n) s U e (modulePowFrame U.1 e n)
end
end PiExponent.CartierPowerFrames

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CartierSequence.lean <==
import OAI.NumberTheory.PiExponent.Approximation.LineClosedUnit
import OAI.NumberTheory.PiExponent.Geometry.PrincipalCartierSequence

namespace OAI


namespace PiExponentSeshadri.CartierSequence
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace Opposite
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
variable {X : Scheme.{0}}

lemma chart_topIso_naturality {Y : Scheme.{0}} (j : Y ⟶ X) (U : X.Opens) :
    U.topIso.hom ≫ j.app U ≫ (j ⁻¹ᵁ U).topIso.inv = (j ∣_ U).appTop := by
  have H := (arrowResLEAppIso j U (j ⁻¹ᵁ U) le_rfl).hom.w
  change U.topIso.hom ≫ j.appLE U (j ⁻¹ᵁ U) le_rfl =
    (j.resLE U (j ⁻¹ᵁ U) le_rfl).appTop ≫ (j ⁻¹ᵁ U).topIso.hom at H
  rw [Scheme.Hom.resLE_eq_morphismRestrict, Scheme.Hom.appLE_eq_app] at H
  apply (cancel_mono (j ⁻¹ᵁ U).topIso.hom).mp
  simpa only [Category.assoc, Iso.inv_hom_id, Category.comp_id] using H

lemma restriction_principal (_p : X ⟶ Spec (CommRingCat.of ℂ))
    (I : X.IdealSheafData) (U : X.affineOpens) (r : Γ(U.1.toScheme,⊤))
    (hI : I.ideal U = Ideal.span {U.1.topIso.hom r}) :
    (I.subschemeι ∣_ U.1).ker.ideal ⟨⊤,isAffineOpen_top U.1.toScheme⟩ =
      Ideal.span {r} := by
  ext z
  rw [Scheme.Hom.ker_apply,RingHom.mem_ker]
  change (I.subschemeι ∣_ U.1).appTop z = 0 ↔ z ∈ Ideal.span {r}
  have hz : (I.subschemeι ∣_ U.1).appTop z = 0 ↔
      U.1.topIso.hom z ∈ I.ideal U := by
    rw [← chart_topIso_naturality]
    simp only [CommRingCat.comp_apply]
    rw [← I.ker_subschemeι_app U]
    change (I.subschemeι ⁻¹ᵁ U.1).topIso.inv
      (I.subschemeι.app U.1 (U.1.topIso.hom z)) = 0 ↔
      I.subschemeι.app U.1 (U.1.topIso.hom z) = 0
    exact map_eq_zero_iff _ (ConcreteCategory.bijective_of_isIso
      (I.subschemeι ⁻¹ᵁ U.1).topIso.inv).injective
  rw [hz,hI,Ideal.mem_span_singleton,Ideal.mem_span_singleton]
  constructor
  · rintro ⟨a,ha⟩
    refine ⟨U.1.topIso.inv a,?_⟩
    have h := congrArg U.1.topIso.inv ha
    simpa only [map_mul,U.1.topIso.hom_inv_id_apply] using h
  · rintro ⟨a,ha⟩
    refine ⟨U.1.topIso.hom a,?_⟩
    simpa only [map_mul] using congrArg U.1.topIso.hom ha

theorem exact (p : X ⟶ Spec (CommRingCat.of ℂ))
    (M N : LineBundle X) (φ : M.sheaf ⟶ N.sheaf) [Mono φ]
    (I : X.IdealSheafData)
    (heq : ∀ x : X, ∃ U : X.affineOpens, x ∈ U.1 ∧
      ∃ e : M.sheaf.restrict U.1.ι ≅ O U.1.toScheme,
      ∃ d : N.sheaf.restrict U.1.ι ≅ O U.1.toScheme,
        I.ideal U = Ideal.span {U.1.topIso.hom
          (endValue (e.inv ≫ (Scheme.Modules.restrictFunctor U.1.ι).map φ ≫ d.hom))}) :
    ∃ hz : φ ≫ LineClosedUnit.map I.subschemeι N = 0,
      (ShortComplex.mk φ (LineClosedUnit.map I.subschemeι N) hz).ShortExact := by
  have local_exact (U : X.affineOpens)
      (e : M.sheaf.restrict U.1.ι ≅ O U.1.toScheme)
      (d : N.sheaf.restrict U.1.ι ≅ O U.1.toScheme)
      (hI : I.ideal U = Ideal.span {U.1.topIso.hom
        (endValue (e.inv ≫ (Scheme.Modules.restrictFunctor U.1.ι).map φ ≫ d.hom))}) :=
    PrincipalSequence.exact (I.subschemeι ∣_ U.1)
      (e.inv ≫ (Scheme.Modules.restrictFunctor U.1.ι).map φ ≫ d.hom)
      (restriction_principal p I U _ hI)
  have hz : φ ≫ LineClosedUnit.map I.subschemeι N = 0 := by
    apply PiExponent.CoherentTwist.eq_zero_of_local
    intro x
    obtain ⟨U,hx,e,d,hI⟩ := heq x
    obtain ⟨hzero,hex⟩ := local_exact U e d hI
    refine ⟨U.1,hx,?_⟩
    apply (cancel_epi e.inv).mp
    apply (cancel_mono (LineClosedUnit.frame I.subschemeι N U.1 d).hom).mp
    rw [Functor.map_comp,comp_zero,zero_comp]
    rw [Category.assoc,Category.assoc]
    rw [← d.hom_inv_id_assoc ((Scheme.Modules.restrictFunctor U.1.ι).map
      (LineClosedUnit.map I.subschemeι N))]
    simp only [Category.assoc]
    rw [LineClosedUnit.framed_map]
    simpa only [Category.assoc] using! hzero
  refine ⟨hz,{ exact := ?_, epi_g := LineClosedUnit.epi _ _ }⟩
  apply PiExponent.CoherentTwist.exact_of_local
  intro x
  obtain ⟨U,hx,e,d,hI⟩ := heq x
  obtain ⟨hzero,hex⟩ := local_exact U e d hI
  refine ⟨U.1,hx,?_⟩
  let S := (ShortComplex.mk φ (LineClosedUnit.map I.subschemeι N) hz).map
    (Scheme.Modules.restrictFunctor U.1.ι)
  let T := ShortComplex.mk (e.inv ≫ (Scheme.Modules.restrictFunctor U.1.ι).map φ ≫ d.hom)
    (IdealModule.structureMap (I.subschemeι ∣_ U.1)) hzero
  let ee : S ≅ T := ShortComplex.isoMk e d (LineClosedUnit.frame I.subschemeι N U.1 d)
    (by simp [S,T]) (by
      change d.hom ≫ IdealModule.structureMap (I.subschemeι ∣_ U.1) =
        (Scheme.Modules.restrictFunctor U.1.ι).map (LineClosedUnit.map I.subschemeι N) ≫ _
      rw [← LineClosedUnit.framed_map I.subschemeι N U.1 d]
      exact d.hom_inv_id_assoc _)
  exact ShortComplex.exact_of_iso ee.symm hex.exact

end
end PiExponentSeshadri.CartierSequence

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CoherentProjectiveFinite.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.AmpleGlobalGeneration
import OAI.NumberTheory.PiExponent.Approximation.ClosedPushforwardLinear
import OAI.NumberTheory.PiExponent.LocalAlgebra.PositiveCoherentExtFiniteness

namespace OAI

namespace PiExponent.CoherentProjectiveFinite
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits
open PiExponentSeshadri.Geometry

variable {X Y : Scheme.{0}}

theorem coherent_cohomology_finite_of_standard_twists
    [IsNoetherian Y] [IsAffineHom (pullback.diagonal (terminal.from Y))]
    (p : Y ⟶ Spec (CommRingCat.of ℂ))
    (L : LineBundle Y) (l : ℕ) (hl : 0 < l)
    (s : Fin l → (structureSheaf Y ⟶ L.sheaf))
    (hcover : (⨆ i, PiExponentSeshadri.SectionOpens.isoOpen (s i)) = ⊤)
    (haffine : ∀ i, IsAffineOpen (PiExponentSeshadri.SectionOpens.isoOpen (s i)))
    (N : ℕ → LineBundle Y)
    (hpair : ∀ n, moduleTensor Y (L.pow n).sheaf (N n).sheaf ≅ structureSheaf Y)
    (hfinite : ∀ n q, letI := Module.compHom (cohomology (N n).sheaf q) (baseScalars p)
      FiniteDimensional ℂ (cohomology (N n).sheaf q))
    (M : Y.Modules) [M.IsFinitePresentation] (q : ℕ) :
    letI := Module.compHom (cohomology M q) (baseScalars p)
    FiniteDimensional ℂ (cohomology M q) := by
  apply CoherentExtFiniteness.coherent_cohomology_finite_of_presentations p
    l hl (fun i => PiExponentSeshadri.SectionOpens.isoOpen (s i)) haffine hcover _ M q
  intro A hA
  obtain ⟨n, hn⟩ := AmpleGlobalGeneration.eventual_global_generators_of_section_cover
    L A s hcover haffine
  obtain ⟨g, hg⟩ := hn n le_rfl
  let : g.IsFiniteType := hg
  exact ⟨NegativeTwistPresentations.coherentFinitePresentation L (N n) g (hpair n) p
    (hfinite n)⟩

theorem closed_coherent_cohomology_finite_of_standard_twists
    [IsNoetherian Y] [IsAffineHom (pullback.diagonal (terminal.from Y))]
    (f : X ⟶ Y) [IsClosedImmersion f]
    (p : Y ⟶ Spec (CommRingCat.of ℂ))
    (L : LineBundle Y) (l : ℕ) (hl : 0 < l)
    (s : Fin l → (structureSheaf Y ⟶ L.sheaf))
    (hcover : (⨆ i, PiExponentSeshadri.SectionOpens.isoOpen (s i)) = ⊤)
    (haffine : ∀ i, IsAffineOpen (PiExponentSeshadri.SectionOpens.isoOpen (s i)))
    (N : ℕ → LineBundle Y)
    (hpair : ∀ n, moduleTensor Y (L.pow n).sheaf (N n).sheaf ≅ structureSheaf Y)
    (hfinite : ∀ n q, letI := Module.compHom (cohomology (N n).sheaf q) (baseScalars p)
      FiniteDimensional ℂ (cohomology (N n).sheaf q))
    (M : X.Modules) [M.IsFinitePresentation] (q : ℕ) :
    letI := Module.compHom (cohomology M q) (baseScalars (f ≫ p))
    FiniteDimensional ℂ (cohomology M q) := by
  exact ClosedImmersionSerreTransfer.finiteDimensional_of_pushforward f p M q
    (coherent_cohomology_finite_of_standard_twists p L l hl s hcover haffine N hpair hfinite
      ((Scheme.Modules.pushforward f).obj M) q)

theorem positive_coherent_cohomology_finite_of_standard_twists
    [IsNoetherian Y] [IsAffineHom (pullback.diagonal (terminal.from Y))]
    (p : Y ⟶ Spec (CommRingCat.of ℂ))
    (L : LineBundle Y) (l : ℕ) (hl : 0 < l)
    (s : Fin l → (structureSheaf Y ⟶ L.sheaf))
    (hcover : (⨆ i, PiExponentSeshadri.SectionOpens.isoOpen (s i)) = ⊤)
    (haffine : ∀ i, IsAffineOpen (PiExponentSeshadri.SectionOpens.isoOpen (s i)))
    (N : ℕ → LineBundle Y)
    (hpair : ∀ n, moduleTensor Y (L.pow n).sheaf (N n).sheaf ≅ structureSheaf Y)
    (hfinite : ∀ n q, 0 < q → letI := Module.compHom (cohomology (N n).sheaf q) (baseScalars p)
      FiniteDimensional ℂ (cohomology (N n).sheaf q))
    (M : Y.Modules) [M.IsFinitePresentation] (q : ℕ) (hq : 0 < q) :
    letI := Module.compHom (cohomology M q) (baseScalars p)
    FiniteDimensional ℂ (cohomology M q) := by
  apply CoherentExtFiniteness.positive_coherent_cohomology_finite_of_presentations p
    l hl (fun i => PiExponentSeshadri.SectionOpens.isoOpen (s i)) haffine hcover _ M q hq
  intro A hA
  obtain ⟨n, hn⟩ := AmpleGlobalGeneration.eventual_global_generators_of_section_cover
    L A s hcover haffine
  obtain ⟨g, hg⟩ := hn n le_rfl
  let : g.IsFiniteType := hg
  exact ⟨NegativeTwistPresentations.positiveCoherentFinitePresentation L (N n) g (hpair n) p
    (hfinite n)⟩

theorem closed_positive_coherent_cohomology_finite_of_standard_twists
    [IsNoetherian Y] [IsAffineHom (pullback.diagonal (terminal.from Y))]
    (f : X ⟶ Y) [IsClosedImmersion f]
    (p : Y ⟶ Spec (CommRingCat.of ℂ))
    (L : LineBundle Y) (l : ℕ) (hl : 0 < l)
    (s : Fin l → (structureSheaf Y ⟶ L.sheaf))
    (hcover : (⨆ i, PiExponentSeshadri.SectionOpens.isoOpen (s i)) = ⊤)
    (haffine : ∀ i, IsAffineOpen (PiExponentSeshadri.SectionOpens.isoOpen (s i)))
    (N : ℕ → LineBundle Y)
    (hpair : ∀ n, moduleTensor Y (L.pow n).sheaf (N n).sheaf ≅ structureSheaf Y)
    (hfinite : ∀ n q, 0 < q → letI := Module.compHom (cohomology (N n).sheaf q) (baseScalars p)
      FiniteDimensional ℂ (cohomology (N n).sheaf q))
    (M : X.Modules) [M.IsFinitePresentation] (q : ℕ) (hq : 0 < q) :
    letI := Module.compHom (cohomology M q) (baseScalars (f ≫ p))
    FiniteDimensional ℂ (cohomology M q) := by
  exact ClosedImmersionSerreTransfer.finiteDimensional_of_pushforward f p M q
    (positive_coherent_cohomology_finite_of_standard_twists p L l hl s hcover haffine N hpair hfinite
      ((Scheme.Modules.pushforward f).obj M) q hq)

end
end PiExponent.CoherentProjectiveFinite

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ConePrimeProperties.lean <==
import Mathlib.RingTheory.GradedAlgebra.Radical
import Mathlib.RingTheory.Ideal.GoingDown
import Mathlib.RingTheory.Ideal.MinimalPrime.Localization
import Mathlib.RingTheory.KrullDimension.Polynomial
import Mathlib.RingTheory.Localization.Submodule
import OAI.NumberTheory.PiExponent.Polynomials.ConeHomogeneousEquations

namespace OAI

noncomputable section

namespace PiExponentSiegel.W17.ConeLocalLength

attribute [local instance] MvPolynomial.gradedAlgebra

section General

variable {A B : Type*} [CommRing A] [CommRing B]

theorem mapped_minimalPrime_of_prime_extension
    (f : A →+* B) {I P : Ideal A} (hP : P ∈ I.minimalPrimes)
    (hprime : (P.map f).IsPrime) (hcontract : (P.map f).comap f = P) :
    P.map f ∈ (I.map f).minimalPrimes := by
  refine ⟨⟨hprime, Ideal.map_mono hP.1.2⟩, ?_⟩
  intro Q hQ hQP
  apply Ideal.map_le_iff_le_comap.mpr
  apply hP.2 ⟨hQ.1.comap f, Ideal.map_le_iff_le_comap.mp hQ.2⟩
  exact (Ideal.comap_mono hQP).trans hcontract.le

theorem minimalPrime_isHomogeneous {k σ : Type*} [CommRing k]
    (I Q : Ideal (MvPolynomial σ k))
    (hI : I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k))
    (hQ : Q ∈ I.minimalPrimes) :
    Q.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k) := by
  let := MvPolynomial.gradedAlgebra (σ := σ) (R := k)
  let C := Q.homogeneousCore (MvPolynomial.homogeneousSubmodule σ k)
  have hIC : I ≤ C.toIdeal := by
    rw [← hI.toIdeal_homogeneousCore_eq_self]
    exact Ideal.homogeneousCore_mono _ hQ.1.2
  have hCQ : C.toIdeal ≤ Q := Ideal.toIdeal_homogeneousCore_le _ _
  have hQC : Q ≤ C.toIdeal := hQ.2 ⟨hQ.1.1.homogeneousCore, hIC⟩ hCQ
  have heq : C.toIdeal = Q := le_antisymm hCQ hQC
  exact heq ▸ C.isHomogeneous

end General

variable (k σ : Type*) [CommRing k]
variable (P : Ideal (AffineRing k σ)) [P.IsPrime]

theorem conePrime_minimal_over_homogenized {ι : Type*} (f : ι → AffineRing k σ)
    (hP : P ∈ (Ideal.span (Set.range f)).minimalPrimes) :
    conePrime k σ P ∈
      (Ideal.span (Set.range (fun i => PiExponentJets.W22.homogenize (f i)))).minimalPrimes := by
  let H := Ideal.span (Set.range (fun i => PiExponentJets.W22.homogenize (f i)))
  have hLP : laurentPrime (AffineRing k σ) P ∈ (H.map (coneToLaurent k σ)).minimalPrimes := by
    rw [map_homogenized_span_eq_laurent_span k σ f]
    exact mapped_minimalPrime_of_prime_extension LaurentPolynomial.C hP inferInstance
      (laurentPrime_comap (AffineRing k σ) P)
  have hcomp : coneToLaurent k σ = (coneLaurentEquiv k σ).toRingHom.comp
      (algebraMap (ConeRing k σ) (ConeAway k σ)) := by
    apply RingHom.ext
    intro F
    exact (coneAwayToLaurent_algebraMap k σ F).symm
  have hI : (H.map (coneToLaurent k σ)).comap (coneLaurentEquiv k σ).toRingHom =
      H.map (algebraMap (ConeRing k σ) (ConeAway k σ)) := by
    rw [hcomp, ← Ideal.map_map]
    simp only [RingEquiv.toRingHom_eq_coe]
    rw [Ideal.map_comap_of_equiv]
    apply Ideal.ext
    intro z
    change (coneLaurentEquiv k σ).symm ((coneLaurentEquiv k σ) z) ∈
      H.map (algebraMap (ConeRing k σ) (ConeAway k σ)) ↔ z ∈
      H.map (algebraMap (ConeRing k σ) (ConeAway k σ))
    rw [RingEquiv.symm_apply_apply]
  have hchart := Ideal.minimalPrimes_comap_of_surjective
    (coneLaurentEquiv k σ).surjective hLP
  change awayChartPrime k σ P ∈
    ((H.map (coneToLaurent k σ)).comap (coneLaurentEquiv k σ).toRingHom).minimalPrimes at hchart
  rw [hI, IsLocalization.minimalPrimes_map
    (Submonoid.powers (MvPolynomial.X none : ConeRing k σ)) (ConeAway k σ)] at hchart
  exact hchart

theorem homogenized_span_isHomogeneous {ι : Type*} (f : ι → AffineRing k σ) :
    (Ideal.span (Set.range (fun i => PiExponentJets.W22.homogenize (f i)))).IsHomogeneous
      (MvPolynomial.homogeneousSubmodule (Option σ) k) := by
  let := MvPolynomial.gradedAlgebra (σ := Option σ) (R := k)
  apply Ideal.homogeneous_span (MvPolynomial.homogeneousSubmodule (Option σ) k)
  rintro F ⟨i, rfl⟩
  exact ⟨(f i).totalDegree, PiExponentJets.W22.homogenize_isHomogeneous (f i)⟩

theorem conePrime_isHomogeneous_of_minimal {ι : Type*} (f : ι → AffineRing k σ)
    (hP : P ∈ (Ideal.span (Set.range f)).minimalPrimes) :
    (conePrime k σ P).IsHomogeneous (MvPolynomial.homogeneousSubmodule (Option σ) k) :=
  minimalPrime_isHomogeneous _ _ (homogenized_span_isHomogeneous k σ f)
    (conePrime_minimal_over_homogenized k σ P f hP)

variable [IsNoetherianRing (AffineRing k σ)]

theorem laurentPrime_height_eq :
    (laurentPrime (AffineRing k σ) P).height = P.height := by
  let : IsNoetherianRing (LaurentChart k σ) :=
    IsLocalization.isNoetherianRing
      (Submonoid.powers (Polynomial.X : Polynomial (AffineRing k σ)))
      (LaurentChart k σ) inferInstance
  have h := Ideal.height_eq_height_add_of_liesOver_of_hasGoingDown
    P (laurentPrime (AffineRing k σ) P)
  change (laurentPrime (AffineRing k σ) P).height = P.height +
    ((laurentPrime (AffineRing k σ) P).map
      (Ideal.Quotient.mk (laurentPrime (AffineRing k σ) P))).height at h
  simpa only [Ideal.map_quotient_self, Ideal.height_bot, add_zero] using h

theorem conePrime_height_eq : (conePrime k σ P).height = P.height := by
  change ((awayChartPrime k σ P).comap
    (algebraMap (ConeRing k σ) (ConeAway k σ))).height = P.height
  rw [IsLocalization.height_under
    (Submonoid.powers (MvPolynomial.X none : ConeRing k σ))]
  change ((laurentPrime (AffineRing k σ) P).comap (coneLaurentEquiv k σ).toRingHom).height = _
  exact ((coneLaurentEquiv k σ).height_comap (laurentPrime (AffineRing k σ) P)).trans
    (laurentPrime_height_eq k σ P)

end PiExponentSiegel.W17.ConeLocalLength

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurveCenters.lean <==
import OAI.NumberTheory.PiExponent.Geometry.CurveContactSum
import OAI.NumberTheory.PiExponent.Geometry.CurveProductFormula

namespace OAI

noncomputable section
namespace PiExponent.CurveCenters

open CurveValuationCenter

variable {E ι J : Type*} [Field E] [Algebra ℂ E]

def Centered (x : ι → E) (a : ι → ℂ) (p : NormalizedPlace ℂ E) : Prop :=
  ∀ i, 0 < p.valuation (x i - algebraMap ℂ E (a i))

theorem transcendental_sub_constant {x : E} (hx : Transcendental ℂ x) (c : ℂ) :
    Transcendental ℂ (x - algebraMap ℂ E c) := by
  intro h
  apply hx
  simpa only [sub_add_cancel] using h.add (isAlgebraic_algebraMap c)

theorem exists_transcendental_coordinate (x : ι → E)
    (hx : IntermediateField.adjoin ℂ (Set.range x) = ⊤)
    (hE : ∃ z : E, Transcendental ℂ z) : ∃ i, Transcendental ℂ (x i) := by
  by_contra hn
  push Not at hn
  have hle : IntermediateField.adjoin ℂ (Set.range x) ≤ ⊥ := by
    apply IntermediateField.adjoin_le_iff.mpr
    rintro _ ⟨i, rfl⟩
    obtain ⟨c, hc⟩ := CurveContactSum.exists_constant_of_isAlgebraic (x i) (by
      simpa only [Transcendental, not_not] using hn i)
    exact IntermediateField.mem_bot.mpr ⟨c, hc⟩
  obtain ⟨z, hz⟩ := hE
  have hzbot : z ∈ (⊥ : IntermediateField ℂ E) := hle (by simp [hx])
  obtain ⟨c, hc⟩ := IntermediateField.mem_bot.mp hzbot
  exact hz (hc ▸ isAlgebraic_algebraMap c)

theorem finite_centered (x : ι → E) (a : ι → ℂ)
    (hx : ∃ i, Transcendental ℂ (x i))
    (hfinite : ∀ g : E, Transcendental ℂ g →
      FiniteDimensional (IntermediateField.adjoin ℂ {g}) E) :
    Set.Finite {p : NormalizedPlace ℂ E | Centered x a p} := by
  obtain ⟨i, hi⟩ := hx
  have ht := transcendental_sub_constant hi (a i)
  let := hfinite (x i - algebraMap ℂ E (a i)) ht
  exact (finite_positivePlaces (x i - algebraMap ℂ E (a i)) ht).subset
    (fun p hp => hp i)

theorem finite_centered_family [Finite J] (x : ι → E) (a : J → ι → ℂ)
    (hx : ∃ i, Transcendental ℂ (x i))
    (hfinite : ∀ g : E, Transcendental ℂ g →
      FiniteDimensional (IntermediateField.adjoin ℂ {g}) E) :
    Set.Finite {p : NormalizedPlace ℂ E | ∃ j, Centered x (a j) p} := by
  have he : {p : NormalizedPlace ℂ E | ∃ j, Centered x (a j) p} =
      ⋃ j, {p : NormalizedPlace ℂ E | Centered x (a j) p} := by ext p; simp
  rw [he]
  exact Set.finite_iUnion (fun j => finite_centered x (a j) hx hfinite)

def centerPlaces [Finite J] (x : ι → E) (a : J → ι → ℂ)
    (hx : ∃ i, Transcendental ℂ (x i))
    (hfinite : ∀ g : E, Transcendental ℂ g →
      FiniteDimensional (IntermediateField.adjoin ℂ {g}) E) :
    Finset (NormalizedPlace ℂ E) :=
  (finite_centered_family x a hx hfinite).toFinset

@[simp] theorem mem_centerPlaces [Finite J] (x : ι → E) (a : J → ι → ℂ)
    (hx : ∃ i, Transcendental ℂ (x i))
    (hfinite : ∀ g : E, Transcendental ℂ g →
      FiniteDimensional (IntermediateField.adjoin ℂ {g}) E)
    (p : NormalizedPlace ℂ E) :
    p ∈ centerPlaces x a hx hfinite ↔ ∃ j, Centered x (a j) p :=
  (finite_centered_family x a hx hfinite).mem_toFinset

theorem Centered.center_eq {x : ι → E} {a b : ι → ℂ} {p : NormalizedPlace ℂ E}
    (ha : Centered x a p) (hb : Centered x b p) : a = b := by
  funext i
  by_contra hne
  have hpos : 0 < p.valuation
      ((x i - algebraMap ℂ E (a i)) - (x i - algebraMap ℂ E (b i))) :=
    (lt_min (ha i) (hb i)).trans_le (p.valuation.map_sub _ _)
  have he : (x i - algebraMap ℂ E (a i)) - (x i - algebraMap ℂ E (b i)) =
      algebraMap ℂ E (b i - a i) := by rw [map_sub]; ring
  rw [he, CurveProductFormula.valuation_constant_eq_zero p _ (sub_ne_zero.mpr (fun h => hne h.symm))] at hpos
  exact lt_irrefl _ hpos

theorem Centered.constant_coordinate {x : ι → E} {a : ι → ℂ} {p : NormalizedPlace ℂ E}
    (ha : Centered x a p) (i : ι) (c : ℂ) (hc : x i = algebraMap ℂ E c) : c = a i := by
  by_contra hne
  have h := ha i
  rw [hc, ← map_sub, CurveProductFormula.valuation_constant_eq_zero p _ (sub_ne_zero.mpr hne)] at h
  exact lt_irrefl _ h

theorem Centered.coordinate_nonneg {x : ι → E} {a : ι → ℂ} {p : NormalizedPlace ℂ E}
    (ha : Centered x a p) (i : ι) : 0 ≤ p.valuation (x i) := by
  have h := (le_min (ha i).le (p.constants_nonneg (a i))).trans
    (p.valuation.map_add (x i - algebraMap ℂ E (a i)) (algebraMap ℂ E (a i)))
  simpa only [sub_add_cancel] using h

theorem center_index_unique_of_constant
    (x : ι → E) (a : J → ι → ℂ) (ha : ∀ i, Function.Injective (fun j => a j i))
    (i : ι) (c : ℂ) (hc : x i = algebraMap ℂ E c)
    (j l : J) (p q : NormalizedPlace ℂ E)
    (hp : Centered x (a j) p) (hq : Centered x (a l) q) : j = l := by
  apply ha i
  exact (hp.constant_coordinate i c hc).symm.trans (hq.constant_coordinate i c hc)

theorem Centered.exists_nonzero_difference (x : ι → E) (a : ι → ℂ)
    (hx : ∃ i, Transcendental ℂ (x i)) :
    ∃ i, x i ≠ algebraMap ℂ E (a i) := by
  obtain ⟨i, hi⟩ := hx
  refine ⟨i, ?_⟩
  intro he
  exact hi (he.symm ▸ isAlgebraic_algebraMap (a i))

end PiExponent.CurveCenters
end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurveChartFunctionField.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.AffineFunctionFieldCompatibility

namespace OAI

noncomputable section
namespace PiExponent.CurveNormalizationModel
open CategoryTheory AlgebraicGeometry
universe u
variable (A E : Type u) [CommRing A] [IsDomain A] [Field E]
  [Algebra A E] [IsFractionRing A E]

def affineChartFunctionFieldMap {X : Scheme.{u}} [IsIntegral X]
    (i : Spec (.of A) ⟶ X) [IsOpenImmersion i] : X.functionField →+* E :=
  (affineFunctionFieldEquiv A E).toRingHom.comp (functionFieldRestriction i).hom

theorem affineChartFunctionFieldMap_stalk {X : Scheme.{u}} [IsIntegral X]
    (i : Spec (.of A) ⟶ X) [IsOpenImmersion i] (q : PrimeSpectrum A)
    [Algebra (Localization.AtPrime q.asIdeal) E]
    [IsScalarTower A (Localization.AtPrime q.asIdeal) E]
    (a : X.presheaf.stalk (i q)) :
    affineChartFunctionFieldMap A E i
      (X.presheaf.stalkSpecializes (genericPoint_specializes (i q)) a) =
      algebraMap (Localization.AtPrime q.asIdeal) E
        ((Spec.stalkIso (.of A) q).hom (i.stalkMap q a)) := by
  have h := congrArg (fun h => h a) (functionFieldRestriction_stalk i q)
  change functionFieldRestriction i
    (X.presheaf.stalkSpecializes (genericPoint_specializes (i q)) a) =
    (Spec (.of A)).presheaf.stalkSpecializes (genericPoint_specializes q)
      (i.stalkMap q a) at h
  change affineFunctionFieldEquiv A E (_) = _
  rw [h]
  exact affineFunctionFieldEquiv_stalk A E q _

private theorem restriction_congr {U X : Scheme.{u}} [IsIntegral U] [IsIntegral X]
    {i j : U ⟶ X} [IsOpenImmersion i] [IsOpenImmersion j] (h : i = j) :
    functionFieldRestriction i = functionFieldRestriction j := by
  subst j
  rfl

theorem affineChartFunctionFieldMap_eq_of_overlap
    (B G : Type u) [CommRing B] [IsDomain B] [CommRing G] [IsDomain G]
    [Algebra B E] [IsFractionRing B E] [Algebra G E] [IsFractionRing G E]
    [Algebra A G] [Algebra B G] [IsScalarTower A G E] [IsScalarTower B G E]
    {X : Scheme.{u}} [IsIntegral X]
    (iA : Spec (.of A) ⟶ X) (iB : Spec (.of B) ⟶ X)
    [IsOpenImmersion iA] [IsOpenImmersion iB]
    [IsOpenImmersion (Spec.map (CommRingCat.ofHom (algebraMap A G)))]
    [IsOpenImmersion (Spec.map (CommRingCat.ofHom (algebraMap B G)))]
    (h : Spec.map (CommRingCat.ofHom (algebraMap A G)) ≫ iA =
      Spec.map (CommRingCat.ofHom (algebraMap B G)) ≫ iB) :
    affineChartFunctionFieldMap A E iA = affineChartFunctionFieldMap B E iB := by
  have hr : functionFieldRestriction iA ≫
      functionFieldRestriction (Spec.map (CommRingCat.ofHom (algebraMap A G))) =
      functionFieldRestriction iB ≫
      functionFieldRestriction (Spec.map (CommRingCat.ofHom (algebraMap B G))) := by
    rw [← functionFieldRestriction_comp, ← functionFieldRestriction_comp]
    exact restriction_congr h
  apply RingHom.ext
  intro z
  have hz := congrArg (fun g => affineFunctionFieldEquiv G E (g z)) hr
  change affineFunctionFieldEquiv G E
    (functionFieldRestriction (Spec.map (CommRingCat.ofHom (algebraMap A G)))
      (functionFieldRestriction iA z)) =
    affineFunctionFieldEquiv G E
    (functionFieldRestriction (Spec.map (CommRingCat.ofHom (algebraMap B G)))
      (functionFieldRestriction iB z)) at hz
  have hA := RingHom.congr_fun (affineFunctionFieldEquiv_naturality A E G)
    (functionFieldRestriction iA z)
  have hB := RingHom.congr_fun (affineFunctionFieldEquiv_naturality B E G)
    (functionFieldRestriction iB z)
  exact hA.symm.trans (hz.trans hB)

end PiExponent.CurveNormalizationModel

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurveComponentCutLengths.lean <==
import OAI.NumberTheory.PiExponent.Approximation.RegularComponentSection
import OAI.NumberTheory.PiExponent.Geometry.CurveComponentLocalLengths
import OAI.NumberTheory.PiExponent.Geometry.CurveComponentZeroPoints
import OAI.NumberTheory.PiExponent.Geometry.CurveCutQuotient

namespace OAI

namespace PiExponent.CurveCycle
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
open PiExponent.SectionZeroIdeal PiExponent.SectionZeroStalk

theorem componentLocalCutLength_eq_zero_stalk {X : Scheme.{0}}
    (L : LineBundle X) (s : GlobalSections X L.sheaf) (C : irreducibleComponents X)
    (z : (zeroIdeal (L.pullback (reducedComponentι X C))
      (pullbackSection (reducedComponentι X C) s)).subscheme)
    (U : X.affineOpens) (e : L.sheaf.restrict U.1.ι ≅ O U.1.toScheme)
    (hy : (zeroIdeal L s).subschemeι (componentZeroToGlobal L s C z) ∈ U.1) :
    componentLocalCutLength X ((zeroIdeal L s).subschemeι (componentZeroToGlobal L s C z))
      ⟨C,componentZeroToGlobal_mem L s C z⟩
      (sectionGerm L s U e _ hy) =
    Module.length ((zeroIdeal (L.pullback (reducedComponentι X C))
      (pullbackSection (reducedComponentι X C) s)).subscheme.presheaf.stalk z)
      ((zeroIdeal (L.pullback (reducedComponentι X C))
        (pullbackSection (reducedComponentι X C) s)).subscheme.presheaf.stalk z) := by
  let i := reducedComponentι X C
  let J := zeroIdeal (L.pullback i) (pullbackSection i s)
  let y := J.subschemeι z
  let a := sectionGerm L s U e (i y) hy
  obtain ⟨eF,heF⟩ := exists_pullback_frame_sectionGerm i L s U e
  let V : (reducedComponent X C).affineOpens := ⟨i ⁻¹ᵁ U.1,U.2.preimage i⟩
  let b := sectionGerm (L.pullback i) (pullbackSection i s) V eF y hy
  have hb : b = i.stalkMap y a := heF y hy
  have hcut := reducedComponent_cut_length X C y a
  change componentLocalCutLength X (i y) ⟨C,reducedComponentι_mem X C y⟩ a =
    Module.length (J.subscheme.presheaf.stalk z) (J.subscheme.presheaf.stalk z)
  change Module.length (X.presheaf.stalk (i y))
    ((X.presheaf.stalk (i y)) ⧸ ((reducedComponentStalkPrime X C y).val ⊔ Ideal.span {a})) = _
  rw [hcut,← hb]
  have hsc : Module.length ((reducedComponent X C).presheaf.stalk y)
      (((reducedComponent X C).presheaf.stalk y) ⧸ Ideal.span {b}) =
    Module.length (((reducedComponent X C).presheaf.stalk y) ⧸ Ideal.span {b})
      (((reducedComponent X C).presheaf.stalk y) ⧸ Ideal.span {b}) :=
    Module.length_eq_of_surjective (M := ((reducedComponent X C).presheaf.stalk y) ⧸
      Ideal.span {b}) Ideal.Quotient.mk_surjective
  exact hsc.trans (intrinsic_length_eq_of_ringEquiv
    (zeroStalkQuotientEquiv (L.pullback i) (pullbackSection i s) V eF z hy))

theorem componentLocalCutLength_eq_zero_stalk_at {X : Scheme.{0}}
    (L : LineBundle X) (s : GlobalSections X L.sheaf) (C : irreducibleComponents X)
    (t : {y : (zeroIdeal L s).subscheme // (zeroIdeal L s).subschemeι y ∈ C.val})
    (U : X.affineOpens) (e : L.sheaf.restrict U.1.ι ≅ O U.1.toScheme)
    (hy : (zeroIdeal L s).subschemeι t.val ∈ U.1) :
    componentLocalCutLength X ((zeroIdeal L s).subschemeι t.val) ⟨C,t.property⟩
      (sectionGerm L s U e _ hy) =
    Module.length ((zeroIdeal (L.pullback (reducedComponentι X C))
      (pullbackSection (reducedComponentι X C) s)).subscheme.presheaf.stalk
        ((componentZeroPointEquiv L s C).symm t))
      ((zeroIdeal (L.pullback (reducedComponentι X C))
        (pullbackSection (reducedComponentι X C) s)).subscheme.presheaf.stalk
          ((componentZeroPointEquiv L s C).symm t)) := by
  obtain ⟨z,rfl⟩ := (componentZeroPointEquiv L s C).surjective t
  exact (componentLocalCutLength_eq_zero_stalk L s C z U e hy).trans
    (congrArg (fun w : (zeroIdeal (L.pullback (reducedComponentι X C))
        (pullbackSection (reducedComponentι X C) s)).subscheme =>
      Module.length ((zeroIdeal (L.pullback (reducedComponentι X C))
          (pullbackSection (reducedComponentι X C) s)).subscheme.presheaf.stalk w)
        ((zeroIdeal (L.pullback (reducedComponentι X C))
          (pullbackSection (reducedComponentι X C) s)).subscheme.presheaf.stalk w))
      ((componentZeroPointEquiv L s C).symm_apply_apply z)).symm

end
end PiExponent.CurveCycle

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurveComponentIncidence.lean <==
import OAI.NumberTheory.PiExponent.Geometry.CurveComponentZeroPoints

namespace OAI

namespace PiExponent.CurveCycle
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry
open PiExponent.SectionZeroIdeal

def sectionZeroIncidenceEquiv {X : Scheme.{0}} (L : LineBundle X)
    (s : GlobalSections X L.sheaf) :
    (Σ y : (zeroIdeal L s).subscheme,
      {C : irreducibleComponents X // (zeroIdeal L s).subschemeι y ∈ C.val}) ≃
    (Σ C : irreducibleComponents X,
      (zeroIdeal (L.pullback (reducedComponentι X C))
        (pullbackSection (reducedComponentι X C) s)).subscheme) where
  toFun p := ⟨p.2.val, (componentZeroPointEquiv L s p.2.val).symm ⟨p.1,p.2.property⟩⟩
  invFun q := ⟨(componentZeroPointEquiv L s q.1 q.2).val,
    ⟨q.1,(componentZeroPointEquiv L s q.1 q.2).property⟩⟩
  left_inv p := by
    rcases p with ⟨y,C,hC⟩
    dsimp only
    have h := (componentZeroPointEquiv L s C).apply_symm_apply ⟨y,hC⟩
    exact congrArg (fun t : {y : (zeroIdeal L s).subscheme //
      (zeroIdeal L s).subschemeι y ∈ C.val} =>
      (⟨t.val,⟨C,t.property⟩⟩ : Σ y : (zeroIdeal L s).subscheme,
        {C : irreducibleComponents X // (zeroIdeal L s).subschemeι y ∈ C.val})) h
  right_inv q := by
    rcases q with ⟨C,z⟩
    dsimp only
    exact congrArg (Sigma.mk C) ((componentZeroPointEquiv L s C).symm_apply_apply z)

theorem sum_component_zero_incidence {X : Scheme.{0}} (L : LineBundle X)
    (s : GlobalSections X L.sheaf) [Fintype (irreducibleComponents X)]
    [Fintype (zeroIdeal L s).subscheme]
    {R : Type*} [AddCommMonoid R]
    (w : ∀ C : irreducibleComponents X,
      (zeroIdeal (L.pullback (reducedComponentι X C))
        (pullbackSection (reducedComponentι X C) s)).subscheme → R) :
    letI : ∀ y : (zeroIdeal L s).subscheme,
      Fintype {C : irreducibleComponents X // (zeroIdeal L s).subschemeι y ∈ C.val} :=
        fun _ => Fintype.ofFinite _
    letI : ∀ C : irreducibleComponents X,
      Fintype (zeroIdeal (L.pullback (reducedComponentι X C))
        (pullbackSection (reducedComponentι X C) s)).subscheme :=
        fun _ => Fintype.ofFinite _
    (∑ y : (zeroIdeal L s).subscheme,
      ∑ C : {C : irreducibleComponents X // (zeroIdeal L s).subschemeι y ∈ C.val},
        w C.val ((componentZeroPointEquiv L s C.val).symm ⟨y,C.property⟩)) =
      ∑ C : irreducibleComponents X, ∑ z, w C z := by
  classical
  let : ∀ y : (zeroIdeal L s).subscheme,
    Fintype {C : irreducibleComponents X // (zeroIdeal L s).subschemeι y ∈ C.val} :=
      fun _ => Fintype.ofFinite _
  let : ∀ C : irreducibleComponents X,
    Fintype (zeroIdeal (L.pullback (reducedComponentι X C))
      (pullbackSection (reducedComponentι X C) s)).subscheme :=
        fun _ => Fintype.ofFinite _
  let a : (Σ y : (zeroIdeal L s).subscheme,
      {C : irreducibleComponents X // (zeroIdeal L s).subschemeι y ∈ C.val}) → R :=
    fun p => w p.2.val ((componentZeroPointEquiv L s p.2.val).symm ⟨p.1,p.2.property⟩)
  let b : (Σ C : irreducibleComponents X,
      (zeroIdeal (L.pullback (reducedComponentι X C))
        (pullbackSection (reducedComponentι X C) s)).subscheme) → R :=
    fun q => w q.1 q.2
  exact (Fintype.sum_sigma a).symm.trans
    ((Fintype.sum_equiv (sectionZeroIncidenceEquiv L s) a b (fun _ => rfl)).trans
      (Fintype.sum_sigma b))

end
end PiExponent.CurveCycle

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurveComponentLocalLengths.lean <==
import OAI.NumberTheory.PiExponent.Geometry.CurveLocalAssociativity
import OAI.NumberTheory.PiExponent.Geometry.CurveLocalMultiplicity

namespace OAI

namespace PiExponent.CurveCycle
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentJets.W28.LocalIntersection
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames

instance finite_componentsThrough {X : Scheme.{0}} [IsLocallyNoetherian X] (x : X) :
    Finite {C : irreducibleComponents X // x ∈ C.val} := by
  let : Finite (minimalPrimes (X.presheaf.stalk x)) :=
    ((⊥ : Ideal (X.presheaf.stalk x)).finite_minimalPrimes_of_isNoetherianRing _).to_subtype
  exact Finite.of_equiv _ (stalkMinimalPrimesEquivComponentsThrough X x)

def componentLocalPrime (X : Scheme.{0}) (x : X)
    (C : {C : irreducibleComponents X // x ∈ C.val}) :
    Ideal (X.presheaf.stalk x) :=
  ((stalkMinimalPrimesEquivComponentsThrough X x).symm C).val

def componentLocalCutLength (X : Scheme.{0}) (x : X)
    (C : {C : irreducibleComponents X // x ∈ C.val})
    (c : X.presheaf.stalk x) : ℕ∞ :=
  Module.length (X.presheaf.stalk x)
    ((X.presheaf.stalk x) ⧸ (componentLocalPrime X x C ⊔ Ideal.span {c}))

theorem minimalPrimeCutSum_eq_component_sum {X : Scheme.{0}} [IsLocallyNoetherian X]
    (x : X) (c : X.presheaf.stalk x) :
    letI : Fintype {C : irreducibleComponents X // x ∈ C.val} := Fintype.ofFinite _
    minimalPrimeCutSum (⊥ : Ideal (X.presheaf.stalk x)) c =
      ∑ C : {C : irreducibleComponents X // x ∈ C.val},
        (componentMultiplicity X C.val : ℕ∞) * componentLocalCutLength X x C c := by
  classical
  let : Fintype {C : irreducibleComponents X // x ∈ C.val} := Fintype.ofFinite _
  let : Fintype (minimalPrimes (X.presheaf.stalk x)) :=
    ((⊥ : Ideal (X.presheaf.stalk x)).finite_minimalPrimes_of_isNoetherianRing _).fintype
  unfold minimalPrimeCutSum
  apply Fintype.sum_equiv (stalkMinimalPrimesEquivComponentsThrough X x)
  intro P
  let : P.val.IsPrime := P.property.1.1
  rw [Ideal.map_bot]
  have hlength := SectionZeroStalk.intrinsic_length_eq_of_ringEquiv
    (RingEquiv.quotientBot (Localization.AtPrime P.val))
  have hsc : Module.length (Localization.AtPrime P.val)
      (Localization.AtPrime P.val ⧸ (⊥ : Ideal (Localization.AtPrime P.val))) =
      Module.length (Localization.AtPrime P.val ⧸ (⊥ : Ideal (Localization.AtPrime P.val)))
        (Localization.AtPrime P.val ⧸ (⊥ : Ideal (Localization.AtPrime P.val))) :=
    Module.length_eq_of_surjective (M := Localization.AtPrime P.val ⧸
      (⊥ : Ideal (Localization.AtPrime P.val))) Ideal.Quotient.mk_surjective
  rw [hsc,hlength,localMinimalPrime_length_eq_componentMultiplicity x P]
  congr 1
  exact (congrArg (fun Q : minimalPrimes (X.presheaf.stalk x) =>
    Module.length (X.presheaf.stalk x)
      ((X.presheaf.stalk x) ⧸ (Q.val ⊔ Ideal.span {c})))
    ((stalkMinimalPrimesEquivComponentsThrough X x).symm_apply_apply P)).symm

theorem zero_stalk_length_eq_component_sum {X : Scheme.{0}} [IsLocallyNoetherian X]
    (hd : topologicalKrullDim X ≤ 1)
    (L : LineBundle X) (s : GlobalSections X L.sheaf) [Mono s]
    (U : X.affineOpens) (e : L.sheaf.restrict U.1.ι ≅ O U.1.toScheme)
    (y : (SectionZeroIdeal.zeroIdeal L s).subscheme)
    (hy : (SectionZeroIdeal.zeroIdeal L s).subschemeι y ∈ U.1) :
    let x := (SectionZeroIdeal.zeroIdeal L s).subschemeι y
    letI : Fintype {C : irreducibleComponents X // x ∈ C.val} := Fintype.ofFinite _
    Module.length ((SectionZeroIdeal.zeroIdeal L s).subscheme.presheaf.stalk y)
      ((SectionZeroIdeal.zeroIdeal L s).subscheme.presheaf.stalk y) =
      ∑ C : {C : irreducibleComponents X // x ∈ C.val},
        (componentMultiplicity X C.val : ℕ∞) * componentLocalCutLength X x C
          (SectionZeroStalk.sectionGerm L s U e x hy) := by
  exact (zero_stalk_length_eq_minimalPrimeCutSum hd L s U e y hy).trans
    (minimalPrimeCutSum_eq_component_sum _ _)

end
end PiExponent.CurveCycle

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurveComponentMultiplicity.lean <==
import Mathlib.AlgebraicGeometry.Artinian
import Mathlib.Tactic
import OAI.NumberTheory.PiExponent.Geometry.IntegralCurveExistence

namespace OAI

namespace PiExponent.CurveCycle
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace Topology

theorem generic_stalk_isArtinian {X : Scheme.{0}} [IsLocallyNoetherian X]
    (x : X) (hx : closure {x} ∈ irreducibleComponents X) :
    IsArtinianRing (X.presheaf.stalk x) := by
  wlog hX : ∃ R : CommRingCat, X = Spec R
  · obtain ⟨i,x,rfl⟩ := X.affineCover.exists_eq x
    let hNoeth : IsLocallyNoetherian (X.affineCover.X i) :=
      LocallyOfFiniteType.isLocallyNoetherian (X.affineCover.f i)
    have hloc := this x (by
      rw [(X.affineCover.f i).isOpenEmbedding.closure_eq_preimage_closure_image,
        Set.image_singleton]
      exact preimage_mem_irreducibleComponents hx (X.affineCover.f i).isOpenEmbedding
        ⟨X.affineCover.f i x, subset_closure rfl, _, rfl⟩) ⟨_,rfl⟩
    let := hloc
    exact (asIso ((X.affineCover.f i).stalkMap x)).commRingCatIsoToRingEquiv.symm.isArtinianRing
  obtain ⟨R,rfl⟩ := hX
  let : IsNoetherianRing ((Spec R).presheaf.stalk x) := inferInstance
  change PrimeSpectrum R at x
  change closure {x} ∈ irreducibleComponents (PrimeSpectrum R) at hx
  have hp : x.asIdeal ∈ minimalPrimes R := by
    rwa [← PrimeSpectrum.vanishingIdeal_singleton,
      PrimeSpectrum.vanishingIdeal_mem_minimalPrimes]
  let : Ring.KrullDimLE 0 ((Spec R).presheaf.stalk x) := by
    exact Ring.KrullDimLE.of_isLocalization x.asIdeal hp ((Spec.structureSheaf R).presheaf.stalk x)
  exact IsNoetherianRing.isArtinianRing_of_krullDimLE_zero

def componentMultiplicity (X : Scheme.{0}) (C : irreducibleComponents X) : ℕ :=
  (Module.length (X.presheaf.stalk (genericPoints.ofComponent C).val)
    (X.presheaf.stalk (genericPoints.ofComponent C).val)).toNat

theorem componentMultiplicity_pos {X : Scheme.{0}} [IsLocallyNoetherian X]
    (C : irreducibleComponents X) : 0 < componentMultiplicity X C := by
  let x := (genericPoints.ofComponent C).val
  let : IsArtinianRing (X.presheaf.stalk x) :=
    generic_stalk_isArtinian x (genericPoints.ofComponent C).property
  exact ENat.toNat_pos (ne_of_gt Module.length_pos) Module.length_ne_top

def reducedComponent (X : Scheme.{0}) (C : irreducibleComponents X) : Scheme :=
  (Scheme.IdealSheafData.vanishingIdeal
    (⟨C.val,isClosed_of_mem_irreducibleComponents C.val C.property⟩ : Closeds X)).subscheme

def reducedComponentι (X : Scheme.{0}) (C : irreducibleComponents X) :
    reducedComponent X C ⟶ X :=
  (Scheme.IdealSheafData.vanishingIdeal
    (⟨C.val,isClosed_of_mem_irreducibleComponents C.val C.property⟩ : Closeds X)).subschemeι

instance reducedComponent_closed (X : Scheme.{0}) (C : irreducibleComponents X) :
    IsClosedImmersion (reducedComponentι X C) := by
  let I : X.IdealSheafData := Scheme.IdealSheafData.vanishingIdeal
    (⟨C.val,isClosed_of_mem_irreducibleComponents C.val C.property⟩ : Closeds X)
  change IsClosedImmersion I.subschemeι
  infer_instance

instance reducedComponent_integral (X : Scheme.{0}) (C : irreducibleComponents X) :
    IsIntegral (reducedComponent X C) := by
  let Z : Closeds X := ⟨C.val,isClosed_of_mem_irreducibleComponents C.val C.property⟩
  let I := Scheme.IdealSheafData.vanishingIdeal Z
  have hI : (I.support : Set X) = C.val := by
    simp only [I,Scheme.IdealSheafData.coe_support_vanishingIdeal]
    rfl
  let : IsReduced I.subscheme := NumericalAmpleness.isReduced_vanishingIdeal_subscheme Z
  let : IrreducibleSpace I.subscheme := by
    change IrreducibleSpace (I.support : Set X)
    rw [hI]
    exact Subtype.irreducibleSpace C.property.1
  change IsIntegral I.subscheme
  exact isIntegral_of_irreducibleSpace_of_isReduced _

def componentCurve {X : Scheme.{0}} (C : irreducibleComponents X)
    (hdim : topologicalKrullDim (C.val : Set X) = 1) :
    NumericalAmpleness.IntegralCurve X := by
  refine {
    scheme := reducedComponent X C
    embedding := reducedComponentι X C
    closedImmersion := inferInstance
    integral := inferInstance
    dimension := ?_ }
  change topologicalKrullDim
    ((Scheme.IdealSheafData.vanishingIdeal
      (⟨C.val,isClosed_of_mem_irreducibleComponents C.val C.property⟩ : Closeds X)).support : Set X) = 1
  have he : ((Scheme.IdealSheafData.vanishingIdeal
      (⟨C.val,isClosed_of_mem_irreducibleComponents C.val C.property⟩ : Closeds X)).support : Set X) = C.val := by
    simp only [Scheme.IdealSheafData.coe_support_vanishingIdeal]
    rfl
  rw [he]
  exact hdim

end
end PiExponent.CurveCycle

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurveComponentRigidity.lean <==
import Mathlib.Analysis.Complex.Polynomial.Basic
import OAI.NumberTheory.PiExponent.Approximation.GenericNormalRigidity
import OAI.NumberTheory.PiExponent.Geometry.CurveContact
import OAI.NumberTheory.PiExponent.Jets.PrimeNormalCotangent

namespace OAI

noncomputable section
namespace PiExponent.CurveComponentRigidity

open scoped BigOperators
open PiExponentApprox NormalBasisRigidity

theorem residueY_ne_zero {m : ℕ} (Q : Ideal (FramePolynomial m)) [Q.IsPrime]
    (hY : MvPolynomial.X (0 : Fin (m + 1)) ∉ Q) :
    primeResidueMap Q (MvPolynomial.X (0 : Fin (m + 1))) ≠ 0 := by
  intro h
  exact hY (Ideal.algebraMap_residueField_eq_zero.mp h)

def NormalProductComparison {m : ℕ} (Q : Ideal (FramePolynomial m)) [Q.IsPrime]
    (hY : MvPolynomial.X (0 : Fin (m + 1)) ∉ Q)
    (w cost : Fin (m + 1) → ℝ) (M : ℝ) : Prop :=
  ∀ A B : Finset (Fin (m + 1)),
    IsNormalBasis (K := Q.ResidueField)
      (fun j => (polynomialTangent (primeResidueMap Q) Q).mkQ
        (Pi.basisFun Q.ResidueField _ j)) A →
    IsNormalBasis (K := Q.ResidueField)
      (fun j => (polynomialTangent (primeResidueMap Q) Q).mkQ
        (frameBasis m (primeResidueMap Q (MvPolynomial.X 0)) (residueY_ne_zero Q hY) j)) B →
    (∏ j ∈ A, w j) ≤ M * ∏ j ∈ B, cost j

def PersistentNormalComparison {m : ℕ} (w cost : Fin (m + 1) → ℝ)
    (M delta : ℝ) (F : FramePolynomial m) (P : Ideal (FramePolynomial m))
    (hY : MvPolynomial.X (0 : Fin (m + 1)) ∉ P) : Prop :=
  ∀ r : ℕ, r < m + 2 → ∀ Q : Ideal (FramePolynomial m), ∀ hQ : Q.IsPrime,
    ∀ hQP : Q ≤ P,
    Q ∈ (frameDerivativeIdeal cost ((r : ℝ) * delta) F).minimalPrimes →
    Q ∈ (frameDerivativeIdeal cost (((r : ℝ) + 1) * delta) F).minimalPrimes →
    1 ≤ Q.height → Q.height ≤ m →
    (∀ p ∈ frameDerivativeIdeal cost ((r : ℝ) * delta) F,
      ∀ word : List (Fin (m + 1)), frameWordCost cost word ≤ delta →
        polynomialFrameWord m word p ∈ Q) →
    @NormalProductComparison m Q hQ (fun h => hY (hQP h)) w cost M

theorem coordinate_constant_of_persistent_comparison {m : ℕ}
    (w cost : Fin (m + 1) → ℝ) (M delta : ℝ)
    (hcost : ∀ i, 0 ≤ cost i) (hdelta : 0 ≤ delta)
    (F : FramePolynomial m) (hF : F ≠ 0)
    (P : Ideal (FramePolynomial m)) (hP : P.IsPrime) (hheight : P.height ≤ m)
    (hY : MvPolynomial.X (0 : Fin (m + 1)) ∉ P)
    (hvanish : ∀ word : List (Fin (m + 1)),
      frameWordCost cost word ≤ ((m : ℝ) + 2) * delta → polynomialFrameWord m word F ∈ P)
    (hcomparison : PersistentNormalComparison w cost M delta F P hY)
    (hseparated : ∀ A B : Finset (Fin (m + 1)), A.card = B.card →
      ∀ i, i ≠ 0 → i ∈ A → i ∉ B →
      (∀ j, i < j → (j ∈ A ↔ j ∈ B)) →
      M * (∏ j ∈ B, cost j) < ∏ j ∈ A, w j) :
    ∃ c : ℂ, MvPolynomial.X (0 : Fin (m + 1)) - MvPolynomial.C c ∈ P := by
  obtain ⟨r, hr, Q, hQr, hQnext, hQP, hQlo, hQhi, hpersist⟩ :=
    exists_persistent_frame_component cost hcost delta hdelta F hF P hP hheight hvanish
  let : Q.IsPrime := hQr.isPrime
  have hYQ : MvPolynomial.X (0 : Fin (m + 1)) ∉ Q := fun h => hY (hQP h)
  have hFQ : F ∈ Q := hQr.le
    (polynomial_mem_frameDerivativeIdeal cost ((r : ℝ) * delta) F
      (mul_nonneg (Nat.cast_nonneg r) hdelta))
  have hQ0 : Q ≠ ⊥ := by
    intro h
    exact hF (by simpa only [h, Ideal.mem_bot] using hFQ)
  have hcomp := hcomparison r hr Q inferInstance hQP hQr hQnext hQlo hQhi hpersist
  let : Algebra.EssFiniteType ℂ Q.ResidueField :=
    Algebra.EssFiniteType.comp ℂ (FramePolynomial m) Q.ResidueField
  have hker (p : FramePolynomial m) : primeResidueMap Q p = 0 ↔ p ∈ Q :=
    Ideal.algebraMap_residueField_eq_zero
  obtain ⟨c, hc⟩ := constant_zeroth_coordinate_of_generic_normal_separation
    (primeResidueMap Q) Q hker hQ0 (residueY_ne_zero Q hYQ)
    (weighted_normalBasis_exclusion _ _ w cost M hcomp hseparated)
  exact ⟨c, hQP hc⟩

theorem coordinate_eq_one_of_persistent_comparison {m : ℕ}
    (w cost : Fin (m + 1) → ℝ) (M delta : ℝ)
    (hcost : ∀ i, 0 ≤ cost i) (hdelta : 0 ≤ delta)
    (F : FramePolynomial m) (hF : F ≠ 0)
    (P : Ideal (FramePolynomial m)) (hP : P.IsPrime) (hheight : P.height ≤ m)
    (hY : MvPolynomial.X (0 : Fin (m + 1)) ∉ P)
    (hvanish : ∀ word : List (Fin (m + 1)),
      frameWordCost cost word ≤ ((m : ℝ) + 2) * delta → polynomialFrameWord m word F ∈ P)
    (hcomparison : PersistentNormalComparison w cost M delta F P hY)
    (hseparated : ∀ A B : Finset (Fin (m + 1)), A.card = B.card →
      ∀ i, i ≠ 0 → i ∈ A → i ∉ B →
      (∀ j, i < j → (j ∈ A ↔ j ∈ B)) →
      M * (∏ j ∈ B, cost j) < ∏ j ∈ A, w j)
    (a : Fin (m + 1) → ℂ) (ha : a 0 = 1)
    (hcenter : ∀ p ∈ P, MvPolynomial.eval a p = 0) :
    MvPolynomial.X (0 : Fin (m + 1)) - 1 ∈ P :=
  constant_coordinate_eq_one_of_center P a ha hcenter
    (coordinate_constant_of_persistent_comparison w cost M delta hcost hdelta
      F hF P hP hheight hY hvanish hcomparison hseparated)

end PiExponent.CurveComponentRigidity
end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurveComponentStalks.lean <==
import Mathlib.AlgebraicGeometry.Properties
import Mathlib.AlgebraicGeometry.FunctionField
import Mathlib.AlgebraicGeometry.ResidueField
import Mathlib.Tactic

namespace OAI

namespace PiExponent.CurveCycle
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace Topology

theorem generic_iff_no_proper_generalization {T : Type*} [TopologicalSpace T] [QuasiSober T]
    (x : T) : x ∈ genericPoints T ↔ ∀ y : T, y ⤳ x → x ⤳ y := by
  constructor
  · intro hx y hy
    apply specializes_iff_closure_subset.mpr
    exact hx.2 isIrreducible_singleton.closure hy.closure_subset
  · intro hx
    let C : irreducibleComponents T :=
      ⟨irreducibleComponent x, irreducibleComponent_mem_irreducibleComponents x⟩
    let y := (genericPoints.ofComponent C).val
    have hy : y ⤳ x := (genericPoints.isGenericPoint_ofComponent C).specializes
      mem_irreducibleComponent
    have he : closure ({x} : Set T) = C.val := by
      apply Set.Subset.antisymm
      · exact closure_minimal (Set.singleton_subset_iff.mpr mem_irreducibleComponent)
          (isClosed_of_mem_irreducibleComponents C.val C.property)
      · rw [← (genericPoints.isGenericPoint_ofComponent C).def]
        exact (hx y hy).closure_subset
    change closure ({x} : Set T) ∈ irreducibleComponents T
    rw [he]
    exact C.property

theorem generic_embedding_iff {T S : Type*} [TopologicalSpace T] [QuasiSober T]
    [TopologicalSpace S] [QuasiSober S] {f : S → T} (hf : IsEmbedding f)
    (hstable : ∀ y : S, ∀ x : T, x ⤳ f y → x ∈ Set.range f) (y : S) :
    y ∈ genericPoints S ↔ f y ∈ genericPoints T := by
  rw [generic_iff_no_proper_generalization, generic_iff_no_proper_generalization]
  constructor
  · intro hy x hx
    obtain ⟨z,rfl⟩ := hstable y x hx
    exact (hy z (hf.isInducing.specializes_iff.mp hx)).map hf.continuous
  · intro hy z hz
    exact hf.isInducing.specializes_iff.mp (hy (f z) (hz.map hf.continuous))

def genericPointsEmbeddingEquiv {T S : Type*} [TopologicalSpace T] [QuasiSober T]
    [TopologicalSpace S] [QuasiSober S] {f : S → T} (hf : IsEmbedding f)
    (hstable : ∀ y : S, ∀ x : T, x ⤳ f y → x ∈ Set.range f) :
    genericPoints S ≃ {x : genericPoints T // x.val ∈ Set.range f} := by
  let g : genericPoints S → {x : genericPoints T // x.val ∈ Set.range f} := fun y =>
    ⟨⟨f y.val, (generic_embedding_iff hf hstable y.val).mp y.property⟩, ⟨y.val,rfl⟩⟩
  apply Equiv.ofBijective g
  constructor
  · intro x y h
    exact Subtype.ext (hf.injective (congrArg (fun z => z.val.val) h))
  · intro x
    obtain ⟨y,hy⟩ := x.property
    have hgen : y ∈ genericPoints S :=
      (generic_embedding_iff hf hstable y).mpr (hy ▸ x.val.property)
    exact ⟨⟨y,hgen⟩, Subtype.ext (Subtype.ext hy)⟩

def minimalPrimesGenericEquiv (A : CommRingCat) :
    minimalPrimes A ≃ genericPoints (Spec A) where
  toFun P := ⟨⟨P.val,P.property.1.1⟩, by
    change closure ({⟨P.val,P.property.1.1⟩} : Set (PrimeSpectrum A)) ∈
      irreducibleComponents (PrimeSpectrum A)
    rw [← PrimeSpectrum.vanishingIdeal_mem_minimalPrimes,
      PrimeSpectrum.vanishingIdeal_singleton]
    exact P.property⟩
  invFun y := ⟨y.val.asIdeal, by
    rw [← PrimeSpectrum.vanishingIdeal_singleton y.val]
    exact PrimeSpectrum.vanishingIdeal_mem_minimalPrimes.mpr y.property⟩
  left_inv P := rfl
  right_inv y := by rfl

theorem fromSpecStalk_generizing (X : Scheme.{0}) (x : X)
    (y : Spec (X.presheaf.stalk x)) (z : X) (hz : z ⤳ X.fromSpecStalk x y) :
    z ∈ Set.range (X.fromSpecStalk x) := by
  rw [Scheme.range_fromSpecStalk]
  have hy : X.fromSpecStalk x y ⤳ x := by
    have hmem : X.fromSpecStalk x y ∈ Set.range (X.fromSpecStalk x) := ⟨y,rfl⟩
    rw [Scheme.range_fromSpecStalk] at hmem
    exact hmem
  exact hz.trans hy

def genericPointsThroughEquiv (X : Scheme.{0}) (x : X) :
    {y : genericPoints X // y.val ∈ Set.range (X.fromSpecStalk x)} ≃
      {C : irreducibleComponents X // x ∈ C.val} where
  toFun y := ⟨genericPoints.component y.val, by
    have hmem : y.val.val ⤳ x :=
      (congrArg (fun S : Set X => y.val.val ∈ S)
        (Scheme.range_fromSpecStalk (X := X) (x := x))).mp y.property
    exact hmem.mem_closure⟩
  invFun C := ⟨genericPoints.ofComponent C.val, by
    rw [Scheme.range_fromSpecStalk]
    exact (genericPoints.isGenericPoint_ofComponent C.val).specializes C.property⟩
  left_inv y := by
    apply Subtype.ext
    exact genericPoints.ofComponent_component y.val
  right_inv C := by
    apply Subtype.ext
    exact genericPoints.component_ofComponent C.val

def stalkMinimalPrimesEquivComponentsThrough (X : Scheme.{0}) (x : X) :
    minimalPrimes (X.presheaf.stalk x) ≃
      {C : irreducibleComponents X // x ∈ C.val} :=
  (minimalPrimesGenericEquiv (X.presheaf.stalk x)).trans
    ((genericPointsEmbeddingEquiv (X.fromSpecStalk x).isEmbedding
      (fromSpecStalk_generizing X x)).trans (genericPointsThroughEquiv X x))

theorem stalkMinimalPrimesEquivComponentsThrough_point (X : Scheme.{0}) (x : X)
    (P : minimalPrimes (X.presheaf.stalk x)) :
    X.fromSpecStalk x (⟨P.val,P.property.1.1⟩ : Spec (X.presheaf.stalk x)) =
      (genericPoints.ofComponent
        (stalkMinimalPrimesEquivComponentsThrough X x P).val).val := by
  symm
  exact congrArg Subtype.val (genericPoints.ofComponent_component
    ((genericPointsEmbeddingEquiv (X.fromSpecStalk x).isEmbedding
      (fromSpecStalk_generizing X x))
        (minimalPrimesGenericEquiv (X.presheaf.stalk x) P)).val)

end
end PiExponent.CurveCycle

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurveComponentZeroPoints.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.ClosedAmpleRestriction
import OAI.NumberTheory.PiExponent.Approximation.SectionZeroSupport
import OAI.NumberTheory.PiExponent.Geometry.ReducedComponentStalk

namespace OAI

namespace PiExponent.CurveCycle
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry PiExponentSeshadri.SectionOpens
open PiExponent.SectionZeroIdeal

def componentZeroToGlobal {X : Scheme.{0}} (L : LineBundle X)
    (s : GlobalSections X L.sheaf) (C : irreducibleComponents X)
    (z : (zeroIdeal (L.pullback (reducedComponentι X C))
      (pullbackSection (reducedComponentι X C) s)).subscheme) :
    (zeroIdeal L s).subscheme := by
  let i := reducedComponentι X C
  let J := zeroIdeal (L.pullback i) (pullbackSection i s)
  refine ⟨i (J.subschemeι z), ?_⟩
  have hz := z.property
  change J.subschemeι z ∈ (J.support : Set (reducedComponent X C)) at hz
  change i (J.subschemeι z) ∈ ((zeroIdeal L s).support : Set X)
  erw [zeroIdeal_support (L.pullback i) (pullbackSection i s)] at hz
  erw [zeroIdeal_support L s]
  change J.subschemeι z ∉ isoOpen (pullbackSection i s) at hz
  rw [pullback_isoOpen_eq L s i] at hz
  exact hz

theorem componentZeroToGlobal_mem {X : Scheme.{0}} (L : LineBundle X)
    (s : GlobalSections X L.sheaf) (C : irreducibleComponents X)
    (z : (zeroIdeal (L.pullback (reducedComponentι X C))
      (pullbackSection (reducedComponentι X C) s)).subscheme) :
    (zeroIdeal L s).subschemeι (componentZeroToGlobal L s C z) ∈ C.val :=
  reducedComponentι_mem X C _

def componentZeroPointEquiv {X : Scheme.{0}} (L : LineBundle X)
    (s : GlobalSections X L.sheaf) (C : irreducibleComponents X) :
    (zeroIdeal (L.pullback (reducedComponentι X C))
      (pullbackSection (reducedComponentι X C) s)).subscheme ≃
    {y : (zeroIdeal L s).subscheme // (zeroIdeal L s).subschemeι y ∈ C.val} := by
  let i := reducedComponentι X C
  let I := zeroIdeal L s
  let J := zeroIdeal (L.pullback i) (pullbackSection i s)
  let g : J.subscheme → {y : I.subscheme // I.subschemeι y ∈ C.val} :=
    fun z => ⟨componentZeroToGlobal L s C z,componentZeroToGlobal_mem L s C z⟩
  apply Equiv.ofBijective g
  constructor
  · intro z w h
    apply J.subschemeι.isEmbedding.injective
    apply i.isEmbedding.injective
    exact congrArg (fun q => I.subschemeι q.val) h
  · intro y
    have hymem : I.subschemeι y.val ∈ Set.range i := by
      rw [reducedComponentι_range]
      exact y.property
    obtain ⟨z,hz⟩ := hymem
    have hzJ : z ∈ (J.support : Set (reducedComponent X C)) := by
      erw [zeroIdeal_support (L.pullback i) (pullbackSection i s)]
      change z ∉ isoOpen (pullbackSection i s)
      rw [pullback_isoOpen_eq L s i]
      change i z ∉ isoOpen s
      rw [hz]
      have hy := y.val.property
      change I.subschemeι y.val ∈ (I.support : Set X) at hy
      erw [zeroIdeal_support L s] at hy
      exact hy
    refine ⟨⟨z,hzJ⟩, ?_⟩
    apply Subtype.ext
    apply I.subschemeι.isEmbedding.injective
    exact hz

instance finite_componentZero {X : Scheme.{0}} (L : LineBundle X)
    (s : GlobalSections X L.sheaf) (C : irreducibleComponents X)
    [Finite (zeroIdeal L s).subscheme] :
    Finite (zeroIdeal (L.pullback (reducedComponentι X C))
      (pullbackSection (reducedComponentι X C) s)).subscheme :=
  Finite.of_equiv _ (componentZeroPointEquiv L s C).symm

end
end PiExponent.CurveCycle

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurveComponentsDimension.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.AmpleDivisorDimensionBase
import OAI.NumberTheory.PiExponent.Geometry.CurveComponentMultiplicity

namespace OAI

namespace PiExponent.CurveCycle
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace

theorem reducedComponent_dimension (X : Scheme.{0}) (C : irreducibleComponents X) :
    topologicalKrullDim (reducedComponent X C) = topologicalKrullDim (C.val : Set X) := by
  change topologicalKrullDim
    ((Scheme.IdealSheafData.vanishingIdeal
      (⟨C.val,isClosed_of_mem_irreducibleComponents C.val C.property⟩ : Closeds X)).support : Set X) = _
  have he : ((Scheme.IdealSheafData.vanishingIdeal
      (⟨C.val,isClosed_of_mem_irreducibleComponents C.val C.property⟩ : Closeds X)).support : Set X) = C.val := by
    simp only [Scheme.IdealSheafData.coe_support_vanishingIdeal]
    rfl
  rw [he]

def componentIntegralCurve {X : Scheme.{0}} (C : irreducibleComponents X)
    (hd : topologicalKrullDim (reducedComponent X C) = 1) :
    NumericalAmpleness.IntegralCurve X where
  scheme := reducedComponent X C
  embedding := reducedComponentι X C
  closedImmersion := inferInstance
  integral := inferInstance
  dimension := hd

theorem exists_component_dimension_one (X : Scheme.{0})
    (hd : topologicalKrullDim X = 1) :
    ∃ C : irreducibleComponents X, topologicalKrullDim (reducedComponent X C) = 1 := by
  obtain ⟨Z,hZ⟩ := NumericalAmpleness.exists_irreducibleClosed_full_dimension X 1 hd
  have hZ' : topologicalKrullDim (Z : Set X) = 1 := by simpa using hZ
  obtain ⟨S,hS,hZS⟩ := exists_mem_irreducibleComponents_subset_of_isIrreducible
    (Z : Set X) Z.isIrreducible
  let C : irreducibleComponents X := ⟨S,hS⟩
  refine ⟨C, ?_⟩
  rw [reducedComponent_dimension]
  apply le_antisymm
  · exact (topologicalKrullDim_subspace_le X C.val).trans hd.le
  · rw [← hZ']
    exact (Topology.IsEmbedding.inclusion hZS).isInducing.topologicalKrullDim_le

theorem component_dimension_one_or_zero {X : Scheme.{0}}
    (hd : topologicalKrullDim X ≤ 1) (C : irreducibleComponents X) :
    topologicalKrullDim (reducedComponent X C) = 1 ∨
      topologicalKrullDim (reducedComponent X C) ≤ 0 := by
  have hdim := (reducedComponentι X C).isEmbedding.isInducing.topologicalKrullDim_le.trans hd
  by_cases h : topologicalKrullDim (reducedComponent X C) = 1
  · exact Or.inl h
  · right
    change topologicalKrullDim (reducedComponent X C) ≤ ((0 : ℕ) : WithBot ℕ∞)
    rw [← ENat.WithBot.lt_add_one_iff]
    simpa using lt_of_le_of_ne hdim h

end
end PiExponent.CurveCycle

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurveContact.lean <==
import Mathlib.RingTheory.Ideal.Span
import Mathlib.Tactic.Linarith
import OAI.NumberTheory.PiExponent.Approximation.PersistentComponents
import OAI.NumberTheory.PiExponent.Polynomials.PolynomialFrame

namespace OAI

namespace PiExponentApprox

noncomputable section

def frameWordCost {m : ℕ} (cost : Fin (m + 1) → ℝ)
    (word : List (Fin (m + 1))) : ℝ := (word.map cost).sum

@[simp] theorem frameWordCost_nil {m : ℕ} (cost : Fin (m + 1) → ℝ) :
    frameWordCost cost [] = 0 := rfl

@[simp] theorem frameWordCost_cons {m : ℕ} (cost : Fin (m + 1) → ℝ)
    (i : Fin (m + 1)) (word : List (Fin (m + 1))) :
    frameWordCost cost (i :: word) = cost i + frameWordCost cost word := rfl

theorem frameWordCost_nonneg {m : ℕ} (cost : Fin (m + 1) → ℝ)
    (hcost : ∀ i, 0 ≤ cost i) (word : List (Fin (m + 1))) :
    0 ≤ frameWordCost cost word := by
  induction word with
  | nil => exact le_refl 0
  | cons i word ih => exact add_nonneg (hcost i) ih

def frameDerivativeIdeal {m : ℕ} (cost : Fin (m + 1) → ℝ)
    (bound : ℝ) (F : FramePolynomial m) : Ideal (FramePolynomial m) :=
  Ideal.span {g | ∃ word, frameWordCost cost word ≤ bound ∧
    polynomialFrameWord m word F = g}

theorem frameWord_mem_derivativeIdeal {m : ℕ} (cost : Fin (m + 1) → ℝ)
    (bound : ℝ) (F : FramePolynomial m) (word : List (Fin (m + 1)))
    (hword : frameWordCost cost word ≤ bound) :
    polynomialFrameWord m word F ∈ frameDerivativeIdeal cost bound F :=
  Ideal.subset_span ⟨word, hword, rfl⟩

theorem frameDerivativeIdeal_mono {m : ℕ} (cost : Fin (m + 1) → ℝ)
    (F : FramePolynomial m) {a b : ℝ} (hab : a ≤ b) :
    frameDerivativeIdeal cost a F ≤ frameDerivativeIdeal cost b F := by
  apply Ideal.span_mono
  intro g hg
  obtain ⟨word, hword, rfl⟩ := hg
  exact ⟨word, hword.trans hab, rfl⟩

theorem polynomial_mem_frameDerivativeIdeal {m : ℕ}
    (cost : Fin (m + 1) → ℝ) (bound : ℝ) (F : FramePolynomial m)
    (hbound : 0 ≤ bound) : F ∈ frameDerivativeIdeal cost bound F :=
  frameWord_mem_derivativeIdeal cost bound F [] hbound

def polynomialDerivativeCore {m : ℕ}
    (D : Derivation ℂ (FramePolynomial m) (FramePolynomial m))
    (I : Ideal (FramePolynomial m)) : Ideal (FramePolynomial m) where
  carrier := {p | p ∈ I ∧ D p ∈ I}
  zero_mem' := by simp only [Set.mem_ofPred_eq, D.map_zero]; exact ⟨I.zero_mem, I.zero_mem⟩
  add_mem' := by
    intro p q hp hq
    refine ⟨I.add_mem hp.1 hq.1, ?_⟩
    rw [map_add]
    exact I.add_mem hp.2 hq.2
  smul_mem' := by
    intro r p hp
    change r * p ∈ I ∧ D (r * p) ∈ I
    refine ⟨I.mul_mem_left r hp.1, ?_⟩
    rw [Derivation.leibniz]
    exact I.add_mem (I.mul_mem_left r hp.2) (by
      simpa only [smul_eq_mul, mul_comm] using I.mul_mem_left (D r) hp.1)

theorem polynomialFrame_mem_derivativeIdeal {m : ℕ}
    (cost : Fin (m + 1) → ℝ) (hcost : ∀ i, 0 ≤ cost i)
    (bound : ℝ) (F p : FramePolynomial m) (i : Fin (m + 1))
    (hp : p ∈ frameDerivativeIdeal cost bound F) :
    polynomialFrame m i p ∈ frameDerivativeIdeal cost (bound + cost i) F := by
  let I := frameDerivativeIdeal cost (bound + cost i) F
  have hle : frameDerivativeIdeal cost bound F ≤
      polynomialDerivativeCore (polynomialFrame m i) I := by
    apply Ideal.span_le.mpr
    intro g hg
    obtain ⟨word, hword, rfl⟩ := hg
    refine ⟨?_, ?_⟩
    · exact frameWord_mem_derivativeIdeal cost (bound + cost i) F word
        (hword.trans (le_add_of_nonneg_right (hcost i)))
    · exact frameWord_mem_derivativeIdeal cost (bound + cost i) F (i :: word)
        (by simpa only [frameWordCost_cons, add_comm] using add_le_add_left hword (cost i))
  exact (hle hp).2

theorem polynomialFrameWord_mem_derivativeIdeal {m : ℕ}
    (cost : Fin (m + 1) → ℝ) (hcost : ∀ i, 0 ≤ cost i)
    (bound : ℝ) (F p : FramePolynomial m) (word : List (Fin (m + 1)))
    (hp : p ∈ frameDerivativeIdeal cost bound F) :
    polynomialFrameWord m word p ∈
      frameDerivativeIdeal cost (bound + frameWordCost cost word) F := by
  induction word with
  | nil => simpa only [polynomialFrameWord_nil, frameWordCost_nil, add_zero] using hp
  | cons i word ih =>
      have h := polynomialFrame_mem_derivativeIdeal cost hcost
        (bound + frameWordCost cost word) F (polynomialFrameWord m word p) i ih
      simpa only [polynomialFrameWord_cons, frameWordCost_cons, add_assoc,
        add_comm (frameWordCost cost word) (cost i)] using h

theorem derivative_vanishes_on_persistent_ideal {m : ℕ}
    (cost : Fin (m + 1) → ℝ) (hcost : ∀ i, 0 ≤ cost i)
    (bound delta : ℝ) (F p : FramePolynomial m)
    (P : Ideal (FramePolynomial m))
    (hp : p ∈ frameDerivativeIdeal cost bound F)
    (hpersist : frameDerivativeIdeal cost (bound + delta) F ≤ P)
    (word : List (Fin (m + 1))) (hword : frameWordCost cost word ≤ delta) :
    polynomialFrameWord m word p ∈ P := by
  apply hpersist
  have hbound : bound + frameWordCost cost word ≤ bound + delta := by linarith
  exact frameDerivativeIdeal_mono cost F hbound
    (polynomialFrameWord_mem_derivativeIdeal cost hcost bound F p word hp)

theorem frameDerivativeIdeal_levels_monotone {m : ℕ}
    (cost : Fin (m + 1) → ℝ) (delta : ℝ) (hdelta : 0 ≤ delta)
    (F : FramePolynomial m) :
    Monotone (fun r : ℕ => frameDerivativeIdeal cost ((r : ℝ) * delta) F) := by
  intro a b hab
  apply frameDerivativeIdeal_mono
  exact mul_le_mul_of_nonneg_right (Nat.cast_le.mpr hab) hdelta

theorem exists_persistent_frame_component {m : ℕ}
    (cost : Fin (m + 1) → ℝ) (hcost : ∀ i, 0 ≤ cost i)
    (delta : ℝ) (hdelta : 0 ≤ delta) (F : FramePolynomial m) (hF : F ≠ 0)
    (P : Ideal (FramePolynomial m)) (hP : P.IsPrime) (hheight : P.height ≤ m)
    (hvanish : ∀ word : List (Fin (m + 1)),
      frameWordCost cost word ≤ ((m : ℝ) + 2) * delta →
        polynomialFrameWord m word F ∈ P) :
    ∃ r < m + 2, ∃ Q : Ideal (FramePolynomial m),
      Q ∈ (frameDerivativeIdeal cost ((r : ℝ) * delta) F).minimalPrimes ∧
      Q ∈ (frameDerivativeIdeal cost (((r : ℝ) + 1) * delta) F).minimalPrimes ∧
      Q ≤ P ∧ 1 ≤ Q.height ∧ Q.height ≤ m ∧
      ∀ p ∈ frameDerivativeIdeal cost ((r : ℝ) * delta) F,
        ∀ word : List (Fin (m + 1)), frameWordCost cost word ≤ delta →
          polynomialFrameWord m word p ∈ Q := by
  let I : ℕ → Ideal (FramePolynomial m) :=
    fun r => frameDerivativeIdeal cost ((r : ℝ) * delta) F
  have hI : Monotone I := frameDerivativeIdeal_levels_monotone cost delta hdelta F
  have htop : I (m + 2) ≤ P := by
    apply Ideal.span_le.mpr
    intro g hg
    obtain ⟨word, hword, rfl⟩ := hg
    apply hvanish word
    simpa only [Nat.cast_add, Nat.cast_ofNat] using hword
  have hinitial : F ∈ I 0 := by
    simpa only [I, Nat.cast_zero, zero_mul] using
      polynomial_mem_frameDerivativeIdeal cost 0 F (le_refl 0)
  obtain ⟨r, hr, Q, hQr, hQnext, hQP, hQlo, hQhi⟩ :=
    PiExponent.PersistentComponents.exists_persistent_component_positive_height
      I hI m P hP htop hheight hF hinitial
  refine ⟨r, hr, Q, hQr, ?_, hQP, hQlo, hQhi, ?_⟩
  · simpa only [I, Nat.cast_add, Nat.cast_one] using hQnext
  · intro p hp word hword
    apply derivative_vanishes_on_persistent_ideal cost hcost
      ((r : ℝ) * delta) delta F p Q hp
    · have hb : (r : ℝ) * delta + delta = ((r + 1 : ℕ) : ℝ) * delta := by
        push_cast
        ring
      rw [hb]
      exact hQnext.le
    · exact hword

end
end PiExponentApprox

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurveContactFamily.lean <==
import OAI.NumberTheory.PiExponent.Geometry.PlaceCenteredBranch
import OAI.NumberTheory.PiExponent.LocalAlgebra.FibreContact

namespace OAI

noncomputable section
namespace PiExponent.CurveContactFamily

open CurveValuationCenter CurveCenters PlaceValuationRing

variable {E : Type*} [Field E] {m K : ℕ}

def fullCenter (c : Fin m → ℂ) : Fin (m+1) → ℂ := Fin.cases 1 c

def fibre (x : Fin m → E) : Fin (m+1) → E := Fin.cases 1 x

@[simp] theorem fullCenter_zero (c : Fin m → ℂ) : fullCenter c 0 = 1 := rfl
@[simp] theorem fullCenter_succ (c : Fin m → ℂ) (i : Fin m) : fullCenter c i.succ = c i := rfl
@[simp] theorem fibre_zero (x : Fin m → E) : fibre x 0 = 1 := rfl
@[simp] theorem fibre_succ (x : Fin m → E) (i : Fin m) : fibre x i.succ = x i := rfl

variable [Algebra ℂ E]

def places
    (hfinite : ∀ f : E, Transcendental ℂ f →
      FiniteDimensional (IntermediateField.adjoin ℂ {f}) E)
    (z : Fin (m+1) → E) (c : Fin K → Fin m → ℂ)
    (hz : ∃ i, Transcendental ℂ (z i)) : Finset (NormalizedPlace ℂ E) :=
  centerPlaces z (fun j => fullCenter (c j)) hz hfinite

theorem mem_places
    (hfinite : ∀ f : E, Transcendental ℂ f →
      FiniteDimensional (IntermediateField.adjoin ℂ {f}) E)
    (z : Fin (m+1) → E) (c : Fin K → Fin m → ℂ)
    (hz : ∃ i, Transcendental ℂ (z i)) (p : NormalizedPlace ℂ E) :
    p ∈ places hfinite z c hz ↔ ∃ j : Fin K, Centered z (fullCenter (c j)) p := by
  exact mem_centerPlaces z (fun j => fullCenter (c j)) hz hfinite p

def center
    (hfinite : ∀ f : E, Transcendental ℂ f →
      FiniteDimensional (IntermediateField.adjoin ℂ {f}) E)
    (z : Fin (m+1) → E) (c : Fin K → Fin m → ℂ)
    (hz : ∃ i, Transcendental ℂ (z i))
    (p : NormalizedPlace ℂ E) (hp : p ∈ places hfinite z c hz) : Fin K :=
  Classical.choose ((mem_places hfinite z c hz p).mp hp)

theorem centered
    (hfinite : ∀ f : E, Transcendental ℂ f →
      FiniteDimensional (IntermediateField.adjoin ℂ {f}) E)
    (z : Fin (m+1) → E) (c : Fin K → Fin m → ℂ)
    (hz : ∃ i, Transcendental ℂ (z i))
    (p : NormalizedPlace ℂ E) (hp : p ∈ places hfinite z c hz) :
    Centered z (fullCenter (c (center hfinite z c hz p hp))) p :=
  Classical.choose_spec ((mem_places hfinite z c hz p).mp hp)

theorem nonconstant (z : Fin (m+1) → E) (c : Fin m → ℂ)
    (hz : ∃ i, Transcendental ℂ (z i)) :
    ∃ i, z i ≠ algebraMap ℂ E ((fullCenter c) i) :=
  Centered.exists_nonzero_difference z (fullCenter c) hz

def contact
    (hres : ∀ p : NormalizedPlace ℂ E,
      Algebra.IsIntegral ℂ (IsLocalRing.ResidueField (ring p)))
    (hfinite : ∀ f : E, Transcendental ℂ f →
      FiniteDimensional (IntermediateField.adjoin ℂ {f}) E)
    (z : Fin (m+1) → E) (c : Fin K → Fin m → ℂ)
    (hz : ∃ i, Transcendental ℂ (z i)) (v : Fin (m+1) → ℚ)
    (p : NormalizedPlace ℂ E) : ℚ := by
  classical
  letI := hres p
  exact if hp : p ∈ places hfinite z c hz then
    PlaceCenteredBranch.logContact p z (c (center hfinite z c hz p hp))
      (centered hfinite z c hz p hp) (nonconstant z _ hz) v
  else 0

theorem contact_pos
    (hres : ∀ p : NormalizedPlace ℂ E,
      Algebra.IsIntegral ℂ (IsLocalRing.ResidueField (ring p)))
    (hfinite : ∀ f : E, Transcendental ℂ f →
      FiniteDimensional (IntermediateField.adjoin ℂ {f}) E)
    (z : Fin (m+1) → E) (c : Fin K → Fin m → ℂ)
    (hz : ∃ i, Transcendental ℂ (z i)) (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 < v i)
    (p : NormalizedPlace ℂ E) (hp : p ∈ places hfinite z c hz) :
    0 < contact hres hfinite z c hz v p := by
  let := hres p
  simpa only [contact, dite_eq_left hp] using
    PlaceCenteredBranch.logContact_pos p z (c (center hfinite z c hz p hp))
      (centered hfinite z c hz p hp) (nonconstant z _ hz) v hv

theorem contact_nonneg
    (hres : ∀ p : NormalizedPlace ℂ E,
      Algebra.IsIntegral ℂ (IsLocalRing.ResidueField (ring p)))
    (hfinite : ∀ f : E, Transcendental ℂ f →
      FiniteDimensional (IntermediateField.adjoin ℂ {f}) E)
    (z : Fin (m+1) → E) (c : Fin K → Fin m → ℂ)
    (hz : ∃ i, Transcendental ℂ (z i)) (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 < v i)
    (p : NormalizedPlace ℂ E) : 0 ≤ contact hres hfinite z c hz v p := by
  by_cases hp : p ∈ places hfinite z c hz
  · exact (contact_pos hres hfinite z c hz v hv p hp).le
  · simp only [contact, dite_eq_right hp, le_refl]

theorem logWord_order_lower
    (hres : ∀ p : NormalizedPlace ℂ E,
      Algebra.IsIntegral ℂ (IsLocalRing.ResidueField (ring p)))
    (hfinite : ∀ f : E, Transcendental ℂ f →
      FiniteDimensional (IntermediateField.adjoin ℂ {f}) E)
    (z : Fin (m+1) → E) (c : Fin K → Fin m → ℂ)
    (hz : ∃ i, Transcendental ℂ (z i)) (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 < v i)
    (H : ℚ) (F : PiExponentApprox.FramePolynomial m)
    (hF : ∀ j, FormalLogJet.formalJet (c j) F ∈
      JetGeometry.rationalWeightedIdeal v (fun i => (hv i).le) H)
    (word : List (Fin (m+1)))
    (hne : MvPolynomial.aeval z (PiExponentApprox.polynomialFrameWord m word F) ≠ 0)
    (p : NormalizedPlace ℂ E) (hp : p ∈ places hfinite z c hz) :
    contact hres hfinite z c hz v p * (H - (word.map v).sum) ≤
      (WeightedPolynomialPole.coordinateOrder p.valuation
        (MvPolynomial.aeval z (PiExponentApprox.polynomialFrameWord m word F)) : ℚ) := by
  let := hres p
  have h := PlaceCenteredBranch.logWord_field_order_lower p z
    (c (center hfinite z c hz p hp)) (centered hfinite z c hz p hp)
    (nonconstant z _ hz) v hv H F (hF _) word hne
  simpa only [contact, dite_eq_left hp] using h

theorem contact_one
    (hres : ∀ p : NormalizedPlace ℂ E,
      Algebra.IsIntegral ℂ (IsLocalRing.ResidueField (ring p)))
    (hfinite : ∀ f : E, Transcendental ℂ f →
      FiniteDimensional (IntermediateField.adjoin ℂ {f}) E)
    (x : Fin m → E) (c : Fin K → Fin m → ℂ)
    (hz : ∃ i, Transcendental ℂ ((fibre x) i))
    (v : Fin (m+1) → ℚ) (p : NormalizedPlace ℂ E)
    (hp : p ∈ places hfinite (fibre x) c hz) :
    letI := hres p
    contact hres hfinite (fibre x) c hz v p =
      PlaceCenteredBranch.ordinaryContact p x
        (c (center hfinite (fibre x) c hz p hp))
        (fun i => centered hfinite (fibre x) c hz p hp i.succ)
        (PlaceCenteredBranch.fibre_nonconstant x _ (nonconstant _ _ hz))
        (fun i => v i.succ) := by
  let := hres p
  dsimp only [contact]
  rw [dite_eq_left hp]
  exact PlaceCenteredBranch.logContact_one p x _
      (centered hfinite (fibre x) c hz p hp) (nonconstant _ _ hz) v

theorem ordinaryWord_order_lower
    (hres : ∀ p : NormalizedPlace ℂ E,
      Algebra.IsIntegral ℂ (IsLocalRing.ResidueField (ring p)))
    (hfinite : ∀ f : E, Transcendental ℂ f →
      FiniteDimensional (IntermediateField.adjoin ℂ {f}) E)
    (x : Fin m → E) (c : Fin K → Fin m → ℂ)
    (hz : ∃ i, Transcendental ℂ ((fibre x) i))
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 < v i)
    (H : ℚ) (F : MvPolynomial (Fin m) ℂ)
    (hF : ∀ j, OrdinaryAuxiliaryJet.formalJet (c j) F ∈
      JetGeometry.rationalWeightedIdeal (fun i => v i.succ)
        (fun i => (hv i.succ).le) H)
    (word : List (Fin m))
    (hne : MvPolynomial.aeval x (OrdinaryDerivatives.word m word F) ≠ 0)
    (p : NormalizedPlace ℂ E)
    (hp : p ∈ places hfinite (fibre x) c hz) :
    contact hres hfinite (fibre x) c hz v p *
        (H - (word.map (fun i => v i.succ)).sum) ≤
      (WeightedPolynomialPole.coordinateOrder p.valuation
        (MvPolynomial.aeval x (OrdinaryDerivatives.word m word F)) : ℚ) := by
  let := hres p
  rw [contact_one hres hfinite x c hz v p hp]
  exact PlaceCenteredBranch.ordinaryWord_field_order_lower p x _
    (fun i => centered hfinite (fibre x) c hz p hp i.succ)
    (PlaceCenteredBranch.fibre_nonconstant x _ (nonconstant _ _ hz))
    (fun i => v i.succ) (fun i => hv i.succ) H F (hF _) word hne

end PiExponent.CurveContactFamily
end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurveContactSum.lean <==
import OAI.NumberTheory.PiExponent.Geometry.CurveParameterFinite
import OAI.NumberTheory.PiExponent.Geometry.CurveProductFormula
import OAI.NumberTheory.PiExponent.Geometry.CurveValuationCenter
import OAI.NumberTheory.PiExponent.Jets.DVRBranchJet
import OAI.NumberTheory.PiExponent.Polynomials.WeightedPolynomialPole

namespace OAI

noncomputable section
open scoped BigOperators
namespace PiExponent.CurveContactSum

open WeightedPolynomialPole WeightedCurveDegree CurveValuationCenter PolynomialPoleBound

theorem contact_sum_le_of_principal_sum
    {P : Type*} (z : P →₀ ℤ) (pole : P →₀ ℚ)
    (hz : z.sum (fun _ n => n) = 0) (hpole_nonneg : ∀ p, 0 ≤ pole p)
    (S : Finset P) (μ : P → ℝ) (N B : ℝ) (hN : 0 ≤ N)
    (hlocal : ∀ p ∈ S, B * μ p ≤ (z p : ℝ))
    (hglobal : ∀ p, -N * (pole p : ℝ) ≤ (z p : ℝ)) :
    B * (∑ p ∈ S, μ p) ≤ N * pole.sum (fun _ n => (n : ℝ)) := by
  classical
  let T := S ∪ z.support ∪ pole.support
  have hST : S ⊆ T := by intro p hp; simp [T, hp]
  have hzT : z.support ⊆ T := by intro p hp; simp [T, hp]
  have hpT : pole.support ⊆ T := by intro p hp; simp [T, hp]
  have hzsum : (∑ p ∈ T, (z p : ℝ)) = 0 := by
    have hh := z.sum_of_support_subset hzT (fun _ n => n) (by simp)
    have hi : (∑ p ∈ T, z p) = 0 := hh.symm.trans hz
    exact_mod_cast hi
  have hpsum : (∑ p ∈ T, (pole p : ℝ)) = pole.sum (fun _ n => (n : ℝ)) :=
    (pole.sum_of_support_subset hpT (fun _ n => (n : ℝ)) (by simp)).symm
  calc
    B * (∑ p ∈ S, μ p) = ∑ p ∈ S, B * μ p := Finset.mul_sum _ _ _
    _ ≤ ∑ p ∈ S, ((z p : ℝ) + N * (pole p : ℝ)) := by
      apply Finset.sum_le_sum
      intro p hp
      exact (hlocal p hp).trans (le_add_of_nonneg_right
        (mul_nonneg hN (by exact_mod_cast hpole_nonneg p)))
    _ ≤ ∑ p ∈ T, ((z p : ℝ) + N * (pole p : ℝ)) := by
      apply Finset.sum_le_sum_of_subset_of_nonneg hST
      intro p hp hnot
      have hh := hglobal p
      linarith
    _ = N * pole.sum (fun _ n => (n : ℝ)) := by
      rw [Finset.sum_add_distrib, ← Finset.mul_sum, hzsum, zero_add, hpsum]

theorem contact_sum_le_div_of_principal_sum
    {P : Type*} (z : P →₀ ℤ) (pole : P →₀ ℚ)
    (hz : z.sum (fun _ n => n) = 0) (hpole_nonneg : ∀ p, 0 ≤ pole p)
    (S : Finset P) (μ : P → ℝ) (N B : ℝ) (hN : 0 ≤ N) (hB : 0 < B)
    (hlocal : ∀ p ∈ S, B * μ p ≤ (z p : ℝ))
    (hglobal : ∀ p, -N * (pole p : ℝ) ≤ (z p : ℝ)) :
    (∑ p ∈ S, μ p) ≤ N / B * pole.sum (fun _ n => (n : ℝ)) := by
  rw [div_mul_eq_mul_div]
  apply (le_div_iff₀ hB).mpr
  simpa only [mul_comm B] using
    contact_sum_le_of_principal_sum z pole hz hpole_nonneg S μ N B hN hlocal hglobal

theorem coordinatePole_eq_zero {E ι : Type*} [Field E] [Fintype ι]
    (v : AddValuation E (WithTop ℤ)) (x : ι → E) (w : ι → ℚ)
    (hx : ∀ i, coordinateOrder v (x i) = 0) : coordinatePole v x w = 0 := by
  unfold coordinatePole weightedPole
  simp only [hx, Int.cast_zero, neg_zero, zero_div]
  have he : (fun i : Option ι => i.elim 0 (fun _ => (0 : ℚ))) = fun _ => 0 := by
    funext i
    cases i <;> rfl
  rw [he]
  exact Finset.sup'_const _ _

theorem coordinatePole_finite_support {E ι P : Type*} [Field E] [Fintype ι]
    (v : P → AddValuation E (WithTop ℤ)) (x : ι → E) (w : ι → ℚ)
    (hfinite : ∀ i, Set.Finite {p | coordinateOrder (v p) (x i) ≠ 0}) :
    Set.Finite {p | coordinatePole (v p) x w ≠ 0} := by
  have hu : Set.Finite (⋃ i, {p | coordinateOrder (v p) (x i) ≠ 0}) :=
    Set.finite_iUnion (fun i => hfinite i)
  apply hu.subset
  intro p hp
  by_contra hn
  apply hp
  apply coordinatePole_eq_zero
  intro i
  by_contra hi
  exact hn (Set.mem_iUnion.mpr ⟨i,hi⟩)

theorem exists_constant_of_isAlgebraic {E : Type*} [Field E] [Algebra ℂ E]
    (f : E) (hf : IsAlgebraic ℂ f) : ∃ c : ℂ, algebraMap ℂ E c = f := by
  have hm : f ∈ algebraicClosure ℂ E := mem_algebraicClosure_iff.mpr hf
  rw [IntermediateField.eq_bot_of_isAlgClosed_of_isAlgebraic (algebraicClosure ℂ E)] at hm
  exact hm

theorem frameWord_field_order_lower
    {A E : Type*} [CommRing A] [IsDomain A] [IsDiscreteValuationRing A]
    [Algebra ℂ A] [Algebra.IsIntegral ℂ (IsLocalRing.ResidueField A)]
    [Field E] [Algebra A E] [IsFractionRing A E] [Algebra ℂ E] [IsScalarTower ℂ A E]
    {m : ℕ} (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 < v i) (H : ℚ)
    (c : Fin m → ℂ) (y : A) (x : Fin m → A)
    (hy : CurveLocalOrder.residueAugmentation ℂ A y = 1)
    (hx : ∀ i, CurveLocalOrder.residueAugmentation ℂ A (x i) = c i)
    (hnc : y ≠ 1 ∨ ∃ i, x i ≠ algebraMap ℂ A (c i))
    (p : PiExponentApprox.FramePolynomial m)
    (hp : FormalLogJet.formalJet c p ∈
      JetGeometry.rationalWeightedIdeal v (fun i => (hv i).le) H)
    (word : List (Fin (m+1)))
    (hne : MvPolynomial.aeval (Fin.cases (algebraMap A E y) (fun i => algebraMap A E (x i)))
      (PiExponentApprox.polynomialFrameWord m word p) ≠ 0) :
    DVRBranchJet.contact v c y x hnc * (H - (word.map v).sum) ≤
      (integerOrder (CurveLocalOrder.fractionAddValuation A E)
        (Units.mk0 (MvPolynomial.aeval
          (Fin.cases (algebraMap A E y) (fun i => algebraMap A E (x i)))
          (PiExponentApprox.polynomialFrameWord m word p)) hne) : ℚ) := by
  have he (q : PiExponentApprox.FramePolynomial m) :
      algebraMap A E (MvPolynomial.aeval (Fin.cases y x) q) =
        MvPolynomial.aeval (Fin.cases (algebraMap A E y) (fun i => algebraMap A E (x i))) q := by
    have hh := MvPolynomial.comp_aeval_apply (f := Fin.cases y x)
      (IsScalarTower.toAlgHom ℂ A E) q
    exact hh.trans (congrArg (fun z => MvPolynomial.aeval z q) (by
      funext i
      cases i using Fin.cases <;> rfl))
  have hn : MvPolynomial.aeval (Fin.cases y x)
      (PiExponentApprox.polynomialFrameWord m word p) ≠ 0 := by
    intro hz
    apply hne
    rw [← he, hz, map_zero]
  have hlen := CurveLocalOrder.integerOrder_field_image_eq_length (K := E) hn
  have hu : Units.mk0 (MvPolynomial.aeval
      (Fin.cases (algebraMap A E y) (fun i => algebraMap A E (x i)))
      (PiExponentApprox.polynomialFrameWord m word p)) hne =
      Units.mk0 (algebraMap A E (MvPolynomial.aeval (Fin.cases y x)
        (PiExponentApprox.polynomialFrameWord m word p)))
        ((map_ne_zero_iff _ (IsFractionRing.injective A E)).mpr hn) := by
    apply Units.ext
    exact (he _).symm
  rw [hu, hlen]
  simpa only [Int.cast_natCast] using
    DVRBranchJet.frameWord_colength_lower v hv H c y x hy hx hnc p hp word hn

theorem coordinateOrder_constant_eq_zero {E : Type*} [Field E] [Algebra ℂ E]
    (p : NormalizedPlace ℂ E) (c : ℂ) : coordinateOrder p.valuation (algebraMap ℂ E c) = 0 := by
  by_cases hc : c = 0
  · simp [hc, coordinateOrder]
  have hm : algebraMap ℂ E c ≠ 0 := (map_ne_zero_iff _ (algebraMap ℂ E).injective).mpr hc
  rw [coordinateOrder, dite_eq_right hm]
  exact CurveProductFormula.placeOrder_constant_eq_zero p c hc

def coordinateOrderDivisor {E : Type*} [Field E] [Algebra ℂ E]
    (hfinite : ∀ f : E, Transcendental ℂ f → FiniteDimensional (IntermediateField.adjoin ℂ {f}) E)
    (f : E) : NormalizedPlace ℂ E →₀ ℤ := by
  classical
  exact if ht : Transcendental ℂ f then
    letI := hfinite f ht
    CurveProductFormula.principalDivisor f ht
  else 0

@[simp] theorem coordinateOrderDivisor_apply {E : Type*} [Field E] [Algebra ℂ E]
    (hfinite : ∀ f : E, Transcendental ℂ f → FiniteDimensional (IntermediateField.adjoin ℂ {f}) E)
    (f : E) (p : NormalizedPlace ℂ E) :
    coordinateOrderDivisor hfinite f p = coordinateOrder p.valuation f := by
  classical
  by_cases ht : Transcendental ℂ f
  · let := hfinite f ht
    simp only [coordinateOrderDivisor, dite_eq_left ht, CurveProductFormula.principalDivisor_apply,
      coordinateOrder, dite_eq_right ht.ne_zero]
    rfl
  · rw [coordinateOrderDivisor, dite_eq_right ht]
    obtain ⟨c,rfl⟩ := exists_constant_of_isAlgebraic f (not_not.mp ht)
    exact (coordinateOrder_constant_eq_zero p c).symm

theorem coordinateOrderDivisor_degree_zero {E : Type*} [Field E] [Algebra ℂ E]
    (hfinite : ∀ f : E, Transcendental ℂ f → FiniteDimensional (IntermediateField.adjoin ℂ {f}) E)
    (f : E) : (coordinateOrderDivisor hfinite f).sum (fun _ n => n) = 0 := by
  classical
  by_cases ht : Transcendental ℂ f
  · let := hfinite f ht
    rw [coordinateOrderDivisor, dite_eq_left ht]
    exact CurveProductFormula.principalDivisor_degree_zero f ht
  · simp [coordinateOrderDivisor, ht]

def weightedPoleDivisor {E ι : Type*} [Field E] [Algebra ℂ E] [Fintype ι]
    (hfinite : ∀ f : E, Transcendental ℂ f → FiniteDimensional (IntermediateField.adjoin ℂ {f}) E)
    (x : ι → E) (w : ι → ℚ) : NormalizedPlace ℂ E →₀ ℚ :=
  Finsupp.ofSupportFinite (fun p => coordinatePole p.valuation x w)
    (coordinatePole_finite_support (fun p : NormalizedPlace ℂ E => p.valuation) x w (by
      intro i
      simpa only [Function.HasFiniteSupport, Function.support, coordinateOrderDivisor_apply] using
        (coordinateOrderDivisor hfinite (x i)).hasFiniteSupport))

@[simp] theorem weightedPoleDivisor_apply {E ι : Type*} [Field E] [Algebra ℂ E] [Fintype ι]
    (hfinite : ∀ f : E, Transcendental ℂ f → FiniteDimensional (IntermediateField.adjoin ℂ {f}) E)
    (x : ι → E) (w : ι → ℚ) (p : NormalizedPlace ℂ E) :
    weightedPoleDivisor hfinite x w p = coordinatePole p.valuation x w := rfl

def weightedDegree {E ι : Type*} [Field E] [Algebra ℂ E] [Fintype ι]
    (hfinite : ∀ f : E, Transcendental ℂ f → FiniteDimensional (IntermediateField.adjoin ℂ {f}) E)
    (x : ι → E) (w : ι → ℚ) : ℝ :=
  (weightedPoleDivisor hfinite x w).sum (fun _ n => (n : ℝ))

theorem weightedDegree_nonneg {E ι : Type*} [Field E] [Algebra ℂ E] [Fintype ι]
    (hfinite : ∀ f : E, Transcendental ℂ f → FiniteDimensional (IntermediateField.adjoin ℂ {f}) E)
    (x : ι → E) (w : ι → ℚ) : 0 ≤ weightedDegree hfinite x w := by
  apply Finset.sum_nonneg
  intro p hp
  change (0 : ℝ) ≤ (coordinatePole p.valuation x w : ℚ)
  exact_mod_cast weightedPole_nonneg w (fun i => (coordinateOrder p.valuation (x i) : ℚ))

theorem constants_real_nonneg {E : Type*} [Field E] [Algebra ℂ E]
    (p : NormalizedPlace ℂ E) (c : ℂ) :
    0 ≤ realValuation p.valuation (algebraMap ℂ E c) := by
  have h := (show Monotone (WithTop.map (fun z : ℤ => (z : ℝ))) from
    (Int.cast_mono (R := ℝ)).withTop_map) (p.constants_nonneg c)
  have hz : WithTop.map (fun z : ℤ => (z : ℝ)) (0 : WithTop ℤ) = (0 : WithTop ℝ) := by
    change (((0 : ℤ) : ℝ) : WithTop ℝ) = 0
    norm_num
  rw [hz] at h
  exact h

theorem polynomial_order_lower {E ι : Type*} [Field E] [Algebra ℂ E] [Fintype ι]
    (x : ι → E) (w : ι → ℚ) (hw : ∀ i, 0 < w i) (N : ℝ)
    (f : MvPolynomial ι ℂ)
    (hdegree : ∀ d ∈ f.support, Finsupp.weight (fun i => (w i : ℝ)) d ≤ N)
    (hne : MvPolynomial.aeval x f ≠ 0) (p : NormalizedPlace ℂ E) :
    -N * (coordinatePole p.valuation x w : ℝ) ≤
      (coordinateOrder p.valuation (MvPolynomial.aeval x f) : ℝ) := by
  have h := PolynomialPoleBound.polynomial_order_lower (realValuation p.valuation) x
    (fun i => (w i : ℝ)) (coordinatePole p.valuation x w : ℝ) N
    (by exact_mod_cast weightedPole_nonneg w (fun i => (coordinateOrder p.valuation (x i) : ℚ)))
    (coordinate_order_lower p.valuation x w hw) (constants_real_nonneg p) f hdegree
  rw [realValuation_of_ne_zero _ _ hne] at h
  exact WithTop.coe_le_coe.mp h

theorem polynomial_contact_sum_le {E ι : Type*} [Field E] [Algebra ℂ E] [Fintype ι]
    (hfinite : ∀ f : E, Transcendental ℂ f → FiniteDimensional (IntermediateField.adjoin ℂ {f}) E)
    (x : ι → E) (w : ι → ℚ) (hw : ∀ i, 0 < w i) (N B : ℝ) (hN : 0 ≤ N)
    (f : MvPolynomial ι ℂ)
    (hdegree : ∀ d ∈ f.support, Finsupp.weight (fun i => (w i : ℝ)) d ≤ N)
    (hne : MvPolynomial.aeval x f ≠ 0)
    (S : Finset (NormalizedPlace ℂ E)) (μ : NormalizedPlace ℂ E → ℝ)
    (hlocal : ∀ p ∈ S, B * μ p ≤
      (coordinateOrder p.valuation (MvPolynomial.aeval x f) : ℝ)) :
    B * (∑ p ∈ S, μ p) ≤ N * weightedDegree hfinite x w := by
  refine contact_sum_le_of_principal_sum
    (coordinateOrderDivisor hfinite (MvPolynomial.aeval x f)) (weightedPoleDivisor hfinite x w)
    (coordinateOrderDivisor_degree_zero hfinite _) ?_ S μ N B hN ?_ ?_
  · intro p
    exact weightedPole_nonneg w (fun i => (coordinateOrder p.valuation (x i) : ℚ))
  · intro p hp
    simpa only [coordinateOrderDivisor_apply] using hlocal p hp
  · intro p
    simpa only [weightedPoleDivisor_apply, coordinateOrderDivisor_apply] using
      polynomial_order_lower x w hw N f hdegree hne p

theorem polynomial_contact_sum_le_div {E ι : Type*} [Field E] [Algebra ℂ E] [Fintype ι]
    (hfinite : ∀ f : E, Transcendental ℂ f → FiniteDimensional (IntermediateField.adjoin ℂ {f}) E)
    (x : ι → E) (w : ι → ℚ) (hw : ∀ i, 0 < w i) (N B : ℝ) (hN : 0 ≤ N) (hB : 0 < B)
    (f : MvPolynomial ι ℂ)
    (hdegree : ∀ d ∈ f.support, Finsupp.weight (fun i => (w i : ℝ)) d ≤ N)
    (hne : MvPolynomial.aeval x f ≠ 0)
    (S : Finset (NormalizedPlace ℂ E)) (μ : NormalizedPlace ℂ E → ℝ)
    (hlocal : ∀ p ∈ S, B * μ p ≤
      (coordinateOrder p.valuation (MvPolynomial.aeval x f) : ℝ)) :
    (∑ p ∈ S, μ p) ≤ N / B * weightedDegree hfinite x w := by
  rw [div_mul_eq_mul_div]
  apply (le_div_iff₀ hB).mpr
  simpa only [mul_comm B] using
    polynomial_contact_sum_le hfinite x w hw N B hN f hdegree hne S μ hlocal

theorem polynomial_eq_zero_of_excess_contact
    {E ι : Type*} [Field E] [Algebra ℂ E] [Fintype ι]
    (hfinite : ∀ f : E, Transcendental ℂ f → FiniteDimensional (IntermediateField.adjoin ℂ {f}) E)
    (x : ι → E) (w : ι → ℚ) (hw : ∀ i, 0 < w i) (N B : ℝ) (hN : 0 ≤ N)
    (f : MvPolynomial ι ℂ)
    (hdegree : ∀ d ∈ f.support, Finsupp.weight (fun i => (w i : ℝ)) d ≤ N)
    (S : Finset (NormalizedPlace ℂ E)) (μ : NormalizedPlace ℂ E → ℝ)
    (hlocal : MvPolynomial.aeval x f ≠ 0 → ∀ p ∈ S, B * μ p ≤
      (coordinateOrder p.valuation (MvPolynomial.aeval x f) : ℝ))
    (hexcess : N * weightedDegree hfinite x w < B * (∑ p ∈ S, μ p)) :
    MvPolynomial.aeval x f = 0 := by
  by_contra hne
  exact (not_le_of_gt hexcess)
    (polynomial_contact_sum_le hfinite x w hw N B hN f hdegree hne S μ (hlocal hne))

end PiExponent.CurveContactSum

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurveCutQuotient.lean <==
import OAI.NumberTheory.PiExponent.Geometry.ReducedComponentStalk
import OAI.NumberTheory.PiExponent.Geometry.SectionZeroStalk

namespace OAI

namespace PiExponent.CurveCycle
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace

def cutQuotientEquivOfSurjective {A B : Type*} [CommRing A] [CommRing B]
    (f : A →+* B) (hf : Function.Surjective f) (a : A) :
    A ⧸ (RingHom.ker f ⊔ Ideal.span {a}) ≃+* B ⧸ Ideal.span {f a} := by
  let g := (Ideal.Quotient.mk (Ideal.span {f a})).comp f
  have hg : Function.Surjective g := Ideal.Quotient.mk_surjective.comp hf
  have hk : RingHom.ker g = RingHom.ker f ⊔ Ideal.span {a} := by
    have he : RingHom.ker g = (Ideal.span {f a}).comap f := by
      ext b
      change Ideal.Quotient.mk (Ideal.span {f a}) (f b) = 0 ↔ f b ∈ Ideal.span {f a}
      exact Ideal.Quotient.eq_zero_iff_mem
    rw [he]
    rw [← Set.image_singleton, ← Ideal.map_span, Ideal.comap_map_of_surjective f hf]
    rw [← RingHom.ker_eq_comap_bot,sup_comm]
  exact (Ideal.quotEquivOfEq hk.symm).trans (g.quotientKerEquivOfSurjective hg)

theorem cut_length_eq_of_surjective {A B : Type*} [CommRing A] [CommRing B]
    (f : A →+* B) (hf : Function.Surjective f) (a : A) :
    Module.length A (A ⧸ (RingHom.ker f ⊔ Ideal.span {a})) =
      Module.length B (B ⧸ Ideal.span {f a}) := by
  have hA : Module.length A (A ⧸ (RingHom.ker f ⊔ Ideal.span {a})) =
      Module.length (A ⧸ (RingHom.ker f ⊔ Ideal.span {a}))
        (A ⧸ (RingHom.ker f ⊔ Ideal.span {a})) :=
    Module.length_eq_of_surjective
      (M := A ⧸ (RingHom.ker f ⊔ Ideal.span {a})) Ideal.Quotient.mk_surjective
  have hB : Module.length B (B ⧸ Ideal.span {f a}) =
      Module.length (B ⧸ Ideal.span {f a}) (B ⧸ Ideal.span {f a}) :=
    Module.length_eq_of_surjective
      (M := B ⧸ Ideal.span {f a}) Ideal.Quotient.mk_surjective
  exact hA.trans ((SectionZeroStalk.intrinsic_length_eq_of_ringEquiv
    (cutQuotientEquivOfSurjective f hf a)).trans hB.symm)

theorem reducedComponent_cut_length (X : Scheme.{0}) (C : irreducibleComponents X)
    (z : reducedComponent X C) (a : X.presheaf.stalk (reducedComponentι X C z)) :
    Module.length (X.presheaf.stalk (reducedComponentι X C z))
      ((X.presheaf.stalk (reducedComponentι X C z)) ⧸
        ((reducedComponentStalkPrime X C z).val ⊔ Ideal.span {a})) =
      Module.length ((reducedComponent X C).presheaf.stalk z)
        (((reducedComponent X C).presheaf.stalk z) ⧸
          Ideal.span {(reducedComponentι X C).stalkMap z a}) := by
  rw [← reducedComponentι_stalkMap_ker]
  exact cut_length_eq_of_surjective ((reducedComponentι X C).stalkMap z).hom
    ((reducedComponentι X C).stalkMap_surjective z) a

end
end PiExponent.CurveCycle

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurveCycleLengths.lean <==
import Mathlib.Data.ENat.BigOperators
import OAI.NumberTheory.PiExponent.Geometry.CurveComponentCutLengths
import OAI.NumberTheory.PiExponent.Geometry.CurveComponentIncidence

namespace OAI

namespace PiExponent.CurveCycle
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
open PiExponent.SectionZeroIdeal

def stalkLength (Y : Scheme.{0}) (y : Y) : ℕ∞ :=
  Module.length (Y.presheaf.stalk y) (Y.presheaf.stalk y)

theorem zero_stalk_lengthNat_eq_component_sum {X : Scheme.{0}} [IsLocallyNoetherian X]
    (hd : topologicalKrullDim X ≤ 1)
    (L : LineBundle X) (s : GlobalSections X L.sheaf) [Mono s]
    (y : (zeroIdeal L s).subscheme) :
    letI : Fintype {C : irreducibleComponents X // (zeroIdeal L s).subschemeι y ∈ C.val} :=
      Fintype.ofFinite _
    (stalkLength (zeroIdeal L s).subscheme y).toNat =
      ∑ C : {C : irreducibleComponents X // (zeroIdeal L s).subschemeι y ∈ C.val},
        componentMultiplicity X C.val *
          (stalkLength (zeroIdeal (L.pullback (reducedComponentι X C.val))
            (pullbackSection (reducedComponentι X C.val) s)).subscheme
              ((componentZeroPointEquiv L s C.val).symm ⟨y,C.property⟩)).toNat := by
  classical
  let : Fintype {C : irreducibleComponents X // (zeroIdeal L s).subschemeι y ∈ C.val} :=
    Fintype.ofFinite _
  let f := fun C : {C : irreducibleComponents X // (zeroIdeal L s).subschemeι y ∈ C.val} =>
    (componentMultiplicity X C.val : ℕ∞) *
      stalkLength (zeroIdeal (L.pullback (reducedComponentι X C.val))
        (pullbackSection (reducedComponentι X C.val) s)).subscheme
          ((componentZeroPointEquiv L s C.val).symm ⟨y,C.property⟩)
  have hlocal : stalkLength (zeroIdeal L s).subscheme y = ∑ C, f C := by
    obtain ⟨U,hy,⟨e⟩,_⟩ := common_affine_frames L L ((zeroIdeal L s).subschemeι y)
    refine (zero_stalk_length_eq_component_sum hd L s U e y hy).trans ?_
    apply Finset.sum_congr rfl
    intro C _
    exact congrArg (fun n : ℕ∞ => (componentMultiplicity X C.val : ℕ∞) * n)
      (componentLocalCutLength_eq_zero_stalk_at L s C.val ⟨y,C.property⟩ U e hy)
  have hsum : ∑ C, f C ≠ ⊤ := by
    rw [← hlocal]
    exact zero_stalk_length_ne_top hd L s y
  have hn := congrArg ENat.toNat hlocal
  rw [ENat.toNat_sum (ENat.sum_ne_top.mp hsum)] at hn
  simpa only [f,ENat.toNat_mul,ENat.toNat_natCast] using hn

theorem zero_lengthNat_eq_component_sum {X : Scheme.{0}} [IsLocallyNoetherian X]
    [Fintype (irreducibleComponents X)] (hd : topologicalKrullDim X ≤ 1)
    (L : LineBundle X) (s : GlobalSections X L.sheaf) [Mono s]
    [Fintype (zeroIdeal L s).subscheme] :
    letI : ∀ C : irreducibleComponents X,
      Fintype (zeroIdeal (L.pullback (reducedComponentι X C))
        (pullbackSection (reducedComponentι X C) s)).subscheme := fun _ => Fintype.ofFinite _
    (∑ y : (zeroIdeal L s).subscheme, (stalkLength (zeroIdeal L s).subscheme y).toNat) =
      ∑ C : irreducibleComponents X, componentMultiplicity X C *
        ∑ z, (stalkLength (zeroIdeal (L.pullback (reducedComponentι X C))
          (pullbackSection (reducedComponentι X C) s)).subscheme z).toNat := by
  classical
  let : ∀ C : irreducibleComponents X,
    Fintype (zeroIdeal (L.pullback (reducedComponentι X C))
      (pullbackSection (reducedComponentι X C) s)).subscheme := fun _ => Fintype.ofFinite _
  let : ∀ y : (zeroIdeal L s).subscheme,
    Fintype {C : irreducibleComponents X // (zeroIdeal L s).subschemeι y ∈ C.val} :=
      fun _ => Fintype.ofFinite _
  calc
    (∑ y : (zeroIdeal L s).subscheme, (stalkLength (zeroIdeal L s).subscheme y).toNat) =
        ∑ y : (zeroIdeal L s).subscheme,
          ∑ C : {C : irreducibleComponents X // (zeroIdeal L s).subschemeι y ∈ C.val},
            componentMultiplicity X C.val *
              (stalkLength (zeroIdeal (L.pullback (reducedComponentι X C.val))
                (pullbackSection (reducedComponentι X C.val) s)).subscheme
                  ((componentZeroPointEquiv L s C.val).symm ⟨y,C.property⟩)).toNat :=
      Finset.sum_congr rfl (fun y _ => zero_stalk_lengthNat_eq_component_sum hd L s y)
    _ = ∑ C : irreducibleComponents X, ∑ z,
        componentMultiplicity X C *
          (stalkLength (zeroIdeal (L.pullback (reducedComponentι X C))
            (pullbackSection (reducedComponentι X C) s)).subscheme z).toNat :=
      sum_component_zero_incidence L s (fun C z => componentMultiplicity X C *
        (stalkLength (zeroIdeal (L.pullback (reducedComponentι X C))
          (pullbackSection (reducedComponentι X C) s)).subscheme z).toNat)
    _ = _ := Finset.sum_congr rfl (fun C _ => (Finset.mul_sum _ _ _).symm)

end
end PiExponent.CurveCycle

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurveCycleNumerical.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.AmpleCurveDegreePositive
import OAI.NumberTheory.PiExponent.Cohomology.CurveCycleEuler
import OAI.NumberTheory.PiExponent.Geometry.CurveComponentsDimension

namespace OAI

namespace PiExponent.CurveCycle
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry

theorem componentEulerDegree_eq_curveDegree {X : Scheme.{0}}
    (p : X ⟶ Spec (CommRingCat.of ℂ)) (L : LineBundle X)
    (C : irreducibleComponents X) (hd : topologicalKrullDim (reducedComponent X C) = 1) :
    componentEulerDegree p L C = NumericalAmpleness.curveDegree p L (componentIntegralCurve C hd) := rfl

theorem componentEulerDegree_nonneg_of_ample {X : Scheme.{0}} [IsNoetherian X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (hd : topologicalKrullDim X ≤ 1) (L : LineBundle X) (hL : L.IsAmple)
    (C : irreducibleComponents X) : 0 ≤ componentEulerDegree p L C := by
  rcases component_dimension_one_or_zero hd C with hC | hC
  · rw [componentEulerDegree_eq_curveDegree p L C hC]
    exact le_of_lt (NumericalAmpleness.curveDegree_pos_of_ample p L hL _)
  · rw [componentEulerDegree_zero_of_dimension_le_zero p L C hC]

theorem cycleEulerDegree_pos_of_ample {X : Scheme.{0}} [IsNoetherian X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (hd : topologicalKrullDim X = 1) (L : LineBundle X) (hL : L.IsAmple) :
    0 < cycleEulerDegree p L := by
  classical
  let : Fintype (irreducibleComponents X) :=
    NoetherianSpace.finite_irreducibleComponents.fintype
  unfold cycleEulerDegree
  apply Finset.sum_pos'
  · intro C _
    exact mul_nonneg (Int.natCast_nonneg _) (componentEulerDegree_nonneg_of_ample p hd.le L hL C)
  · obtain ⟨C,hC⟩ := exists_component_dimension_one X hd
    refine ⟨C,Finset.mem_univ _,mul_pos ?_ ?_⟩
    · exact_mod_cast componentMultiplicity_pos C
    · rw [componentEulerDegree_eq_curveDegree p L C hC]
      exact NumericalAmpleness.curveDegree_pos_of_ample p L hL _

theorem cycleEulerDegree_margin {X : Scheme.{0}} [IsNoetherian X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) (hd : topologicalKrullDim X ≤ 1)
    (L H : LineBundle X) (ε : ℝ)
    (hmargin : ∀ C : NumericalAmpleness.IntegralCurve X,
      ε * (NumericalAmpleness.curveDegree p H C : ℝ) ≤
        (NumericalAmpleness.curveDegree p L C : ℝ)) :
    ε * (cycleEulerDegree p H : ℝ) ≤ (cycleEulerDegree p L : ℝ) := by
  classical
  have hc (C : irreducibleComponents X) :
      ε * (componentEulerDegree p H C : ℝ) ≤ (componentEulerDegree p L C : ℝ) := by
    rcases component_dimension_one_or_zero hd C with hC | hC
    · exact hmargin (componentIntegralCurve C hC)
    · rw [componentEulerDegree_zero_of_dimension_le_zero p H C hC,
        componentEulerDegree_zero_of_dimension_le_zero p L C hC]
      simp
  unfold cycleEulerDegree
  simp only [Int.cast_sum,Int.cast_mul,Int.cast_natCast]
  rw [Finset.mul_sum]
  apply Finset.sum_le_sum
  intro C _
  calc
    ε * ((componentMultiplicity X C : ℝ) * (componentEulerDegree p H C : ℝ)) =
        (componentMultiplicity X C : ℝ) * (ε * (componentEulerDegree p H C : ℝ)) := by ring
    _ ≤ (componentMultiplicity X C : ℝ) * (componentEulerDegree p L C : ℝ) :=
      mul_le_mul_of_nonneg_left (hc C) (Nat.cast_nonneg _)

theorem tensor_euler_margin {X : Scheme.{0}} [IsNoetherian X] [Nonempty X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (hd : topologicalKrullDim X ≤ 1) (A : LineBundle X) (hA : A.IsAmple)
    (L H M N : LineBundle X) (ε : ℝ)
    (hmargin : ∀ C : NumericalAmpleness.IntegralCurve X,
      ε * (NumericalAmpleness.curveDegree p H C : ℝ) ≤
        (NumericalAmpleness.curveDegree p L C : ℝ)) :
    ε * ((eulerCharacteristic p 1 (H.tensor M).sheaf - eulerCharacteristic p 1 M.sheaf : ℤ) : ℝ) ≤
      ((eulerCharacteristic p 1 (L.tensor N).sheaf - eulerCharacteristic p 1 N.sheaf : ℤ) : ℝ) := by
  rw [tensor_euler_eq_cycle p hd A hA H M,tensor_euler_eq_cycle p hd A hA L N]
  exact cycleEulerDegree_margin p hd L H ε hmargin

theorem euler_degree_pos_of_ample_curve {X : Scheme.{0}} [IsNoetherian X] [Nonempty X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (hd : topologicalKrullDim X = 1) (L : LineBundle X) (hL : L.IsAmple) :
    0 < eulerCharacteristic p 1 L.sheaf - eulerCharacteristic p 1 (structureSheaf X) := by
  have h := tensor_euler_eq_cycle p hd.le L hL L (L.pow 0)
  have he := eulerCharacteristic_iso p (moduleTensorRightUnit L.sheaf) 1
  change eulerCharacteristic p 1 (L.tensor (L.pow 0)).sheaf =
    eulerCharacteristic p 1 L.sheaf at he
  rw [he] at h
  change eulerCharacteristic p 1 L.sheaf -
    eulerCharacteristic p 1 (structureSheaf X) = cycleEulerDegree p L at h
  rw [h]
  exact cycleEulerDegree_pos_of_ample p hd L hL

end
end PiExponent.CurveCycle

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurveDegreeAdditivity.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.ClosedAmpleRestriction
import OAI.NumberTheory.PiExponent.Approximation.NumericalMarginRestriction
import OAI.NumberTheory.PiExponent.Geometry.CartierDegreeLength
import OAI.NumberTheory.PiExponent.Geometry.CartierPowerFrames
import OAI.NumberTheory.PiExponent.Geometry.CurveEffectiveTwist
import OAI.NumberTheory.PiExponent.LocalAlgebra.SectionZeroIdeal

namespace OAI

namespace PiExponent.CurveDegree
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
open PiExponent.SectionZeroIdeal PiExponent.CartierPowerFrames
variable {X : Scheme.{0}}

def FiniteLineCohomology (p : X ⟶ Spec (CommRingCat.of ℂ)) : Prop :=
  ∀ L : LineBundle X, ∀ n ≤ 1,
    let := Module.compHom (cohomology L.sheaf n) (baseScalars p)
    FiniteDimensional ℂ (cohomology L.sheaf n)

def LineCohomologyTwoZero (X : Scheme.{0}) : Prop :=
  ∀ L : LineBundle X, Subsingleton (cohomology L.sheaf 2)

theorem section_tensor_euler_add [IsIntegral X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (hd : topologicalKrullDim X ≤ 1)
    (hfinite : FiniteLineCohomology p) (hH2 : LineCohomologyTwoZero X)
    (L M : LineBundle X) (s : GlobalSections X L.sheaf) (hs : s ≠ 0) :
    eulerCharacteristic p 1 (L.tensor M).sheaf - eulerCharacteristic p 1 M.sheaf =
      eulerCharacteristic p 1 L.sheaf - eulerCharacteristic p 1 (structureSheaf X) := by
  let hsMono : Mono s := L.mono_section s hs
  let I := zeroIdeal L s
  have hI : I ≠ ⊥ := zeroIdeal_ne_bot L s hs
  let φ := sectionMultiplyLeft L.sheaf M.sheaf s
  let : Mono (moduleTensorMap s (𝟙 M.sheaf)) := moduleTensorMap_mono s M
  let hφMono : Mono φ := mono_comp _ _
  have heqTensor : ∀ x : X, ∃ U : X.affineOpens, x ∈ U.1 ∧
      ∃ f : M.sheaf.restrict U.1.ι ≅ O U.1.toScheme,
      ∃ e : (L.tensor M).sheaf.restrict U.1.ι ≅ O U.1.toScheme,
        I.ideal U = Ideal.span {U.1.topIso.hom
          (endValue (f.inv ≫ (Scheme.Modules.restrictFunctor U.1.ι).map φ ≫ e.hom))} := by
    intro x
    obtain ⟨U, hx, ⟨e⟩, ⟨f⟩⟩ := common_affine_frames L M x
    refine ⟨U, hx, f, tensorFrame L.sheaf M.sheaf U.1 e f, ?_⟩
    exact (zeroIdeal_on_frame L s U e).trans
      (tensor_multiply_ideal L.sheaf M.sheaf s U e f).symm
  have heqSection : ∀ x : X, ∃ U : X.affineOpens, x ∈ U.1 ∧
      ∃ f : (L.pow 0).sheaf.restrict U.1.ι ≅ O U.1.toScheme,
      ∃ e : L.sheaf.restrict U.1.ι ≅ O U.1.toScheme,
        I.ideal U = Ideal.span {U.1.topIso.hom
          (endValue (f.inv ≫ (Scheme.Modules.restrictFunctor U.1.ι).map s ≫ e.hom))} := by
    intro x
    obtain ⟨U, hx, ⟨e⟩, ⟨f⟩⟩ := common_affine_frames L M x
    refine ⟨U, hx, Scheme.Modules.restrictUnitIso U.1.ι, e, ?_⟩
    simpa only [coefficient, restrictSection, Category.assoc] using! zeroIdeal_on_frame L s U e
  let : Subsingleton (cohomology M.sheaf 2) := hH2 M
  let : Subsingleton (cohomology (L.pow 0).sheaf 2) := hH2 (L.pow 0)
  have hTensor := @CartierDegreeLength.cartier_euler_difference_eq_sum_local_lengths
    X inferInstance p inferInstance hd M (L.tensor M) φ hφMono I hI heqTensor (hfinite M) (hfinite (L.tensor M))
  have hSection := @CartierDegreeLength.cartier_euler_difference_eq_sum_local_lengths
    X inferInstance p inferInstance hd (L.pow 0) L s hsMono I hI heqSection (hfinite (L.pow 0)) (hfinite L)
  exact hTensor.trans hSection.symm

theorem tensor_euler_add [IsIntegral X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (hd : topologicalKrullDim X ≤ 1) (H : LineBundle X) (hH : H.IsAmple)
    (hfinite : FiniteLineCohomology p) (hH2 : LineCohomologyTwoZero X)
    (L M : LineBundle X) :
    eulerCharacteristic p 1 (L.tensor M).sheaf - eulerCharacteristic p 1 M.sheaf =
      eulerCharacteristic p 1 L.sheaf - eulerCharacteristic p 1 (structureSheaf X) := by
  let : IsLocallyNoetherian X := LocallyOfFiniteType.isLocallyNoetherian p
  let : CompactSpace X := QuasiCompact.compactSpace_of_compactSpace p
  let : IsNoetherian X := ⟨⟩
  obtain ⟨A, ⟨t, ht⟩, ⟨u, hu⟩⟩ := exists_effective_twist H hH L
  have h₀ := section_tensor_euler_add p hd hfinite hH2 A L t ht
  have h₁ := section_tensor_euler_add p hd hfinite hH2 (A.tensor L) M u hu
  have h₂ := section_tensor_euler_add p hd hfinite hH2 A (L.tensor M) t ht
  have he := eulerCharacteristic_iso p (lineTensorAssoc A L M) 1
  change eulerCharacteristic p 1 ((A.tensor L).tensor M).sheaf =
    eulerCharacteristic p 1 (A.tensor (L.tensor M)).sheaf at he
  omega

theorem power_euler [IsIntegral X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (hd : topologicalKrullDim X ≤ 1) (H : LineBundle X) (hH : H.IsAmple)
    (hfinite : FiniteLineCohomology p) (hH2 : LineCohomologyTwoZero X)
    (L : LineBundle X) (n : ℕ) :
    eulerCharacteristic p 1 (L.pow n).sheaf - eulerCharacteristic p 1 (structureSheaf X) =
      (n : ℤ) * (eulerCharacteristic p 1 L.sheaf - eulerCharacteristic p 1 (structureSheaf X)) := by
  induction n with
  | zero => simp [LineBundle.pow, modulePow, structureSheaf]
  | succ n ih =>
    have he := tensor_euler_add p hd H hH hfinite hH2 L (L.pow n)
    change eulerCharacteristic p 1 (L.pow (n+1)).sheaf -
      eulerCharacteristic p 1 (L.pow n).sheaf = _ at he
    push_cast
    nlinarith

theorem inverse_euler [IsIntegral X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (hd : topologicalKrullDim X ≤ 1) (H : LineBundle X) (hH : H.IsAmple)
    (hfinite : FiniteLineCohomology p) (hH2 : LineCohomologyTwoZero X)
    (L : LineBundle X) :
    eulerCharacteristic p 1 L.inverse.sheaf - eulerCharacteristic p 1 (structureSheaf X) =
      -(eulerCharacteristic p 1 L.sheaf - eulerCharacteristic p 1 (structureSheaf X)) := by
  have h := tensor_euler_add p hd H hH hfinite hH2 L L.inverse
  have he := eulerCharacteristic_iso p (lineTensorInverseIso L) 1
  change eulerCharacteristic p 1 (L.tensor L.inverse).sheaf =
    eulerCharacteristic p 1 (structureSheaf X) at he
  omega

end
end PiExponent.CurveDegree

namespace PiExponent.NumericalAmpleness
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry
variable {X : Scheme.{0}}

theorem curveDegree_tensor (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (H : LineBundle X) (hH : H.IsAmple) (L M : LineBundle X) (C : IntegralCurve X)
    (hfinite : CurveDegree.FiniteLineCohomology (C.embedding ≫ p))
    (hH2 : CurveDegree.LineCohomologyTwoZero C.scheme) :
    curveDegree p (L.tensor M) C = curveDegree p L C + curveDegree p M C := by
  have he := CurveDegree.tensor_euler_add (C.embedding ≫ p) C.dimension.le
    (H.pullback C.embedding) (LineBundle.IsAmple.pullback_closedImmersion H hH C.embedding)
    hfinite hH2 (L.pullback C.embedding) (M.pullback C.embedding)
  have hi := eulerCharacteristic_iso (C.embedding ≫ p)
    (PiExponentSeshadri.PullbackTensor.iso C.embedding L M) 1
  unfold curveDegree
  rw [hi]
  change _ - _ = (_ - _) + (_ - _)
  dsimp only [LineBundle.pullback, LineBundle.tensor] at he ⊢
  omega

theorem curveDegree_pow (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (H : LineBundle X) (hH : H.IsAmple) (L : LineBundle X) (C : IntegralCurve X)
    (hfinite : CurveDegree.FiniteLineCohomology (C.embedding ≫ p))
    (hH2 : CurveDegree.LineCohomologyTwoZero C.scheme) (n : ℕ) :
    curveDegree p (L.pow n) C = (n : ℤ) * curveDegree p L C := by
  have hi := eulerCharacteristic_iso (C.embedding ≫ p)
    (PiExponentSeshadri.PullbackTensor.powIso C.embedding L n) 1
  unfold curveDegree
  rw [hi]
  exact CurveDegree.power_euler (C.embedding ≫ p) C.dimension.le
    (H.pullback C.embedding) (LineBundle.IsAmple.pullback_closedImmersion H hH C.embedding)
    hfinite hH2 (L.pullback C.embedding) n

theorem curveDegree_iso (p : X ⟶ Spec (CommRingCat.of ℂ))
    (L M : LineBundle X) (C : IntegralCurve X) (e : L.sheaf ≅ M.sheaf) :
    curveDegree p L C = curveDegree p M C := by
  unfold curveDegree
  rw [eulerCharacteristic_iso (C.embedding ≫ p)
    ((Scheme.Modules.pullback C.embedding).mapIso e) 1]

theorem curveDegree_inverse (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (H : LineBundle X) (hH : H.IsAmple) (L : LineBundle X) (C : IntegralCurve X)
    (hfinite : CurveDegree.FiniteLineCohomology (C.embedding ≫ p))
    (hH2 : CurveDegree.LineCohomologyTwoZero C.scheme) :
    curveDegree p L.inverse C = -curveDegree p L C := by
  have h := curveDegree_tensor p H hH L L.inverse C hfinite hH2
  have hi := eulerCharacteristic_iso (C.embedding ≫ p)
    (((Scheme.Modules.pullback C.embedding).mapIso (lineTensorInverseIso L)) ≪≫
      PiExponentSeshadri.Geometry.pullbackUnitIso C.embedding) 1
  change eulerCharacteristic (C.embedding ≫ p) 1
    ((Scheme.Modules.pullback C.embedding).obj (L.tensor L.inverse).sheaf) =
      eulerCharacteristic (C.embedding ≫ p) 1 (structureSheaf C.scheme) at hi
  have hz : curveDegree p (L.tensor L.inverse) C = 0 := by
    unfold curveDegree
    rw [hi]
    exact sub_self _
  omega

theorem curveDegree_eq_rat_of_power_iso
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (H : LineBundle X) (hH : H.IsAmple) (L A B : LineBundle X) (C : IntegralCurve X)
    (hfinite : CurveDegree.FiniteLineCohomology (C.embedding ≫ p))
    (hH2 : CurveDegree.LineCohomologyTwoZero C.scheme)
    (n a b : ℕ) (hn : 0 < n)
    (e : (L.pow n).sheaf ≅ ((A.pow a).tensor (B.inverse.pow b)).sheaf) :
    (curveDegree p L C : ℚ) =
      ((a : ℚ) / n) * (curveDegree p A C : ℚ) -
        ((b : ℚ) / n) * (curveDegree p B C : ℚ) := by
  have hd := curveDegree_iso p (L.pow n) ((A.pow a).tensor (B.inverse.pow b)) C e
  rw [curveDegree_pow p H hH L C hfinite hH2 n,
    curveDegree_tensor p H hH (A.pow a) (B.inverse.pow b) C hfinite hH2,
    curveDegree_pow p H hH A C hfinite hH2 a,
    curveDegree_pow p H hH B.inverse C hfinite hH2 b,
    curveDegree_inverse p H hH B C hfinite hH2] at hd
  have hq := congrArg (fun z : ℤ => (z : ℚ)) hd
  push_cast at hq
  have hnq : (n : ℚ) ≠ 0 := by exact_mod_cast (Nat.ne_of_gt hn)
  calc
    (curveDegree p L C : ℚ) =
        ((a : ℚ) * (curveDegree p A C : ℚ) - (b : ℚ) * (curveDegree p B C : ℚ)) / n :=
      (eq_div_iff hnq).mpr (by nlinarith [hq])
    _ = _ := by ring

end
end PiExponent.NumericalAmpleness

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurveDegreeLaws.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.AmpleCurveDegreePositive

namespace OAI

namespace PiExponent.NumericalAmpleness
noncomputable section
open AlgebraicGeometry CategoryTheory
open PiExponentSeshadri.Geometry
variable {X : Scheme.{0}}

theorem curveLineCohomologyTwoZero_of_ample
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (H : LineBundle X) (hH : H.IsAmple) (C : IntegralCurve X) :
    CurveDegree.LineCohomologyTwoZero C.scheme := by
  intro M
  have hz := lineBundle_cohomology_zero_of_dimension_le 1 (C.embedding ≫ p)
    (H.pullback C.embedding) (hH.pullback_closedImmersion H C.embedding) M
    C.dimension.le 2 (by omega)
  exact ⟨fun a b => (hz a).trans (hz b).symm⟩

theorem curveDegree_pow_of_ample
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (H : LineBundle X) (hH : H.IsAmple) (L : LineBundle X) (C : IntegralCurve X) (n : ℕ) :
    curveDegree p (L.pow n) C = (n : ℤ) * curveDegree p L C :=
  curveDegree_pow p H hH L C
    (CurveDegree.finite_line_cohomology_of_ample (C.embedding ≫ p) (H.pullback C.embedding)
      (hH.pullback_closedImmersion H C.embedding))
    (curveLineCohomologyTwoZero_of_ample p H hH C) n

theorem curveDegree_tensor_of_ample
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (H : LineBundle X) (hH : H.IsAmple) (L M : LineBundle X) (C : IntegralCurve X) :
    curveDegree p (L.tensor M) C = curveDegree p L C + curveDegree p M C :=
  curveDegree_tensor p H hH L M C
    (CurveDegree.finite_line_cohomology_of_ample (C.embedding ≫ p) (H.pullback C.embedding)
      (hH.pullback_closedImmersion H C.embedding))
    (curveLineCohomologyTwoZero_of_ample p H hH C)

theorem curveDegree_inverse_of_ample
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (H : LineBundle X) (hH : H.IsAmple) (L : LineBundle X) (C : IntegralCurve X) :
    curveDegree p L.inverse C = -curveDegree p L C :=
  curveDegree_inverse p H hH L C
    (CurveDegree.finite_line_cohomology_of_ample (C.embedding ≫ p) (H.pullback C.embedding)
      (hH.pullback_closedImmersion H C.embedding))
    (curveLineCohomologyTwoZero_of_ample p H hH C)

theorem curveDegree_pos_of_uniform_margin
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (H L : LineBundle X) (hH : H.IsAmple) (ε : ℝ) (hε : 0 < ε)
    (hmargin : ∀ C : IntegralCurve X,
      ε * (curveDegree p H C : ℝ) ≤ (curveDegree p L C : ℝ))
    (C : IntegralCurve X) : 0 < curveDegree p L C := by
  have hHpos : (0 : ℝ) < (curveDegree p H C : ℝ) := by
    exact_mod_cast curveDegree_pos_of_ample p H hH C
  have hpos : (0 : ℝ) < (curveDegree p L C : ℝ) := (mul_pos hε hHpos).trans_le (hmargin C)
  exact_mod_cast hpos

theorem uniform_margin_tensor_powers
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (H L : LineBundle X) (hH : H.IsAmple) (ε : ℝ)
    (hmargin : ∀ C : IntegralCurve X,
      ε * (curveDegree p H C : ℝ) ≤ (curveDegree p L C : ℝ))
    (a b : ℕ) (C : IntegralCurve X) :
    ((b:ℝ)*ε+a) * (curveDegree p H C : ℝ) ≤
      (curveDegree p ((L.pow b).tensor (H.pow a)) C : ℝ) := by
  rw [curveDegree_tensor_of_ample p H hH,
    curveDegree_pow_of_ample p H hH L C b, curveDegree_pow_of_ample p H hH H C a]
  push_cast
  have h := mul_le_mul_of_nonneg_left (hmargin C) (Nat.cast_nonneg b : (0:ℝ) ≤ b)
  nlinarith

end
end PiExponent.NumericalAmpleness

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurveEffectiveTwist.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.AmpleGlobalGeneration
import OAI.NumberTheory.PiExponent.Approximation.IntegralLineSections
import OAI.NumberTheory.PiExponent.Approximation.ModuleLinePowerLaws
import OAI.NumberTheory.PiExponent.Geometry.LineBundleCoherent
import OAI.NumberTheory.PiExponent.Geometry.LineBundleProduct

namespace OAI

namespace PiExponent.CurveDegree
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames PiExponentSeshadri.SectionOpens
variable {X : Scheme.{0}} [IsIntegral X]

private theorem id_eq_zero_of_iso {C : Type*} [Category C] [Preadditive C]
    {A B : C} (e : A ≅ B) (h : 𝟙 A = 0) : 𝟙 B = 0 := by
  have he := congrArg (fun f : A ⟶ A => e.inv ≫ f ≫ e.hom) h
  simpa only [Category.id_comp, comp_zero, zero_comp, Iso.inv_hom_id] using he

private theorem generators_isZero {T : TopCat.{0}} (R : Sheaf (Opens.grothendieckTopology T) RingCat.{0})
    (M : SheafOfModules.{0} R) (G : M.GeneratingSections)
    (h : ∀ s : SheafOfModules.unit.{0} R ⟶ M, s = 0) : IsZero M := by
  have hπ : G.π = 0 := by
    apply M.freeHomEquiv.injective
    funext i
    apply M.unitHomEquiv.symm.injective
    rw [SheafOfModules.unitHomEquiv_symm_freeHomEquiv_apply,
      SheafOfModules.unitHomEquiv_symm_freeHomEquiv_apply]
    simpa only [comp_zero] using h (SheafOfModules.ιFree i ≫ G.π)
  let : Epi G.π := G.epi
  exact IsZero.of_epi_eq_zero G.π hπ

theorem lineBundle_not_isZero (L : LineBundle X) : ¬ IsZero L.sheaf := by
  intro h
  obtain ⟨x⟩ : Nonempty X := inferInstance
  obtain ⟨U, hx, ⟨e⟩⟩ := L.locallyRankOne x
  let : Nonempty U := ⟨⟨x, hx⟩⟩
  let : IsIntegral U.toScheme := isIntegral_of_isOpenImmersion U.ι
  have hL : (𝟙 L.sheaf) = 0 := h.eq_of_src _ _
  have hr := congrArg (Scheme.Modules.restrictFunctor U.ι).map hL
  rw [CategoryTheory.Functor.map_id, CategoryTheory.Functor.map_zero] at hr
  have hid : (𝟙 (O U.toScheme)) = 0 := by
    simpa only [O] using! id_eq_zero_of_iso e hr
  have hh := congrArg (endValue (X := U.toScheme)) hid
  simp only [endValue] at hh
  exact one_ne_zero (show (1 : Γ(U.toScheme, ⊤)) = 0 from hh)

omit [IsIntegral X] in

theorem section_ne_zero_of_mem_isoOpen (L : LineBundle X) (s : O X ⟶ L.sheaf)
    (x : X) (hx : x ∈ isoOpen s) : s ≠ 0 := by
  obtain ⟨U, hxU, ⟨e⟩⟩ := L.locallyRankOne x
  have hm : (⟨x, hxU⟩ : U.toScheme) ∈ U.ι ⁻¹ᵁ isoOpen s := hx
  rw [preimage_isoOpen s U.ι e] at hm
  intro hz
  subst s
  have hrestrict : restrictSection U.ι (0 : O X ⟶ L.sheaf) = 0 := by
    simpa only [restrictSection] using restrictSection_zero (M := L.sheaf) U.ι
  have hz := (congrArg (coefficient e) hrestrict).trans (coefficient_zero e)
  erw [hz, Scheme.basicOpen_zero] at hm
  exact hm

theorem nonzero_section_of_generators (L : LineBundle X) (G : L.sheaf.GeneratingSections) :
    ∃ s : GlobalSections X L.sheaf, s ≠ 0 := by
  classical
  by_contra h
  push Not at h
  exact lineBundle_not_isZero L (generators_isZero X.ringCatSheaf L.sheaf G h)

def twistLineIso (H L : LineBundle X) (n : ℕ) :
    (moduleTwistFunctor H n).obj L.sheaf ≅ ((H.pow n).tensor L).sheaf :=
  moduleTwistPowerIso H L.sheaf n ≪≫
    moduleTensorComm L.sheaf (modulePow X H.sheaf n)

theorem exists_effective_twist [NoetherianSpace X]
    (H : LineBundle X) (hH : H.IsAmple) (L : LineBundle X) :
    ∃ A : LineBundle X,
      (∃ t : GlobalSections X A.sheaf, t ≠ 0) ∧
      (∃ u : GlobalSections X (A.tensor L).sheaf, u ≠ 0) := by
  obtain ⟨d, hd, k, s, hcover, haffine, hcoverData⟩ := H.ample_common_degree_cover hH
  let := PiExponent.GeometrySupport.LineBundleCoherent.lineBundle_isFinitePresentation L
  obtain ⟨N, hN⟩ := AmpleGlobalGeneration.eventual_global_generators_of_section_cover
    (H.pow d) L.sheaf s hcover haffine
  obtain ⟨G, hG⟩ := hN N le_rfl
  let A := (H.pow d).pow N
  obtain ⟨x⟩ : Nonempty X := inferInstance
  have hx : x ∈ ⨆ i, sectionOpen X (s i) := by rw [hcover]; trivial
  obtain ⟨i, hi⟩ := Opens.mem_iSup.mp hx
  let t := powerSection (s i) N
  have ht : t ≠ 0 := section_ne_zero_of_mem_isoOpen A t x
    (sectionOpen_le_powerSection (s i) N hi)
  have hu := nonzero_section_of_generators (A.tensor L)
    (SheafOfModules.GeneratingSections.equivOfIso (twistLineIso (H.pow d) L N) G)
  exact ⟨A, ⟨t, ht⟩, hu⟩

end
end PiExponent.CurveDegree

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurveFieldRigidity.lean <==
import OAI.NumberTheory.PiExponent.Geometry.CurveCenters
import OAI.NumberTheory.PiExponent.Geometry.WeightedCurveRigidity

namespace OAI

noncomputable section
namespace PiExponent.CurveFieldRigidity

open scoped BigOperators
open PiExponentApprox PersistentWeightComparison CurveCenters CurveValuationCenter

variable {E : Type*} [Field E] [Algebra ℂ E]

def coordinateKernel {n : ℕ} (x : Fin n → E) : Ideal (MvPolynomial (Fin n) ℂ) :=
  RingHom.ker (MvPolynomial.aeval x).toRingHom

instance coordinateKernel_isPrime {n : ℕ} (x : Fin n → E) : (coordinateKernel x).IsPrime :=
  RingHom.ker_isPrime _

@[simp] theorem mem_coordinateKernel {n : ℕ} (x : Fin n → E)
    (p : MvPolynomial (Fin n) ℂ) : p ∈ coordinateKernel x ↔ MvPolynomial.aeval x p = 0 :=
  Iff.rfl

theorem logarithmic_coordinate_eq_one {m : ℕ}
    (x : Fin (m+1) → E) (a : Fin (m+1) → ℂ) (ha : a 0 = 1)
    (p : NormalizedPlace ℂ E) (hp : Centered x a p)
    (hheight : (coordinateKernel x).height ≤ m)
    (rho : Fin (m+1) → ℚ) (hrho : ∀ i, 0 < rho i)
    (cost : Fin (m+1) → ℝ) (hcost : ∀ i, 0 < cost i)
    (sigma N : ℝ) (hsigma : 0 < sigma) (hN : 0 < N)
    (hrect : UniformRectangles (m+1) cost (sigma / ((m : ℝ)+2)) N)
    (F : FramePolynomial m) (hF0 : F ≠ 0)
    (hF : HasWeightedDegreeLE (fun i => (rho i : ℝ)) N F)
    (hvanish : ∀ word : List (Fin (m+1)), frameWordCost cost word ≤ sigma*N →
      MvPolynomial.aeval x (polynomialFrameWord m word F) = 0)
    (hseparated : ∀ A B : Finset (Fin (m+1)), A.card = B.card →
      ∀ i, i ≠ 0 → i ∈ A → i ∉ B →
      (∀ j, i < j → (j ∈ A ↔ j ∈ B)) →
      comparisonConstant m sigma * (∏ j ∈ B, cost j) < ∏ j ∈ A, (rho j : ℝ)) :
    x 0 = 1 := by
  have hx0 : x 0 ≠ 0 := by
    intro hz
    have hc := hp.constant_coordinate 0 0 (by simpa using hz)
    rw [ha] at hc
    exact zero_ne_one hc
  have hY : MvPolynomial.X (0 : Fin (m+1)) ∉ coordinateKernel x := by
    simpa only [mem_coordinateKernel, MvPolynomial.aeval_X] using hx0
  have hepsilon : 0 < sigma / ((m : ℝ)+2) := by positivity
  have hbound : ((m : ℝ)+2) * ((sigma / ((m : ℝ)+2))*N) = sigma*N := by
    have hm : (m : ℝ)+2 ≠ 0 := by positivity
    field_simp
  obtain ⟨c, hc⟩ := CurveComponentRigidity.coordinate_constant_of_persistent_comparison
    (fun i => (rho i : ℝ)) cost (comparisonConstant m sigma)
    ((sigma / ((m : ℝ)+2))*N) (fun i => (hcost i).le) (by positivity)
    F hF0 (coordinateKernel x) inferInstance hheight hY
    (fun word hword => hvanish word (by simpa only [hbound] using hword))
    (logarithmic_persistent_comparison rho hrho cost hcost sigma N hsigma hN hrect
      F hF (coordinateKernel x) hY) hseparated
  have hxc : x 0 = algebraMap ℂ E c := by
    simpa only [mem_coordinateKernel, map_sub, MvPolynomial.aeval_X,
      MvPolynomial.aeval_C, sub_eq_zero] using hc
  have hc1 := hp.constant_coordinate 0 c hxc
  rw [ha] at hc1
  simpa only [hc1, map_one] using hxc

theorem ordinary_coordinate_constant {m n : ℕ} (hn : n ≤ m+2)
    (x : Fin n → E) (d : ℕ) (hd : d ≤ m)
    (hheight : (coordinateKernel x).height ≤ d)
    (rho : Fin n → ℚ) (hrho : ∀ i, 0 < rho i)
    (cost : Fin n → ℝ) (hcost : ∀ i, 0 < cost i)
    (sigma N : ℝ) (hsigma : 0 < sigma) (hN : 0 < N)
    (hrect : UniformRectangles n cost (sigma / ((m : ℝ)+2)) N)
    (F : OrdinaryDerivatives.Polynomial n) (hF0 : F ≠ 0)
    (hF : WeightedSliceDegree.SupportBound (fun i => (rho i : ℝ)) N F)
    (hvanish : ∀ word : List (Fin n), DerivativeIdeals.wordCost cost word ≤ sigma*N →
      MvPolynomial.aeval x (OrdinaryDerivatives.word n word F) = 0)
    (hseparated : ∀ A B : Finset (Fin n), A.card = B.card →
      ∀ i, i ∈ A → i ∉ B → (∀ j, i < j → (j ∈ A ↔ j ∈ B)) →
      comparisonConstant m sigma * (∏ j ∈ B, cost j) < ∏ j ∈ A, (rho j : ℝ)) :
    ∃ i : Fin n, ∃ c : ℂ, x i = algebraMap ℂ E c := by
  obtain ⟨i,c,hc⟩ := WeightedCurveRigidity.ordinary_coordinate_constant hn
    rho hrho cost hcost sigma N hsigma hN hrect F hF0 hF d hd
    (coordinateKernel x) inferInstance hheight hvanish hseparated
  refine ⟨i,c,?_⟩
  simpa only [mem_coordinateKernel, map_sub, MvPolynomial.aeval_X,
    MvPolynomial.aeval_C, sub_eq_zero] using hc

theorem fibre_generates {m : ℕ} (x : Fin m → E)
    (hx : IntermediateField.adjoin ℂ
      (Set.range (Fin.cases (1 : E) x : Fin (m+1) → E)) = ⊤) :
    IntermediateField.adjoin ℂ (Set.range x) = ⊤ := by
  apply top_unique
  rw [← hx]
  apply IntermediateField.adjoin_le_iff.mpr
  rintro _ ⟨i, rfl⟩
  cases i using Fin.cases with
  | zero => exact one_mem _
  | succ i => exact IntermediateField.subset_adjoin ℂ _ ⟨i,rfl⟩

end PiExponent.CurveFieldRigidity
end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurveFinitePushforwardCoherent.lean <==
import Mathlib.AlgebraicGeometry.Morphisms.Finite
import OAI.NumberTheory.PiExponent.Approximation.ClosedPushforwardAffine
import OAI.NumberTheory.PiExponent.Approximation.OpenBaseChange

namespace OAI

namespace PiExponent.CurveFinitePushforwardCoherent
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
open CoherentAffineFinite FiniteGlobalPresentation ClosedPushforwardAffine
variable {X Y : Scheme.{0}}

private def presentationOfIso (X : Scheme.{0})
    {M N : SheafOfModules X.ringCatSheaf} (e : M ≅ N)
    (P : M.Presentation) : N.Presentation := by
  let : IsIso e.hom := e.isIso_hom
  exact P.ofIsIso e.hom

theorem affine_pushforward_sections_finite [IsAffine X] [IsAffine Y]
    (f : X ⟶ Y) [IsFinite f] (M : X.Modules) [M.IsQuasicoherent]
    (hM : LocallyFinitelyGenerated M) :
    Module.Finite Γ(Y,⊤) Γ((Scheme.Modules.pushforward f).obj M,⊤) := by
  have hfin : Module.Finite Γ(X,f ⁻¹ᵁ (⊤ : Y.Opens)) Γ(M,f ⁻¹ᵁ (⊤ : Y.Opens)) := by
    simpa only [Scheme.Hom.preimage_top] using! affine_sections_finite_of_localGenerators M hM
  let σ : Γ(Y,⊤) →+* Γ(X,f ⁻¹ᵁ (⊤ : Y.Opens)) := (f.app ⊤).hom
  let : Algebra Γ(Y,⊤) Γ(X,f ⁻¹ᵁ (⊤ : Y.Opens)) := σ.toAlgebra
  let : Module.Finite Γ(Y,⊤) Γ(X,f ⁻¹ᵁ (⊤ : Y.Opens)) :=
    f.finite_app ⊤ (isAffineOpen_top Y)
  let : Module Γ(Y,⊤) Γ(M,f ⁻¹ᵁ (⊤ : Y.Opens)) := Module.compHom _ σ
  let : IsScalarTower Γ(Y,⊤) Γ(X,f ⁻¹ᵁ (⊤ : Y.Opens)) Γ(M,f ⁻¹ᵁ (⊤ : Y.Opens)) :=
    IsScalarTower.of_compHom _ _ _
  have h := Module.Finite.trans (R := Γ(Y,⊤))
    Γ(X,f ⁻¹ᵁ (⊤ : Y.Opens)) Γ(M,f ⁻¹ᵁ (⊤ : Y.Opens))
  exact h

theorem affine_pushforward_exists_finitePresentation [IsAffine X] [IsAffine Y]
    [IsLocallyNoetherian Y] (f : X ⟶ Y) [IsFinite f]
    (M : X.Modules) [M.IsQuasicoherent] (hM : LocallyFinitelyGenerated M) :
    ∃ P : ((Scheme.Modules.pushforward f).obj M).Presentation, P.IsFinite := by
  have := affine_pushforward_quasicoherent f M
  have := affine_pushforward_sections_finite f M hM
  exact affine_exists_finitePresentation_of_sections ((Scheme.Modules.pushforward f).obj M)

instance pushforward_isFinitePresentation (f : X ⟶ Y) [IsFinite f]
    [IsLocallyNoetherian Y] (M : X.Modules) [M.IsFinitePresentation] :
    ((Scheme.Modules.pushforward f).obj M).IsFinitePresentation := by
  let : M.IsQuasicoherent :=
    (SheafOfModules.IsFinitePresentation.exists_quasicoherentData M).choose.isQuasicoherent
  apply isFinitePresentation_of_affine_presentations
  intro U
  have : IsAffine U.1.toScheme := U.2
  have : IsAffine (f ⁻¹ᵁ U.1).toScheme := U.2.preimage f
  have hM := (locallyFinitelyGenerated_of_finitePresentation M).restrict (f ⁻¹ᵁ U.1).ι
  let : (M.restrict (f ⁻¹ᵁ U.1).ι).IsQuasicoherent :=
    Scheme.Modules.isQuasicoherent_restrictFunctor (f ⁻¹ᵁ U.1).ι M
  obtain ⟨P,hP⟩ := affine_pushforward_exists_finitePresentation (f ∣_ U.1)
    (M.restrict (f ⁻¹ᵁ U.1).ι) hM
  exact ⟨presentationOfIso U.1.toScheme
    (PiExponentSeshadri.OpenBaseChange.iso f U.1 M).symm P,
    ⟨⟨hP.isFiniteType_generators.finite⟩, ⟨hP.isFiniteType_relations.finite⟩⟩⟩

end
end PiExponent.CurveFinitePushforwardCoherent

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurveFunctionFieldCompatibility.lean <==
import OAI.NumberTheory.PiExponent.Geometry.CurveNormalizationLocalRing

namespace OAI

noncomputable section
namespace PiExponent.CurveNormalizationModel
open CategoryTheory AlgebraicGeometry
universe u

def functionFieldRestriction {U X : Scheme.{u}} [IsIntegral U] [IsIntegral X]
    (i : U ⟶ X) [IsOpenImmersion i] : X.functionField ⟶ U.functionField :=
  eqToHom (congrArg (fun x => X.presheaf.stalk x)
    (genericPoint_eq_of_isOpenImmersion i).symm) ≫ i.stalkMap (genericPoint U)

private theorem stalkSpecializes_eqToHom (X : Scheme.{u}) {x y : X} (h : x = y) :
    X.presheaf.stalkSpecializes (Inseparable.of_eq h).specializes =
      eqToHom (congrArg (fun z => X.presheaf.stalk z) h.symm) := by
  subst y
  simp

theorem functionFieldRestriction_stalk {U X : Scheme.{u}} [IsIntegral U] [IsIntegral X]
    (i : U ⟶ X) [IsOpenImmersion i] (q : U) :
    X.presheaf.stalkSpecializes (genericPoint_specializes (i q)) ≫ functionFieldRestriction i =
      i.stalkMap q ≫ U.presheaf.stalkSpecializes (genericPoint_specializes q) := by
  unfold functionFieldRestriction
  rw [← Category.assoc, ← stalkSpecializes_eqToHom X (genericPoint_eq_of_isOpenImmersion i),
    TopCat.Presheaf.stalkSpecializes_comp]
  exact i.stalkSpecializes_stalkMap (genericPoint U) q (genericPoint_specializes q)

private theorem stalkMap_eqToHom {U X : Scheme.{u}} (i : U ⟶ X)
    (x y : U) (h : x = y) :
    i.stalkMap x ≫ eqToHom (congrArg (fun z => U.presheaf.stalk z) h) =
      eqToHom (congrArg (fun z => X.presheaf.stalk (i z)) h) ≫ i.stalkMap y := by
  subst y
  simp

theorem functionFieldRestriction_comp {V U X : Scheme.{u}}
    [IsIntegral V] [IsIntegral U] [IsIntegral X]
    (j : V ⟶ U) (i : U ⟶ X) [IsOpenImmersion j] [IsOpenImmersion i] :
    functionFieldRestriction (j ≫ i) = functionFieldRestriction i ≫ functionFieldRestriction j := by
  symm
  unfold functionFieldRestriction
  rw [Scheme.Hom.stalkMap_comp]
  simp only [Category.assoc]
  rw [← Category.assoc (i.stalkMap (genericPoint U)),
    stalkMap_eqToHom i (genericPoint U) (j (genericPoint V))
      (genericPoint_eq_of_isOpenImmersion j).symm]
  simp

private theorem toStalk_eqToHom (A : CommRingCat.{u})
    (x y : PrimeSpectrum A) (h : x = y) :
    StructureSheaf.toStalk A x ≫ eqToHom (congrArg
      (fun z => (Spec A).presheaf.stalk z) h) = StructureSheaf.toStalk A y := by
  subst y
  exact Category.comp_id _


theorem functionFieldRestriction_toStalk {A B : CommRingCat.{u}} [IsDomain A] [IsDomain B]
    (f : A ⟶ B) [IsOpenImmersion (Spec.map f)] :
    StructureSheaf.toStalk A (genericPoint (Spec A)) ≫
      functionFieldRestriction (Spec.map f) =
      f ≫ StructureSheaf.toStalk B (genericPoint (Spec B)) := by
  unfold functionFieldRestriction
  erw [← Category.assoc, toStalk_eqToHom A _ _
    (genericPoint_eq_of_isOpenImmersion (Spec.map f)).symm]
  exact AlgebraicGeometry.stalkMap_toStalk f _

end PiExponent.CurveNormalizationModel

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurveGeometricFunctionField.lean <==
import Mathlib.RingTheory.Spectrum.Prime.Topology
import OAI.NumberTheory.PiExponent.Ampleness.AffineFunctionFieldCompatibility
import OAI.NumberTheory.PiExponent.Geometry.CurveParameterFinite
import OAI.NumberTheory.PiExponent.LocalAlgebra.AffineTranscendenceDimension

namespace OAI

noncomputable section
namespace PiExponent.CurveGeometricFunctionField

open CategoryTheory AlgebraicGeometry

variable (k A E : Type*) [Field k] [CommRing A] [IsDomain A] [Field E]
  [Algebra k A] [Algebra k E] [Algebra A E] [IsScalarTower k A E]
  [IsFractionRing A E]

omit [IsDomain A] in
theorem fractionField_essFiniteType [Algebra.FiniteType k A] :
    Algebra.EssFiniteType k E := by
  let : Algebra.EssFiniteType A E :=
    Algebra.EssFiniteType.of_isLocalization E (nonZeroDivisors A)
  exact Algebra.EssFiniteType.comp k A E

theorem fractionField_trdeg_eq_one [Algebra.FiniteType k A]
    (hdim : ringKrullDim A = 1) : Algebra.trdeg k E = 1 := by
  let : FaithfulSMul A E :=
    (faithfulSMul_iff_algebraMap_injective A E).mpr (IsFractionRing.injective A E)
  have hd : (Algebra.trdeg k A).toNat = 1 := by
    rw [PiExponentJets.W24.finiteType_domain_krullDim_eq_trdeg k A] at hdim
    exact_mod_cast hdim
  have he := PiExponentJets.W24.localization_trdeg_toNat_eq k A E
    (nonZeroDivisors A)
  exact Cardinal.toNat_eq_one.mp (he.symm.trans hd)

def coordinates {ι : Type*} (φ : MvPolynomial ι k →ₐ[k] A) : ι → E :=
  fun i => algebraMap A E (φ (MvPolynomial.X i))

omit [IsDomain A] in
theorem adjoin_coordinates_eq_top {ι : Type*}
    (φ : MvPolynomial ι k →ₐ[k] A) (hφ : Function.Surjective φ) :
    IntermediateField.adjoin k (Set.range (coordinates k A E φ)) = ⊤ := by
  let x := coordinates k A E φ
  let K := IntermediateField.adjoin k (Set.range x)
  have hψ : (IsScalarTower.toAlgHom k A E).comp φ = MvPolynomial.aeval x := by
    apply MvPolynomial.algHom_ext
    intro i
    simp [x, coordinates]
  have hmem (a : A) : algebraMap A E a ∈ K := by
    obtain ⟨p, rfl⟩ := hφ a
    apply IntermediateField.algebra_adjoin_le_adjoin k (Set.range x)
    rw [← MvPolynomial.aeval_range]
    refine ⟨p, ?_⟩
    exact (congrArg (fun f : MvPolynomial ι k →ₐ[k] E => f p) hψ).symm
  apply top_le_iff.mp
  intro z _
  obtain ⟨a, b, _, rfl⟩ := IsFractionRing.div_surjective A z
  exact K.div_mem (hmem a) (hmem b)

theorem of_surjective_coordinates {ι : Type*} [Finite ι]
    (φ : MvPolynomial ι k →ₐ[k] A) (hφ : Function.Surjective φ)
    (hdim : ringKrullDim A = 1) :
    Algebra.EssFiniteType k E ∧ Algebra.trdeg k E = 1 ∧
      IntermediateField.adjoin k (Set.range (coordinates k A E φ)) = ⊤ := by
  let : Algebra.FiniteType k A := Algebra.FiniteType.of_surjective φ hφ
  exact ⟨fractionField_essFiniteType k A E,
    fractionField_trdeg_eq_one k A E hdim, adjoin_coordinates_eq_top k A E φ hφ⟩

theorem finite_over_every_parameter [Algebra.FiniteType k A]
    (hdim : ringKrullDim A = 1) :
    ∀ f : E, Transcendental k f →
      FiniteDimensional (IntermediateField.adjoin k {f}) E := by
  let := fractionField_essFiniteType k A E
  exact CurveParameterFinite.finite_over_every_parameter k E
    (fractionField_trdeg_eq_one k A E hdim)

omit [IsDomain A] in
theorem ringKrullDim_eq_one_of_affine_iso
    (X : Scheme) (e : X ≅ Spec (.of A)) (hdim : topologicalKrullDim X = 1) :
    ringKrullDim A = 1 := by
  have h := e.hom.homeomorph.isHomeomorph.topologicalKrullDim_eq
  change topologicalKrullDim X = topologicalKrullDim (PrimeSpectrum A) at h
  rw [PrimeSpectrum.topologicalKrullDim_eq_ringKrullDim] at h
  exact h.symm.trans hdim

theorem of_affine_curve {ι : Type*} [Finite ι]
    (X : Scheme) (e : X ≅ Spec (.of A)) (hdim : topologicalKrullDim X = 1)
    (φ : MvPolynomial ι k →ₐ[k] A) (hφ : Function.Surjective φ) :
    Algebra.EssFiniteType k E ∧ Algebra.trdeg k E = 1 ∧
      IntermediateField.adjoin k (Set.range (coordinates k A E φ)) = ⊤ :=
  of_surjective_coordinates k A E φ hφ
    (ringKrullDim_eq_one_of_affine_iso A X e hdim)

@[instance_reducible] def intrinsicSectionAlgebra (X : Scheme) [IsIntegral X] :
    Algebra Γ(X, ⊤) X.functionField := by
  letI : Nonempty (⊤ : X.Opens) := ⟨⟨genericPoint X, trivial⟩⟩
  exact (X.germToFunctionField ⊤).hom.toAlgebra

attribute [local instance] intrinsicSectionAlgebra

@[instance_reducible] def intrinsicFunctionFieldAlgebra (k : Type*) [Field k]
    (X : Scheme) [IsIntegral X] [Algebra k Γ(X, ⊤)] :
    Algebra k X.functionField :=
  ((algebraMap Γ(X, ⊤) X.functionField).comp (algebraMap k Γ(X, ⊤))).toAlgebra

theorem intrinsic_functionField (k : Type*) [Field k]
    (X : Scheme) [IsIntegral X] [IsAffine X] [Algebra k Γ(X, ⊤)]
    {ι : Type*} [Finite ι] (hdim : topologicalKrullDim X = 1)
    (φ : MvPolynomial ι k →ₐ[k] Γ(X, ⊤)) (hφ : Function.Surjective φ) :
    letI : Algebra k X.functionField := intrinsicFunctionFieldAlgebra k X
    Algebra.EssFiniteType k X.functionField ∧ Algebra.trdeg k X.functionField = 1 ∧
      IntermediateField.adjoin k
        (Set.range (coordinates k Γ(X, ⊤) X.functionField φ)) = ⊤ := by
  let : Algebra k X.functionField := intrinsicFunctionFieldAlgebra k X
  let : IsScalarTower k Γ(X, ⊤) X.functionField :=
    IsScalarTower.of_algebraMap_eq fun _ => rfl
  let : Nonempty (⊤ : X.Opens) := ⟨⟨genericPoint X, trivial⟩⟩
  let : IsFractionRing Γ(X, ⊤) X.functionField :=
    functionField_isFractionRing_of_isAffineOpen X (⊤ : X.Opens) (isAffineOpen_top X)
  exact of_affine_curve k Γ(X, ⊤) X.functionField X X.isoSpec hdim φ hφ

end PiExponent.CurveGeometricFunctionField

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurveGlobalCoordinateOrder.lean <==
import OAI.NumberTheory.PiExponent.Geometry.CurveGlobalMonomialLocal
import OAI.NumberTheory.PiExponent.Geometry.CurvePlaceSectionOrder
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveLatticeOrder
import OAI.NumberTheory.PiExponent.Polynomials.CompositePullbackCoefficient

namespace OAI

noncomputable section
open AlgebraicGeometry CategoryTheory
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
open PiExponent.CurveNormalizationModel PiExponent.CurveModelPlaces
open PiExponent.CurveValuationCenter PiExponent.CurvePlaceCenter
open PiExponent.LocalSectionOrder PiExponent.WeightedLocalLattice
open PiExponent.ProjectiveLatticePullback PiExponent.WeightedPolynomialPole

namespace PiExponent.CurveGlobalCoordinateOrder


variable {E σ : Type} [Field E] [Algebra ℂ E] [Fintype σ]
variable (f : E) (hf : Transcendental ℂ f)
variable [FiniteDimensional (IntermediateField.adjoin ℂ {f}) E]
variable (g : parameterCurve f hf ⟶ ProjectiveO1.projectiveSpace ℂ σ)
variable (y : σ → E) (z : σ) (hz : y z = 1)
variable (hg : parameterCurveGenericPoint f hf ≫ g =
  ProjectiveLocalCoefficients.normalizedMap (algebraMap ℂ E) y z hz)
include hg

omit [Fintype σ] in
theorem coordinateSection_ne_zero (b : σ) (hb : y b ≠ 0) :
    pullbackSection g (ProjectiveO1.coordinateSection b) ≠ 0 := by
  have hex : ∃ e : (Scheme.Modules.pullback (parameterCurveGenericPoint f hf ≫ g)).obj
      (ProjectiveO1.lineBundle (R := ℂ) (σ := σ)).sheaf ≅ O (Spec (CommRingCat.of E)),
      localCoefficient e (pullbackSection (parameterCurveGenericPoint f hf ≫ g)
        (ProjectiveO1.coordinateSection b)) = y b := by
    rw [hg]
    obtain ⟨e, he⟩ := ProjectiveLocalCoefficients.exists_frame_coordinate_coefficients
      (algebraMap ℂ E) y z hz
    exact ⟨e, he b⟩
  obtain ⟨e, he⟩ := hex
  obtain ⟨e', he'⟩ := CompositePullbackCoefficient.exists_frame (parameterCurveGenericPoint f hf) g e
  have heq := congrArg (fun c => (Scheme.ΓSpecIso (CommRingCat.of E)).hom c)
    (he' (ProjectiveO1.coordinateSection b))
  change localCoefficient e' (pullbackSection (parameterCurveGenericPoint f hf)
    (pullbackSection g (ProjectiveO1.coordinateSection b))) =
    localCoefficient e (pullbackSection (parameterCurveGenericPoint f hf ≫ g)
      (ProjectiveO1.coordinateSection b)) at heq
  rw [he] at heq
  intro hs
  rw [hs] at heq
  have hz' : pullbackSection (parameterCurveGenericPoint f hf)
      (0 : O (parameterCurve f hf) ⟶
        (Scheme.Modules.pullback g).obj (ProjectiveO1.lineBundle (R := ℂ) (σ := σ)).sheaf) = 0 := by
    simp [pullbackSection]
  rw [hz', (localCoefficient_eq_zero_iff _ _).mpr rfl] at heq
  exact hb heq.symm

theorem coordinate_divisor_order (p : NormalizedPlace ℂ E) (i : σ) (hi : y i ≠ 0)
    (hspan : generatedLattice (PlaceValuationRing.ring p) y Finset.univ =
      Submodule.span (PlaceValuationRing.ring p) {y i})
    (b : σ) (hb : y b ≠ 0) :
    (CurvePlaceSectionDivisor.divisor f hf
      ((ProjectiveO1.lineBundle (R := ℂ) (σ := σ)).pullback g)
      (pullbackSection g (ProjectiveO1.coordinateSection b))
      (coordinateSection_ne_zero f hf g y z hz hg b hb) p : ℤ) =
      coordinateOrder p.valuation (y b) - coordinateOrder p.valuation (y i) := by
  have hmap := CurveGlobalMonomialLocal.centerMorphism_eq_latticeProjectiveMap
    f hf g y z hz hg p i hi hspan
  have hex : ∃ e : (Scheme.Modules.pullback (centerMorphism f hf p ≫ g)).obj
      (ProjectiveO1.lineBundle (R := ℂ) (σ := σ)).sheaf ≅
        O (Spec (CommRingCat.of (PlaceValuationRing.ring p))),
      ((sectionOrder e (pullbackSection (centerMorphism f hf p ≫ g)
        (ProjectiveO1.coordinateSection b))).toNat : ℤ) =
        coordinateOrder p.valuation (y b) - coordinateOrder p.valuation (y i) := by
    rw [hmap, PlaceValuationRing.valuation_eq_fractionAddValuation]
    obtain ⟨e, he⟩ := ProjectiveLatticeOrder.exists_frame_coordinate_orders
      (algebraMap ℂ (PlaceValuationRing.ring p)) y i hi hspan
    exact ⟨e, he b hb⟩
  obtain ⟨e, he⟩ := hex
  obtain ⟨e', he'⟩ := CompositePullbackCoefficient.exists_frame (centerMorphism f hf p) g e
  erw [CurvePlaceSectionOrder.divisor_eq_local_order f hf _ _ _ p e']
  have heq := congrArg
    (fun c => (Scheme.ΓSpecIso (CommRingCat.of (PlaceValuationRing.ring p))).hom c)
    (he' (ProjectiveO1.coordinateSection b))
  change localCoefficient e' (pullbackSection (centerMorphism f hf p)
    (pullbackSection g (ProjectiveO1.coordinateSection b))) =
      localCoefficient e (pullbackSection (centerMorphism f hf p ≫ g)
        (ProjectiveO1.coordinateSection b)) at heq
  unfold sectionOrder at he ⊢
  exact (congrArg (fun c : PlaceValuationRing.ring p =>
    ((IsDiscreteValuationRing.addVal (PlaceValuationRing.ring p) c).toNat : ℤ)) heq).trans he

end PiExponent.CurveGlobalCoordinateOrder

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurveGlobalMonomial.lean <==
import OAI.NumberTheory.PiExponent.Geometry.CurveModelGenericPoint
import OAI.NumberTheory.PiExponent.Geometry.CurveMonomialMap
import OAI.NumberTheory.PiExponent.Geometry.CurveStalkGluing

namespace OAI

noncomputable section
universe u
namespace PiExponent.CurveGlobalMonomial
open AlgebraicGeometry CategoryTheory
open CurveNormalizationModel CurveProperExtension CurveMonomialMap WeightedCompactification

theorem exists_extension
    {X Y S : Scheme.{u}} [IsIntegral X]
    (sX : X ⟶ S) (sY : Y ⟶ S) [IsProper sY]
    (hDVR : ∀ x : X, x ≠ genericPoint X → IsDiscreteValuationRing (X.presheaf.stalk x))
    (η : Spec X.functionField ⟶ Y)
    (hη : η ≫ sY = X.fromSpecStalk (genericPoint X) ≫ sX) :
    ∃ g : X ⟶ Y, g ≫ sY = sX ∧ X.fromSpecStalk (genericPoint X) ≫ g = η :=
  CurveStalkGluing.exists_morphism_of_stalk_maps sX sY η
    (exists_stalk_map sX sY hDVR η hη)

theorem exists_parameterCurve_extension
    {F E : Type u} [Field F] [CharZero F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E]
    {Y : Scheme.{u}} (sY : Y ⟶ Spec (CommRingCat.of F)) [IsProper sY]
    (ηE : Spec (CommRingCat.of E) ⟶ Y)
    (hηE : ηE ≫ sY = Spec.map (CommRingCat.ofHom (algebraMap F E))) :
    ∃ g : parameterCurve f hf ⟶ Y,
      g ≫ sY = parameterCurveStructureMap f hf ∧ parameterCurveGenericPoint f hf ≫ g = ηE := by
  let e := parameterCurveFunctionFieldEquiv f hf
  let eSpec : Spec (CommRingCat.of E) ≅ Spec (parameterCurve f hf).functionField :=
    Scheme.Spec.mapIso e.toCommRingCatIso.op
  let η := eSpec.inv ≫ ηE
  have hη : η ≫ sY = (parameterCurve f hf).fromSpecStalk
      (genericPoint (parameterCurve f hf)) ≫ parameterCurveStructureMap f hf := by
    apply (cancel_epi eSpec.hom).mp
    change eSpec.hom ≫ (eSpec.inv ≫ ηE) ≫ sY = _
    rw [← Category.assoc, eSpec.hom_inv_id_assoc, hηE]
    exact (parameterCurveGenericPoint_over_base f hf).symm
  obtain ⟨g, hbase, hgeneric⟩ := exists_extension (parameterCurveStructureMap f hf) sY
    (parameterCurve_stalkDVR f hf) η hη
  refine ⟨g, hbase, ?_⟩
  change (eSpec.hom ≫ (parameterCurve f hf).fromSpecStalk
    (genericPoint (parameterCurve f hf))) ≫ g = ηE
  rw [Category.assoc, hgeneric]
  exact eSpec.hom_inv_id_assoc ηE

theorem exists_globalMonomialMap
    {F E ι σ : Type u} [Field F] [CharZero F] [Field E] [Algebra F E] [Finite σ]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E]
    (a : σ → ι →₀ ℕ) (z : σ) (hz : a z = 0)
    (coordinate : ι → σ) (hcoordinate : ∀ i, a (coordinate i) = Finsupp.single i 1)
    (x : ι → E) :
    ∃ g : parameterCurve f hf ⟶ Proj (imageGrade (R := F) a),
      g ≫ projection a = parameterCurveStructureMap f hf ∧
      parameterCurveGenericPoint f hf ≫ g = genericMonomialMap a z hz coordinate hcoordinate x :=
  exists_parameterCurve_extension f hf (projection a)
    (genericMonomialMap a z hz coordinate hcoordinate x)
    (genericMonomialMap_over_base a z hz coordinate hcoordinate x)

end PiExponent.CurveGlobalMonomial

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurveGlobalMonomialLocal.lean <==
import OAI.NumberTheory.PiExponent.Geometry.CurveGlobalMonomial
import OAI.NumberTheory.PiExponent.Geometry.CurvePlaceCenter
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveLatticePullback
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveSpaceBasics

namespace OAI

noncomputable section

namespace PiExponent.ProjectiveLocalCoefficients
open AlgebraicGeometry CategoryTheory MvPolynomial
open PiExponentSeshadri.Projective
attribute [local instance] MvPolynomial.gradedAlgebra
variable {R A B σ : Type} [CommRing R] [CommRing A] [CommRing B]

theorem normalizedMap_natural (h : A →+* B) (k : R →+* A)
    (y : σ → A) (i : σ) (hi : y i = 1) :
    Spec.map (CommRingCat.ofHom h) ≫ normalizedMap k y i hi =
      normalizedMap (h.comp k) (fun j => h (y j)) i (by rw [hi, map_one]) := by
  unfold normalizedMap
  rw [fromUnitCoordinate_natural]
  congr 1
  exact coordinates_eval_natural h k y

theorem normalizedMap_scale (k : R →+* A) (a b : σ → A)
    (i j : σ) (hi : a i = 1) (hj : b j = 1)
    (c : Aˣ) (hscale : ∀ q, b q = (c : A) * a q) :
    normalizedMap k a i hi = normalizedMap k b j hj := by
  let f := eval₂Hom k a
  let g := eval₂Hom k b
  have hf : IsUnit (f (MvPolynomial.X (R := R) i)) := by
    simpa only [f, eval₂Hom_X', hi] using (isUnit_one : IsUnit (1 : A))
  have hg : IsUnit (g (MvPolynomial.X (R := R) i)) := by
    simpa only [g, eval₂Hom_X', hscale i, hi, mul_one] using c.isUnit
  have hg' : IsUnit (g (MvPolynomial.X (R := R) j)) := by
    simpa only [g, eval₂Hom_X', hj] using (isUnit_one : IsUnit (1 : A))
  have H : ∀ n p, p ∈ homogeneousSubmodule σ R n →
      g p = (c : A) ^ n * f p := by
    intro n p hp
    change eval₂ k b p = _
    have hb : b = fun q => (c : A) * a q := funext hscale
    rw [hb]
    exact homogeneous_eval₂_scale hp k a c
  unfold normalizedMap
  exact (fromUnitCoordinate_scale (𝒜 := homogeneousSubmodule σ R) (d := 1) f (by decide) (coordinates_X_mem (K := R) i)
    hf g hg c H).trans
      (fromUnitCoordinate_eq (𝒜 := homogeneousSubmodule σ R) (d := 1) (e := 1) g (by decide) (by decide)
        (coordinates_X_mem (K := R) i) (coordinates_X_mem (K := R) j) hg hg')

end PiExponent.ProjectiveLocalCoefficients

namespace PiExponent.CurveGlobalMonomialLocal
open AlgebraicGeometry CategoryTheory MvPolynomial
open ProjectiveLatticePullback ProjectiveLocalCoefficients WeightedSectionOrder
open WeightedLocalLattice PiExponentSeshadri.Projective
open scoped BigOperators
attribute [local instance] MvPolynomial.gradedAlgebra

theorem latticeProjectiveMap_generic
    {F A E σ : Type} [CommRing F] [CommRing A] [IsDomain A]
    [Field E] [Algebra A E] [IsFractionRing A E] [Fintype σ]
    (k : F →+* A) (y : σ → E) (i : σ) (hi : y i ≠ 0)
    (hspan : generatedLattice A y Finset.univ = Submodule.span A {y i})
    (z : σ) (hz : y z = 1) :
    Spec.map (CommRingCat.ofHom (algebraMap A E)) ≫ latticeProjectiveMap k y i hi hspan =
      normalizedMap ((algebraMap A E).comp k) y z hz := by
  rw [latticeProjectiveMap, normalizedMap_natural]
  apply normalizedMap_scale _ _ y i z _ hz (Units.mk0 (y i) hi)
  intro b
  change y b = y i * algebraMap A E (latticeCoordinates y i hi hspan b)
  rw [show algebraMap A E (latticeCoordinates y i hi hspan b) = y b / y i from
    coordinate_coefficient_image y Finset.univ i (Finset.mem_univ i) hi hspan b (Finset.mem_univ b)]
  field_simp

def monomialCoordinates {F E ι σ : Type} [CommRing F] [CommRing E] [Algebra F E]
    (a : σ → ι →₀ ℕ) (x : ι → E) (s : σ) : E :=
  eval₂Hom (algebraMap F E) x (monomial (a s) 1)

theorem monomialCoordinates_eq_prod
    {F E ι σ : Type} [CommRing F] [CommRing E] [Algebra F E] [Fintype ι]
    (a : σ → ι →₀ ℕ) (x : ι → E) (s : σ) :
    monomialCoordinates (F := F) a x s = ∏ j, x j ^ (a s j) := by
  rw [monomialCoordinates, eval₂Hom_monomial, map_one, one_mul]
  exact Finsupp.prod_fintype _ _ (fun _ => pow_zero _)

@[simp] theorem monomialCoordinates_zero
    {F E ι σ : Type} [CommRing F] [CommRing E] [Algebra F E]
    (a : σ → ι →₀ ℕ) (x : ι → E) (z : σ) (hz : a z = 0) :
    monomialCoordinates (F := F) a x z = 1 := by
  simp [monomialCoordinates, hz]

theorem genericMonomialMap_comp_projectiveMonomialMap
    {F E ι σ : Type} [CommRing F] [CommRing E] [Algebra F E]
    (a : σ → ι →₀ ℕ) (z : σ) (hz : a z = 0)
    (coordinate : ι → σ) (hcoordinate : ∀ i, a (coordinate i) = Finsupp.single i 1)
    (x : ι → E) :
    CurveMonomialMap.genericMonomialMap a z hz coordinate hcoordinate x ≫
      WeightedCompactification.projectiveMonomialMap a =
      normalizedMap (algebraMap F E) (monomialCoordinates (F := F) a x) z
        (monomialCoordinates_zero a x z hz) := by
  have heval : (eval₂Hom (algebraMap F E) x).comp
        (WeightedCompactification.affineMonomialMap (R := F) a) =
      eval₂Hom (algebraMap F E) (monomialCoordinates (F := F) a x) := by
    apply MvPolynomial.ringHom_ext
    · intro r
      simp [WeightedCompactification.affineMonomialMap]
    · intro b
      simp [WeightedCompactification.affineMonomialMap, monomialCoordinates]
  rw [CurveMonomialMap.genericMonomialMap, Category.assoc,
    WeightedCompactification.affineChartMap_comp_projectiveMonomialMap,
    fromUnitCoordinate_natural]
  unfold normalizedMap
  congr 1

theorem centerMorphism_eq_latticeProjectiveMap
    {F E σ : Type} [Field F] [Field E] [Algebra F E] [Fintype σ]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E]
    (g : CurveNormalizationModel.parameterCurve f hf ⟶ ProjectiveO1.projectiveSpace F σ)
    (y : σ → E) (z : σ) (hz : y z = 1)
    (hg : CurveNormalizationModel.parameterCurveGenericPoint f hf ≫ g =
      normalizedMap (algebraMap F E) y z hz)
    (p : CurveValuationCenter.NormalizedPlace F E) (i : σ) (hi : y i ≠ 0)
    (hspan : generatedLattice (PlaceValuationRing.ring p) y Finset.univ =
      Submodule.span (PlaceValuationRing.ring p) {y i}) :
    CurvePlaceCenter.centerMorphism f hf p ≫ g =
      latticeProjectiveMap (algebraMap F (PlaceValuationRing.ring p)) y i hi hspan := by
  apply CurvePlaceCenter.centerMorphism_comp_eq_of_generic f hf p
  rw [latticeProjectiveMap_generic _ y i hi hspan z hz, hg]
  rfl

theorem centerMorphism_globalMonomialMap
    {F E ι σ : Type} [Field F] [Field E] [Algebra F E] [Fintype σ]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E]
    (a : σ → ι →₀ ℕ) (z : σ) (hz : a z = 0)
    (coordinate : ι → σ) (hcoordinate : ∀ j, a (coordinate j) = Finsupp.single j 1)
    (x : ι → E)
    (g : CurveNormalizationModel.parameterCurve f hf ⟶
      Proj (WeightedCompactification.imageGrade (R := F) a))
    (hg : CurveNormalizationModel.parameterCurveGenericPoint f hf ≫ g =
      CurveMonomialMap.genericMonomialMap a z hz coordinate hcoordinate x)
    (p : CurveValuationCenter.NormalizedPlace F E) (i : σ)
    (hi : monomialCoordinates (F := F) a x i ≠ 0)
    (hspan : generatedLattice (PlaceValuationRing.ring p)
        (monomialCoordinates (F := F) a x) Finset.univ =
      Submodule.span (PlaceValuationRing.ring p) {monomialCoordinates (F := F) a x i}) :
    CurvePlaceCenter.centerMorphism f hf p ≫
        (g ≫ WeightedCompactification.projectiveMonomialMap a) =
      latticeProjectiveMap (algebraMap F (PlaceValuationRing.ring p))
        (monomialCoordinates (F := F) a x) i hi hspan := by
  apply centerMorphism_eq_latticeProjectiveMap f hf _ _ z
    (monomialCoordinates_zero a x z hz) _ p i hi hspan
  rw [← Category.assoc, hg]
  exact genericMonomialMap_comp_projectiveMonomialMap a z hz coordinate hcoordinate x

end PiExponent.CurveGlobalMonomialLocal

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurveImageAffineChart.lean <==
import OAI.NumberTheory.PiExponent.Geometry.CurveImageAffineCoordinates

namespace OAI

noncomputable section
namespace PiExponent.CurveImageAffineCoordinates
open AlgebraicGeometry CategoryTheory TopologicalSpace
variable {C X : Scheme.{0}} {ι : Type}

def affinePart (i : C ⟶ X) [IsClosedImmersion i]
    (j : Spec (.of (MvPolynomial ι ℂ)) ⟶ X) [IsOpenImmersion j] : C.affineOpens :=
  ⟨i ⁻¹ᵁ j.opensRange, (isAffineOpen_opensRange j).preimage i⟩

def affinePresentation (i : C ⟶ X) [IsClosedImmersion i]
    (j : Spec (.of (MvPolynomial ι ℂ)) ⟶ X) [IsOpenImmersion j] :
    Spec Γ(C,(affinePart i j).1) ⟶ Spec (.of (MvPolynomial ι ℂ)) :=
  (affinePart i j).2.isoSpec.inv ≫ (i ∣_ j.opensRange) ≫ j.isoOpensRange.inv

instance affinePresentation_isClosedImmersion (i : C ⟶ X) [IsClosedImmersion i]
    (j : Spec (.of (MvPolynomial ι ℂ)) ⟶ X) [IsOpenImmersion j] :
    IsClosedImmersion (affinePresentation i j) := by
  unfold affinePresentation
  have hcomp : IsClosedImmersion ((i ∣_ j.opensRange) ≫ j.isoOpensRange.inv) :=
    IsClosedImmersion.comp _ _
  exact @IsClosedImmersion.comp _ _ _ _ _ inferInstance hcomp

@[reassoc] theorem affinePresentation_comp (i : C ⟶ X) [IsClosedImmersion i]
    (j : Spec (.of (MvPolynomial ι ℂ)) ⟶ X) [IsOpenImmersion j] :
    affinePresentation i j ≫ j = (affinePart i j).2.fromSpec ≫ i := by
  unfold affinePresentation IsAffineOpen.fromSpec
  exact (Category.assoc _ _ _).trans
    ((congrArg (fun k => (affinePart i j).2.isoSpec.inv ≫ k)
      ((Category.assoc _ _ _).trans
        ((congrArg (fun k => (i ∣_ j.opensRange) ≫ k)
          (Scheme.Hom.isoOpensRange_inv_comp j)).trans
          (morphismRestrict_ι i j.opensRange)))).trans
      (Category.assoc _ _ _).symm)

theorem affinePresentation_over (p : X ⟶ Spec (.of ℂ))
    (i : C ⟶ X) [IsClosedImmersion i]
    (j : Spec (.of (MvPolynomial ι ℂ)) ⟶ X) [IsOpenImmersion j]
    (hj : j ≫ p = Spec.map (CommRingCat.ofHom
      (MvPolynomial.C : ℂ →+* MvPolynomial ι ℂ))) :
    affinePresentation i j ≫ Spec.map (CommRingCat.ofHom
      (MvPolynomial.C : ℂ →+* MvPolynomial ι ℂ)) =
      (affinePart i j).2.fromSpec ≫ i ≫ p := by
  rw [← hj, ← Category.assoc, affinePresentation_comp, Category.assoc]

theorem affinePart_nonempty (i : C ⟶ X) [IsClosedImmersion i]
    (j : Spec (.of (MvPolynomial ι ℂ)) ⟶ X) [IsOpenImmersion j]
    (h : ∃ c : C, i c ∈ j.opensRange) : Nonempty (affinePart i j).1 := by
  obtain ⟨c,hc⟩ := h
  exact ⟨⟨c,hc⟩⟩

end PiExponent.CurveImageAffineCoordinates

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurveImageAffineCoordinates.lean <==
import OAI.NumberTheory.PiExponent.Geometry.CurveGeometricFunctionField
import OAI.NumberTheory.PiExponent.LocalAlgebra.IntegralAffineOpenDimension
import OAI.NumberTheory.PiExponent.LocalAlgebra.OpenIsoFunctionField

namespace OAI

noncomputable section
namespace PiExponent.CurveImageAffineCoordinates
open AlgebraicGeometry CategoryTheory TopologicalSpace
variable {C X : Scheme.{0}} [IsIntegral C]
variable {ι : Type}

theorem preimage_surjective {R S : CommRingCat}
    (q : Spec S ⟶ Spec R) [IsClosedImmersion q] :
    Function.Surjective (Spec.preimage q) := by
  have he : Spec.preimage q = (Scheme.ΓSpecIso R).inv ≫ q.appTop ≫
      (Scheme.ΓSpecIso S).hom := by
    have h : Spec.preimage q = (Scheme.ΓSpecIso R).inv ≫
        (Spec.map (Spec.preimage q)).appTop ≫ (Scheme.ΓSpecIso S).hom := by
      rw [Scheme.ΓSpecIso_naturality, Iso.inv_hom_id_assoc]
    simpa only [Spec.map_preimage] using h
  rw [he]
  exact (ConcreteCategory.bijective_of_isIso (Scheme.ΓSpecIso S).hom).surjective.comp
    ((q.app_surjective ⊤ (isAffineOpen_top _)).comp
      (ConcreteCategory.bijective_of_isIso (Scheme.ΓSpecIso R).inv).surjective)

def presentation (p : C ⟶ Spec (.of ℂ)) (U : C.affineOpens)
    (q : Spec Γ(C,U.1) ⟶ Spec (.of (MvPolynomial ι ℂ)))
    (hq : q ≫ Spec.map (CommRingCat.ofHom (MvPolynomial.C : ℂ →+* MvPolynomial ι ℂ)) =
      U.2.fromSpec ≫ p) :
    letI := IntegralAffineOpenDimension.chartAlgebra p U
    MvPolynomial ι ℂ →ₐ[ℂ] Γ(C,U.1) := by
  letI := IntegralAffineOpenDimension.chartAlgebra p U
  refine ⟨(Spec.preimage q).hom,?_⟩
  intro c
  have h : CommRingCat.ofHom (MvPolynomial.C : ℂ →+* MvPolynomial ι ℂ) ≫
      Spec.preimage q = Spec.preimage (U.2.fromSpec ≫ p) := by
    apply Spec.map_injective
    rw [Spec.map_comp, Spec.map_preimage, Spec.map_preimage]
    exact hq
  exact congrArg (fun φ : CommRingCat.of ℂ ⟶ Γ(C,U.1) => φ c) h

def coordinates (U : C.affineOpens) [Nonempty U.1]
    (q : Spec Γ(C,U.1) ⟶ Spec (.of (MvPolynomial ι ℂ))) : ι → C.functionField :=
  fun i => C.germToFunctionField U.1 ((Spec.preimage q) (MvPolynomial.X i))

theorem field_properties [Finite ι] (p : C ⟶ Spec (.of ℂ)) [LocallyOfFiniteType p]
    (hdim : topologicalKrullDim C = 1) (U : C.affineOpens) [Nonempty U.1]
    (q : Spec Γ(C,U.1) ⟶ Spec (.of (MvPolynomial ι ℂ))) [IsClosedImmersion q]
    (hq : q ≫ Spec.map (CommRingCat.ofHom (MvPolynomial.C : ℂ →+* MvPolynomial ι ℂ)) =
      U.2.fromSpec ≫ p) :
    letI := IntegralAffineOpenDimension.functionFieldAlgebra p
    Algebra.EssFiniteType ℂ C.functionField ∧ Algebra.trdeg ℂ C.functionField = 1 ∧
      IntermediateField.adjoin ℂ (Set.range (coordinates U q)) = ⊤ := by
  let := IntegralAffineOpenDimension.chartAlgebra p U
  let := IntegralAffineOpenDimension.functionFieldAlgebra p
  let := IntegralAffineOpenDimension.chart_functionField_scalarTower p U
  let := functionField_isFractionRing_of_isAffineOpen C U.1 U.2
  have hdimA : ringKrullDim Γ(C,U.1) = 1 :=
    (IntegralAffineOpenDimension.affine_ring_dimension_eq p U).trans hdim
  exact CurveGeometricFunctionField.of_surjective_coordinates ℂ Γ(C,U.1) C.functionField
    (presentation p U q hq) (preimage_surjective q) hdimA

theorem coordinates_generic_map
    (p : C ⟶ Spec (.of ℂ)) (U : C.affineOpens) [Nonempty U.1]
    (q : Spec Γ(C,U.1) ⟶ Spec (.of (MvPolynomial ι ℂ)))
    (hq : q ≫ Spec.map (CommRingCat.ofHom (MvPolynomial.C : ℂ →+* MvPolynomial ι ℂ)) =
      U.2.fromSpec ≫ p)
    (j : Spec (.of (MvPolynomial ι ℂ)) ⟶ X) (i : C ⟶ X)
    (hchart : q ≫ j = U.2.fromSpec ≫ i) :
    letI := IntegralAffineOpenDimension.functionFieldAlgebra p
    Spec.map (CommRingCat.ofHom (MvPolynomial.aeval (coordinates U q)).toRingHom) ≫ j =
      C.fromSpecStalk (genericPoint C) ≫ i := by
  let := IntegralAffineOpenDimension.chartAlgebra p U
  let := IntegralAffineOpenDimension.functionFieldAlgebra p
  let := IntegralAffineOpenDimension.chart_functionField_scalarTower p U
  have he : (MvPolynomial.aeval (coordinates U q)).toRingHom =
      (C.germToFunctionField U.1).hom.comp (Spec.preimage q).hom := by
    apply congrArg AlgHom.toRingHom
      (show MvPolynomial.aeval (coordinates U q) =
        (IsScalarTower.toAlgHom ℂ Γ(C,U.1) C.functionField).comp (presentation p U q hq) from ?_)
    apply MvPolynomial.algHom_ext
    intro a
    simp only [MvPolynomial.aeval_X, AlgHom.comp_apply]
    rfl
  rw [he, ← CommRingCat.hom_comp, CommRingCat.ofHom_hom, Spec.map_comp,
    Spec.map_preimage, Category.assoc, hchart, ← Category.assoc,
    IntegralAffineOpenDimension.germToFunctionField_fromSpec]

theorem transport_field_properties {F E : Type} [Field F] [Field E]
    [Algebra ℂ F] [Algebra ℂ E] [Algebra.EssFiniteType ℂ F]
    (e : F ≃ₐ[ℂ] E) (x : ι → F)
    (hd : Algebra.trdeg ℂ F = 1)
    (hx : IntermediateField.adjoin ℂ (Set.range x) = ⊤) :
    Algebra.EssFiniteType ℂ E ∧ Algebra.trdeg ℂ E = 1 ∧
      IntermediateField.adjoin ℂ (Set.range (e ∘ x)) = ⊤ := by
  refine ⟨Algebra.EssFiniteType.of_surjective e.toAlgHom e.surjective,
    e.trdeg_eq.symm.trans hd, ?_⟩
  rw [Set.range_comp]
  change IntermediateField.adjoin ℂ (e.toAlgHom '' Set.range x) = ⊤
  rw [← IntermediateField.adjoin_map ℂ (Set.range x) e.toAlgHom, hx,
    ← AlgHom.fieldRange_eq_map]
  exact e.fieldRange_eq_top

def fieldAlgEquiv {D : Scheme.{0}} [IsIntegral D]
    (pC : C ⟶ Spec (.of ℂ)) (pD : D ⟶ Spec (.of ℂ))
    (e : C.functionField ≅ D.functionField)
    (he : Spec.map e.hom ≫ C.fromSpecStalk (genericPoint C) ≫ pC =
      D.fromSpecStalk (genericPoint D) ≫ pD) :
    letI := IntegralAffineOpenDimension.functionFieldAlgebra pC
    letI := IntegralAffineOpenDimension.functionFieldAlgebra pD
    C.functionField ≃ₐ[ℂ] D.functionField := by
  letI := IntegralAffineOpenDimension.functionFieldAlgebra pC
  letI := IntegralAffineOpenDimension.functionFieldAlgebra pD
  refine { e.commRingCatIsoToRingEquiv with commutes' := ?_ }
  intro c
  have h : Spec.preimage (C.fromSpecStalk (genericPoint C) ≫ pC) ≫ e.hom =
      Spec.preimage (D.fromSpecStalk (genericPoint D) ≫ pD) := by
    apply Spec.map_injective
    rw [Spec.map_comp, Spec.map_preimage, Spec.map_preimage]
    exact he
  exact congrArg (fun φ : CommRingCat.of ℂ ⟶ D.functionField => φ c) h

end PiExponent.CurveImageAffineCoordinates

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurveImageOpenLocus.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.CurveBlowupImageBase

namespace OAI

noncomputable section
open CategoryTheory AlgebraicGeometry TopologicalSpace

namespace PiExponent.CurveBlowupImage
variable {C X : Scheme.{0}}

theorem nonconstant_of_closedImmersion_on_open (f : C ⟶ X)
    (hdim : topologicalKrullDim C = 1) (U : X.Opens)
    [IsClosedImmersion (f ∣_ U)] (hU : Nonempty (f ⁻¹ᵁ U)) :
    ¬ ∃ x : X, Set.range f ⊆ {x} := by
  rintro ⟨x, hx⟩
  have he : ∀ c : C, f c = x := fun c => hx ⟨c, rfl⟩
  obtain ⟨q⟩ := hU
  have hxU : x ∈ U := (he q.1) ▸ q.2
  let : Subsingleton C := ⟨fun a b => by
    have ha : f a ∈ U := (he a).symm ▸ hxU
    have hb : f b ∈ U := (he b).symm ▸ hxU
    have hab : (f ∣_ U) (⟨a,ha⟩ : (f ⁻¹ᵁ U).toScheme) =
        (f ∣_ U) (⟨b,hb⟩ : (f ⁻¹ᵁ U).toScheme) := by
      apply Subtype.ext
      exact (morphismRestrict_base_coe f U ⟨a, ha⟩).trans
        ((he a).trans ((he b).symm.trans (morphismRestrict_base_coe f U ⟨b, hb⟩).symm))
    exact congrArg Subtype.val ((f ∣_ U).isEmbedding.injective hab)⟩
  have hh := topologicalKrullDim_zero_of_discreteTopology C
  rw [hdim] at hh
  norm_num at hh

theorem exists_image_outside_closed_points [IsIntegral C] (f : C ⟶ X)
    (Z : Set X) (hZ : ∀ x ∈ Z, IsClosed ({x} : Set X))
    (hn : ¬ ∃ x : X, Set.range f ⊆ {x}) : ∃ c : C, f c ∉ Z := by
  by_contra h
  push Not at h
  have hc := hZ (f (genericPoint C)) (h (genericPoint C))
  apply hn
  refine ⟨f (genericPoint C), ?_⟩
  rintro _ ⟨c,rfl⟩
  have hh := ((genericPoint_spec C).specializes (Set.mem_univ c)).map f.continuous
  have hm := hh.mem_closure
  rwa [hc.closure_eq] at hm

end PiExponent.CurveBlowupImage

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurveInequality.lean <==
import OAI.NumberTheory.PiExponent.Approximation.FibreWeightSeparation
import OAI.NumberTheory.PiExponent.Cohomology.CurveDerivativeVanishing
import OAI.NumberTheory.PiExponent.Geometry.CurveParameterFinite
import OAI.NumberTheory.PiExponent.Jets.FormalAuxiliaryJet
import OAI.NumberTheory.PiExponent.Jets.OrdinaryAuxiliaryJet
import OAI.NumberTheory.PiExponent.LocalAlgebra.CoordinateContactBound

namespace OAI

noncomputable section
open scoped BigOperators
open Filter Topology
namespace PiExponent.CurveInequality

open PiExponentApprox CurveValuationCenter PlaceValuationRing CurveContactFamily
open PersistentWeightComparison


theorem excess_implies_zeroth_eq_one
    {E : Type*} [Field E] [Algebra ℂ E] {m K : ℕ}
    (hres : ∀ p : NormalizedPlace ℂ E,
      Algebra.IsIntegral ℂ (IsLocalRing.ResidueField (ring p)))
    (hfinite : ∀ f : E, Transcendental ℂ f →
      FiniteDimensional (IntermediateField.adjoin ℂ {f}) E)
    (z : Fin (m+1) → E) (c : Fin K → Fin m → ℂ)
    (hz : ∃ i, Transcendental ℂ (z i))
    (hheight : (CurveFieldRigidity.coordinateKernel z).height ≤ m)
    (w v : Fin (m+1) → ℚ) (hw : ∀ i, 0 < w i) (hv : ∀ i, 0 < v i)
    (sigma : ℚ) (hsigma : 0 < sigma)
    (hvol : (K : ℝ) * (1+3*(sigma : ℝ))^(m+1) *
      (∏ i, (w i : ℝ)) / (∏ i, (v i : ℝ)) < 1)
    (hseparated : ∀ A B : Finset (Fin (m+1)), A.card = B.card →
      ∀ i, i ≠ 0 → i ∈ A → i ∉ B →
      (∀ j, i < j → (j ∈ A ↔ j ∈ B)) →
      comparisonConstant m sigma * (∏ j ∈ B, (v j : ℝ)) < ∏ j ∈ A, (w j : ℝ))
    (hexcess : CurveContactSum.weightedDegree hfinite z w <
      (1+(sigma : ℝ)) * ∑ p ∈ places hfinite z c hz, (contact hres hfinite z c hz v p : ℝ)) :
    z 0 = 1 := by
  have hvR (i : Fin (m+1)) : (0 : ℝ) < v i := by exact_mod_cast hv i
  have hsR : (0 : ℝ) < sigma := by exact_mod_cast hsigma
  have haux := eventually_exists_formalJet_auxiliaryPolynomial_nat w v hw hv K
    (a := 1+3*sigma) (by positivity) (by simpa using hvol) c
  have hrect := (tendsto_natCast_atTop_atTop (R := ℝ)).eventually
    (eventually_uniformRectangles (m+1) (fun i => (v i : ℝ)) hvR
      ((sigma : ℝ)/((m : ℝ)+2)) (by positivity))
  obtain ⟨N, hauxN, hrectN, hN⟩ :=
    (haux.and (hrect.and (eventually_gt_atTop (0 : ℕ)))).exists
  obtain ⟨F, hF0, hF, hjet⟩ := hauxN
  have hwords := CurveDerivativeVanishing.logarithmic_words_vanish hres hfinite z c hz
    w v hw hv sigma hsigma N hN F hF hjet hexcess
  have hS : (places hfinite z c hz).Nonempty := by
    by_contra h
    have he : places hfinite z c hz = ∅ := Finset.not_nonempty_iff_eq_empty.mp h
    rw [he, Finset.sum_empty, mul_zero] at hexcess
    exact (not_lt_of_ge (CurveContactSum.weightedDegree_nonneg hfinite z w)) hexcess
  obtain ⟨p,hp⟩ := hS
  exact CurveFieldRigidity.logarithmic_coordinate_eq_one z
    (fullCenter (c (center hfinite z c hz p hp))) rfl p
    (centered hfinite z c hz p hp) hheight w hw (fun i => (v i : ℝ)) hvR
    sigma N hsR (by exact_mod_cast hN) hrectN F hF0 hF hwords hseparated

theorem excess_implies_fibre_coordinate_constant
    {E : Type*} [Field E] [Algebra ℂ E] {m K : ℕ}
    (hres : ∀ p : NormalizedPlace ℂ E,
      Algebra.IsIntegral ℂ (IsLocalRing.ResidueField (ring p)))
    (hfinite : ∀ f : E, Transcendental ℂ f →
      FiniteDimensional (IntermediateField.adjoin ℂ {f}) E)
    (x : Fin m → E) (c : Fin K → Fin m → ℂ)
    (hz : ∃ i, Transcendental ℂ ((fibre x) i))
    (hheight : (CurveFieldRigidity.coordinateKernel x).height ≤ m)
    (w v : Fin (m+1) → ℚ) (hw : ∀ i, 0 < w i) (hv : ∀ i, 0 < v i)
    (sigma : ℚ) (hsigma : 0 < sigma)
    (hvol : (K : ℝ) * (1+3*(sigma : ℝ))^m *
      (∏ i : Fin m, (w i.succ : ℝ)) / (∏ i : Fin m, (v i.succ : ℝ)) < 1)
    (hseparated : ∀ A B : Finset (Fin (m+1)), A.card = B.card →
      ∀ i, i ≠ 0 → i ∈ A → i ∉ B →
      (∀ j, i < j → (j ∈ A ↔ j ∈ B)) →
      comparisonConstant m sigma * (∏ j ∈ B, (v j : ℝ)) < ∏ j ∈ A, (w j : ℝ))
    (hexcess : CurveContactSum.weightedDegree hfinite (fibre x) w <
      (1+(sigma : ℝ)) * ∑ p ∈ places hfinite (fibre x) c hz,
        (contact hres hfinite (fibre x) c hz v p : ℝ)) :
    ∃ i : Fin m, ∃ a : ℂ, x i = algebraMap ℂ E a := by
  have hvR (i : Fin m) : (0 : ℝ) < v i.succ := by exact_mod_cast hv i.succ
  have hsR : (0 : ℝ) < sigma := by exact_mod_cast hsigma
  have haux := OrdinaryAuxiliaryJet.eventually_exists_auxiliaryPolynomial_nat
    (fun i => w i.succ) (fun i => v i.succ) (fun i => hw i.succ) (fun i => hv i.succ) K
    (a := 1+3*sigma) (by positivity) (by simpa using hvol) c
  have hrect := (tendsto_natCast_atTop_atTop (R := ℝ)).eventually
    (eventually_uniformRectangles m (fun i => (v i.succ : ℝ)) hvR
      ((sigma : ℝ)/((m : ℝ)+2)) (by positivity))
  obtain ⟨N, hauxN, hrectN, hN⟩ :=
    (haux.and (hrect.and (eventually_gt_atTop (0 : ℕ)))).exists
  obtain ⟨F, hF0, hF, hjet⟩ := hauxN
  have hdeg : CurveContactSum.weightedDegree hfinite (fibre x) w =
      CurveContactSum.weightedDegree hfinite x (fun i => w i.succ) := by
    exact FibreContact.weightedDegree_one hfinite w x
  rw [hdeg] at hexcess
  have hwords := CurveDerivativeVanishing.ordinary_words_vanish hres hfinite x c hz
    w v hw hv sigma hsigma N hN F hF hjet hexcess
  exact CurveFieldRigidity.ordinary_coordinate_constant (m := m) (by omega) x m le_rfl
    hheight (fun i => w i.succ) (fun i => hw i.succ) (fun i => (v i.succ : ℝ)) hvR
    sigma N hsR (by exact_mod_cast hN) hrectN F hF0 hF hwords
    (FibreWeightSeparation.positive_indices (fun i => (w i : ℝ)) (fun i => (v i : ℝ))
      (comparisonConstant m sigma) hseparated)

theorem no_fibre_excess_of_constant_coordinate
    {E : Type*} [Field E] [Algebra ℂ E] {m K : ℕ}
    (hres : ∀ p : NormalizedPlace ℂ E,
      Algebra.IsIntegral ℂ (IsLocalRing.ResidueField (ring p)))
    (hfinite : ∀ f : E, Transcendental ℂ f →
      FiniteDimensional (IntermediateField.adjoin ℂ {f}) E)
    (x : Fin m → E) (c : Fin K → Fin m → ℂ)
    (hc : ∀ i, Function.Injective (fun j => c j i))
    (hz : ∃ i, Transcendental ℂ ((fibre x) i))
    (w v : Fin (m+1) → ℚ) (hw : ∀ i, 0 < w i) (hv : ∀ i, 0 < v i)
    (sigma : ℚ) (hsigma : 0 < sigma)
    (hratio : ∀ i : Fin m, (1+(sigma : ℝ)) * (w i.succ : ℝ) < v i.succ)
    (hconst : ∃ i : Fin m, ∃ a : ℂ, x i = algebraMap ℂ E a) :
    ¬ CurveContactSum.weightedDegree hfinite (fibre x) w <
      (1+(sigma : ℝ)) * ∑ p ∈ places hfinite (fibre x) c hz,
        (contact hres hfinite (fibre x) c hz v p : ℝ) := by
  intro hexcess
  let z : Fin (m+1) → E := fibre x
  let S := places hfinite z c hz
  let μ := fun p => (contact hres hfinite z c hz v p : ℝ)
  have hdeg : CurveContactSum.weightedDegree hfinite (fibre x) w =
      CurveContactSum.weightedDegree hfinite x (fun i => w i.succ) :=
    FibreContact.weightedDegree_one hfinite w x
  have hex : CurveContactSum.weightedDegree hfinite x (fun i => w i.succ) <
      (1+(sigma : ℝ)) * ∑ p ∈ S, μ p := by
    rw [hdeg] at hexcess
    exact hexcess
  have hsum : 0 < ∑ p ∈ S, μ p := by
    have hn := CurveContactSum.weightedDegree_nonneg hfinite x (fun i => w i.succ)
    have hs : (0 : ℝ) < 1+sigma := by exact_mod_cast (by linarith : (0 : ℚ)<1+sigma)
    exact (mul_pos_iff_of_pos_left hs).mp (lt_of_le_of_lt hn hex)
  have hS : S.Nonempty := by
    by_contra h
    rw [Finset.not_nonempty_iff_eq_empty.mp h, Finset.sum_empty] at hsum
    exact lt_irrefl _ hsum
  obtain ⟨p0,hp0⟩ := hS
  let j0 := center hfinite z c hz p0 hp0
  obtain ⟨i0,a,ha⟩ := hconst
  have hcenters : ∀ p (hp : p ∈ S), center hfinite z c hz p hp = j0 := by
    intro p hp
    exact CurveCenters.center_index_unique_of_constant x c hc i0 a ha
      _ _ p p0 (fun i => centered hfinite z c hz p hp i.succ)
      (fun i => centered hfinite z c hz p0 hp0 i.succ)
  have hcenter : ∀ p ∈ S, CurveCenters.Centered x (c j0) p := by
    intro p hp i
    simpa only [hcenters p hp, z, fibre_succ, fullCenter_succ] using
      centered hfinite z c hz p hp i.succ
  have hnc : ∃ i, x i ≠ algebraMap ℂ E (c j0 i) :=
    PlaceCenteredBranch.fibre_nonconstant x (c j0) (nonconstant z (c j0) hz)
  obtain ⟨i,hi⟩ := hnc
  have hcoord := CoordinateContactBound.coordinate_contact_sum_le hfinite x (c j0)
    (fun i => w i.succ) (fun i => v i.succ) (fun i => hw i.succ) (fun i => hv i.succ)
    i (sub_ne_zero.mpr hi) S hcenter (fun p _ => hres p) μ (by
      intro p hp
      let := hres p
      have heq := contact_one hres hfinite x c hz v p hp
      have hcongr {a b : Fin m → ℂ} (hab : a = b)
          (ha : CurveCenters.Centered x a p) (hna : ∃ i, x i ≠ algebraMap ℂ E (a i))
          (hb : CurveCenters.Centered x b p) (hnb : ∃ i, x i ≠ algebraMap ℂ E (b i)) :
          PlaceCenteredBranch.ordinaryContact p x a ha hna (fun i => v i.succ) =
            PlaceCenteredBranch.ordinaryContact p x b hb hnb (fun i => v i.succ) := by
        subst b
        rfl
      have hcontact := heq.trans (hcongr (congrArg c (hcenters p hp)) _ _
        (hcenter p hp) ⟨i, hi⟩)
      exact congrArg (fun q : ℚ => (q : ℝ)) hcontact)
  have hwi : (0 : ℝ) < w i.succ := by exact_mod_cast hw i.succ
  have hb := mul_lt_mul_of_pos_left hex hwi
  have hr := mul_lt_mul_of_pos_right (hratio i) hsum
  nlinarith

end PiExponent.CurveInequality
end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurveInequalityIntrinsic.lean <==
import OAI.NumberTheory.PiExponent.Geometry.AdmissibleCurveWeights
import OAI.NumberTheory.PiExponent.Geometry.CurveInequality
import OAI.NumberTheory.PiExponent.Geometry.CurvePrimeHeight
import OAI.NumberTheory.PiExponent.Geometry.PlaceLocalRing

namespace OAI

noncomputable section
open scoped BigOperators
namespace PiExponent.CurveInequality

open CurveValuationCenter PlaceValuationRing CurveContactFamily PersistentWeightComparison


variable {E : Type*} [Field E] [Algebra ℂ E]

theorem nonconstant_coordinates {n : ℕ} (z : Fin n → E)
    (hgen : IntermediateField.adjoin ℂ (Set.range z) = ⊤)
    (htrdeg : Algebra.trdeg ℂ E = 1) : ∃ i, Transcendental ℂ (z i) := by
  let : Algebra.Transcendental ℂ E := trdeg_ne_zero_iff.mp (by rw [htrdeg]; exact one_ne_zero)
  exact CurveCenters.exists_transcendental_coordinate z hgen
    (Algebra.Transcendental.transcendental (R := ℂ) (A := E))

variable [Algebra.EssFiniteType ℂ E]

theorem weighted_curve_inequality {m K : ℕ}
    (y : E) (x : Fin m → E) (c : Fin K → Fin m → ℂ)
    (hc : ∀ i, Function.Injective (fun j => c j i))
    (hgen : IntermediateField.adjoin ℂ
      (Set.range (Fin.cases y x : Fin (m+1) → E)) = ⊤)
    (htrdeg : Algebra.trdeg ℂ E = 1)
    (w v : Fin (m+1) → ℚ) (hw : ∀ i, 0 < w i) (hv : ∀ i, 0 < v i)
    (sigma : ℚ) (hsigma : 0 < sigma)
    (hvol : (K : ℝ) * (1+3*(sigma : ℝ))^(m+1) *
      (∏ i, (w i : ℝ)) / (∏ i, (v i : ℝ)) < 1)
    (hfibrevol : (K : ℝ) * (1+3*(sigma : ℝ))^m *
      (∏ i : Fin m, (w i.succ : ℝ)) / (∏ i : Fin m, (v i.succ : ℝ)) < 1)
    (hseparated : ∀ A B : Finset (Fin (m+1)), A.card = B.card →
      ∀ i, i ≠ 0 → i ∈ A → i ∉ B →
      (∀ j, i < j → (j ∈ A ↔ j ∈ B)) →
      comparisonConstant m sigma * (∏ j ∈ B, (v j : ℝ)) < ∏ j ∈ A, (w j : ℝ))
    (hratio : ∀ i : Fin m, (1+(sigma : ℝ)) * (w i.succ : ℝ) < v i.succ) :
    let hres := PlaceLocalRing.residue_integral htrdeg.le
    let hfinite := CurveParameterFinite.finite_over_every_parameter ℂ E htrdeg
    let z : Fin (m+1) → E := Fin.cases y x
    let hz := nonconstant_coordinates z hgen htrdeg
    (1+(sigma : ℝ)) * ∑ p ∈ places hfinite z c hz,
      (contact hres hfinite z c hz v p : ℝ) ≤
        CurveContactSum.weightedDegree hfinite z w := by
  dsimp only
  let hres := PlaceLocalRing.residue_integral htrdeg.le
  let hfinite := CurveParameterFinite.finite_over_every_parameter ℂ E htrdeg
  let z : Fin (m+1) → E := Fin.cases y x
  have hz := nonconstant_coordinates z hgen htrdeg
  change (1+(sigma : ℝ)) * ∑ p ∈ places hfinite z c hz,
    (contact hres hfinite z c hz v p : ℝ) ≤ CurveContactSum.weightedDegree hfinite z w
  by_contra h
  have hexcess := lt_of_not_ge h
  have hy := excess_implies_zeroth_eq_one hres hfinite z c hz
    (CurvePrimeHeight.kernel_height_succ_le z hgen htrdeg)
    w v hw hv sigma hsigma hvol hseparated hexcess
  change y = 1 at hy
  subst y
  have hgenx := CurveFieldRigidity.fibre_generates x hgen
  have hheight := CurvePrimeHeight.kernel_height_le x hgenx htrdeg
  have hconst := excess_implies_fibre_coordinate_constant hres hfinite x c hz hheight
    w v hw hv sigma hsigma hfibrevol hseparated hexcess
  exact no_fibre_excess_of_constant_coordinate hres hfinite x c hc hz
    w v hw hv sigma hsigma hratio hconst hexcess

theorem admissible_weighted_curve_inequality {nu Lambda C : ℝ}
    (d : AdmissibleParameters nu Lambda C)
    (y : E) (x : Fin d.m → E) (c : Fin d.K → Fin d.m → ℂ)
    (hc : ∀ i, Function.Injective (fun j => c j i))
    (hgen : IntermediateField.adjoin ℂ
      (Set.range (Fin.cases y x : Fin (d.m+1) → E)) = ⊤)
    (htrdeg : Algebra.trdeg ℂ E = 1) :
    let hres := PlaceLocalRing.residue_integral htrdeg.le
    let hfinite := CurveParameterFinite.finite_over_every_parameter ℂ E htrdeg
    let z : Fin (d.m+1) → E := Fin.cases y x
    let hz := nonconstant_coordinates z hgen htrdeg
    (1+(d.sigma : ℝ)) * ∑ p ∈ places hfinite z c hz,
      (contact hres hfinite z c hz d.curveJetWeights p : ℝ) ≤
        CurveContactSum.weightedDegree hfinite z d.curveDegreeWeights :=
  weighted_curve_inequality y x c hc hgen htrdeg
    d.curveDegreeWeights d.curveJetWeights d.curveDegreeWeights_pos d.curveJetWeights_pos
    d.sigma (by exact_mod_cast d.sigma_pos) d.curve_volume d.curve_fibre_volume
    d.curve_separated_weight_products d.curve_coordinate_ratio

end PiExponent.CurveInequality
end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurveLocalAssociativity.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.EulerSupportDimension
import OAI.NumberTheory.PiExponent.Geometry.SectionZeroStalk
import OAI.NumberTheory.PiExponent.LocalAlgebra.LocalIntersectionMinimalSum

namespace OAI

namespace PiExponent.CurveCycle
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
open PiExponentJets.W28.LocalIntersection
open scoped nonZeroDivisors

theorem stalk_krullDimLE_one (X : Scheme.{0})
    (hd : topologicalKrullDim X ≤ 1) (x : X) :
    Ring.KrullDimLE 1 (X.presheaf.stalk x) := by
  apply Ring.krullDimLE_iff.mpr
  rw [← PrimeSpectrum.topologicalKrullDim_eq_ringKrullDim]
  exact (X.fromSpecStalk x).isEmbedding.isInducing.topologicalKrullDim_le.trans hd

theorem sectionGerm_nonZeroDivisor {X : Scheme.{0}}
    (L : LineBundle X) (s : GlobalSections X L.sheaf) [Mono s]
    (U : X.affineOpens) (e : L.sheaf.restrict U.1.ι ≅ O U.1.toScheme)
    (x : X) (hx : x ∈ U.1) :
    SectionZeroStalk.sectionGerm L s U e x hx ∈ nonZeroDivisors (X.presheaf.stalk x) := by
  let := X.presheaf.algebra_section_stalk (⟨x,hx⟩ : U.1)
  let := U.2.isLocalization_stalk (⟨x,hx⟩ : U.1)
  exact IsLocalization.nonZeroDivisors_le_comap
    ((U.2.primeIdealOf ⟨x,hx⟩).asIdeal.primeCompl) (X.presheaf.stalk x)
    (NumericalAmpleness.section_affine_coefficient_nonZeroDivisor L s U e)

theorem zero_stalk_length_eq_minimalPrimeCutSum {X : Scheme.{0}}
    [IsLocallyNoetherian X] (hd : topologicalKrullDim X ≤ 1)
    (L : LineBundle X) (s : GlobalSections X L.sheaf) [Mono s]
    (U : X.affineOpens) (e : L.sheaf.restrict U.1.ι ≅ O U.1.toScheme)
    (y : (SectionZeroIdeal.zeroIdeal L s).subscheme)
    (hy : (SectionZeroIdeal.zeroIdeal L s).subschemeι y ∈ U.1) :
    Module.length ((SectionZeroIdeal.zeroIdeal L s).subscheme.presheaf.stalk y)
      ((SectionZeroIdeal.zeroIdeal L s).subscheme.presheaf.stalk y) =
    minimalPrimeCutSum (⊥ : Ideal
      (X.presheaf.stalk ((SectionZeroIdeal.zeroIdeal L s).subschemeι y)))
      (SectionZeroStalk.sectionGerm L s U e _ hy) := by
  let x := (SectionZeroIdeal.zeroIdeal L s).subschemeι y
  let A := X.presheaf.stalk x
  let c : A := SectionZeroStalk.sectionGerm L s U e x hy
  let := stalk_krullDimLE_one X hd x
  have hlen := SectionZeroStalk.intrinsic_length_eq_of_ringEquiv
    (SectionZeroStalk.zeroStalkQuotientEquiv L s U e y hy)
  have hsc : Module.length A (A ⧸ Ideal.span {c}) =
      Module.length (A ⧸ Ideal.span {c}) (A ⧸ Ideal.span {c}) :=
    Module.length_eq_of_surjective (M := A ⧸ Ideal.span {c}) Ideal.Quotient.mk_surjective
  exact hlen.symm.trans (hsc.symm.trans
    (regular_ring_onecut_length c (sectionGerm_nonZeroDivisor L s U e x hy)))

theorem zero_stalk_length_ne_top {X : Scheme.{0}} [IsLocallyNoetherian X]
    (hd : topologicalKrullDim X ≤ 1)
    (L : LineBundle X) (s : GlobalSections X L.sheaf) [Mono s]
    (y : (SectionZeroIdeal.zeroIdeal L s).subscheme) :
    Module.length ((SectionZeroIdeal.zeroIdeal L s).subscheme.presheaf.stalk y)
      ((SectionZeroIdeal.zeroIdeal L s).subscheme.presheaf.stalk y) ≠ ⊤ := by
  let x := (SectionZeroIdeal.zeroIdeal L s).subschemeι y
  obtain ⟨V,hxV,⟨eV⟩⟩ := L.locallyRankOne x
  obtain ⟨W,hW,hxW,hWV⟩ := exists_isAffineOpen_mem_and_subset hxV
  let U : X.affineOpens := ⟨W,hW⟩
  let e := restrictOpenFrame hWV eV
  let A := X.presheaf.stalk x
  let c : A := SectionZeroStalk.sectionGerm L s U e x hxW
  let := stalk_krullDimLE_one X hd x
  have hfinite : IsFiniteLength A (A ⧸ Ideal.span {c}) :=
    isFiniteLength_quotient_span_singleton A (sectionGerm_nonZeroDivisor L s U e x hxW)
  have hsc : Module.length A (A ⧸ Ideal.span {c}) =
      Module.length (A ⧸ Ideal.span {c}) (A ⧸ Ideal.span {c}) :=
    Module.length_eq_of_surjective (M := A ⧸ Ideal.span {c}) Ideal.Quotient.mk_surjective
  have hlen := SectionZeroStalk.intrinsic_length_eq_of_ringEquiv
    (SectionZeroStalk.zeroStalkQuotientEquiv L s U e y hxW)
  rw [← hlen,← hsc]
  exact Module.length_ne_top_iff.mpr hfinite

end
end PiExponent.CurveCycle

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurveLocalMultiplicity.lean <==
import OAI.NumberTheory.PiExponent.Geometry.CurveComponentMultiplicity
import OAI.NumberTheory.PiExponent.Geometry.CurveComponentStalks
import OAI.NumberTheory.PiExponent.Geometry.FromSpecStalkLocalIso
import OAI.NumberTheory.PiExponent.Geometry.SectionZeroStalk

namespace OAI

namespace PiExponent.CurveCycle
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace

theorem componentMultiplicity_cast {X : Scheme.{0}} [IsLocallyNoetherian X]
    (C : irreducibleComponents X) :
    (componentMultiplicity X C : ℕ∞) =
      Module.length (X.presheaf.stalk (genericPoints.ofComponent C).val)
        (X.presheaf.stalk (genericPoints.ofComponent C).val) := by
  let x := (genericPoints.ofComponent C).val
  let : IsArtinianRing (X.presheaf.stalk x) :=
    generic_stalk_isArtinian x (genericPoints.ofComponent C).property
  exact ENat.natCast_toNat Module.length_ne_top

def localMinimalPrimeGenericStalkIso (X : Scheme.{0}) (x : X)
    (P : minimalPrimes (X.presheaf.stalk x)) :
    letI : P.val.IsPrime := P.property.1.1
    X.presheaf.stalk (genericPoints.ofComponent
      (stalkMinimalPrimesEquivComponentsThrough X x P).val).val ≅
      CommRingCat.of (Localization.AtPrime P.val) := by
  let y : Spec (X.presheaf.stalk x) := ⟨P.val,P.property.1.1⟩
  let e := (PiExponent.fromSpecStalkStalkIso X x y) ≪≫
    (Spec.stalkIso (X.presheaf.stalk x) y)
  simpa only [y,stalkMinimalPrimesEquivComponentsThrough_point] using e

theorem localMinimalPrime_length_eq_componentMultiplicity
    {X : Scheme.{0}} [IsLocallyNoetherian X] (x : X)
    (P : minimalPrimes (X.presheaf.stalk x)) :
    letI : P.val.IsPrime := P.property.1.1
    Module.length (Localization.AtPrime P.val) (Localization.AtPrime P.val) =
      (componentMultiplicity X (stalkMinimalPrimesEquivComponentsThrough X x P).val : ℕ∞) := by
  let : P.val.IsPrime := P.property.1.1
  rw [componentMultiplicity_cast]
  exact (SectionZeroStalk.intrinsic_length_eq_of_ringEquiv
    (localMinimalPrimeGenericStalkIso X x P).commRingCatIsoToRingEquiv).symm

end
end PiExponent.CurveCycle

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurveLocalOrder.lean <==
import Mathlib.RingTheory.RamificationInertia.Ramification
import Mathlib.RingTheory.DiscreteValuationRing.Basic
import Mathlib.RingTheory.Valuation.Integers
import Mathlib.Tactic
import OAI.NumberTheory.PiExponent.Geometry.WeightedCurveDegree
import OAI.NumberTheory.PiExponent.Jets.IntrinsicLength

namespace OAI

open scoped BigOperators nonZeroDivisors
open IsLocalRing IsDiscreteValuationRing

namespace PiExponent.CurveLocalOrder

theorem length_quotient_span_eq_addVal
    {A : Type*} [CommRing A] [IsDomain A] [IsDiscreteValuationRing A]
    {a : A} (ha : a ≠ 0) :
    Module.length A (A ⧸ Ideal.span {a}) = IsDiscreteValuationRing.addVal A a := by
  obtain ⟨ϖ, hϖ⟩ := IsDiscreteValuationRing.exists_irreducible A
  obtain ⟨n, u, rfl⟩ := IsDiscreteValuationRing.eq_unit_mul_pow_irreducible ha hϖ
  rw [IsDiscreteValuationRing.addVal_def' u hϖ]
  rw [Ideal.span_singleton_mul_left_unit u.isUnit,
    ← Ideal.span_singleton_pow, ← hϖ.maximalIdeal_eq]
  exact IsDiscreteValuationRing.length_quotient_pow_maximalIdeal A n

def enatToIntegerOrder : ℕ∞ →+ WithTop ℤ where
  toFun := ENat.map (fun n : ℕ => (n : ℤ))
  map_zero' := by simp
  map_add' a b := ENat.map_add (Nat.castAddMonoidHom ℤ) a b

@[simp] theorem enatToIntegerOrder_top : enatToIntegerOrder ⊤ = ⊤ := rfl

@[simp] theorem enatToIntegerOrder_natCast (n : ℕ) :
    enatToIntegerOrder n = (n : WithTop ℤ) := rfl

@[simp] theorem enatToIntegerOrder_eq_top_iff (n : ℕ∞) :
    enatToIntegerOrder n = ⊤ ↔ n = ⊤ := ENat.map_eq_top_iff

theorem enatToIntegerOrder_monotone : Monotone enatToIntegerOrder := by
  apply ENat.monotone_map_iff.mpr
  intro m n h
  change (m : ℤ) ≤ (n : ℤ)
  exact_mod_cast h

noncomputable def localAddValuation
    (A : Type*) [CommRing A] [IsDomain A] [IsDiscreteValuationRing A] :
    AddValuation A (WithTop ℤ) :=
  (IsDiscreteValuationRing.addVal A).map enatToIntegerOrder
    enatToIntegerOrder_top enatToIntegerOrder_monotone

@[simp] theorem localAddValuation_apply
    {A : Type*} [CommRing A] [IsDomain A] [IsDiscreteValuationRing A] (a : A) :
    localAddValuation A a = enatToIntegerOrder (IsDiscreteValuationRing.addVal A a) := rfl

@[simp] theorem localAddValuation_eq_top_iff
    {A : Type*} [CommRing A] [IsDomain A] [IsDiscreteValuationRing A] (a : A) :
    localAddValuation A a = ⊤ ↔ a = 0 := by
  rw [localAddValuation_apply, enatToIntegerOrder_eq_top_iff,
    IsDiscreteValuationRing.addVal_eq_top_iff]

theorem nonZeroDivisors_le_primeCompl
    (A : Type*) [CommRing A] [IsDomain A] [IsDiscreteValuationRing A] :
    nonZeroDivisors A ≤ (localAddValuation A).toValuation.supp.primeCompl := by
  intro a ha
  change localAddValuation A a ≠ ⊤
  rw [ne_eq, localAddValuation_eq_top_iff]
  exact mem_nonZeroDivisors_iff_ne_zero.mp ha

noncomputable def fractionAddValuation
    (A K : Type*) [CommRing A] [IsDomain A] [IsDiscreteValuationRing A]
    [Field K] [Algebra A K] [IsFractionRing A K] : AddValuation K (WithTop ℤ) :=
  AddValuation.ofValuation
    ((localAddValuation A).toValuation.extendToLocalization
      (nonZeroDivisors_le_primeCompl A) K)

@[simp] theorem fractionAddValuation_algebraMap
    {A K : Type*} [CommRing A] [IsDomain A] [IsDiscreteValuationRing A]
    [Field K] [Algebra A K] [IsFractionRing A K] (a : A) :
    fractionAddValuation A K (algebraMap A K a) = localAddValuation A a := by
  exact Valuation.extendToLocalization_apply_map_apply
    (localAddValuation A).toValuation (nonZeroDivisors_le_primeCompl A) K a

theorem fraction_order_eq_principal_colength
    {A K : Type*} [CommRing A] [IsDomain A] [IsDiscreteValuationRing A]
    [Field K] [Algebra A K] [IsFractionRing A K] {a : A} (ha : a ≠ 0) :
    fractionAddValuation A K (algebraMap A K a) =
      enatToIntegerOrder (Module.length A (A ⧸ Ideal.span {a})) := by
  rw [fractionAddValuation_algebraMap, localAddValuation_apply,
    length_quotient_span_eq_addVal ha]

theorem principal_colength_ne_top
    {A : Type*} [CommRing A] [IsDomain A] [IsDiscreteValuationRing A]
    {a : A} (ha : a ≠ 0) : Module.length A (A ⧸ Ideal.span {a}) ≠ ⊤ := by
  rw [length_quotient_span_eq_addVal ha]
  exact IsDiscreteValuationRing.addVal_eq_top_iff.not.mpr ha

theorem integerOrder_field_image_eq_length
    {A K : Type*} [CommRing A] [IsDomain A] [IsDiscreteValuationRing A]
    [Field K] [Algebra A K] [IsFractionRing A K] {a : A} (ha : a ≠ 0) :
    WeightedCurveDegree.integerOrder (fractionAddValuation A K)
      (Units.mk0 (algebraMap A K a) ((map_ne_zero_iff _ (IsFractionRing.injective A K)).mpr ha)) =
        ((Module.length A (A ⧸ Ideal.span {a})).toNat : ℤ) := by
  apply WithTop.coe_injective
  rw [WeightedCurveDegree.coe_integerOrder]
  change fractionAddValuation A K (algebraMap A K a) = _
  rw [fraction_order_eq_principal_colength ha]
  obtain ⟨n, hn⟩ := ENat.ne_top_iff_exists.mp (principal_colength_ne_top ha)
  rw [← hn]
  simp

theorem atPrime_principal_colength
    {S : Type*} [CommRing S] [IsDedekindDomain S]
    (q : IsDedekindDomain.HeightOneSpectrum S) {a : S} (ha : a ≠ 0) :
    let A := Localization.AtPrime q.asIdeal
    letI : IsDiscreteValuationRing A :=
      IsLocalization.AtPrime.isDiscreteValuationRing_of_dedekind_domain S q.ne_bot A
    Module.length A (A ⧸ Ideal.span {algebraMap S A a}) =
      IsDiscreteValuationRing.addVal A (algebraMap S A a) := by
  dsimp only
  let : IsDiscreteValuationRing (Localization.AtPrime q.asIdeal) :=
    IsLocalization.AtPrime.isDiscreteValuationRing_of_dedekind_domain S q.ne_bot _
  apply length_quotient_span_eq_addVal
  exact (map_ne_zero_iff _ (IsLocalization.injective
    (Localization.AtPrime q.asIdeal) q.asIdeal.primeCompl_le_nonZeroDivisors)).mpr ha

theorem ramificationIdx_eq_local_order
    {R S : Type*} [CommRing R] [CommRing S] [IsDedekindDomain S]
    [Algebra R S] (t : R) (q : Ideal S) [q.IsPrime]
    [q.LiesOver (Ideal.span {t})] (hq : q ≠ ⊥)
    (ht : algebraMap R (Localization.AtPrime q) t ≠ 0) :
    letI : IsDiscreteValuationRing (Localization.AtPrime q) :=
      IsLocalization.AtPrime.isDiscreteValuationRing_of_dedekind_domain S hq _
    q.ramificationIdx R =
      (IsDiscreteValuationRing.addVal (Localization.AtPrime q)
        (algebraMap R (Localization.AtPrime q) t)).toNat := by
  let : IsDiscreteValuationRing (Localization.AtPrime q) :=
    IsLocalization.AtPrime.isDiscreteValuationRing_of_dedekind_domain S hq _
  rw [Ideal.ramificationIdx_eq (Ideal.span {t}) q,
    Ideal.map_span, Set.image_singleton, length_quotient_span_eq_addVal ht]

theorem finite_over_coefficient_field_of_finite_length
    {F A M : Type*} [Field F] [CommRing A] [Algebra F A] [IsLocalRing A]
    [AddCommGroup M] [Module A M] [Module F M] [IsScalarTower F A M]
    (ε : A →+* F) (hε : ∀ c : F, ε (algebraMap F A c) = c)
    (hM : IsFiniteLength A M) : Module.Finite F M := by
  have hlength := PiExponentJets.W24.length_eq_coefficient_length ε hε hM
  have hF : IsFiniteLength F M := Module.length_ne_top_iff.mp (by
    rw [← hlength]
    exact Module.length_ne_top_iff.mpr hM)
  let : IsNoetherian F M := (isFiniteLength_iff_isNoetherian_isArtinian.mp hF).1
  infer_instance

theorem principal_quotient_finite_over_coefficient_field
    {F A : Type*} [Field F] [CommRing A] [IsDomain A] [IsDiscreteValuationRing A]
    [Algebra F A] (ε : A →+* F) (hε : ∀ c : F, ε (algebraMap F A c) = c)
    {a : A} (ha : a ≠ 0) : Module.Finite F (A ⧸ Ideal.span {a}) := by
  exact finite_over_coefficient_field_of_finite_length ε hε
    (Module.length_ne_top_iff.mp (principal_colength_ne_top ha))

theorem principal_quotient_finrank_eq_order
    {F A : Type*} [Field F] [CommRing A] [IsDomain A] [IsDiscreteValuationRing A]
    [Algebra F A] (ε : A →+* F) (hε : ∀ c : F, ε (algebraMap F A c) = c)
    {a : A} (ha : a ≠ 0) :
    (Module.finrank F (A ⧸ Ideal.span {a}) : ℕ∞) = IsDiscreteValuationRing.addVal A a := by
  let := principal_quotient_finite_over_coefficient_field ε hε ha
  rw [← PiExponentJets.W24.module_length_eq_finrank_of_augmentation ε hε]
  exact length_quotient_span_eq_addVal ha

noncomputable def residueCoefficientEquiv
    (F A : Type*) [Field F] [IsAlgClosed F] [CommRing A] [Algebra F A]
    [IsLocalRing A] [Algebra.IsIntegral F (IsLocalRing.ResidueField A)] :
    F ≃ₐ[F] IsLocalRing.ResidueField A :=
  AlgEquiv.ofBijective (Algebra.ofId F (IsLocalRing.ResidueField A))
    IsAlgClosed.algebraMap_bijective_of_isIntegral

noncomputable def residueAugmentation
    (F A : Type*) [Field F] [IsAlgClosed F] [CommRing A] [Algebra F A]
    [IsLocalRing A] [Algebra.IsIntegral F (IsLocalRing.ResidueField A)] : A →+* F :=
  (residueCoefficientEquiv F A).symm.toRingHom.comp (IsLocalRing.residue A)

@[simp] theorem residueAugmentation_algebraMap
    (F A : Type*) [Field F] [IsAlgClosed F] [CommRing A] [Algebra F A]
    [IsLocalRing A] [Algebra.IsIntegral F (IsLocalRing.ResidueField A)] (c : F) :
    residueAugmentation F A (algebraMap F A c) = c := by
  change (residueCoefficientEquiv F A).symm
    (algebraMap A (IsLocalRing.ResidueField A) (algebraMap F A c)) = c
  rw [← IsScalarTower.algebraMap_apply F A (IsLocalRing.ResidueField A)]
  exact (residueCoefficientEquiv F A).symm.commutes c

theorem principal_quotient_finrank_eq_order_of_algClosed
    {F A : Type*} [Field F] [IsAlgClosed F] [CommRing A] [IsDomain A]
    [IsDiscreteValuationRing A] [Algebra F A]
    [Algebra.IsIntegral F (IsLocalRing.ResidueField A)] {a : A} (ha : a ≠ 0) :
    (Module.finrank F (A ⧸ Ideal.span {a}) : ℕ∞) = IsDiscreteValuationRing.addVal A a :=
  principal_quotient_finrank_eq_order (residueAugmentation F A)
    (residueAugmentation_algebraMap F A) ha

end PiExponent.CurveLocalOrder

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurveModelFieldEmbedding.lean <==
import OAI.NumberTheory.PiExponent.Geometry.CurveChartFunctionField
import OAI.NumberTheory.PiExponent.Geometry.CurveNormalizationOverlap

namespace OAI

noncomputable section
namespace PiExponent.CurveNormalizationModel
open CategoryTheory AlgebraicGeometry
open scoped Polynomial nonZeroDivisors
open PiExponent.CurveZeroPole
universe u
variable {F E : Type u} [Field F] [Field E] [Algebra F E]
variable (f : E) (hf : Transcendental F f)
variable [FiniteDimensional (IntermediateField.adjoin F {f}) E]

abbrev parameterChartFractionRing : IsFractionRing (parameterChart f hf) E :=
  let := parameterAlgebra f hf
  let := parameterPolynomialAlgebra f hf
  let := parameter_scalarTower f hf
  let := parameter_finite f hf
  inferInstance

abbrev parameterChartLocalAlgebra (q : PrimeSpectrum (parameterChart f hf)) :
    Algebra (Localization.AtPrime q.asIdeal) E :=
  let := parameterChartFractionRing f hf
  IsLocalization.localizationAlgebraOfSubmonoidLe (Localization.AtPrime q.asIdeal) E
    q.asIdeal.primeCompl (nonZeroDivisors (parameterChart f hf))
    q.asIdeal.primeCompl_le_nonZeroDivisors

theorem parameterChartLocal_scalarTower (q : PrimeSpectrum (parameterChart f hf)) :
    letI := parameterChartLocalAlgebra f hf q
    IsScalarTower (parameterChart f hf) (Localization.AtPrime q.asIdeal) E := by
  let := parameterChartFractionRing f hf
  exact IsLocalization.localization_isScalarTower_of_submonoid_le
    (Localization.AtPrime q.asIdeal) E q.asIdeal.primeCompl
    (nonZeroDivisors (parameterChart f hf)) q.asIdeal.primeCompl_le_nonZeroDivisors

theorem parameterLaurentChartFractionRing : IsFractionRing (parameterLaurentChart f hf) E := by
  let := parameterChartFractionRing f hf
  let : Algebra (parameterChart f hf) (parameterLaurentChart f hf) :=
    (parameterChartOverlapHom f hf).toAlgebra
  have : IsScalarTower (parameterChart f hf) (parameterLaurentChart f hf) E :=
    IsScalarTower.of_algebraMap_eq' rfl
  exact isFractionRing_of_intermediate_domain (parameterChart f hf) E
    (parameterLaurentChart f hf) Subtype.val_injective

theorem parameterCurveFunctionFieldEquiv_eq_infinity :
    letI : FiniteDimensional (IntermediateField.adjoin F {f⁻¹}) E :=
      (adjoin_inverse_eq (F := F) f).symm ▸ inferInstance
    letI := parameterChartFractionRing f⁻¹ (transcendental_inverse f hf)
    (parameterCurveFunctionFieldEquiv f hf).toRingHom =
      affineChartFunctionFieldMap (parameterChart f⁻¹ (transcendental_inverse f hf)) E
        (infinityChartInclusion f hf) := by
  let : FiniteDimensional (IntermediateField.adjoin F {f⁻¹}) E :=
    (adjoin_inverse_eq (F := F) f).symm ▸ inferInstance
  let := parameterChartFractionRing f hf
  let := parameterChartFractionRing f⁻¹ (transcendental_inverse f hf)
  let := parameterLaurentChartFractionRing f hf
  let : Algebra (parameterChart f hf) (parameterLaurentChart f hf) :=
    (parameterChartOverlapHom f hf).toAlgebra
  let : Algebra (parameterChart f⁻¹ (transcendental_inverse f hf))
      (parameterLaurentChart f hf) :=
    ((reciprocalLaurentChartEquiv f hf).symm.toRingHom.comp
      (parameterChartOverlapHom f⁻¹ (transcendental_inverse f hf))).toAlgebra
  have : IsScalarTower (parameterChart f hf) (parameterLaurentChart f hf) E :=
    IsScalarTower.of_algebraMap_eq' rfl
  have : IsScalarTower (parameterChart f⁻¹ (transcendental_inverse f hf))
      (parameterLaurentChart f hf) E := IsScalarTower.of_algebraMap_eq' rfl
  have : IsOpenImmersion (Spec.map (CommRingCat.ofHom
      (algebraMap (parameterChart f hf) (parameterLaurentChart f hf)))) :=
    zeroOverlap_isOpenImmersion f hf
  have : IsOpenImmersion (Spec.map (CommRingCat.ofHom
      (algebraMap (parameterChart f⁻¹ (transcendental_inverse f hf))
        (parameterLaurentChart f hf)))) := infinityOverlap_isOpenImmersion f hf
  change affineChartFunctionFieldMap (parameterChart f hf) E (zeroChartInclusion f hf) = _
  exact affineChartFunctionFieldMap_eq_of_overlap (parameterChart f hf) E
    (parameterChart f⁻¹ (transcendental_inverse f hf)) (parameterLaurentChart f hf)
    (zeroChartInclusion f hf) (infinityChartInclusion f hf)
    (parameterCurve_overlap_compatibility f hf)

theorem zeroChartStalk_functionField_compatibility
    (q : PrimeSpectrum (parameterChart f hf))
    (a : (parameterCurve f hf).presheaf.stalk (zeroChartInclusion f hf q)) :
    letI := parameterChartLocalAlgebra f hf q
    parameterCurveFunctionFieldEquiv f hf
      (algebraMap ((parameterCurve f hf).presheaf.stalk (zeroChartInclusion f hf q))
        (parameterCurve f hf).functionField a) =
      algebraMap (Localization.AtPrime q.asIdeal) E ((zeroChartStalkIso f hf q).hom a) := by
  let := parameterChartFractionRing f hf
  let := parameterChartLocalAlgebra f hf q
  let := parameterChartLocal_scalarTower f hf q
  exact affineChartFunctionFieldMap_stalk (parameterChart f hf) E
    (zeroChartInclusion f hf) q a

theorem infinityChartStalk_functionField_compatibility
    (q : PrimeSpectrum (parameterChart f⁻¹ (transcendental_inverse f hf)))
    (a : (parameterCurve f hf).presheaf.stalk (infinityChartInclusion f hf q)) :
    letI : FiniteDimensional (IntermediateField.adjoin F {f⁻¹}) E :=
      (adjoin_inverse_eq (F := F) f).symm ▸ inferInstance
    letI := parameterChartLocalAlgebra f⁻¹ (transcendental_inverse f hf) q
    parameterCurveFunctionFieldEquiv f hf
      (algebraMap ((parameterCurve f hf).presheaf.stalk (infinityChartInclusion f hf q))
        (parameterCurve f hf).functionField a) =
      algebraMap (Localization.AtPrime q.asIdeal) E ((infinityChartStalkIso f hf q).hom a) := by
  let : FiniteDimensional (IntermediateField.adjoin F {f⁻¹}) E :=
    (adjoin_inverse_eq (F := F) f).symm ▸ inferInstance
  let := parameterChartFractionRing f⁻¹ (transcendental_inverse f hf)
  let := parameterChartLocalAlgebra f⁻¹ (transcendental_inverse f hf) q
  let := parameterChartLocal_scalarTower f⁻¹ (transcendental_inverse f hf) q
  change (parameterCurveFunctionFieldEquiv f hf).toRingHom _ = _
  rw [parameterCurveFunctionFieldEquiv_eq_infinity]
  exact affineChartFunctionFieldMap_stalk (parameterChart f⁻¹ (transcendental_inverse f hf)) E
    (infinityChartInclusion f hf) q a

end PiExponent.CurveNormalizationModel

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurveModelGenericPoint.lean <==
import Mathlib.AlgebraicGeometry.Stalk
import OAI.NumberTheory.PiExponent.Ampleness.AffineFunctionFieldCompatibility
import OAI.NumberTheory.PiExponent.Geometry.CurveNormalizationProper

namespace OAI

noncomputable section
namespace PiExponent.CurveNormalizationModel
open CategoryTheory AlgebraicGeometry
open scoped Polynomial
open PiExponent.CurveZeroPole
universe u

private theorem eqToHom_fromSpecStalk (X : Scheme.{u}) {x y : X} (h : x = y) :
    Spec.map (eqToHom (congrArg (fun z => X.presheaf.stalk z) h)) ≫
      X.fromSpecStalk x = X.fromSpecStalk y := by
  subst y
  simp

theorem functionFieldRestriction_fromSpecStalk {U X : Scheme.{u}}
    [IsIntegral U] [IsIntegral X] (i : U ⟶ X) [IsOpenImmersion i] :
    Spec.map (functionFieldRestriction i) ≫ X.fromSpecStalk (genericPoint X) =
      U.fromSpecStalk (genericPoint U) ≫ i := by
  unfold functionFieldRestriction
  rw [Spec.map_comp, Category.assoc,
    eqToHom_fromSpecStalk X (genericPoint_eq_of_isOpenImmersion i).symm]
  exact Scheme.SpecMap_stalkMap_fromSpecStalk i


theorem affineFunctionFieldEquiv_fromSpecStalk
    (A E : Type u) [CommRing A] [IsDomain A] [Field E]
    [Algebra A E] [IsFractionRing A E] :
    Spec.map (CommRingCat.ofHom (affineFunctionFieldEquiv A E).toRingHom) ≫
      (Spec (.of A)).fromSpecStalk (genericPoint (Spec (.of A))) =
      Spec.map (CommRingCat.ofHom (algebraMap A E)) := by
  erw [Spec.fromSpecStalk_eq', ← Spec.map_comp]
  congr 1
  apply CommRingCat.hom_ext
  apply RingHom.ext
  exact affineFunctionFieldEquiv_toStalk A E

private theorem affineRestriction_fromSpecStalk
    (A E : Type u) [CommRing A] [IsDomain A] [Field E]
    [Algebra A E] [IsFractionRing A E] {X : Scheme.{u}} [IsIntegral X]
    (i : Spec (.of A) ⟶ X) [IsOpenImmersion i] :
    Spec.map (functionFieldRestriction i ≫
      CommRingCat.ofHom (affineFunctionFieldEquiv A E).toRingHom) ≫
      X.fromSpecStalk (genericPoint X) =
      Spec.map (CommRingCat.ofHom (algebraMap A E)) ≫ i := by
  let e := Spec.map (CommRingCat.ofHom (affineFunctionFieldEquiv A E).toRingHom)
  let r := Spec.map (functionFieldRestriction i)
  let q := X.fromSpecStalk (genericPoint X)
  have hmap := congrArg (fun k => k ≫ q)
    (Spec.map_comp (functionFieldRestriction i)
      (CommRingCat.ofHom (affineFunctionFieldEquiv A E).toRingHom))
  have hrestrict := congrArg (fun k => e ≫ k) (functionFieldRestriction_fromSpecStalk i)
  have haffine := congrArg (fun k => k ≫ i) (affineFunctionFieldEquiv_fromSpecStalk A E)
  have hassoc := Category.assoc e
    ((Spec (.of A)).fromSpecStalk (genericPoint (Spec (.of A)))) i
  exact hmap.trans ((Category.assoc e r q).trans
    (hrestrict.trans (hassoc.symm.trans haffine)))

variable {F E : Type u} [Field F] [Field E] [Algebra F E]
variable (f : E) (hf : Transcendental F f)

def parameterChartConstantMap : F →+* parameterChart f hf :=
  letI := parameterPolynomialAlgebra f hf
  (algebraMap F[X] (parameterChart f hf)).comp Polynomial.C

theorem parameterChartConstantMap_toField :
    (algebraMap (parameterChart f hf) E).comp (parameterChartConstantMap f hf) =
      algebraMap F E := by
  let := parameterPolynomialAlgebra f hf
  apply RingHom.ext
  intro c
  change algebraMap F[X] E (Polynomial.C c) = algebraMap F E c
  rw [parameterPolynomialAlgebra_map]
  simp

@[reassoc] theorem zeroChart_structureMap :
    zeroChartInclusion f hf ≫ parameterCurveStructureMap f hf =
      Spec.map (CommRingCat.ofHom (parameterChartConstantMap f hf)) := by
  unfold parameterCurveStructureMap
  rw [zeroChart_projection_assoc, ProjectiveLine.chartMap_structureMap,
    parameterChartProjection, ← Spec.map_comp]
  rfl

variable [FiniteDimensional (IntermediateField.adjoin F {f}) E]

def parameterCurveGenericPoint : Spec (.of E) ⟶ parameterCurve f hf :=
  Spec.map (CommRingCat.ofHom (parameterCurveFunctionFieldEquiv f hf).toRingHom) ≫
    (parameterCurve f hf).fromSpecStalk (genericPoint (parameterCurve f hf))

theorem parameterCurveGenericPoint_eq_zeroChart :
    parameterCurveGenericPoint f hf =
      Spec.map (CommRingCat.ofHom (algebraMap (parameterChart f hf) E)) ≫
        zeroChartInclusion f hf := by
  let := parameterAlgebra f hf
  let := parameterPolynomialAlgebra f hf
  let := parameter_scalarTower f hf
  let := parameter_finite f hf
  change Spec.map (functionFieldRestriction (zeroChartInclusion f hf) ≫
      CommRingCat.ofHom (affineFunctionFieldEquiv (parameterChart f hf) E).toRingHom) ≫
      (parameterCurve f hf).fromSpecStalk (genericPoint (parameterCurve f hf)) = _
  exact affineRestriction_fromSpecStalk (parameterChart f hf) E (zeroChartInclusion f hf)

@[reassoc] theorem parameterCurveGenericPoint_over_base :
    parameterCurveGenericPoint f hf ≫ parameterCurveStructureMap f hf =
      Spec.map (CommRingCat.ofHom (algebraMap F E)) := by
  rw [parameterCurveGenericPoint_eq_zeroChart, Category.assoc,
    zeroChart_structureMap, ← Spec.map_comp]
  congr 1
  apply CommRingCat.hom_ext
  exact parameterChartConstantMap_toField f hf

end PiExponent.CurveNormalizationModel

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurveModelInfinityGenericPoint.lean <==
import OAI.NumberTheory.PiExponent.Geometry.CurveModelFieldEmbedding
import OAI.NumberTheory.PiExponent.Geometry.CurveModelGenericPoint

namespace OAI

noncomputable section
namespace PiExponent.CurveNormalizationModel
open CategoryTheory AlgebraicGeometry PiExponent.CurveZeroPole
universe u
variable {F E : Type u} [Field F] [Field E] [Algebra F E]
variable (f : E) (hf : Transcendental F f)
variable [FiniteDimensional (IntermediateField.adjoin F {f}) E]


theorem parameterCurveGenericPoint_eq_infinityChart :
    parameterCurveGenericPoint f hf =
      Spec.map (CommRingCat.ofHom
        (algebraMap (parameterChart f⁻¹ (transcendental_inverse f hf)) E)) ≫
        infinityChartInclusion f hf := by
  let : FiniteDimensional (IntermediateField.adjoin F {f⁻¹}) E :=
    (adjoin_inverse_eq (F := F) f).symm ▸ inferInstance
  let := parameterChartFractionRing f⁻¹ (transcendental_inverse f hf)
  unfold parameterCurveGenericPoint
  rw [parameterCurveFunctionFieldEquiv_eq_infinity]
  change Spec.map (functionFieldRestriction (infinityChartInclusion f hf) ≫
      CommRingCat.ofHom
        (affineFunctionFieldEquiv (parameterChart f⁻¹ (transcendental_inverse f hf)) E).toRingHom) ≫
      (parameterCurve f hf).fromSpecStalk (genericPoint (parameterCurve f hf)) = _
  let i := infinityChartInclusion f hf
  let e := Spec.map (CommRingCat.ofHom
    (affineFunctionFieldEquiv (parameterChart f⁻¹ (transcendental_inverse f hf)) E).toRingHom)
  let r := Spec.map (functionFieldRestriction i)
  let q := (parameterCurve f hf).fromSpecStalk (genericPoint (parameterCurve f hf))
  have hmap := congrArg (fun k => k ≫ q)
    (Spec.map_comp (functionFieldRestriction i) (CommRingCat.ofHom
      (affineFunctionFieldEquiv (parameterChart f⁻¹ (transcendental_inverse f hf)) E).toRingHom))
  have hrestrict := congrArg (fun k => e ≫ k) (functionFieldRestriction_fromSpecStalk i)
  have haffine := congrArg (fun k => k ≫ i)
    (affineFunctionFieldEquiv_fromSpecStalk (parameterChart f⁻¹ (transcendental_inverse f hf)) E)
  have hassoc := Category.assoc e
    ((Spec (.of (parameterChart f⁻¹ (transcendental_inverse f hf)))).fromSpecStalk
      (genericPoint (Spec (.of (parameterChart f⁻¹ (transcendental_inverse f hf)))))) i
  exact hmap.trans ((Category.assoc e r q).trans
    (hrestrict.trans (hassoc.symm.trans haffine)))

end PiExponent.CurveNormalizationModel

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurveModelLocalOrder.lean <==
import OAI.NumberTheory.PiExponent.Geometry.CurveModelPlaces

namespace OAI

noncomputable section
open scoped Polynomial nonZeroDivisors
namespace PiExponent.CurveModelLocalOrder
universe u
open CurveZeroPole CurveValuationCenter WeightedCurveDegree
open CurveNormalizationModel CurveModelPlaces
open AlgebraicGeometry CategoryTheory

def chartCenterLocalRingEquiv
    {F E : Type u} [Field F] [CharZero F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E]
    (p : NormalizedPlace F E) (hp : 0 ≤ p.valuation f) :
    Localization.AtPrime (parameterValuationCenter f hf p.valuation p.constants_nonneg hp) ≃+*
      PlaceValuationRing.ring p := by
  let := parameterAlgebra f hf
  let := parameterPolynomialAlgebra f hf
  let := parameter_scalarTower f hf
  let := parameter_finite f hf
  let S := parameterChart f hf
  let q := parameterValuationCenter f hf p.valuation p.constants_nonneg hp
  let A := Localization.AtPrime q
  let := IsLocalization.localizationAlgebraOfSubmonoidLe A E
    q.primeCompl S⁰ q.primeCompl_le_nonZeroDivisors
  let := IsLocalization.localization_isScalarTower_of_submonoid_le A E
    q.primeCompl S⁰ q.primeCompl_le_nonZeroDivisors
  let := IsFractionRing.isFractionRing_of_isDomain_of_isLocalization q.primeCompl A E
  let := IsLocalization.AtPrime.isDiscreteValuationRing_of_dedekind_domain S
    (parameterValuationCenter_ne_bot f hf p hp) A
  let φ := parameterCenterLocalHom f hf p.valuation p.constants_nonneg hp
  have he : p.valuation = CurveLocalOrder.fractionAddValuation A E :=
    valuation_eq_chartCenter f hf p hp
  apply RingEquiv.ofBijective φ
  constructor
  · intro a b hab
    apply IsFractionRing.injective A E
    have hh := congrArg (fun x : p.valuation.toValuation.valuationSubring => (x : E)) hab
    simpa only [φ, parameterCenterLocalHom_coe] using hh
  · intro x
    have hx : 0 ≤ CurveLocalOrder.fractionAddValuation A E (x : E) := by
      rw [← he]
      exact x.property
    obtain ⟨a, ha⟩ := (WeightedLocalLattice.exists_local_element_iff_nonnegative_order
      (A := A) (x : E)).mpr hx
    refine ⟨a, ?_⟩
    apply Subtype.ext
    exact (parameterCenterLocalHom_coe f hf p.valuation p.constants_nonneg hp a).trans ha

def chartCenterLocalAlgEquiv
    {F E : Type u} [Field F] [CharZero F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E]
    (p : NormalizedPlace F E) (hp : 0 ≤ p.valuation f) :
    letI := ParameterResidueField.parameterChartConstants f hf
    Localization.AtPrime (parameterValuationCenter f hf p.valuation p.constants_nonneg hp) ≃ₐ[F]
      PlaceValuationRing.ring p := by
  let := ParameterResidueField.parameterChartConstants f hf
  refine { chartCenterLocalRingEquiv f hf p hp with commutes' := ?_ }
  intro c
  apply Subtype.ext
  change (parameterCenterLocalHom f hf p.valuation p.constants_nonneg hp
    (algebraMap F _ c) : E) = algebraMap F E c
  rw [IsScalarTower.algebraMap_apply F (parameterChart f hf)
    (Localization.AtPrime (parameterValuationCenter f hf p.valuation p.constants_nonneg hp))]
  rw [parameterCenterLocalHom_algebraMap]
  let := parameterPolynomialAlgebra f hf
  change (algebraMap F[X] E (Polynomial.C c)) = algebraMap F E c
  rw [parameterPolynomialAlgebra_map f hf, Polynomial.aeval_C]

def placePointStalkRingEquiv
    {F E : Type u} [Field F] [CharZero F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E]
    (p : NormalizedPlace F E) :
    (parameterCurve f hf).presheaf.stalk (placePoint f hf p) ≃+*
      PlaceValuationRing.ring p := by
  by_cases hp : 0 ≤ p.valuation f
  · rw [placePoint_eq_zero f hf p hp]
    exact (zeroChartStalkIso f hf _).commRingCatIsoToRingEquiv.trans
      (chartCenterLocalRingEquiv f hf p hp)
  · letI : FiniteDimensional (IntermediateField.adjoin F {f⁻¹}) E :=
      (adjoin_inverse_eq (F := F) f).symm ▸ inferInstance
    have hi := (inverse_positive_of_not_regular p f hf.ne_zero hp).le
    rw [placePoint_eq_infinity f hf p hi]
    exact (infinityChartStalkIso f hf _).commRingCatIsoToRingEquiv.trans
      (chartCenterLocalRingEquiv f⁻¹ (transcendental_inverse f hf) p hi)

theorem addVal_ringEquiv
    {A B : Type*} [CommRing A] [IsDomain A] [IsDiscreteValuationRing A]
    [CommRing B] [IsDomain B] [IsDiscreteValuationRing B]
    (e : A ≃+* B) (a : A) :
    IsDiscreteValuationRing.addVal B (e a) = IsDiscreteValuationRing.addVal A a := by
  by_cases ha : a = 0
  · simp only [ha, map_zero, IsDiscreteValuationRing.addVal_zero]
  obtain ⟨π, hπ⟩ := IsDiscreteValuationRing.exists_prime A
  obtain ⟨n, u, rfl⟩ := IsDiscreteValuationRing.eq_unit_mul_pow_irreducible ha hπ.irreducible
  rw [map_mul, map_pow, IsDiscreteValuationRing.addVal_def' u hπ.irreducible n]
  exact IsDiscreteValuationRing.addVal_def' (Units.map e.toMonoidHom u)
    (hπ.irreducible.map e) n

theorem placePointStalkRingEquiv_addVal
    {F E : Type u} [Field F] [CharZero F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E]
    (p : NormalizedPlace F E)
    (a : (parameterCurve f hf).presheaf.stalk (placePoint f hf p)) :
    letI := parameterCurve_stalkDVR f hf (placePoint f hf p) (placePoint_ne_genericPoint f hf p)
    IsDiscreteValuationRing.addVal (PlaceValuationRing.ring p)
      (placePointStalkRingEquiv f hf p a) =
    IsDiscreteValuationRing.addVal ((parameterCurve f hf).presheaf.stalk (placePoint f hf p)) a := by
  let := parameterCurve_stalkDVR f hf (placePoint f hf p) (placePoint_ne_genericPoint f hf p)
  exact addVal_ringEquiv (placePointStalkRingEquiv f hf p) a

theorem placePoint_valuation_stalk
    {F E : Type u} [Field F] [CharZero F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E]
    (p : NormalizedPlace F E)
    (a : (parameterCurve f hf).presheaf.stalk (placePoint f hf p)) :
    letI := parameterCurve_stalkDVR f hf (placePoint f hf p) (placePoint_ne_genericPoint f hf p)
    p.valuation ((placePointStalkRingEquiv f hf p a : PlaceValuationRing.ring p) : E) =
      CurveLocalOrder.enatToIntegerOrder
        (IsDiscreteValuationRing.addVal
          ((parameterCurve f hf).presheaf.stalk (placePoint f hf p)) a) := by
  let := parameterCurve_stalkDVR f hf (placePoint f hf p) (placePoint_ne_genericPoint f hf p)
  rw [PlaceValuationRing.valuation_eq_fractionAddValuation p]
  change CurveLocalOrder.fractionAddValuation (PlaceValuationRing.ring p) E
    (algebraMap (PlaceValuationRing.ring p) E (placePointStalkRingEquiv f hf p a)) = _
  rw [CurveLocalOrder.fractionAddValuation_algebraMap, CurveLocalOrder.localAddValuation_apply,
    placePointStalkRingEquiv_addVal]

theorem placePoint_valuation_eq_colength
    {F E : Type u} [Field F] [CharZero F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E]
    (p : NormalizedPlace F E)
    (a : (parameterCurve f hf).presheaf.stalk (placePoint f hf p)) (ha : a ≠ 0) :
    p.valuation ((placePointStalkRingEquiv f hf p a : PlaceValuationRing.ring p) : E) =
      CurveLocalOrder.enatToIntegerOrder
        (Module.length ((parameterCurve f hf).presheaf.stalk (placePoint f hf p))
          (((parameterCurve f hf).presheaf.stalk (placePoint f hf p)) ⧸ Ideal.span {a})) := by
  let := parameterCurve_stalkDVR f hf (placePoint f hf p) (placePoint_ne_genericPoint f hf p)
  simpa only [CurveLocalOrder.length_quotient_span_eq_addVal ha]
    using placePoint_valuation_stalk f hf p a

end PiExponent.CurveModelLocalOrder

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurveModelPlaces.lean <==
import OAI.NumberTheory.PiExponent.Geometry.CurveNormalizationDimension
import OAI.NumberTheory.PiExponent.Geometry.CurveNormalizationLocalRing
import OAI.NumberTheory.PiExponent.Geometry.CurveNormalizationOverlap
import OAI.NumberTheory.PiExponent.Geometry.PlaceParameterModel

namespace OAI

noncomputable section
open scoped Polynomial nonZeroDivisors
namespace PiExponent.CurveModelPlaces
universe u
open CurveZeroPole CurveValuationCenter WeightedCurveDegree
open CurveNormalizationModel PlaceParameterModel
open AlgebraicGeometry CategoryTheory

theorem parameterValuationCenter_ne_bot
    {F E : Type u} [Field F] [CharZero F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E]
    (p : NormalizedPlace F E) (hp : 0 ≤ p.valuation f) :
    parameterValuationCenter f hf p.valuation p.constants_nonneg hp ≠ ⊥ := by
  let := parameterAlgebra f hf
  let := parameterPolynomialAlgebra f hf
  let := parameter_scalarTower f hf
  let := parameter_finite f hf
  let S := parameterChart f hf
  obtain ⟨a, b, hb, hab⟩ := IsFractionRing.div_surjective S (parameter p)
  have hbE : algebraMap S E b ≠ 0 :=
    (map_ne_zero_iff _ (IsFractionRing.injective S E)).mpr
      (mem_nonZeroDivisors_iff_ne_zero.mp hb)
  have haE : algebraMap S E a ≠ 0 := by
    intro ha
    rw [ha, zero_div] at hab
    exact parameter_nonzero p hab.symm
  have hbval : 0 ≤ p.valuation (algebraMap S E b) :=
    parameterChart_mem_valuationSubring f hf p.valuation p.constants_nonneg hp b
  have hmul : parameter p * algebraMap S E b = algebraMap S E a :=
    (eq_div_iff hbE).mp hab.symm
  have hapos : 0 < p.valuation (algebraMap S E a) := by
    rw [← hmul, p.valuation.map_mul, parameter_value]
    exact lt_of_lt_of_le (by norm_num : (0 : WithTop ℤ) < 1)
      (le_add_of_nonneg_right hbval)
  have hamem : a ∈ parameterValuationCenter f hf p.valuation p.constants_nonneg hp :=
    (mem_parameterValuationCenter_iff f hf p.valuation p.constants_nonneg hp a).mpr hapos
  intro hzero
  rw [hzero, Ideal.mem_bot] at hamem
  exact haE (by rw [hamem, map_zero])

def chartCenter
    {F E : Type u} [Field F] [CharZero F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E]
    (p : NormalizedPlace F E) (hp : 0 ≤ p.valuation f) :
    IsDedekindDomain.HeightOneSpectrum (parameterChart f hf) where
  asIdeal := parameterValuationCenter f hf p.valuation p.constants_nonneg hp
  isPrime := inferInstance
  ne_bot := parameterValuationCenter_ne_bot f hf p hp

def chartValuation
    {F E : Type u} [Field F] [CharZero F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E]
    (q : IsDedekindDomain.HeightOneSpectrum (parameterChart f hf)) :
    AddValuation E (WithTop ℤ) :=
  let := parameterAlgebra f hf
  let := parameterPolynomialAlgebra f hf
  let := parameter_scalarTower f hf
  let := parameter_finite f hf
  let : Module.IsTorsionFree F[X] (FunctionField.ringOfIntegers F E) :=
    Module.isTorsionFree_iff_algebraMap_injective.mpr
      (FunctionField.ringOfIntegers.algebraMap_injective F E)
  primeFieldValuation (parameterChart f hf) E q

theorem valuation_eq_chartCenter
    {F E : Type u} [Field F] [CharZero F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E]
    (p : NormalizedPlace F E) (hp : 0 ≤ p.valuation f) :
    p.valuation = chartValuation f hf (chartCenter f hf p hp) := by
  let := parameterAlgebra f hf
  let := parameterPolynomialAlgebra f hf
  let := parameter_scalarTower f hf
  let := parameter_finite f hf
  let S := parameterChart f hf
  let q := parameterValuationCenter f hf p.valuation p.constants_nonneg hp
  let A := Localization.AtPrime q
  let := IsLocalization.localizationAlgebraOfSubmonoidLe A E
    q.primeCompl S⁰ q.primeCompl_le_nonZeroDivisors
  let := IsLocalization.localization_isScalarTower_of_submonoid_le A E
    q.primeCompl S⁰ q.primeCompl_le_nonZeroDivisors
  let := IsFractionRing.isFractionRing_of_isDomain_of_isLocalization q.primeCompl A E
  let := IsLocalization.AtPrime.isDiscreteValuationRing_of_dedekind_domain S
    (parameterValuationCenter_ne_bot f hf p hp) A
  change p.valuation = CurveLocalOrder.fractionAddValuation A E
  apply DVRValuationUnique.eq_fractionAddValuation p.valuation
  · exact parameterCenterLocal_nonneg f hf p.valuation p.constants_nonneg hp
  · intro a ha _
    exact parameterCenterLocal_positive f hf p.valuation p.constants_nonneg hp a ha
  · exact p.normalized

theorem chartValuation_nonneg
    {F E : Type u} [Field F] [CharZero F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E]
    (q : IsDedekindDomain.HeightOneSpectrum (parameterChart f hf))
    (a : parameterChart f hf) : 0 ≤ chartValuation f hf q (a : E) := by
  let := parameterAlgebra f hf
  let := parameterPolynomialAlgebra f hf
  let := parameter_scalarTower f hf
  let := parameter_finite f hf
  exact primeFieldValuation_algebraMap_nonneg (parameterChart f hf) E q a

theorem chartValuation_positive_iff
    {F E : Type u} [Field F] [CharZero F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E]
    (q : IsDedekindDomain.HeightOneSpectrum (parameterChart f hf))
    (a : parameterChart f hf) : 0 < chartValuation f hf q (a : E) ↔ a ∈ q.asIdeal := by
  let := parameterAlgebra f hf
  let := parameterPolynomialAlgebra f hf
  let := parameter_scalarTower f hf
  let := parameter_finite f hf
  exact primeFieldValuation_positive_iff (parameterChart f hf) E q a

def chartPlace
    {F E : Type u} [Field F] [CharZero F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E]
    (q : IsDedekindDomain.HeightOneSpectrum (parameterChart f hf)) :
    NormalizedPlace F E where
  valuation := chartValuation f hf q
  constants_nonneg c := by
    let := parameterPolynomialAlgebra f hf
    have hmap : ((algebraMap F[X] (parameterChart f hf) (Polynomial.C c)) : E) =
        algebraMap F E c := by
      change algebraMap F[X] E (Polynomial.C c) = _
      rw [parameterPolynomialAlgebra_map, Polynomial.aeval_C]
    rw [← hmap]
    exact chartValuation_nonneg f hf q _
  normalized := by
    let := parameterAlgebra f hf
    let := parameterPolynomialAlgebra f hf
    let := parameter_scalarTower f hf
    let := parameter_finite f hf
    exact primeFieldValuation_normalized (parameterChart f hf) E q

theorem chartPlace_parameter_nonneg
    {F E : Type u} [Field F] [CharZero F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E]
    (q : IsDedekindDomain.HeightOneSpectrum (parameterChart f hf)) :
    0 ≤ (chartPlace f hf q).valuation f := by
  let := parameterPolynomialAlgebra f hf
  have hmap : ((algebraMap F[X] (parameterChart f hf) Polynomial.X) : E) = f := by
    change algebraMap F[X] E Polynomial.X = f
    rw [parameterPolynomialAlgebra_map, Polynomial.aeval_X]
  have hn := chartValuation_nonneg f hf q
    (algebraMap F[X] (parameterChart f hf) Polynomial.X)
  exact (congrArg (fun x : E => 0 ≤ chartValuation f hf q x) hmap).mp hn

@[simp] theorem chartPlace_chartCenter
    {F E : Type u} [Field F] [CharZero F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E]
    (p : NormalizedPlace F E) (hp : 0 ≤ p.valuation f) :
    chartPlace f hf (chartCenter f hf p hp) = p :=
  NormalizedPlace.ext (valuation_eq_chartCenter f hf p hp).symm

@[simp] theorem chartCenter_chartPlace
    {F E : Type u} [Field F] [CharZero F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E]
    (q : IsDedekindDomain.HeightOneSpectrum (parameterChart f hf)) :
    chartCenter f hf (chartPlace f hf q) (chartPlace_parameter_nonneg f hf q) = q := by
  apply IsDedekindDomain.HeightOneSpectrum.ext
  ext a
  exact (mem_parameterValuationCenter_iff f hf (chartPlace f hf q).valuation
    (chartPlace f hf q).constants_nonneg (chartPlace_parameter_nonneg f hf q) a).trans
      (chartValuation_positive_iff f hf q a)

def regularPlacesEquivChartPrimes
    {F E : Type u} [Field F] [CharZero F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E] :
    {p : NormalizedPlace F E // 0 ≤ p.valuation f} ≃
      IsDedekindDomain.HeightOneSpectrum (parameterChart f hf) where
  toFun p := chartCenter f hf p.1 p.2
  invFun q := ⟨chartPlace f hf q, chartPlace_parameter_nonneg f hf q⟩
  left_inv p := Subtype.ext (chartPlace_chartCenter f hf p.1 p.2)
  right_inv q := chartCenter_chartPlace f hf q

theorem parameterLaurentMap_mem
    {F E : Type u} [Field F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f) (p : NormalizedPlace F E)
    (hp : 0 ≤ p.valuation f) (hpinv : 0 ≤ p.valuation f⁻¹)
    (a : LaurentPolynomial F) :
    parameterLaurentMap f hf a ∈ p.valuation.toValuation.valuationSubring := by
  induction a using LaurentPolynomial.induction_on' with
  | add a b ha hb =>
    rw [map_add]
    exact p.valuation.toValuation.valuationSubring.toSubring.add_mem ha hb
  | C_mul_T n c =>
    by_cases hn : 0 ≤ n
    · lift n to ℕ using hn
      rw [parameterLaurentMap, LaurentPolynomial.eval₂_C_mul_T_n]
      exact p.valuation.toValuation.valuationSubring.toSubring.mul_mem
        (p.constants_nonneg c)
        (p.valuation.toValuation.valuationSubring.toSubring.pow_mem hp n)
    · obtain ⟨k, rfl⟩ := Int.exists_eq_neg_ofNat (le_of_not_ge hn)
      rw [parameterLaurentMap, LaurentPolynomial.eval₂_C_mul_T_neg_n]
      exact p.valuation.toValuation.valuationSubring.toSubring.mul_mem
        (p.constants_nonneg c)
        (p.valuation.toValuation.valuationSubring.toSubring.pow_mem hpinv k)

theorem parameterLaurentChart_mem
    {F E : Type u} [Field F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f) (p : NormalizedPlace F E)
    (hp : 0 ≤ p.valuation f) (hpinv : 0 ≤ p.valuation f⁻¹)
    (a : parameterLaurentChart f hf) :
    (a : E) ∈ p.valuation.toValuation.valuationSubring := by
  let := parameterLaurentAlgebra f hf
  exact integral_mem_valuationSubring p.valuation.toValuation
    (parameterLaurentMap_mem f hf p hp hpinv) a.property

def laurentValuationHom
    {F E : Type u} [Field F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f) (p : NormalizedPlace F E)
    (hp : 0 ≤ p.valuation f) (hpinv : 0 ≤ p.valuation f⁻¹) :
    parameterLaurentChart f hf →+* p.valuation.toValuation.valuationSubring where
  toFun a := ⟨a, parameterLaurentChart_mem f hf p hp hpinv a⟩
  map_zero' := rfl
  map_one' := rfl
  map_add' _ _ := rfl
  map_mul' _ _ := rfl

def laurentCenter
    {F E : Type u} [Field F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f) (p : NormalizedPlace F E)
    (hp : 0 ≤ p.valuation f) (hpinv : 0 ≤ p.valuation f⁻¹) :
    PrimeSpectrum (parameterLaurentChart f hf) :=
  ⟨(IsLocalRing.maximalIdeal p.valuation.toValuation.valuationSubring).comap
    (laurentValuationHom f hf p hp hpinv), inferInstance⟩

theorem laurentCenter_zero
    {F E : Type u} [Field F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f) (p : NormalizedPlace F E)
    (hp : 0 ≤ p.valuation f) (hpinv : 0 ≤ p.valuation f⁻¹) :
    zeroOverlap f hf (laurentCenter f hf p hp hpinv) =
      ⟨parameterValuationCenter f hf p.valuation p.constants_nonneg hp, inferInstance⟩ := by
  apply PrimeSpectrum.ext
  ext a
  rfl

theorem laurentCenter_infinity
    {F E : Type u} [Field F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f) (p : NormalizedPlace F E)
    (hp : 0 ≤ p.valuation f) (hpinv : 0 ≤ p.valuation f⁻¹) :
    infinityOverlap f hf (laurentCenter f hf p hp hpinv) =
      ⟨parameterValuationCenter f⁻¹ (transcendental_inverse f hf)
        p.valuation p.constants_nonneg hpinv, inferInstance⟩ := by
  apply PrimeSpectrum.ext
  ext a
  rfl

theorem center_images_eq
    {F E : Type u} [Field F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f) (p : NormalizedPlace F E)
    (hp : 0 ≤ p.valuation f) (hpinv : 0 ≤ p.valuation f⁻¹) :
    zeroChartInclusion f hf
      ⟨parameterValuationCenter f hf p.valuation p.constants_nonneg hp, inferInstance⟩ =
    infinityChartInclusion f hf
      ⟨parameterValuationCenter f⁻¹ (transcendental_inverse f hf)
        p.valuation p.constants_nonneg hpinv, inferInstance⟩ := by
  rw [← laurentCenter_zero f hf p hp hpinv, ← laurentCenter_infinity f hf p hp hpinv]
  exact congrArg (fun g => g (laurentCenter f hf p hp hpinv))
    (parameterCurve_overlap_compatibility f hf)

theorem regular_iff_inverse_not_positive
    {F E : Type u} [Field F] [Field E] [Algebra F E]
    (p : NormalizedPlace F E) (f : E) (hf : f ≠ 0) :
    0 ≤ p.valuation f ↔ ¬ 0 < p.valuation f⁻¹ := by
  let z := Units.mk0 f hf
  change 0 ≤ p.valuation (z : E) ↔ ¬ 0 < p.valuation ((z : E)⁻¹)
  rw [← Units.val_inv_eq_inv_val, ← coe_integerOrder, ← coe_integerOrder, integerOrder_inv]
  change ((0 : ℤ) : WithTop ℤ) ≤ (integerOrder p.valuation z : WithTop ℤ) ↔
    ¬ ((0 : ℤ) : WithTop ℤ) < (-integerOrder p.valuation z : ℤ)
  rw [WithTop.coe_le_coe, WithTop.coe_lt_coe]
  omega

theorem inverse_positive_of_not_regular
    {F E : Type u} [Field F] [Field E] [Algebra F E]
    (p : NormalizedPlace F E) (f : E) (hf : f ≠ 0)
    (hp : ¬ 0 ≤ p.valuation f) : 0 < p.valuation f⁻¹ := by
  exact Classical.not_not.mp ((not_congr (regular_iff_inverse_not_positive p f hf)).mp hp)

def placePoint
    {F E : Type u} [Field F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f) (p : NormalizedPlace F E) : parameterCurve f hf :=
  if hp : 0 ≤ p.valuation f then
    zeroChartInclusion f hf
      ⟨parameterValuationCenter f hf p.valuation p.constants_nonneg hp, inferInstance⟩
  else
    infinityChartInclusion f hf
      ⟨parameterValuationCenter f⁻¹ (transcendental_inverse f hf)
        p.valuation p.constants_nonneg (inverse_positive_of_not_regular p f hf.ne_zero hp).le,
        inferInstance⟩

theorem placePoint_eq_zero
    {F E : Type u} [Field F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f) (p : NormalizedPlace F E)
    (hp : 0 ≤ p.valuation f) :
    placePoint f hf p = zeroChartInclusion f hf
      ⟨parameterValuationCenter f hf p.valuation p.constants_nonneg hp, inferInstance⟩ := by
  simp only [placePoint, dite_eq_left hp]

theorem placePoint_eq_infinity
    {F E : Type u} [Field F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f) (p : NormalizedPlace F E)
    (hp : 0 ≤ p.valuation f⁻¹) :
    placePoint f hf p = infinityChartInclusion f hf
      ⟨parameterValuationCenter f⁻¹ (transcendental_inverse f hf)
        p.valuation p.constants_nonneg hp, inferInstance⟩ := by
  by_cases h : 0 ≤ p.valuation f
  · rw [placePoint_eq_zero f hf p h]
    exact center_images_eq f hf p h hp
  · simp only [placePoint, dite_eq_right h]

theorem placePoint_ne_genericPoint
    {F E : Type u} [Field F] [CharZero F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E]
    (p : NormalizedPlace F E) : placePoint f hf p ≠ genericPoint (parameterCurve f hf) := by
  by_cases hp : 0 ≤ p.valuation f
  · rw [placePoint_eq_zero f hf p hp]
    intro h
    have hq := (zeroChartInclusion f hf).injective
      (h.trans (genericPoint_eq_of_isOpenImmersion (zeroChartInclusion f hf)).symm)
    rw [genericPoint_eq_bot_of_affine] at hq
    exact parameterValuationCenter_ne_bot f hf p hp (congrArg PrimeSpectrum.asIdeal hq)
  · let : FiniteDimensional (IntermediateField.adjoin F {f⁻¹}) E :=
      (adjoin_inverse_eq (F := F) f).symm ▸ inferInstance
    have hi := (inverse_positive_of_not_regular p f hf.ne_zero hp).le
    rw [placePoint_eq_infinity f hf p hi]
    intro h
    have hq := (infinityChartInclusion f hf).injective
      (h.trans (genericPoint_eq_of_isOpenImmersion (infinityChartInclusion f hf)).symm)
    rw [genericPoint_eq_bot_of_affine] at hq
    exact parameterValuationCenter_ne_bot f⁻¹ (transcendental_inverse f hf) p hi
      (congrArg PrimeSpectrum.asIdeal hq)

theorem regular_center_injective
    {F E : Type u} [Field F] [CharZero F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E]
    (p q : NormalizedPlace F E) (hp : 0 ≤ p.valuation f) (hq : 0 ≤ q.valuation f)
    (h : parameterValuationCenter f hf p.valuation p.constants_nonneg hp =
      parameterValuationCenter f hf q.valuation q.constants_nonneg hq) : p = q := by
  have hc : chartCenter f hf p hp = chartCenter f hf q hq :=
    IsDedekindDomain.HeightOneSpectrum.ext h
  calc
    p = chartPlace f hf (chartCenter f hf p hp) := (chartPlace_chartCenter f hf p hp).symm
    _ = chartPlace f hf (chartCenter f hf q hq) := congrArg (chartPlace f hf) hc
    _ = q := chartPlace_chartCenter f hf q hq

theorem placePoint_mem_zero_iff
    {F E : Type u} [Field F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f) (p : NormalizedPlace F E) :
    placePoint f hf p ∈ Set.range (zeroChartInclusion f hf) ↔ 0 ≤ p.valuation f := by
  constructor
  · intro h
    by_contra hp
    have hi := inverse_positive_of_not_regular p f hf.ne_zero hp
    let q : PrimeSpectrum (parameterChart f⁻¹ (transcendental_inverse f hf)) :=
      ⟨parameterValuationCenter f⁻¹ (transcendental_inverse f hf)
        p.valuation p.constants_nonneg hi.le, inferInstance⟩
    have he : placePoint f hf p = infinityChartInclusion f hf q :=
      placePoint_eq_infinity f hf p hi.le
    have hm : infinityChartInclusion f hf q ∈ Set.range (zeroChartInclusion f hf) := he ▸ h
    have ho := (infinityChart_mem_zero_iff f hf q).mp hm
    let := parameterPolynomialAlgebra f⁻¹ (transcendental_inverse f hf)
    have h := (congrArg (fun s => q ∈ s) (infinityOverlap_range f hf)).mp ho
    change algebraMap F[X] (parameterChart f⁻¹ (transcendental_inverse f hf)) Polynomial.X ∉
      parameterValuationCenter f⁻¹ (transcendental_inverse f hf)
        p.valuation p.constants_nonneg hi.le at h
    apply h
    rw [mem_parameterValuationCenter_iff]
    have hmap : ((algebraMap F[X] (parameterChart f⁻¹ (transcendental_inverse f hf))
        Polynomial.X) : E) = f⁻¹ := by
      change algebraMap F[X] E Polynomial.X = f⁻¹
      rw [parameterPolynomialAlgebra_map, Polynomial.aeval_X]
    exact (congrArg (fun a : E => 0 < p.valuation a) hmap).mpr hi
  · intro hp
    rw [placePoint_eq_zero f hf p hp]
    exact ⟨_, rfl⟩

theorem placePoint_injective
    {F E : Type u} [Field F] [CharZero F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E] :
    Function.Injective (placePoint f hf) := by
  intro p q h
  have hreg : (0 ≤ p.valuation f) ↔ (0 ≤ q.valuation f) := by
    rw [← placePoint_mem_zero_iff f hf p, ← placePoint_mem_zero_iff f hf q, h]
  by_cases hp : 0 ≤ p.valuation f
  · have hq := hreg.mp hp
    rw [placePoint_eq_zero f hf p hp, placePoint_eq_zero f hf q hq] at h
    have hc := (zeroChartInclusion f hf).injective h
    exact regular_center_injective f hf p q hp hq (congrArg PrimeSpectrum.asIdeal hc)
  · have hq : ¬ 0 ≤ q.valuation f := fun hq => hp (hreg.mpr hq)
    have hip := (inverse_positive_of_not_regular p f hf.ne_zero hp).le
    have hiq := (inverse_positive_of_not_regular q f hf.ne_zero hq).le
    rw [placePoint_eq_infinity f hf p hip, placePoint_eq_infinity f hf q hiq] at h
    have hc := (infinityChartInclusion f hf).injective h
    let : FiniteDimensional (IntermediateField.adjoin F {f⁻¹}) E :=
      (adjoin_inverse_eq (F := F) f).symm ▸ inferInstance
    exact regular_center_injective f⁻¹ (transcendental_inverse f hf) p q hip hiq
      (congrArg PrimeSpectrum.asIdeal hc)

theorem exists_placePoint_eq
    {F E : Type u} [Field F] [CharZero F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E]
    (x : parameterCurve f hf) (hx : x ≠ genericPoint (parameterCurve f hf)) :
    ∃ p : NormalizedPlace F E, placePoint f hf p = x := by
  rcases parameterCurve_twoChartCover f hf x with ⟨q, rfl⟩ | ⟨q, rfl⟩
  · have hq : q.asIdeal ≠ ⊥ := by
      intro h
      have heq : q = genericPoint (Spec (.of (parameterChart f hf))) := by
        rw [genericPoint_eq_bot_of_affine]
        exact PrimeSpectrum.ext h
      apply hx
      rw [heq]
      exact genericPoint_eq_of_isOpenImmersion (zeroChartInclusion f hf)
    let Q : IsDedekindDomain.HeightOneSpectrum (parameterChart f hf) :=
      ⟨q.asIdeal, q.isPrime, hq⟩
    let p := chartPlace f hf Q
    refine ⟨p, ?_⟩
    rw [placePoint_eq_zero f hf p (chartPlace_parameter_nonneg f hf Q)]
    congr 1
    apply PrimeSpectrum.ext
    exact congrArg IsDedekindDomain.HeightOneSpectrum.asIdeal
      (chartCenter_chartPlace f hf Q)
  · let : FiniteDimensional (IntermediateField.adjoin F {f⁻¹}) E :=
      (adjoin_inverse_eq (F := F) f).symm ▸ inferInstance
    have hq : q.asIdeal ≠ ⊥ := by
      intro h
      have heq : q = genericPoint
          (Spec (.of (parameterChart f⁻¹ (transcendental_inverse f hf)))) := by
        rw [genericPoint_eq_bot_of_affine]
        exact PrimeSpectrum.ext h
      apply hx
      rw [heq]
      exact genericPoint_eq_of_isOpenImmersion (infinityChartInclusion f hf)
    let Q : IsDedekindDomain.HeightOneSpectrum
        (parameterChart f⁻¹ (transcendental_inverse f hf)) := ⟨q.asIdeal, q.isPrime, hq⟩
    let p := chartPlace f⁻¹ (transcendental_inverse f hf) Q
    refine ⟨p, ?_⟩
    rw [placePoint_eq_infinity f hf p
      (chartPlace_parameter_nonneg f⁻¹ (transcendental_inverse f hf) Q)]
    congr 1
    apply PrimeSpectrum.ext
    exact congrArg IsDedekindDomain.HeightOneSpectrum.asIdeal
      (chartCenter_chartPlace f⁻¹ (transcendental_inverse f hf) Q)

def placesEquivNongenericPoints
    {F E : Type u} [Field F] [CharZero F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E] :
    NormalizedPlace F E ≃ {x : parameterCurve f hf // x ≠ genericPoint (parameterCurve f hf)} :=
  Equiv.ofBijective (fun p => ⟨placePoint f hf p, placePoint_ne_genericPoint f hf p⟩) ⟨
    fun _ _ h => placePoint_injective f hf (congrArg Subtype.val h),
    fun x => by
      obtain ⟨p, hp⟩ := exists_placePoint_eq f hf x.1 x.2
      exact ⟨p, Subtype.ext hp⟩⟩

def placesEquivClosedPoints
    {F E : Type u} [Field F] [CharZero F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E] :
    NormalizedPlace F E ≃ {x : parameterCurve f hf // IsClosed ({x} : Set (parameterCurve f hf))} :=
  (placesEquivNongenericPoints f hf).trans
    { toFun := fun x => ⟨x.1, (parameterCurve_isClosed_iff_ne_generic f hf x.1).mpr x.2⟩
      invFun := fun x => ⟨x.1, (parameterCurve_isClosed_iff_ne_generic f hf x.1).mp x.2⟩
      left_inv := fun _ => rfl
      right_inv := fun _ => rfl }

end PiExponent.CurveModelPlaces

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurveMonomialMap.lean <==
import OAI.NumberTheory.PiExponent.Approximation.WeightedAffineParametrization
import OAI.NumberTheory.PiExponent.Geometry.CurveProperExtension

namespace OAI

noncomputable section
universe u
namespace PiExponent.CurveMonomialMap
open AlgebraicGeometry CategoryTheory MvPolynomial
open PiExponentSeshadri.Projective
open WeightedCompactification
attribute [local instance] MvPolynomial.gradedAlgebra

theorem fromUnitCoordinate_projection
    {F E σ : Type u} [CommRing F] [CommRing E]
    (k : F →+* E) (y : σ → E) (z : σ) (hz : y z = 1) :
    fromUnitCoordinate (eval₂Hom k y) (by decide) (poly_X_mem z)
      (by simpa only [eval₂Hom_X', hz] using (isUnit_one : IsUnit (1 : E))) ≫
      polynomialProjectiveProjection F σ = Spec.map (CommRingCat.ofHom k) := by
  simp only [fromUnitCoordinate, polynomialProjectiveProjection, Category.assoc,
    Proj.awayι_toSpecZero_assoc, ← Spec.map_comp, ← CommRingCat.ofHom_comp]
  apply congrArg Spec.map
  apply CommRingCat.hom_ext
  apply RingHom.ext
  intro c
  change IsLocalization.Away.lift (X z)
    (by simpa only [eval₂Hom_X', hz] using (isUnit_one : IsUnit (1 : E)))
    (algebraMap (MvPolynomial σ F) (Localization.Away (X z)) (C c)) = k c
  rw [IsLocalization.Away.lift_eq, eval₂Hom_C]

theorem affineChartMap_projection
    {F ι σ : Type u} [CommRing F]
    (a : σ → ι →₀ ℕ) (z : σ) (hz : a z = 0)
    (coordinate : ι → σ) (hcoordinate : ∀ i, a (coordinate i) = Finsupp.single i 1) :
    affineChartMap (R := F) a z hz coordinate hcoordinate ≫ projection a =
      Spec.map (CommRingCat.ofHom (C : F →+* MvPolynomial ι F)) := by
  rw [projection, ← Category.assoc, affineChartMap_comp_projectiveMonomialMap]
  exact fromUnitCoordinate_projection C (fun s => monomial (a s) 1) z (by rw [hz]; exact MvPolynomial.C_1)

def genericMonomialMap
    {F E ι σ : Type u} [CommRing F] [CommRing E] [Algebra F E]
    (a : σ → ι →₀ ℕ) (z : σ) (hz : a z = 0)
    (coordinate : ι → σ) (hcoordinate : ∀ i, a (coordinate i) = Finsupp.single i 1)
    (x : ι → E) :
    Spec (CommRingCat.of E) ⟶ Proj (imageGrade (R := F) a) :=
  Spec.map (CommRingCat.ofHom (eval₂Hom (algebraMap F E) x)) ≫
    affineChartMap a z hz coordinate hcoordinate

theorem genericMonomialMap_over_base
    {F E ι σ : Type u} [CommRing F] [CommRing E] [Algebra F E]
    (a : σ → ι →₀ ℕ) (z : σ) (hz : a z = 0)
    (coordinate : ι → σ) (hcoordinate : ∀ i, a (coordinate i) = Finsupp.single i 1)
    (x : ι → E) :
    genericMonomialMap a z hz coordinate hcoordinate x ≫ projection a =
      Spec.map (CommRingCat.ofHom (algebraMap F E)) := by
  rw [genericMonomialMap, Category.assoc, affineChartMap_projection,
    ← Spec.map_comp, ← CommRingCat.ofHom_comp]
  apply congrArg Spec.map
  apply CommRingCat.hom_ext
  apply RingHom.ext
  intro c
  simp

end PiExponent.CurveMonomialMap

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurveMorphismFinite.lean <==
import Mathlib.AlgebraicGeometry.ZariskisMainTheorem
import Mathlib.AlgebraicGeometry.FunctionField
import Mathlib.Topology.KrullDimension
import Mathlib.Tactic

namespace OAI

noncomputable section
namespace PiExponent.CurveMorphismFinite
open CategoryTheory AlgebraicGeometry TopologicalSpace Set
universe u

attribute [local instance] specializationOrder

theorem isClosed_singleton_of_ne_genericPoint (X : Scheme.{u}) [IsIntegral X]
    (hdim : topologicalKrullDim X ≤ 1) (x : X) (hx : x ≠ genericPoint X) :
    IsClosed ({x} : Set X) := by
  apply closure_subset_iff_isClosed.mp
  intro y hy
  have hyx : y ≤ x := specializes_iff_mem_closure.mpr hy
  by_contra hne
  have hylt : y < x := lt_of_le_of_ne hyx (by simpa using hne)
  have hdim' : Order.krullDim X ≤ 1 := by
    change Order.krullDim (IrreducibleCloseds X) ≤ 1 at hdim
    rwa [Order.krullDim_eq_of_orderIso (irreducibleSetEquivPoints (α := X))] at hdim
  have hyco : Order.coheight y ≤ (1 : ℕ∞) := by
    exact_mod_cast (Order.coheight_le_krullDim y).trans hdim'
  have hxco : Order.coheight x < (1 : ℕ∞) :=
    Order.coheight_le_coe_iff.mp hyco x hylt
  have hxmax : IsMax x := Order.coheight_eq_zero.mp (Order.lt_one_iff.mp hxco)
  exact hx hxmax.eq_top

theorem finite_closed_avoiding_genericPoint (X : Scheme.{u}) [IsIntegral X]
    [NoetherianSpace X] (hdim : topologicalKrullDim X ≤ 1)
    {Z : Set X} (hZ : IsClosed Z) (hη : genericPoint X ∉ Z) : Z.Finite := by
  obtain ⟨S, hS, hclosed, hirr, hcover⟩ :=
    NoetherianSpace.exists_finite_set_isClosed_irreducible hZ
  rw [hcover]
  apply hS.sUnion
  intro C hC
  obtain ⟨x, hx⟩ := QuasiSober.sober (hirr C hC) (hclosed C hC)
  have hxne : x ≠ genericPoint X := by
    intro heq
    apply hη
    rw [hcover, ← heq]
    exact mem_sUnion.mpr ⟨C, hC, hx.mem⟩
  have hxc := isClosed_singleton_of_ne_genericPoint X hdim x hxne
  have heq : C = {x} := hx.def.symm.trans hxc.closure_eq
  rw [heq]
  exact finite_singleton x

theorem finite_fibers {X Y : Scheme.{u}} [IsIntegral X] [NoetherianSpace X]
    [Nontrivial Y] (f : X ⟶ Y) [IsProper f] [IsDominant f]
    (hdim : topologicalKrullDim X ≤ 1) (y : Y) : (f ⁻¹' {y}).Finite := by
  by_cases hy : IsClosed ({y} : Set Y)
  · have hZ : IsClosed (f ⁻¹' {y}) := hy.preimage f.continuous
    apply finite_closed_avoiding_genericPoint X hdim hZ
    intro hη
    have hall : (Set.univ : Set X) ⊆ f ⁻¹' {y} :=
      ((genericPoint_spec X).mem_closed_set_iff hZ).mp hη
    obtain ⟨z, hz⟩ := exists_ne y
    obtain ⟨x, hx⟩ := f.surjective z
    apply hz
    have hh := hall (show x ∈ (Set.univ : Set X) from trivial)
    change f x = y at hh
    exact hx.symm.trans hh
  · apply (finite_singleton (genericPoint X)).subset
    intro x hx
    change f x = y at hx
    by_cases hxe : x = genericPoint X
    · exact hxe
    · exfalso
      apply hy
      have hclosed := f.isClosedMap {x} (isClosed_singleton_of_ne_genericPoint X hdim x hxe)
      simpa only [Set.image_singleton, hx] using hclosed

theorem isFinite_of_proper_dominant {X Y : Scheme.{u}} [IsIntegral X] [NoetherianSpace X]
    [Nontrivial Y] (f : X ⟶ Y) [IsProper f] [IsDominant f]
    (hdim : topologicalKrullDim X ≤ 1) : IsFinite f := by
  let : LocallyQuasiFinite f := LocallyQuasiFinite.of_finite_preimage_singleton f (finite_fibers f hdim)
  exact IsFinite.of_isProper_of_locallyQuasiFinite f

end PiExponent.CurveMorphismFinite

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurveNormalizationDegree.lean <==
import Mathlib.Algebra.Category.Grp.Zero
import OAI.NumberTheory.PiExponent.Approximation.ProjectionFormula
import OAI.NumberTheory.PiExponent.Cohomology.EulerExact
import OAI.NumberTheory.PiExponent.Geometry.FiniteCurveZeros
import OAI.NumberTheory.PiExponent.LocalAlgebra.FiniteSupportLocalIso

namespace OAI

noncomputable section
namespace PiExponent.CurveNormalizationDegree
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace Opposite
open PiExponentSeshadri.Geometry PiExponentSeshadri.SectionOpens
variable {X : Scheme.{0}}

lemma cokernel_stalk_subsingleton {M N : X.Modules} (s : M ⟶ N) (x : X)
    (hx : x ∈ isoOpen s) :
    Subsingleton ((cokernel s).presheaf.stalk x) := by
  let F := SheafOfModules.toSheaf X.ringCatSheaf ⋙
    TopCat.Sheaf.forget AddCommGrpCat X ⋙ TopCat.Presheaf.stalkFunctor AddCommGrpCat x
  let : F.PreservesZeroMorphisms := by
    constructor
    intro M N
    change (TopCat.Presheaf.stalkFunctor AddCommGrpCat x).map
      ((SheafOfModules.toSheaf X.ringCatSheaf).map (0 : M ⟶ N)).hom = 0
    rw [Functor.map_zero]
    change (TopCat.Presheaf.stalkFunctor AddCommGrpCat x).map 0 = 0
    exact (TopCat.Presheaf.stalkFunctor AddCommGrpCat x).map_zero _ _
  let : PreservesColimitsOfSize.{0,0} F := by
    refine @comp_preservesColimits _ _ _ _ _ _ _ _ ?_ ?_
    · exact PiExponentSeshadri.ModuleSheafExact.toSheafPreservesColimits X.ringCatSheaf
    · exact inferInstanceAs (PreservesColimitsOfSize.{0,0}
        (TopCat.Sheaf.forget AddCommGrpCat.{0} (X : TopCat) ⋙
          TopCat.Presheaf.stalkFunctor AddCommGrpCat.{0} x))
  obtain ⟨U,hx,hU⟩ := (mem_isoOpen_iff s x).mp hx
  let := hU
  let : IsIso (F.map s) := stalk_isIso_of_restrict s U.ι ⟨x,hx⟩
  have hz : IsZero (F.obj (cokernel s)) :=
    (isZero_cokernel_of_epi (F.map s)).of_iso (PreservesCokernel.iso F s)
  exact AddCommGrpCat.subsingleton_of_isZero hz

theorem finite_closed_complement [IsIntegral X] [IsNoetherian X]
    (hd : topologicalKrullDim X ≤ 1) (U : X.Opens) (hU : U ≠ ⊥) :
    ((U : Set X)ᶜ).Finite ∧ ∀ x ∉ U, IsClosed ({x} : Set X) := by
  have hproper : (U : Set X)ᶜ ≠ Set.univ := by
    intro he
    apply hU
    apply SetLike.coe_injective
    simpa using he
  refine ⟨proper_closed_finite_of_dimension_one hd U.isOpen.isClosed_compl hproper, ?_⟩
  intro x hx
  have hc : closure ({x} : Set X) ⊆ (U : Set X)ᶜ :=
    closure_minimal (Set.singleton_subset_iff.mpr hx) U.isOpen.isClosed_compl
  have hsub : (closure ({x} : Set X)).Subsingleton :=
    proper_irreducible_closed_subsingleton hd isClosed_closure
      isIrreducible_singleton.closure (fun he => hproper (Set.eq_univ_of_univ_subset (he ▸ hc)))
  have he : closure ({x} : Set X) = {x} := by
    apply Set.Subset.antisymm
    · intro y hy
      exact hsub hy (subset_closure (Set.mem_singleton x))
    · exact subset_closure
  exact he ▸ isClosed_closure

theorem stalk_subsingleton_of_localIso (M N : X.Modules) (x : X)
    (U : X.Opens) (hx : x ∈ U) (e : M.restrict U.ι ≅ N.restrict U.ι)
    [Subsingleton (N.presheaf.stalk x)] : Subsingleton (M.presheaf.stalk x) := by
  let a := (Scheme.Modules.restrictStalkNatIso U.ι ⟨x,hx⟩).app M
  let b := (Scheme.Modules.restrictStalkNatIso U.ι ⟨x,hx⟩).app N
  let d := (Scheme.Modules.toPresheaf U.toScheme ⋙
    TopCat.Presheaf.stalkFunctor Ab (⟨x,hx⟩ : U.toScheme)).mapIso e
  let c := a.symm ≪≫ d ≪≫ b
  constructor
  intro s t
  apply (ConcreteCategory.bijective_of_isIso c.hom).injective
  exact Subsingleton.elim (α := N.presheaf.stalk x) _ _

theorem tensor_stalk_subsingleton (M : X.Modules) (L : LineBundle X) (x : X)
    [Subsingleton (M.presheaf.stalk x)] :
    Subsingleton ((moduleTensor X M L.sheaf).presheaf.stalk x) := by
  obtain ⟨U,hx,⟨e⟩⟩ := L.locallyRankOne x
  exact stalk_subsingleton_of_localIso _ M x U hx
    ((moduleTensorRestrictFrame U L.sheaf e).app M)

theorem finite_support_euler (p : X ⟶ Spec (.of ℂ)) (M : X.Modules)
    (S : Set X) (hfin : S.Finite)
    (hclosed : ∀ x ∈ S, IsClosed ({x} : Set X))
    (hsupp : ∀ x ∉ S, Subsingleton (M.presheaf.stalk x)) (d : ℕ) :
    eulerCharacteristic p d M =
      letI := Module.compHom Γ(M,⊤) (baseScalars p)
      (Module.finrank ℂ Γ(M,⊤) : ℤ) := by
  let : TopCat.Sheaf.IsFlasque ((SheafOfModules.toSheaf X.ringCatSheaf).obj M) :=
    PiExponentSeshadri.FiniteSupport.finite_closed_support_flasque _ S hfin hclosed hsupp
  unfold eulerCharacteristic
  rw [Finset.sum_eq_single 0]
  · simp only [pow_zero, one_mul, cohomologyDimension_zero]
  · intro n hn hn0
    obtain ⟨j,rfl⟩ := Nat.exists_eq_succ_of_ne_zero hn0
    let : Subsingleton (cohomology M (j+1)) := ⟨fun x y =>
      (PiExponentSeshadri.FlasqueCohomology.flasque_ext_zero X.ringCatSheaf j M x).trans
        (PiExponentSeshadri.FlasqueCohomology.flasque_ext_zero X.ringCatSheaf j M y).symm⟩
    simp [cohomologyDimension, Module.finrank_zero_of_subsingleton]
  · simp

theorem finite_support_tensor_euler (p : X ⟶ Spec (.of ℂ)) (M : X.Modules)
    (L : LineBundle X) (S : Set X) (hfin : S.Finite)
    (hclosed : ∀ x ∈ S, IsClosed ({x} : Set X))
    (hsupp : ∀ x ∉ S, Subsingleton (M.presheaf.stalk x)) (d : ℕ) :
    eulerCharacteristic p d (moduleTensor X M L.sheaf) = eulerCharacteristic p d M := by
  have ht (x : X) (hx : x ∉ S) :
      Subsingleton ((moduleTensor X M L.sheaf).presheaf.stalk x) := by
    let := hsupp x hx
    exact tensor_stalk_subsingleton M L x
  let e := finiteSupportLocallyIsoGlobal (moduleTensor X M L.sheaf) M S hfin hclosed ht hsupp
    (fun x _ => by
      obtain ⟨U,hx,⟨e⟩⟩ := L.locallyRankOne x
      exact ⟨U,hx,⟨(moduleTensorRestrictFrame U L.sheaf e).app M⟩⟩)
  let := Module.compHom Γ(moduleTensor X M L.sheaf,⊤) (baseScalars p)
  let := Module.compHom Γ(M,⊤) (baseScalars p)
  let ec : Γ(moduleTensor X M L.sheaf,⊤) ≃ₗ[ℂ] Γ(M,⊤) :=
    { e.toAddEquiv with
      map_smul' := fun r x => e.map_smul (baseScalars p r) x }
  rw [finite_support_euler p _ S hfin hclosed ht,
    finite_support_euler p M S hfin hclosed hsupp]
  exact_mod_cast ec.finrank_eq

theorem cokernel_tensor_euler [IsIntegral X] [IsNoetherian X]
    (p : X ⟶ Spec (.of ℂ)) (hd : topologicalKrullDim X ≤ 1)
    {M N : X.Modules} (u : M ⟶ N) (hu : isoOpen u ≠ ⊥) (L : LineBundle X) (d : ℕ) :
    eulerCharacteristic p d (moduleTensor X (cokernel u) L.sheaf) =
      eulerCharacteristic p d (cokernel u) := by
  obtain ⟨hfin,hclosed⟩ := finite_closed_complement hd (isoOpen u) hu
  exact finite_support_tensor_euler p _ L (isoOpen u : Set X)ᶜ hfin hclosed
    (fun x hx => cokernel_stalk_subsingleton u x (not_not.mp hx)) d

end PiExponent.CurveNormalizationDegree

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurveNormalizationDimension.lean <==
import Mathlib.AlgebraicGeometry.Noetherian
import OAI.NumberTheory.PiExponent.Geometry.CurveNormalizationLocalRing

namespace OAI

noncomputable section
namespace PiExponent.CurveNormalizationModel
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponent.CurveZeroPole
open scoped Polynomial

universe u
variable {F E : Type u} [Field F] [Field E] [Algebra F E]
variable (f : E) (hf : Transcendental F f)

def parameterCurveOpenCover : (parameterCurve f hf).OpenCover where
  I₀ := Bool
  X b := if b then Spec (.of (parameterChart f⁻¹ (transcendental_inverse f hf)))
    else Spec (.of (parameterChart f hf))
  f b := by
    cases b
    · exact zeroChartInclusion f hf
    · exact infinityChartInclusion f hf
  mem₀ := by
    rw [Scheme.presieve₀_mem_precoverage_iff]
    constructor
    · intro x
      rcases parameterCurve_twoChartCover f hf x with ⟨q, rfl⟩ | ⟨q, rfl⟩
      · exact ⟨false, q, rfl⟩
      · exact ⟨true, q, rfl⟩
    · intro b
      cases b <;> infer_instance

instance parameterChart_noetherian [CharZero F]
    [FiniteDimensional (IntermediateField.adjoin F {f}) E] :
    IsNoetherianRing (parameterChart f hf) := by
  let := parameterAlgebra f hf
  let := parameterPolynomialAlgebra f hf
  let := parameter_scalarTower f hf
  let := parameter_finite f hf
  infer_instance

instance parameterCurve_noetherian [CharZero F]
    [FiniteDimensional (IntermediateField.adjoin F {f}) E] :
    IsNoetherian (parameterCurve f hf) := by
  let : FiniteDimensional (IntermediateField.adjoin F {f⁻¹}) E :=
    (adjoin_inverse_eq (F := F) f).symm ▸ inferInstance
  have hlocal : ∀ b, IsLocallyNoetherian ((parameterCurveOpenCover f hf).X b) := by
    intro b
    cases b <;> dsimp [parameterCurveOpenCover] <;> infer_instance
  have : IsLocallyNoetherian (parameterCurve f hf) :=
    (isLocallyNoetherian_iff_openCover (parameterCurveOpenCover f hf)).mpr hlocal
  exact ⟨⟩

attribute [local instance] specializationOrder

theorem parameterCurve_dimension_le_one [CharZero F]
    [FiniteDimensional (IntermediateField.adjoin F {f}) E] :
    topologicalKrullDim (parameterCurve f hf) ≤ 1 := by
  have hs (x : parameterCurve f hf) :
      ringKrullDim ((parameterCurve f hf).presheaf.stalk x) ≤ 1 := by
    by_cases hx : x = genericPoint (parameterCurve f hf)
    · subst x
      change ringKrullDim (parameterCurve f hf).functionField ≤ 1
      have h : Ring.KrullDimLE 1 (parameterCurve f hf).functionField := inferInstance
      exact (Ring.krullDimLE_iff.mp h)
    · let := parameterCurve_stalkDVR f hf x hx
      exact (Ring.krullDimLE_iff.mp (inferInstance :
        Ring.KrullDimLE 1 ((parameterCurve f hf).presheaf.stalk x)))
  change Order.krullDim (IrreducibleCloseds (parameterCurve f hf)) ≤ 1
  rw [Order.krullDim_eq_of_orderIso (irreducibleSetEquivPoints (α := parameterCurve f hf)),
    Order.krullDim_eq_iSup_coheight]
  exact iSup_le fun x => by simpa only [ringKrullDim_stalk_eq_coheight] using hs x

theorem parameterCurve_isClosed_of_ne_generic [CharZero F]
    [FiniteDimensional (IntermediateField.adjoin F {f}) E]
    (x : parameterCurve f hf) (hx : x ≠ genericPoint (parameterCurve f hf)) :
    IsClosed ({x} : Set (parameterCurve f hf)) := by
  apply closure_subset_iff_isClosed.mp
  intro y hy
  have hyx : y ≤ x := specializes_iff_mem_closure.mpr hy
  by_contra hne
  have hylt : y < x := lt_of_le_of_ne hyx (by simpa using hne)
  have hdim : Order.krullDim (parameterCurve f hf) ≤ 1 := by
    have h := parameterCurve_dimension_le_one f hf
    change Order.krullDim (IrreducibleCloseds (parameterCurve f hf)) ≤ 1 at h
    rwa [Order.krullDim_eq_of_orderIso
      (irreducibleSetEquivPoints (α := parameterCurve f hf))] at h
  have hyco : Order.coheight y ≤ (1 : ℕ∞) := by
    exact_mod_cast (Order.coheight_le_krullDim y).trans hdim
  have hxco : Order.coheight x < (1 : ℕ∞) :=
    Order.coheight_le_coe_iff.mp hyco x hylt
  have hxmax : IsMax x := Order.coheight_eq_zero.mp (Order.lt_one_iff.mp hxco)
  exact hx hxmax.eq_top

theorem parameterCurve_exists_nongeneric [CharZero F]
    [FiniteDimensional (IntermediateField.adjoin F {f}) E] :
    ∃ x : parameterCurve f hf, x ≠ genericPoint (parameterCurve f hf) := by
  let := parameterAlgebra f hf
  let := parameterPolynomialAlgebra f hf
  let := parameter_scalarTower f hf
  let := parameter_finite f hf
  let S := parameterChart f hf
  let : Module.IsTorsionFree F[X] S :=
    Module.isTorsionFree_iff_algebraMap_injective.mpr
      (FunctionField.ringOfIntegers.algebraMap_injective F E)
  obtain ⟨q⟩ := (inferInstance : Nonempty ((zeroPrime F).primesOver S))
  let z : PrimeSpectrum S := ⟨q.val, q.property.1⟩
  have hz : z.asIdeal ≠ ⊥ := Ideal.ne_bot_of_mem_primesOver (zeroPrime_ne_bot F) q.property
  refine ⟨zeroChartInclusion f hf z, ?_⟩
  intro heq
  have hgen := genericPoint_eq_of_isOpenImmersion (zeroChartInclusion f hf)
  have he : z = genericPoint (Spec (.of S)) :=
    (zeroChartInclusion f hf).isOpenEmbedding.injective (heq.trans hgen.symm)
  apply hz
  rw [he, genericPoint_eq_bot_of_affine]
  rfl

theorem parameterCurve_isClosed_iff_ne_generic [CharZero F]
    [FiniteDimensional (IntermediateField.adjoin F {f}) E]
    (x : parameterCurve f hf) :
    IsClosed ({x} : Set (parameterCurve f hf)) ↔
      x ≠ genericPoint (parameterCurve f hf) := by
  constructor
  · intro hclosed heq
    subst x
    obtain ⟨y, hy⟩ := parameterCurve_exists_nongeneric f hf
    have hy' : y ∈ closure ({genericPoint (parameterCurve f hf)} :
        Set (parameterCurve f hf)) := by rw [genericPoint_closure]; trivial
    rw [hclosed.closure_eq] at hy'
    exact hy hy'
  · exact parameterCurve_isClosed_of_ne_generic f hf x

end PiExponent.CurveNormalizationModel

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurveNormalizationInvariance.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.CurveFinitePushforwardCohomology
import OAI.NumberTheory.PiExponent.Cohomology.CurveNormalizationEuler
import OAI.NumberTheory.PiExponent.Geometry.BirationalOpenIso
import OAI.NumberTheory.PiExponent.Geometry.CurveFinitePushforwardCoherent
import OAI.NumberTheory.PiExponent.Geometry.CurveNormalizationUnit

namespace OAI

noncomputable section
namespace PiExponent.CurveNormalizationDegree
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry
variable {X Y : Scheme.{0}}

theorem lowCohomologyFinite_pushforward (f : Y ⟶ X) [IsFinite f]
    [IsNoetherian X] [IsNoetherian Y] (p : X ⟶ Spec (.of ℂ))
    (M : Y.Modules) [M.IsFinitePresentation]
    (U V : X.Opens) (hU : IsAffineOpen U) (hV : IsAffineOpen V)
    (hcover : U ⊔ V = ⊤) (hM : LowCohomologyFinite (f ≫ p) M) :
    LowCohomologyFinite p ((Scheme.Modules.pushforward f).obj M) := by
  let : M.IsQuasicoherent :=
    (SheafOfModules.IsFinitePresentation.exists_quasicoherentData M).choose.isQuasicoherent
  let : ((Scheme.Modules.pushforward f).obj M).IsQuasicoherent :=
    (SheafOfModules.IsFinitePresentation.exists_quasicoherentData
      ((Scheme.Modules.pushforward f).obj M)).choose.isQuasicoherent
  intro n hn
  apply CurveFinitePushforwardCohomology.finiteDimensional_pushforward
    f (baseScalars p) M U V hU hV hcover n hn
  have hm := hM n hn
  rw [CurveFinitePushforwardCohomology.baseScalars_comp] at hm
  exact hm

theorem pullback_euler_degree_of_open_iso [IsIntegral X]
    [IsNoetherian X] [IsNoetherian Y] (f : Y ⟶ X) [IsFinite f]
    (p : X ⟶ Spec (.of ℂ)) (hd : topologicalKrullDim X ≤ 1)
    (W : X.Opens) (hW : W ≠ ⊥) [IsIso (f ∣_ W)]
    (U V : X.Opens) (hU : IsAffineOpen U) (hV : IsAffineOpen V)
    (hcover : U ⊔ V = ⊤) (L : LineBundle X)
    (hO : LowCohomologyFinite p (structureSheaf X))
    (hL : LowCohomologyFinite p L.sheaf)
    (hOY : LowCohomologyFinite (f ≫ p) (structureSheaf Y))
    (hLY : LowCohomologyFinite (f ≫ p) (L.pullback f).sheaf)
    [Subsingleton (cohomology (structureSheaf X) 2)]
    [Subsingleton (cohomology L.sheaf 2)] :
    eulerCharacteristic (f ≫ p) 1 (L.pullback f).sheaf -
        eulerCharacteristic (f ≫ p) 1 (structureSheaf Y) =
      eulerCharacteristic p 1 L.sheaf - eulerCharacteristic p 1 (structureSheaf X) := by
  let : IsDominant f := dominant_of_iso_restrict f W hW
  let : Mono (unitMap f) := unitMap_mono f
  let : (structureSheaf Y).IsFinitePresentation :=
    GeometrySupport.LineBundleCoherent.structureSheaf_isFinitePresentation
  let : (L.pullback f).sheaf.IsFinitePresentation :=
    GeometrySupport.LineBundleCoherent.lineBundle_isFinitePresentation (L.pullback f)
  let : (structureSheaf Y).IsQuasicoherent :=
    (SheafOfModules.IsFinitePresentation.exists_quasicoherentData
      (structureSheaf Y)).choose.isQuasicoherent
  let : ((Scheme.Modules.pushforward f).obj (structureSheaf Y)).IsQuasicoherent :=
    (SheafOfModules.IsFinitePresentation.exists_quasicoherentData
      ((Scheme.Modules.pushforward f).obj (structureSheaf Y))).choose.isQuasicoherent
  let : ((Scheme.Modules.pushforward f).obj (L.pullback f).sheaf).IsQuasicoherent :=
    (SheafOfModules.IsFinitePresentation.exists_quasicoherentData
      ((Scheme.Modules.pushforward f).obj (L.pullback f).sheaf)).choose.isQuasicoherent
  have hB := lowCohomologyFinite_pushforward f p (structureSheaf Y) U V hU hV hcover hOY
  have hPL := lowCohomologyFinite_pushforward f p (L.pullback f).sheaf U V hU hV hcover hLY
  have hBL := lowCohomologyFinite_of_iso p (pushforwardPullbackIso f L) hPL
  have h := generic_extension_tensor_euler p hd
    ((Scheme.Modules.pushforward f).obj (structureSheaf Y)) (unitMap f)
    (unitMap_isoOpen_ne_bot f W hW) L hO hB hL hBL
  rw [eulerCharacteristic_iso p (pushforwardPullbackIso f L)] at h
  rw [CurveFinitePushforwardCohomology.euler_one_pushforward f p
    (L.pullback f).sheaf U V hU hV hcover,
    CurveFinitePushforwardCohomology.euler_one_pushforward f p
      (structureSheaf Y) U V hU hV hcover] at h
  exact h

theorem pullback_euler_degree [IsIntegral X] [IsIntegral Y]
    [IsNoetherian X] [IsNoetherian Y] (f : Y ⟶ X) [IsFinite f]
    (e : Y.functionField ≃+* X.functionField)
    (he : Spec.map (CommRingCat.ofHom e.toRingHom) ≫
      Y.fromSpecStalk (genericPoint Y) ≫ f = X.fromSpecStalk (genericPoint X))
    (p : X ⟶ Spec (.of ℂ)) (hd : topologicalKrullDim X ≤ 1)
    (U V : X.Opens) (hU : IsAffineOpen U) (hV : IsAffineOpen V)
    (hcover : U ⊔ V = ⊤) (L : LineBundle X)
    (hO : LowCohomologyFinite p (structureSheaf X))
    (hL : LowCohomologyFinite p L.sheaf)
    (hOY : LowCohomologyFinite (f ≫ p) (structureSheaf Y))
    (hLY : LowCohomologyFinite (f ≫ p) (L.pullback f).sheaf)
    [Subsingleton (cohomology (structureSheaf X) 2)]
    [Subsingleton (cohomology L.sheaf 2)] :
    eulerCharacteristic (f ≫ p) 1 (L.pullback f).sheaf -
        eulerCharacteristic (f ≫ p) 1 (structureSheaf Y) =
      eulerCharacteristic p 1 L.sheaf - eulerCharacteristic p 1 (structureSheaf X) := by
  obtain ⟨W,hW,hiso⟩ := BirationalOpenIso.exists_open_iso_of_generic_inverse f e he
  let := hiso
  have hw : W ≠ ⊥ := by
    intro hw
    simp only [hw, TopologicalSpace.Opens.mem_bot] at hW
  exact pullback_euler_degree_of_open_iso f p hd W hw U V hU hV hcover L hO hL hOY hLY

end PiExponent.CurveNormalizationDegree

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurveNormalizationLocalRing.lean <==
import Mathlib.AlgebraicGeometry.Morphisms.Finite
import OAI.NumberTheory.PiExponent.Geometry.CurveNormalizationModel

namespace OAI

noncomputable section

namespace PiExponent.CurveNormalizationModel
open scoped Polynomial
open AlgebraicGeometry CategoryTheory
open PiExponent.CurveZeroPole

universe u
variable {F E : Type u} [Field F] [Field E] [Algebra F E]
variable (f : E) (hf : Transcendental F f)

def parameterChartProjection : Spec (.of (parameterChart f hf)) ⟶ Spec (.of F[X]) :=
  letI := parameterPolynomialAlgebra f hf
  Spec.map (CommRingCat.ofHom (algebraMap F[X] (parameterChart f hf)))

instance parameterChartProjection_isFinite [CharZero F]
    [FiniteDimensional (IntermediateField.adjoin F {f}) E] :
    IsFinite (parameterChartProjection f hf) := by
  let := parameterAlgebra f hf
  let := parameterPolynomialAlgebra f hf
  let := parameter_scalarTower f hf
  let := parameter_finite f hf
  rw [parameterChartProjection, IsFinite.SpecMap_iff]
  change (algebraMap F[X] (parameterChart f hf)).Finite
  rw [RingHom.finite_algebraMap]
  infer_instance

theorem parameterChart_localDVR [CharZero F]
    [FiniteDimensional (IntermediateField.adjoin F {f}) E]
    (q : PrimeSpectrum (parameterChart f hf)) (hq : q.asIdeal ≠ ⊥) :
    IsDiscreteValuationRing (Localization.AtPrime q.asIdeal) := by
  let := parameterAlgebra f hf
  let := parameterPolynomialAlgebra f hf
  let := parameter_scalarTower f hf
  let := parameter_finite f hf
  exact IsLocalization.AtPrime.isDiscreteValuationRing_of_dedekind_domain
    (parameterChart f hf) hq (Localization.AtPrime q.asIdeal)

theorem zeroChart_stalkDVR [CharZero F]
    [FiniteDimensional (IntermediateField.adjoin F {f}) E]
    (q : PrimeSpectrum (parameterChart f hf)) (hq : q.asIdeal ≠ ⊥) :
    IsDiscreteValuationRing
      ((parameterCurve f hf).presheaf.stalk (zeroChartInclusion f hf q)) := by
  let := parameterChart_localDVR f hf q hq
  exact IsDiscreteValuationRing.RingEquivClass.isDiscreteValuationRing
    (zeroChartStalkIso f hf q).commRingCatIsoToRingEquiv.symm

theorem infinityChart_stalkDVR [CharZero F]
    [FiniteDimensional (IntermediateField.adjoin F {f}) E]
    (q : PrimeSpectrum (parameterChart f⁻¹ (transcendental_inverse f hf)))
    (hq : q.asIdeal ≠ ⊥) :
    IsDiscreteValuationRing
      ((parameterCurve f hf).presheaf.stalk (infinityChartInclusion f hf q)) := by
  let : FiniteDimensional (IntermediateField.adjoin F {f⁻¹}) E :=
    (adjoin_inverse_eq (F := F) f).symm ▸ inferInstance
  let := parameterChart_localDVR f⁻¹ (transcendental_inverse f hf) q hq
  exact IsDiscreteValuationRing.RingEquivClass.isDiscreteValuationRing
    (infinityChartStalkIso f hf q).commRingCatIsoToRingEquiv.symm

theorem parameterCurve_stalkDVR [CharZero F]
    [FiniteDimensional (IntermediateField.adjoin F {f}) E]
    (x : parameterCurve f hf) (hx : x ≠ genericPoint (parameterCurve f hf)) :
    IsDiscreteValuationRing ((parameterCurve f hf).presheaf.stalk x) := by
  rcases parameterCurve_twoChartCover f hf x with ⟨q, rfl⟩ | ⟨q, rfl⟩
  · apply zeroChart_stalkDVR f hf q
    intro hq
    have heq : q = genericPoint (Spec (.of (parameterChart f hf))) := by
      rw [genericPoint_eq_bot_of_affine]
      exact PrimeSpectrum.ext hq
    apply hx
    rw [heq]
    exact genericPoint_eq_of_isOpenImmersion (zeroChartInclusion f hf)
  · apply infinityChart_stalkDVR f hf q
    intro hq
    have heq : q = genericPoint
        (Spec (.of (parameterChart f⁻¹ (transcendental_inverse f hf)))) := by
      rw [genericPoint_eq_bot_of_affine]
      exact PrimeSpectrum.ext hq
    apply hx
    rw [heq]
    exact genericPoint_eq_of_isOpenImmersion (infinityChartInclusion f hf)

theorem parameterCurve_stalkIntegrallyClosed [CharZero F]
    [FiniteDimensional (IntermediateField.adjoin F {f}) E]
    (x : parameterCurve f hf) :
    IsIntegrallyClosed ((parameterCurve f hf).presheaf.stalk x) := by
  by_cases hx : x = genericPoint (parameterCurve f hf)
  · subst x
    change IsIntegrallyClosed (parameterCurve f hf).functionField
    infer_instance
  · let := parameterCurve_stalkDVR f hf x hx
    infer_instance

end PiExponent.CurveNormalizationModel

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurveNormalizationModel.lean <==
import Mathlib.Algebra.Polynomial.Laurent
import Mathlib.AlgebraicGeometry.FunctionField
import Mathlib.AlgebraicGeometry.Gluing
import Mathlib.AlgebraicGeometry.Limits
import Mathlib.AlgebraicGeometry.Normalization
import OAI.NumberTheory.PiExponent.Geometry.CurveZeroPole

namespace OAI

noncomputable section

namespace PiExponent.CurveNormalizationModel

open scoped Polynomial
open AlgebraicGeometry CategoryTheory
open PiExponent.CurveZeroPole

def integralClosureTowerHom
    {R S E : Type*} [CommRing R] [CommRing S] [CommRing E]
    [Algebra R S] [Algebra R E] [Algebra S E] [IsScalarTower R S E] :
    integralClosure R E →+* integralClosure S E where
  toFun x := ⟨x.1, x.2.tower_top⟩
  map_zero' := rfl
  map_one' := rfl
  map_add' _ _ := rfl
  map_mul' _ _ := rfl

theorem integralClosureTower_isLocalizationAway
    {R S E : Type*} [CommRing R] [CommRing S] [CommRing E]
    [Algebra R S] [Algebra R E] [Algebra S E] [IsScalarTower R S E]
    (r : R) [IsLocalization.Away r S]
    [IsLocalization.Away (algebraMap R E r) E] :
    letI : Algebra (integralClosure R E) (integralClosure S E) :=
      integralClosureTowerHom.toAlgebra
    IsLocalization.Away (algebraMap R (integralClosure R E) r) (integralClosure S E) := by
  let : Algebra (integralClosure R E) (integralClosure S E) :=
    integralClosureTowerHom.toAlgebra
  have : IsScalarTower (integralClosure R E) (integralClosure S E) E :=
    IsScalarTower.of_algebraMap_eq' rfl
  have : IsScalarTower R (integralClosure R E) (integralClosure S E) :=
    IsScalarTower.of_algebraMap_eq fun _ => rfl
  exact IsLocalization.Away.integralClosure (S := E) (Rf := S) (Sf := E) r

theorem integralClosureTower_SpecMap_isOpenImmersion
    {R S E : Type*} [CommRing R] [CommRing S] [CommRing E]
    [Algebra R S] [Algebra R E] [Algebra S E] [IsScalarTower R S E]
    (r : R) [IsLocalization.Away r S]
    [IsLocalization.Away (algebraMap R E r) E] :
    IsOpenImmersion (Spec.map (CommRingCat.ofHom
      (integralClosureTowerHom (R := R) (S := S) (E := E)))) := by
  let : Algebra (integralClosure R E) (integralClosure S E) :=
    integralClosureTowerHom.toAlgebra
  have : IsLocalization.Away (algebraMap R (integralClosure R E) r) (integralClosure S E) :=
    integralClosureTower_isLocalizationAway r
  exact IsOpenImmersion.of_isLocalization (algebraMap R (integralClosure R E) r)

def parameterLaurentMap {F E : Type*} [Field F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f) : LaurentPolynomial F →+* E :=
  LaurentPolynomial.eval₂ (algebraMap F E) (Units.mk0 f hf.ne_zero)

abbrev parameterLaurentAlgebra {F E : Type*} [Field F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f) : Algebra (LaurentPolynomial F) E :=
  (parameterLaurentMap f hf).toAlgebra

@[simp]
theorem parameterLaurentMap_T {F E : Type*} [Field F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f) :
    parameterLaurentMap f hf (LaurentPolynomial.T 1) = f := by
  simp [parameterLaurentMap, LaurentPolynomial.eval₂_T]

@[simp]
theorem parameterLaurentMap_T_inv {F E : Type*} [Field F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f) :
    parameterLaurentMap f hf (LaurentPolynomial.T (-1)) = f⁻¹ := by
  simp [parameterLaurentMap, LaurentPolynomial.eval₂_T]

theorem parameterLaurent_scalarTower {F E : Type*} [Field F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f) :
    letI := parameterPolynomialAlgebra f hf
    letI := parameterLaurentAlgebra f hf
    IsScalarTower F[X] (LaurentPolynomial F) E := by
  let := parameterPolynomialAlgebra f hf
  let := parameterLaurentAlgebra f hf
  apply IsScalarTower.of_algebraMap_eq
  intro p
  rw [parameterPolynomialAlgebra_map]
  change Polynomial.aeval f p = parameterLaurentMap f hf (Polynomial.toLaurent p)
  rw [parameterLaurentMap, LaurentPolynomial.eval₂_toLaurent]
  rfl

abbrev parameterLaurentChart {F E : Type*} [Field F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f) : Type _ :=
  let := parameterLaurentAlgebra f hf
  integralClosure (LaurentPolynomial F) E

def parameterChartOverlapHom {F E : Type*} [Field F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f) :
    parameterChart f hf →+* parameterLaurentChart f hf := by
  let := parameterPolynomialAlgebra f hf
  let := parameterLaurentAlgebra f hf
  let := parameterLaurent_scalarTower f hf
  exact integralClosureTowerHom

theorem parameterChartOverlap_isOpenImmersion
    {F E : Type*} [Field F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f) :
    IsOpenImmersion (Spec.map (CommRingCat.ofHom (parameterChartOverlapHom f hf))) := by
  let := parameterPolynomialAlgebra f hf
  let := parameterLaurentAlgebra f hf
  let := parameterLaurent_scalarTower f hf
  have hunit : IsLocalization.Away f E := IsLocalization.of_le_isUnit (by
    rintro x ⟨n, rfl⟩
    exact (isUnit_iff_ne_zero.mpr hf.ne_zero).pow n)
  have hX : algebraMap F[X] E Polynomial.X = f := by
    rw [parameterPolynomialAlgebra_map]
    simp
  have : IsLocalization.Away (algebraMap F[X] E Polynomial.X) E := by
    simpa only [hX] using hunit
  exact integralClosureTower_SpecMap_isOpenImmersion (S := LaurentPolynomial F) (E := E)
    (Polynomial.X : F[X])

theorem parameterLaurentMap_invert
    {F E : Type*} [Field F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f) :
    (parameterLaurentMap f hf).comp (LaurentPolynomial.invert (R := F)).toRingHom =
      parameterLaurentMap f⁻¹ (transcendental_inverse f hf) := by
  apply IsLocalization.ringHom_ext (Submonoid.powers (Polynomial.X : F[X]))
  apply Polynomial.ringHom_ext
  · intro c
    simp [RingHom.comp_apply, LaurentPolynomial.algebraMap_eq_toLaurent,
      parameterLaurentMap, LaurentPolynomial.eval₂_C]
  · simp [RingHom.comp_apply, LaurentPolynomial.algebraMap_eq_toLaurent]

theorem isIntegralElem_comp_equiv
    {R S E : Type*} [CommRing R] [CommRing S] [CommRing E]
    (g : S →+* E) (e : R ≃+* S) (x : E) :
    (g.comp e.toRingHom).IsIntegralElem x ↔ g.IsIntegralElem x := by
  constructor
  · exact RingHom.isIntegralElem.of_comp e.toRingHom g
  · intro hx
    apply RingHom.isIntegralElem.of_comp e.symm.toRingHom (g.comp e.toRingHom)
    have heq : (g.comp e.toRingHom).comp e.symm.toRingHom = g := by ext; simp
    rwa [heq]

def reciprocalLaurentChartEquiv
    {F E : Type*} [Field F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f) :
    parameterLaurentChart f hf ≃+*
      parameterLaurentChart f⁻¹ (transcendental_inverse f hf) where
  toFun x := ⟨x.1, by
    have hx := (isIntegralElem_comp_equiv (parameterLaurentMap f hf)
      (LaurentPolynomial.invert (R := F)).toRingEquiv x.1).mpr x.2
    rw [parameterLaurentMap_invert] at hx
    exact hx⟩
  invFun x := ⟨x.1, by
    apply (isIntegralElem_comp_equiv (parameterLaurentMap f hf)
      (LaurentPolynomial.invert (R := F)).toRingEquiv x.1).mp
    rw [parameterLaurentMap_invert]
    exact x.2⟩
  left_inv _ := rfl
  right_inv _ := rfl
  map_add' _ _ := rfl
  map_mul' _ _ := rfl

variable {F E : Type*} [Field F] [Field E] [Algebra F E]
variable (f : E) (hf : Transcendental F f)

def zeroOverlap : Spec (.of (parameterLaurentChart f hf)) ⟶ Spec (.of (parameterChart f hf)) :=
  Spec.map (CommRingCat.ofHom (parameterChartOverlapHom f hf))

instance zeroOverlap_isOpenImmersion : IsOpenImmersion (zeroOverlap f hf) :=
  parameterChartOverlap_isOpenImmersion f hf

def infinityOverlap : Spec (.of (parameterLaurentChart f hf)) ⟶
    Spec (.of (parameterChart f⁻¹ (transcendental_inverse f hf))) :=
  Spec.map (CommRingCat.ofHom ((reciprocalLaurentChartEquiv f hf).symm.toRingHom.comp
    (parameterChartOverlapHom f⁻¹ (transcendental_inverse f hf))))

instance infinityOverlap_isOpenImmersion : IsOpenImmersion (infinityOverlap f hf) := by
  let e := (reciprocalLaurentChartEquiv f hf).symm
  have : IsIso (CommRingCat.ofHom e.toRingHom) :=
    inferInstanceAs (IsIso e.toCommRingCatIso.hom)
  have : IsOpenImmersion
      (Spec.map (CommRingCat.ofHom (parameterChartOverlapHom f⁻¹ (transcendental_inverse f hf)))) :=
    parameterChartOverlap_isOpenImmersion f⁻¹ (transcendental_inverse f hf)
  change IsOpenImmersion (Spec.map (CommRingCat.ofHom
    (e.toRingHom.comp (parameterChartOverlapHom f⁻¹ (transcendental_inverse f hf)))))
  rw [CommRingCat.ofHom_comp, Spec.map_comp]
  infer_instance

def parameterCurve : Scheme :=
  Limits.pushout (zeroOverlap f hf) (infinityOverlap f hf)

def zeroChartInclusion : Spec (.of (parameterChart f hf)) ⟶ parameterCurve f hf :=
  Limits.pushout.inl (zeroOverlap f hf) (infinityOverlap f hf)

def infinityChartInclusion : Spec (.of (parameterChart f⁻¹ (transcendental_inverse f hf))) ⟶
    parameterCurve f hf :=
  Limits.pushout.inr (zeroOverlap f hf) (infinityOverlap f hf)

instance zeroChartInclusion_isOpenImmersion : IsOpenImmersion (zeroChartInclusion f hf) :=
  inferInstanceAs (IsOpenImmersion (Limits.colimit.ι
    (Limits.span (zeroOverlap f hf) (infinityOverlap f hf)) Limits.WalkingSpan.left))

instance infinityChartInclusion_isOpenImmersion : IsOpenImmersion (infinityChartInclusion f hf) :=
  inferInstanceAs (IsOpenImmersion (Limits.colimit.ι
    (Limits.span (zeroOverlap f hf) (infinityOverlap f hf)) Limits.WalkingSpan.right))

theorem parameterCurve_overlap_compatibility :
    zeroOverlap f hf ≫ zeroChartInclusion f hf =
      infinityOverlap f hf ≫ infinityChartInclusion f hf :=
  Limits.pushout.condition

theorem parameterCurve_twoChartCover (x : parameterCurve f hf) :
    (∃ y, zeroChartInclusion f hf y = x) ∨
      ∃ y, infinityChartInclusion f hf y = x := by
  obtain ⟨j, y, hy⟩ := Scheme.IsLocallyDirected.ι_jointly_surjective
    (Limits.span (zeroOverlap f hf) (infinityOverlap f hf)) x
  cases j with
  | none =>
    left
    refine ⟨zeroOverlap f hf y, ?_⟩
    have hh := congrArg (fun g => g y)
      (Limits.colimit.w (Limits.span (zeroOverlap f hf) (infinityOverlap f hf))
        Limits.WalkingSpan.Hom.fst)
    exact hh.trans hy
  | some j =>
    cases j with
    | left => exact Or.inl ⟨y, hy⟩
    | right => exact Or.inr ⟨y, hy⟩

def zeroChartStalkIso (x : PrimeSpectrum (parameterChart f hf)) :
    (parameterCurve f hf).presheaf.stalk (zeroChartInclusion f hf x) ≅
      CommRingCat.of (Localization.AtPrime x.asIdeal) := by
  have : IsIso ((zeroChartInclusion f hf).stalkMap x) :=
    (IsOpenImmersion.iff_isIso_stalkMap.mp (zeroChartInclusion_isOpenImmersion f hf)).2 x
  exact asIso ((zeroChartInclusion f hf).stalkMap x) ≪≫
    Spec.stalkIso (.of (parameterChart f hf)) x

def infinityChartStalkIso
    (x : PrimeSpectrum (parameterChart f⁻¹ (transcendental_inverse f hf))) :
    (parameterCurve f hf).presheaf.stalk (infinityChartInclusion f hf x) ≅
      CommRingCat.of (Localization.AtPrime x.asIdeal) := by
  have : IsIso ((infinityChartInclusion f hf).stalkMap x) :=
    (IsOpenImmersion.iff_isIso_stalkMap.mp (infinityChartInclusion_isOpenImmersion f hf)).2 x
  exact asIso ((infinityChartInclusion f hf).stalkMap x) ≪≫
    Spec.stalkIso (.of (parameterChart f⁻¹ (transcendental_inverse f hf))) x

instance parameterCurve_compactSpace : CompactSpace (parameterCurve f hf) := by
  rw [← isCompact_univ_iff]
  have hcover : Set.range (zeroChartInclusion f hf) ∪
      Set.range (infinityChartInclusion f hf) = Set.univ := by
    ext x
    simp only [Set.mem_union, Set.mem_range, Set.mem_univ, iff_true]
    exact parameterCurve_twoChartCover f hf x
  rw [← hcover]
  exact (isCompact_range (zeroChartInclusion f hf).continuous).union
    (isCompact_range (infinityChartInclusion f hf).continuous)

theorem parameterCurve_genericPoint :
    IsGenericPoint
      (zeroChartInclusion f hf (zeroOverlap f hf
        (genericPoint (Spec (.of (parameterLaurentChart f hf)))))) Set.univ := by
  apply isGenericPoint_iff_specializes.mpr
  intro x
  constructor
  · intro _; trivial
  · intro _
    rcases parameterCurve_twoChartCover f hf x with ⟨y, rfl⟩ | ⟨y, rfl⟩
    · rw [genericPoint_eq_of_isOpenImmersion (zeroOverlap f hf)]
      exact (genericPoint_specializes y).map (zeroChartInclusion f hf).continuous
    · have he := congrArg
        (fun g => g (genericPoint (Spec (.of (parameterLaurentChart f hf)))))
        (parameterCurve_overlap_compatibility f hf)
      change zeroChartInclusion f hf (zeroOverlap f hf _) =
        infinityChartInclusion f hf (infinityOverlap f hf _) at he
      rw [he, genericPoint_eq_of_isOpenImmersion (infinityOverlap f hf)]
      exact (genericPoint_specializes y).map (infinityChartInclusion f hf).continuous

instance parameterCurve_irreducibleSpace : IrreducibleSpace (parameterCurve f hf) :=
  (irreducibleSpace_def _).mpr (parameterCurve_genericPoint f hf).isIrreducible

instance parameterCurve_isReduced : IsReduced (parameterCurve f hf) := by
  have (x : parameterCurve f hf) : _root_.IsReduced ((parameterCurve f hf).presheaf.stalk x) := by
    rcases parameterCurve_twoChartCover f hf x with ⟨y, rfl⟩ | ⟨y, rfl⟩
    · exact isReduced_of_injective (zeroChartStalkIso f hf y).hom.hom
        (zeroChartStalkIso f hf y).commRingCatIsoToRingEquiv.injective
    · exact isReduced_of_injective (infinityChartStalkIso f hf y).hom.hom
        (infinityChartStalkIso f hf y).commRingCatIsoToRingEquiv.injective
  exact isReduced_of_isReduced_stalk _

instance parameterCurve_isIntegral : IsIntegral (parameterCurve f hf) :=
  isIntegral_of_irreducibleSpace_of_isReduced _

def parameterCurveFunctionFieldIso :
    (parameterCurve f hf).functionField ≅ (Spec (.of (parameterChart f hf))).functionField := by
  let x := genericPoint (Spec (.of (parameterChart f hf)))
  have : IsIso ((zeroChartInclusion f hf).stalkMap x) :=
    (IsOpenImmersion.iff_isIso_stalkMap.mp (zeroChartInclusion_isOpenImmersion f hf)).2 x
  have hx : zeroChartInclusion f hf x = genericPoint (parameterCurve f hf) :=
    genericPoint_eq_of_isOpenImmersion (zeroChartInclusion f hf)
  exact eqToIso (congrArg (fun y => (parameterCurve f hf).presheaf.stalk y) hx.symm) ≪≫
    asIso ((zeroChartInclusion f hf).stalkMap x)

def parameterCurveFunctionFieldEquiv
    [FiniteDimensional (IntermediateField.adjoin F {f}) E] :
    (parameterCurve f hf).functionField ≃+* E := by
  let := parameterAlgebra f hf
  let := parameterPolynomialAlgebra f hf
  let := parameter_scalarTower f hf
  let := parameter_finite f hf
  letI : Algebra (parameterChart f hf) (Spec (.of (parameterChart f hf))).functionField :=
    AlgebraicGeometry.instAlgebraCarrierFunctionFieldSpec (.of (parameterChart f hf))
  letI : IsFractionRing (parameterChart f hf) (Spec (.of (parameterChart f hf))).functionField :=
    functionField_isFractionRing_of_affine (.of (parameterChart f hf))
  exact (parameterCurveFunctionFieldIso f hf).commRingCatIsoToRingEquiv.trans
    (IsLocalization.algEquiv (nonZeroDivisors (parameterChart f hf))
      (Spec (.of (parameterChart f hf))).functionField E).toRingEquiv

end PiExponent.CurveNormalizationModel

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurveNormalizationMorphism.lean <==
import OAI.NumberTheory.PiExponent.Geometry.BirationalOpenIso
import OAI.NumberTheory.PiExponent.Geometry.CurveGeometricFunctionField
import OAI.NumberTheory.PiExponent.Geometry.CurveGlobalMonomial
import OAI.NumberTheory.PiExponent.Geometry.CurveMorphismFinite
import OAI.NumberTheory.PiExponent.Geometry.CurveNormalizationDimension

namespace OAI

noncomputable section
universe u
namespace PiExponent.CurveNormalizationMorphism
open AlgebraicGeometry CategoryTheory
open CurveNormalizationModel

@[instance_reducible] def structureFieldAlgebra
    {F : Type u} [Field F] {X : Scheme.{u}} [IsIntegral X]
    (p : X ⟶ Spec (CommRingCat.of F)) : Algebra F X.functionField :=
  (Spec.preimage (X.fromSpecStalk (genericPoint X) ≫ p)).hom.toAlgebra

theorem genericPoint_over_structure
    {F : Type u} [Field F] {X : Scheme.{u}} [IsIntegral X]
    (p : X ⟶ Spec (CommRingCat.of F)) :
    letI := structureFieldAlgebra p
    X.fromSpecStalk (genericPoint X) ≫ p =
      Spec.map (CommRingCat.ofHom (algebraMap F X.functionField)) := by
  let := structureFieldAlgebra p
  exact (Spec.map_preimage _).symm

theorem genericPoint_over_section_coefficients
    {F : Type u} [Field F] {X : Scheme.{u}} [IsIntegral X]
    [Algebra F Γ(X, ⊤)] :
    letI := CurveGeometricFunctionField.intrinsicFunctionFieldAlgebra F X
    X.fromSpecStalk (genericPoint X) ≫
      (X.toSpecΓ ≫ Spec.map (CommRingCat.ofHom (algebraMap F Γ(X, ⊤)))) =
        Spec.map (CommRingCat.ofHom (algebraMap F X.functionField)) := by
  let := CurveGeometricFunctionField.intrinsicFunctionFieldAlgebra F X
  rw [← Category.assoc, Scheme.fromSpecStalk_toSpecΓ, ← Spec.map_comp]
  rfl

theorem isDominant_of_generic_identity
    {X Y : Scheme.{u}} [IsIntegral X] [IsIntegral Y]
    (g : Y ⟶ X) (e : Y.functionField ≃+* X.functionField)
    (he : Spec.map (CommRingCat.ofHom e.toRingHom) ≫
      Y.fromSpecStalk (genericPoint Y) ≫ g = X.fromSpecStalk (genericPoint X)) :
    IsDominant g := by
  have : IsDominant ((Spec.map (CommRingCat.ofHom e.toRingHom) ≫
      Y.fromSpecStalk (genericPoint Y)) ≫ g) := by
    rw [Category.assoc, he]
    exact CurveStalkGluing.isDominant_fromSpecFunctionField
  exact IsDominant.of_comp (Spec.map (CommRingCat.ofHom e.toRingHom) ≫
    Y.fromSpecStalk (genericPoint Y)) g

theorem nontrivial_of_dimension_one (X : Scheme.{u})
    (hdim : topologicalKrullDim X = 1) : Nontrivial X := by
  classical
  by_contra h
  have : Subsingleton X := not_nontrivial_iff_subsingleton.mp h
  have hzero := topologicalKrullDim_zero_of_discreteTopology X
  rw [hdim] at hzero
  norm_num at hzero

theorem exists_model_morphism
    {F : Type u} [Field F] [CharZero F]
    {X : Scheme.{u}} [IsIntegral X] [Algebra F X.functionField]
    (p : X ⟶ Spec (CommRingCat.of F)) [IsProper p]
    (hp : X.fromSpecStalk (genericPoint X) ≫ p =
      Spec.map (CommRingCat.ofHom (algebraMap F X.functionField)))
    (f : X.functionField) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) X.functionField] :
    ∃ g : parameterCurve f hf ⟶ X,
      g ≫ p = parameterCurveStructureMap f hf ∧
      parameterCurveGenericPoint f hf ≫ g = X.fromSpecStalk (genericPoint X) ∧
      IsProper g ∧ IsDominant g := by
  obtain ⟨g, hover, hgeneric⟩ := CurveGlobalMonomial.exists_parameterCurve_extension
    f hf p (X.fromSpecStalk (genericPoint X)) hp
  have : IsProper (g ≫ p) := by
    rw [hover]
    infer_instance
  have : IsProper g := IsProper.of_comp g p
  have : IsDominant g := isDominant_of_generic_identity g
    (parameterCurveFunctionFieldEquiv f hf) (by
      simpa only [parameterCurveGenericPoint, Category.assoc] using hgeneric)
  exact ⟨g, hover, hgeneric, inferInstance, inferInstance⟩

theorem exists_intrinsic_model_morphism
    {F : Type u} [Field F] [CharZero F]
    {X : Scheme.{u}} [IsIntegral X]
    (p : X ⟶ Spec (CommRingCat.of F)) [IsProper p] :
    letI := structureFieldAlgebra p
    ∀ (f : X.functionField) (hf : Transcendental F f),
      ∀ [FiniteDimensional (IntermediateField.adjoin F {f}) X.functionField],
      ∃ g : parameterCurve f hf ⟶ X,
        g ≫ p = parameterCurveStructureMap f hf ∧
        parameterCurveGenericPoint f hf ≫ g = X.fromSpecStalk (genericPoint X) ∧
        IsProper g ∧ IsDominant g := by
  let := structureFieldAlgebra p
  intro f hf hfinite
  exact exists_model_morphism p (genericPoint_over_structure p) f hf

theorem exists_finite_model_morphism
    {F : Type u} [Field F] [CharZero F]
    {X : Scheme.{u}} [IsIntegral X] [Nontrivial X] [Algebra F X.functionField]
    (p : X ⟶ Spec (CommRingCat.of F)) [IsProper p]
    (hp : X.fromSpecStalk (genericPoint X) ≫ p =
      Spec.map (CommRingCat.ofHom (algebraMap F X.functionField)))
    (f : X.functionField) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) X.functionField] :
    ∃ g : parameterCurve f hf ⟶ X,
      g ≫ p = parameterCurveStructureMap f hf ∧
      parameterCurveGenericPoint f hf ≫ g = X.fromSpecStalk (genericPoint X) ∧
      IsFinite g ∧ ∃ U : X.Opens, genericPoint X ∈ U ∧ IsIso (g ∣_ U) := by
  obtain ⟨g, hover, hgeneric, hproper, hdominant⟩ := exists_model_morphism p hp f hf
  have : IsProper g := hproper
  have : IsDominant g := hdominant
  have hfinite : IsFinite g := CurveMorphismFinite.isFinite_of_proper_dominant g
    (parameterCurve_dimension_le_one f hf)
  obtain ⟨U, hU, hUiso⟩ := BirationalOpenIso.exists_open_iso_of_generic_inverse g
    (parameterCurveFunctionFieldEquiv f hf) (by
      simpa only [parameterCurveGenericPoint, Category.assoc] using hgeneric)
  exact ⟨g, hover, hgeneric, hfinite, U, hU, hUiso⟩

theorem exists_intrinsic_normalization_morphism
    {F : Type u} [Field F] [CharZero F]
    {X : Scheme.{u}} [IsIntegral X]
    (p : X ⟶ Spec (CommRingCat.of F)) [IsProper p]
    (hdim : topologicalKrullDim X = 1) :
    letI := structureFieldAlgebra p
    ∀ (f : X.functionField) (hf : Transcendental F f),
      ∀ [FiniteDimensional (IntermediateField.adjoin F {f}) X.functionField],
      ∃ g : parameterCurve f hf ⟶ X,
        g ≫ p = parameterCurveStructureMap f hf ∧
        parameterCurveGenericPoint f hf ≫ g = X.fromSpecStalk (genericPoint X) ∧
        IsFinite g ∧ ∃ U : X.Opens, genericPoint X ∈ U ∧ IsIso (g ∣_ U) := by
  let := structureFieldAlgebra p
  intro f hf hfinite
  have : Nontrivial X := nontrivial_of_dimension_one X hdim
  exact exists_finite_model_morphism p (genericPoint_over_structure p) f hf

end PiExponent.CurveNormalizationMorphism

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurveNormalizationNonaffine.lean <==
import Mathlib.AlgebraicGeometry.Artinian
import OAI.NumberTheory.PiExponent.Geometry.CurveNormalizationDimension
import OAI.NumberTheory.PiExponent.Geometry.CurveNormalizationProper

namespace OAI

noncomputable section
namespace PiExponent.CurveNormalizationModel
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponent.CurveZeroPole
universe u
variable {F E : Type u} [Field F] [Field E] [Algebra F E]
variable (f : E) (hf : Transcendental F f)
variable [CharZero F] [FiniteDimensional (IntermediateField.adjoin F {f}) E]

theorem parameterCurve_not_isAffine : ¬ IsAffine (parameterCurve f hf) := by
  intro haff
  let X := parameterCurve f hf
  let p := parameterCurveStructureMap f hf
  have : IsAffine X := haff
  have : IsFinite p := IsFinite.iff_isProper_and_isAffineHom.mpr
    ⟨inferInstance, inferInstance⟩
  let : Algebra F Γ(X,⊤) :=
    (p.appTop.hom.comp (Scheme.ΓSpecIso (CommRingCat.of F)).inv.hom).toAlgebra
  have : Module.Finite F Γ(X,⊤) :=
    p.finite_appTop.comp (RingHom.Finite.of_surjective
      (Scheme.ΓSpecIso (CommRingCat.of F)).inv.hom
      (Scheme.ΓSpecIso (CommRingCat.of F)).symm.commRingCatIsoToRingEquiv.surjective)
  have : IsArtinianRing Γ(X,⊤) := IsArtinianRing.of_finite F Γ(X,⊤)
  have : IsLocallyArtinian (Spec Γ(X,⊤)) :=
    Scheme.isLocallyArtinianScheme_Spec.mpr inferInstance
  have : T1Space (Spec Γ(X,⊤)) := inferInstance
  have : T1Space X := X.isoSpec.hom.isEmbedding.t1Space
  exact (parameterCurve_isClosed_iff_ne_generic f hf
    (genericPoint (parameterCurve f hf))).mp isClosed_singleton rfl

end PiExponent.CurveNormalizationModel

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurveNormalizationOverlap.lean <==
import OAI.NumberTheory.PiExponent.Geometry.CurveNormalizationLocalRing

namespace OAI

noncomputable section
namespace PiExponent.CurveNormalizationModel
open scoped Polynomial
open AlgebraicGeometry CategoryTheory
open PiExponent.CurveZeroPole
universe u
variable {F E : Type u} [Field F] [Field E] [Algebra F E]
variable (f : E) (hf : Transcendental F f)

theorem zeroOverlap_range :
    letI := parameterPolynomialAlgebra f hf
    Set.range (zeroOverlap f hf) =
      (PrimeSpectrum.basicOpen (algebraMap F[X] (parameterChart f hf) Polynomial.X) :
        Set (PrimeSpectrum (parameterChart f hf))) := by
  let := parameterPolynomialAlgebra f hf
  let := parameterLaurentAlgebra f hf
  let := parameterLaurent_scalarTower f hf
  let : Algebra (parameterChart f hf) (parameterLaurentChart f hf) :=
    (parameterChartOverlapHom f hf).toAlgebra
  have hX : algebraMap F[X] E Polynomial.X = f := by
    rw [parameterPolynomialAlgebra_map]; simp
  have : IsLocalization.Away f E := IsLocalization.of_le_isUnit (by
    rintro x ⟨n, rfl⟩
    exact (isUnit_iff_ne_zero.mpr hf.ne_zero).pow n)
  have : IsLocalization.Away (algebraMap F[X] E Polynomial.X) E := by
    simpa only [hX] using (inferInstance : IsLocalization.Away f E)
  have : IsLocalization.Away (algebraMap F[X] (parameterChart f hf) Polynomial.X)
      (parameterLaurentChart f hf) :=
    integralClosureTower_isLocalizationAway (S := LaurentPolynomial F) (E := E) Polynomial.X
  exact PrimeSpectrum.localization_away_comap_range _ _

theorem infinityOverlap_range :
    letI := parameterPolynomialAlgebra f⁻¹ (transcendental_inverse f hf)
    Set.range (infinityOverlap f hf) =
      (PrimeSpectrum.basicOpen
        (algebraMap F[X] (parameterChart f⁻¹ (transcendental_inverse f hf)) Polynomial.X) :
        Set (PrimeSpectrum (parameterChart f⁻¹ (transcendental_inverse f hf)))) := by
  let e := (reciprocalLaurentChartEquiv f hf).symm
  have : IsIso (CommRingCat.ofHom e.toRingHom) :=
    inferInstanceAs (IsIso e.toCommRingCatIso.hom)
  let g := Spec.map (CommRingCat.ofHom e.toRingHom)
  have : IsIso g :=
    inferInstanceAs (IsIso (Scheme.Spec.mapIso e.toCommRingCatIso.op).hom)
  have hfac : infinityOverlap f hf =
      g ≫ zeroOverlap f⁻¹ (transcendental_inverse f hf) := by
    unfold infinityOverlap zeroOverlap
    rw [CommRingCat.ofHom_comp, Spec.map_comp]
  have hrange : Set.range (infinityOverlap f hf) =
      Set.range (zeroOverlap f⁻¹ (transcendental_inverse f hf)) := by
    rw [hfac]
    ext x
    constructor
    · rintro ⟨z, rfl⟩
      exact ⟨g z, rfl⟩
    · rintro ⟨z, rfl⟩
      obtain ⟨w, rfl⟩ := g.surjective z
      exact ⟨w, rfl⟩
  exact hrange.trans (zeroOverlap_range f⁻¹ (transcendental_inverse f hf))

theorem infinityChart_mem_zero_iff
    (x : Spec (.of (parameterChart f⁻¹ (transcendental_inverse f hf)))) :
    infinityChartInclusion f hf x ∈ Set.range (zeroChartInclusion f hf) ↔
      x ∈ Set.range (infinityOverlap f hf) := by
  constructor
  · rintro ⟨y, hy⟩
    obtain ⟨k, fi, fj, z, hzi, hzj⟩ :=
      (Scheme.IsLocallyDirected.ι_eq_ι_iff
        (Limits.span (zeroOverlap f hf) (infinityOverlap f hf))).mp hy
    cases k with
    | none =>
      refine ⟨z, ?_⟩
      have he : fj = Limits.WalkingSpan.Hom.snd := Subsingleton.elim _ _
      simpa only [he, Limits.span_map_snd] using hzj
    | some k =>
      cases k with
      | left =>
        cases (show Limits.WidePushoutShape.Hom
          (some Limits.WalkingPair.left) (some Limits.WalkingPair.right) from fj)
      | right =>
        cases (show Limits.WidePushoutShape.Hom
          (some Limits.WalkingPair.right) (some Limits.WalkingPair.left) from fi)
  · rintro ⟨z, rfl⟩
    refine ⟨zeroOverlap f hf z, ?_⟩
    exact congrArg (fun g => g z) (parameterCurve_overlap_compatibility f hf)

theorem zeroChart_mem_infinity_iff
    (x : Spec (.of (parameterChart f hf))) :
    zeroChartInclusion f hf x ∈ Set.range (infinityChartInclusion f hf) ↔
      x ∈ Set.range (zeroOverlap f hf) := by
  constructor
  · rintro ⟨y, hy⟩
    obtain ⟨k, fi, fj, z, hzi, hzj⟩ :=
      (Scheme.IsLocallyDirected.ι_eq_ι_iff
        (Limits.span (zeroOverlap f hf) (infinityOverlap f hf))).mp hy.symm
    cases k with
    | none =>
      refine ⟨z, ?_⟩
      have he : fi = Limits.WalkingSpan.Hom.fst := Subsingleton.elim _ _
      simpa only [he, Limits.span_map_fst] using hzi
    | some k =>
      cases k with
      | left =>
        cases (show Limits.WidePushoutShape.Hom
          (some Limits.WalkingPair.left) (some Limits.WalkingPair.right) from fj)
      | right =>
        cases (show Limits.WidePushoutShape.Hom
          (some Limits.WalkingPair.right) (some Limits.WalkingPair.left) from fi)
  · rintro ⟨z, rfl⟩
    refine ⟨infinityOverlap f hf z, ?_⟩
    exact congrArg (fun g => g z) (parameterCurve_overlap_compatibility f hf).symm

end PiExponent.CurveNormalizationModel

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurveNormalizationProjective.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.CurveNormalizationPolarization
import OAI.NumberTheory.PiExponent.Cohomology.AmpleCohomologyFinite
import OAI.NumberTheory.PiExponent.Cohomology.CurveTwoAffineVanishing
import OAI.NumberTheory.PiExponent.Geometry.CurveNormalizationInvariance
import OAI.NumberTheory.PiExponent.Geometry.CurveNormalizationMorphism
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveCurveTwoAffine
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveFiniteCoordinates

namespace OAI

noncomputable section
namespace PiExponent.CurveNormalizationDegree
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace
open PiExponentSeshadri.Geometry PiExponentSeshadri.Projective
open CurveNormalizationModel

variable {X : Scheme.{0}} [IsIntegral X]
variable {σ : Type} [Finite σ] [Nonempty σ]
variable {E : Type} [Field E] [Algebra ℂ E]

theorem parameterCurve_pullback_euler_degree
    (p : X ⟶ Spec (.of ℂ)) [IsProper p]
    (j : X ⟶ ProjectiveO1.projectiveSpace ℂ σ) [IsClosedImmersion j]
    (hj : j ≫ polynomialProjectiveProjection ℂ σ = p)
    (hd : topologicalKrullDim X ≤ 1)
    (f : E) (hf : Transcendental ℂ f)
    [FiniteDimensional (IntermediateField.adjoin ℂ {f}) E]
    (g : parameterCurve f hf ⟶ X) [IsFinite g]
    (hg : g ≫ p = parameterCurveStructureMap f hf)
    (W : X.Opens) (hW : W ≠ ⊥) [IsIso (g ∣_ W)] (L : LineBundle X) :
    eulerCharacteristic (parameterCurveStructureMap f hf) 1 (L.pullback g).sheaf -
        eulerCharacteristic (parameterCurveStructureMap f hf) 1
          (structureSheaf (parameterCurve f hf)) =
      eulerCharacteristic p 1 L.sheaf - eulerCharacteristic p 1 (structureSheaf X) := by
  let : Fintype σ := Fintype.ofFinite σ
  let : IsLocallyNoetherian X := LocallyOfFiniteType.isLocallyNoetherian p
  let : CompactSpace X := QuasiCompact.compactSpace_of_compactSpace p
  let : IsNoetherian X := {}
  let : X.IsSeparated := by
    rw [Scheme.isSeparated_iff, ← terminal.comp_from p]
    infer_instance
  let : (structureSheaf X).IsFinitePresentation :=
    GeometrySupport.LineBundleCoherent.structureSheaf_isFinitePresentation
  let : (structureSheaf X).IsQuasicoherent :=
    (SheafOfModules.IsFinitePresentation.exists_quasicoherentData
      (structureSheaf X)).choose.isQuasicoherent
  let : L.sheaf.IsFinitePresentation :=
    GeometrySupport.LineBundleCoherent.lineBundle_isFinitePresentation L
  obtain ⟨U,V,hU,hV,hcover⟩ :=
    ProjectiveCurveTwoAffine.two_affine_cover_of_closed_embedding j hd
  let : Subsingleton (cohomology (structureSheaf X) 2) :=
    CurveTwoAffineVanishing.cohomology_subsingleton U V hU hV hcover _ 2 le_rfl
  let : Subsingleton (cohomology L.sheaf 2) :=
    CurveTwoAffineVanishing.cohomology_subsingleton U V hU hV hcover _ 2 le_rfl
  have hO : LowCohomologyFinite p (structureSheaf X) := fun n _ =>
    ProjectiveFiniteCoordinates.projectiveOver_cohomology_finite p j hj _ n
  have hL : LowCohomologyFinite p L.sheaf := fun n _ =>
    ProjectiveFiniteCoordinates.projectiveOver_cohomology_finite p j hj _ n
  have hOY : LowCohomologyFinite (g ≫ p) (structureSheaf (parameterCurve f hf)) := by
    rw [hg]
    exact parameterCurve_finiteLineCohomology f hf ((parameterCurvePolarization f hf).pow 0)
  have hLY : LowCohomologyFinite (g ≫ p) (L.pullback g).sheaf := by
    rw [hg]
    exact parameterCurve_finiteLineCohomology f hf (L.pullback g)
  simpa only [hg] using
    pullback_euler_degree_of_open_iso g p hd W hW U V hU hV hcover L hO hL hOY hLY

theorem parameterCurve_pullback_euler_degree_of_ample
    (p : X ⟶ Spec (.of ℂ)) [IsProper p]
    (H : LineBundle X) (hH : H.IsAmple) (hd : topologicalKrullDim X ≤ 1)
    (f : E) (hf : Transcendental ℂ f)
    [FiniteDimensional (IntermediateField.adjoin ℂ {f}) E]
    (g : parameterCurve f hf ⟶ X) [IsFinite g]
    (hg : g ≫ p = parameterCurveStructureMap f hf)
    (W : X.Opens) (hW : W ≠ ⊥) [IsIso (g ∣_ W)] (L : LineBundle X) :
    eulerCharacteristic (parameterCurveStructureMap f hf) 1 (L.pullback g).sheaf -
        eulerCharacteristic (parameterCurveStructureMap f hf) 1
          (structureSheaf (parameterCurve f hf)) =
      eulerCharacteristic p 1 L.sheaf - eulerCharacteristic p 1 (structureSheaf X) := by
  classical
  let : IsLocallyNoetherian X := LocallyOfFiniteType.isLocallyNoetherian p
  let : CompactSpace X := QuasiCompact.compactSpace_of_compactSpace p
  let : IsNoetherian X := ⟨⟩
  obtain ⟨n,hn,τ,hτ,s,hs,hclosed⟩ := H.ample_projective_sections_noetherian p hH
  let : Fintype τ := hτ
  have : Nonempty τ := by
    have hx : genericPoint X ∈ (⨆ i, PiExponentSeshadri.SectionOpens.isoOpen (s i)) := by
      rw [hs]
      trivial
    obtain ⟨i,-⟩ := Opens.mem_iSup.mp hx
    exact ⟨i⟩
  let j : X ⟶ ProjectiveO1.projectiveSpace ℂ τ := sectionsMorphism (baseScalars p) s hs
  have : IsClosedImmersion j := hclosed
  have hj : j ≫ polynomialProjectiveProjection ℂ τ = p := by
    rw [← AmpleCohomologyFinite.projectiveBase_eq_polynomialProjectiveProjection]
    exact (sectionsMorphism_over (baseScalars p) s hs).trans (toSpec_scalarMap p)
  exact parameterCurve_pullback_euler_degree p j hj hd f hf g hg W hW L

theorem exists_intrinsic_normalization_preserving_degree
    (p : X ⟶ Spec (.of ℂ)) [IsProper p]
    (j : X ⟶ ProjectiveO1.projectiveSpace ℂ σ) [IsClosedImmersion j]
    (hj : j ≫ polynomialProjectiveProjection ℂ σ = p)
    (hdim : topologicalKrullDim X = 1) :
    letI := CurveNormalizationMorphism.structureFieldAlgebra p
    ∀ (f : X.functionField) (hf : Transcendental ℂ f),
      ∀ [FiniteDimensional (IntermediateField.adjoin ℂ {f}) X.functionField],
      ∃ g : parameterCurve f hf ⟶ X,
        g ≫ p = parameterCurveStructureMap f hf ∧
        parameterCurveGenericPoint f hf ≫ g = X.fromSpecStalk (genericPoint X) ∧
        IsFinite g ∧ ∀ L : LineBundle X,
          eulerCharacteristic (parameterCurveStructureMap f hf) 1 (L.pullback g).sheaf -
              eulerCharacteristic (parameterCurveStructureMap f hf) 1
                (structureSheaf (parameterCurve f hf)) =
            eulerCharacteristic p 1 L.sheaf -
              eulerCharacteristic p 1 (structureSheaf X) := by
  let := CurveNormalizationMorphism.structureFieldAlgebra p
  intro f hf hfinite
  obtain ⟨g,hg,hgeneric,hgfinite,W,hW,hiso⟩ :=
    CurveNormalizationMorphism.exists_intrinsic_normalization_morphism p hdim f hf
  let := hgfinite
  let := hiso
  have hw : W ≠ ⊥ := by
    intro hw
    simp only [hw, Opens.mem_bot] at hW
  exact ⟨g,hg,hgeneric,hgfinite,fun L =>
    parameterCurve_pullback_euler_degree p j hj hdim.le f hf g hg W hw L⟩

end PiExponent.CurveNormalizationDegree

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurveNormalizationProper.lean <==
import OAI.NumberTheory.PiExponent.Geometry.CurveNormalizationOverlap
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveLineReciprocal

namespace OAI

noncomputable section
namespace PiExponent.CurveNormalizationModel
open scoped Polynomial
open AlgebraicGeometry CategoryTheory
open PiExponent.CurveZeroPole
universe u
variable {F E : Type u} [Field F] [Field E] [Algebra F E]
variable (f : E) (hf : Transcendental F f)

def parameterOverlapProjection : Spec (.of (parameterLaurentChart f hf)) ⟶
    Spec (.of (LaurentPolynomial F)) :=
  letI := parameterLaurentAlgebra f hf
  Spec.map (CommRingCat.ofHom (algebraMap (LaurentPolynomial F) (parameterLaurentChart f hf)))

@[reassoc] theorem zeroOverlap_projection :
    zeroOverlap f hf ≫ parameterChartProjection f hf =
      parameterOverlapProjection f hf ≫ ProjectiveLine.zeroChartOverlap F := by
  let := parameterPolynomialAlgebra f hf
  let := parameterLaurentAlgebra f hf
  let := parameterLaurent_scalarTower f hf
  unfold zeroOverlap parameterChartProjection parameterOverlapProjection
    ProjectiveLine.zeroChartOverlap
  rw [← Spec.map_comp, ← Spec.map_comp]
  congr 1
  apply CommRingCat.hom_ext
  apply RingHom.ext
  intro p
  apply Subtype.ext
  exact IsScalarTower.algebraMap_apply F[X] (LaurentPolynomial F) E p

@[reassoc] theorem infinityOverlap_projection :
    infinityOverlap f hf ≫ parameterChartProjection f⁻¹ (transcendental_inverse f hf) =
      parameterOverlapProjection f hf ≫ ProjectiveLine.infinityChartOverlap F := by
  let := parameterPolynomialAlgebra f⁻¹ (transcendental_inverse f hf)
  let := parameterLaurentAlgebra f hf
  unfold infinityOverlap parameterChartProjection parameterOverlapProjection
    ProjectiveLine.infinityChartOverlap
  rw [← Spec.map_comp, ← Spec.map_comp]
  congr 1
  apply CommRingCat.hom_ext
  apply Polynomial.ringHom_ext
  · intro c
    apply Subtype.ext
    change algebraMap F[X] E (Polynomial.C c) =
      parameterLaurentMap f hf (ProjectiveLine.infinityPolynomialMap F (Polynomial.C c))
    rw [parameterPolynomialAlgebra_map]
    simp [parameterLaurentMap, LaurentPolynomial.eval₂_C]
  · apply Subtype.ext
    change algebraMap F[X] E Polynomial.X =
      parameterLaurentMap f hf (ProjectiveLine.infinityPolynomialMap F Polynomial.X)
    rw [parameterPolynomialAlgebra_map]
    simp

def parameterCurveProjection : parameterCurve f hf ⟶ ProjectiveLine.projectiveLine F :=
  Limits.pushout.desc
    (parameterChartProjection f hf ≫ ProjectiveLine.chartMap F false)
    (parameterChartProjection f⁻¹ (transcendental_inverse f hf) ≫
      ProjectiveLine.chartMap F true) (by
      rw [zeroOverlap_projection_assoc, infinityOverlap_projection_assoc]
      rw [ProjectiveLine.reciprocalChart_compatibility])

@[reassoc] theorem zeroChart_projection :
    zeroChartInclusion f hf ≫ parameterCurveProjection f hf =
      parameterChartProjection f hf ≫ ProjectiveLine.chartMap F false :=
  Limits.pushout.inl_desc _ _ _

@[reassoc] theorem infinityChart_projection :
    infinityChartInclusion f hf ≫ parameterCurveProjection f hf =
      parameterChartProjection f⁻¹ (transcendental_inverse f hf) ≫
        ProjectiveLine.chartMap F true :=
  Limits.pushout.inr_desc _ _ _

theorem parameterCurveProjection_preimage_zero :
    parameterCurveProjection f hf ⁻¹ᵁ (ProjectiveLine.chartMap F false).opensRange =
      (zeroChartInclusion f hf).opensRange := by
  ext x
  rcases parameterCurve_twoChartCover f hf x with ⟨q, rfl⟩ | ⟨q, rfl⟩
  · change parameterCurveProjection f hf (zeroChartInclusion f hf q) ∈
      (ProjectiveLine.chartMap F false).opensRange ↔
        zeroChartInclusion f hf q ∈ Set.range (zeroChartInclusion f hf)
    rw [← Scheme.Hom.comp_apply, zeroChart_projection, Scheme.Hom.comp_apply]
    exact iff_of_true ⟨_, rfl⟩ ⟨q, rfl⟩
  · change parameterCurveProjection f hf (infinityChartInclusion f hf q) ∈
      (ProjectiveLine.chartMap F false).opensRange ↔
        infinityChartInclusion f hf q ∈ Set.range (zeroChartInclusion f hf)
    rw [← Scheme.Hom.comp_apply, infinityChart_projection, Scheme.Hom.comp_apply,
      infinityChart_mem_zero_iff]
    change parameterChartProjection f⁻¹ (transcendental_inverse f hf) q ∈
      (ProjectiveLine.chartMap F true ⁻¹ᵁ (ProjectiveLine.chartMap F (!true)).opensRange) ↔ _
    rw [ProjectiveLine.chartMap_preimage_other]
    let := parameterPolynomialAlgebra f⁻¹ (transcendental_inverse f hf)
    change q ∈ PrimeSpectrum.basicOpen
      (algebraMap F[X] (parameterChart f⁻¹ (transcendental_inverse f hf)) Polynomial.X) ↔ _
    rw [infinityOverlap_range]
    rfl

theorem parameterCurveProjection_preimage_infinity :
    parameterCurveProjection f hf ⁻¹ᵁ (ProjectiveLine.chartMap F true).opensRange =
      (infinityChartInclusion f hf).opensRange := by
  ext x
  rcases parameterCurve_twoChartCover f hf x with ⟨q, rfl⟩ | ⟨q, rfl⟩
  · change parameterCurveProjection f hf (zeroChartInclusion f hf q) ∈
      (ProjectiveLine.chartMap F true).opensRange ↔
        zeroChartInclusion f hf q ∈ Set.range (infinityChartInclusion f hf)
    rw [← Scheme.Hom.comp_apply, zeroChart_projection, Scheme.Hom.comp_apply,
      zeroChart_mem_infinity_iff]
    change parameterChartProjection f hf q ∈
      (ProjectiveLine.chartMap F false ⁻¹ᵁ (ProjectiveLine.chartMap F (!false)).opensRange) ↔ _
    rw [ProjectiveLine.chartMap_preimage_other]
    let := parameterPolynomialAlgebra f hf
    change q ∈ PrimeSpectrum.basicOpen
      (algebraMap F[X] (parameterChart f hf) Polynomial.X) ↔ _
    rw [zeroOverlap_range]
    rfl
  · change parameterCurveProjection f hf (infinityChartInclusion f hf q) ∈
      (ProjectiveLine.chartMap F true).opensRange ↔
        infinityChartInclusion f hf q ∈ Set.range (infinityChartInclusion f hf)
    rw [← Scheme.Hom.comp_apply, infinityChart_projection, Scheme.Hom.comp_apply]
    exact iff_of_true ⟨_, rfl⟩ ⟨q, rfl⟩

theorem zeroChartProjection_isPullback :
    IsPullback (zeroChartInclusion f hf) (parameterChartProjection f hf)
      (parameterCurveProjection f hf) (ProjectiveLine.chartMap F false) :=
  (IsOpenImmersion.isPullback _ _ _ _ (zeroChart_projection f hf)
    (parameterCurveProjection_preimage_zero f hf)).flip

theorem infinityChartProjection_isPullback :
    IsPullback (infinityChartInclusion f hf)
      (parameterChartProjection f⁻¹ (transcendental_inverse f hf))
      (parameterCurveProjection f hf) (ProjectiveLine.chartMap F true) :=
  (IsOpenImmersion.isPullback _ _ _ _ (infinityChart_projection f hf)
    (parameterCurveProjection_preimage_infinity f hf)).flip

instance parameterCurveProjection_isFinite [CharZero F]
    [FiniteDimensional (IntermediateField.adjoin F {f}) E] :
    IsFinite (parameterCurveProjection f hf) := by
  let : FiniteDimensional (IntermediateField.adjoin F {f⁻¹}) E :=
    (adjoin_inverse_eq (F := F) f).symm ▸ inferInstance
  let hAffine := AlgebraicGeometry.IsFinite.instHasAffinePropertyAndIsAffineFiniteCarrierObjOppositeOpensCarrierCarrierCommRingCatPresheafOpOpensTopHomAppTop.{u}
  let : IsZariskiLocalAtTarget (@AlgebraicGeometry.IsFinite.{u}) :=
    @HasAffineProperty.instIsZariskiLocalAtTarget _ _ hAffine
  apply IsZariskiLocalAtTarget.of_openCover (P := @AlgebraicGeometry.IsFinite.{u})
    (ProjectiveLine.affineChartCover F)
  intro i
  cases i
  · change IsFinite (Limits.pullback.snd (parameterCurveProjection f hf)
      (ProjectiveLine.chartMap F false))
    rw [← (zeroChartProjection_isPullback f hf).isoPullback_inv_snd]
    infer_instance
  · change IsFinite (Limits.pullback.snd (parameterCurveProjection f hf)
      (ProjectiveLine.chartMap F true))
    rw [← (infinityChartProjection_isPullback f hf).isoPullback_inv_snd]
    infer_instance

def parameterCurveStructureMap : parameterCurve f hf ⟶ Spec (.of F) :=
  parameterCurveProjection f hf ≫ ProjectiveLine.structureMap F

instance parameterCurveStructureMap_isProper [CharZero F]
    [FiniteDimensional (IntermediateField.adjoin F {f}) E] :
    IsProper (parameterCurveStructureMap f hf) := by
  unfold parameterCurveStructureMap
  infer_instance

end PiExponent.CurveNormalizationModel

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurveNormalizationUnit.lean <==
import Mathlib.AlgebraicGeometry.Morphisms.SchemeTheoreticallyDominant
import OAI.NumberTheory.PiExponent.Geometry.CurveNormalizationDegree

namespace OAI

noncomputable section
namespace PiExponent.CurveNormalizationDegree
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace Opposite
open PiExponentSeshadri.Geometry PiExponentSeshadri.SectionOpens
variable {X Y : Scheme.{0}}

def unitMap (f : Y ⟶ X) : structureSheaf X ⟶
    (Scheme.Modules.pushforward f).obj (structureSheaf Y) :=
  SheafOfModules.unitToPushforwardObjUnit f.toRingCatSheafHom

theorem unitMap_mono (f : Y ⟶ X) [IsReduced X] [QuasiCompact f] [IsDominant f] :
    Mono (unitMap f) := by
  let : IsSchemeTheoreticallyDominant f := IsSchemeTheoreticallyDominant.of_isDominant f
  have h : Mono (unitMap f).val := by
    apply PresheafOfModules.mono_of_injective
    intro U
    exact f.app_injective U.unop
  exact (SheafOfModules.forget X.ringCatSheaf).mono_of_mono_map h

theorem dominant_of_iso_restrict [IsIntegral X] (f : Y ⟶ X)
    (U : X.Opens) (hU : U ≠ ⊥) [IsIso (f ∣_ U)] : IsDominant f := by
  have hne : (U : Set X).Nonempty := by
    by_contra hn
    apply hU
    apply SetLike.coe_injective
    exact Set.not_nonempty_iff_eq_empty.mp hn
  let : IsDominant U.ι := Opens.isDominant_ι (U.isOpen.dense hne)
  have : IsDominant ((f ⁻¹ᵁ U).ι ≫ f) := by
    rw [← morphismRestrict_ι]
    infer_instance
  exact IsDominant.of_comp (f ⁻¹ᵁ U).ι f

theorem unitMap_restrict_isIso (f : Y ⟶ X) (U : X.Opens) [IsIso (f ∣_ U)] :
    IsIso ((Scheme.Modules.restrictFunctor U.ι).map (unitMap f)) := by
  apply Scheme.Modules.Hom.isIso_iff_isIso_app.mpr
  intro V
  have h := morphismRestrict_app f U V
  have hiso : IsIso ((f ∣_ U).app V) := by infer_instance
  have : IsIso (f.app (U.ι ''ᵁ V) ≫
      Y.presheaf.map (eqToHom (image_morphismRestrict_preimage f U V)).op) := by
    rw [← h]
    exact hiso
  have : IsIso (f.app (U.ι ''ᵁ V)) :=
    (isIso_comp_right_iff (f.app (U.ι ''ᵁ V))
      (Y.presheaf.map (eqToHom (image_morphismRestrict_preimage f U V)).op)).mp inferInstance
  apply (ConcreteCategory.isIso_iff_bijective _).mpr
  exact ConcreteCategory.bijective_of_isIso (f.app (U.ι ''ᵁ V))

theorem unitMap_isoOpen_ne_bot (f : Y ⟶ X) (U : X.Opens)
    (hU : U ≠ ⊥) [IsIso (f ∣_ U)] : isoOpen (unitMap f) ≠ ⊥ := by
  have hle : U ≤ isoOpen (unitMap f) := by
    intro x hx
    exact (mem_isoOpen_iff _ x).mpr ⟨U,hx,unitMap_restrict_isIso f U⟩
  intro h
  exact hU (le_antisymm (h ▸ hle) bot_le)

def pushforwardPullbackIso (f : Y ⟶ X) (L : LineBundle X) :
    moduleTensor X ((Scheme.Modules.pushforward f).obj (structureSheaf Y)) L.sheaf ≅
      (Scheme.Modules.pushforward f).obj (L.pullback f).sheaf :=
  ProjectionFormula.iso f (structureSheaf Y) L ≪≫
    (Scheme.Modules.pushforward f).mapIso (moduleTensorUnit (L.pullback f).sheaf)

end PiExponent.CurveNormalizationDegree

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurveNormalizedDegreeTransfer.lean <==
import OAI.NumberTheory.PiExponent.Geometry.CurveNormalizationProjective
import OAI.NumberTheory.PiExponent.Geometry.WeightedProjectiveCurveDegree

namespace OAI

noncomputable section
namespace PiExponent.CurveNormalizedDegreeTransfer
open AlgebraicGeometry CategoryTheory
open PiExponentSeshadri.Geometry
open NumericalAmpleness CurveNormalizationModel
variable {B X : Scheme.{0}} {E : Type} [Field E] [Algebra ℂ E]

theorem curveDegree_eq_normalized
    (p : B ⟶ Spec (.of ℂ)) [IsProper p]
    (H : LineBundle B) (hH : H.IsAmple) (C : IntegralCurve B)
    (f : E) (hf : Transcendental ℂ f)
    [FiniteDimensional (IntermediateField.adjoin ℂ {f}) E]
    (g : parameterCurve f hf ⟶ C.scheme) [IsFinite g]
    (hg : g ≫ C.embedding ≫ p = parameterCurveStructureMap f hf)
    (W : C.scheme.Opens) (hW : W ≠ ⊥) [IsIso (g ∣_ W)] (L : LineBundle B) :
    curveDegree p L C =
      eulerCharacteristic (parameterCurveStructureMap f hf) 1
          (L.pullback (g ≫ C.embedding)).sheaf -
        eulerCharacteristic (parameterCurveStructureMap f hf) 1
          (structureSheaf (parameterCurve f hf)) := by
  have h := CurveNormalizationDegree.parameterCurve_pullback_euler_degree_of_ample
    (C.embedding ≫ p) (H.pullback C.embedding)
    (LineBundle.IsAmple.pullback_closedImmersion H hH C.embedding)
    C.dimension.le f hf g hg W hW (L.pullback C.embedding)
  have he := eulerCharacteristic_iso (parameterCurveStructureMap f hf)
    ((Scheme.Modules.pullbackComp g C.embedding).app L.sheaf) 1
  change eulerCharacteristic (parameterCurveStructureMap f hf) 1
    ((L.pullback C.embedding).pullback g).sheaf = _ at he
  rw [he] at h
  exact h.symm

theorem curveDegree_pullback_eq_normalized
    (p : B ⟶ Spec (.of ℂ)) [IsProper p]
    (H : LineBundle B) (hH : H.IsAmple) (C : IntegralCurve B)
    (f : E) (hf : Transcendental ℂ f)
    [FiniteDimensional (IntermediateField.adjoin ℂ {f}) E]
    (g : parameterCurve f hf ⟶ C.scheme) [IsFinite g]
    (hg : g ≫ C.embedding ≫ p = parameterCurveStructureMap f hf)
    (W : C.scheme.Opens) (hW : W ≠ ⊥) [IsIso (g ∣_ W)]
    (π : B ⟶ X) (L : LineBundle X) :
    curveDegree p (L.pullback π) C =
      eulerCharacteristic (parameterCurveStructureMap f hf) 1
          (L.pullback (g ≫ C.embedding ≫ π)).sheaf -
        eulerCharacteristic (parameterCurveStructureMap f hf) 1
          (structureSheaf (parameterCurve f hf)) := by
  rw [curveDegree_eq_normalized p H hH C f hf g hg W hW]
  have he := eulerCharacteristic_iso (parameterCurveStructureMap f hf)
    ((Scheme.Modules.pullbackComp (g ≫ C.embedding) π).app L.sheaf) 1
  change eulerCharacteristic (parameterCurveStructureMap f hf) 1
    ((L.pullback π).pullback (g ≫ C.embedding)).sheaf = _ at he
  rw [he]
  simp only [Category.assoc, LineBundle.pullback]

theorem weighted_curveDegree
    {ι σ : Type} [Fintype ι] [Fintype σ]
    (a : σ → ι →₀ ℕ) (x : ι → E) (z : σ) (hz : a z = 0)
    (coordinate : ι → σ) (hcoordinate : ∀ j, a (coordinate j) = Finsupp.single j 1)
    (p : B ⟶ Spec (.of ℂ)) [IsProper p]
    (H : LineBundle B) (hH : H.IsAmple) (C : IntegralCurve B)
    (f : E) (hf : Transcendental ℂ f)
    [FiniteDimensional (IntermediateField.adjoin ℂ {f}) E]
    (g : parameterCurve f hf ⟶ C.scheme) [IsFinite g]
    (hg : g ≫ C.embedding ≫ p = parameterCurveStructureMap f hf)
    (W : C.scheme.Opens) (hW : W ≠ ⊥) [IsIso (g ∣_ W)]
    (π : B ⟶ Proj (WeightedCompactification.imageGrade (R := ℂ) a))
    (hcoord : parameterCurveGenericPoint f hf ≫ (g ≫ C.embedding ≫ π) =
      CurveMonomialMap.genericMonomialMap a z hz coordinate hcoordinate x)
    (w : ι → ℚ) (hw : ∀ j, 0 < w j) {R : ℚ} (hR : 0 < R)
    (powers : ι → ℕ) (hpowers : ∀ j, w j * (powers j : ℚ) = R)
    (pure : ι → σ) (hpure : ∀ j, a (pure j) = Finsupp.single j (powers j))
    (hbudget : ∀ s, (∑ j, w j * (a s j : ℚ)) ≤ R)
    (hfinite : ∀ q : E, Transcendental ℂ q →
      FiniteDimensional (IntermediateField.adjoin ℂ {q}) E) :
    (curveDegree p ((WeightedCompactification.lineBundle (R := ℂ) a).pullback π) C : ℝ) =
      (R : ℝ) * CurveContactSum.weightedDegree hfinite x w := by
  rw [curveDegree_pullback_eq_normalized p H hH C f hf g hg W hW]
  exact WeightedProjectiveCurveDegree.weighted_pullback_degree f hf a x z hz
    coordinate hcoordinate (g ≫ C.embedding ≫ π) hcoord w hw hR powers hpowers
    pure hpure hbudget hfinite

end PiExponent.CurveNormalizedDegreeTransfer

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurveParameterFinite.lean <==
import Mathlib.FieldTheory.IntermediateField.Adjoin.Algebra
import Mathlib.RingTheory.AlgebraicIndependent.TranscendenceBasis

namespace OAI

namespace PiExponent.CurveParameterFinite

theorem finiteDimensional_adjoin_singleton
    (F E : Type*) [Field F] [Field E] [Algebra F E]
    [Algebra.EssFiniteType F E] (htrdeg : Algebra.trdeg F E ≤ 1)
    {g : E} (hg : Transcendental F g) :
    FiniteDimensional (IntermediateField.adjoin F {g}) E := by
  have hind : AlgebraicIndependent F (fun z : ({g} : Set E) => (z : E)) := by
    rw [algebraicIndependent_singleton_iff ⟨g, rfl⟩]
    exact hg
  have hb := hind.isTranscendenceBasis_of_trdeg_le_of_finite (by simpa using htrdeg)
  have hrange : Set.range (fun z : ({g} : Set E) => (z : E)) = {g} :=
    Subtype.range_coe
  let : Algebra.IsAlgebraic (IntermediateField.adjoin F {g}) E := by
    have ha := hb.isAlgebraic_field
    rw [hrange] at ha
    exact ha
  let : Algebra.EssFiniteType (IntermediateField.adjoin F {g}) E :=
    Algebra.EssFiniteType.of_comp F (IntermediateField.adjoin F {g}) E
  exact Algebra.finite_of_essFiniteType_of_isAlgebraic

theorem finite_over_every_parameter
    (F E : Type*) [Field F] [Field E] [Algebra F E]
    [Algebra.EssFiniteType F E] (htrdeg : Algebra.trdeg F E = 1) :
    ∀ g : E, Transcendental F g →
      FiniteDimensional (IntermediateField.adjoin F {g}) E :=
  fun _ hg => finiteDimensional_adjoin_singleton F E htrdeg.le hg

end PiExponent.CurveParameterFinite

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurvePlaceCenter.lean <==
import OAI.NumberTheory.PiExponent.Geometry.CurveModelGenericPoint
import OAI.NumberTheory.PiExponent.Geometry.CurveModelInfinityGenericPoint
import OAI.NumberTheory.PiExponent.Geometry.CurveModelPlaces

namespace OAI

noncomputable section
universe u
namespace PiExponent.CurvePlaceCenter
open AlgebraicGeometry CategoryTheory
open CurveZeroPole CurveValuationCenter CurveNormalizationModel CurveModelPlaces

theorem fractionSpec_isDominant
    (A E : Type u) [CommRing A] [IsDomain A] [Field E] [Algebra A E] [IsFractionRing A E] :
    IsDominant (Spec.map (CommRingCat.ofHom (algebraMap A E))) := by
  constructor
  rw [denseRange_iff_closure_range]
  apply Set.eq_univ_of_univ_subset
  rw [← genericPoint_closure (Spec (CommRingCat.of A))]
  apply closure_mono
  rw [Set.singleton_subset_iff]
  refine ⟨(⊥ : PrimeSpectrum E), ?_⟩
  rw [genericPoint_eq_bot_of_affine]
  apply PrimeSpectrum.ext
  ext a
  change algebraMap A E a = 0 ↔ a = 0
  exact map_eq_zero_iff _ (IsFractionRing.injective A E)

theorem hom_ext_fraction
    (A E : Type u) [CommRing A] [IsDomain A] [Field E] [Algebra A E] [IsFractionRing A E]
    {Y : Scheme.{u}} [Y.IsSeparated] (g h : Spec (CommRingCat.of A) ⟶ Y)
    (heq : Spec.map (CommRingCat.ofHom (algebraMap A E)) ≫ g =
      Spec.map (CommRingCat.ofHom (algebraMap A E)) ≫ h) : g = h := by
  let := fractionSpec_isDominant A E
  exact ext_of_isDominant (Spec.map (CommRingCat.ofHom (algebraMap A E))) heq

def centerMorphism
    {F E : Type u} [Field F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f) (p : NormalizedPlace F E) :
    Spec (CommRingCat.of (PlaceValuationRing.ring p)) ⟶ parameterCurve f hf :=
  if hp : 0 ≤ p.valuation f then
    Spec.map (CommRingCat.ofHom (parameterChartValuationHom f hf p.valuation p.constants_nonneg hp)) ≫
      zeroChartInclusion f hf
  else
    Spec.map (CommRingCat.ofHom (parameterChartValuationHom f⁻¹ (transcendental_inverse f hf)
      p.valuation p.constants_nonneg (inverse_positive_of_not_regular p f hf.ne_zero hp).le)) ≫
      infinityChartInclusion f hf

theorem centerMorphism_closedPoint
    {F E : Type u} [Field F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f) (p : NormalizedPlace F E) :
    centerMorphism f hf p (IsLocalRing.closedPoint (PlaceValuationRing.ring p)) =
      placePoint f hf p := by
  by_cases hp : 0 ≤ p.valuation f
  · simp only [centerMorphism, placePoint, dite_eq_left hp]
    rfl
  · simp only [centerMorphism, placePoint, dite_eq_right hp]
    rfl

theorem centerMorphism_generic_of_regular
    {F E : Type u} [Field F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E]
    (p : NormalizedPlace F E) (hp : 0 ≤ p.valuation f) :
    Spec.map (CommRingCat.ofHom (algebraMap (PlaceValuationRing.ring p) E)) ≫
      centerMorphism f hf p = parameterCurveGenericPoint f hf := by
  rw [centerMorphism, dite_eq_left hp, ← Category.assoc, ← Spec.map_comp,
    ← CommRingCat.ofHom_comp, parameterCurveGenericPoint_eq_zeroChart]
  rfl

theorem centerMorphism_generic
    {F E : Type u} [Field F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E]
    (p : NormalizedPlace F E) :
    Spec.map (CommRingCat.ofHom (algebraMap (PlaceValuationRing.ring p) E)) ≫
      centerMorphism f hf p = parameterCurveGenericPoint f hf := by
  by_cases hp : 0 ≤ p.valuation f
  · exact centerMorphism_generic_of_regular f hf p hp
  · rw [centerMorphism, dite_eq_right hp, ← Category.assoc, ← Spec.map_comp,
      ← CommRingCat.ofHom_comp, parameterCurveGenericPoint_eq_infinityChart]
    rfl

theorem centerMorphism_over_base
    {F E : Type u} [Field F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E]
    (p : NormalizedPlace F E) :
    centerMorphism f hf p ≫ parameterCurveStructureMap f hf =
      Spec.map (CommRingCat.ofHom (algebraMap F (PlaceValuationRing.ring p))) := by
  apply hom_ext_fraction (PlaceValuationRing.ring p) E
  rw [← Category.assoc, centerMorphism_generic, parameterCurveGenericPoint_over_base,
    ← Spec.map_comp, ← CommRingCat.ofHom_comp]
  rfl

theorem centerMorphism_comp_eq_of_generic
    {F E : Type u} [Field F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E]
    (p : NormalizedPlace F E) {Y : Scheme.{u}} [Y.IsSeparated]
    (g : parameterCurve f hf ⟶ Y)
    (φ : Spec (CommRingCat.of (PlaceValuationRing.ring p)) ⟶ Y)
    (hφ : Spec.map (CommRingCat.ofHom (algebraMap (PlaceValuationRing.ring p) E)) ≫ φ =
      parameterCurveGenericPoint f hf ≫ g) : centerMorphism f hf p ≫ g = φ := by
  apply hom_ext_fraction (PlaceValuationRing.ring p) E
  rw [← Category.assoc, centerMorphism_generic]
  exact hφ.symm

end PiExponent.CurvePlaceCenter

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurvePlaceCenterStalk.lean <==
import OAI.NumberTheory.PiExponent.Geometry.BirationalValuationStalk
import OAI.NumberTheory.PiExponent.Geometry.CurveModelLocalOrder
import OAI.NumberTheory.PiExponent.Geometry.CurvePlaceCenter

namespace OAI

noncomputable section
namespace PiExponent.CurvePlaceCenter
open CategoryTheory AlgebraicGeometry
open CurveZeroPole CurveValuationCenter CurveNormalizationModel CurveModelPlaces
universe u
variable {F E : Type u} [Field F] [CharZero F] [Field E] [Algebra F E]
variable (f : E) (hf : Transcendental F f)
variable [FiniteDimensional (IntermediateField.adjoin F {f}) E]
variable (p : NormalizedPlace F E)

instance centerMorphism_stalkMap_isIso :
    IsIso ((centerMorphism f hf p).stalkMap (IsLocalRing.closedPoint (PlaceValuationRing.ring p))) := by
  have hx : centerMorphism f hf p (IsLocalRing.closedPoint (PlaceValuationRing.ring p)) ≠
      genericPoint (parameterCurve f hf) := by
    rw [centerMorphism_closedPoint]
    exact placePoint_ne_genericPoint f hf p
  let := parameterCurve_stalkDVR f hf _ hx
  exact BirationalValuationStalk.stalkMap_isIso (centerMorphism f hf p)
    (parameterCurveFunctionFieldEquiv f hf) (centerMorphism_generic f hf p)

instance centerMorphism_stalkClosedPointTo_isIso :
    IsIso (Scheme.stalkClosedPointTo (centerMorphism f hf p)) := by
  unfold Scheme.stalkClosedPointTo
  infer_instance

def centerStalkIso :
    (parameterCurve f hf).presheaf.stalk (placePoint f hf p) ≅
      CommRingCat.of (PlaceValuationRing.ring p) :=
  (parameterCurve f hf).presheaf.stalkCongr
      (.of_eq (centerMorphism_closedPoint f hf p).symm) ≪≫
    asIso (Scheme.stalkClosedPointTo (centerMorphism f hf p))

@[reassoc]
theorem centerStalkIso_hom_eq :
    (centerStalkIso f hf p).hom =
      ((parameterCurve f hf).presheaf.stalkCongr
        (.of_eq (centerMorphism_closedPoint f hf p).symm)).hom ≫
      (centerMorphism f hf p).stalkMap (IsLocalRing.closedPoint (PlaceValuationRing.ring p)) ≫
      (stalkClosedPointIso (.of (PlaceValuationRing.ring p))).hom := rfl

omit [CharZero F] in
theorem centerMorphism_stalkClosedPointTo_field :
    (algebraMap (PlaceValuationRing.ring p) E).comp
        (Scheme.stalkClosedPointTo (centerMorphism f hf p)).hom =
      (parameterCurveFunctionFieldEquiv f hf).toRingHom.comp
        (algebraMap ((parameterCurve f hf).presheaf.stalk
          (centerMorphism f hf p (IsLocalRing.closedPoint (PlaceValuationRing.ring p))))
          (parameterCurve f hf).functionField) :=
  BirationalValuationStalk.stalkClosedPointTo_field_compatibility (centerMorphism f hf p)
    (parameterCurveFunctionFieldEquiv f hf) (centerMorphism_generic f hf p)

end PiExponent.CurvePlaceCenter

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurvePlaceSectionDivisor.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.CurveNormalizationPolarization
import OAI.NumberTheory.PiExponent.Geometry.CurveModelPlaces
import OAI.NumberTheory.PiExponent.Geometry.SectionOrderDivisor

namespace OAI

noncomputable section
open AlgebraicGeometry CategoryTheory
open PiExponentSeshadri.Geometry
open PiExponent.CurveNormalizationModel PiExponent.CurveModelPlaces
open PiExponent.CurveValuationCenter

namespace PiExponent.CurvePlaceSectionDivisor


variable {E : Type} [Field E] [Algebra ℂ E]
variable (f : E) (hf : Transcendental ℂ f)
variable [FiniteDimensional (IntermediateField.adjoin ℂ {f}) E]

def divisor (L : LineBundle (parameterCurve f hf))
    (s : GlobalSections (parameterCurve f hf) L.sheaf) (hs : s ≠ 0) :
    NormalizedPlace ℂ E →₀ ℕ :=
  Finsupp.domCongr (placesEquivNongenericPoints f hf).symm
    (SectionOrderDivisor.divisor (parameterCurveStructureMap f hf)
      (parameterCurve_dimension_le_one f hf) (parameterCurve_stalkDVR f hf) L s hs)

@[simp] theorem divisor_apply (L : LineBundle (parameterCurve f hf))
    (s : GlobalSections (parameterCurve f hf) L.sheaf) (hs : s ≠ 0)
    (p : NormalizedPlace ℂ E) :
    divisor f hf L s hs p =
      SectionOrderDivisor.orderAt (parameterCurve_stalkDVR f hf) L s
        ⟨placePoint f hf p, placePoint_ne_genericPoint f hf p⟩ := by
  rw [divisor, Finsupp.domCongr_apply, Finsupp.equivMapDomain_apply]
  rfl

theorem degree_eq_euler_difference (L : LineBundle (parameterCurve f hf))
    (s : GlobalSections (parameterCurve f hf) L.sheaf) (hs : s ≠ 0)
    (hfiniteO : ∀ n ≤ 1,
      letI := Module.compHom (cohomology (structureSheaf (parameterCurve f hf)) n) (baseScalars (parameterCurveStructureMap f hf))
      FiniteDimensional ℂ (cohomology (structureSheaf (parameterCurve f hf)) n))
    (hfiniteL : ∀ n ≤ 1,
      letI := Module.compHom (cohomology L.sheaf n) (baseScalars (parameterCurveStructureMap f hf))
      FiniteDimensional ℂ (cohomology L.sheaf n)) :
    (divisor f hf L s hs).sum (fun _ n => (n : ℤ)) =
      eulerCharacteristic (parameterCurveStructureMap f hf) 1 L.sheaf -
      eulerCharacteristic (parameterCurveStructureMap f hf) 1
        (structureSheaf (parameterCurve f hf)) := by
  let : Subsingleton (cohomology (structureSheaf (parameterCurve f hf)) 2) := by
    apply subsingleton_of_forall_eq 0
    intro x
    exact parameterCurve_lineBundle_ext_zero f hf (L.pow 0) 2 (by omega) x
  rw [divisor, Finsupp.domCongr_apply, Finsupp.equivMapDomain_eq_mapDomain,
    Finsupp.sum_mapDomain_index (by simp) (by intros; simp)]
  exact SectionOrderDivisor.divisor_degree_eq_euler_difference
    (parameterCurveStructureMap f hf) (parameterCurve_dimension_le_one f hf)
    (parameterCurve_stalkDVR f hf) L s hs hfiniteO hfiniteL

theorem degree_eq_euler_difference_full (L : LineBundle (parameterCurve f hf))
    (s : GlobalSections (parameterCurve f hf) L.sheaf) (hs : s ≠ 0) :
    (divisor f hf L s hs).sum (fun _ n => (n : ℤ)) =
      eulerCharacteristic (parameterCurveStructureMap f hf) 1 L.sheaf -
      eulerCharacteristic (parameterCurveStructureMap f hf) 1
        (structureSheaf (parameterCurve f hf)) :=
  degree_eq_euler_difference f hf L s hs
    (parameterCurve_finiteLineCohomology f hf (L.pow 0))
    (parameterCurve_finiteLineCohomology f hf L)

end PiExponent.CurvePlaceSectionDivisor

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurvePlaceSectionOrder.lean <==
import OAI.NumberTheory.PiExponent.Geometry.CurvePlaceCenterStalk
import OAI.NumberTheory.PiExponent.Geometry.CurvePlaceSectionDivisor
import OAI.NumberTheory.PiExponent.LocalAlgebra.LocalPullbackSectionOrder

namespace OAI

noncomputable section
open AlgebraicGeometry CategoryTheory
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
open PiExponent.CurveNormalizationModel PiExponent.CurveModelPlaces
open PiExponent.CurveValuationCenter PiExponent.CurvePlaceCenter
open PiExponent.LocalSectionOrder

namespace PiExponent.CurvePlaceSectionOrder


variable {E : Type} [Field E] [Algebra ℂ E]
variable (f : E) (hf : Transcendental ℂ f)
variable [FiniteDimensional (IntermediateField.adjoin ℂ {f}) E]

theorem divisor_eq_local_order (L : LineBundle (parameterCurve f hf))
    (s : GlobalSections (parameterCurve f hf) L.sheaf) (hs : s ≠ 0)
    (p : NormalizedPlace ℂ E)
    (e : (Scheme.Modules.pullback (centerMorphism f hf p)).obj L.sheaf ≅
      O (Spec (CommRingCat.of (PlaceValuationRing.ring p)))) :
    CurvePlaceSectionDivisor.divisor f hf L s hs p =
      (sectionOrder e (pullbackSection (centerMorphism f hf p) s)).toNat := by
  let : IsDiscreteValuationRing ((parameterCurve f hf).presheaf.stalk
      ((centerMorphism f hf p) (IsLocalRing.closedPoint (PlaceValuationRing.ring p)))) := by
    rw [centerMorphism_closedPoint]
    exact parameterCurve_stalkDVR f hf _ (placePoint_ne_genericPoint f hf p)
  have h := LocalPullbackSectionOrder.sectionOrder_eq_germ_order
    (centerMorphism f hf p) L s e
  have hp : (centerMorphism f hf p) (IsLocalRing.closedPoint (PlaceValuationRing.ring p)) ≠
      genericPoint (parameterCurve f hf) := by
    rw [centerMorphism_closedPoint]
    exact placePoint_ne_genericPoint f hf p
  have h' : (sectionOrder e (pullbackSection (centerMorphism f hf p) s)).toNat =
      SectionOrderDivisor.orderAt (parameterCurve_stalkDVR f hf) L s
        ⟨(centerMorphism f hf p) (IsLocalRing.closedPoint (PlaceValuationRing.ring p)), hp⟩ :=
    congrArg ENat.toNat h
  have heq : (⟨(centerMorphism f hf p) (IsLocalRing.closedPoint (PlaceValuationRing.ring p)), hp⟩ :
      SectionOrderDivisor.CurvePoint (parameterCurve f hf)) =
        ⟨placePoint f hf p, placePoint_ne_genericPoint f hf p⟩ := by
    apply Subtype.ext
    exact centerMorphism_closedPoint f hf p
  rw [heq] at h'
  exact (CurvePlaceSectionDivisor.divisor_apply f hf L s hs p).trans h'.symm

end PiExponent.CurvePlaceSectionOrder

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurvePrimeHeight.lean <==
import Mathlib.FieldTheory.IntermediateField.Adjoin.Defs
import OAI.NumberTheory.PiExponent.Polynomials.PolynomialPrimeDimension

namespace OAI

namespace PiExponent.CurvePrimeHeight


open PiExponentJets.W24 PiExponentSiegel.W23
open PiExponentJets.PolynomialLocalResidueResolution

theorem height_add_one_eq_of_quotient_dimension
    (F : Type*) [Field F] (n : ℕ)
    (P : Ideal (MvPolynomial (Fin n) F)) [P.IsPrime]
    (hdim : ringKrullDim (MvPolynomial (Fin n) F ⧸ P) = 1) :
    P.height + 1 = (n : ℕ∞) := by
  have h := fin_polynomial_prime_pair_local_dimension F n ⊥ P bot_le
  have hbot : parameterLocalizedIdeal (⊥ : Ideal (MvPolynomial (Fin n) F)) P = ⊥ :=
    Ideal.map_bot
  rw [hbot] at h
  have hlocal : ringKrullDim (Localization.AtPrime P ⧸ (⊥ : Ideal (Localization.AtPrime P))) =
      ringKrullDim (Localization.AtPrime P) := by
    with_unfolding_all exact (RingEquiv.quotientBot (Localization.AtPrime P)).ringKrullDim
  have hpoly : ringKrullDim (MvPolynomial (Fin n) F ⧸ (⊥ : Ideal (MvPolynomial (Fin n) F))) =
      ringKrullDim (MvPolynomial (Fin n) F) := by
    with_unfolding_all exact (RingEquiv.quotientBot (MvPolynomial (Fin n) F)).ringKrullDim
  rw [hlocal, hpoly, IsLocalization.AtPrime.ringKrullDim_eq_height P
    (Localization.AtPrime P), hdim] at h
  apply WithBot.coe_injective
  simpa only [WithBot.coe_add, WithBot.coe_one,
    MvPolynomial.ringKrullDim_of_isNoetherianRing,
    ringKrullDim_eq_zero_of_field, ENat.card_eq_coe_natCard,
    Nat.card_fin, zero_add, WithBot.coe_natCast] using h

variable {F E : Type*} [Field F] [Field E] [Algebra F E]

theorem residue_trdeg_toNat_eq {ι : Type*} (z : ι → E)
    (hgen : IntermediateField.adjoin F (Set.range z) = ⊤)
    (P : Ideal (MvPolynomial ι F)) [P.IsPrime]
    (hker : P = RingHom.ker (MvPolynomial.aeval (R := F) z).toRingHom) :
    (Algebra.trdeg F P.ResidueField).toNat = (Algebra.trdeg F E).toNat := by
  have hk : P ≤ RingHom.ker (MvPolynomial.aeval (R := F) z) := by
    intro p hp
    rw [hker] at hp
    simpa only [RingHom.mem_ker, AlgHom.toRingHom_eq_coe, AlgHom.coe_toRingHom] using hp
  have hu : P.primeCompl ≤
      (IsUnit.submonoid E).comap (MvPolynomial.aeval (R := F) z) := by
    intro p hp
    change p ∉ P at hp
    change IsUnit (MvPolynomial.aeval (R := F) z p)
    rw [isUnit_iff_ne_zero]
    simpa only [hker, RingHom.mem_ker, AlgHom.toRingHom_eq_coe, AlgHom.coe_toRingHom] using hp
  let f : P.ResidueField →ₐ[F] E :=
    Ideal.ResidueField.liftₐ P (MvPolynomial.aeval (R := F) z) hk hu
  have hf : Function.Surjective f := by
    apply AlgHom.fieldRange_eq_top.mp
    apply top_unique
    rw [← hgen]
    apply IntermediateField.adjoin_le_iff.mpr
    rintro _ ⟨i, rfl⟩
    exact ⟨algebraMap (MvPolynomial ι F) P.ResidueField (MvPolynomial.X i), by
      change Ideal.ResidueField.liftₐ P (MvPolynomial.aeval (R := F) z) hk hu
        (algebraMap (MvPolynomial ι F) P.ResidueField (MvPolynomial.X i)) = z i
      rw [Ideal.ResidueField.liftₐ_algebraMap]
      exact MvPolynomial.aeval_X z i⟩
  have he := (AlgEquiv.ofBijective f ⟨f.injective, hf⟩).lift_trdeg_eq
  simpa only [Cardinal.toNat_lift] using congrArg Cardinal.toNat he

theorem quotient_dimension_eq_one {n : ℕ} (z : Fin n → E)
    (hgen : IntermediateField.adjoin F (Set.range z) = ⊤)
    (htrdeg : Algebra.trdeg F E = 1)
    (P : Ideal (MvPolynomial (Fin n) F)) [P.IsPrime]
    (hker : P = RingHom.ker (MvPolynomial.aeval (R := F) z).toRingHom) :
    ringKrullDim (MvPolynomial (Fin n) F ⧸ P) = 1 := by
  rw [PiExponentJets.W24.affine_prime_quotient_dimension_eq_residue_trdeg F _ P,
    residue_trdeg_toNat_eq z hgen P hker, htrdeg]
  simp

theorem kernel_height_add_one_eq {n : ℕ} (z : Fin n → E)
    (hgen : IntermediateField.adjoin F (Set.range z) = ⊤)
    (htrdeg : Algebra.trdeg F E = 1) :
    (RingHom.ker (MvPolynomial.aeval (R := F) z).toRingHom).height + 1 = (n : ℕ∞) := by
  let P := RingHom.ker (MvPolynomial.aeval (R := F) z).toRingHom
  let : P.IsPrime := RingHom.ker_isPrime (MvPolynomial.aeval (R := F) z).toRingHom
  exact height_add_one_eq_of_quotient_dimension F n P
    (quotient_dimension_eq_one z hgen htrdeg P rfl)

theorem kernel_height_le {n : ℕ} (z : Fin n → E)
    (hgen : IntermediateField.adjoin F (Set.range z) = ⊤)
    (htrdeg : Algebra.trdeg F E = 1) :
    (RingHom.ker (MvPolynomial.aeval (R := F) z).toRingHom).height ≤ (n : ℕ∞) := by
  calc
    _ ≤ (RingHom.ker (MvPolynomial.aeval (R := F) z).toRingHom).height + 1 :=
      le_add_of_nonneg_right (by simp)
    _ = (n : ℕ∞) := kernel_height_add_one_eq z hgen htrdeg

theorem kernel_height_succ_eq {m : ℕ} (z : Fin (m + 1) → E)
    (hgen : IntermediateField.adjoin F (Set.range z) = ⊤)
    (htrdeg : Algebra.trdeg F E = 1) :
    (RingHom.ker (MvPolynomial.aeval (R := F) z).toRingHom).height = (m : ℕ∞) := by
  apply (WithTop.add_right_inj (show (1 : ℕ∞) ≠ ⊤ by simp)).mp
  simpa only [Nat.cast_add, Nat.cast_one] using! kernel_height_add_one_eq z hgen htrdeg

theorem kernel_height_succ_le {m : ℕ} (z : Fin (m + 1) → E)
    (hgen : IntermediateField.adjoin F (Set.range z) = ⊤)
    (htrdeg : Algebra.trdeg F E = 1) :
    (RingHom.ker (MvPolynomial.aeval (R := F) z).toRingHom).height ≤ (m : ℕ∞) :=
  (kernel_height_succ_eq z hgen htrdeg).le

end PiExponent.CurvePrimeHeight

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurveProductFormula.lean <==
import Mathlib.Tactic
import OAI.NumberTheory.PiExponent.Geometry.CurveValuationCenter

namespace OAI

noncomputable section
open scoped BigOperators
namespace PiExponent.CurveProductFormula
open PiExponent.CurveZeroPole PiExponent.CurveValuationCenter
open PiExponent.WeightedCurveDegree

def placeOrder {F E : Type*} [Field F] [Field E] [Algebra F E]
    (p : NormalizedPlace F E) (z : Eˣ) : ℤ := integerOrder p.valuation z

@[simp] theorem placeOrder_inv {F E : Type*} [Field F] [Field E] [Algebra F E]
    (p : NormalizedPlace F E) (z : Eˣ) : placeOrder p z⁻¹ = -placeOrder p z := by
  exact integerOrder_inv p.valuation z

theorem valuation_pos_iff_order_pos {F E : Type*} [Field F] [Field E] [Algebra F E]
    (p : NormalizedPlace F E) (z : Eˣ) : 0 < p.valuation (z : E) ↔ 0 < placeOrder p z := by
  rw [← coe_integerOrder]
  exact WithTop.coe_lt_coe

theorem order_ne_zero_iff_positive_or_inverse
    {F E : Type*} [Field F] [Field E] [Algebra F E]
    (p : NormalizedPlace F E) (z : Eˣ) :
    placeOrder p z ≠ 0 ↔ 0 < p.valuation (z : E) ∨ 0 < p.valuation ((z : E)⁻¹) := by
  rw [valuation_pos_iff_order_pos p z]
  rw [← Units.val_inv_eq_inv_val]
  rw [valuation_pos_iff_order_pos, placeOrder_inv]
  omega

def positivePlaces {F E : Type*} [Field F] [CharZero F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E] : Finset (NormalizedPlace F E) :=
  (finite_positivePlaces f hf).toFinset

@[simp] theorem mem_positivePlaces
    {F E : Type*} [Field F] [CharZero F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E] (p : NormalizedPlace F E) :
    p ∈ positivePlaces f hf ↔ 0 < p.valuation f := by
  classical
  exact (finite_positivePlaces f hf).mem_toFinset

abbrev positivePlacesFintype
    {F E : Type*} [Field F] [CharZero F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E] :
    Fintype {p : NormalizedPlace F E // 0 < p.valuation f} :=
  let := parameterZeroPlacesFintype f hf
  Fintype.ofEquiv (parameterZeroPlaces f hf) (positivePlaceEquivZeroPlaces f hf).symm

theorem sum_positiveOrders_eq
    {F E : Type*} [Field F] [CharZero F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E] :
    ∑ p ∈ positivePlaces f hf, placeOrder p (Units.mk0 f hf.ne_zero) = parameterZeroOrder f hf := by
  let := positivePlacesFintype f hf
  let := parameterZeroPlacesFintype f hf
  rw [Finset.sum_subtype (positivePlaces f hf) (mem_positivePlaces f hf)]
  calc
    _ = ∑ q : parameterZeroPlaces f hf,
        placeOrder (parameterNormalizedPlace f hf q) (Units.mk0 f hf.ne_zero) :=
      ((positivePlaceEquivZeroPlaces f hf).symm.sum_comp
        (fun p => placeOrder p.1 (Units.mk0 f hf.ne_zero))).symm
    _ = _ := (parameterZeroOrder_eq_sum f hf).symm

theorem finite_support_placeOrder
    {F E : Type*} [Field F] [CharZero F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E] :
    (Function.support (fun p : NormalizedPlace F E => placeOrder p (Units.mk0 f hf.ne_zero))).Finite := by
  let : FiniteDimensional (IntermediateField.adjoin F {f⁻¹}) E :=
    (adjoin_inverse_eq (F := F) f).symm ▸ inferInstance
  apply ((finite_positivePlaces f hf).union
    (finite_positivePlaces f⁻¹ (transcendental_inverse f hf))).subset
  intro p hp
  exact (order_ne_zero_iff_positive_or_inverse p (Units.mk0 f hf.ne_zero)).mp hp

def principalDivisor
    {F E : Type*} [Field F] [CharZero F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E] : NormalizedPlace F E →₀ ℤ :=
  Finsupp.ofSupportFinite (fun p => placeOrder p (Units.mk0 f hf.ne_zero))
    (finite_support_placeOrder f hf)

@[simp] theorem principalDivisor_apply
    {F E : Type*} [Field F] [CharZero F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E] (p : NormalizedPlace F E) :
    principalDivisor f hf p = placeOrder p (Units.mk0 f hf.ne_zero) := rfl

theorem principalDivisor_degree_zero
    {F E : Type*} [Field F] [CharZero F] [IsAlgClosed F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E] :
    (principalDivisor f hf).sum (fun _ n => n) = 0 := by
  classical
  let : FiniteDimensional (IntermediateField.adjoin F {f⁻¹}) E :=
    (adjoin_inverse_eq (F := F) f).symm ▸ inferInstance
  let z : Eˣ := Units.mk0 f hf.ne_zero
  let zi : Eˣ := Units.mk0 f⁻¹ (transcendental_inverse f hf).ne_zero
  have hiz : zi = z⁻¹ := by ext; simp [zi, z]
  have hsup : (principalDivisor f hf).support ⊆
      positivePlaces f hf ∪ positivePlaces f⁻¹ (transcendental_inverse f hf) := by
    intro p hp
    have hn : placeOrder p z ≠ 0 := by simpa [z] using Finsupp.mem_support_iff.mp hp
    simpa only [Finset.mem_union, mem_positivePlaces, z, Units.val_mk0] using
      (order_ne_zero_iff_positive_or_inverse p z).mp hn
  have hdisj : Disjoint (positivePlaces f hf)
      (positivePlaces f⁻¹ (transcendental_inverse f hf)) := by
    apply Finset.disjoint_left.mpr
    intro p hp hi
    have hp' : 0 < placeOrder p z :=
      (valuation_pos_iff_order_pos p z).mp ((mem_positivePlaces f hf p).mp hp)
    have hi' : 0 < placeOrder p zi :=
      (valuation_pos_iff_order_pos p zi).mp
        ((mem_positivePlaces f⁻¹ (transcendental_inverse f hf) p).mp hi)
    rw [hiz, placeOrder_inv] at hi'
    omega
  rw [Finsupp.sum_of_support_subset _ hsup _ (by intro _ _; rfl)]
  simp only [principalDivisor_apply]
  rw [Finset.sum_union hdisj, sum_positiveOrders_eq]
  have hi : (∑ p ∈ positivePlaces f⁻¹ (transcendental_inverse f hf), placeOrder p z) =
      -parameterZeroOrder f⁻¹ (transcendental_inverse f hf) := by
    calc
      _ = ∑ p ∈ positivePlaces f⁻¹ (transcendental_inverse f hf), -(placeOrder p zi) := by
        apply Finset.sum_congr rfl
        intro p _
        rw [hiz, placeOrder_inv, neg_neg]
      _ = -(∑ p ∈ positivePlaces f⁻¹ (transcendental_inverse f hf), placeOrder p zi) :=
        Finset.sum_neg_distrib (fun p => placeOrder p zi)
      _ = _ := congrArg Neg.neg (sum_positiveOrders_eq f⁻¹ (transcendental_inverse f hf))
  change parameterZeroOrder f hf + (∑ p ∈ positivePlaces f⁻¹ (transcendental_inverse f hf),
    placeOrder p z) = 0
  rw [hi, zero_pole_order_eq]
  exact add_neg_cancel _

theorem valuation_constant_eq_zero
    {F E : Type*} [Field F] [Field E] [Algebra F E]
    (p : NormalizedPlace F E) (c : F) (hc : c ≠ 0) :
    p.valuation (algebraMap F E c) = 0 := by
  let z : Eˣ := Units.mk0 (algebraMap F E c) ((map_ne_zero_iff _ (algebraMap F E).injective).mpr hc)
  have hpos : 0 ≤ integerOrder p.valuation z := by
    apply WithTop.coe_le_coe.mp
    rw [coe_integerOrder]
    exact p.constants_nonneg c
  have hinv : 0 ≤ integerOrder p.valuation z⁻¹ := by
    apply WithTop.coe_le_coe.mp
    rw [coe_integerOrder]
    simpa [z] using p.constants_nonneg c⁻¹
  rw [integerOrder_inv] at hinv
  have hz : integerOrder p.valuation z = 0 := by omega
  have he := coe_integerOrder p.valuation z
  rw [hz] at he
  exact he.symm

theorem placeOrder_constant_eq_zero
    {F E : Type*} [Field F] [Field E] [Algebra F E]
    (p : NormalizedPlace F E) (c : F) (hc : c ≠ 0) :
    placeOrder p (Units.mk0 (algebraMap F E c) ((map_ne_zero_iff _ (algebraMap F E).injective).mpr hc)) = 0 := by
  apply WithTop.coe_injective
  rw [placeOrder, coe_integerOrder]
  exact valuation_constant_eq_zero p c hc

end PiExponent.CurveProductFormula

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurveProperExtension.lean <==
import Mathlib.AlgebraicGeometry.ValuativeCriterion
import OAI.NumberTheory.PiExponent.Geometry.CurveNormalizationLocalRing

namespace OAI

noncomputable section
universe u
namespace PiExponent.CurveProperExtension
open AlgebraicGeometry CategoryTheory

theorem fractionMap_fromSpecStalk
    (X : Scheme.{u}) [IsIntegral X] (x : X) :
    Spec.map (CommRingCat.ofHom (algebraMap (X.presheaf.stalk x) X.functionField)) ≫
      X.fromSpecStalk x = X.fromSpecStalk (genericPoint X) := by
  change Spec.map (X.presheaf.stalkSpecializes ((genericPoint_spec X).specializes trivial)) ≫
    X.fromSpecStalk x = _
  exact Scheme.SpecMap_stalkSpecializes_fromSpecStalk _

theorem exists_stalk_map
    {X Y S : Scheme.{u}} [IsIntegral X]
    (sX : X ⟶ S) (sY : Y ⟶ S) [IsProper sY]
    (hDVR : ∀ x : X, x ≠ genericPoint X → IsDiscreteValuationRing (X.presheaf.stalk x))
    (η : Spec X.functionField ⟶ Y)
    (hη : η ≫ sY = X.fromSpecStalk (genericPoint X) ≫ sX) (x : X) :
    ∃ φ : Spec (X.presheaf.stalk x) ⟶ Y,
      φ ≫ sY = X.fromSpecStalk x ≫ sX ∧
      Spec.map (CommRingCat.ofHom (algebraMap (X.presheaf.stalk x) X.functionField)) ≫ φ = η := by
  by_cases hx : x = genericPoint X
  · subst x
    refine ⟨η, hη, ?_⟩
    change Spec.map (X.presheaf.stalkSpecializes ((genericPoint_spec X).specializes trivial)) ≫ η = η
    simp
  · let := hDVR x hx
    have hval : ValuativeCriterion sY := by
      have h : IsProper sY := inferInstance
      rw [IsProper.eq_valuativeCriterion] at h
      exact h.1.1.1
    let sq : ValuativeCommSq sY :=
      { R := X.presheaf.stalk x
        commRing := inferInstanceAs (CommRing (X.presheaf.stalk x))
        domain := inferInstanceAs (IsDomain (X.presheaf.stalk x))
        valuationRing := inferInstanceAs (ValuationRing (X.presheaf.stalk x))
        K := X.functionField
        field := inferInstanceAs (Field X.functionField)
        algebra := inferInstanceAs (Algebra (X.presheaf.stalk x) X.functionField)
        isFractionRing := inferInstanceAs (IsFractionRing (X.presheaf.stalk x) X.functionField)
        i₁ := η
        i₂ := X.fromSpecStalk x ≫ sX
        commSq := ⟨by
          rw [hη]
          exact (congrArg (fun g => g ≫ sX) (fractionMap_fromSpecStalk X x)).symm.trans
            (Category.assoc _ _ _)⟩ }
    obtain ⟨φ, hφ, hbase⟩ := (hval.existence sq).exists_lift
    exact ⟨φ, hbase, hφ⟩

theorem parameterCurve_exists_stalk_map
    {F E : Type u} [Field F] [CharZero F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E]
    {Y S : Scheme.{u}}
    (sX : CurveNormalizationModel.parameterCurve f hf ⟶ S) (sY : Y ⟶ S) [IsProper sY]
    (η : Spec (CurveNormalizationModel.parameterCurve f hf).functionField ⟶ Y)
    (hη : η ≫ sY = (CurveNormalizationModel.parameterCurve f hf).fromSpecStalk
      (genericPoint (CurveNormalizationModel.parameterCurve f hf)) ≫ sX)
    (x : CurveNormalizationModel.parameterCurve f hf) :
    ∃ φ : Spec ((CurveNormalizationModel.parameterCurve f hf).presheaf.stalk x) ⟶ Y,
      φ ≫ sY = (CurveNormalizationModel.parameterCurve f hf).fromSpecStalk x ≫ sX ∧
      Spec.map (CommRingCat.ofHom (algebraMap
        ((CurveNormalizationModel.parameterCurve f hf).presheaf.stalk x)
        (CurveNormalizationModel.parameterCurve f hf).functionField)) ≫ φ = η :=
  exists_stalk_map sX sY (CurveNormalizationModel.parameterCurve_stalkDVR f hf) η hη x

end PiExponent.CurveProperExtension

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurveProperImageDimension.lean <==
import Mathlib.AlgebraicGeometry.Morphisms.SchemeTheoreticallyDominant
import OAI.NumberTheory.PiExponent.Geometry.CurveMorphismFinite

namespace OAI

noncomputable section
namespace PiExponent.CurveProperImageDimension
open CategoryTheory AlgebraicGeometry TopologicalSpace Set
universe u

theorem genericPoint_map {C Y : Scheme.{u}} [IsIntegral C] [IsIntegral Y]
    (f : C ⟶ Y) [IsDominant f] : f (genericPoint C) = genericPoint Y := by
  have h : IsGenericPoint (f (genericPoint C)) (Set.univ : Set Y) := by
    simpa only [Set.image_univ, f.denseRange.closure_range] using
      (genericPoint_spec C).image f.continuous
  exact h.eq (genericPoint_spec Y)

theorem target_nongeneric_isClosed {C Y : Scheme.{u}} [IsIntegral C] [IsIntegral Y]
    (f : C ⟶ Y) [IsProper f] [IsDominant f]
    (hdim : topologicalKrullDim C ≤ 1) (y : Y) (hy : y ≠ genericPoint Y) :
    IsClosed ({y} : Set Y) := by
  obtain ⟨c, rfl⟩ := f.surjective y
  have hc : c ≠ genericPoint C := by
    intro heq
    apply hy
    rw [heq, genericPoint_map f]
  simpa only [Set.image_singleton] using f.isClosedMap {c}
    (CurveMorphismFinite.isClosed_singleton_of_ne_genericPoint C hdim c hc)

theorem dimension_eq_one_of_proper_dominant {C Y : Scheme.{u}}
    [IsIntegral C] [IsIntegral Y] [Nontrivial Y]
    (f : C ⟶ Y) [IsProper f] [IsDominant f]
    (hdim : topologicalKrullDim C ≤ 1) : topologicalKrullDim Y = 1 := by
  let : PartialOrder Y := specializationOrder Y
  change Order.krullDim (IrreducibleCloseds Y) = 1
  rw [Order.krullDim_eq_of_orderIso (irreducibleSetEquivPoints (α := Y))]
  have hle := (Order.krullDim_le_one_iff_forall_isMin (α := Y)).mpr (by
    intro y hy z hzy
    have hclosed := target_nongeneric_isClosed f hdim y hy
    have hz : z ∈ closure ({y} : Set Y) := specializes_iff_mem_closure.mp hzy
    rw [hclosed.closure_eq] at hz
    exact (show z = y from hz).symm.le)
  have hge := (Order.one_le_krullDim_iff (α := Y)).mpr (by
    obtain ⟨y, hy⟩ := exists_ne (⊤ : Y)
    exact ⟨y, ⊤, lt_top_iff_ne_top.mpr hy⟩)
  exact le_antisymm hle hge

theorem image_dimension_eq_one {C X : Scheme.{u}} [IsIntegral C]
    (f : C ⟶ X) [IsProper f] [IsIntegral f.image] [Nontrivial f.image]
    (hdim : topologicalKrullDim C = 1) : topologicalKrullDim f.image = 1 := by
  have : IsProper (f.toImage ≫ f.imageι) := by
    rw [Scheme.Hom.toImage_imageι]
    infer_instance
  let : IsProper f.toImage := IsProper.of_comp f.toImage f.imageι
  exact dimension_eq_one_of_proper_dominant f.toImage hdim.le

theorem image_nontrivial_of_nonconstant {C X : Scheme.{u}} [IsIntegral C]
    (f : C ⟶ X) (hnonconstant : ¬ ∃ x : X, Set.range f ⊆ {x}) : Nontrivial f.image := by
  classical
  by_contra h
  let : Subsingleton f.image := not_nontrivial_iff_subsingleton.mp h
  apply hnonconstant
  refine ⟨f (genericPoint C), ?_⟩
  rintro _ ⟨c, rfl⟩
  change f c = f (genericPoint C)
  have hc : f.toImage c = f.toImage (genericPoint C) := Subsingleton.elim _ _
  have he := congrArg f.imageι hc
  simpa only [← Scheme.Hom.comp_apply, Scheme.Hom.toImage_imageι] using he

theorem image_dimension_eq_one_of_nonconstant {C X : Scheme.{u}} [IsIntegral C]
    (f : C ⟶ X) [IsProper f] [IsIntegral f.image]
    (hdim : topologicalKrullDim C = 1)
    (hnonconstant : ¬ ∃ x : X, Set.range f ⊆ {x}) : topologicalKrullDim f.image = 1 := by
  let : Nontrivial f.image := image_nontrivial_of_nonconstant f hnonconstant
  exact image_dimension_eq_one f hdim

end PiExponent.CurveProperImageDimension

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurveSectionDegree.lean <==
import OAI.NumberTheory.PiExponent.Geometry.CartierDegreeLength
import OAI.NumberTheory.PiExponent.Geometry.SectionZeroStalk

namespace OAI

noncomputable section
open CategoryTheory AlgebraicGeometry TopologicalSpace
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames

namespace PiExponent.CurveSectionDegree


variable {X : Scheme.{0}}

structure AffineFrameAt (L : LineBundle X) (x : X) where
  openSet : X.affineOpens
  mem : x ∈ openSet.1
  frame : L.sheaf.restrict openSet.1.ι ≅ O openSet.1.toScheme

 theorem nonempty_affineFrameAt (L : LineBundle X) (x : X) : Nonempty (AffineFrameAt L x) := by
  obtain ⟨V, hxV, ⟨eV⟩⟩ := L.locallyRankOne x
  obtain ⟨U, hU, hxU, hUV⟩ := exists_isAffineOpen_mem_and_subset hxV
  exact ⟨⟨⟨U,hU⟩, hxU, restrictOpenFrame hUV eV⟩⟩

def affineFrameAt (L : LineBundle X) (x : X) : AffineFrameAt L x :=
  Classical.choice (nonempty_affineFrameAt L x)

def coefficientGermAt (L : LineBundle X) (s : GlobalSections X L.sheaf) (x : X) :
    X.presheaf.stalk x :=
  SectionZeroStalk.sectionGerm L s (affineFrameAt L x).openSet
    (affineFrameAt L x).frame x (affineFrameAt L x).mem

theorem zeroPoint_ne_generic [IsIntegral X]
    (L : LineBundle X) (s : GlobalSections X L.sheaf) (hs : s ≠ 0)
    (y : (SectionZeroIdeal.zeroIdeal L s).subscheme) :
    (SectionZeroIdeal.zeroIdeal L s).subschemeι y ≠ genericPoint X := by
  let I := SectionZeroIdeal.zeroIdeal L s
  intro hy
  have hg : genericPoint X ∈ (I.support : Set X) := by
    rw [← I.range_subschemeι]
    exact ⟨y,hy⟩
  have htop : (Set.univ : Set X) ⊆ I.support := by
    rw [← genericPoint_spec X]
    exact closure_minimal (Set.singleton_subset_iff.mpr hg) I.support.isClosed
  apply SectionZeroIdeal.zeroIdeal_ne_bot L s hs
  apply Scheme.IdealSheafData.support_eq_top_iff.mp
  exact TopologicalSpace.Closeds.ext (Set.Subset.antisymm (Set.subset_univ _) htop)

theorem euler_difference_eq_sum_zero_orders [IsIntegral X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (hd : topologicalKrullDim X ≤ 1)
    (L : LineBundle X) (s : GlobalSections X L.sheaf) (hs : s ≠ 0)
    (hDVR : ∀ x : X, x ≠ genericPoint X → IsDiscreteValuationRing (X.presheaf.stalk x))
    (hfiniteO : ∀ n ≤ 1, letI := Module.compHom (cohomology (structureSheaf X) n) (baseScalars p)
      FiniteDimensional ℂ (cohomology (structureSheaf X) n))
    (hfiniteL : ∀ n ≤ 1, letI := Module.compHom (cohomology L.sheaf n) (baseScalars p)
      FiniteDimensional ℂ (cohomology L.sheaf n))
    [Subsingleton (cohomology (structureSheaf X) 2)] :
    letI : Finite (SectionZeroIdeal.zeroIdeal L s).subscheme :=
      finite_subscheme_of_curve p hd _ (SectionZeroIdeal.zeroIdeal_ne_bot L s hs)
    letI : Fintype (SectionZeroIdeal.zeroIdeal L s).subscheme := Fintype.ofFinite _
    eulerCharacteristic p 1 L.sheaf - eulerCharacteristic p 1 (structureSheaf X) =
      ∑ y : (SectionZeroIdeal.zeroIdeal L s).subscheme,
        letI := hDVR _ (zeroPoint_ne_generic L s hs y)
        ((IsDiscreteValuationRing.addVal
          (X.presheaf.stalk ((SectionZeroIdeal.zeroIdeal L s).subschemeι y))
          (coefficientGermAt L s ((SectionZeroIdeal.zeroIdeal L s).subschemeι y))).toNat : ℤ) := by
  let I := SectionZeroIdeal.zeroIdeal L s
  have hI : I ≠ ⊥ := SectionZeroIdeal.zeroIdeal_ne_bot L s hs
  let : Finite I.subscheme := finite_subscheme_of_curve p hd I hI
  let : Fintype I.subscheme := Fintype.ofFinite _
  let : Mono s := L.mono_section s hs
  have heq : ∀ x : X, ∃ U : X.affineOpens, x ∈ U.1 ∧
      ∃ e : (L.pow 0).sheaf.restrict U.1.ι ≅ O U.1.toScheme,
      ∃ d : L.sheaf.restrict U.1.ι ≅ O U.1.toScheme,
        I.ideal U = Ideal.span {U.1.topIso.hom
          (endValue (e.inv ≫ (Scheme.Modules.restrictFunctor U.1.ι).map s ≫ d.hom))} := by
    intro x
    let F := affineFrameAt L x
    refine ⟨F.openSet, F.mem, Scheme.Modules.restrictUnitIso F.openSet.1.ι, F.frame, ?_⟩
    have h := SectionZeroIdeal.zeroIdeal_on_frame L s F.openSet F.frame
    simp only [coefficient, restrictSection] at h
    erw [Category.assoc] at h
    exact h
  let : Subsingleton (cohomology (L.pow 0).sheaf 2) := by
    change Subsingleton (cohomology (structureSheaf X) 2)
    infer_instance
  have hh := @CartierDegreeLength.cartier_euler_difference_eq_sum_local_lengths
    X inferInstance p inferInstance hd (L.pow 0) L s (L.mono_section s hs)
    I hI heq hfiniteO hfiniteL inferInstance
  refine hh.trans (Finset.sum_congr rfl fun y _ => ?_)
  let := hDVR _ (zeroPoint_ne_generic L s hs y)
  have h := SectionZeroStalk.zero_stalk_length_eq_order L s hs
    (affineFrameAt L (I.subschemeι y)).openSet
    (affineFrameAt L (I.subschemeι y)).frame y
    (affineFrameAt L (I.subschemeι y)).mem
  exact congrArg (fun n : ℕ∞ => (n.toNat : ℤ)) h

end PiExponent.CurveSectionDegree

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurveStalkGluing.lean <==
import Mathlib.AlgebraicGeometry.SpreadingOut
import Mathlib.AlgebraicGeometry.FunctionField
import Mathlib.AlgebraicGeometry.ValuativeCriterion
import Mathlib.Tactic

namespace OAI

open CategoryTheory CategoryTheory.Limits AlgebraicGeometry TopologicalSpace

namespace PiExponent.CurveStalkGluing

universe u

variable {X Y S : Scheme.{u}} [IsIntegral X]

@[reassoc]
theorem specMap_stalkFunctionField_fromSpecStalk (x : X) :
    Spec.map (CommRingCat.ofHom
      (algebraMap (X.presheaf.stalk x) X.functionField)) ≫ X.fromSpecStalk x =
      X.fromSpecStalk (genericPoint X) := by
  change Spec.map (X.presheaf.stalkSpecializes
    ((genericPoint_spec X).specializes trivial)) ≫ X.fromSpecStalk x = _
  exact Scheme.SpecMap_stalkSpecializes_fromSpecStalk _

theorem isDominant_fromSpecFunctionField :
    IsDominant (X.fromSpecStalk (genericPoint X)) := by
  constructor
  rw [denseRange_iff_closure_range]
  apply Set.eq_univ_of_univ_subset
  rw [← genericPoint_closure X]
  apply closure_mono
  rw [Set.singleton_subset_iff]
  exact ⟨IsLocalRing.closedPoint (X.presheaf.stalk (genericPoint X)), by simp⟩

theorem genericPoint_mem (U : X.Opens) (x : X) (hx : x ∈ U) :
    genericPoint X ∈ U :=
  (genericPoint_specializes x).mem_open U.isOpen hx

@[reassoc]
theorem specMap_stalkFunctionField_fromSpecStalkOfMem
    (U : X.Opens) (x : X) (hx : x ∈ U) :
    Spec.map (CommRingCat.ofHom
      (algebraMap (X.presheaf.stalk x) X.functionField)) ≫
        U.fromSpecStalkOfMem x hx =
      U.fromSpecStalkOfMem (genericPoint X) (genericPoint_mem U x hx) := by
  apply (cancel_mono U.ι).mp
  simp only [Category.assoc, Scheme.Opens.fromSpecStalkOfMem_ι,
    specMap_stalkFunctionField_fromSpecStalk]


theorem overlap_eq (sX : X ⟶ S) (sY : Y ⟶ S) [IsSeparated sY]
    (η : Spec X.functionField ⟶ Y) (U V : X.Opens)
    (hU : genericPoint X ∈ U) (hV : genericPoint X ∈ V)
    (f : U.toScheme ⟶ Y) (g : V.toScheme ⟶ Y)
    (hf : f ≫ sY = U.ι ≫ sX) (hg : g ≫ sY = V.ι ≫ sX)
    (hfη : U.fromSpecStalkOfMem (genericPoint X) hU ≫ f = η)
    (hgη : V.fromSpecStalkOfMem (genericPoint X) hV ≫ g = η) :
    pullback.fst U.ι V.ι ≫ f = pullback.snd U.ι V.ι ≫ g := by
  let a := U.fromSpecStalkOfMem (genericPoint X) hU
  let b := V.fromSpecStalkOfMem (genericPoint X) hV
  have hab : a ≫ U.ι = b ≫ V.ι := by simp [a, b]
  let k : Spec X.functionField ⟶ pullback U.ι V.ι := pullback.lift a b hab
  let q : pullback U.ι V.ι ⟶ X := pullback.fst U.ι V.ι ≫ U.ι
  have hkq : k ≫ q = X.fromSpecStalk (genericPoint X) := by
    dsimp only [k, q]
    rw [← Category.assoc, pullback.lift_fst]
    exact Scheme.Opens.fromSpecStalkOfMem_ι U _ hU
  have : IsReduced (pullback U.ι V.ι) := isReduced_of_isOpenImmersion q
  have : IsDominant (k ≫ q) := by
    rw [hkq]
    exact isDominant_fromSpecFunctionField
  have : IsDominant k := IsDominant.of_comp_of_isOpenImmersion k q
  have hover : (pullback.fst U.ι V.ι ≫ f) ≫ sY =
      (pullback.snd U.ι V.ι ≫ g) ≫ sY := by
    rw [Category.assoc, hf, Category.assoc, hg]
    exact pullback.condition_assoc (f := U.ι) (g := V.ι) sX
  have hgeneric : k ≫ (pullback.fst U.ι V.ι ≫ f) =
      k ≫ (pullback.snd U.ι V.ι ≫ g) := by
    dsimp only [k]
    rw [pullback.lift_fst_assoc, pullback.lift_snd_assoc]
    exact hfη.trans hgη.symm
  exact ext_of_isDominant_of_isSeparated sY hover k hgeneric


theorem exists_morphism_of_stalk_maps
    (sX : X ⟶ S) (sY : Y ⟶ S) [LocallyOfFiniteType sY] [IsSeparated sY]
    (η : Spec X.functionField ⟶ Y)
    (H : ∀ x : X, ∃ φ : Spec (X.presheaf.stalk x) ⟶ Y,
      φ ≫ sY = X.fromSpecStalk x ≫ sX ∧
      Spec.map (CommRingCat.ofHom
        (algebraMap (X.presheaf.stalk x) X.functionField)) ≫ φ = η) :
    ∃ g : X ⟶ Y, g ≫ sY = sX ∧ X.fromSpecStalk (genericPoint X) ≫ g = η := by
  classical
  choose φ hφover hφη using H
  have hspread (x : X) :=
    spread_out_of_isGermInjective' sX sY (φ x) (hφover x)
  choose U hx f hφ hf using hspread
  have hgen (x : X) : genericPoint X ∈ U x := genericPoint_mem (U x) x (hx x)
  have hfη (x : X) : (U x).fromSpecStalkOfMem (genericPoint X) (hgen x) ≫ f x = η := by
    rw [← specMap_stalkFunctionField_fromSpecStalkOfMem (U x) x (hx x),
      Category.assoc, ← hφ x]
    exact hφη x
  have hcover : IsOpenCover U := by
    change (⨆ x, U x) = ⊤
    apply top_unique
    intro x _
    exact Opens.mem_iSup.mpr ⟨x, hx x⟩
  let 𝒰 := X.openCoverOfIsOpenCover U hcover
  have hcompat (x y : X) :
      pullback.fst (U x).ι (U y).ι ≫ f x =
        pullback.snd (U x).ι (U y).ι ≫ f y :=
    overlap_eq sX sY η (U x) (U y) (hgen x) (hgen y)
      (f x) (f y) (hf x) (hf y) (hfη x) (hfη y)
  let g : X ⟶ Y := 𝒰.glueMorphisms f hcompat
  have hg (x : X) : (U x).ι ≫ g = f x := 𝒰.ι_glueMorphisms f hcompat x
  refine ⟨g, ?_, ?_⟩
  · apply 𝒰.hom_ext
    intro x
    change X at x
    change (U x).ι ≫ g ≫ sY = (U x).ι ≫ sX
    rw [← Category.assoc, hg, hf]
  · let x : X := genericPoint X
    rw [← Scheme.Opens.fromSpecStalkOfMem_ι (U x) (genericPoint X) (hgen x),
      Category.assoc, hg]
    exact hfη x

end PiExponent.CurveStalkGluing

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurveValuationCenter.lean <==
import Mathlib.RingTheory.Valuation.Integral
import Mathlib.RingTheory.Valuation.Integers
import Mathlib.NumberTheory.FunctionField
import Mathlib.Tactic
import OAI.NumberTheory.PiExponent.Geometry.CurveZeroPole
import OAI.NumberTheory.PiExponent.LocalAlgebra.DVRValuationUnique

namespace OAI

noncomputable section
open scoped Polynomial nonZeroDivisors
namespace PiExponent.CurveValuationCenter
open PiExponent.CurveZeroPole

theorem integral_mem_valuationSubring
    {R E Γ : Type*} [CommRing R] [Field E] [LinearOrderedCommGroupWithZero Γ]
    [Algebra R E] (v : Valuation E Γ)
    (hR : ∀ r : R, algebraMap R E r ∈ v.valuationSubring)
    {x : E} (hx : IsIntegral R x) : x ∈ v.valuationSubring := by
  let φ : R →+* v.valuationSubring :=
    { toFun := fun r => ⟨algebraMap R E r, hR r⟩
      map_zero' := by ext; simp
      map_one' := by ext; simp
      map_add' := by intros; ext; simp
      map_mul' := by intros; ext; simp }
  let : Algebra R v.valuationSubring := φ.toAlgebra
  let : IsScalarTower R v.valuationSubring E :=
    IsScalarTower.of_algebraMap_eq (fun _ => rfl)
  exact (Valuation.valuationSubring.integers v).mem_of_integral hx.tower_top

theorem aeval_mem_valuationSubring
    {F E : Type*} [Field F] [Field E] [Algebra F E]
    (v : AddValuation E (WithTop ℤ)) (hF : ∀ c : F, 0 ≤ v (algebraMap F E c))
    (f : E) (hf : 0 ≤ v f) (p : F[X]) :
    Polynomial.aeval f p ∈ v.toValuation.valuationSubring := by
  induction p using Polynomial.induction_on' with
  | add p q hp hq =>
    rw [map_add]
    exact v.toValuation.valuationSubring.toSubring.add_mem hp hq
  | monomial n a =>
    rw [Polynomial.aeval_monomial]
    exact v.toValuation.valuationSubring.toSubring.mul_mem (hF a)
      (v.toValuation.valuationSubring.toSubring.pow_mem hf n)

theorem parameterChart_mem_valuationSubring
    {F E : Type*} [Field F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    (v : AddValuation E (WithTop ℤ)) (hF : ∀ c : F, 0 ≤ v (algebraMap F E c))
    (hvf : 0 ≤ v f) (x : parameterChart f hf) :
    (x : E) ∈ v.toValuation.valuationSubring := by
  let := parameterPolynomialAlgebra f hf
  apply integral_mem_valuationSubring v.toValuation
    (fun p => ?_) x.property
  rw [parameterPolynomialAlgebra_map f hf p]
  exact aeval_mem_valuationSubring v hF f hvf p

def parameterChartValuationHom
    {F E : Type*} [Field F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    (v : AddValuation E (WithTop ℤ)) (hF : ∀ c : F, 0 ≤ v (algebraMap F E c))
    (hvf : 0 ≤ v f) : parameterChart f hf →+* v.toValuation.valuationSubring where
  toFun x := ⟨x, parameterChart_mem_valuationSubring f hf v hF hvf x⟩
  map_zero' := rfl
  map_one' := rfl
  map_add' _ _ := rfl
  map_mul' _ _ := rfl

def parameterValuationCenter
    {F E : Type*} [Field F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    (v : AddValuation E (WithTop ℤ)) (hF : ∀ c : F, 0 ≤ v (algebraMap F E c))
    (hvf : 0 ≤ v f) : Ideal (parameterChart f hf) :=
  (IsLocalRing.maximalIdeal v.toValuation.valuationSubring).comap
    (parameterChartValuationHom f hf v hF hvf)

instance parameterValuationCenter_isPrime
    {F E : Type*} [Field F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    (v : AddValuation E (WithTop ℤ)) (hF : ∀ c : F, 0 ≤ v (algebraMap F E c))
    (hvf : 0 ≤ v f) : (parameterValuationCenter f hf v hF hvf).IsPrime :=
  inferInstanceAs (Ideal.comap _ (IsLocalRing.maximalIdeal _)).IsPrime

theorem mem_parameterValuationCenter_iff
    {F E : Type*} [Field F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    (v : AddValuation E (WithTop ℤ)) (hF : ∀ c : F, 0 ≤ v (algebraMap F E c))
    (hvf : 0 ≤ v f) (x : parameterChart f hf) :
    x ∈ parameterValuationCenter f hf v hF hvf ↔ 0 < v (x : E) := by
  change parameterChartValuationHom f hf v hF hvf x ∈
    IsLocalRing.maximalIdeal v.toValuation.valuationSubring ↔ _
  exact v.toValuation.mem_maximalIdeal_iff

theorem parameterValuationCenter_liesOver
    {F E : Type*} [Field F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    (v : AddValuation E (WithTop ℤ)) (hF : ∀ c : F, 0 ≤ v (algebraMap F E c))
    (hvf : 0 < v f) :
    letI := parameterPolynomialAlgebra f hf
    (parameterValuationCenter f hf v hF hvf.le).LiesOver (zeroPrime F) := by
  let := parameterPolynomialAlgebra f hf
  constructor
  apply (zeroPrime_isMaximal F).eq_of_le
  · exact Ideal.IsPrime.ne_top inferInstance
  rw [zeroPrime_eq_span_X, Ideal.span_singleton_le_iff_mem, Ideal.mem_under]
  rw [mem_parameterValuationCenter_iff]
  change 0 < v (algebraMap F[X] E Polynomial.X)
  rw [parameterPolynomialAlgebra_map f hf Polynomial.X, Polynomial.aeval_X]
  exact hvf

def parameterCenterPlace
    {F E : Type*} [Field F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    (v : AddValuation E (WithTop ℤ)) (hF : ∀ c : F, 0 ≤ v (algebraMap F E c))
    (hvf : 0 < v f) : parameterZeroPlaces f hf :=
  let := parameterPolynomialAlgebra f hf
  let := parameterValuationCenter_liesOver f hf v hF hvf
  Ideal.primesOver.mk (zeroPrime F) (parameterValuationCenter f hf v hF hvf.le)

def parameterCenterLocalHom
    {F E : Type*} [Field F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    (v : AddValuation E (WithTop ℤ)) (hF : ∀ c : F, 0 ≤ v (algebraMap F E c))
    (hvf : 0 ≤ v f) :
    Localization.AtPrime (parameterValuationCenter f hf v hF hvf) →+*
      v.toValuation.valuationSubring :=
  IsLocalization.lift (M := (parameterValuationCenter f hf v hF hvf).primeCompl)
    (g := parameterChartValuationHom f hf v hF hvf) (fun y => by
      have hy : parameterChartValuationHom f hf v hF hvf y ∉
          IsLocalRing.maximalIdeal v.toValuation.valuationSubring := y.property
      simpa only [IsLocalRing.mem_maximalIdeal, mem_nonunits_iff, not_not] using hy)

@[simp] theorem parameterCenterLocalHom_algebraMap
    {F E : Type*} [Field F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    (v : AddValuation E (WithTop ℤ)) (hF : ∀ c : F, 0 ≤ v (algebraMap F E c))
    (hvf : 0 ≤ v f) (x : parameterChart f hf) :
    parameterCenterLocalHom f hf v hF hvf
      (algebraMap (parameterChart f hf) _ x) = parameterChartValuationHom f hf v hF hvf x :=
  IsLocalization.lift_eq _ x

theorem parameterCenterLocalHom_comap_maximalIdeal
    {F E : Type*} [Field F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    (v : AddValuation E (WithTop ℤ)) (hF : ∀ c : F, 0 ≤ v (algebraMap F E c))
    (hvf : 0 ≤ v f) :
    (IsLocalRing.maximalIdeal v.toValuation.valuationSubring).comap
      (parameterCenterLocalHom f hf v hF hvf) =
    IsLocalRing.maximalIdeal (Localization.AtPrime (parameterValuationCenter f hf v hF hvf)) := by
  apply (Localization.AtPrime.eq_maximalIdeal_iff_under_eq
    (I := parameterValuationCenter f hf v hF hvf)).mp
  ext x
  change parameterCenterLocalHom f hf v hF hvf
    (algebraMap (parameterChart f hf) _ x) ∈
      IsLocalRing.maximalIdeal v.toValuation.valuationSubring ↔ _
  rw [parameterCenterLocalHom_algebraMap]
  rfl

theorem parameterCenterLocalHom_coe
    {F E : Type*} [Field F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    (v : AddValuation E (WithTop ℤ)) (hF : ∀ c : F, 0 ≤ v (algebraMap F E c))
    (hvf : 0 ≤ v f)
    [Algebra (Localization.AtPrime (parameterValuationCenter f hf v hF hvf)) E]
    [IsScalarTower (parameterChart f hf)
      (Localization.AtPrime (parameterValuationCenter f hf v hF hvf)) E]
    (a : Localization.AtPrime (parameterValuationCenter f hf v hF hvf)) :
    (parameterCenterLocalHom f hf v hF hvf a : E) = algebraMap _ E a := by
  have hm : v.toValuation.valuationSubring.subtype.comp
      (parameterCenterLocalHom f hf v hF hvf) = algebraMap _ E := by
    apply IsLocalization.ringHom_ext (parameterValuationCenter f hf v hF hvf).primeCompl
    ext x
    simp only [RingHom.comp_apply]
    rw [parameterCenterLocalHom_algebraMap]
    exact (IsScalarTower.algebraMap_apply (parameterChart f hf)
      (Localization.AtPrime (parameterValuationCenter f hf v hF hvf)) E x)
  exact RingHom.congr_fun hm a

theorem parameterCenterLocal_nonneg
    {F E : Type*} [Field F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    (v : AddValuation E (WithTop ℤ)) (hF : ∀ c : F, 0 ≤ v (algebraMap F E c))
    (hvf : 0 ≤ v f)
    [Algebra (Localization.AtPrime (parameterValuationCenter f hf v hF hvf)) E]
    [IsScalarTower (parameterChart f hf)
      (Localization.AtPrime (parameterValuationCenter f hf v hF hvf)) E]
    (a : Localization.AtPrime (parameterValuationCenter f hf v hF hvf)) :
    0 ≤ v (algebraMap _ E a) := by
  rw [← parameterCenterLocalHom_coe f hf v hF hvf a]
  exact (parameterCenterLocalHom f hf v hF hvf a).property

theorem parameterCenterLocal_positive
    {F E : Type*} [Field F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    (v : AddValuation E (WithTop ℤ)) (hF : ∀ c : F, 0 ≤ v (algebraMap F E c))
    (hvf : 0 ≤ v f)
    [Algebra (Localization.AtPrime (parameterValuationCenter f hf v hF hvf)) E]
    [IsScalarTower (parameterChart f hf)
      (Localization.AtPrime (parameterValuationCenter f hf v hF hvf)) E]
    (a : Localization.AtPrime (parameterValuationCenter f hf v hF hvf))
    (ha : a ∈ IsLocalRing.maximalIdeal _) : 0 < v (algebraMap _ E a) := by
  rw [← parameterCenterLocalHom_coe f hf v hF hvf a]
  apply v.toValuation.mem_maximalIdeal_iff.mp
  change a ∈ (IsLocalRing.maximalIdeal v.toValuation.valuationSubring).comap
    (parameterCenterLocalHom f hf v hF hvf)
  rw [parameterCenterLocalHom_comap_maximalIdeal]
  exact ha

theorem primeFieldValuation_algebraMap_localOrder
    (S E : Type*) [CommRing S] [IsDedekindDomain S]
    [Field E] [Algebra S E] [IsFractionRing S E]
    (q : IsDedekindDomain.HeightOneSpectrum S) (a : S) :
    letI := IsLocalization.AtPrime.isDiscreteValuationRing_of_dedekind_domain S q.ne_bot
      (Localization.AtPrime q.asIdeal)
    primeFieldValuation S E q (algebraMap S E a) =
      CurveLocalOrder.enatToIntegerOrder
        (IsDiscreteValuationRing.addVal (Localization.AtPrime q.asIdeal)
          (algebraMap S (Localization.AtPrime q.asIdeal) a)) := by
  let A := Localization.AtPrime q.asIdeal
  let := IsLocalization.localizationAlgebraOfSubmonoidLe A E
    q.asIdeal.primeCompl S⁰ q.asIdeal.primeCompl_le_nonZeroDivisors
  let := IsLocalization.localization_isScalarTower_of_submonoid_le A E
    q.asIdeal.primeCompl S⁰ q.asIdeal.primeCompl_le_nonZeroDivisors
  let := IsFractionRing.isFractionRing_of_isDomain_of_isLocalization q.asIdeal.primeCompl A E
  let := IsLocalization.AtPrime.isDiscreteValuationRing_of_dedekind_domain S q.ne_bot A
  change CurveLocalOrder.fractionAddValuation A E (algebraMap S E a) = _
  rw [IsScalarTower.algebraMap_apply S A E, CurveLocalOrder.fractionAddValuation_algebraMap]
  rfl

theorem primeFieldValuation_algebraMap_nonneg
    (S E : Type*) [CommRing S] [IsDedekindDomain S]
    [Field E] [Algebra S E] [IsFractionRing S E]
    (q : IsDedekindDomain.HeightOneSpectrum S) (a : S) :
    0 ≤ primeFieldValuation S E q (algebraMap S E a) := by
  rw [primeFieldValuation_algebraMap_localOrder]
  exact CurveLocalOrder.enatToIntegerOrder_monotone (show (0 : ℕ∞) ≤ _ from zero_le)

theorem enatToIntegerOrder_pos_iff (n : ℕ∞) :
    0 < CurveLocalOrder.enatToIntegerOrder n ↔ 0 < n := by
  rcases eq_or_ne n ⊤ with rfl | hn
  · simp
  obtain ⟨k, hk⟩ := ENat.ne_top_iff_exists.mp hn
  rw [← hk]
  simp

theorem primeFieldValuation_positive_iff
    (S E : Type*) [CommRing S] [IsDedekindDomain S]
    [Field E] [Algebra S E] [IsFractionRing S E]
    (q : IsDedekindDomain.HeightOneSpectrum S) (a : S) :
    0 < primeFieldValuation S E q (algebraMap S E a) ↔ a ∈ q.asIdeal := by
  let := IsLocalization.AtPrime.isDiscreteValuationRing_of_dedekind_domain S q.ne_bot
    (Localization.AtPrime q.asIdeal)
  rw [primeFieldValuation_algebraMap_localOrder, enatToIntegerOrder_pos_iff,
    pos_iff_ne_zero, ne_eq, IsDiscreteValuationRing.addVal_eq_zero_iff,
    IsLocalization.AtPrime.isUnit_to_map_iff (Localization.AtPrime q.asIdeal) q.asIdeal]
  simp

structure NormalizedPlace (F E : Type*) [Field F] [Field E] [Algebra F E] where
  valuation : AddValuation E (WithTop ℤ)
  constants_nonneg : ∀ c : F, 0 ≤ valuation (algebraMap F E c)
  normalized : ∃ z : Eˣ, WeightedCurveDegree.integerOrder valuation z = 1

@[ext] theorem NormalizedPlace.ext
    {F E : Type*} [Field F] [Field E] [Algebra F E]
    {p q : NormalizedPlace F E} (h : p.valuation = q.valuation) : p = q := by
  cases p
  cases q
  cases h
  rfl

theorem valuation_eq_parameterPlaceValuation
    {F E : Type*} [Field F] [CharZero F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E]
    (v : AddValuation E (WithTop ℤ)) (hF : ∀ c : F, 0 ≤ v (algebraMap F E c))
    (hvf : 0 < v f) (hnormalized : ∃ z : Eˣ, WeightedCurveDegree.integerOrder v z = 1) :
    v = parameterPlaceValuation f hf (parameterCenterPlace f hf v hF hvf) := by
  let := parameterAlgebra f hf
  let := parameterPolynomialAlgebra f hf
  let := parameter_scalarTower f hf
  let := parameter_finite f hf
  let S := parameterChart f hf
  let : Module.IsTorsionFree F[X] S :=
    Module.isTorsionFree_iff_algebraMap_injective.mpr
      (FunctionField.ringOfIntegers.algebraMap_injective F E)
  let q := parameterValuationCenter f hf v hF hvf.le
  have hq : q ≠ ⊥ :=
    Ideal.ne_bot_of_mem_primesOver (zeroPrime_ne_bot F)
      (parameterCenterPlace f hf v hF hvf).property
  let A := Localization.AtPrime q
  let := IsLocalization.localizationAlgebraOfSubmonoidLe A E
    q.primeCompl S⁰ q.primeCompl_le_nonZeroDivisors
  let := IsLocalization.localization_isScalarTower_of_submonoid_le A E
    q.primeCompl S⁰ q.primeCompl_le_nonZeroDivisors
  let := IsFractionRing.isFractionRing_of_isDomain_of_isLocalization q.primeCompl A E
  let := IsLocalization.AtPrime.isDiscreteValuationRing_of_dedekind_domain S hq A
  change v = CurveLocalOrder.fractionAddValuation A E
  apply PiExponent.DVRValuationUnique.eq_fractionAddValuation v
  · exact parameterCenterLocal_nonneg f hf v hF hvf.le
  · intro a ha _
    exact parameterCenterLocal_positive f hf v hF hvf.le a ha
  · exact hnormalized

theorem primeFieldValuation_normalized
    (S E : Type*) [CommRing S] [IsDedekindDomain S]
    [Field E] [Algebra S E] [IsFractionRing S E]
    (q : IsDedekindDomain.HeightOneSpectrum S) :
    ∃ z : Eˣ, WeightedCurveDegree.integerOrder (primeFieldValuation S E q) z = 1 := by
  let A := Localization.AtPrime q.asIdeal
  let := IsLocalization.localizationAlgebraOfSubmonoidLe A E
    q.asIdeal.primeCompl S⁰ q.asIdeal.primeCompl_le_nonZeroDivisors
  let := IsLocalization.localization_isScalarTower_of_submonoid_le A E
    q.asIdeal.primeCompl S⁰ q.asIdeal.primeCompl_le_nonZeroDivisors
  let := IsFractionRing.isFractionRing_of_isDomain_of_isLocalization q.asIdeal.primeCompl A E
  let := IsLocalization.AtPrime.isDiscreteValuationRing_of_dedekind_domain S q.ne_bot A
  exact PiExponent.DVRValuationUnique.fractionAddValuation_normalized

theorem parameterPlaceValuation_constants_nonneg
    {F E : Type*} [Field F] [CharZero F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E]
    (q : parameterZeroPlaces f hf) (c : F) :
    0 ≤ parameterPlaceValuation f hf q (algebraMap F E c) := by
  let := parameterAlgebra f hf
  let := parameterPolynomialAlgebra f hf
  let := parameter_scalarTower f hf
  let := parameter_finite f hf
  let S := parameterChart f hf
  let : Module.IsTorsionFree F[X] S :=
    Module.isTorsionFree_iff_algebraMap_injective.mpr
      (FunctionField.ringOfIntegers.algebraMap_injective F E)
  have hmap : algebraMap S E (algebraMap F[X] S (Polynomial.C c)) = algebraMap F E c := by
    rw [← IsScalarTower.algebraMap_apply F[X] S E,
      parameterPolynomialAlgebra_map f hf, Polynomial.aeval_C]
  change 0 ≤ primeFieldValuation S E (zeroFiberHeightOne F S q) (algebraMap F E c)
  rw [← hmap]
  exact primeFieldValuation_algebraMap_nonneg S E _ _

theorem parameterPlaceValuation_positive
    {F E : Type*} [Field F] [CharZero F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E]
    (q : parameterZeroPlaces f hf) : 0 < parameterPlaceValuation f hf q f := by
  let := parameterAlgebra f hf
  let := parameterPolynomialAlgebra f hf
  let := parameter_scalarTower f hf
  let := parameter_finite f hf
  let S := parameterChart f hf
  let : Module.IsTorsionFree F[X] S :=
    Module.isTorsionFree_iff_algebraMap_injective.mpr
      (FunctionField.ringOfIntegers.algebraMap_injective F E)
  have hmap : algebraMap S E (algebraMap F[X] S Polynomial.X) = f := by
    rw [← IsScalarTower.algebraMap_apply F[X] S E,
      parameterPolynomialAlgebra_map f hf, Polynomial.aeval_X]
  change 0 < primeFieldValuation S E (zeroFiberHeightOne F S q) f
  have hx : algebraMap F[X] S Polynomial.X ∈ q.1 := by
    apply (Ideal.mem_of_liesOver q.1 (zeroPrime F) Polynomial.X).mp
    change Polynomial.constantCoeff Polynomial.X = (0 : F)
    simp
  have hp := (primeFieldValuation_positive_iff S E (zeroFiberHeightOne F S q)
    (algebraMap F[X] S Polynomial.X)).mpr hx
  exact lt_of_lt_of_eq hp (congrArg (primeFieldValuation S E (zeroFiberHeightOne F S q)) hmap)

def parameterNormalizedPlace
    {F E : Type*} [Field F] [CharZero F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E]
    (q : parameterZeroPlaces f hf) : NormalizedPlace F E where
  valuation := parameterPlaceValuation f hf q
  constants_nonneg := parameterPlaceValuation_constants_nonneg f hf q
  normalized := by
    let := parameterAlgebra f hf
    let := parameterPolynomialAlgebra f hf
    let := parameter_scalarTower f hf
    let := parameter_finite f hf
    let S := parameterChart f hf
    let : Module.IsTorsionFree F[X] S :=
      Module.isTorsionFree_iff_algebraMap_injective.mpr
        (FunctionField.ringOfIntegers.algebraMap_injective F E)
    exact primeFieldValuation_normalized S E (zeroFiberHeightOne F S q)

theorem parameterCenterPlace_parameterNormalizedPlace
    {F E : Type*} [Field F] [CharZero F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E]
    (q : parameterZeroPlaces f hf) :
    parameterCenterPlace f hf (parameterNormalizedPlace f hf q).valuation
      (parameterNormalizedPlace f hf q).constants_nonneg
      (parameterPlaceValuation_positive f hf q) = q := by
  let := parameterAlgebra f hf
  let := parameterPolynomialAlgebra f hf
  let := parameter_scalarTower f hf
  let := parameter_finite f hf
  let S := parameterChart f hf
  let : Module.IsTorsionFree F[X] S :=
    Module.isTorsionFree_iff_algebraMap_injective.mpr
      (FunctionField.ringOfIntegers.algebraMap_injective F E)
  apply Subtype.ext
  apply Ideal.ext
  intro x
  change x ∈ parameterValuationCenter f hf (parameterNormalizedPlace f hf q).valuation
    (parameterNormalizedPlace f hf q).constants_nonneg _ ↔ x ∈ q.1
  rw [mem_parameterValuationCenter_iff]
  exact primeFieldValuation_positive_iff S E (zeroFiberHeightOne F S q) x

def positivePlaceEquivZeroPlaces
    {F E : Type*} [Field F] [CharZero F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E] :
    {p : NormalizedPlace F E // 0 < p.valuation f} ≃ parameterZeroPlaces f hf where
  toFun p := parameterCenterPlace f hf p.1.valuation p.1.constants_nonneg p.2
  invFun q := ⟨parameterNormalizedPlace f hf q, parameterPlaceValuation_positive f hf q⟩
  left_inv p := by
    apply Subtype.ext
    apply NormalizedPlace.ext
    exact (valuation_eq_parameterPlaceValuation f hf p.1.valuation
      p.1.constants_nonneg p.2 p.1.normalized).symm
  right_inv q := parameterCenterPlace_parameterNormalizedPlace f hf q

theorem finite_positivePlaces
    {F E : Type*} [Field F] [CharZero F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E] :
    Set.Finite {p : NormalizedPlace F E | 0 < p.valuation f} := by
  let := parameterZeroPlacesFintype f hf
  have : Finite {p : NormalizedPlace F E // 0 < p.valuation f} :=
    Finite.of_equiv (parameterZeroPlaces f hf) (positivePlaceEquivZeroPlaces f hf).symm
  exact Set.finite_coe_iff.mp this

end PiExponent.CurveValuationCenter

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurveZeroPole.lean <==
import Mathlib.RingTheory.RamificationInertia.Basic
import Mathlib.NumberTheory.FunctionField
import Mathlib.Tactic
import OAI.NumberTheory.PiExponent.Geometry.CurveLocalOrder

namespace OAI

noncomputable section
open scoped BigOperators Polynomial nonZeroDivisors

namespace PiExponent.CurveZeroPole

def fiberDegree {R : Type*} [CommRing R] (S : Type*) [CommRing S]
    [Algebra R S] [Algebra.QuasiFinite R S] (p : Ideal R) : ℕ :=
  let := (Algebra.QuasiFinite.finite_primesOver (R := R) (S := S) p).fintype
  ∑ q : p.primesOver S, q.1.ramificationIdx R * q.1.inertiaDeg R

theorem fiberDegree_eq_rank {R : Type*} [CommRing R] [IsDomain R]
    (S : Type*) [CommRing S] [Algebra R S]
    [Module.Finite R S] [Module.Flat R S]
    (p : Ideal R) [p.IsPrime] :
    fiberDegree S p = Module.finrank R S := by
  let := (Algebra.QuasiFinite.finite_primesOver (R := R) (S := S) p).fintype
  exact Ideal.sum_ramification_inertia_eq_finrank p S

theorem fiberDegree_eq_fractionField_rank
    (R K S L : Type*) [CommRing R] [IsDomain R] [Field K]
    [CommRing S] [Field L] [Algebra R S] [Algebra K L]
    [Algebra R K] [Algebra S L] [Algebra R L]
    [IsScalarTower R K L] [IsScalarTower R S L]
    [IsFractionRing R K] [IsFractionRing S L]
    [Module.Finite R S] [Module.Flat R S]
    (p : Ideal R) [p.IsPrime] :
    fiberDegree S p = Module.finrank K L := by
  rw [fiberDegree_eq_rank, IsFractionRing.finrank_eq R K S L]

theorem functionField_fiberDegree
    (F E : Type*) [Field F] [Field E]
    [Algebra F[X] E] [Algebra (RatFunc F) E]
    [IsScalarTower F[X] (RatFunc F) E]
    [FunctionField F E] [Algebra.IsSeparable (RatFunc F) E]
    (p : Ideal F[X]) [p.IsPrime] :
    fiberDegree (FunctionField.ringOfIntegers F E) p =
      Module.finrank (RatFunc F) E := by
  let : Module.IsTorsionFree F[X] (FunctionField.ringOfIntegers F E) :=
    Module.isTorsionFree_iff_algebraMap_injective.mpr
      (FunctionField.ringOfIntegers.algebraMap_injective F E)
  exact fiberDegree_eq_fractionField_rank F[X] (RatFunc F)
    (FunctionField.ringOfIntegers F E) E p

theorem adjoin_inverse_eq {F E : Type*} [Field F] [Field E] [Algebra F E] (f : E) :
    IntermediateField.adjoin F {f⁻¹} = IntermediateField.adjoin F {f} := by
  apply le_antisymm
  · exact IntermediateField.adjoin_simple_le_iff.mpr
      (IntermediateField.inv_mem _ (IntermediateField.subset_adjoin F {f} (by simp)))
  · apply IntermediateField.adjoin_simple_le_iff.mpr
    simpa using IntermediateField.inv_mem (IntermediateField.adjoin F {f⁻¹})
      (show f⁻¹ ∈ IntermediateField.adjoin F {f⁻¹} from
        IntermediateField.subset_adjoin F {f⁻¹} (Set.mem_singleton _))

theorem parameter_inverse_degree_eq
    {F E : Type*} [Field F] [Field E] [Algebra F E] (f : E) :
    Module.finrank (IntermediateField.adjoin F {f⁻¹}) E =
      Module.finrank (IntermediateField.adjoin F {f}) E := by
  rw [adjoin_inverse_eq]

def parameterEmbedding {F E : Type*} [Field F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f) : RatFunc F →ₐ[F] E :=
  (IntermediateField.val (IntermediateField.adjoin F {f})).comp
    (RatFunc.algEquivOfTranscendental f hf).toAlgHom

@[simp] theorem parameterEmbedding_X {F E : Type*} [Field F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f) : parameterEmbedding f hf RatFunc.X = f := by
  simp [parameterEmbedding]

abbrev parameterAlgebra {F E : Type*} [Field F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f) : Algebra (RatFunc F) E :=
  (parameterEmbedding f hf).toRingHom.toAlgebra

theorem parameter_finrank {F E : Type*} [Field F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f) :
    let := parameterAlgebra f hf
    Module.finrank (RatFunc F) E = Module.finrank (IntermediateField.adjoin F {f}) E := by
  let := parameterAlgebra f hf
  apply Algebra.finrank_eq_of_equiv_equiv
    (RatFunc.algEquivOfTranscendental f hf).toRingEquiv (RingEquiv.refl E)
  rfl

theorem parameter_finite {F E : Type*} [Field F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E] :
    let := parameterAlgebra f hf
    FiniteDimensional (RatFunc F) E := by
  let := parameterAlgebra f hf
  let e := RatFunc.algEquivOfTranscendental f hf
  let b := Module.finBasis (IntermediateField.adjoin F {f}) E
  apply (b.mapCoeffs e.symm.toRingEquiv ?_).finiteDimensional_of_finite
  intro c x
  change (↑(e (e.symm c)) : E) * x = (c : E) * x
  rw [e.apply_symm_apply]

abbrev parameterPolynomialAlgebra {F E : Type*} [Field F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f) : Algebra F[X] E :=
  ((parameterEmbedding f hf).toRingHom.comp (algebraMap F[X] (RatFunc F))).toAlgebra

theorem parameter_scalarTower {F E : Type*} [Field F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f) :
    let := parameterAlgebra f hf
    let := parameterPolynomialAlgebra f hf
    IsScalarTower F[X] (RatFunc F) E := by
  let := parameterAlgebra f hf
  let := parameterPolynomialAlgebra f hf
  apply IsScalarTower.of_algebraMap_eq
  intro x
  rfl

def zeroPrime (F : Type*) [Field F] : Ideal F[X] :=
  RingHom.ker Polynomial.constantCoeff

instance zeroPrime_isPrime (F : Type*) [Field F] : (zeroPrime F).IsPrime :=
  RingHom.ker_isPrime Polynomial.constantCoeff

theorem zeroPrime_eq_span_X (F : Type*) [Field F] :
    zeroPrime F = Ideal.span {Polynomial.X} := Polynomial.ker_constantCoeff

def parameterFiberDegree {F E : Type*} [Field F] [CharZero F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E] : ℕ :=
  let := parameterAlgebra f hf
  let := parameterPolynomialAlgebra f hf
  let := parameter_scalarTower f hf
  let := parameter_finite f hf
  fiberDegree (FunctionField.ringOfIntegers F E) (zeroPrime F)

theorem parameterFiberDegree_eq {F E : Type*} [Field F] [CharZero F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E] :
    parameterFiberDegree f hf = Module.finrank (IntermediateField.adjoin F {f}) E := by
  let := parameterAlgebra f hf
  let := parameterPolynomialAlgebra f hf
  let := parameter_scalarTower f hf
  let := parameter_finite f hf
  change fiberDegree (FunctionField.ringOfIntegers F E) (zeroPrime F) = _
  rw [functionField_fiberDegree]
  exact parameter_finrank f hf

theorem transcendental_inverse {F E : Type*} [Field F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f) : Transcendental F f⁻¹ := by
  simpa only [Transcendental, IsAlgebraic.inv_iff] using hf

theorem zero_infinity_fiberDegree_eq
    {F E : Type*} [Field F] [CharZero F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E] :
    letI : FiniteDimensional (IntermediateField.adjoin F {f⁻¹}) E :=
      (adjoin_inverse_eq (F := F) f).symm ▸ inferInstance
    parameterFiberDegree f hf = parameterFiberDegree f⁻¹ (transcendental_inverse f hf) := by
  let : FiniteDimensional (IntermediateField.adjoin F {f⁻¹}) E :=
    (adjoin_inverse_eq (F := F) f).symm ▸ inferInstance
  rw [parameterFiberDegree_eq, parameterFiberDegree_eq, parameter_inverse_degree_eq]

theorem constantCoeff_surjective (F : Type*) [Field F] :
    Function.Surjective (Polynomial.constantCoeff : F[X] →+* F) := by
  intro x
  exact ⟨Polynomial.C x, by simp⟩

instance zeroPrime_isMaximal (F : Type*) [Field F] : (zeroPrime F).IsMaximal :=
  RingHom.ker_isMaximal_of_surjective Polynomial.constantCoeff (constantCoeff_surjective F)

def zeroPrimeQuotientEquiv (F : Type*) [Field F] : (F[X] ⧸ zeroPrime F) ≃+* F :=
  RingHom.quotientKerEquivOfSurjective (constantCoeff_surjective F)

theorem zeroFiber_inertiaDeg_eq_one (F S : Type*) [Field F] [IsAlgClosed F]
    [CommRing S] [Algebra F[X] S] [Module.Finite F[X] S]
    (q : Ideal S) [q.IsPrime] [q.LiesOver (zeroPrime F)] :
    q.inertiaDeg F[X] = 1 := by
  have : q.IsMaximal := Ideal.IsMaximal.of_liesOver_isMaximal q (zeroPrime F)
  let : Field (F[X] ⧸ zeroPrime F) := Ideal.Quotient.field _
  let : Field (S ⧸ q) := Ideal.Quotient.field _
  let : IsAlgClosed (F[X] ⧸ zeroPrime F) :=
    IsAlgClosed.of_ringEquiv F _ (zeroPrimeQuotientEquiv F).symm
  rw [Ideal.inertiaDeg_eq_of_isMaximal (zeroPrime F) q]
  apply Module.finrank_of_bijective_algebraMap
  apply IsAlgClosed.algebraMap_bijective_of_isIntegral

def zeroFiberLength (F S : Type*) [Field F] [CommRing S]
    [Algebra F[X] S] [Module.Finite F[X] S] : ℕ :=
  let := (Algebra.QuasiFinite.finite_primesOver (R := F[X]) (S := S) (zeroPrime F)).fintype
  ∑ q : (zeroPrime F).primesOver S,
    (Module.length (Localization.AtPrime q.1)
      ((Localization.AtPrime q.1) ⧸
        Ideal.span {algebraMap F[X] (Localization.AtPrime q.1) Polynomial.X})).toNat

theorem zeroFiberLength_eq_fiberDegree (F S : Type*) [Field F] [IsAlgClosed F]
    [CommRing S] [Algebra F[X] S] [Module.Finite F[X] S] :
    zeroFiberLength F S = fiberDegree S (zeroPrime F) := by
  unfold zeroFiberLength fiberDegree
  apply Finset.sum_congr rfl
  intro q _
  rw [zeroFiber_inertiaDeg_eq_one F S q.1, mul_one,
    Ideal.ramificationIdx_eq (zeroPrime F) q.1]
  have hm : (zeroPrime F).map (algebraMap F[X] (Localization.AtPrime q.1)) =
      Ideal.span {algebraMap F[X] (Localization.AtPrime q.1) Polynomial.X} := by
    calc
      _ = (Ideal.span {Polynomial.X}).map
          (algebraMap F[X] (Localization.AtPrime q.1)) :=
        congrArg (Ideal.map (algebraMap F[X] (Localization.AtPrime q.1))) (zeroPrime_eq_span_X F)
      _ = _ := by rw [Ideal.map_span, Set.image_singleton]
  exact congrArg (fun I : Ideal (Localization.AtPrime q.1) =>
    (Module.length (Localization.AtPrime q.1) ((Localization.AtPrime q.1) ⧸ I)).toNat) hm.symm

def parameterZeroLength {F E : Type*} [Field F] [CharZero F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E] : ℕ :=
  let := parameterAlgebra f hf
  let := parameterPolynomialAlgebra f hf
  let := parameter_scalarTower f hf
  let := parameter_finite f hf
  zeroFiberLength F (FunctionField.ringOfIntegers F E)

theorem parameterZeroLength_eq_degree
    {F E : Type*} [Field F] [CharZero F] [IsAlgClosed F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E] :
    parameterZeroLength f hf = Module.finrank (IntermediateField.adjoin F {f}) E := by
  let := parameterAlgebra f hf
  let := parameterPolynomialAlgebra f hf
  let := parameter_scalarTower f hf
  let := parameter_finite f hf
  change zeroFiberLength F (FunctionField.ringOfIntegers F E) = _
  rw [zeroFiberLength_eq_fiberDegree]
  exact parameterFiberDegree_eq f hf

theorem zero_pole_length_eq
    {F E : Type*} [Field F] [CharZero F] [IsAlgClosed F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E] :
    letI : FiniteDimensional (IntermediateField.adjoin F {f⁻¹}) E :=
      (adjoin_inverse_eq (F := F) f).symm ▸ inferInstance
    parameterZeroLength f hf = parameterZeroLength f⁻¹ (transcendental_inverse f hf) := by
  let : FiniteDimensional (IntermediateField.adjoin F {f⁻¹}) E :=
    (adjoin_inverse_eq (F := F) f).symm ▸ inferInstance
  rw [parameterZeroLength_eq_degree, parameterZeroLength_eq_degree, parameter_inverse_degree_eq]

def primeFieldValuation (S E : Type*) [CommRing S] [IsDedekindDomain S]
    [Field E] [Algebra S E] [IsFractionRing S E]
    (q : IsDedekindDomain.HeightOneSpectrum S) : AddValuation E (WithTop ℤ) :=
  let A := Localization.AtPrime q.asIdeal
  let := IsLocalization.localizationAlgebraOfSubmonoidLe A E
    q.asIdeal.primeCompl S⁰ q.asIdeal.primeCompl_le_nonZeroDivisors
  let := IsLocalization.localization_isScalarTower_of_submonoid_le A E
    q.asIdeal.primeCompl S⁰ q.asIdeal.primeCompl_le_nonZeroDivisors
  let := IsFractionRing.isFractionRing_of_isDomain_of_isLocalization q.asIdeal.primeCompl A E
  let := IsLocalization.AtPrime.isDiscreteValuationRing_of_dedekind_domain S q.ne_bot A
  CurveLocalOrder.fractionAddValuation A E

theorem primeFieldValuation_algebraMap
    (S E : Type*) [CommRing S] [IsDedekindDomain S]
    [Field E] [Algebra S E] [IsFractionRing S E]
    (q : IsDedekindDomain.HeightOneSpectrum S) (a : S) (ha : a ≠ 0) :
    primeFieldValuation S E q (algebraMap S E a) =
      CurveLocalOrder.enatToIntegerOrder
        (Module.length (Localization.AtPrime q.asIdeal)
          ((Localization.AtPrime q.asIdeal) ⧸
            Ideal.span {algebraMap S (Localization.AtPrime q.asIdeal) a})) := by
  let A := Localization.AtPrime q.asIdeal
  let := IsLocalization.localizationAlgebraOfSubmonoidLe A E
    q.asIdeal.primeCompl S⁰ q.asIdeal.primeCompl_le_nonZeroDivisors
  let := IsLocalization.localization_isScalarTower_of_submonoid_le A E
    q.asIdeal.primeCompl S⁰ q.asIdeal.primeCompl_le_nonZeroDivisors
  let := IsFractionRing.isFractionRing_of_isDomain_of_isLocalization q.asIdeal.primeCompl A E
  let := IsLocalization.AtPrime.isDiscreteValuationRing_of_dedekind_domain S q.ne_bot A
  change CurveLocalOrder.fractionAddValuation A E (algebraMap S E a) = _
  rw [IsScalarTower.algebraMap_apply S A E]
  apply CurveLocalOrder.fraction_order_eq_principal_colength
  exact (map_ne_zero_iff _ (IsLocalization.injective A
    q.asIdeal.primeCompl_le_nonZeroDivisors)).mpr ha

theorem primeField_integerOrder_algebraMap
    (S E : Type*) [CommRing S] [IsDedekindDomain S]
    [Field E] [Algebra S E] [IsFractionRing S E]
    (q : IsDedekindDomain.HeightOneSpectrum S) (a : S) (ha : a ≠ 0) :
    WeightedCurveDegree.integerOrder (primeFieldValuation S E q)
      (Units.mk0 (algebraMap S E a) ((map_ne_zero_iff _ (IsFractionRing.injective S E)).mpr ha)) =
      ((Module.length (Localization.AtPrime q.asIdeal)
        ((Localization.AtPrime q.asIdeal) ⧸
          Ideal.span {algebraMap S (Localization.AtPrime q.asIdeal) a})).toNat : ℤ) := by
  let A := Localization.AtPrime q.asIdeal
  let := IsLocalization.AtPrime.isDiscreteValuationRing_of_dedekind_domain S q.ne_bot A
  have ha' : algebraMap S A a ≠ 0 :=
    (map_ne_zero_iff _ (IsLocalization.injective A
      q.asIdeal.primeCompl_le_nonZeroDivisors)).mpr ha
  apply WithTop.coe_injective
  rw [WeightedCurveDegree.coe_integerOrder]
  change primeFieldValuation S E q (algebraMap S E a) = _
  rw [primeFieldValuation_algebraMap S E q a ha]
  obtain ⟨n, hn⟩ := ENat.ne_top_iff_exists.mp
    (CurveLocalOrder.principal_colength_ne_top ha')
  change CurveLocalOrder.enatToIntegerOrder
    (Module.length A (A ⧸ Ideal.span {algebraMap S A a})) = _
  rw [← hn]
  simp

theorem zeroPrime_ne_bot (F : Type*) [Field F] : zeroPrime F ≠ ⊥ := by
  intro h
  have hx : Polynomial.X ∈ zeroPrime F := by
    change Polynomial.constantCoeff Polynomial.X = (0 : F)
    simp
  rw [h, Ideal.mem_bot] at hx
  exact Polynomial.X_ne_zero hx

def zeroFiberHeightOne (F S : Type*) [Field F] [CommRing S] [IsDomain S]
    [Algebra F[X] S] [FaithfulSMul F[X] S]
    (q : (zeroPrime F).primesOver S) : IsDedekindDomain.HeightOneSpectrum S :=
  ⟨q.1, q.2.1, Ideal.ne_bot_of_mem_primesOver (zeroPrime_ne_bot F) q.2⟩

theorem baseParameter_nonzero (F S E : Type*) [Field F] [CommRing S] [IsDomain S]
    [Field E] [Algebra F[X] S] [FaithfulSMul F[X] S]
    [Algebra S E] [IsFractionRing S E] [Algebra F[X] E] [IsScalarTower F[X] S E] :
    algebraMap F[X] E Polynomial.X ≠ 0 := by
  rw [IsScalarTower.algebraMap_apply F[X] S E]
  exact (map_ne_zero_iff _ (IsFractionRing.injective S E)).mpr
    ((map_ne_zero_iff _ (FaithfulSMul.algebraMap_injective F[X] S)).mpr Polynomial.X_ne_zero)

def zeroFiberIntegerOrderSum (F S E : Type*) [Field F] [CommRing S]
    [IsDedekindDomain S] [Field E] [Algebra F[X] S] [FaithfulSMul F[X] S]
    [Module.Finite F[X] S] [Algebra S E] [IsFractionRing S E]
    [Algebra F[X] E] [IsScalarTower F[X] S E] : ℤ :=
  let := (Algebra.QuasiFinite.finite_primesOver (R := F[X]) (S := S) (zeroPrime F)).fintype
  ∑ q : (zeroPrime F).primesOver S,
    WeightedCurveDegree.integerOrder (primeFieldValuation S E (zeroFiberHeightOne F S q))
      (Units.mk0 (algebraMap F[X] E Polynomial.X) (baseParameter_nonzero F S E))

theorem zeroFiberIntegerOrderSum_eq_length (F S E : Type*) [Field F] [CommRing S]
    [IsDedekindDomain S] [Field E] [Algebra F[X] S] [FaithfulSMul F[X] S]
    [Module.Finite F[X] S] [Algebra S E] [IsFractionRing S E]
    [Algebra F[X] E] [IsScalarTower F[X] S E] :
    zeroFiberIntegerOrderSum F S E = (zeroFiberLength F S : ℤ) := by
  unfold zeroFiberIntegerOrderSum zeroFiberLength
  rw [Nat.cast_sum]
  apply Finset.sum_congr rfl
  intro q _
  have hx : algebraMap F[X] S Polynomial.X ≠ 0 :=
    (map_ne_zero_iff _ (FaithfulSMul.algebraMap_injective F[X] S)).mpr Polynomial.X_ne_zero
  have he := primeField_integerOrder_algebraMap S E
    (zeroFiberHeightOne F S q) (algebraMap F[X] S Polynomial.X) hx
  calc
    _ = WeightedCurveDegree.integerOrder
        (primeFieldValuation S E (zeroFiberHeightOne F S q))
        (Units.mk0 (algebraMap S E (algebraMap F[X] S Polynomial.X))
          ((map_ne_zero_iff _ (IsFractionRing.injective S E)).mpr hx)) := by
      congr 1
      ext
      exact IsScalarTower.algebraMap_apply F[X] S E Polynomial.X
    _ = _ := he
    _ = _ := by
      let A := Localization.AtPrime q.1
      have hi : Ideal.span {algebraMap S A (algebraMap F[X] S Polynomial.X)} =
          Ideal.span {algebraMap F[X] A Polynomial.X} :=
        congrArg (fun z : A => Ideal.span {z})
          (IsScalarTower.algebraMap_apply F[X] S A Polynomial.X).symm
      exact congrArg (fun I : Ideal A => ((Module.length A (A ⧸ I)).toNat : ℤ)) hi

def parameterZeroOrder {F E : Type*} [Field F] [CharZero F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E] : ℤ :=
  let := parameterAlgebra f hf
  let := parameterPolynomialAlgebra f hf
  let := parameter_scalarTower f hf
  let := parameter_finite f hf
  let : Module.IsTorsionFree F[X] (FunctionField.ringOfIntegers F E) :=
    Module.isTorsionFree_iff_algebraMap_injective.mpr
      (FunctionField.ringOfIntegers.algebraMap_injective F E)
  zeroFiberIntegerOrderSum F (FunctionField.ringOfIntegers F E) E

theorem parameterZeroOrder_eq_length
    {F E : Type*} [Field F] [CharZero F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E] :
    parameterZeroOrder f hf = (parameterZeroLength f hf : ℤ) := by
  let := parameterAlgebra f hf
  let := parameterPolynomialAlgebra f hf
  let := parameter_scalarTower f hf
  let := parameter_finite f hf
  let : Module.IsTorsionFree F[X] (FunctionField.ringOfIntegers F E) :=
    Module.isTorsionFree_iff_algebraMap_injective.mpr
      (FunctionField.ringOfIntegers.algebraMap_injective F E)
  exact zeroFiberIntegerOrderSum_eq_length F (FunctionField.ringOfIntegers F E) E

theorem zero_pole_order_eq
    {F E : Type*} [Field F] [CharZero F] [IsAlgClosed F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E] :
    letI : FiniteDimensional (IntermediateField.adjoin F {f⁻¹}) E :=
      (adjoin_inverse_eq (F := F) f).symm ▸ inferInstance
    parameterZeroOrder f hf = parameterZeroOrder f⁻¹ (transcendental_inverse f hf) := by
  let : FiniteDimensional (IntermediateField.adjoin F {f⁻¹}) E :=
    (adjoin_inverse_eq (F := F) f).symm ▸ inferInstance
  rw [parameterZeroOrder_eq_length, parameterZeroOrder_eq_length, zero_pole_length_eq]

abbrev parameterChart {F E : Type*} [Field F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f) : Type _ :=
  let := parameterPolynomialAlgebra f hf
  FunctionField.ringOfIntegers F E

abbrev parameterZeroPlaces {F E : Type*} [Field F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f) : Type _ :=
  let := parameterPolynomialAlgebra f hf
  (zeroPrime F).primesOver (parameterChart f hf)

abbrev parameterZeroPlacesFintype
    {F E : Type*} [Field F] [CharZero F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E] :
    Fintype (parameterZeroPlaces f hf) :=
  let := parameterAlgebra f hf
  let := parameterPolynomialAlgebra f hf
  let := parameter_scalarTower f hf
  let := parameter_finite f hf
  (Algebra.QuasiFinite.finite_primesOver
    (R := F[X]) (S := FunctionField.ringOfIntegers F E) (zeroPrime F)).fintype

def parameterPlaceValuation
    {F E : Type*} [Field F] [CharZero F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E]
    (q : parameterZeroPlaces f hf) : AddValuation E (WithTop ℤ) :=
  let := parameterAlgebra f hf
  let := parameterPolynomialAlgebra f hf
  let := parameter_scalarTower f hf
  let := parameter_finite f hf
  let : Module.IsTorsionFree F[X] (FunctionField.ringOfIntegers F E) :=
    Module.isTorsionFree_iff_algebraMap_injective.mpr
      (FunctionField.ringOfIntegers.algebraMap_injective F E)
  primeFieldValuation (parameterChart f hf) E
    (zeroFiberHeightOne F (parameterChart f hf) q)

theorem parameterPolynomialAlgebra_map
    {F E : Type*} [Field F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f) (p : F[X]) :
    letI := parameterPolynomialAlgebra f hf
    algebraMap F[X] E p = Polynomial.aeval f p := by
  let := parameterPolynomialAlgebra f hf
  change parameterEmbedding f hf (algebraMap F[X] (RatFunc F) p) = Polynomial.aeval f p
  change (↑(RatFunc.algEquivOfTranscendental f hf (algebraMap F[X] (RatFunc F) p)) : E) = _
  rw [RatFunc.algEquivOfTranscendental_algebraMap]
  exact IntermediateField.AdjoinSimple.coe_aeval_gen_apply F f p

theorem parameterZeroOrder_eq_sum
    {F E : Type*} [Field F] [CharZero F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E] :
    letI := parameterZeroPlacesFintype f hf
    parameterZeroOrder f hf =
      ∑ q : parameterZeroPlaces f hf,
        WeightedCurveDegree.integerOrder (parameterPlaceValuation f hf q)
          (Units.mk0 f hf.ne_zero) := by
  let := parameterAlgebra f hf
  let := parameterPolynomialAlgebra f hf
  let := parameter_scalarTower f hf
  let := parameter_finite f hf
  let : Module.IsTorsionFree F[X] (FunctionField.ringOfIntegers F E) :=
    Module.isTorsionFree_iff_algebraMap_injective.mpr
      (FunctionField.ringOfIntegers.algebraMap_injective F E)
  dsimp only [parameterZeroOrder, zeroFiberIntegerOrderSum, parameterPlaceValuation]
  apply Finset.sum_congr rfl
  intro q _
  congr 1
  ext
  change parameterEmbedding f hf RatFunc.X = f
  exact parameterEmbedding_X f hf

theorem sum_zero_and_pole_orders_eq_zero
    {F E : Type*} [Field F] [CharZero F] [IsAlgClosed F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E] :
    letI : FiniteDimensional (IntermediateField.adjoin F {f⁻¹}) E :=
      (adjoin_inverse_eq (F := F) f).symm ▸ inferInstance
    letI := parameterZeroPlacesFintype f hf
    letI := parameterZeroPlacesFintype f⁻¹ (transcendental_inverse f hf)
    (∑ q : parameterZeroPlaces f hf,
      WeightedCurveDegree.integerOrder (parameterPlaceValuation f hf q)
        (Units.mk0 f hf.ne_zero)) +
    (∑ q : parameterZeroPlaces f⁻¹ (transcendental_inverse f hf),
      WeightedCurveDegree.integerOrder
        (parameterPlaceValuation f⁻¹ (transcendental_inverse f hf) q)
        (Units.mk0 f hf.ne_zero)) = 0 := by
  let : FiniteDimensional (IntermediateField.adjoin F {f⁻¹}) E :=
    (adjoin_inverse_eq (F := F) f).symm ▸ inferInstance
  let := parameterZeroPlacesFintype f hf
  let := parameterZeroPlacesFintype f⁻¹ (transcendental_inverse f hf)
  have hinv : (Units.mk0 f hf.ne_zero : Eˣ) =
      (Units.mk0 f⁻¹ (transcendental_inverse f hf).ne_zero)⁻¹ := by
    ext
    simp
  have hi : (∑ q : parameterZeroPlaces f⁻¹ (transcendental_inverse f hf),
      WeightedCurveDegree.integerOrder
        (parameterPlaceValuation f⁻¹ (transcendental_inverse f hf) q)
        (Units.mk0 f hf.ne_zero)) = -parameterZeroOrder f⁻¹ (transcendental_inverse f hf) := by
    rw [parameterZeroOrder_eq_sum, ← Finset.sum_neg_distrib]
    apply Finset.sum_congr rfl
    intro q _
    rw [hinv, WeightedCurveDegree.integerOrder_inv]
  rw [← parameterZeroOrder_eq_sum, hi, zero_pole_order_eq]
  exact add_neg_cancel _

end PiExponent.CurveZeroPole

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/FiniteCurveZeros.lean <==
import Mathlib.AlgebraicGeometry.ZariskisMainTheorem
import Mathlib.Tactic
import OAI.NumberTheory.PiExponent.Cohomology.FiniteZeroEuler
import OAI.NumberTheory.PiExponent.Geometry.LineBundleCoherent

namespace OAI

noncomputable section

namespace PiExponentSeshadri.Geometry

section
open AlgebraicGeometry CategoryTheory TopologicalSpace
variable {K : Type} [Field K] {X Y : Scheme}

lemma proper_finite_scheme_isFinite (f : X ⟶ Y) [IsProper f] [Finite X] : IsFinite f := by
  let : LocallyQuasiFinite f := .of_finite_preimage_singleton f (fun _ => Set.toFinite _)
  exact .of_isProper_of_locallyQuasiFinite f

lemma proper_finite_scheme_isAffine (f : X ⟶ Spec (CommRingCat.of K))
    [IsProper f] [Finite X] : IsAffine X := by
  let : IsFinite f := proper_finite_scheme_isFinite f
  exact isAffine_of_isAffineHom f

lemma proper_finite_functions (f : X ⟶ Spec (CommRingCat.of K))
    [IsProper f] [Finite X] :
    let _ : Algebra K Γ(X,⊤) :=
      (f.appTop.hom.comp (Scheme.ΓSpecIso (CommRingCat.of K)).inv.hom).toAlgebra
    FiniteDimensional K Γ(X,⊤) := by
  let : IsFinite f := proper_finite_scheme_isFinite f
  dsimp only
  exact f.finite_appTop.comp (RingHom.Finite.of_surjective
    (Scheme.ΓSpecIso (CommRingCat.of K)).inv.hom (by
      exact (Scheme.ΓSpecIso (CommRingCat.of K)).symm.commRingCatIsoToRingEquiv.surjective))

lemma proper_finite_germ_surjective (f : X ⟶ Spec (CommRingCat.of K))
    [IsProper f] [Finite X] (x : X) :
    Function.Surjective (X.presheaf.germ ⊤ x trivial) := by
  let : IsAffine X := proper_finite_scheme_isAffine f
  let : Algebra K Γ(X,⊤) :=
    (f.appTop.hom.comp (Scheme.ΓSpecIso (CommRingCat.of K)).inv.hom).toAlgebra
  let : FiniteDimensional K Γ(X,⊤) := proper_finite_functions f
  let : IsArtinianRing Γ(X,⊤) := IsArtinianRing.of_finite K Γ(X,⊤)
  let : Algebra Γ(X,⊤) (X.presheaf.stalk x) :=
    TopCat.Presheaf.algebra_section_stalk X.presheaf (⟨x,trivial⟩ : (⊤ : X.Opens))
  let p : PrimeSpectrum Γ(X,⊤) := (isAffineOpen_top X).isoSpec.hom ⟨x,trivial⟩
  let : IsLocalization.AtPrime (X.presheaf.stalk x) p.asIdeal :=
    (isAffineOpen_top X).isLocalization_stalk ⟨x,trivial⟩
  exact IsArtinianRing.localization_surjective p.asIdeal.primeCompl (X.presheaf.stalk x)

theorem proper_finite_stalk_finrank_le (f : X ⟶ Spec (CommRingCat.of K))
    [IsProper f] [Finite X] (x : X) :
    let _ : Algebra K Γ(X,⊤) :=
      (f.appTop.hom.comp (Scheme.ΓSpecIso (CommRingCat.of K)).inv.hom).toAlgebra
    let _ : Algebra Γ(X,⊤) (X.presheaf.stalk x) :=
      TopCat.Presheaf.algebra_section_stalk X.presheaf (⟨x,trivial⟩ : (⊤ : X.Opens))
    let _ : Algebra K (X.presheaf.stalk x) :=
      ((algebraMap Γ(X,⊤) (X.presheaf.stalk x)).comp
        (f.appTop.hom.comp (Scheme.ΓSpecIso (CommRingCat.of K)).inv.hom)).toAlgebra
    FiniteDimensional K (X.presheaf.stalk x) ∧
      Module.finrank K (X.presheaf.stalk x) ≤ Module.finrank K Γ(X,⊤) := by
  dsimp only
  let : Algebra K Γ(X,⊤) :=
    (f.appTop.hom.comp (Scheme.ΓSpecIso (CommRingCat.of K)).inv.hom).toAlgebra
  let : Algebra Γ(X,⊤) (X.presheaf.stalk x) :=
    TopCat.Presheaf.algebra_section_stalk X.presheaf (⟨x,trivial⟩ : (⊤ : X.Opens))
  let : Algebra K (X.presheaf.stalk x) :=
    ((algebraMap Γ(X,⊤) (X.presheaf.stalk x)).comp
      (f.appTop.hom.comp (Scheme.ΓSpecIso (CommRingCat.of K)).inv.hom)).toAlgebra
  let : IsScalarTower K Γ(X,⊤) (X.presheaf.stalk x) := IsScalarTower.of_algebraMap_eq' rfl
  let : FiniteDimensional K Γ(X,⊤) := proper_finite_functions f
  let φ := (IsScalarTower.toAlgHom K Γ(X,⊤) (X.presheaf.stalk x)).toLinearMap
  have hφ : Function.Surjective φ := proper_finite_germ_surjective f x
  exact ⟨Module.Finite.of_surjective φ hφ, φ.finrank_le_finrank_of_surjective hφ⟩

end

section
open TopologicalSpace Set

variable {X : Type*} [TopologicalSpace X] [T0Space X] [IrreducibleSpace X]

lemma proper_irreducible_closed_subsingleton
    (hd : topologicalKrullDim X ≤ 1) {Z : Set X} (hZ : IsClosed Z)
    (hi : IsIrreducible Z) (hp : Z ≠ Set.univ) : Z.Subsingleton := by
  let C : IrreducibleCloseds X := ⟨Z, hi, hZ⟩
  let T : IrreducibleCloseds X := ⟨Set.univ, IrreducibleSpace.isIrreducible_univ X, isClosed_univ⟩
  have hmin : IsMin C := by
    rcases Order.krullDim_le_one_iff.mp hd C with hm | hm
    · exact hm
    · have he : C = T := le_antisymm (Set.subset_univ _) (hm (Set.subset_univ _))
      exact (hp (congrArg SetLike.coe he)).elim
  have hg (x : X) (hx : x ∈ Z) : IsGenericPoint x Z := by
    let D : IrreducibleCloseds X :=
      ⟨closure {x}, isIrreducible_singleton.closure, isClosed_closure⟩
    have hle : D ≤ C := closure_minimal (Set.singleton_subset_iff.mpr hx) hZ
    have he : D = C := le_antisymm hle (hmin hle)
    exact congrArg SetLike.coe he
  intro x hx y hy
  exact (hg x hx).eq (hg y hy)

theorem proper_closed_finite_of_dimension_one [NoetherianSpace X]
    (hd : topologicalKrullDim X ≤ 1) {Z : Set X} (hZ : IsClosed Z)
    (hp : Z ≠ Set.univ) : Z.Finite := by
  obtain ⟨F, hF, hFc, hFi, hZF⟩ :=
    NoetherianSpace.exists_finite_set_isClosed_irreducible hZ
  rw [hZF]
  apply hF.sUnion
  intro C hC
  apply Set.Subsingleton.finite
  apply proper_irreducible_closed_subsingleton hd (hFc C hC) (hFi C hC)
  intro hc
  apply hp
  apply Set.eq_univ_of_univ_subset
  rw [hZF]
  exact hc ▸ Set.subset_sUnion_of_mem hC

open AlgebraicGeometry in

theorem integral_curve_proper_closed_finite (C : Scheme)
    [IsIntegral C] [IsNoetherian C] (hd : topologicalKrullDim C = 1)
    {Z : Set C} (hZ : IsClosed Z) (hp : Z ≠ Set.univ) : Z.Finite :=
  proper_closed_finite_of_dimension_one hd.le hZ hp

end

section
open AlgebraicGeometry CategoryTheory TopologicalSpace
variable {K : Type} [Field K] {X : Scheme}

theorem finite_subscheme_of_curve [IsIntegral X]
    (f : X ⟶ Spec (CommRingCat.of K)) [IsProper f]
    (hd : topologicalKrullDim X ≤ 1) (I : X.IdealSheafData) (hI : I ≠ ⊥) :
    Finite I.subscheme := by
  let : CompactSpace X := QuasiCompact.compactSpace_of_compactSpace f
  let : IsLocallyNoetherian X := LocallyOfFiniteType.isLocallyNoetherian f
  let : IsNoetherian X := ⟨⟩
  have hp : (I.support : Set X) ≠ Set.univ := by
    intro he
    apply hI
    exact Scheme.IdealSheafData.support_eq_top_iff.mp (SetLike.coe_injective he)
  have hf := proper_closed_finite_of_dimension_one hd I.support.isClosed hp
  have hr : (Set.range I.subschemeι).Finite := I.range_subschemeι ▸ hf
  let : Finite (Set.range I.subschemeι) := hr.to_subtype
  exact Finite.of_injective (fun x : I.subscheme =>
    (⟨I.subschemeι x, ⟨x,rfl⟩⟩ : Set.range I.subschemeι))
    (fun a b h => I.subschemeι.isEmbedding.injective (congrArg (fun z : Set.range I.subschemeι => (z : X)) h))

theorem curve_subscheme_isFinite [IsIntegral X]
    (f : X ⟶ Spec (CommRingCat.of K)) [IsProper f]
    (hd : topologicalKrullDim X ≤ 1) (I : X.IdealSheafData) (hI : I ≠ ⊥) :
    IsFinite (I.subschemeι ≫ f) := by
  let : Finite I.subscheme := finite_subscheme_of_curve f hd I hI
  exact proper_finite_scheme_isFinite (I.subschemeι ≫ f)

abbrev structuralStalkAlgebra (f : X ⟶ Spec (CommRingCat.of K)) (x : X) :
    Algebra K (X.presheaf.stalk x) :=
  ((X.presheaf.germ ⊤ x trivial).hom.comp
    (f.appTop.hom.comp (Scheme.ΓSpecIso (CommRingCat.of K)).inv.hom)).toAlgebra

theorem proper_finite_finrank_eq_sum_stalks (f : X ⟶ Spec (CommRingCat.of K))
    [IsProper f] [Fintype X] :
    let _ : Algebra K Γ(X,⊤) :=
      (f.appTop.hom.comp (Scheme.ΓSpecIso (CommRingCat.of K)).inv.hom).toAlgebra
    Module.finrank K Γ(X,⊤) = ∑ x : X,
      let _ := structuralStalkAlgebra f x
      Module.finrank K (X.presheaf.stalk x) := by
  classical
  dsimp only
  let : IsAffine X := proper_finite_scheme_isAffine f
  let : Algebra K Γ(X,⊤) :=
    (f.appTop.hom.comp (Scheme.ΓSpecIso (CommRingCat.of K)).inv.hom).toAlgebra
  let : FiniteDimensional K Γ(X,⊤) := proper_finite_functions f
  let : IsArtinianRing Γ(X,⊤) := IsArtinianRing.of_finite K Γ(X,⊤)
  let : Fintype (MaximalSpectrum Γ(X,⊤)) := Fintype.ofFinite _
  let e : X ≃ MaximalSpectrum Γ(X,⊤) :=
    (Equiv.Set.univ X).symm.trans ((isAffineOpen_top X).isoSpec.hom.homeomorph.toEquiv.trans
      IsArtinianRing.primeSpectrumEquivMaximalSpectrum)
  rw [PiExponent.FiniteZeroEuler.finrank_eq_sum_localizations Γ(X,⊤) K, ← e.sum_comp]
  apply Finset.sum_congr rfl
  intro x _
  let : Algebra Γ(X,⊤) (X.presheaf.stalk x) :=
    TopCat.Presheaf.algebra_section_stalk X.presheaf (⟨x,trivial⟩ : (⊤ : X.Opens))
  let : Algebra K (X.presheaf.stalk x) := structuralStalkAlgebra f x
  let : IsScalarTower K Γ(X,⊤) (X.presheaf.stalk x) := IsScalarTower.of_algebraMap_eq' rfl
  let : IsLocalization.AtPrime (X.presheaf.stalk x) (e x).asIdeal :=
    (isAffineOpen_top X).isLocalization_stalk ⟨x,trivial⟩
  exact ((IsLocalization.algEquiv (e x).asIdeal.primeCompl
    (Localization.AtPrime (e x).asIdeal) (X.presheaf.stalk x)).restrictScalars K).toLinearEquiv.finrank_eq

end

open AlgebraicGeometry CategoryTheory
variable {X : Scheme.{0}}

theorem proper_finite_euler (f : X ⟶ Spec (CommRingCat.of ℂ))
    [IsProper f] [Finite X] (d : ℕ) :
    eulerCharacteristic f d (structureSheaf X) =
      let _ : Algebra ℂ Γ(X,⊤) := (baseScalars f).toAlgebra
      (Module.finrank ℂ Γ(X,⊤) : ℤ) := by
  let : IsAffine X := proper_finite_scheme_isAffine f
  let : IsLocallyNoetherian X := LocallyOfFiniteType.isLocallyNoetherian f
  let : IsNoetherian X := ⟨⟩
  let L : LineBundle X := ⟨structureSheaf X, fun x =>
    ⟨⊤, trivial, ⟨Scheme.Modules.restrictUnitIso (⊤ : X.Opens).ι⟩⟩⟩
  let : (structureSheaf X).IsQuasicoherent :=
    PiExponent.GeometrySupport.LineBundleCoherent.modulePow_isQuasicoherent L 0
  exact affine_eulerCharacteristic f (structureSheaf X) d

theorem proper_finite_euler_eq_sum_stalk_finrank
    (f : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper f] [Fintype X] (d : ℕ) :
    eulerCharacteristic f d (structureSheaf X) = ∑ x : X,
      letI := structuralStalkAlgebra f x
      (Module.finrank ℂ (X.presheaf.stalk x) : ℤ) := by
  rw [proper_finite_euler]
  dsimp only
  have h := proper_finite_finrank_eq_sum_stalks f
  dsimp only at h
  exact_mod_cast h

theorem proper_finite_euler_eq_sum_stalk_lengths
    (f : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper f] [Fintype X] (d : ℕ) :
    eulerCharacteristic f d (structureSheaf X) = ∑ x : X,
      ((Module.length (X.presheaf.stalk x) (X.presheaf.stalk x)).toNat : ℤ) := by
  rw [proper_finite_euler_eq_sum_stalk_finrank]
  apply Finset.sum_congr rfl
  intro x _
  let : Algebra ℂ Γ(X, ⊤) := (baseScalars f).toAlgebra
  let : Algebra Γ(X, ⊤) (X.presheaf.stalk x) :=
    TopCat.Presheaf.algebra_section_stalk X.presheaf (⟨x, trivial⟩ : (⊤ : X.Opens))
  let : Algebra ℂ (X.presheaf.stalk x) := structuralStalkAlgebra f x
  let : IsScalarTower ℂ Γ(X, ⊤) (X.presheaf.stalk x) :=
    IsScalarTower.of_algebraMap_eq' rfl
  let : Module.Finite ℂ Γ(X, ⊤) := proper_finite_functions f
  let φ := (IsScalarTower.toAlgHom ℂ Γ(X, ⊤) (X.presheaf.stalk x)).toLinearMap
  let : Module.Finite ℂ (X.presheaf.stalk x) :=
    Module.Finite.of_surjective φ (proper_finite_germ_surjective f x)
  have h := PiExponentJets.W24.ring_length_eq_finrank_of_augmentation
    (PiExponent.CurveLocalOrder.residueAugmentation ℂ (X.presheaf.stalk x))
    (PiExponent.CurveLocalOrder.residueAugmentation_algebraMap ℂ (X.presheaf.stalk x))
  rw [h]
  simp

end PiExponentSeshadri.Geometry

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/FiniteNormalizationGrowth.lean <==
import Mathlib.LinearAlgebra.Dimension.Constructions
import Mathlib.LinearAlgebra.Finsupp.LinearCombination
import Mathlib.Tactic.Choose
import Mathlib.Tactic.Conv
import Mathlib.Tactic.Convert
import Mathlib.Tactic.Ring
import OAI.NumberTheory.PiExponent.Geometry.NormalizationGrowth

namespace OAI

namespace PiExponentJets.W29

open MvPolynomial Submodule
open scoped BigOperators

section CoefficientPieces

variable {k R τ : Type*} [Field k] [CommRing R] [Algebra k R]
  [Fintype τ] {m : ℕ}

noncomputable def boundedCoefficientMap (g : MvPolynomial τ k →ₐ[k] R)
    (e : Fin m → R) (n : ℕ) :
    (Fin m → restrictTotalDegree τ k n) →ₗ[k] R where
  toFun p := ∑ j, g (p j) * e j
  map_add' p q := by simp [map_add, add_mul, Finset.sum_add_distrib]
  map_smul' c p := by simp [map_smul, Finset.smul_sum]

noncomputable def generatorPiece (g : MvPolynomial τ k →ₐ[k] R)
    (e : Fin m → R) (n : ℕ) : Submodule k R :=
  LinearMap.range (boundedCoefficientMap g e n)

omit [Fintype τ] in
lemma mem_generatorPiece (g : MvPolynomial τ k →ₐ[k] R) (e : Fin m → R)
    (n : ℕ) (r : R) : r ∈ generatorPiece g e n ↔
      ∃ p : Fin m → MvPolynomial τ k,
        (∀ j, (p j).totalDegree ≤ n) ∧ (∑ j, g (p j) * e j) = r := by
  constructor
  · rintro ⟨p, rfl⟩
    exact ⟨fun j => p j, fun j => (mem_restrictTotalDegree τ _ _).mp (p j).property, rfl⟩
  · rintro ⟨p, hp, hpr⟩
    exact ⟨fun j => ⟨p j, (mem_restrictTotalDegree τ _ _).mpr (hp j)⟩, hpr⟩

omit [Fintype τ] in
lemma generatorPiece_mono (g : MvPolynomial τ k →ₐ[k] R) (e : Fin m → R) :
    Monotone (generatorPiece g e) := by
  intro a b hab r hr
  obtain ⟨p, hp, hpr⟩ := (mem_generatorPiece g e a r).mp hr
  exact (mem_generatorPiece g e b r).mpr ⟨p, fun j => (hp j).trans hab, hpr⟩

noncomputable instance generatorPiece_finite (g : MvPolynomial τ k →ₐ[k] R)
    (e : Fin m → R) (n : ℕ) : Module.Finite k (generatorPiece g e n) := by
  unfold generatorPiece
  infer_instance

lemma finrank_generatorPiece_le (g : MvPolynomial τ k →ₐ[k] R)
    (e : Fin m → R) (n : ℕ) :
    Module.finrank k (generatorPiece g e n) ≤
      m * Module.finrank k (restrictTotalDegree τ k n) := by
  calc
    Module.finrank k (generatorPiece g e n) ≤
        Module.finrank k (Fin m → restrictTotalDegree τ k n) :=
      LinearMap.finrank_range_le (boundedCoefficientMap g e n)
    _ = m * Module.finrank k (restrictTotalDegree τ k n) := by
      rw [Module.finrank_pi_fintype]
      simp

omit [Fintype τ] in
lemma mul_mem_generatorPiece (g : MvPolynomial τ k →ₐ[k] R) (e : Fin m → R)
    (x : R) (A : Fin m → Fin m → MvPolynomial τ k) (D : ℕ)
    (hA : ∀ j, x * e j = ∑ l, g (A j l) * e l)
    (hD : ∀ j l, (A j l).totalDegree ≤ D)
    {n : ℕ} {r : R} (hr : r ∈ generatorPiece g e n) :
    x * r ∈ generatorPiece g e (n + D) := by
  classical
  obtain ⟨p, hp, rfl⟩ := (mem_generatorPiece g e n r).mp hr
  apply (mem_generatorPiece g e (n + D) _).mpr
  refine ⟨fun l => ∑ j, p j * A j l, ?_, ?_⟩
  · intro l
    exact totalDegree_finsetSum_le fun j _ =>
      (totalDegree_mul (p j) (A j l)).trans (Nat.add_le_add (hp j) (hD j l))
  · simp only [map_sum, map_mul, Finset.sum_mul]
    rw [Finset.sum_comm]
    rw [Finset.mul_sum]
    apply Finset.sum_congr rfl
    intro j _
    calc
      (∑ l, g (p j) * g (A j l) * e l) =
          g (p j) * (∑ l, g (A j l) * e l) := by
            simp only [Finset.mul_sum, mul_assoc]
      _ = x * (g (p j) * e j) := by rw [← hA j]; ring

end CoefficientPieces

section FiniteMatrices

variable {k R σ τ : Type*} [Field k] [CommRing R] [Algebra k R]
  [Fintype σ]

theorem finite_multiplication_matrices (g : MvPolynomial τ k →ₐ[k] R)
    (hfin : g.Finite) (x : σ → R) :
    ∃ (m D E : ℕ) (e : Fin m → R)
      (A : σ → Fin m → Fin m → MvPolynomial τ k),
      (∀ i j, x i * e j = ∑ l, g (A i j l) * e l) ∧
      (∀ i j l, (A i j l).totalDegree ≤ D) ∧
      (1 : R) ∈ generatorPiece g e E := by
  classical
  let : Algebra (MvPolynomial τ k) R := g.toRingHom.toAlgebra
  let : Module.Finite (MvPolynomial τ k) R := hfin
  obtain ⟨m, e, he⟩ := Module.Finite.exists_fin (R := MvPolynomial τ k) (M := R)
  have hex (r : R) : ∃ p : Fin m → MvPolynomial τ k, ∑ j, g (p j) * e j = r := by
    have hr : r ∈ Submodule.span (MvPolynomial τ k) (Set.range e) := by rw [he]; trivial
    obtain ⟨p, hp⟩ := (Submodule.mem_span_range_iff_exists_fun _).mp hr
    refine ⟨p, ?_⟩
    change (∑ j, g (p j) * e j) = r at hp
    exact hp
  choose A hA using fun i j => hex (x i * e j)
  obtain ⟨p, hp⟩ := hex 1
  let D := Finset.univ.sup fun i => Finset.univ.sup fun j =>
    Finset.univ.sup fun l => (A i j l).totalDegree
  let E := Finset.univ.sup fun j => (p j).totalDegree
  refine ⟨m, D, E, e, A, fun i j => (hA i j).symm, ?_, ?_⟩
  · intro i j l
    calc
      (A i j l).totalDegree
          ≤ Finset.univ.sup (fun l => (A i j l).totalDegree) :=
            Finset.le_sup (f := fun l => (A i j l).totalDegree) (Finset.mem_univ l)
      _ ≤ Finset.univ.sup (fun j => Finset.univ.sup (fun l => (A i j l).totalDegree)) :=
            Finset.le_sup (f := fun j => Finset.univ.sup
              (fun l => (A i j l).totalDegree)) (Finset.mem_univ j)
      _ ≤ D := Finset.le_sup (f := fun i => Finset.univ.sup
          (fun j => Finset.univ.sup (fun l => (A i j l).totalDegree)))
          (Finset.mem_univ i)
  · exact (mem_generatorPiece g e E 1).mpr
      ⟨p, fun j => Finset.le_sup (f := fun j => (p j).totalDegree)
        (Finset.mem_univ j), hp⟩

end FiniteMatrices

section Propagation

variable {k R σ τ : Type*} [Field k] [CommRing R] [Algebra k R]
  {m D E : ℕ}

lemma variable_pow_mem_generatorPiece (g : MvPolynomial τ k →ₐ[k] R)
    (e : Fin m → R) (f : MvPolynomial σ k →ₐ[k] R)
    (A : σ → Fin m → Fin m → MvPolynomial τ k)
    (hA : ∀ i j, f (X i) * e j = ∑ l, g (A i j l) * e l)
    (hD : ∀ i j l, (A i j l).totalDegree ≤ D)
    {n : ℕ} {r : R} (hr : r ∈ generatorPiece g e n) (i : σ) (a : ℕ) :
    r * f (X i) ^ a ∈ generatorPiece g e (n + a * D) := by
  induction a with
  | zero => simpa using hr
  | succ a ih =>
    have h := mul_mem_generatorPiece g e (f (X i)) (A i) D (hA i) (hD i) ih
    have hdeg : n + (a + 1) * D = n + a * D + D := by ring
    rw [hdeg]
    simpa only [pow_succ, mul_assoc, mul_comm, mul_left_comm] using h

lemma monomial_mem_generatorPiece (g : MvPolynomial τ k →ₐ[k] R)
    (e : Fin m → R) (f : MvPolynomial σ k →ₐ[k] R)
    (A : σ → Fin m → Fin m → MvPolynomial τ k)
    (hA : ∀ i j, f (X i) * e j = ∑ l, g (A i j l) * e l)
    (hD : ∀ i j l, (A i j l).totalDegree ≤ D)
    (h1 : (1 : R) ∈ generatorPiece g e E) (a : σ →₀ ℕ) (c : k) :
    f (monomial a c) ∈ generatorPiece g e (E + (a.sum fun _ e => e) * D) := by
  classical
  induction a using Finsupp.induction with
  | zero =>
    have h := (generatorPiece g e E).smul_mem c h1
    simpa only [Finsupp.sum_zero_index, zero_mul, add_zero, ← C_apply,
      ← MvPolynomial.algebraMap_eq, AlgHom.commutes, Algebra.smul_def, mul_one] using h
  | single_add i a b hbi ha ih =>
    have h := variable_pow_mem_generatorPiece g e f A hA hD ih i a
    have hsum : (Finsupp.single i a + b).sum (fun _ e => e) =
        a + b.sum (fun _ e => e) := by
      rw [Finsupp.sum_add_index' (fun _ => rfl) (fun _ _ _ => rfl),
        Finsupp.sum_single_index (by rfl)]
    have hdeg : E + ((Finsupp.single i a + b).sum fun _ e => e) * D =
        E + (b.sum fun _ e => e) * D + a * D := by
      rw [hsum]
      ring
    rw [hdeg, monomial_single_add, map_mul, map_pow]
    simpa only [mul_comm] using h

lemma polynomial_mem_generatorPiece (g : MvPolynomial τ k →ₐ[k] R)
    (e : Fin m → R) (f : MvPolynomial σ k →ₐ[k] R)
    (A : σ → Fin m → Fin m → MvPolynomial τ k)
    (hA : ∀ i j, f (X i) * e j = ∑ l, g (A i j l) * e l)
    (hD : ∀ i j l, (A i j l).totalDegree ≤ D)
    (h1 : (1 : R) ∈ generatorPiece g e E) (p : MvPolynomial σ k) :
    f p ∈ generatorPiece g e (E + p.totalDegree * D) := by
  classical
  have he : f p = ∑ a ∈ p.support, f (monomial a (p.coeff a)) := by
    conv_lhs => rw [p.as_sum, map_sum]
  rw [he]
  apply Submodule.sum_mem
  intro a ha
  exact generatorPiece_mono g e
    (Nat.add_le_add_left (Nat.mul_le_mul_right D (le_totalDegree ha)) E)
    (monomial_mem_generatorPiece g e f A hA hD h1 a (p.coeff a))

end Propagation

variable {k σ τ : Type*} [Field k] [Fintype σ] [Fintype τ]

theorem finite_normalization_upper_growth
    (I : Ideal (MvPolynomial σ k))
    (g : MvPolynomial τ k →ₐ[k] (MvPolynomial σ k ⧸ I)) (hfin : g.Finite) :
    ∃ C E : ℕ, 0 < C ∧ ∀ n : ℕ,
      Module.finrank k (W24.quotientDegreeFiltration I n) ≤
        C * Module.finrank k (restrictTotalDegree τ k (C * n + E)) := by
  classical
  let f := Ideal.Quotient.mkₐ k I
  obtain ⟨m, D, E, e, A, hA, hD, h1⟩ :=
    finite_multiplication_matrices g hfin (fun i : σ => f (X i))
  let C := max (max m D) 1
  have hmC : m ≤ C := (le_max_left m D).trans (le_max_left _ _)
  have hDC : D ≤ C := (le_max_right m D).trans (le_max_left _ _)
  refine ⟨C, E, lt_of_lt_of_le Nat.zero_lt_one (le_max_right _ _), fun n => ?_⟩
  have hle : W24.quotientDegreeFiltration I n ≤ generatorPiece g e (C * n + E) := by
    rintro r ⟨p, hp, rfl⟩
    have hpdeg := (mem_restrictTotalDegree σ n p).mp hp
    apply generatorPiece_mono g e
      (show E + p.totalDegree * D ≤ C * n + E by
        have hmul := Nat.mul_le_mul hpdeg hDC
        simpa only [Nat.mul_comm, Nat.add_comm] using Nat.add_le_add_left hmul E)
    exact polynomial_mem_generatorPiece g e f A hA hD h1 p
  calc
    Module.finrank k (W24.quotientDegreeFiltration I n)
        ≤ Module.finrank k (generatorPiece g e (C * n + E)) :=
          Submodule.finrank_mono hle
    _ ≤ m * Module.finrank k (restrictTotalDegree τ k (C * n + E)) :=
      finrank_generatorPiece_le g e _
    _ ≤ C * Module.finrank k (restrictTotalDegree τ k (C * n + E)) :=
      Nat.mul_le_mul_right _ hmC

end PiExponentJets.W29

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/FiniteOfNoContractedCurves.lean <==
import OAI.NumberTheory.PiExponent.Geometry.IntegralCurveExistence
import OAI.NumberTheory.PiExponent.LocalAlgebra.FiniteFromClosedFibers

namespace OAI

noncomputable section
namespace PiExponent.NumericalAmpleness
open CategoryTheory AlgebraicGeometry TopologicalSpace Set

private theorem positive_dimension_eq_nat {D : WithBot ℕ∞} (d : ℕ)
    (hD : D ≤ d) (hpos : 0 < D) : ∃ n : ℕ, D = n ∧ 0 < n := by
  have hbot : D ≠ ⊥ := by
    intro h
    rw [h] at hpos
    exact not_lt_bot hpos
  obtain ⟨e, rfl⟩ := WithBot.ne_bot_iff_exists.mp hbot
  have he : e ≤ (d : ℕ∞) := by exact_mod_cast hD
  have hetop : e ≠ ⊤ := ne_of_lt (he.trans_lt (by simp))
  obtain ⟨n, rfl⟩ := ENat.ne_top_iff_exists.mp hetop
  exact ⟨n, rfl, by exact_mod_cast hpos⟩

def integralCurveFromClosedFiber {X Y : Scheme.{0}} (f : X ⟶ Y) (y : Y)
    (hy : IsClosed ({y} : Set Y)) (C : IntegralCurve (f.fiber y)) : IntegralCurve X := by
  let : IsClosedImmersion (Y.fromSpecResidueField y) :=
    isClosed_singleton_iff_isClosedImmersion.mp hy
  let : IsClosedImmersion (f.fiberι y) := by
    unfold Scheme.Hom.fiberι
    let : MorphismProperty.IsStableUnderBaseChange (@IsClosedImmersion.{0}) :=
      IsClosedImmersion.isStableUnderBaseChange
    exact MorphismProperty.of_isPullback (P := @IsClosedImmersion.{0})
      (IsPullback.of_hasPullback f (Y.fromSpecResidueField y)).flip
      (show IsClosedImmersion (Y.fromSpecResidueField y) from inferInstance)
  exact {
    scheme := C.scheme
    embedding := C.embedding ≫ f.fiberι y
    closedImmersion := inferInstance
    integral := C.integral
    dimension := C.dimension }

theorem finite_closed_fiber_of_no_integralCurve {X Y : Scheme.{0}}
    (f : X ⟶ Y) [IsProper f] (d : ℕ) (hdim : topologicalKrullDim X ≤ d)
    (y : Y) (hno : IsEmpty (IntegralCurve (f.fiber y))) : (f ⁻¹' {y}).Finite := by
  have hbound : topologicalKrullDim (f.fiber y) ≤ d :=
    (f.fiberι y).isEmbedding.topologicalKrullDim_le.trans hdim
  have hzero : topologicalKrullDim (f.fiber y) ≤ 0 := by
    by_contra h
    obtain ⟨n, hn, hpos⟩ := positive_dimension_eq_nat d hbound (lt_of_not_ge h)
    obtain ⟨C⟩ := nonempty_integralCurve_of_dimension_pos (f.fiber y) n hn hpos
    exact hno.false C
  let : IsLocallyNoetherian (f.fiber y) := by
    unfold Scheme.Hom.fiber
    infer_instance
  let : IsLocallyArtinian (f.fiber y) := IsLocallyArtinian.of_topologicalKrullDim_le_zero hzero
  let : Finite (f.fiber y) := finite_of_compact_of_discrete
  exact (f.fiberHomeo y).finite_iff.mp inferInstance

theorem isFinite_of_no_contracted_integralCurves {X Y : Scheme.{0}}
    (f : X ⟶ Y) [IsProper f] [JacobsonSpace Y]
    (d : ℕ) (hdim : topologicalKrullDim X ≤ d)
    (hno : ∀ (C : IntegralCurve X) (y : Y) (_hy : IsClosed ({y} : Set Y))
      (j : C.scheme ⟶ f.fiber y), j ≫ f.fiberι y = C.embedding → False) : IsFinite f := by
  apply isFinite_of_proper_finite_closed_fibers f
  intro y hy
  apply finite_closed_fiber_of_no_integralCurve f d hdim y
  refine ⟨fun C => ?_⟩
  exact hno (integralCurveFromClosedFiber f y hy C) y hy C.embedding rfl

end PiExponent.NumericalAmpleness

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/FromSpecStalkLocalIso.lean <==
import Mathlib.AlgebraicGeometry.Stalk

namespace OAI

noncomputable section

open CategoryTheory AlgebraicGeometry

namespace PiExponent

universe u

theorem specMap_stalkMap_isIso_of_isLocalization
    (R S : CommRingCat.{u}) [Algebra R S] (M : Submonoid R)
    [IsLocalization M S] (y : Spec S) :
    IsIso ((Spec.map (CommRingCat.ofHom (algebraMap R S))).stalkMap y) := by
  let e := IsLocalization.algEquiv M (Localization M) S
  have he : IsIso (CommRingCat.ofHom e.toRingHom) :=
    inferInstanceAs (IsIso e.toRingEquiv.toCommRingCatIso.hom)
  have hmap : IsIso (Spec.map (CommRingCat.ofHom e.toRingHom)) := inferInstance
  have hstalk : IsIso ((Spec.map (CommRingCat.ofHom e.toRingHom)).stalkMap y) :=
    inferInstance
  have h : Spec.map (CommRingCat.ofHom (algebraMap R S)) =
      Spec.map (CommRingCat.ofHom e.toRingHom) ≫
        Spec.map (CommRingCat.ofHom (algebraMap R (Localization M))) := by
    rw [← Spec.map_comp]
    congr 1
    apply CommRingCat.hom_ext
    exact e.toAlgHom.comp_algebraMap.symm
  rw [h, Scheme.Hom.stalkMap_comp]
  have hloc : IsIso ((Spec.map (CommRingCat.ofHom
      (algebraMap R (Localization M)))).stalkMap
        (Spec.map (CommRingCat.ofHom e.toRingHom) y)) :=
    isIso_SpecMap_stakMap_localization R M _
  exact (asIso ((Spec.map (CommRingCat.ofHom
      (algebraMap R (Localization M)))).stalkMap
        (Spec.map (CommRingCat.ofHom e.toRingHom) y)) ≪≫
    asIso ((Spec.map (CommRingCat.ofHom e.toRingHom)).stalkMap y)).isIso_hom

instance fromSpecStalk_stalkMap_isIso (X : Scheme.{u}) (x : X)
    (y : Spec (X.presheaf.stalk x)) :
    IsIso ((X.fromSpecStalk x).stalkMap y) := by
  obtain ⟨U, hU, hxU, _⟩ := exists_isAffineOpen_mem_and_subset
    (TopologicalSpace.Opens.mem_top x)
  rw [← hU.fromSpecStalk_eq_fromSpecStalk hxU, IsAffineOpen.fromSpecStalk,
    Scheme.Hom.stalkMap_comp]
  let : Algebra Γ(X, U) (X.presheaf.stalk x) :=
    (X.presheaf.germ U x hxU).hom.toAlgebra
  have := hU.isLocalization_stalk ⟨x, hxU⟩
  have : IsIso ((Spec.map (X.presheaf.germ U x hxU)).stalkMap y) :=
    specMap_stalkMap_isIso_of_isLocalization Γ(X, U) (X.presheaf.stalk x)
      (hU.primeIdealOf ⟨x, hxU⟩).asIdeal.primeCompl y
  exact (asIso (hU.fromSpec.stalkMap ((Spec.map (X.presheaf.germ U x hxU)) y)) ≪≫
    asIso ((Spec.map (X.presheaf.germ U x hxU)).stalkMap y)).isIso_hom

def fromSpecStalkStalkIso (X : Scheme.{u}) (x : X)
    (y : Spec (X.presheaf.stalk x)) :
    X.presheaf.stalk (X.fromSpecStalk x y) ≅
      (Spec (X.presheaf.stalk x)).presheaf.stalk y :=
  asIso ((X.fromSpecStalk x).stalkMap y)

end PiExponent

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/GeneralCartierDegreeLength.lean <==
import Mathlib.Tactic
import OAI.NumberTheory.PiExponent.Approximation.LinePullback
import OAI.NumberTheory.PiExponent.Cohomology.EulerExact
import OAI.NumberTheory.PiExponent.Cohomology.EulerSupportDimension
import OAI.NumberTheory.PiExponent.Cohomology.EulerZeroDimensional
import OAI.NumberTheory.PiExponent.Cohomology.FiniteLineEuler
import OAI.NumberTheory.PiExponent.Geometry.CartierPowerFrames
import OAI.NumberTheory.PiExponent.Geometry.CartierSequence
import OAI.NumberTheory.PiExponent.Geometry.LineBundleProduct

namespace OAI

noncomputable section
open CategoryTheory AlgebraicGeometry TopologicalSpace
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames

namespace PiExponent.GeneralCartierDegreeLength


theorem cartier_euler_difference_eq_sum_local_lengths
    {X : Scheme.{0}}
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (M N : LineBundle X) (φ : M.sheaf ⟶ N.sheaf) [Mono φ]
    (I : X.IdealSheafData) [Finite I.subscheme]
    (heq : ∀ x : X, ∃ U : X.affineOpens, x ∈ U.1 ∧
      ∃ e : M.sheaf.restrict U.1.ι ≅ O U.1.toScheme,
      ∃ d : N.sheaf.restrict U.1.ι ≅ O U.1.toScheme,
        I.ideal U = Ideal.span {U.1.topIso.hom
          (endValue (e.inv ≫ (Scheme.Modules.restrictFunctor U.1.ι).map φ ≫ d.hom))})
    (hfiniteM : ∀ n ≤ 1, letI := Module.compHom (cohomology M.sheaf n) (baseScalars p)
      FiniteDimensional ℂ (cohomology M.sheaf n))
    (hfiniteN : ∀ n ≤ 1, letI := Module.compHom (cohomology N.sheaf n) (baseScalars p)
      FiniteDimensional ℂ (cohomology N.sheaf n))
    [Subsingleton (cohomology M.sheaf 2)] :
    letI : Fintype I.subscheme := Fintype.ofFinite _
    eulerCharacteristic p 1 N.sheaf - eulerCharacteristic p 1 M.sheaf =
      ∑ x : I.subscheme,
        ((Module.length (I.subscheme.presheaf.stalk x)
          (I.subscheme.presheaf.stalk x)).toNat : ℤ) := by
  let : Fintype I.subscheme := Fintype.ofFinite _
  obtain ⟨hz, hseq⟩ := PiExponentSeshadri.CartierSequence.exact p M N φ I heq
  have hfiniteZ (n : ℕ) (_hn : n ≤ 1) :=
    PiExponentSeshadri.FiniteSupport.finite_line_pushforward_finiteDimensional
      I.subschemeι p (N.pullback I.subschemeι) n
  have h := eulerCharacteristic_add p hseq 1 hfiniteM hfiniteN hfiniteZ
  have hdiff : eulerCharacteristic p 1 N.sheaf - eulerCharacteristic p 1 M.sheaf =
      eulerCharacteristic p 1
        ((Scheme.Modules.pushforward I.subschemeι).obj
          ((Scheme.Modules.pullback I.subschemeι).obj N.sheaf)) := by
    exact sub_eq_iff_eq_add.mpr (by simpa [add_comm] using h)
  exact hdiff.trans
    (PiExponentSeshadri.FiniteSupport.finite_line_euler_eq_sum_stalk_lengths
      I.subschemeι p (N.pullback I.subschemeι) 1)

theorem finite_zeroIdeal_of_mono {X : Scheme.{0}}
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (hd : topologicalKrullDim X ≤ 1)
    (L : LineBundle X) (s : GlobalSections X L.sheaf) [Mono s] :
    Finite (PiExponent.SectionZeroIdeal.zeroIdeal L s).subscheme := by
  let I := PiExponent.SectionZeroIdeal.zeroIdeal L s
  let q := I.subschemeι ≫ p
  let : IsLocallyNoetherian I.subscheme := LocallyOfFiniteType.isLocallyNoetherian q
  let : CompactSpace I.subscheme := QuasiCompact.compactSpace_of_compactSpace q
  let : IsNoetherian I.subscheme := {}
  exact PiExponent.NumericalAmpleness.finite_of_dim_le_zero
    (PiExponent.NumericalAmpleness.regular_sectionZero_dimension_le L s 0 (by simpa using hd))

theorem regular_section_tensor_euler_eq_sum_local_lengths {X : Scheme.{0}}
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (hd : topologicalKrullDim X ≤ 1)
    (L M : LineBundle X) (s : GlobalSections X L.sheaf) [Mono s]
    (hfiniteM : ∀ n ≤ 1, letI := Module.compHom (cohomology M.sheaf n) (baseScalars p)
      FiniteDimensional ℂ (cohomology M.sheaf n))
    (hfiniteLM : ∀ n ≤ 1, letI := Module.compHom (cohomology (L.tensor M).sheaf n) (baseScalars p)
      FiniteDimensional ℂ (cohomology (L.tensor M).sheaf n))
    [Subsingleton (cohomology M.sheaf 2)] :
    letI : Finite (PiExponent.SectionZeroIdeal.zeroIdeal L s).subscheme :=
      finite_zeroIdeal_of_mono p hd L s
    letI : Fintype (PiExponent.SectionZeroIdeal.zeroIdeal L s).subscheme := Fintype.ofFinite _
    eulerCharacteristic p 1 (L.tensor M).sheaf - eulerCharacteristic p 1 M.sheaf =
      ∑ x : (PiExponent.SectionZeroIdeal.zeroIdeal L s).subscheme,
        ((Module.length
          ((PiExponent.SectionZeroIdeal.zeroIdeal L s).subscheme.presheaf.stalk x)
          ((PiExponent.SectionZeroIdeal.zeroIdeal L s).subscheme.presheaf.stalk x)).toNat : ℤ) := by
  let I := PiExponent.SectionZeroIdeal.zeroIdeal L s
  let : Finite I.subscheme := finite_zeroIdeal_of_mono p hd L s
  let : Fintype I.subscheme := Fintype.ofFinite _
  let φ := PiExponent.CartierPowerFrames.sectionMultiplyLeft L.sheaf M.sheaf s
  let : Mono (moduleTensorMap s (𝟙 M.sheaf)) := moduleTensorMap_mono s M
  have hmono : Mono φ := mono_comp _ _
  refine @cartier_euler_difference_eq_sum_local_lengths X p inferInstance M (L.tensor M)
    φ hmono I inferInstance ?_ hfiniteM hfiniteLM inferInstance
  intro x
  obtain ⟨U,hx,⟨e⟩,⟨f⟩⟩ := common_affine_frames L M x
  refine ⟨U,hx,f,PiExponent.CartierPowerFrames.tensorFrame L.sheaf M.sheaf U.1 e f,?_⟩
  exact (PiExponent.SectionZeroIdeal.zeroIdeal_on_frame L s U e).trans
    (PiExponent.CartierPowerFrames.tensor_multiply_ideal L.sheaf M.sheaf s U e f).symm

end PiExponent.GeneralCartierDegreeLength

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/IdealSheafPowers.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.BlowupIdeal

namespace OAI

namespace PiExponentSeshadri.IdealPullback
noncomputable section
open CategoryTheory AlgebraicGeometry TopologicalSpace
variable {X Y : Scheme}

lemma comap_pow (I : X.IdealSheafData) (f : Y ⟶ X) (m : ℕ) :
    (I^m).comap f = (I.comap f)^m := by
  have hc : ∀ y : Y, ∃ (U : Y.affineOpens) (V : X.affineOpens),
      y ∈ U.1 ∧ U.1 ≤ f ⁻¹ᵁ V.1 := by
    intro y
    obtain ⟨V, hV, hyV, _⟩ := exists_isAffineOpen_mem_and_subset
      (show f y ∈ (⊤ : X.Opens) from trivial)
    obtain ⟨U, hU, hyU, hUV⟩ := exists_isAffineOpen_mem_and_subset
      (show y ∈ f ⁻¹ᵁ V from hyV)
    exact ⟨⟨U, hU⟩, ⟨V, hV⟩, hyU, hUV⟩
  choose U V hy hUV using hc
  apply Scheme.IdealSheafData.ext_of_iSup_eq_top U
  · apply top_unique
    intro y _
    exact Opens.mem_iSup.mpr ⟨y, hy y⟩
  · intro y
    rw [comap_ideal (I^m) f (U y) (V y) (hUV y)]
    change (I.ideal (V y)^m).map _ = ((I.comap f).ideal (U y))^m
    rw [Ideal.map_pow, comap_ideal I f (U y) (V y) (hUV y)]

lemma specIdeal_pow {R : Type} [CommRing R] (I : Ideal R) (m : ℕ) :
    specIdeal (I^m) = (specIdeal I)^m := by
  apply Scheme.IdealSheafData.ext_of_isAffine
  simpa only [specIdeal_top, Scheme.IdealSheafData.ideal_pow, Pi.pow_apply] using
    Ideal.map_pow (Scheme.ΓSpecIso (CommRingCat.of R)).inv.hom I m

end
end PiExponentSeshadri.IdealPullback

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/IntegralCurveExistence.lean <==
import Mathlib.AlgebraicGeometry.IdealSheaf.Basic
import Mathlib.Tactic
import OAI.NumberTheory.PiExponent.Ampleness.NumericalAmpleness

namespace OAI

open CategoryTheory AlgebraicGeometry TopologicalSpace Topology Order

namespace PiExponent.NumericalAmpleness

noncomputable section

def irreducibleClosedRestrict {X : Type*} [TopologicalSpace X]
    (Z : IrreducibleCloseds X) (W : Set.Iic Z) : IrreducibleCloseds (Z : Set X) where
  carrier := {x : ↥(Z : Set X) | x.val ∈ (W.val : Set X)}
  isIrreducible' := by
    have : IrreducibleSpace (W.val : Set X) := Subtype.irreducibleSpace W.val.isIrreducible
    have hi := (IrreducibleSpace.isIrreducible_univ (W.val : Set X)).image
      (Set.inclusion W.property) (continuous_inclusion W.property).continuousOn
    convert hi using 1
    ext x
    simp only [Set.mem_image, Set.mem_univ, true_and]
    constructor
    · intro hx
      exact ⟨⟨x.val, hx⟩, Subtype.ext rfl⟩
    · rintro ⟨y, rfl⟩
      exact y.property
  isClosed' := W.val.isClosed.preimage continuous_subtype_val

def irreducibleClosedsBelowEquiv {X : Type*} [TopologicalSpace X]
    (Z : IrreducibleCloseds X) :
    IrreducibleCloseds (Z : Set X) ≃o Set.Iic Z where
  toFun W := ⟨{
    carrier := Subtype.val '' (W : Set (Z : Set X))
    isIrreducible' := W.isIrreducible.image Subtype.val continuous_subtype_val.continuousOn
    isClosed' := Z.isClosed.isClosedMap_subtype_val _ W.isClosed }, by
      rintro _ ⟨x, _, rfl⟩
      exact x.property⟩
  invFun := irreducibleClosedRestrict Z
  left_inv W := by
    ext x
    change x.val ∈ Subtype.val '' (W : Set ↥(Z : Set X)) ↔ x ∈ (W : Set ↥(Z : Set X))
    constructor
    · rintro ⟨y, hy, hxy⟩
      have heq : y = x := Subtype.ext hxy
      exact heq ▸ hy
    · intro hx
      exact ⟨x, hx, rfl⟩
  right_inv W := by
    apply Subtype.ext
    apply SetLike.coe_injective
    change (Subtype.val : ↥(Z : Set X) → X) '' {x : ↥(Z : Set X) | x.val ∈ (W.val : Set X)} = (W.val : Set X)
    apply Set.image_preimage_eq_of_subset
    simpa only [Subtype.range_coe] using (show (W.val : Set X) ⊆ Z from W.property)
  map_rel_iff' := by
    intro W V
    change Subtype.val '' (W : Set (Z : Set X)) ⊆ Subtype.val '' (V : Set (Z : Set X)) ↔ W ≤ V
    exact Set.image_subset_image_iff Subtype.val_injective

theorem topologicalKrullDim_irreducibleClosed {X : Type*} [TopologicalSpace X]
    (Z : IrreducibleCloseds X) :
    topologicalKrullDim (Z : Set X) = (Order.height Z : WithBot ℕ∞) := by
  rw [topologicalKrullDim, Order.krullDim_eq_of_orderIso (irreducibleClosedsBelowEquiv Z),
    ← Order.height_eq_krullDim_Iic]

theorem exists_irreducibleClosed_dimension_one (X : Type*) [TopologicalSpace X]
    (d : ℕ) (hdim : topologicalKrullDim X = d) (hd : 0 < d) :
    ∃ Z : IrreducibleCloseds X, topologicalKrullDim (Z : Set X) = 1 := by
  have hdim' : Order.krullDim (IrreducibleCloseds X) = d := hdim
  obtain ⟨p, hp⟩ := Order.le_krullDim_iff.mp (le_of_eq hdim'.symm)
  have hlast : (p.length : ℕ∞) = Order.height p.last := by
    apply le_antisymm (Order.length_le_height_last (p := p))
    have hh := Order.height_le_krullDim p.last
    rw [hdim', ← hp] at hh
    exact_mod_cast hh
  have hidx : 1 < p.length + 1 := by omega
  refine ⟨p ⟨1, hidx⟩, ?_⟩
  rw [topologicalKrullDim_irreducibleClosed]
  have hh := Order.height_eq_index_of_length_eq_height_last hlast ⟨1, hidx⟩
  simpa using congrArg (fun n : ℕ∞ => (n : WithBot ℕ∞)) hh

theorem isReduced_vanishingIdeal_subscheme {X : Scheme} (Z : Closeds X) :
    IsReduced (Scheme.IdealSheafData.vanishingIdeal Z).subscheme := by
  let I := Scheme.IdealSheafData.vanishingIdeal Z
  apply (IsReduced.iff_of_openCover I.subscheme I.subschemeCover.openCover).mpr
  intro U
  change X.affineOpens at U
  change IsReduced (Spec (CommRingCat.of (Γ(X, U.1) ⧸ I.ideal U)))
  have hI : (I.ideal U).IsRadical := by
    simpa only [I, Scheme.IdealSheafData.vanishingIdeal_ideal] using
      PrimeSpectrum.isRadical_vanishingIdeal (U.2.fromSpec ⁻¹' (Z : Set X))
  have : _root_.IsReduced (Γ(X, U.1) ⧸ I.ideal U) :=
    (Ideal.isRadical_iff_quotient_reduced _).mp hI
  infer_instance

def integralCurveOfIrreducibleClosed {X : Scheme.{0}} (Z : IrreducibleCloseds X)
    (hZ : topologicalKrullDim (Z : Set X) = 1) : IntegralCurve X := by
  let C : Closeds X := ⟨Z, Z.isClosed⟩
  let I := Scheme.IdealSheafData.vanishingIdeal C
  have hs : (I.support : Set X) = (Z : Set X) := by
    simp only [I, Scheme.IdealSheafData.coe_support_vanishingIdeal]
    rfl
  have : IsReduced I.subscheme := isReduced_vanishingIdeal_subscheme C
  have : IrreducibleSpace I.subscheme := by
    change IrreducibleSpace (I.support : Set X)
    rw [hs]
    exact Subtype.irreducibleSpace Z.isIrreducible
  refine {
    scheme := I.subscheme
    embedding := I.subschemeι
    closedImmersion := inferInstance
    integral := isIntegral_of_irreducibleSpace_of_isReduced _
    dimension := ?_ }
  change topologicalKrullDim (I.support : Set X) = 1
  rw [hs]
  exact hZ

theorem nonempty_integralCurve_of_dimension_pos (X : Scheme.{0})
    (d : ℕ) (hdim : topologicalKrullDim X = d) (hd : 0 < d) :
    Nonempty (IntegralCurve X) := by
  obtain ⟨Z, hZ⟩ := exists_irreducibleClosed_dimension_one X d hdim hd
  exact ⟨integralCurveOfIrreducibleClosed Z hZ⟩

end
end PiExponent.NumericalAmpleness

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/LineBundleCoherent.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.FiniteGlobalPresentation

namespace OAI

namespace PiExponent.GeometrySupport.LineBundleCoherent

noncomputable section

open CategoryTheory CategoryTheory.Limits AlgebraicGeometry
open PiExponentSeshadri.Geometry

variable {X : Scheme}

theorem structureSheaf_isFinitePresentation : (structureSheaf X).IsFinitePresentation := by
  let e : SheafOfModules.free (R := X.ringCatSheaf) PUnit ≅ structureSheaf X :=
    coproductUniqueIso (fun _ : PUnit => structureSheaf X)
  exact (SheafOfModules.isFinitePresentation X.ringCatSheaf).prop_of_iso e
    (PiExponent.FiniteGlobalPresentation.free_isFinitePresentation X PUnit)

theorem lineBundle_isFinitePresentation (L : LineBundle X) : L.sheaf.IsFinitePresentation := by
  let : (structureSheaf X).IsFinitePresentation := structureSheaf_isFinitePresentation
  apply PiExponent.FiniteGlobalPresentation.isFinitePresentation_of_locally_iso
    (structureSheaf X) L.sheaf
  intro x
  obtain ⟨U, hx, ⟨e⟩⟩ := L.locallyRankOne x
  exact ⟨U, hx, ⟨e ≪≫ (Scheme.Modules.restrictUnitIso U.ι).symm⟩⟩

theorem modulePow_isFinitePresentation (L : LineBundle X) (n : ℕ) :
    (modulePow X L.sheaf n).IsFinitePresentation :=
  lineBundle_isFinitePresentation (L.pow n)

theorem modulePow_isQuasicoherent (L : LineBundle X) (n : ℕ) :
    (modulePow X L.sheaf n).IsQuasicoherent := by
  have := modulePow_isFinitePresentation L n
  exact (SheafOfModules.IsFinitePresentation.exists_quasicoherentData
    (modulePow X L.sheaf n)).choose.isQuasicoherent

end
end PiExponent.GeometrySupport.LineBundleCoherent

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/LineBundleFrameCocycle.lean <==
import OAI.NumberTheory.PiExponent.Approximation.FrameSubopensCoherence
import OAI.NumberTheory.PiExponent.Approximation.SectionOpens
import OAI.NumberTheory.PiExponent.Geometry.LineBundleGluing
import OAI.NumberTheory.PiExponent.Polynomials.FrameCoefficientLaws

namespace OAI

namespace PiExponentSeshadri.LineBundleFrameCocycle
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
open PiExponentSeshadri.ProjectiveChartSections

variable {X : Scheme} {ι : Type} (M : X.Modules) (U : ι → X.Opens)
  (e : ∀ i, M.restrict (U i).ι ≅ structureSheaf (U i).toScheme)

abbrev frame (i : ι) (W : X.Opens) (hi : W ≤ U i) := restrictOpenFrame hi (e i)

abbrev coeff (i : ι) (W : X.Opens) (hi : W ≤ U i) :=
  framedCoefficientsEquiv W M (frame M U e i W hi)

lemma coeff_restrict {V W : X.Opens} (h : V ≤ W) (i : ι) (hi : W ≤ U i)
    (s : Γ(M,W)) :
    coeff M U e i V (h.trans hi) (M.presheaf.map (homOfLE h).op s) =
      X.presheaf.map (homOfLE h).op (coeff M U e i W hi s) := by
  change framedCoefficientsEquiv V M (restrictOpenFrame (h.trans hi) (e i)) _ = _
  rw [← restrictOpenFrame_trans h hi (e i)]
  exact framedCoefficientsEquiv_restrict M h _ s

def transition (i j : ι) (W : X.Opens) (hi : W ≤ U i) (hj : W ≤ U j) : Γ(X,W)ˣ :=
  Units.map W.topIso.hom.hom.toMonoidHom
    (frameChange (frame M U e j W hj) (frame M U e i W hi))

lemma coeff_change (i j : ι) (W : X.Opens) (hi : W ≤ U i) (hj : W ≤ U j)
    (s : Γ(M,W)) :
    coeff M U e i W hi s = (transition M U e i j W hi hj : Γ(X,W)) *
      coeff M U e j W hj s := by
  exact framedCoefficientsEquiv_change W M (frame M U e j W hj) (frame M U e i W hi) s

def ofFrames : LineBundleGluing.Cocycle U where
  transition := transition M U e
  restriction i j {V W} h hi hj := by
    let s := (coeff M U e j W hj).symm 1
    have hj1 : coeff M U e j W hj s = (1 : Γ(X,W)) :=
      (coeff M U e j W hj).apply_symm_apply 1
    have hi1 : coeff M U e i W hi s = (transition M U e i j W hi hj : Γ(X,W)) := by
      rw [coeff_change M U e i j W hi hj, hj1, mul_one]
    have hjV : coeff M U e j V (h.trans hj) (M.presheaf.map (homOfLE h).op s) = 1 := by
      rw [coeff_restrict M U e h j hj, hj1]
      exact map_one (X.presheaf.map (homOfLE h).op).hom
    calc
      _ = X.presheaf.map (homOfLE h).op (coeff M U e i W hi s) := congrArg _ hi1.symm
      _ = coeff M U e i V (h.trans hi) (M.presheaf.map (homOfLE h).op s) :=
        (coeff_restrict M U e h i hi s).symm
      _ = _ := by rw [coeff_change M U e i j V (h.trans hi) (h.trans hj), hjV, mul_one]
  identity i W hi := by
    apply Units.ext
    change W.topIso.hom (endValue ((frame M U e i W hi).inv ≫
      (frame M U e i W hi).hom)) = 1
    simp
  cocycle i j k W hi hj hk := by
    apply Units.ext
    change W.topIso.hom (endValue ((frame M U e j W hj).inv ≫
      (frame M U e i W hi).hom)) *
      W.topIso.hom (endValue ((frame M U e k W hk).inv ≫
        (frame M U e j W hj).hom)) =
      W.topIso.hom (endValue ((frame M U e k W hk).inv ≫
        (frame M U e i W hi).hom))
    rw [← map_mul, mul_comm, ← endValue_comp]
    simp

def toSections (V : X.Opens) (s : Γ(M,V)) : LineBundleGluing.sections (ofFrames M U e) V :=
  ⟨fun p => coeff M U e p.1 p.2.val p.2.property.2
    (M.presheaf.map (homOfLE p.2.property.1).op s), by
    constructor
    · intro i W W' hW hi h
      change X.presheaf.map (homOfLE h).op
        (coeff M U e i W hi (M.presheaf.map (homOfLE hW).op s)) = _
      rw [← coeff_restrict]
      congr 1
      change (M.presheaf.map _ ≫ M.presheaf.map _) s = _
      rw [← Functor.map_comp]
      rfl
    · intro i j W hW hi hj
      exact coeff_change M U e i j W hi hj _⟩

lemma chartEquiv_toSections (i : ι) (V : X.Opens) (hi : V ≤ U i) (s : Γ(M,V)) :
    LineBundleGluing.chartEquiv (ofFrames M U e) i hi (toSections M U e V s) =
      coeff M U e i V hi s := by
  change coeff M U e i V hi (M.presheaf.map (homOfLE (le_refl V)).op s) = _
  simp

lemma toSections_bijective (i : ι) (V : X.Opens) (hi : V ≤ U i) :
    Function.Bijective (toSections M U e V) := by
  constructor
  · intro s t h
    apply (coeff M U e i V hi).injective
    simpa only [chartEquiv_toSections] using
      congrArg (LineBundleGluing.chartEquiv (ofFrames M U e) i hi) h
  · intro t
    refine ⟨(coeff M U e i V hi).symm
      (LineBundleGluing.chartEquiv (ofFrames M U e) i hi t), ?_⟩
    apply (LineBundleGluing.chartEquiv (ofFrames M U e) i hi).injective
    rw [chartEquiv_toSections, AddEquiv.apply_symm_apply]

def presheafHom : M.val ⟶ LineBundleGluing.presheaf (ofFrames M U e) where
  app V := ModuleCat.ofHom
    (X := M.val.obj V)
    (Y := (LineBundleGluing.presheaf (ofFrames M U e)).obj V)
    { toFun := toSections M U e V.unop
      map_add' := by
        intro s t
        apply Subtype.ext
        funext p
        change coeff M U e p.1 p.2.val p.2.property.2
          (M.presheaf.map (homOfLE p.2.property.1).op (s + t)) = _
        erw [map_add]
        exact map_add _ _ _
      map_smul' := by
        intro a s
        apply Subtype.ext
        funext p
        change coeff M U e p.1 p.2.val p.2.property.2
          (M.presheaf.map (homOfLE p.2.property.1).op (a • s)) =
          X.presheaf.map (homOfLE p.2.property.1).op a *
            coeff M U e p.1 p.2.val p.2.property.2
              (M.presheaf.map (homOfLE p.2.property.1).op s)
        erw [M.map_smul]
        exact framedCoefficientsEquiv_smul _ _ _ _ _ }
  naturality {V W} f := by
    ext s
    apply Subtype.ext
    funext p
    change coeff M U e p.1 p.2.val p.2.property.2
      (M.presheaf.map (homOfLE p.2.property.1).op (M.presheaf.map f s)) =
      coeff M U e p.1 p.2.val p.2.property.2 (M.presheaf.map _ s)
    congr 1
    change (M.presheaf.map _ ≫ M.presheaf.map _) s = _
    rw [← Functor.map_comp]
    rfl

lemma restrict_presheafHom_isIso (i : ι) :
    IsIso ((modulePresheafRestrict (U i).ι).map (presheafHom M U e)) := by
  let f := (modulePresheafRestrict (U i).ι).map (presheafHom M U e)
  have (V : (U i).toScheme.Opensᵒᵖ) : IsIso (f.app V) := by
    apply (ConcreteCategory.isIso_iff_bijective (f.app V)).mpr
    exact toSections_bijective M U e i ((U i).ι ''ᵁ V.unop) ((U i).ι_image_le V.unop)
  let a := PresheafOfModules.isoMk (fun V => asIso (f.app V))
    (fun {_ _} k => f.naturality k)
  change IsIso a.hom
  infer_instance

lemma sheafification_presheafHom_isIso (hcover : ⊤ ≤ ⨆ i, U i) :
    IsIso ((PresheafOfModules.sheafification (𝟙 X.ringCatSheaf.obj)).map
      (presheafHom M U e)) := by
  apply SectionOpens.isIso_of_locally_isIso
  intro x
  have hx : x ∈ ⨆ i, U i := hcover (show x ∈ (⊤ : X.Opens) from trivial)
  obtain ⟨i, hi⟩ := Opens.mem_iSup.mp hx
  refine ⟨U i, hi, ?_⟩
  let := restrict_presheafHom_isIso M U e i
  apply (NatIso.isIso_map_iff (moduleSheafificationRestrict (U i).ι)
    (presheafHom M U e)).mpr
  change IsIso ((PresheafOfModules.sheafification (𝟙 (U i).toScheme.ringCatSheaf.obj)).map
    ((modulePresheafRestrict (U i).ι).map (presheafHom M U e)))
  infer_instance

def isoSheaf (hcover : ⊤ ≤ ⨆ i, U i) :
    M ≅ LineBundleGluing.sheaf (ofFrames M U e) := by
  letI := sheafification_presheafHom_isIso M U e hcover
  exact ((asIso (PresheafOfModules.sheafificationAdjunction (R := X.ringCatSheaf)
    (𝟙 X.ringCatSheaf.obj)).counit).app M).symm ≪≫
    @asIso _ _ _ _
      ((PresheafOfModules.sheafification (𝟙 X.ringCatSheaf.obj)).map (presheafHom M U e))
      (sheafification_presheafHom_isIso M U e hcover)

end
end PiExponentSeshadri.LineBundleFrameCocycle

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/LineBundleGluing.lean <==
import OAI.NumberTheory.PiExponent.Geometry.LineBundleTensor

namespace OAI

noncomputable section

namespace PiExponentSeshadri.LineBundleGluing

section
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
open PiExponentSeshadri.Geometry

variable {X : Scheme} {ι : Type} (U : ι → X.Opens)

structure Cocycle where
  transition (i j : ι) (W : X.Opens) (hi : W ≤ U i) (hj : W ≤ U j) : Γ(X,W)ˣ
  restriction (i j : ι) {V W : X.Opens} (h : V ≤ W) (hi : W ≤ U i) (hj : W ≤ U j) :
    X.presheaf.map (homOfLE h).op (transition i j W hi hj : Γ(X,W)) =
      (transition i j V (h.trans hi) (h.trans hj) : Γ(X,V))
  identity (i : ι) (W : X.Opens) (hi : W ≤ U i) :
    transition i i W hi hi = 1
  cocycle (i j k : ι) (W : X.Opens) (hi : W ≤ U i) (hj : W ≤ U j) (hk : W ≤ U k) :
    transition i j W hi hj * transition j k W hj hk = transition i k W hi hk

def LocalIndex (V : X.Opens) := Σ i : ι, {W : X.Opens // W ≤ V ∧ W ≤ U i}

abbrev Family (V : X.Opens) := ∀ p : LocalIndex U V, Γ(X,p.2.val)

@[instance_reducible]
def localModule (V : X.Opens) (p : LocalIndex U V) :
    Module Γ(X,V) Γ(X,p.2.val) :=
  Module.compHom _ (X.presheaf.map (homOfLE p.2.property.1).op).hom

instance familyModule (V : X.Opens) : Module Γ(X,V) (Family U V) := by
  letI (p : LocalIndex U V) : Module Γ(X,V) Γ(X,p.2.val) := localModule U V p
  exact Pi.module _ _ _

variable {U} (c : Cocycle U)

def sections (V : X.Opens) : Submodule Γ(X,V) (Family U V) where
  carrier := {s | (∀ (i : ι) (W W' : X.Opens) (hW : W ≤ V) (hi : W ≤ U i)
    (h : W' ≤ W), X.presheaf.map (homOfLE h).op (s ⟨i,W,hW,hi⟩) =
      s ⟨i,W',h.trans hW,h.trans hi⟩) ∧
    (∀ (i j : ι) (W : X.Opens) (hW : W ≤ V) (hi : W ≤ U i) (hj : W ≤ U j),
      s ⟨i,W,hW,hi⟩ = (c.transition i j W hi hj : Γ(X,W)) * s ⟨j,W,hW,hj⟩)}
  zero_mem' := by
    constructor
    · intro i W W' hW hi h
      change X.presheaf.map (homOfLE h).op (0 : Γ(X, W)) = 0
      exact map_zero _
    · intro i j W hW hi hj
      change (0 : Γ(X, W)) = (c.transition i j W hi hj : Γ(X, W)) * 0
      simp only [mul_zero]
  add_mem' := by
    intro a b ha hb
    constructor
    · intro i W W' hW hi h
      change X.presheaf.map (homOfLE h).op (a ⟨i,W,hW,hi⟩ + b ⟨i,W,hW,hi⟩) = _
      rw [map_add, ha.1 i W W' hW hi h, hb.1 i W W' hW hi h]
      rfl
    · intro i j W hW hi hj
      change a ⟨i,W,hW,hi⟩ + b ⟨i,W,hW,hi⟩ = _
      rw [ha.2 i j W hW hi hj, hb.2 i j W hW hi hj, ← mul_add]
      rfl
  smul_mem' := by
    intro a s hs
    constructor
    · intro i W W' hW hi h
      change X.presheaf.map (homOfLE h).op
        (X.presheaf.map (homOfLE hW).op a * s ⟨i,W,hW,hi⟩) =
        X.presheaf.map (homOfLE (h.trans hW)).op a * s ⟨i,W',h.trans hW,h.trans hi⟩
      rw [map_mul, hs.1 i W W' hW hi h]
      congr 1
      change (X.presheaf.map _ ≫ X.presheaf.map _) a = _
      rw [← Functor.map_comp]
      rfl
    · intro i j W hW hi hj
      change X.presheaf.map (homOfLE hW).op a * s ⟨i,W,hW,hi⟩ =
        (c.transition i j W hi hj : Γ(X,W)) *
          (X.presheaf.map (homOfLE hW).op a * s ⟨j,W,hW,hj⟩)
      rw [hs.2 i j W hW hi hj]
      ring

def restrict {V W : X.Opens} (h : V ≤ W) : sections c W →+ sections c V where
  toFun s := ⟨fun p => s.val ⟨p.1,p.2.val,p.2.property.1.trans h,p.2.property.2⟩,
    ⟨fun i A B hA hi hBA => s.property.1 i A B (hA.trans h) hi hBA,
     fun i j A hA hi hj => s.property.2 i j A (hA.trans h) hi hj⟩⟩
  map_zero' := rfl
  map_add' _ _ := rfl

lemma restrict_smul {V W : X.Opens} (h : V ≤ W) (a : Γ(X,W)) (s : sections c W) :
    restrict c h (a • s) = X.presheaf.map (homOfLE h).op a • restrict c h s := by
  apply Subtype.ext
  funext p
  change X.presheaf.map (homOfLE (p.2.property.1.trans h)).op a * _ =
    X.presheaf.map (homOfLE p.2.property.1).op
      (X.presheaf.map (homOfLE h).op a) * _
  congr 1
  change _ = (X.presheaf.map _ ≫ X.presheaf.map _) a
  rw [← Functor.map_comp]
  rfl

def presheaf : PresheafOfModules X.ringCatSheaf.obj where
  obj V := ModuleCat.of Γ(X, V.unop) (sections c V.unop)
  map {V W} f := ModuleCat.ofHom
    (Y := (ModuleCat.restrictScalars (X.presheaf.map f).hom).obj
      (ModuleCat.of Γ(X, W.unop) (sections c W.unop)))
    { toFun := restrict c (leOfHom f.unop)
      map_add' := fun a b => (restrict c (leOfHom f.unop)).map_add a b
      map_smul' := fun a s => restrict_smul c _ a s }
  map_id V := by ext; rfl
  map_comp f g := by ext; rfl

def fromChart {V : X.Opens} (i : ι) (hi : V ≤ U i) (a : Γ(X,V)) : sections c V :=
  ⟨fun p => (c.transition p.1 i p.2.val p.2.property.2 (p.2.property.1.trans hi) :
      Γ(X,p.2.val)) * X.presheaf.map (homOfLE p.2.property.1).op a,
    by
      constructor
      · intro j W W' hW hj h
        change X.presheaf.map (homOfLE h).op
          ((c.transition j i W hj (hW.trans hi) : Γ(X,W)) *
            X.presheaf.map (homOfLE hW).op a) = _
        rw [map_mul, c.restriction]
        congr 1
        change (X.presheaf.map _ ≫ X.presheaf.map _) a = _
        rw [← Functor.map_comp]
        rfl
      · intro j k W hW hj hk
        change (c.transition j i W hj (hW.trans hi) : Γ(X,W)) *
            X.presheaf.map (homOfLE hW).op a =
          (c.transition j k W hj hk : Γ(X,W)) *
            ((c.transition k i W hk (hW.trans hi) : Γ(X,W)) *
              X.presheaf.map (homOfLE hW).op a)
        rw [← mul_assoc, ← Units.val_mul, c.cocycle]⟩

def chartEquiv {V : X.Opens} (i : ι) (hi : V ≤ U i) :
    sections c V ≃ₗ[Γ(X,V)] Γ(X,V) where
  toFun s := s.val ⟨i,V,le_rfl,hi⟩
  invFun := fromChart c i hi
  left_inv s := by
    apply Subtype.ext
    funext p
    change (c.transition p.1 i p.2.val p.2.property.2 (p.2.property.1.trans hi) :
      Γ(X,p.2.val)) * X.presheaf.map (homOfLE p.2.property.1).op
        (s.val ⟨i,V,le_rfl,hi⟩) = s.val p
    rw [s.property.1 i V p.2.val le_rfl hi p.2.property.1]
    exact (s.property.2 p.1 i p.2.val p.2.property.1 p.2.property.2
      (p.2.property.1.trans hi)).symm
  right_inv a := by
    change (c.transition i i V hi hi : Γ(X,V)) *
      X.presheaf.map (homOfLE (show V ≤ V from le_rfl)).op a = a
    rw [c.identity]
    simp
  map_add' _ _ := rfl
  map_smul' a s := by
    change X.presheaf.map (homOfLE (show V ≤ V from le_rfl)).op a * _ = a * _
    simp

lemma chartEquiv_restrict {V W : X.Opens} (h : V ≤ W) (i : ι) (hi : W ≤ U i)
    (s : sections c W) :
    chartEquiv c i (h.trans hi) (restrict c h s) =
      X.presheaf.map (homOfLE h).op (chartEquiv c i hi s) :=
  (s.property.1 i W V le_rfl hi h).symm

lemma chartEquiv_change {V : X.Opens} (i j : ι) (hi : V ≤ U i) (hj : V ≤ U j)
    (s : sections c V) :
    chartEquiv c i hi s = (c.transition i j V hi hj : Γ(X,V)) * chartEquiv c j hj s :=
  s.property.2 i j V le_rfl hi hj

def openPresheafFrame (i : ι) (W : X.Opens) (hW : W ≤ U i) :
    (modulePresheafRestrict W.ι).obj (presheaf c) ≅
      (SheafOfModules.unit W.toScheme.ringCatSheaf).val :=
  (modulePresheafRestrictOpensIso W).app _ ≪≫
    PresheafOfModules.isoMk
      (fun V => (chartEquiv c i ((W.ι_image_le V.unop).trans hW)).toModuleIso)
      (fun {V V'} f => by
        ext s
        exact chartEquiv_restrict c
          (Scheme.Hom.image_mono W.ι (leOfHom f.unop)) i
          ((W.ι_image_le V.unop).trans hW) s)

def chartPresheafFrame (i : ι) :
    (modulePresheafRestrict (U i).ι).obj (presheaf c) ≅
      (SheafOfModules.unit (U i).toScheme.ringCatSheaf).val :=
  openPresheafFrame c i (U i) le_rfl

def sheaf : X.Modules :=
  (PresheafOfModules.sheafification (𝟙 X.ringCatSheaf.obj)).obj (presheaf c)

def openFrame (i : ι) (W : X.Opens) (hW : W ≤ U i) :
    (sheaf c).restrict W.ι ≅ SheafOfModules.unit W.toScheme.ringCatSheaf :=
  (moduleSheafificationRestrict W.ι).app (presheaf c) ≪≫
    (PresheafOfModules.sheafification (𝟙 W.toScheme.ringCatSheaf.obj)).mapIso
      (openPresheafFrame c i W hW) ≪≫
    (asIso (PresheafOfModules.sheafificationAdjunction (R := W.toScheme.ringCatSheaf)
      (𝟙 W.toScheme.ringCatSheaf.obj)).counit).app
      (SheafOfModules.unit W.toScheme.ringCatSheaf)

def lineBundle (hcover : ⊤ ≤ ⨆ i, U i) : LineBundle X where
  sheaf := sheaf c
  locallyRankOne x := by
    have hx : x ∈ ⨆ i, U i := hcover (show x ∈ (⊤ : X.Opens) from trivial)
    obtain ⟨i, hi⟩ := Opens.mem_iSup.mp hx
    exact ⟨U i,hi,⟨openFrame c i (U i) le_rfl⟩⟩

end

open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite

variable {X : Scheme}

def restrictUnit {V W : X.Opens} (h : V ≤ W) : Γ(X,W)ˣ →* Γ(X,V)ˣ :=
  Units.map (X.presheaf.map (homOfLE h).op).hom.toMonoidHom

@[simp] lemma restrictUnit_val {V W : X.Opens} (h : V ≤ W) (a : Γ(X,W)ˣ) :
    (restrictUnit h a : Γ(X,V)) = X.presheaf.map (homOfLE h).op (a : Γ(X,W)) := rfl

@[simp] lemma restrictUnit_trans {V W Z : X.Opens}
    (h : V ≤ W) (k : W ≤ Z) (a : Γ(X,Z)ˣ) :
    restrictUnit h (restrictUnit k a) = restrictUnit (h.trans k) a := by
  apply Units.ext
  change (X.presheaf.map (homOfLE k).op ≫ X.presheaf.map (homOfLE h).op) _ = _
  rw [← Functor.map_comp]
  rfl

@[simp] lemma restrictUnit_refl (V : X.Opens) (a : Γ(X,V)ˣ) :
    restrictUnit (le_refl V) a = a := by
  apply Units.ext
  simp [restrictUnit]

variable {ι : Type} (U : ι → X.Opens)

structure PairCocycle where
  pair (i j : ι) : Γ(X,U i ⊓ U j)ˣ
  identity (i : ι) :
    restrictUnit (show U i ≤ U i ⊓ U i from le_inf le_rfl le_rfl) (pair i i) = 1
  cocycle (i j k : ι) :
    restrictUnit (show (U i ⊓ U j) ⊓ U k ≤ U i ⊓ U j from inf_le_left) (pair i j) *
      restrictUnit (show (U i ⊓ U j) ⊓ U k ≤ U j ⊓ U k from
        le_inf (inf_le_left.trans inf_le_right) inf_le_right) (pair j k) =
      restrictUnit (show (U i ⊓ U j) ⊓ U k ≤ U i ⊓ U k from
        le_inf (inf_le_left.trans inf_le_left) inf_le_right) (pair i k)

variable {U}

def PairCocycle.toCocycle (g : PairCocycle U) : Cocycle U where
  transition i j W hi hj := restrictUnit (le_inf hi hj) (g.pair i j)
  restriction i j {V W} h hi hj := by
    exact congrArg Units.val (restrictUnit_trans h (le_inf hi hj) (g.pair i j))
  identity i W hi := by
    have h := congrArg (restrictUnit hi) (g.identity i)
    simpa only [map_one, restrictUnit_trans] using h
  cocycle i j k W hi hj hk := by
    have h := congrArg (restrictUnit (le_inf (le_inf hi hj) hk)) (g.cocycle i j k)
    simpa only [map_mul, restrictUnit_trans] using h

@[simp] lemma PairCocycle.toCocycle_transition (g : PairCocycle U)
    (i j : ι) (W : X.Opens) (hi : W ≤ U i) (hj : W ≤ U j) :
    g.toCocycle.transition i j W hi hj = restrictUnit (le_inf hi hj) (g.pair i j) := rfl

def PairCocycle.lineBundle (g : PairCocycle U) (hcover : ⊤ ≤ ⨆ i, U i) :
    PiExponentSeshadri.Geometry.LineBundle X :=
  LineBundleGluing.lineBundle g.toCocycle hcover

end PiExponentSeshadri.LineBundleGluing

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/LineBundleGluingSections.lean <==
import OAI.NumberTheory.PiExponent.Approximation.FrameSections
import OAI.NumberTheory.PiExponent.Approximation.TensorPure
import OAI.NumberTheory.PiExponent.Geometry.LineBundleGluingTransitions

namespace OAI

namespace PiExponentSeshadri.LineBundleGluing
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
variable {X : Scheme.{0}} {ι : Type} {U : ι → X.Opens} (c : Cocycle U)

def globalSection (s : sections c ⊤) : O X ⟶ sheaf c :=
  (moduleSectionEquiv (sheaf c)).symm
    ((((PresheafOfModules.sheafificationAdjunction (R := X.ringCatSheaf)
      (𝟙 X.ringCatSheaf.obj)).unit.app (presheaf c)).app (op ⊤)) s)

lemma sheafification_unit_counit_map (Z : Scheme.{0})
    (P : PresheafOfModules Z.ringCatSheaf.obj) (M : Z.Modules) (e : P ⟶ M.val) :
    (TensorPure.adj Z).unit.app P ≫
      ((PresheafOfModules.sheafification (𝟙 Z.ringCatSheaf.obj)).map e).val ≫
      ((TensorPure.adj Z).counit.app M).val = e := by
  let F : PresheafOfModules Z.ringCatSheaf.obj ⥤ Z.Modules :=
    PresheafOfModules.sheafification (𝟙 Z.ringCatSheaf.obj)
  let G : Z.Modules ⥤ PresheafOfModules Z.ringCatSheaf.obj :=
    SheafOfModules.forget Z.ringCatSheaf ⋙
      PresheafOfModules.restrictScalars (𝟙 Z.ringCatSheaf.obj)
  let a : F ⊣ G := TensorPure.adj Z
  have h := (a.unit_comp_map_eq_iff (F.map e ≫ a.counit.app M) e).mpr rfl
  have hm := congrArg (fun q => a.unit.app P ≫ q)
    (G.map_comp (F.map e) (a.counit.app M))
  exact hm.symm.trans h

lemma module_comp_val {Z : Scheme.{0}} {M N P : Z.Modules} (a : M ⟶ N) (b : N ⟶ P) :
    (a ≫ b).val = a.val ≫ b.val := rfl

lemma openFrame_unit (i : ι) (W : X.Opens) (hW : W ≤ U i) :
    (modulePresheafRestrict W.ι).map
        ((PresheafOfModules.sheafificationAdjunction (R := X.ringCatSheaf)
          (𝟙 X.ringCatSheaf.obj)).unit.app (presheaf c)) ≫
      (openFrame c i W hW).hom.val = (openPresheafFrame c i W hW).hom := by
  simp only [openFrame]
  let R := modulePresheafRestrict W.ι
  let F : PresheafOfModules W.toScheme.ringCatSheaf.obj ⥤ W.toScheme.Modules :=
    PresheafOfModules.sheafification (𝟙 W.toScheme.ringCatSheaf.obj)
  let a : (sheaf c).restrict W.ι ⟶ F.obj (R.obj (presheaf c)) :=
    (moduleSheafificationRestrict W.ι).hom.app (presheaf c)
  let b : F.obj (O W.toScheme).val ⟶ O W.toScheme :=
    (TensorPure.adj W.toScheme).counit.app (O W.toScheme)
  let e := (openPresheafFrame c i W hW).hom
  change R.map ((TensorPure.adj X).unit.app (presheaf c)) ≫
    a.val ≫ (F.map e).val ≫ b.val = e
  have h := TensorPure.sheafify_restrict_unit W.ι (presheaf c)
  have h₁ := Category.assoc
    (R.map ((TensorPure.adj X).unit.app (presheaf c))) a.val ((F.map e).val ≫ b.val)
  have h₂ := congrArg (fun q => q ≫ (F.map e).val ≫ b.val) h
  have h₃ := sheafification_unit_counit_map W.toScheme _ (O W.toScheme) e
  exact h₁.symm.trans (h₂.trans h₃)

lemma openFrame_unit_apply (i : ι) (W : X.Opens) (hW : W ≤ U i)
    (V : W.toScheme.Opens) (s : sections c (W.ι ''ᵁ V)) :
    (openFrame c i W hW).hom.app V
      ((((PresheafOfModules.sheafificationAdjunction (R := X.ringCatSheaf)
        (𝟙 X.ringCatSheaf.obj)).unit.app (presheaf c)).app (op (W.ι ''ᵁ V))) s) =
      s.val ⟨i,W.ι ''ᵁ V,le_rfl,(W.ι_image_le V).trans hW⟩ := by
  have h := congrArg (fun q => q.app (op V) s) (openFrame_unit c i W hW)
  exact h

lemma globalSection_app_one (s : sections c ⊤) (V : X.Opens) :
    (globalSection c s).app V (1 : Γ(X,V)) =
      (((PresheafOfModules.sheafificationAdjunction (R := X.ringCatSheaf)
        (𝟙 X.ringCatSheaf.obj)).unit.app (presheaf c)).app (op V)
          (restrict c le_top s)) := by
  have ht := (moduleSectionEquiv (sheaf c)).apply_symm_apply
    ((((PresheafOfModules.sheafificationAdjunction (R := X.ringCatSheaf)
      (𝟙 X.ringCatSheaf.obj)).unit.app (presheaf c)).app (op ⊤)) s)
  change (globalSection c s).app ⊤ (1 : Γ(X,⊤)) = _ at ht
  rw [← section_value_natural (globalSection c s) (homOfLE (show V ≤ ⊤ from le_top)), ht]
  exact (PresheafOfModules.naturality_apply
    ((PresheafOfModules.sheafificationAdjunction (R := X.ringCatSheaf)
      (𝟙 X.ringCatSheaf.obj)).unit.app (presheaf c))
        (homOfLE (show V ≤ ⊤ from le_top)).op s).symm

theorem globalSection_coefficient (s : sections c ⊤) (i : ι)
    (W : X.Opens) (hW : W ≤ U i) :
    W.topIso.hom (coefficient (openFrame c i W hW)
      (restrictSection W.ι (globalSection c s))) = s.val ⟨i,W,le_top,hW⟩ := by
  change W.topIso.hom ((openFrame c i W hW).hom.app ⊤
    ((globalSection c s).app (W.ι ''ᵁ ⊤)
      ((W.ι.appIso ⊤).inv (1 : Γ(W.toScheme,⊤))))) = _
  rw [map_one, globalSection_app_one, openFrame_unit_apply]
  change W.topIso.hom (s.val ⟨i,W.ι ''ᵁ ⊤,le_top,(W.ι_image_le ⊤).trans hW⟩) = _
  rw [← s.property.1 i W (W.ι ''ᵁ ⊤) le_top hW (W.ι_image_le ⊤)]
  simp only [Scheme.Opens.topIso_hom]
  change (X.presheaf.map _ ≫ X.presheaf.map _) (s.val ⟨i,W,le_top,hW⟩) = _
  erw [← Functor.map_comp]
  change X.presheaf.map (𝟙 (op W)) (s.val ⟨i,W,le_top,hW⟩) = _
  exact congrArg (fun q => q (s.val ⟨i,W,le_top,hW⟩)) (X.presheaf.map_id (op W))

end
end PiExponentSeshadri.LineBundleGluing

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/LineBundleGluingTransitions.lean <==
import OAI.NumberTheory.PiExponent.Geometry.LineBundleGluing
import OAI.NumberTheory.PiExponent.Polynomials.FrameCoefficients

namespace OAI

namespace PiExponentSeshadri.LineBundleGluing
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
variable {X : Scheme} {ι : Type} {U : ι → X.Opens}

def multiply (W : X.Opens) (a : Γ(X,W)) :
    SheafOfModules.unit W.toScheme.ringCatSheaf ⟶
      SheafOfModules.unit W.toScheme.ringCatSheaf :=
  (SheafOfModules.unit W.toScheme.ringCatSheaf).unitHomEquiv.symm
    (PresheafOfModules.sectionsMk
      (fun V => X.presheaf.map (homOfLE (W.ι_image_le V.unop)).op a)
      (fun {V V'} f => by
        change (X.presheaf.map _ ≫ X.presheaf.map _) a = _
        erw [← Functor.map_comp]
        rfl))

lemma multiply_endValue (W : X.Opens) (a : Γ(X,W)) :
    W.topIso.hom (endValue (multiply W a)) = a := by
  change W.topIso.hom ((1 : Γ(X,W.ι ''ᵁ ⊤)) * X.presheaf.map (homOfLE (W.ι_image_le ⊤)).op a) = a
  rw [one_mul]
  simp only [Scheme.Opens.topIso_hom]
  change (X.presheaf.map _ ≫ X.presheaf.map _) a = a
  erw [← Functor.map_comp]
  change X.presheaf.map (𝟙 (op W)) a = a
  exact congrArg (fun q => q a) (X.presheaf.map_id (op W))

variable (c : Cocycle U)

lemma openPresheafFrame_change (i j : ι) (W : X.Opens) (hi : W ≤ U i) (hj : W ≤ U j) :
    (openPresheafFrame c i W hi).hom =
      (openPresheafFrame c j W hj).hom ≫
        (multiply W (c.transition i j W hi hj : Γ(X,W))).val := by
  ext V s
  change chartEquiv c i ((W.ι_image_le V.unop).trans hi) s =
    chartEquiv c j ((W.ι_image_le V.unop).trans hj) s *
      X.presheaf.map (homOfLE (W.ι_image_le V.unop)).op
        (c.transition i j W hi hj : Γ(X,W))
  rw [c.restriction]
  exact (chartEquiv_change c i j ((W.ι_image_le V.unop).trans hi)
    ((W.ι_image_le V.unop).trans hj) s).trans (mul_comm _ _)

lemma openFrame_change (i j : ι) (W : X.Opens) (hi : W ≤ U i) (hj : W ≤ U j) :
    (openFrame c i W hi).hom =
      (openFrame c j W hj).hom ≫ multiply W (c.transition i j W hi hj : Γ(X,W)) := by
  simp only [openFrame]
  let F : PresheafOfModules W.toScheme.ringCatSheaf.obj ⥤ W.toScheme.Modules :=
    PresheafOfModules.sheafification (𝟙 W.toScheme.ringCatSheaf.obj)
  let O : W.toScheme.Modules := SheafOfModules.unit W.toScheme.ringCatSheaf
  let a : (sheaf c).restrict W.ι ⟶ F.obj ((modulePresheafRestrict W.ι).obj (presheaf c)) :=
    (moduleSheafificationRestrict W.ι).hom.app (presheaf c)
  let b : F.obj O.val ⟶ O :=
    (PresheafOfModules.sheafificationAdjunction (𝟙 W.toScheme.ringCatSheaf.obj)).counit.app O
  let f := (openPresheafFrame c i W hi).hom
  let g := (openPresheafFrame c j W hj).hom
  let t : O ⟶ O := multiply W (c.transition i j W hi hj : Γ(X, W))
  have hf : f = g ≫ t.val := openPresheafFrame_change c i j W hi hj
  have hb : F.map t.val ≫ b = b ≫ t :=
    (PresheafOfModules.sheafificationAdjunction (𝟙 W.toScheme.ringCatSheaf.obj)).counit.naturality t
  change a ≫ F.map f ≫ b = (a ≫ F.map g ≫ b) ≫ t
  calc
    _ = a ≫ F.map (g ≫ t.val) ≫ b := congrArg (fun h => a ≫ F.map h ≫ b) hf
    _ = a ≫ F.map g ≫ (F.map t.val ≫ b) := by rw [F.map_comp, Category.assoc]
    _ = a ≫ F.map g ≫ (b ≫ t) := congrArg (fun h => a ≫ F.map g ≫ h) hb
    _ = _ := by simp only [Category.assoc]

lemma openFrame_frameChange (i j : ι) (W : X.Opens) (hi : W ≤ U i) (hj : W ≤ U j) :
    W.topIso.hom (frameChange (openFrame c j W hj) (openFrame c i W hi) : Γ(W.toScheme,⊤)) =
      (c.transition i j W hi hj : Γ(X,W)) := by
  change W.topIso.hom (endValue ((openFrame c j W hj).inv ≫ (openFrame c i W hi).hom)) = _
  have h := congrArg (fun t => (openFrame c j W hj).inv ≫ t)
    (openFrame_change c i j W hi hj)
  have he := h.trans ((openFrame c j W hj).inv_hom_id_assoc
    (multiply W (c.transition i j W hi hj : Γ(X, W))))
  exact (congrArg (fun t => W.topIso.hom (endValue t)) he).trans (multiply_endValue W _)

end
end PiExponentSeshadri.LineBundleGluing

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/LineBundleInverse.lean <==
import OAI.NumberTheory.PiExponent.Approximation.CocycleTensorIso
import OAI.NumberTheory.PiExponent.Geometry.LineBundleFrameCocycle

namespace OAI

namespace PiExponentSeshadri.Geometry
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
variable {X : Scheme}

def LineBundle.inverseCover (L : LineBundle X) (x : X) : X.Opens :=
  (L.locallyRankOne x).choose

lemma LineBundle.mem_inverseCover (L : LineBundle X) (x : X) :
    x ∈ L.inverseCover x := (L.locallyRankOne x).choose_spec.1

def LineBundle.inverseCoverFrame (L : LineBundle X) (x : X) :
    L.sheaf.restrict (L.inverseCover x).ι ≅ structureSheaf (L.inverseCover x).toScheme :=
  (L.locallyRankOne x).choose_spec.2.some

lemma LineBundle.inverseCover_covers (L : LineBundle X) :
    ⊤ ≤ ⨆ x, L.inverseCover x := by
  intro x _
  exact Opens.mem_iSup.mpr ⟨x, L.mem_inverseCover x⟩

def LineBundle.inverseCocycle (L : LineBundle X) :
    LineBundleGluing.Cocycle L.inverseCover :=
  LineBundleFrameCocycle.ofFrames L.sheaf L.inverseCover L.inverseCoverFrame

def LineBundle.inverse (L : LineBundle X) : LineBundle X :=
  LineBundleGluing.lineBundle L.inverseCocycle.inverse L.inverseCover_covers

def lineTensorInverseIso (L : LineBundle X) :
    moduleTensor X L.sheaf L.inverse.sheaf ≅ structureSheaf X :=
  moduleTensorIso
    (LineBundleFrameCocycle.isoSheaf L.sheaf L.inverseCover L.inverseCoverFrame
      L.inverseCover_covers) (Iso.refl _) ≪≫
    LineBundleGluing.tensorInverseIso L.inverseCocycle L.inverseCover_covers

def moduleTensorInverseCancelIso (M : X.Modules) (L : LineBundle X) :
    moduleTensor X (moduleTensor X M L.sheaf) L.inverse.sheaf ≅ M :=
  moduleLineTensorAssoc M L L.inverse ≪≫
    moduleTensorIso (Iso.refl M) (lineTensorInverseIso L) ≪≫ moduleTensorRightUnit M

def LineBundle.dualSection (L : LineBundle X) (s : structureSheaf X ⟶ L.sheaf) :
    L.inverse.sheaf ⟶ structureSheaf X :=
  (moduleTensorUnit L.inverse.sheaf).inv ≫ moduleTensorMap s (𝟙 _) ≫
    (lineTensorInverseIso L).hom

end
end PiExponentSeshadri.Geometry

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/LineBundleProduct.lean <==
import OAI.NumberTheory.PiExponent.Approximation.FrameSubopens
import OAI.NumberTheory.PiExponent.Approximation.LinePullbackPowers

namespace OAI

noncomputable section

namespace PiExponentSeshadri

namespace Geometry
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Frames
variable {X : Scheme.{0}}

theorem common_affine_frames (L M : LineBundle X) (x : X) :
    ∃ U : X.affineOpens, x ∈ U.1 ∧
      Nonempty (L.sheaf.restrict U.1.ι ≅ structureSheaf U.1.toScheme) ∧
      Nonempty (M.sheaf.restrict U.1.ι ≅ structureSheaf U.1.toScheme) := by
  obtain ⟨U, hxU, ⟨e⟩⟩ := L.locallyRankOne x
  obtain ⟨V, hxV, ⟨d⟩⟩ := M.locallyRankOne x
  obtain ⟨W, hW, hxW, hWUV⟩ := exists_isAffineOpen_mem_and_subset
    (show x ∈ U ⊓ V from ⟨hxU, hxV⟩)
  exact ⟨⟨W, hW⟩, hxW,
    ⟨restrictOpenFrame (fun _ hx => (hWUV hx).1) e⟩,
    ⟨restrictOpenFrame (fun _ hx => (hWUV hx).2) d⟩⟩

def LineBundle.tensor (L M : LineBundle X) : LineBundle X where
  sheaf := moduleTensor X L.sheaf M.sheaf
  locallyRankOne x := by
    obtain ⟨U, hx, ⟨e⟩, ⟨d⟩⟩ := common_affine_frames L M x
    exact ⟨U.1, hx, ⟨moduleTensorRestrict U.1 L.sheaf M.sheaf ≪≫
      moduleTensorIso e d ≪≫ moduleTensorUnit (structureSheaf U.1.toScheme)⟩⟩

end Geometry

namespace PullbackTensor
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
variable {X Y : Scheme.{0}} (f : X ⟶ Y)

instance line_isIso (L M : LineBundle Y) : IsIso (hom f L.sheaf M.sheaf) := by
  apply PiExponentSeshadri.SectionOpens.isIso_of_locally_isIso
  intro x
  obtain ⟨U, hx, ⟨e⟩, ⟨d⟩⟩ := common_affine_frames L M (f x)
  refine ⟨f ⁻¹ᵁ U.1, hx, ?_⟩
  have := framed_isIso (f ∣_ U.1) _ _ e d
  have : IsIso (moduleTensorMap ((OpenBaseChange.leftSquare f U.1).hom.app L.sheaf)
      ((OpenBaseChange.leftSquare f U.1).hom.app M.sheaf)) := by
    change IsIso (moduleTensorIso ((OpenBaseChange.leftSquare f U.1).app L.sheaf)
      ((OpenBaseChange.leftSquare f U.1).app M.sheaf)).hom
    infer_instance
  have h := restrict_compatibility f U.1 L.sheaf M.sheaf
  have : IsIso ((OpenBaseChange.leftSquare f U.1).hom.app (moduleTensor Y L.sheaf M.sheaf) ≫
      (Scheme.Modules.restrictFunctor (f ⁻¹ᵁ U.1).ι).map (hom f L.sheaf M.sheaf) ≫
      (moduleTensorRestrict (f ⁻¹ᵁ U.1) ((Scheme.Modules.pullback f).obj L.sheaf)
        ((Scheme.Modules.pullback f).obj M.sheaf)).hom) := by rw [h]; infer_instance
  have hi : IsIso ((Scheme.Modules.restrictFunctor (f ⁻¹ᵁ U.1).ι).map (hom f L.sheaf M.sheaf) ≫
      (moduleTensorRestrict (f ⁻¹ᵁ U.1) ((Scheme.Modules.pullback f).obj L.sheaf)
        ((Scheme.Modules.pullback f).obj M.sheaf)).hom) :=
    (isIso_comp_left_iff ((OpenBaseChange.leftSquare f U.1).hom.app
      (moduleTensor Y L.sheaf M.sheaf)) _).mp inferInstance
  exact (isIso_comp_right_iff _ _).mp hi

def iso (L M : LineBundle Y) :
    (Scheme.Modules.pullback f).obj (L.tensor M).sheaf ≅
      ((L.pullback f).tensor (M.pullback f)).sheaf :=
  @asIso _ _ _ _ (hom f L.sheaf M.sheaf) (line_isIso f L M)

end PullbackTensor

end PiExponentSeshadri

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/LineBundleTensor.lean <==
import Mathlib.Algebra.Category.ModuleCat.Presheaf.PushforwardZeroMonoidal
import Mathlib.AlgebraicGeometry.Modules.Sheaf
import Mathlib.AlgebraicGeometry.AffineScheme
import Mathlib.Algebra.Category.ModuleCat.Presheaf.Monoidal
import Mathlib.Tactic

namespace OAI

noncomputable section

namespace PiExponentSeshadri

namespace Geometry
open CategoryTheory AlgebraicGeometry TopologicalSpace
open scoped AlgebraicGeometry

variable (X : Scheme)

structure LineBundle where
  sheaf : X.Modules
  locallyRankOne : ∀ x : X, ∃ U : X.Opens, x ∈ U ∧
    Nonempty (sheaf.restrict U.ι ≅ SheafOfModules.unit U.toScheme.ringCatSheaf)

def moduleTensor (M N : X.Modules) : X.Modules :=
  (PresheafOfModules.sheafification (𝟙 X.ringCatSheaf.obj)).obj
    (PresheafOfModulesOfCommRing.Monoidal.tensorObj (R := X.presheaf) M.val N.val)

def modulePow (M : X.Modules) : ℕ → X.Modules
  | 0 => SheafOfModules.unit X.ringCatSheaf
  | n + 1 => moduleTensor X M (modulePow M n)

def structureSheaf : X.Modules := SheafOfModules.unit X.ringCatSheaf

abbrev GlobalSections (M : X.Modules) := structureSheaf X ⟶ M

def sectionOpen {M : X.Modules} (s : GlobalSections X M) : X.Opens :=
  ⨆ (U : X.Opens) (_ : IsIso ((Scheme.Modules.restrictFunctor U.ι).map s)), U

def LineBundle.IsAmple (L : LineBundle X) : Prop :=
  ∀ (x : X) (V : X.Opens), x ∈ V → ∃ n : ℕ, 0 < n ∧
    ∃ s : GlobalSections X (modulePow X L.sheaf n),
      x ∈ sectionOpen X s ∧ sectionOpen X s ≤ V ∧ IsAffineOpen (sectionOpen X s)

end Geometry

open CategoryTheory
open CategoryTheory.Category CategoryTheory.Functor
universe v u v₁ v₂ u₁ u₂
namespace ModulePresheaf
open PresheafOfModules

variable {C : Type u₁} [Category.{v₁} C] {D : Type u₂} [Category.{v₂} D]
  {F G : C ⥤ D} {T : Cᵒᵖ ⥤ RingCat.{u}} {S : Dᵒᵖ ⥤ RingCat.{u}}

def pushforwardCongr {φ ψ : T ⟶ F.op ⋙ S} (h : φ = ψ) :
    pushforward.{v} φ ≅ pushforward.{v} ψ :=
  NatIso.ofComponents (fun M ↦
    PresheafOfModules.isoMk (fun U ↦
      (ModuleCat.restrictScalarsCongr (by subst h; rfl)).app _)
      (fun _ _ _ ↦ by subst h; rfl)) (fun _ ↦ by subst h; rfl)

@[simp] lemma pushforwardCongr_hom_app {φ ψ : T ⟶ F.op ⋙ S} (h : φ = ψ)
    (M : PresheafOfModules.{v} S) (U) (x) :
    ((pushforwardCongr h).hom.app M).app U x = x := by
  subst h
  rfl

def pushforwardNatTrans (φ : T ⟶ G.op ⋙ S) (α : F ⟶ G) :
    pushforward.{v} φ ⟶
      pushforward.{v} (φ ≫ whiskerRight (NatTrans.op α) S) where
  app M := {
    app U := (ModuleCat.restrictScalars (φ.app U).hom).map (M.map (α.app U.unop).op)
    naturality {U V} i := by
      ext x
      change (M.presheaf.map (G.map i.unop).op ≫ M.presheaf.map (α.app V.unop).op) _ =
        (M.presheaf.map (α.app U.unop).op ≫ M.presheaf.map (F.map i.unop).op) _
      simp only [← Functor.map_comp, ← op_comp, α.naturality] }
  naturality {M N} f := by
    ext U x
    exact congr($(f.naturality (α.app U.unop).op) x).symm

@[simp] lemma pushforwardNatTrans_app_app
    (φ : T ⟶ G.op ⋙ S) (α : F ⟶ G) (M U x) :
    ((pushforwardNatTrans φ α).app M).app U x = M.map (α.app U.unop).op x := rfl

variable {F : C ⥤ D} {G : D ⥤ C}
  (adj : F ⊣ G) (φ : T ⟶ F.op ⋙ S) (ψ : S ⟶ G.op ⋙ T)
  (H₁ : whiskerRight (NatTrans.op adj.counit) S = ψ ≫ G.op.whiskerLeft φ)
  (H₂ : φ ≫ F.op.whiskerLeft ψ ≫
    whiskerRight (NatTrans.op adj.unit) T = 𝟙 T)

def pushforwardPushforwardAdj : pushforward.{v} φ ⊣ pushforward.{v} ψ where
  unit := (pushforwardId _).inv ≫ pushforwardNatTrans (𝟙 _) adj.counit ≫
    (pushforwardCongr (by simpa using H₁)).hom ≫ (pushforwardComp _ _).inv
  counit := (pushforwardComp _ _).hom ≫ pushforwardNatTrans _ adj.unit ≫
    (pushforwardCongr (by simpa using H₂)).hom ≫ (pushforwardId _).hom
  left_triangle_components M := by
    ext U x
    simp only [comp_app, ModuleCat.comp_apply,
      pushforwardId, pushforwardComp, Iso.refl_hom, Iso.refl_inv]
    change M.map (F.map (adj.unit.app U.unop)).op
      (M.map (adj.counit.app (F.obj U.unop)).op x) = x
    change M.obj (Opposite.op (F.obj U.unop)) at x
    erw [← M.map_comp_apply, ← op_comp, adj.left_triangle_components, op_id, M.map_id]
    rfl
  right_triangle_components M := by
    ext U x
    simp only [comp_app, ModuleCat.comp_apply,
      pushforwardId, pushforwardComp, Iso.refl_hom, Iso.refl_inv]
    change M.map (adj.unit.app (G.obj U.unop)).op
      (M.map (G.map (adj.counit.app U.unop)).op x) = x
    change M.obj (Opposite.op (G.obj U.unop)) at x
    erw [← M.map_comp_apply, ← op_comp, adj.right_triangle_components, op_id, M.map_id]
    rfl

end ModulePresheaf

namespace Geometry

section
open AlgebraicGeometry TopologicalSpace
open scoped AlgebraicGeometry
variable {X Y : Scheme} (f : X ⟶ Y) [IsOpenImmersion f]

def modulePresheafRestrict : PresheafOfModules Y.ringCatSheaf.obj ⥤
    PresheafOfModules X.ringCatSheaf.obj :=
  let α : X.presheaf ⟶ f.opensFunctor.op ⋙ Y.presheaf :=
    { app U := (f.appIso U.unop).inv }
  PresheafOfModules.pushforward (Functor.whiskerRight α (forget₂ CommRingCat RingCat))

def modulePresheafRestrictAdjunction : modulePresheafRestrict f ⊣
    PresheafOfModules.pushforward f.toRingCatSheafHom.hom := by
  refine ModulePresheaf.pushforwardPushforwardAdj
    (by exact f.isOpenEmbedding.isOpenMap.adjunction) _ _ ?_ ?_
  · ext U x
    exact congr($((f.app_appIso_inv _).symm).hom x)
  · ext U x
    have h : (f.appIso U.unop).inv ≫ f.app _ ≫
        X.presheaf.map (eqToHom (f.preimage_image_eq U.unop).symm).op = 𝟙 _ := by
      rw [Scheme.Hom.appIso_inv_app_assoc, ← Functor.map_comp, ← X.presheaf.map_id]
      rfl
    exact congr($h x)

def moduleSheafificationRestrict :
    PresheafOfModules.sheafification (𝟙 Y.ringCatSheaf.obj) ⋙
      Scheme.Modules.restrictFunctor f ≅
    modulePresheafRestrict f ⋙
      PresheafOfModules.sheafification (𝟙 X.ringCatSheaf.obj) :=
  Adjunction.leftAdjointUniq
    ((PresheafOfModules.sheafificationAdjunction (𝟙 Y.ringCatSheaf.obj)).comp
      (Scheme.Modules.restrictAdjunction f))
    ((modulePresheafRestrictAdjunction f).comp
      (PresheafOfModules.sheafificationAdjunction (𝟙 X.ringCatSheaf.obj)))

end

section
open CategoryTheory AlgebraicGeometry TopologicalSpace
open scoped AlgebraicGeometry
open MonoidalCategory
variable {X : Scheme}

def modulePresheafRestrictOpensIso (U : X.Opens) :
    modulePresheafRestrict U.ι ≅
      PresheafOfModules.pushforward₀OfCommRingCat U.ι.opensFunctor X.presheaf := by
  let α : U.toScheme.presheaf ⟶ U.ι.opensFunctor.op ⋙ X.presheaf :=
    { app V := (U.ι.appIso V.unop).inv }
  have h : Functor.whiskerRight α (forget₂ CommRingCat RingCat) = 𝟙 _ := by
    ext V x
    simp only [Functor.whiskerRight_app, α, Scheme.Opens.ι_appIso, Iso.refl_inv]
    rfl
  exact ModulePresheaf.pushforwardCongr (F := U.ι.opensFunctor)
    (T := U.toScheme.ringCatSheaf.obj) (S := X.ringCatSheaf.obj) h

def modulePresheafTensorRestrict (U : X.Opens)
    (M N : PresheafOfModules X.ringCatSheaf.obj) :
    (modulePresheafRestrict U.ι).obj
        (PresheafOfModulesOfCommRing.Monoidal.tensorObj (R := X.presheaf) M N) ≅
      PresheafOfModulesOfCommRing.Monoidal.tensorObj (R := U.toScheme.presheaf)
        ((modulePresheafRestrict U.ι).obj M)
        ((modulePresheafRestrict U.ι).obj N) := by
  letI : MonoidalCategory (PresheafOfModules U.toScheme.ringCatSheaf.obj) :=
    PresheafOfModulesOfCommRing.monoidalCategory (R := U.toScheme.presheaf)
  exact (modulePresheafRestrictOpensIso U).app _ ≪≫
    (Functor.Monoidal.μIso
      (PresheafOfModules.pushforward₀OfCommRingCat U.ι.opensFunctor X.presheaf) M N).symm ≪≫
    tensorIso ((modulePresheafRestrictOpensIso U).symm.app M)
      ((modulePresheafRestrictOpensIso U).symm.app N)

end

open CategoryTheory AlgebraicGeometry TopologicalSpace MonoidalCategory
open scoped AlgebraicGeometry
variable {X : Scheme}

def moduleTensorRestrict (U : X.Opens) (M N : X.Modules) :
    (moduleTensor X M N).restrict U.ι ≅
      moduleTensor U.toScheme (M.restrict U.ι) (N.restrict U.ι) :=
  (moduleSheafificationRestrict U.ι).app _ ≪≫
    (PresheafOfModules.sheafification (𝟙 U.toScheme.ringCatSheaf.obj)).mapIso
      (modulePresheafTensorRestrict U M.val N.val)

def moduleTensorIso {M N P Q : X.Modules} (e : M ≅ N) (f : P ≅ Q) :
    moduleTensor X M P ≅ moduleTensor X N Q := by
  letI : MonoidalCategory (PresheafOfModules X.ringCatSheaf.obj) :=
    PresheafOfModulesOfCommRing.monoidalCategory (R := X.presheaf)
  exact (PresheafOfModules.sheafification (𝟙 X.ringCatSheaf.obj)).mapIso
    (tensorIso ((SheafOfModules.forget _).mapIso e) ((SheafOfModules.forget _).mapIso f))

def moduleTensorUnit (M : X.Modules) :
    moduleTensor X (structureSheaf X) M ≅ M := by
  letI : MonoidalCategory (PresheafOfModules X.ringCatSheaf.obj) :=
    PresheafOfModulesOfCommRing.monoidalCategory (R := X.presheaf)
  exact (PresheafOfModules.sheafification (𝟙 X.ringCatSheaf.obj)).mapIso (λ_ M.val) ≪≫
    (asIso (PresheafOfModules.sheafificationAdjunction (R := X.ringCatSheaf)
      (𝟙 X.ringCatSheaf.obj)).counit).app M

def modulePowFrame {M : X.Modules} (U : X.Opens)
    (e : M.restrict U.ι ≅ structureSheaf U.toScheme) :
    ∀ n, (modulePow X M n).restrict U.ι ≅ structureSheaf U.toScheme
  | 0 => Scheme.Modules.restrictUnitIso U.ι
  | n + 1 => moduleTensorRestrict U M (modulePow X M n) ≪≫
    moduleTensorIso e (modulePowFrame U e n) ≪≫ moduleTensorUnit _

def LineBundle.pow (L : LineBundle X) (n : ℕ) : LineBundle X where
  sheaf := modulePow X L.sheaf n
  locallyRankOne x := by
    obtain ⟨U, hx, ⟨frame⟩⟩ := L.locallyRankOne x
    exact ⟨U, hx, ⟨modulePowFrame U frame n⟩⟩

def moduleTensorMap {M N P Q : X.Modules} (f : M ⟶ N) (g : P ⟶ Q) :
    moduleTensor X M P ⟶ moduleTensor X N Q :=
  (PresheafOfModules.sheafification (𝟙 X.ringCatSheaf.obj)).map
    (PresheafOfModulesOfCommRing.Monoidal.tensorHom (R := X.presheaf) f.val g.val)

@[simp] lemma moduleTensorMap_id (M N : X.Modules) :
    moduleTensorMap (𝟙 M) (𝟙 N) = 𝟙 (moduleTensor X M N) := by
  let : MonoidalCategory (PresheafOfModules X.ringCatSheaf.obj) :=
    PresheafOfModulesOfCommRing.monoidalCategory (R := X.presheaf)
  change (PresheafOfModules.sheafification (𝟙 X.ringCatSheaf.obj)).map
    ((𝟙 M.val) ⊗ₘ (𝟙 N.val)) = _
  rw [id_tensorHom_id]
  exact (PresheafOfModules.sheafification (𝟙 X.ringCatSheaf.obj)).map_id _

@[reassoc] lemma moduleTensorMap_comp {M N P Q R T : X.Modules}
    (f : M ⟶ N) (g : N ⟶ P) (h : Q ⟶ R) (k : R ⟶ T) :
    moduleTensorMap (f ≫ g) (h ≫ k) = moduleTensorMap f h ≫ moduleTensorMap g k := by
  let : MonoidalCategory (PresheafOfModules X.ringCatSheaf.obj) :=
    PresheafOfModulesOfCommRing.monoidalCategory (R := X.presheaf)
  change (PresheafOfModules.sheafification (𝟙 X.ringCatSheaf.obj)).map
    ((f.val ≫ g.val) ⊗ₘ (h.val ≫ k.val)) = _
  rw [← tensorHom_comp_tensorHom]
  exact Functor.map_comp _ _ _

instance moduleTensorMap_isIso {M N P Q : X.Modules} (f : M ⟶ N)
    (g : P ⟶ Q) [IsIso f] [IsIso g] : IsIso (moduleTensorMap f g) := by
  refine ⟨⟨moduleTensorMap (inv f) (inv g), ?_, ?_⟩⟩ <;>
    rw [← moduleTensorMap_comp] <;> simp

def modulePowMap {M N : X.Modules} (f : M ⟶ N) :
    ∀ n, modulePow X M n ⟶ modulePow X N n
  | 0 => 𝟙 _
  | n + 1 => moduleTensorMap f (modulePowMap f n)

@[simp] lemma modulePowMap_id (M : X.Modules) (n : ℕ) :
    modulePowMap (𝟙 M) n = 𝟙 (modulePow X M n) := by
  induction n with
  | zero => rfl
  | succ n hn =>
    change moduleTensorMap (𝟙 M) (modulePowMap (𝟙 M) n) = 𝟙 (moduleTensor X M (modulePow X M n))
    rw [hn, moduleTensorMap_id]

@[reassoc] lemma modulePowMap_comp {M N P : X.Modules}
    (f : M ⟶ N) (g : N ⟶ P) (n : ℕ) :
    modulePowMap (f ≫ g) n = modulePowMap f n ≫ modulePowMap g n := by
  induction n with
  | zero => exact (Category.id_comp _).symm
  | succ n hn =>
    change moduleTensorMap (f ≫ g) (modulePowMap (f ≫ g) n) =
      moduleTensorMap f (modulePowMap f n) ≫ moduleTensorMap g (modulePowMap g n)
    rw [hn, moduleTensorMap_comp]

instance modulePowMap_isIso {M N : X.Modules} (f : M ⟶ N) [IsIso f] (n : ℕ) :
    IsIso (modulePowMap f n) := by
  induction n with
  | zero => change IsIso (𝟙 (structureSheaf X)); infer_instance
  | succ n hn => change IsIso (moduleTensorMap f (modulePowMap f n)); infer_instance

def modulePowFunctor (n : ℕ) : X.Modules ⥤ X.Modules where
  obj M := modulePow X M n
  map f := modulePowMap f n
  map_id := fun _ => modulePowMap_id _ n
  map_comp := fun _ _ => modulePowMap_comp _ _ n

def unitPowerIso : ∀ n, modulePow X (structureSheaf X) n ≅ structureSheaf X
  | 0 => Iso.refl _
  | n + 1 => moduleTensorUnit _ ≪≫ unitPowerIso n

def powerSection {M : X.Modules} (s : structureSheaf X ⟶ M) (n : ℕ) :
    structureSheaf X ⟶ modulePow X M n :=
  (unitPowerIso n).inv ≫ modulePowMap s n

@[simp] lemma powerSection_zero {M : X.Modules} (s : structureSheaf X ⟶ M) :
    powerSection s 0 = 𝟙 (structureSheaf X) := by
  change 𝟙 (structureSheaf X) ≫ 𝟙 (structureSheaf X) = 𝟙 (structureSheaf X)
  exact Category.id_comp _

lemma powerSection_natural {M N : X.Modules} (s : structureSheaf X ⟶ M)
    (f : M ⟶ N) (n : ℕ) :
    powerSection s n ≫ modulePowMap f n = powerSection (s ≫ f) n := by
  simp only [powerSection, modulePowMap_comp, Category.assoc]

instance powerSection_isIso {M : X.Modules} (s : structureSheaf X ⟶ M) [IsIso s] (n : ℕ) :
    IsIso (powerSection s n) := by unfold powerSection; infer_instance

def moduleTensorRightUnit (M : X.Modules) :
    moduleTensor X M (structureSheaf X) ≅ M := by
  let : MonoidalCategory (PresheafOfModules X.ringCatSheaf.obj) :=
    PresheafOfModulesOfCommRing.monoidalCategory (R := X.presheaf)
  exact (PresheafOfModules.sheafification (𝟙 X.ringCatSheaf.obj)).mapIso (ρ_ M.val) ≪≫
    (asIso (PresheafOfModules.sheafificationAdjunction (R := X.ringCatSheaf)
      (𝟙 X.ringCatSheaf.obj)).counit).app M

end Geometry

end PiExponentSeshadri

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/NormalizationGrowth.lean <==
import Mathlib.LinearAlgebra.Dimension.StrongRankCondition
import Mathlib.RingTheory.MvPolynomial.Basic
import OAI.NumberTheory.PiExponent.LocalAlgebra.PrimeHilbertDimension

namespace OAI

namespace PiExponentJets.W24

open MvPolynomial

section Substitution

variable {k σ τ : Type*} [CommSemiring k]

theorem totalDegree_aeval_le (F : τ → MvPolynomial σ k) (D : ℕ)
    (hF : ∀ i, (F i).totalDegree ≤ D) (p : MvPolynomial τ k) :
    (aeval F p).totalDegree ≤ p.totalDegree * D := by
  classical
  have hm (d : τ →₀ ℕ) (c : k) :
      (aeval F (monomial d c)).totalDegree ≤ (d.sum fun _ e => e) * D := by
    rw [aeval_monomial, Finsupp.prod]
    calc
      (algebraMap k (MvPolynomial σ k) c *
          ∏ i ∈ d.support, F i ^ d i).totalDegree
          ≤ (∏ i ∈ d.support, F i ^ d i).totalDegree := by
            simpa only [MvPolynomial.algebraMap_eq, totalDegree_C, zero_add] using
              totalDegree_mul (C c) (∏ i ∈ d.support, F i ^ d i)
      _ ≤ ∑ i ∈ d.support, (F i ^ d i).totalDegree := totalDegree_finsetProd _ _
      _ ≤ ∑ i ∈ d.support, d i * D :=
        Finset.sum_le_sum fun i _ =>
          (totalDegree_pow (F i) (d i)).trans (Nat.mul_le_mul_left _ (hF i))
      _ = (d.sum fun _ e => e) * D := by rw [Finsupp.sum, Finset.sum_mul]
  have he : aeval F p = ∑ d ∈ p.support, aeval F (monomial d (p.coeff d)) := by
    conv_lhs => rw [p.as_sum, map_sum]
  rw [he]
  exact totalDegree_finsetSum_le fun d hd =>
    (hm d (p.coeff d)).trans (Nat.mul_le_mul_right D (le_totalDegree hd))

end Substitution

variable {k σ : Type*} [Field k] [Finite σ]

noncomputable def quotientDegreeFiltration (I : Ideal (MvPolynomial σ k)) (n : ℕ) :
    Submodule k (MvPolynomial σ k ⧸ I) :=
  (restrictTotalDegree σ k n).map (Ideal.Quotient.mkₐ k I).toLinearMap

noncomputable instance quotientDegreeFiltration_finite (I : Ideal (MvPolynomial σ k))
    (n : ℕ) : Module.Finite k (quotientDegreeFiltration I n) := by
  unfold quotientDegreeFiltration
  infer_instance

omit [Finite σ] in
theorem normalization_mem_quotientDegreeFiltration {τ : Type*}
    (I : Ideal (MvPolynomial σ k))
    (g : MvPolynomial τ k →ₐ[k] (MvPolynomial σ k ⧸ I))
    (F : τ → MvPolynomial σ k)
    (hF : ∀ i, Ideal.Quotient.mk I (F i) = g (X i))
    (D : ℕ) (hD : ∀ i, (F i).totalDegree ≤ D)
    (n : ℕ) (p : MvPolynomial τ k) (hp : p.totalDegree ≤ n) :
    g p ∈ quotientDegreeFiltration I (n * D) := by
  have he : (Ideal.Quotient.mkₐ k I).comp (aeval F) = g := by
    ext i
    simp only [AlgHom.comp_apply, aeval_X]
    exact hF i
  refine Submodule.mem_map.mpr ⟨aeval F p,
    (mem_restrictTotalDegree σ _ _).mpr
      ((totalDegree_aeval_le F D hD p).trans (Nat.mul_le_mul_right D hp)), ?_⟩
  exact AlgHom.congr_fun he p

theorem normalization_lower_growth {τ : Type*} [Fintype τ]
    (I : Ideal (MvPolynomial σ k))
    (g : MvPolynomial τ k →ₐ[k] (MvPolynomial σ k ⧸ I))
    (hg : Function.Injective g) :
    ∃ D : ℕ, ∀ n : ℕ,
      Module.finrank k (restrictTotalDegree τ k n) ≤
        Module.finrank k (quotientDegreeFiltration I (n * D)) := by
  classical
  choose F hF using fun i : τ => Ideal.Quotient.mk_surjective (g (X i))
  let D := Finset.univ.sup fun i => (F i).totalDegree
  have hD : ∀ i, (F i).totalDegree ≤ D := fun i =>
    Finset.le_sup (f := fun j : τ => (F j).totalDegree) (Finset.mem_univ i)
  refine ⟨D, fun n => ?_⟩
  let L : restrictTotalDegree τ k n →ₗ[k] quotientDegreeFiltration I (n * D) :=
    { toFun := fun p => ⟨g p, normalization_mem_quotientDegreeFiltration I g F hF D hD
        n p ((mem_restrictTotalDegree τ _ _).mp p.property)⟩
      map_add' := fun p q => Subtype.ext (g.map_add p q)
      map_smul' := fun c p => Subtype.ext (g.toLinearMap.map_smul c p) }
  apply LinearMap.finrank_le_finrank_of_injective (f := L)
  intro p q hpq
  exact Subtype.ext (hg (congrArg Subtype.val hpq))

end PiExponentJets.W24

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/PlaceCenteredBranch.lean <==
import OAI.NumberTheory.PiExponent.Geometry.CurveCenters
import OAI.NumberTheory.PiExponent.Geometry.PlaceValuationRing
import OAI.NumberTheory.PiExponent.Jets.OrdinaryDVRBranchJet
import OAI.NumberTheory.PiExponent.LocalAlgebra.FibreContact

namespace OAI

noncomputable section
namespace PiExponent.PlaceCenteredBranch

open CurveValuationCenter CurveCenters PlaceValuationRing WeightedPolynomialPole

variable {E ι : Type*} [Field E] [Algebra ℂ E]

def lift (p : NormalizedPlace ℂ E) (z : ι → E) (c : ι → ℂ)
    (hc : Centered z c p) (i : ι) : ring p :=
  ⟨z i, hc.coordinate_nonneg i⟩

@[simp] theorem lift_coe (p : NormalizedPlace ℂ E) (z : ι → E) (c : ι → ℂ)
    (hc : Centered z c p) (i : ι) : (lift p z c hc i : E) = z i := rfl

theorem lift_nonconstant (p : NormalizedPlace ℂ E) (z : ι → E) (c : ι → ℂ)
    (hc : Centered z c p) (hnc : ∃ i, z i ≠ algebraMap ℂ E (c i)) :
    ∃ i, lift p z c hc i ≠ algebraMap ℂ (ring p) (c i) := by
  obtain ⟨i,hi⟩ := hnc
  refine ⟨i,?_⟩
  intro he
  exact hi (congrArg (fun a : ring p => (a : E)) he)

theorem lift_eq_algebraMap_iff (p : NormalizedPlace ℂ E) (z : ι → E) (c : ι → ℂ)
    (hc : Centered z c p) (i : ι) (a : ℂ) :
    lift p z c hc i = algebraMap ℂ (ring p) a ↔ z i = algebraMap ℂ E a := by
  constructor
  · exact congrArg (fun b : ring p => (b : E))
  · intro h
    exact Subtype.ext h

theorem lift_aeval (p : NormalizedPlace ℂ E) (z : ι → E) (c : ι → ℂ)
    (hc : Centered z c p) (f : MvPolynomial ι ℂ) :
    algebraMap (ring p) E (MvPolynomial.aeval (lift p z c hc) f) =
      MvPolynomial.aeval z f := by
  exact MvPolynomial.comp_aeval_apply (f := lift p z c hc)
    (IsScalarTower.toAlgHom ℂ (ring p) E) f

theorem coordinateOrder_aeval_eq_length
    (p : NormalizedPlace ℂ E) (z : ι → E) (c : ι → ℂ) (hc : Centered z c p)
    (f : MvPolynomial ι ℂ) (hne : MvPolynomial.aeval z f ≠ 0) :
    coordinateOrder p.valuation (MvPolynomial.aeval z f) =
      ((Module.length (ring p) ((ring p) ⧸
        Ideal.span {MvPolynomial.aeval (lift p z c hc) f})).toNat : ℤ) := by
  have hn : MvPolynomial.aeval (lift p z c hc) f ≠ 0 := by
    intro h
    apply hne
    rw [← lift_aeval p z c hc f, h, map_zero]
  rw [coordinateOrder, dite_eq_right hne, valuation_eq_fractionAddValuation p]
  have hu : Units.mk0 (MvPolynomial.aeval z f) hne =
      Units.mk0 (algebraMap (ring p) E (MvPolynomial.aeval (lift p z c hc) f))
        ((map_ne_zero_iff _ (IsFractionRing.injective (ring p) E)).mpr hn) := by
    apply Units.ext
    exact (lift_aeval p z c hc f).symm
  rw [hu]
  exact CurveLocalOrder.integerOrder_field_image_eq_length hn

variable (p : NormalizedPlace ℂ E)
    [Algebra.IsIntegral ℂ (IsLocalRing.ResidueField (ring p))]

theorem lift_residue (z : ι → E) (c : ι → ℂ) (hc : Centered z c p) (i : ι) :
    CurveLocalOrder.residueAugmentation ℂ (ring p) (lift p z c hc i) = c i := by
  have hm : lift p z c hc i - algebraMap ℂ (ring p) (c i) ∈
      IsLocalRing.maximalIdeal (ring p) := by
    apply p.valuation.toValuation.mem_maximalIdeal_iff.mpr
    exact hc i
  have hz : CurveLocalOrder.residueAugmentation ℂ (ring p)
      (lift p z c hc i - algebraMap ℂ (ring p) (c i)) = 0 := by
    change (CurveLocalOrder.residueCoefficientEquiv ℂ (ring p)).symm
      (IsLocalRing.residue (ring p) _) = 0
    rw [(IsLocalRing.residue_eq_zero_iff _).mpr hm, map_zero]
  rw [map_sub, CurveLocalOrder.residueAugmentation_algebraMap, sub_eq_zero] at hz
  exact hz

omit [Algebra.IsIntegral ℂ (IsLocalRing.ResidueField (ring p))] in
theorem logLift_nonconstant {m : ℕ} (z : Fin (m+1) → E) (c : Fin m → ℂ)
    (hc : Centered z (Fin.cases 1 c) p)
    (hnc : ∃ i : Fin (m+1), z i ≠ algebraMap ℂ E ((Fin.cases (1 : ℂ) c : Fin (m+1) → ℂ) i)) :
    lift p z (Fin.cases 1 c) hc 0 ≠ 1 ∨
      ∃ i, lift p z (Fin.cases 1 c) hc i.succ ≠ algebraMap ℂ (ring p) (c i) := by
  obtain ⟨i,hi⟩ := lift_nonconstant p z (Fin.cases 1 c) hc hnc
  cases i using Fin.cases with
  | zero => exact Or.inl (by simpa using hi)
  | succ i => exact Or.inr ⟨i,hi⟩

def logContact {m : ℕ} (z : Fin (m+1) → E) (c : Fin m → ℂ)
    (hc : Centered z (Fin.cases 1 c) p)
    (hnc : ∃ i : Fin (m+1), z i ≠ algebraMap ℂ E ((Fin.cases (1 : ℂ) c : Fin (m+1) → ℂ) i))
    (v : Fin (m+1) → ℚ) : ℚ :=
  DVRBranchJet.contact v c (lift p z (Fin.cases 1 c) hc 0)
    (fun i => lift p z (Fin.cases 1 c) hc i.succ) (logLift_nonconstant p z c hc hnc)

theorem logContact_pos {m : ℕ} (z : Fin (m+1) → E) (c : Fin m → ℂ)
    (hc : Centered z (Fin.cases 1 c) p)
    (hnc : ∃ i : Fin (m+1), z i ≠ algebraMap ℂ E ((Fin.cases (1 : ℂ) c : Fin (m+1) → ℂ) i))
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 < v i) : 0 < logContact p z c hc hnc v := by
  exact DVRBranchJet.contact_pos v hv c _ _
    (lift_residue p z (Fin.cases 1 c) hc 0)
    (fun i => lift_residue p z (Fin.cases 1 c) hc i.succ) _

def ordinaryContact {n : ℕ} (z : Fin n → E) (c : Fin n → ℂ)
    (hc : Centered z c p) (hnc : ∃ i, z i ≠ algebraMap ℂ E (c i))
    (v : Fin n → ℚ) : ℚ :=
  OrdinaryDVRBranchJet.contact v c (lift p z c hc) (lift_nonconstant p z c hc hnc)

theorem ordinaryContact_pos {n : ℕ} (z : Fin n → E) (c : Fin n → ℂ)
    (hc : Centered z c p) (hnc : ∃ i, z i ≠ algebraMap ℂ E (c i))
    (v : Fin n → ℚ) (hv : ∀ i, 0 < v i) : 0 < ordinaryContact p z c hc hnc v :=
  OrdinaryDVRBranchJet.contact_pos v hv c _ (lift_residue p z c hc) _

theorem logWord_field_order_lower {m : ℕ} (z : Fin (m+1) → E) (c : Fin m → ℂ)
    (hc : Centered z (Fin.cases 1 c) p)
    (hnc : ∃ i : Fin (m+1), z i ≠ algebraMap ℂ E ((Fin.cases (1 : ℂ) c : Fin (m+1) → ℂ) i))
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 < v i) (H : ℚ)
    (f : PiExponentApprox.FramePolynomial m)
    (hf : FormalLogJet.formalJet c f ∈ JetGeometry.rationalWeightedIdeal v (fun i => (hv i).le) H)
    (word : List (Fin (m+1)))
    (hne : MvPolynomial.aeval z (PiExponentApprox.polynomialFrameWord m word f) ≠ 0) :
    logContact p z c hc hnc v * (H - (word.map v).sum) ≤
      (coordinateOrder p.valuation
        (MvPolynomial.aeval z (PiExponentApprox.polynomialFrameWord m word f)) : ℚ) := by
  let x := lift p z (Fin.cases 1 c) hc
  have he : (fun i => Fin.cases (x 0) (fun j => x j.succ) i) = x := by
    funext i
    cases i using Fin.cases <;> rfl
  have hn : MvPolynomial.aeval x (PiExponentApprox.polynomialFrameWord m word f) ≠ 0 := by
    intro hz
    apply hne
    rw [← lift_aeval p z (Fin.cases 1 c) hc, hz, map_zero]
  have hb := DVRBranchJet.frameWord_colength_lower v hv H c (x 0) (fun i => x i.succ)
    (lift_residue p z (Fin.cases 1 c) hc 0)
    (fun i => lift_residue p z (Fin.cases 1 c) hc i.succ)
    (logLift_nonconstant p z c hc hnc) f hf word (he.symm ▸ hn)
  have heval := congrArg (fun u : Fin (m+1) → ring p =>
    MvPolynomial.aeval u (PiExponentApprox.polynomialFrameWord m word f)) he
  rw [heval] at hb
  rw [coordinateOrder_aeval_eq_length p z (Fin.cases 1 c) hc _ hne]
  simpa only [Int.cast_natCast, logContact, x] using hb

theorem ordinaryWord_field_order_lower {n : ℕ} (z : Fin n → E) (c : Fin n → ℂ)
    (hc : Centered z c p) (hnc : ∃ i, z i ≠ algebraMap ℂ E (c i))
    (v : Fin n → ℚ) (hv : ∀ i, 0 < v i) (H : ℚ)
    (f : MvPolynomial (Fin n) ℂ)
    (hf : OrdinaryAuxiliaryJet.formalJet c f ∈ JetGeometry.rationalWeightedIdeal v (fun i => (hv i).le) H)
    (word : List (Fin n))
    (hne : MvPolynomial.aeval z (OrdinaryDerivatives.word n word f) ≠ 0) :
    ordinaryContact p z c hc hnc v * (H - (word.map v).sum) ≤
      (coordinateOrder p.valuation (MvPolynomial.aeval z (OrdinaryDerivatives.word n word f)) : ℚ) := by
  have hn : MvPolynomial.aeval (lift p z c hc) (OrdinaryDerivatives.word n word f) ≠ 0 := by
    intro hz
    apply hne
    rw [← lift_aeval p z c hc, hz, map_zero]
  rw [coordinateOrder_aeval_eq_length p z c hc _ hne]
  simpa only [Int.cast_natCast, ordinaryContact] using
    OrdinaryDVRBranchJet.ordinaryWord_colength_lower v hv H c (lift p z c hc)
      (lift_residue p z c hc) (lift_nonconstant p z c hc hnc) f hf word hn

theorem fibre_nonconstant {m : ℕ} (x : Fin m → E) (c : Fin m → ℂ)
    (hnc : ∃ i : Fin (m+1), (Fin.cases (1 : E) x : Fin (m+1) → E) i ≠
      algebraMap ℂ E ((Fin.cases (1 : ℂ) c : Fin (m+1) → ℂ) i)) :
    ∃ i, x i ≠ algebraMap ℂ E (c i) := by
  obtain ⟨i,hi⟩ := hnc
  cases i using Fin.cases with
  | zero => simp at hi
  | succ i => exact ⟨i,hi⟩

theorem logContact_one {m : ℕ} (x : Fin m → E) (c : Fin m → ℂ)
    (hc : Centered (Fin.cases (1 : E) x) (Fin.cases (1 : ℂ) c) p)
    (hnc : ∃ i : Fin (m+1), (Fin.cases (1 : E) x : Fin (m+1) → E) i ≠
      algebraMap ℂ E ((Fin.cases (1 : ℂ) c : Fin (m+1) → ℂ) i))
    (v : Fin (m+1) → ℚ) :
    logContact p (Fin.cases (1 : E) x) c hc hnc v =
      ordinaryContact p x c (fun i => hc i.succ) (fibre_nonconstant x c hnc)
        (fun i => v i.succ) := by
  have hy : lift p (Fin.cases (1 : E) x) (Fin.cases (1 : ℂ) c) hc 0 = 1 :=
    Subtype.ext rfl
  have hx : (fun i => lift p (Fin.cases (1 : E) x) (Fin.cases (1 : ℂ) c) hc i.succ) =
      lift p x c (fun i => hc i.succ) := rfl
  simpa only [logContact, ordinaryContact, hy, hx] using
    FibreContact.logarithmic_contact_eq_ordinary v c (lift p x c (fun i => hc i.succ))
      (lift_nonconstant p x c (fun i => hc i.succ) (fibre_nonconstant x c hnc))

end PiExponent.PlaceCenteredBranch

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/PlaceLocalRing.lean <==
import Mathlib.Analysis.Complex.Polynomial.Basic
import OAI.NumberTheory.PiExponent.Geometry.CurveParameterFinite
import OAI.NumberTheory.PiExponent.Geometry.PlaceParameterModel
import OAI.NumberTheory.PiExponent.Geometry.PlaceValuationRing
import OAI.NumberTheory.PiExponent.Jets.DVRBranch
import OAI.NumberTheory.PiExponent.LocalAlgebra.ParameterResidueField

namespace OAI

noncomputable section
namespace PiExponent.PlaceLocalRing
open CurveZeroPole CurveValuationCenter PlaceParameterModel

theorem residue_integral_of_algEquiv
    {F A B : Type*} [Field F] [CommRing A] [CommRing B]
    [Algebra F A] [Algebra F B] [IsLocalRing A] [IsLocalRing B]
    [Algebra.IsIntegral F (IsLocalRing.ResidueField A)] (e : A ≃ₐ[F] B) :
    Algebra.IsIntegral F (IsLocalRing.ResidueField B) := by
  constructor
  intro x
  obtain ⟨y,rfl⟩ := (IsLocalRing.ResidueField.mapAlgEquiv e).surjective x
  exact (Algebra.IsIntegral.isIntegral y).map (IsLocalRing.ResidueField.mapAlgEquiv e).toAlgHom

theorem residue_integral
    {E : Type*} [Field E] [Algebra ℂ E] [Algebra.EssFiniteType ℂ E]
    (htrdeg : Algebra.trdeg ℂ E ≤ 1) (p : NormalizedPlace ℂ E) :
    Algebra.IsIntegral ℂ (IsLocalRing.ResidueField (PlaceValuationRing.ring p)) := by
  let f := parameter p
  have hf : Transcendental ℂ f := parameter_transcendental p
  let := CurveParameterFinite.finiteDimensional_adjoin_singleton ℂ E htrdeg hf
  let := ParameterResidueField.parameterChartConstants f hf
  let q := parameterCenterPlace f hf p.valuation p.constants_nonneg (parameter_positive p)
  let := ParameterResidueField.parameter_residue_integral f hf q
  exact residue_integral_of_algEquiv (A := Localization.AtPrime q.1)
    (parameterCenterLocalAlgEquiv f hf p (parameter_positive p))

def expansion
    {E : Type*} [Field E] [Algebra ℂ E] [Algebra.EssFiniteType ℂ E]
    (htrdeg : Algebra.trdeg ℂ E ≤ 1) (p : NormalizedPlace ℂ E) :
    PlaceValuationRing.ring p →ₐ[ℂ] PowerSeries ℂ :=
  letI := residue_integral htrdeg p
  DVRBranch.expansion ℂ (PlaceValuationRing.ring p)

theorem expansion_injective
    {E : Type*} [Field E] [Algebra ℂ E] [Algebra.EssFiniteType ℂ E]
    (htrdeg : Algebra.trdeg ℂ E ≤ 1) (p : NormalizedPlace ℂ E) :
    Function.Injective (expansion htrdeg p) := by
  let := residue_integral htrdeg p
  exact DVRBranch.expansion_injective ℂ (PlaceValuationRing.ring p)

theorem expansion_order
    {E : Type*} [Field E] [Algebra ℂ E] [Algebra.EssFiniteType ℂ E]
    (htrdeg : Algebra.trdeg ℂ E ≤ 1) (p : NormalizedPlace ℂ E)
    (a : PlaceValuationRing.ring p) :
    PowerSeries.order (expansion htrdeg p a) =
      IsDiscreteValuationRing.addVal (PlaceValuationRing.ring p) a := by
  let := residue_integral htrdeg p
  exact DVRBranch.expansion_order ℂ (PlaceValuationRing.ring p) a

end PiExponent.PlaceLocalRing

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/PlaceParameterModel.lean <==
import OAI.NumberTheory.PiExponent.Geometry.CurveParameterFinite
import OAI.NumberTheory.PiExponent.Geometry.CurveProductFormula
import OAI.NumberTheory.PiExponent.Geometry.PlaceValuationRing
import OAI.NumberTheory.PiExponent.LocalAlgebra.ParameterResidueField
import OAI.NumberTheory.PiExponent.LocalAlgebra.WeightedLocalLattice

namespace OAI

noncomputable section
open scoped Polynomial nonZeroDivisors
namespace PiExponent.PlaceParameterModel
open CurveZeroPole CurveValuationCenter WeightedCurveDegree

def parameterUnit {F E : Type*} [Field F] [Field E] [Algebra F E]
    (p : NormalizedPlace F E) : Eˣ := Classical.choose p.normalized

theorem parameterUnit_order {F E : Type*} [Field F] [Field E] [Algebra F E]
    (p : NormalizedPlace F E) : integerOrder p.valuation (parameterUnit p) = 1 :=
  Classical.choose_spec p.normalized

def parameter {F E : Type*} [Field F] [Field E] [Algebra F E]
    (p : NormalizedPlace F E) : E := parameterUnit p

theorem parameter_nonzero {F E : Type*} [Field F] [Field E] [Algebra F E]
    (p : NormalizedPlace F E) : parameter p ≠ 0 := (parameterUnit p).ne_zero

theorem parameter_value {F E : Type*} [Field F] [Field E] [Algebra F E]
    (p : NormalizedPlace F E) : p.valuation (parameter p) = 1 := by
  have h := coe_integerOrder p.valuation (parameterUnit p)
  rw [parameterUnit_order] at h
  exact h.symm

theorem parameter_positive {F E : Type*} [Field F] [Field E] [Algebra F E]
    (p : NormalizedPlace F E) : 0 < p.valuation (parameter p) := by
  rw [parameter_value]
  norm_num

theorem parameter_transcendental
    {F E : Type*} [Field F] [IsAlgClosed F] [Field E] [Algebra F E]
    (p : NormalizedPlace F E) : Transcendental F (parameter p) := by
  intro ha
  have hm : parameter p ∈ algebraicClosure F E := mem_algebraicClosure_iff.mpr ha
  rw [IntermediateField.eq_bot_of_isAlgClosed_of_isAlgebraic (algebraicClosure F E)] at hm
  obtain ⟨c, hc⟩ := hm
  change algebraMap F E c = parameter p at hc
  have hc0 : c ≠ 0 := by
    intro h
    rw [h, map_zero] at hc
    exact parameter_nonzero p hc.symm
  have hz := CurveProductFormula.valuation_constant_eq_zero p c hc0
  rw [hc, parameter_value] at hz
  exact one_ne_zero hz

def parameterCenterLocalRingEquiv
    {F E : Type*} [Field F] [CharZero F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E]
    (p : NormalizedPlace F E) (hp : 0 < p.valuation f) :
    Localization.AtPrime (parameterCenterPlace f hf p.valuation p.constants_nonneg hp).1 ≃+*
      p.valuation.toValuation.valuationSubring := by
  let := parameterAlgebra f hf
  let := parameterPolynomialAlgebra f hf
  let := parameter_scalarTower f hf
  let := parameter_finite f hf
  let S := parameterChart f hf
  let : Module.IsTorsionFree F[X] S :=
    Module.isTorsionFree_iff_algebraMap_injective.mpr
      (FunctionField.ringOfIntegers.algebraMap_injective F E)
  let q := parameterValuationCenter f hf p.valuation p.constants_nonneg hp.le
  have hq : q ≠ ⊥ :=
    Ideal.ne_bot_of_mem_primesOver (zeroPrime_ne_bot F)
      (parameterCenterPlace f hf p.valuation p.constants_nonneg hp).property
  let A := Localization.AtPrime q
  let := IsLocalization.localizationAlgebraOfSubmonoidLe A E
    q.primeCompl S⁰ q.primeCompl_le_nonZeroDivisors
  let := IsLocalization.localization_isScalarTower_of_submonoid_le A E
    q.primeCompl S⁰ q.primeCompl_le_nonZeroDivisors
  let := IsFractionRing.isFractionRing_of_isDomain_of_isLocalization q.primeCompl A E
  let := IsLocalization.AtPrime.isDiscreteValuationRing_of_dedekind_domain S hq A
  let φ := parameterCenterLocalHom f hf p.valuation p.constants_nonneg hp.le
  have he : p.valuation = CurveLocalOrder.fractionAddValuation A E :=
    valuation_eq_parameterPlaceValuation f hf p.valuation p.constants_nonneg hp p.normalized
  apply RingEquiv.ofBijective φ
  constructor
  · intro a b hab
    apply IsFractionRing.injective A E
    have hh := congrArg (fun x : p.valuation.toValuation.valuationSubring => (x : E)) hab
    simpa only [φ, parameterCenterLocalHom_coe] using hh
  · intro x
    have hx : 0 ≤ CurveLocalOrder.fractionAddValuation A E (x : E) := by
      rw [← he]
      exact x.property
    obtain ⟨a, ha⟩ := (WeightedLocalLattice.exists_local_element_iff_nonnegative_order
      (A := A) (x : E)).mpr hx
    refine ⟨a, ?_⟩
    apply Subtype.ext
    exact (parameterCenterLocalHom_coe f hf p.valuation p.constants_nonneg hp.le a).trans ha

def parameterCenterLocalAlgEquiv
    {F E : Type*} [Field F] [CharZero F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E]
    (p : NormalizedPlace F E) (hp : 0 < p.valuation f) :
    letI := ParameterResidueField.parameterChartConstants f hf
    Localization.AtPrime (parameterCenterPlace f hf p.valuation p.constants_nonneg hp).1 ≃ₐ[F]
      PlaceValuationRing.ring p := by
  let := ParameterResidueField.parameterChartConstants f hf
  refine { parameterCenterLocalRingEquiv f hf p hp with commutes' := ?_ }
  intro c
  apply Subtype.ext
  change (parameterCenterLocalHom f hf p.valuation p.constants_nonneg hp.le
    (algebraMap F _ c) : E) = algebraMap F E c
  rw [IsScalarTower.algebraMap_apply F (parameterChart f hf)
    (Localization.AtPrime (parameterValuationCenter f hf p.valuation p.constants_nonneg hp.le))]
  rw [parameterCenterLocalHom_algebraMap]
  let := parameterPolynomialAlgebra f hf
  change (algebraMap F[X] E (Polynomial.C c)) = algebraMap F E c
  rw [parameterPolynomialAlgebra_map f hf, Polynomial.aeval_C]

end PiExponent.PlaceParameterModel

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/PlaceValuationRing.lean <==
import OAI.NumberTheory.PiExponent.Geometry.CurveValuationCenter

namespace OAI

noncomputable section

namespace PiExponent.PlaceValuationRing

open CurveValuationCenter WeightedCurveDegree

variable {F E : Type*} [Field F] [Field E] [Algebra F E]

abbrev ring (p : NormalizedPlace F E) : ValuationSubring E :=
  p.valuation.toValuation.valuationSubring

def constantsHom (p : NormalizedPlace F E) : F →+* ring p where
  toFun c := ⟨algebraMap F E c, p.constants_nonneg c⟩
  map_zero' := by ext; exact map_zero _
  map_one' := by ext; exact map_one _
  map_add' _ _ := by ext; exact map_add _ _ _
  map_mul' _ _ := by ext; exact map_mul _ _ _

instance constantsAlgebra (p : NormalizedPlace F E) : Algebra F (ring p) :=
  (constantsHom p).toAlgebra

instance scalarTower (p : NormalizedPlace F E) : IsScalarTower F (ring p) E :=
  IsScalarTower.of_algebraMap_eq (fun _ => rfl)

@[simp] theorem constants_algebraMap (p : NormalizedPlace F E) (c : F) :
    (algebraMap F (ring p) c : E) = algebraMap F E c := rfl

instance valuation_nontrivial (p : NormalizedPlace F E) :
    p.valuation.toValuation.IsNontrivial := by
  obtain ⟨z, hz⟩ := p.normalized
  apply (Valuation.isNontrivial_iff_exists_lt_one _).mpr
  refine ⟨z, z.ne_zero, ?_⟩
  change (0 : WithTop ℤ) < p.valuation (z : E)
  rw [← coe_integerOrder, hz]
  norm_num

instance discreteValuationRing (p : NormalizedPlace F E) :
    IsDiscreteValuationRing (ring p) := by
  let : IsCyclic (Multiplicative (OrderDual (WithTop ℤ)))ˣ :=
    inferInstanceAs (IsCyclic (WithZero (Multiplicative ℤ))ˣ)
  let : IsCyclic (MonoidWithZeroHom.valueGroup (.ofClass p.valuation.toValuation)) := by
    infer_instance
  exact Valuation.valuationSubring_isDiscreteValuationRing p.valuation.toValuation

theorem valuation_eq_fractionAddValuation (p : NormalizedPlace F E) :
    p.valuation = CurveLocalOrder.fractionAddValuation (ring p) E := by
  apply DVRValuationUnique.eq_fractionAddValuation p.valuation
  · intro a
    exact a.property
  · intro a ha _
    exact p.valuation.toValuation.mem_maximalIdeal_iff.mp ha
  · exact p.normalized

end PiExponent.PlaceValuationRing

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/PolynomialProjectiveStructure.lean <==
import Mathlib.AlgebraicGeometry.ProjectiveSpectrum.Proper
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveCharts

namespace OAI

noncomputable section

namespace PiExponent

open MvPolynomial AlgebraicGeometry CategoryTheory

universe u
variable (R σ : Type u) [CommRing R]

attribute [local instance] MvPolynomial.gradedAlgebra

def polynomialGradeZeroEquiv : R ≃+* homogeneousSubmodule σ R 0 :=
  RingEquiv.ofBijective (algebraMap R (homogeneousSubmodule σ R 0)) (by
    constructor
    · intro a b h
      apply MvPolynomial.C_injective
      exact congrArg (fun x : homogeneousSubmodule σ R 0 => (x : MvPolynomial σ R)) h
    · intro p
      refine ⟨p.1.coeff 0, ?_⟩
      apply Subtype.ext
      exact (MvPolynomial.totalDegree_eq_zero_iff_eq_C.mp
        ((MvPolynomial.totalDegree_zero_iff_isHomogeneous σ).mpr p.2)).symm)

def polynomialProjectiveProjection : Proj (homogeneousSubmodule σ R) ⟶ Spec (CommRingCat.of R) :=
  Proj.toSpecZero (homogeneousSubmodule σ R) ≫
    Spec.map (CommRingCat.ofHom (polynomialGradeZeroEquiv R σ).toRingHom)

instance : IsScalarTower R (homogeneousSubmodule σ R 0) (MvPolynomial σ R) :=
  IsScalarTower.of_algebraMap_eq (R := R) (S := homogeneousSubmodule σ R 0)
    (A := MvPolynomial σ R) (fun _ => rfl)

instance [Finite σ] : Algebra.FiniteType (homogeneousSubmodule σ R 0) (MvPolynomial σ R) :=
  Algebra.FiniteType.of_restrictScalars_finiteType R
    (homogeneousSubmodule σ R 0) (MvPolynomial σ R)

instance polynomialProjectiveProjection_proper [Finite σ] :
    IsProper (polynomialProjectiveProjection R σ) := by
  have : IsProper (Proj.toSpecZero (homogeneousSubmodule σ R)) := inferInstance
  have : IsIso (Spec.map (CommRingCat.ofHom (polynomialGradeZeroEquiv R σ).toRingHom)) := by
    change IsIso (Spec.map (polynomialGradeZeroEquiv R σ).toCommRingCatIso.hom)
    infer_instance
  exact MorphismProperty.comp_mem (@IsProper) _ _ inferInstance inferInstance

end PiExponent

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/PrincipalCartierSequence.lean <==
import OAI.NumberTheory.PiExponent.Approximation.IntegralLineSections
import OAI.NumberTheory.PiExponent.LocalAlgebra.IdealModule

namespace OAI

namespace PiExponentSeshadri.PrincipalSequence
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace Opposite
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
variable {X Y : Scheme.{0}}

lemma scalarEnd_eq_multiply (r : Γ(X,⊤)) : scalarEnd r = IdealModule.multiply r := rfl

lemma end_regular_of_mono (a : O X ⟶ O X) [Mono a] : IsLeftRegular (endValue a) := by
  have hinj : Function.Injective (a.val.app (op ⊤)) :=
    PresheafOfModules.injective_of_mono
      ((Scheme.Modules.toPresheafOfModules X).map a) (op ⊤)
  intro r s hrs
  apply hinj
  change a.app ⊤ r = a.app ⊤ s
  rw [end_apply a ⊤ r, end_apply a ⊤ s]
  change r * endValue a = s * endValue a
  simpa only [mul_comm] using hrs

theorem exact [IsAffine Y] (f : X ⟶ Y) [IsClosedImmersion f]
    (a : O Y ⟶ O Y) [Mono a]
    (h : f.ker.ideal ⟨⊤,isAffineOpen_top Y⟩ = Ideal.span {endValue a}) :
    ∃ hz : a ≫ IdealModule.structureMap f = 0,
      (ShortComplex.mk a (IdealModule.structureMap f) hz).ShortExact := by
  let r := endValue a
  have hr : f.appTop r = 0 := by
    change r ∈ RingHom.ker f.appTop.hom
    erw [← Scheme.Hom.ker_apply f ⟨⊤,isAffineOpen_top Y⟩, h]
    exact Ideal.subset_span (Set.mem_singleton r)
  have hreg : IsLeftRegular r := end_regular_of_mono a
  have hprincipal (U : Y.affineOpens) : f.ker.ideal U =
      Ideal.span {Y.presheaf.map (homOfLE (show U.1 ≤ ⊤ from le_top)).op r} := by
    rw [← f.ker.map_ideal (U := U) (V := ⟨⊤,isAffineOpen_top Y⟩) (by change U.1 ≤ ⊤; exact le_top), h]
    simp only [Ideal.map_span, Set.image_singleton]
    rfl
  have hi : IsIso (IdealModule.equationToIdeal f r hr) :=
    IdealModule.isIso_equationToIdeal f r hr hprincipal
      (IdealModule.restriction_regular r hreg)
  have he : a = IdealModule.multiply r := by
    rw [← scalarEnd_eq_multiply]
    apply endValue_injective
    simp [r]
  have hz : a ≫ IdealModule.structureMap f = 0 := by
    rw [he]
    exact IdealModule.multiply_structure_zero f r hr
  refine ⟨hz,?_⟩
  let S := ShortComplex.mk a (IdealModule.structureMap f) hz
  let T := ShortComplex.mk (IdealModule.inclusion f) (IdealModule.structureMap f)
    (kernel.condition (IdealModule.structureMap f))
  let e : S ≅ T := ShortComplex.isoMk (@asIso Y.Modules _ _ _ (IdealModule.equationToIdeal f r hr) hi)
    (Iso.refl _) (Iso.refl _) (by
      change IdealModule.equationToIdeal f r hr ≫ IdealModule.inclusion f = a ≫ 𝟙 _
      exact (IdealModule.equationToIdeal_inclusion f r hr).trans
        (he.symm.trans (Category.comp_id a).symm)) (by exact (Category.id_comp _).trans (Category.comp_id _).symm)
  have hg : Epi (IdealModule.structureMap f) := IdealModule.structureMap_epi f
  exact { exact := ShortComplex.exact_of_iso e.symm (ShortComplex.exact_kernel _), epi_g := hg }

end
end PiExponentSeshadri.PrincipalSequence

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveChartOverlaps.lean <==
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveCharts

namespace OAI

namespace PiExponentSeshadri.Projective
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite MvPolynomial
attribute [local instance] Classical.propDecidable
attribute [local instance] MvPolynomial.gradedAlgebra

lemma openImmersionSectionIso_restrict {Y Z : Scheme} (f : Y ⟶ Z)
    [IsOpenImmersion f] {U V : Z.Opens} (h : U ≤ V) :
    Z.presheaf.map (homOfLE (inf_le_inf_left f.opensRange h)).op ≫
      (IsOpenImmersion.ΓIso f U).inv =
    (IsOpenImmersion.ΓIso f V).inv ≫
      Y.presheaf.map (homOfLE (show f ⁻¹ᵁ U ≤ f ⁻¹ᵁ V from fun _ hx => h hx)).op := by
  simp only [IsOpenImmersion.ΓIso_inv, Scheme.Hom.map_appLE, Scheme.Hom.appLE_map]

variable {R σ : Type*} [CommRing R] (i j : σ)
lemma coordinate_chart_preimage :
    Proj.awayι (PolyGrade R σ) (X i) (poly_X_mem i) (by decide) ⁻¹ᵁ
      Proj.basicOpen (PolyGrade R σ) (X j) =
      PrimeSpectrum.basicOpen (chartCoordinate (R := R) i j) := by
  rw [Proj.awayι_preimage_basicOpen _ _ (by decide) (poly_X_mem j) (by decide)]
  congr 1
  apply HomogeneousLocalization.val_injective _
  simp [HomogeneousLocalization.Away.isLocalizationElem, chartCoordinate,
    HomogeneousLocalization.Away.val_mk]

def chartPairSectionRingEquiv :
    Γ(Proj (PolyGrade R σ),
      Proj.basicOpen (PolyGrade R σ) (X i) ⊓ Proj.basicOpen (PolyGrade R σ) (X j)) ≃+*
      Localization.Away (chartCoordinate (R := R) i j) := by
  let f := Proj.awayι (PolyGrade R σ) (X i) (poly_X_mem i) (by decide)
  have e := IsOpenImmersion.ΓIso f (Proj.basicOpen (PolyGrade R σ) (X j))
  dsimp only [f] at e
  rw [Proj.opensRange_awayι, coordinate_chart_preimage] at e
  letI : Algebra (PolyChart (R := R) i)
      Γ(Spec (CommRingCat.of (PolyChart (R := R) i)),
        PrimeSpectrum.basicOpen (chartCoordinate (R := R) i j)) :=
    AlgebraicGeometry.StructureSheaf.openAlgebra _ _
  letI : IsLocalization.Away (chartCoordinate (R := R) i j)
      Γ(Spec (CommRingCat.of (PolyChart (R := R) i)),
        PrimeSpectrum.basicOpen (chartCoordinate (R := R) i j)) :=
    AlgebraicGeometry.StructureSheaf.IsLocalization.to_basicOpen _ _
  exact e.symm.commRingCatIsoToRingEquiv.trans
    (IsLocalization.algEquiv (Submonoid.powers (chartCoordinate (R := R) i j))
      Γ(Spec (CommRingCat.of (PolyChart (R := R) i)),
        PrimeSpectrum.basicOpen (chartCoordinate (R := R) i j))
      (Localization.Away (chartCoordinate (R := R) i j))).toRingEquiv

lemma coordinate_finset_preimage (s : Finset σ) :
    Proj.awayι (PolyGrade R σ) (X i) (poly_X_mem i) (by decide) ⁻¹ᵁ
      (s.inf fun j => Proj.basicOpen (PolyGrade R σ) (X j)) =
      PrimeSpectrum.basicOpen (∏ j ∈ s, chartCoordinate (R := R) i j) := by
  classical
  induction s using Finset.induction_on with
  | empty => simp; rfl
  | @insert j s hjs ih =>
    simp only [Finset.inf_insert, Finset.prod_insert hjs, Scheme.Hom.preimage_inf, ih,
      coordinate_chart_preimage, PrimeSpectrum.basicOpen_mul]
    rfl

def chartFiniteSectionRingEquiv (s : Finset σ) :
    Γ(Proj (PolyGrade R σ),
      Proj.basicOpen (PolyGrade R σ) (X i) ⊓
        s.inf (fun j => Proj.basicOpen (PolyGrade R σ) (X j))) ≃+*
      Localization.Away (∏ j ∈ s, chartCoordinate (R := R) i j) := by
  let f := Proj.awayι (PolyGrade R σ) (X i) (poly_X_mem i) (by decide)
  have e := IsOpenImmersion.ΓIso f (s.inf fun j => Proj.basicOpen (PolyGrade R σ) (X j))
  dsimp only [f] at e
  rw [Proj.opensRange_awayι, coordinate_finset_preimage] at e
  let z := ∏ j ∈ s, chartCoordinate (R := R) i j
  letI : Algebra (PolyChart (R := R) i)
      Γ(Spec (CommRingCat.of (PolyChart (R := R) i)), PrimeSpectrum.basicOpen z) :=
    AlgebraicGeometry.StructureSheaf.openAlgebra _ _
  letI : IsLocalization.Away z
      Γ(Spec (CommRingCat.of (PolyChart (R := R) i)), PrimeSpectrum.basicOpen z) :=
    AlgebraicGeometry.StructureSheaf.IsLocalization.to_basicOpen _ _
  exact e.symm.commRingCatIsoToRingEquiv.trans
    (IsLocalization.algEquiv (Submonoid.powers z)
      Γ(Spec (CommRingCat.of (PolyChart (R := R) i)), PrimeSpectrum.basicOpen z)
      (Localization.Away z)).toRingEquiv

def chartFinitePolynomialRingEquiv (s : Finset σ) :
    Γ(Proj (PolyGrade R σ),
      Proj.basicOpen (PolyGrade R σ) (X i) ⊓
        s.inf (fun j => Proj.basicOpen (PolyGrade R σ) (X j))) ≃+*
      Localization.Away (∏ j ∈ s, chartToPoly (R := R) i (chartCoordinate i j)) :=
  (chartFiniteSectionRingEquiv i s).trans
    (IsLocalization.ringEquivOfRingEquiv
      (M := Submonoid.powers (∏ j ∈ s, chartCoordinate (R := R) i j))
      (T := Submonoid.powers (∏ j ∈ s, chartToPoly (R := R) i (chartCoordinate i j)))
      (Localization.Away (∏ j ∈ s, chartCoordinate (R := R) i j))
      (Localization.Away (∏ j ∈ s, chartToPoly (R := R) i (chartCoordinate i j)))
      (polynomialChartEquiv i) (by
      rw [Submonoid.map_powers]
      congr 1
      exact map_prod (polynomialChartEquiv i) _ _))

def chartVariableOverlapRingEquiv (s : Finset (ChartVariables i)) :
    Γ(Proj (PolyGrade R σ),
      Proj.basicOpen (PolyGrade R σ) (X i) ⊓
        s.inf (fun j => Proj.basicOpen (PolyGrade R σ) (X j.val))) ≃+*
      Localization.Away (∏ j ∈ s, (X j : MvPolynomial (ChartVariables i) R)) := by
  classical
  have hprod : (∏ j ∈ s.image Subtype.val,
      chartToPoly (R := R) i (chartCoordinate i j)) =
      ∏ j ∈ s, (X j : MvPolynomial (ChartVariables i) R) := by
    rw [Finset.prod_image]
    · apply Finset.prod_congr rfl
      intro j hj
      simp [chartToPoly_coordinate, j.property]
    · intro a ha b hb hab
      exact Subtype.ext hab
  have e := chartFinitePolynomialRingEquiv (R := R) i (s.image Subtype.val)
  rw [hprod, Finset.inf_image] at e
  exact e

end
end PiExponentSeshadri.Projective

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveChartRingNaturality.lean <==
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveChartRingNaturalityCore

namespace OAI

namespace PiExponentSeshadri.Projective
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite MvPolynomial
attribute [local instance] Classical.propDecidable
attribute [local instance] MvPolynomial.gradedAlgebra
attribute [local instance] AlgebraicGeometry.StructureSheaf.openAlgebra
variable {R σ : Type*} [CommRing R] (i : σ)

private def relabeledOverlapEquiv {X : Scheme} {A : Type*} [CommRing A]
    (U V V' : X.Opens) (z z' : A)
    (e : Γ(X,U ⊓ V) ≃+* Localization.Away z) (hz : z = z') (hV : V = V') :
    Γ(X,U ⊓ V') ≃+* Localization.Away z' := by
  rw [hz, hV] at e
  exact e

private lemma relabeledOverlapEquiv_restrict {X : Scheme} {A : Type*} [CommRing A]
    (U V V' : X.Opens) (z z' : A)
    (e : Γ(X,U ⊓ V) ≃+* Localization.Away z) (hz : z = z') (hV : V = V')
    (a : Γ(X,U)) (p : A)
    (h : e (X.presheaf.map (homOfLE inf_le_left).op a) = algebraMap _ _ p) :
    relabeledOverlapEquiv U V V' z z' e hz hV
      (X.presheaf.map (homOfLE inf_le_left).op a) = algebraMap _ _ p := by
  subst z'
  subst V'
  exact h

lemma chartVariableOverlapRingEquiv_restrict (s : Finset (ChartVariables i))
    (p : MvPolynomial (ChartVariables i) R) :
    chartVariableOverlapRingEquiv i s
      ((Proj (PolyGrade R σ)).presheaf.map (homOfLE inf_le_left).op
        (Proj.awayToSection (PolyGrade R σ) (X i) (polyToChart i p))) =
      algebraMap _ _ p := by
  classical
  have hprod : (∏ j ∈ s.image Subtype.val,
      chartToPoly (R := R) i (chartCoordinate i j)) =
      ∏ j ∈ s, (X j : MvPolynomial (ChartVariables i) R) := by
    rw [Finset.prod_image]
    · apply Finset.prod_congr rfl
      intro j hj
      simp [chartToPoly_coordinate, j.property]
    · intro a ha b hb hab
      exact Subtype.ext hab
  change relabeledOverlapEquiv
    (Proj.basicOpen (PolyGrade R σ) (X i))
    ((s.image Subtype.val).inf fun j => Proj.basicOpen (PolyGrade R σ) (X j))
    (s.inf fun j => Proj.basicOpen (PolyGrade R σ) (X j.val)) _ _
    (chartFinitePolynomialRingEquiv i (s.image Subtype.val)) hprod
    (by rw [Finset.inf_image]; rfl) _ = _
  apply relabeledOverlapEquiv_restrict
  exact chartFinitePolynomialRingEquiv_restrict_poly i (s.image Subtype.val) p

lemma chartVariableOverlapRingEquiv_restrict_chart (s : Finset (ChartVariables i))
    (a : PolyChart (R := R) i) :
    chartVariableOverlapRingEquiv i s
      ((Proj (PolyGrade R σ)).presheaf.map (homOfLE inf_le_left).op
        (Proj.awayToSection (PolyGrade R σ) (X i) a)) =
      algebraMap _ _ (chartToPoly i a) := by
  have h := chartVariableOverlapRingEquiv_restrict i s (chartToPoly i a)
  have hid := RingHom.congr_fun (polyToChart_comp_chartToPoly (R := R) i) a
  change polyToChart i (chartToPoly i a) = a at hid
  simpa only [hid] using h

@[simp] lemma chartVariableOverlapRingEquiv_restrict_coordinate
    (s : Finset (ChartVariables i)) (j : ChartVariables i) :
    chartVariableOverlapRingEquiv i s
      ((Proj (PolyGrade R σ)).presheaf.map (homOfLE inf_le_left).op
        (Proj.awayToSection (PolyGrade R σ) (X i) (chartCoordinate i j.val))) =
      algebraMap _ _ (X (R := R) j) := by
  rw [chartVariableOverlapRingEquiv_restrict_chart]
  simp [chartToPoly_coordinate, j.property]

@[simp] lemma chartVariableOverlapRingEquiv_restrict_constant
    (s : Finset (ChartVariables i)) (r : R) :
    chartVariableOverlapRingEquiv i s
      ((Proj (PolyGrade R σ)).presheaf.map (homOfLE inf_le_left).op
        (Proj.awayToSection (PolyGrade R σ) (X i) (chartConstants i r))) =
      algebraMap _ _ (C (σ := ChartVariables i) r) := by
  rw [chartVariableOverlapRingEquiv_restrict_chart, chartToPoly_constants]

lemma chartVariableOverlapRingEquiv_restriction_algebraMap
    (s t : Finset (ChartVariables i))
    (h : Proj.basicOpen (PolyGrade R σ) (X i) ⊓
        t.inf (fun j => Proj.basicOpen (PolyGrade R σ) (X j.val)) ≤
      Proj.basicOpen (PolyGrade R σ) (X i) ⊓
        s.inf (fun j => Proj.basicOpen (PolyGrade R σ) (X j.val)))
    (p : MvPolynomial (ChartVariables i) R) :
    chartVariableOverlapRingEquiv i t
      ((Proj (PolyGrade R σ)).presheaf.map (homOfLE h).op
        ((chartVariableOverlapRingEquiv i s).symm (algebraMap _ _ p))) =
      algebraMap _ _ p := by
  have hs : (chartVariableOverlapRingEquiv i s).symm (algebraMap _ _ p) =
      (Proj (PolyGrade R σ)).presheaf.map (homOfLE inf_le_left).op
        (Proj.awayToSection (PolyGrade R σ) (X i) (polyToChart i p)) := by
    apply (chartVariableOverlapRingEquiv i s).injective
    rw [RingEquiv.apply_symm_apply]
    exact (chartVariableOverlapRingEquiv_restrict i s p).symm
  rw [hs]
  change chartVariableOverlapRingEquiv i t
    (((Proj (PolyGrade R σ)).presheaf.map (homOfLE inf_le_left).op ≫
      (Proj (PolyGrade R σ)).presheaf.map (homOfLE h).op) _) = _
  rw [← Functor.map_comp]
  exact chartVariableOverlapRingEquiv_restrict i t p

end
end PiExponentSeshadri.Projective

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveChartRingNaturalityCore.lean <==
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveChartOverlaps

namespace OAI

namespace PiExponentSeshadri.Projective
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite MvPolynomial
attribute [local instance] Classical.propDecidable
attribute [local instance] MvPolynomial.gradedAlgebra
attribute [local instance] AlgebraicGeometry.StructureSheaf.openAlgebra
variable {R σ : Type*} [CommRing R] (i : σ)

lemma away_chart_preimage_self :
    Proj.awayι (PolyGrade R σ) (X i) (poly_X_mem i) (by decide) ⁻¹ᵁ
      Proj.basicOpen (PolyGrade R σ) (X i) = ⊤ := by
  rw [← Proj.opensRange_awayι _ _ (poly_X_mem i) (by decide)]
  exact Scheme.Hom.preimage_opensRange _

lemma away_chart_appLE_top :
    (Proj.awayι (PolyGrade R σ) (X i) (poly_X_mem i) (by decide)).appLE
      (Proj.basicOpen (PolyGrade R σ) (X i)) ⊤
      (by rw [away_chart_preimage_self]) =
    (Proj.basicOpen (PolyGrade R σ) (X i)).topIso.inv ≫
      (Proj.basicOpenIsoSpec (PolyGrade R σ) (X i) (poly_X_mem i) (by decide)).inv.appTop := by
  change ((Proj.basicOpenIsoSpec (PolyGrade R σ) (X i) (poly_X_mem i) (by decide)).inv ≫
    (Proj.basicOpen (PolyGrade R σ) (X i)).ι).appLE _ _ _ = _
  rw [← Scheme.Hom.appLE_comp_appLE _ _ _ ⊤ ⊤
    (by simp) (by simp)]
  simp only [Scheme.Opens.ι_appLE, Scheme.Opens.topIso_inv]
  congr 1

private lemma chartIso_pullback_top {X : Scheme} (U : X.Opens) (A : CommRingCat)
    (e : U.toScheme ≅ Spec A) (g : A ⟶ Γ(X,U))
    (he : e.hom.appTop = (Scheme.ΓSpecIso A).hom ≫ g ≫ U.topIso.inv) :
    g ≫ U.topIso.inv ≫ e.inv.appTop = (Scheme.ΓSpecIso A).inv := by
  apply (cancel_epi (Scheme.ΓSpecIso A).hom).mp
  rw [Iso.hom_inv_id]
  calc
    _ = e.hom.appTop ≫ e.inv.appTop := by rw [he]; simp only [Category.assoc]
    _ = 𝟙 _ := by rw [← Scheme.Hom.comp_appTop, e.inv_hom_id, Scheme.Hom.id_appTop]

lemma awayToSection_pullback_top :
    Proj.awayToSection (PolyGrade R σ) (X i) ≫
      (Proj.awayι (PolyGrade R σ) (X i) (poly_X_mem i) (by decide)).appLE
        (Proj.basicOpen (PolyGrade R σ) (X i)) ⊤
        (by rw [away_chart_preimage_self]) =
      (Scheme.ΓSpecIso (CommRingCat.of (PolyChart (R := R) i))).inv := by
  rw [away_chart_appLE_top]
  apply chartIso_pullback_top
  exact Proj.basicOpenToSpec_app_top (PolyGrade R σ) (X i)

local instance chartOpenAlgebra
    (V : (Spec (CommRingCat.of (PolyChart (R := R) i))).Opens) :
    Algebra (PolyChart (R := R) i) Γ(Spec (CommRingCat.of (PolyChart (R := R) i)),V) :=
  AlgebraicGeometry.StructureSheaf.openAlgebra _ _

lemma awayToSection_pullback_open (V : (Spec (CommRingCat.of (PolyChart (R := R) i))).Opens)
    (hV : V ≤ Proj.awayι (PolyGrade R σ) (X i) (poly_X_mem i) (by decide) ⁻¹ᵁ
      Proj.basicOpen (PolyGrade R σ) (X i)) :
    Proj.awayToSection (PolyGrade R σ) (X i) ≫
      (Proj.awayι (PolyGrade R σ) (X i) (poly_X_mem i) (by decide)).appLE
        (Proj.basicOpen (PolyGrade R σ) (X i)) V hV =
      CommRingCat.ofHom (algebraMap (PolyChart (R := R) i) Γ(Spec (CommRingCat.of (PolyChart (R := R) i)),V)) := by
  change _ = (Scheme.ΓSpecIso (CommRingCat.of (PolyChart (R := R) i))).inv ≫
    (Spec (CommRingCat.of (PolyChart (R := R) i))).presheaf.map (homOfLE le_top).op
  rw [← awayToSection_pullback_top (R := R) i, Category.assoc]
  congr 1

private def relabeledSectionIso {Y Z : Scheme} (f : Y ⟶ Z) [IsOpenImmersion f]
    (V U : Z.Opens) (W : Y.Opens) (hU : f.opensRange = U) (hW : f ⁻¹ᵁ V = W) :
    Γ(Y,W) ≅ Γ(Z,U ⊓ V) := by
  have e := IsOpenImmersion.ΓIso f V
  rw [hU, hW] at e
  exact e

private lemma relabeledSectionIso_inv {Y Z : Scheme} (f : Y ⟶ Z) [IsOpenImmersion f]
    (V U : Z.Opens) (W : Y.Opens) (hU : f.opensRange = U) (hW : f ⁻¹ᵁ V = W) :
    (relabeledSectionIso f V U W hU hW).inv = f.appLE (U ⊓ V) W (by
      rw [← hU, ← hW, ← f.image_preimage_eq_opensRange_inf, f.preimage_image_eq]) := by
  subst U
  subst W
  exact IsOpenImmersion.ΓIso_inv f V

lemma chartFiniteSectionRingEquiv_restrict (s : Finset σ) (a : PolyChart (R := R) i) :
    chartFiniteSectionRingEquiv i s
      ((Proj (PolyGrade R σ)).presheaf.map (homOfLE inf_le_left).op
        (Proj.awayToSection (PolyGrade R σ) (X i) a)) =
      algebraMap _ _ a := by
  classical
  let z := ∏ j ∈ s, chartCoordinate (R := R) i j
  let : Algebra (PolyChart (R := R) i)
      Γ(Spec (CommRingCat.of (PolyChart (R := R) i)), PrimeSpectrum.basicOpen z) :=
    AlgebraicGeometry.StructureSheaf.openAlgebra _ _
  let : IsLocalization.Away z
      Γ(Spec (CommRingCat.of (PolyChart (R := R) i)), PrimeSpectrum.basicOpen z) :=
    AlgebraicGeometry.StructureSheaf.IsLocalization.to_basicOpen _ _
  let E := IsLocalization.algEquiv (Submonoid.powers z)
    Γ(Spec (CommRingCat.of (PolyChart (R := R) i)), PrimeSpectrum.basicOpen z)
    (Localization.Away z)
  change E ((relabeledSectionIso
    (Proj.awayι (PolyGrade R σ) (X i) (poly_X_mem i) (by decide))
    (s.inf fun j => Proj.basicOpen (PolyGrade R σ) (X j))
    (Proj.basicOpen (PolyGrade R σ) (X i)) (PrimeSpectrum.basicOpen z)
    (Proj.opensRange_awayι _ _ (poly_X_mem i) (by decide))
    (coordinate_finset_preimage i s)).inv
      ((Proj (PolyGrade R σ)).presheaf.map (homOfLE inf_le_left).op
        (Proj.awayToSection (PolyGrade R σ) (X i) a))) = _
  rw [← E.commutes a]
  apply congrArg E
  erw [relabeledSectionIso_inv]
  change (Proj.awayToSection (PolyGrade R σ) (X i) ≫
    (Proj (PolyGrade R σ)).presheaf.map (homOfLE inf_le_left).op ≫
    (Proj.awayι (PolyGrade R σ) (X i) (poly_X_mem i) (by decide)).appLE _ _ _) a = _
  erw [Scheme.Hom.map_appLE]
  exact congrArg (fun f : CommRingCat.of (PolyChart (R := R) i) ⟶
    Γ(Spec (CommRingCat.of (PolyChart (R := R) i)), PrimeSpectrum.basicOpen z) => f a)
    (awayToSection_pullback_open i (PrimeSpectrum.basicOpen z) _)

attribute [local irreducible] chartFiniteSectionRingEquiv

lemma chartFinitePolynomialRingEquiv_restrict (s : Finset σ) (a : PolyChart (R := R) i) :
    chartFinitePolynomialRingEquiv i s
      ((Proj (PolyGrade R σ)).presheaf.map (homOfLE inf_le_left).op
        (Proj.awayToSection (PolyGrade R σ) (X i) a)) =
      algebraMap _ _ (chartToPoly i a) := by
  rw [chartFinitePolynomialRingEquiv, RingEquiv.trans_apply, chartFiniteSectionRingEquiv_restrict]
  exact IsLocalization.ringEquivOfRingEquiv_eq _ _

lemma chartFinitePolynomialRingEquiv_restrict_poly (s : Finset σ)
    (p : MvPolynomial (ChartVariables i) R) :
    chartFinitePolynomialRingEquiv i s
      ((Proj (PolyGrade R σ)).presheaf.map (homOfLE inf_le_left).op
        (Proj.awayToSection (PolyGrade R σ) (X i) (polyToChart i p))) =
      algebraMap _ _ p := by
  rw [chartFinitePolynomialRingEquiv_restrict]
  have h := RingHom.congr_fun (chartToPoly_comp_polyToChart (R := R) i) p
  change chartToPoly i (polyToChart i p) = p at h
  rw [h]

end
end PiExponentSeshadri.Projective

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveChartSections.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.FiniteCoverCohomology
import OAI.NumberTheory.PiExponent.Cohomology.ProjectiveLaurentVertex
import OAI.NumberTheory.PiExponent.Geometry.LineBundleTensor
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveCharts

namespace OAI

noncomputable section

namespace PiExponentSeshadri.ProjectiveChartSections

open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
open PiExponentSeshadri.Geometry ModuleFlasque RestrictionCohomology
private abbrev schemeFreeOpen (X : Scheme) (U : X.Opens) : X.Modules :=
  freeOpen X.ringCatSheaf U

variable {X : Scheme} (U : X.Opens) (M : X.Modules)

def framedSectionsEquiv (e : M.restrict U.ι ≅ structureSheaf U.toScheme) :
    Γ(M,U) ≃+ Γ(U.toScheme,⊤) :=
  (restrictionSectionsIso U M).addCommGroupIsoToAddEquiv.symm.trans
    { toFun := fun x => e.hom.val.app (op ⊤) x
      invFun := fun x => e.inv.val.app (op ⊤) x
      left_inv := fun x => by
        have h := congrArg (fun f => f.val.app (op ⊤) x) e.hom_inv_id
        exact h
      right_inv := fun x => by
        have h := congrArg (fun f => f.val.app (op ⊤) x) e.inv_hom_id
        exact h
      map_add' := fun x y => map_add _ _ _ }

def framedCoefficientsEquiv (e : M.restrict U.ι ≅ structureSheaf U.toScheme) :
    Γ(M,U) ≃+ Γ(X,U) :=
  (framedSectionsEquiv U M e).trans U.topIso.commRingCatIsoToRingEquiv.toAddEquiv

def freeOpenAddEquiv : (schemeFreeOpen X U ⟶ M) ≃+ Γ(M,U) :=
  { freeOpenEquiv X.ringCatSheaf M U with
    map_add' := fun f g => by rfl }

def framedHomCoefficientsEquiv (e : M.restrict U.ι ≅ structureSheaf U.toScheme) :
    (schemeFreeOpen X U ⟶ M) ≃+ Γ(X,U) :=
  (freeOpenAddEquiv U M).trans (framedCoefficientsEquiv U M e)

def framedHomRingEquiv {A : Type*} [CommRing A]
    (e : M.restrict U.ι ≅ structureSheaf U.toScheme) (r : Γ(X,U) ≃+* A) :
    (schemeFreeOpen X U ⟶ M) ≃+ A :=
  (framedHomCoefficientsEquiv U M e).trans r.toAddEquiv

open PiExponent.ProjectiveMonomialCech
open PiExponent.GeometrySupport.ProjectiveLaurentVertex
variable {R ι : Type} [CommRing R] [Fintype ι] (i : ι) (d : ℤ)

def framedLaurentVertex (e : M.restrict U.ι ≅ structureSheaf U.toScheme)
    (r : Γ(X,U) ≃+* MvPolynomial {j : ι // j ≠ i} R) :
    (schemeFreeOpen X U ⟶ M) →+ Laurent ι R d :=
  (vertexLaurent i d).toAddMonoidHom.comp (framedHomRingEquiv U M e r).toAddMonoidHom

theorem framedLaurentVertex_regular (e : M.restrict U.ι ≅ structureSheaf U.toScheme)
    (r : Γ(X,U) ≃+* MvPolynomial {j : ι // j ≠ i} R)
    (s : schemeFreeOpen X U ⟶ M) :
    RegularOn {i} (framedLaurentVertex U M i d e r s) :=
  vertexLaurent_regular i d _

theorem framedLaurentVertex_injective (e : M.restrict U.ι ≅ structureSheaf U.toScheme)
    (r : Γ(X,U) ≃+* MvPolynomial {j : ι // j ≠ i} R) :
    Function.Injective (framedLaurentVertex U M i d e r) :=
  (vertexLaurent_injective i d).comp (framedHomRingEquiv U M e r).injective

theorem framedLaurentVertex_surjective_regular
    (e : M.restrict U.ι ≅ structureSheaf U.toScheme)
    (r : Γ(X,U) ≃+* MvPolynomial {j : ι // j ≠ i} R)
    (p : Laurent ι R d) (hp : RegularOn {i} p) :
    ∃ s : schemeFreeOpen X U ⟶ M, framedLaurentVertex U M i d e r s = p := by
  obtain ⟨b, hb⟩ := vertexLaurent_surjective_regular i d p hp
  refine ⟨(framedHomRingEquiv U M e r).symm b, ?_⟩
  change vertexLaurent i d ((framedHomRingEquiv U M e r)
    ((framedHomRingEquiv U M e r).symm b)) = p
  rw [AddEquiv.apply_symm_apply, hb]

def powerHomRingEquiv {A : Type*} [CommRing A]
    (e : M.restrict U.ι ≅ structureSheaf U.toScheme) (r : Γ(X,U) ≃+* A) (n : ℕ) :
    (schemeFreeOpen X U ⟶ modulePow X M n) ≃+ A :=
  framedHomRingEquiv U (modulePow X M n) (modulePowFrame U e n) r

def framedLaurentOverlap (s : Finset {j : ι // j ≠ i})
    (e : M.restrict U.ι ≅ structureSheaf U.toScheme)
    (r : Γ(X,U) ≃+* Localization.Away (chartProduct (R := R) i s)) :
    (schemeFreeOpen X U ⟶ M) →+ Laurent ι R d :=
  (overlapLaurent i d s).comp (framedHomRingEquiv U M e r).toAddMonoidHom

theorem framedLaurentOverlap_injective (s : Finset {j : ι // j ≠ i})
    (e : M.restrict U.ι ≅ structureSheaf U.toScheme)
    (r : Γ(X,U) ≃+* Localization.Away (chartProduct (R := R) i s)) :
    Function.Injective (framedLaurentOverlap U M i d s e r) :=
  (overlapLaurent_injective i d s).comp (framedHomRingEquiv U M e r).injective

theorem framedLaurentOverlap_regular (s : Finset {j : ι // j ≠ i})
    (e : M.restrict U.ι ≅ structureSheaf U.toScheme)
    (r : Γ(X,U) ≃+* Localization.Away (chartProduct (R := R) i s))
    (b : schemeFreeOpen X U ⟶ M) :
    RegularOn ({i} ∪ (Subtype.val '' (s : Set {j : ι // j ≠ i})))
      (framedLaurentOverlap U M i d s e r b) :=
  overlapLaurent_regular i d s _

theorem framedLaurentOverlap_surjective_regular (s : Finset {j : ι // j ≠ i})
    (e : M.restrict U.ι ≅ structureSheaf U.toScheme)
    (r : Γ(X,U) ≃+* Localization.Away (chartProduct (R := R) i s))
    (p : Laurent ι R d)
    (hp : RegularOn ({i} ∪ (Subtype.val '' (s : Set {j : ι // j ≠ i}))) p) :
    ∃ b : schemeFreeOpen X U ⟶ M,
      framedLaurentOverlap U M i d s e r b = p := by
  obtain ⟨a, ha⟩ := overlapLaurent_surjective_regular i d s p hp
  refine ⟨(framedHomRingEquiv U M e r).symm a, ?_⟩
  change overlapLaurent i d s ((framedHomRingEquiv U M e r)
    ((framedHomRingEquiv U M e r).symm a)) = p
  rw [AddEquiv.apply_symm_apply, ha]

end PiExponentSeshadri.ProjectiveChartSections

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveCharts.lean <==
import Mathlib.RingTheory.MvPolynomial.Ideal
import Mathlib.AlgebraicGeometry.ProjectiveSpectrum.Basic
import Mathlib.AlgebraicGeometry.ProjectiveSpectrum.Scheme
import Mathlib.RingTheory.MvPolynomial.Homogeneous
import Mathlib.RingTheory.Localization.Away.Basic
import Mathlib.Tactic

namespace OAI

noncomputable section

namespace PiExponentSeshadri.Projective

section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open MvPolynomial HomogeneousLocalization
attribute [local instance] Classical.propDecidable

lemma homogeneous_eval₂_scale {R S σ : Type*} [CommRing R] [CommRing S]
    {p : MvPolynomial σ R} {n : ℕ} (hp : p.IsHomogeneous n)
    (f : R →+* S) (u : σ → S) (a : S) :
    eval₂ f (fun j => a * u j) p = a ^ n * eval₂ f u p := by
  classical
  rw [p.as_sum]
  simp only [eval₂_sum, eval₂_monomial, Finset.mul_sum]
  apply Finset.sum_congr rfl
  intro d hd
  simp only [mul_pow, Finsupp.prod, Finset.prod_mul_distrib, Finset.prod_pow_eq_pow_sum]
  rw [← hp.degree_eq_sum_deg_support hd]
  ring

variable {R σ : Type*} [CommRing R] (i : σ)
attribute [local instance] MvPolynomial.gradedAlgebra

abbrev PolyGrade (R σ : Type*) [CommRing R] := MvPolynomial.homogeneousSubmodule σ R
lemma poly_X_mem : X (R := R) i ∈ PolyGrade R σ 1 := isHomogeneous_X R i

abbrev PolyChart := HomogeneousLocalization.Away (PolyGrade R σ) (X i)
abbrev ChartVariables := {j : σ // j ≠ i}

def chartConstants : R →+* PolyChart (R := R) i :=
  (HomogeneousLocalization.fromZeroRingHom _ _).comp
    { toFun := fun r => ⟨C r, isHomogeneous_C _ _⟩
      map_one' := Subtype.ext C_1
      map_mul' := fun _ _ => Subtype.ext C_mul
      map_zero' := Subtype.ext C_0
      map_add' := fun _ _ => Subtype.ext C_add }

def chartCoordinate (j : σ) : PolyChart (R := R) i :=
  Away.mk _ (poly_X_mem (R := R) i) 1 (X j) (by simpa using poly_X_mem (R := R) j)

def dehomogenize : MvPolynomial σ R →+* MvPolynomial (ChartVariables i) R :=
  eval₂Hom C (fun j => if h : j = i then 1 else X ⟨j, h⟩)

@[simp] lemma dehomogenize_X_self : dehomogenize (R := R) i (X i) = 1 := by
  classical
  simp [dehomogenize]

def chartToPoly : PolyChart (R := R) i →+* MvPolynomial (ChartVariables i) R :=
  (Localization.awayLift (dehomogenize i) (X i) (by simp)).comp (algebraMap _ _)

def polyToChart : MvPolynomial (ChartVariables i) R →+* PolyChart (R := R) i :=
  eval₂Hom (chartConstants i) (fun j => chartCoordinate i j.val)

@[simp] lemma chartToPoly_mk (n : ℕ) (p : MvPolynomial σ R)
    (hp : p ∈ PolyGrade R σ (n • 1)) :
    chartToPoly i (Away.mk _ (poly_X_mem (R := R) i) n p hp) = dehomogenize i p := by
  have h := Localization.awayLift_mk (dehomogenize (R := R) i) (X i) p 1
    (by simp) n
  simpa only [chartToPoly, RingHom.comp_apply, HomogeneousLocalization.algebraMap_apply,
    Away.val_mk, one_pow, mul_one] using h

@[simp] lemma chartToPoly_constants (r : R) :
    chartToPoly i (chartConstants i r) = C r := by
  exact (chartToPoly_mk i 0 (C r) (by simp)).trans
    (by simp [dehomogenize])

@[simp] lemma chartToPoly_coordinate (j : σ) :
    chartToPoly (R := R) i (chartCoordinate i j) =
      if h : j = i then 1 else X ⟨j, h⟩ := by
  rw [chartCoordinate, chartToPoly_mk]
  simp [dehomogenize]

lemma chartToPoly_comp_polyToChart :
    (chartToPoly (R := R) i).comp (polyToChart i) = RingHom.id _ := by
  classical
  apply MvPolynomial.ringHom_ext
  · intro r
    simp [polyToChart]
  · intro j
    simp [polyToChart, j.property]

lemma chart_val_mk (n : ℕ) (p : MvPolynomial σ R)
    (hp : p ∈ PolyGrade R σ (n • 1)) :
    (Away.mk _ (poly_X_mem (R := R) i) n p hp).val =
      algebraMap (MvPolynomial σ R) (Localization.Away (X (R := R) i)) p *
        (IsLocalization.Away.invSelf (X (R := R) i)) ^ n := by
  rw [Away.val_mk, Localization.mk_eq_mk', IsLocalization.mk'_eq_mul_mk'_one]
  congr 1
  rw [IsLocalization.Away.invSelf, ← IsLocalization.mk'_pow]
  simp only [one_pow]
  rfl

lemma chart_val_constants (r : R) :
    (chartConstants i r).val =
      algebraMap (MvPolynomial σ R) (Localization.Away (X (R := R) i)) (C r) := by
  exact (chart_val_mk i 0 (C r) (by simp)).trans
    (by simp only [pow_zero, mul_one])

lemma chart_val_coordinate (j : σ) :
    (chartCoordinate (R := R) i j).val =
      algebraMap (MvPolynomial σ R) (Localization.Away (X (R := R) i)) (X j) *
        IsLocalization.Away.invSelf (X (R := R) i) := by
  rw [chartCoordinate, chart_val_mk, pow_one]

lemma chart_dehomogenize_val :
    (algebraMap (PolyChart (R := R) i) (Localization.Away (X i))).comp
      ((polyToChart i).comp (dehomogenize i)) =
    eval₂Hom ((algebraMap (MvPolynomial σ R) (Localization.Away (X (R := R) i))).comp C)
      (fun j => IsLocalization.Away.invSelf (X (R := R) i) *
        algebraMap (MvPolynomial σ R) (Localization.Away (X (R := R) i)) (X j)) := by
  apply MvPolynomial.ringHom_ext
  · intro r
    simp [dehomogenize, polyToChart, chart_val_constants]
  · intro j
    by_cases h : j = i
    · subst j
      simp only [RingHom.comp_apply, dehomogenize_X_self, map_one, eval₂Hom_X']
      symm
      rw [mul_comm]
      exact IsLocalization.Away.mul_invSelf (X i)
    · simp [dehomogenize, polyToChart, h, chart_val_coordinate, mul_comm]

lemma polyToChart_comp_chartToPoly :
    (polyToChart (R := R) i).comp (chartToPoly i) = RingHom.id _ := by
  apply RingHom.ext
  intro x
  obtain ⟨n, p, hp, rfl⟩ := Away.mk_surjective _ (poly_X_mem (R := R) i) x
  apply HomogeneousLocalization.val_injective _
  simp only [RingHom.comp_apply, RingHom.id_apply, chartToPoly_mk, chart_val_mk]
  have he := RingHom.congr_fun (chart_dehomogenize_val (R := R) i) p
  change (polyToChart i (dehomogenize i p)).val = _ at he
  rw [he]
  change eval₂ _ _ p = _
  rw [homogeneous_eval₂_scale (by simpa using hp)]
  have hid : eval₂Hom ((algebraMap (MvPolynomial σ R) (Localization.Away (X (R := R) i))).comp C)
      (fun j => algebraMap (MvPolynomial σ R) (Localization.Away (X (R := R) i)) (X j)) =
      algebraMap (MvPolynomial σ R) (Localization.Away (X (R := R) i)) := by
    apply MvPolynomial.ringHom_ext <;> intro r <;> simp
  change _ * (eval₂Hom _ _ p) = _
  rw [hid]
  exact mul_comm _ _

def polynomialChartEquiv : PolyChart (R := R) i ≃+* MvPolynomial (ChartVariables i) R :=
  { chartToPoly i with
    invFun := polyToChart i
    left_inv := fun p => RingHom.congr_fun (polyToChart_comp_chartToPoly i) p
    right_inv := fun p => RingHom.congr_fun (chartToPoly_comp_polyToChart i) p }

def projectiveChartIso :
    (Proj.basicOpen (PolyGrade R σ) (X i)).toScheme ≅
      Spec (CommRingCat.of (MvPolynomial (ChartVariables i) R)) :=
  Proj.basicOpenIsoSpec _ (X i) (poly_X_mem (R := R) i) (by decide) ≪≫
    Scheme.Spec.mapIso ((polynomialChartEquiv i).toCommRingCatIso.symm.op)

end

open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
open MvPolynomial
attribute [local instance] Classical.propDecidable
attribute [local instance] MvPolynomial.gradedAlgebra
variable {R σ : Type*} [CommRing R] (i : σ)

def chartSectionRingEquiv :
    Γ(Proj (PolyGrade R σ), Proj.basicOpen (PolyGrade R σ) (X i)) ≃+*
      MvPolynomial (ChartVariables i) R :=
  ((Proj.basicOpen (PolyGrade R σ) (X i)).topIso.symm ≪≫
    Scheme.Γ.mapIso (projectiveChartIso (R := R) i).symm.op ≪≫
    Scheme.ΓSpecIso (CommRingCat.of (MvPolynomial (ChartVariables i) R))).commRingCatIsoToRingEquiv

lemma standardChart_isAffineOpen :
    IsAffineOpen (Proj.basicOpen (PolyGrade R σ) (X i)) :=
  Proj.isAffineOpen_basicOpen _ _ (poly_X_mem i) (by decide)

lemma standardChart_cover :
    (⨆ i : σ, Proj.basicOpen (PolyGrade R σ) (X i)) = ⊤ := by
  apply Proj.iSup_basicOpen_eq_top
  rw [HomogeneousIdeal.toIdeal_irrelevant_le]
  intro n hn p hp
  change p ∈ idealOfVars σ R
  rw [← pow_one (idealOfVars σ R), mem_pow_idealOfVars_iff]
  intro d hd
  change 1 ≤ d.sum fun _ v => v
  rw [Finsupp.sum, ← hp.degree_eq_sum_deg_support hd]
  exact hn

end PiExponentSeshadri.Projective

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveCoefficientBound.lean <==
import OAI.NumberTheory.PiExponent.Approximation.WeightedSliceDegree
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveSectionInterface

namespace OAI

noncomputable section
namespace PiExponent.ProjectiveCoefficientBound
open AlgebraicGeometry CategoryTheory
open PiExponentSeshadri.Geometry PiExponentSeshadri.Projective
open PiExponent.AffineJetCoefficientInterface PiExponent.WeightedSliceDegree

def EventualBound {X : Scheme} {K ι : Type} [Field K]
    (φ : Spec (CommRingCat.of (MvPolynomial ι K)) ⟶ X) [IsOpenImmersion φ]
    (L : LineBundle X) (ρ : ι → ℝ) (B : ℝ) : Prop :=
  ∃ N, ∀ n, N ≤ n → ∀ e : Frame φ L, ∀ s : Sections L n,
    SupportBound ρ ((n : ℝ) * B) (AffineJetCoefficientInterface.coefficient φ L n e s)

variable {X : Scheme.{0}} {K ι σ : Type} [Field K] [Fintype σ] [Nonempty σ]

def HomogeneousPullbackBound
    (f : X ⟶ ProjectiveO1.projectiveSpace K σ)
    (φ : Spec (CommRingCat.of (MvPolynomial ι K)) ⟶ X) [IsOpenImmersion φ]
    (ρ : ι → ℝ) (B : ℝ) : Prop :=
  ∀ n, ∀ e : Frame φ ((ProjectiveO1.lineBundle (R := K) (σ := σ)).pullback f),
    ∀ t : Sections (ProjectiveO1.lineBundle (R := K) (σ := σ)) n,
    ∀ p : MvPolynomial.homogeneousSubmodule σ K n,
    (∀ z, dehomogenize z p.val = ProjectiveO1.globalSectionChartPolynomial (R := K) n z
      (ProjectiveSectionInterface.sectionHom (ProjectiveO1.lineBundle (R := K) (σ := σ)) n t)) →
    SupportBound ρ ((n : ℝ) * B)
      (AffineJetCoefficientInterface.coefficient φ
        ((ProjectiveO1.lineBundle (R := K) (σ := σ)).pullback f) n e
        (ProjectiveSectionInterface.pullback (ProjectiveO1.lineBundle (R := K) (σ := σ)) f n t))

theorem eventual_of_homogeneous
    (f : X ⟶ ProjectiveO1.projectiveSpace K σ) [IsClosedImmersion f]
    (φ : Spec (CommRingCat.of (MvPolynomial ι K)) ⟶ X) [IsOpenImmersion φ]
    (ρ : ι → ℝ) (B : ℝ) (h : HomogeneousPullbackBound f φ ρ B) :
    EventualBound φ ((ProjectiveO1.lineBundle (R := K) (σ := σ)).pullback f) ρ B := by
  obtain ⟨N, hN⟩ := ProjectiveSectionInterface.eventual_homogeneous_extension f
  refine ⟨N, fun n hn e s => ?_⟩
  obtain ⟨t, p, ht, hp⟩ := hN n hn s
  rw [← ht]
  exact h n e t p hp

end PiExponent.ProjectiveCoefficientBound
end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveCoordinateChartMap.lean <==
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveO1ChartMap
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveO1Sections

namespace OAI

namespace PiExponentSeshadri.Projective
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
open PiExponentSeshadri.Frames PiExponentSeshadri.Geometry
attribute [local instance] MvPolynomial.gradedAlgebra
variable {X : Scheme} {K σ : Type} [CommRing K]
variable {M : X.Modules} (k : K →+* Γ(X,⊤)) (s : σ → (O X ⟶ M))
variable (hc : (⨆i,SectionOpens.isoOpen (s i))=⊤)

def coordinateChartMap (i : σ) : (SectionOpens.isoOpen (s i)).toScheme ⟶
    (PiExponent.ProjectiveO1.coordinateOpen (R := K) i).toScheme :=
  (X.isoOfEq (sectionsMorphism_preimage k s hc i).symm).hom ≫
    (sectionsMorphism k s hc ∣_ PiExponent.ProjectiveO1.coordinateOpen i)

lemma coordinateChartMap_factor (i : σ) :
    coordinateChartMap k s hc i ≫ (PiExponent.ProjectiveO1.coordinateOpen (R := K) i).ι =
      (SectionOpens.isoOpen (s i)).ι ≫ sectionsMorphism k s hc := by
  simp only [coordinateChartMap, Category.assoc, morphismRestrict_ι,
    Scheme.isoOfEq_hom_ι_assoc]

lemma coordinateChartMap_ratio (i j : σ) :
    (coordinateChartMap k s hc i).appTop
      (PiExponent.ProjectiveO1.chartRatios (R := K) i j) =
    coefficient (sectionFrame (s i))
      (restrictSection (SectionOpens.isoOpen (s i)).ι (s j)) := by
  let g := coordinateChartMap k s hc i
  let a := Proj.basicOpenIsoSpec (PolyGrade K σ) (MvPolynomial.X i) (poly_X_mem i) (by decide)
  have hg : (SectionOpens.isoOpen (s i)).ι ≫ sectionsMorphism k s hc =
      (g ≫ a.hom) ≫ Proj.awayι (PolyGrade K σ) (MvPolynomial.X i) (poly_X_mem i) (by decide) := by
    simpa only [Proj.awayι, a, Category.assoc, Iso.hom_inv_id_assoc] using
      (coordinateChartMap_factor k s hc i).symm
  have h := sectionFrame_coordinate i k s hc (g ≫ a.hom) hg j
  rw [Scheme.Hom.comp_appTop, ← Category.assoc,
    PiExponent.ProjectiveO1.coordinateOpen_pullback] at h
  change _ = g.appTop ((PiExponent.ProjectiveO1.coordinateOpen (R := K) i).topIso.inv
    (Proj.awayToSection (PolyGrade K σ) (MvPolynomial.X i) (chartCoordinate (R := K) i j))) at h
  rw [PiExponent.ProjectiveO1.awayToSection_coordinate] at h
  exact h.symm

end
end PiExponentSeshadri.Projective

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveCoordinateConstants.lean <==
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveCoordinateRingNaturality
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveFrameNaturality

namespace OAI

namespace PiExponentSeshadri.Projective
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite MvPolynomial
attribute [local instance] MvPolynomial.gradedAlgebra
variable {K σ : Type} [CommRing K] (i : σ)
lemma evalAway_constants {R : Type} [CommRing R]
    (k : K →+* R) (a : σ → R) (hi : a i = 1) (r : K) :
    evalAway (eval₂Hom k a) (MvPolynomial.X i)
      (by simpa only [eval₂Hom_X', hi] using (isUnit_one : IsUnit (1 : R)))
      (chartConstants i r) = k r := by
  have h := evalAway_mk_clear (eval₂Hom k a) (poly_X_mem (R := K) i)
    (by simpa only [eval₂Hom_X', hi] using (isUnit_one : IsUnit (1 : R)))
    0 (C r) (by simp)
  have he : chartConstants (R := K) i r = HomogeneousLocalization.Away.mk
      (PolyGrade K σ) (poly_X_mem i) 0 (C r) (by simp) := by
    apply HomogeneousLocalization.val_injective _
    simp [chartConstants, HomogeneousLocalization.fromZeroRingHom,
      HomogeneousLocalization.Away.val_mk]
    rfl
  rw [he]
  simpa only [pow_zero, mul_one, eval₂Hom_C] using h
lemma coordinatesMap_pullback_constant {Y : Scheme}
    (k : K →+* Γ(Y,⊤)) (a : σ → Γ(Y,⊤)) (hi : a i = 1)
    (g : Y ⟶ Spec (CommRingCat.of (PolyChart (R := K) i)))
    (heq : coordinatesMap Y k a i hi =
      g ≫ Proj.awayι (PolyGrade K σ) (MvPolynomial.X i) (poly_X_mem i) (by decide))
    (r : K) :
    k r = ((Scheme.ΓSpecIso (CommRingCat.of (PolyChart (R := K) i))).inv ≫
      g.appTop).hom (chartConstants i r) := by
  let F := evalAway (𝒜 := PolyGrade K σ) (eval₂Hom k a) (MvPolynomial.X i)
    (by simpa only [eval₂Hom_X', hi] using (isUnit_one : IsUnit (1 : Γ(Y,⊤))))
  have hfactor : Y.toSpecΓ ≫ Spec.map (CommRingCat.ofHom F) = g := by
    apply (cancel_mono (Proj.awayι (PolyGrade K σ) (MvPolynomial.X i) (poly_X_mem i) (by decide))).1
    simpa only [coordinatesMap, fromUnitCoordinate, Category.assoc] using heq
  have hf := congrArg (fun g => (Scheme.ΓSpecIso (CommRingCat.of (PolyChart (R := K) i))).inv ≫
    Scheme.Hom.appTop g) hfactor
  simp only [Scheme.Hom.comp_appTop, Scheme.toSpecΓ_appTop,
    ← Scheme.ΓSpecIso_inv_naturality_assoc, Iso.inv_hom_id, Category.comp_id] at hf
  have h := congrArg (fun g : CommRingCat.of (PolyChart (R := K) i) ⟶ _ =>
    g.hom (chartConstants i r)) hf
  change F (chartConstants i r) = _ at h
  rw [evalAway_constants i k a hi r] at h
  exact h
variable {X : Scheme} (M : X.Modules) (k : K →+* Γ(X,⊤))
    (s : σ → (PiExponentSeshadri.Frames.O X ⟶ M))
    (hc : (⨆i,SectionOpens.isoOpen (s i))=⊤)
    (f : X ≅ Proj (PolyGrade K σ)) (hf : sectionsMorphism k s hc=f.hom)

lemma coordinateSectionRingEquiv_symm_constant (r : K) :
    (coordinateSectionRingEquiv M k s hc f hf i).symm (C r) =
      X.presheaf.map (homOfLE (show SectionOpens.isoOpen (s i) ≤ ⊤ from le_top)).op (k r) := by
  let U := SectionOpens.isoOpen (s i)
  let g := coordinateSectionChartIso M k s hc f hf i
  have h := coordinatesMap_pullback_constant i (U.ι.appTop.hom.comp k)
    (fun j => PiExponentSeshadri.Frames.coefficient (sectionFrame (s i))
      (PiExponentSeshadri.Frames.restrictSection U.ι (s j)))
    (sectionFrame_normalized (s i)) g.hom
    ((sectionsMorphism_local k s hc i).symm.trans
      (coordinateSectionChartIso_hom_away M k s hc f hf i).symm) r
  have hp : (polynomialChartEquiv (R := K) i).symm (C r) = chartConstants i r := by
    apply (polynomialChartEquiv i).injective
    rw [RingEquiv.apply_symm_apply]
    exact (chartToPoly_constants i r).symm
  change U.topIso.hom ((schemeIsoGammaEquiv g).symm
    ((polynomialChartEquiv i).symm (C r))) = _
  rw [hp]
  change U.ι.appTop (k r) = (schemeIsoGammaEquiv g).symm (chartConstants i r) at h
  rw [← h]
  simp only [Scheme.Opens.ι_appTop, Scheme.Opens.topIso_hom]
  change (X.presheaf.map _ ≫ X.presheaf.map _) (k r) = _
  erw [← Functor.map_comp]
  rfl

lemma coordinateSectionRingEquiv_constant (r : K) :
    coordinateSectionRingEquiv M k s hc f hf i
      (X.presheaf.map (homOfLE (show SectionOpens.isoOpen (s i) ≤ ⊤ from le_top)).op (k r)) = C r := by
  rw [← coordinateSectionRingEquiv_symm_constant i M k s hc f hf r,
    RingEquiv.apply_symm_apply]

end

end Projective
end PiExponentSeshadri

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveCoordinateFinite.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.LaurentExtFinite
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveNegativeScalars
import OAI.NumberTheory.PiExponent.LocalAlgebra.CoherentInverseFinite

namespace OAI

namespace PiExponent.GeometrySupport.ProjectiveCoordinateFinite
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace
open PiExponentSeshadri.Geometry PiExponentSeshadri.Projective
open ProjectiveTupleCharts
attribute [local instance] MvPolynomial.gradedAlgebra
attribute [local irreducible] negativeCoordinateLaurentPresentation
  coordinateFramedTuple negativeCoordinateFrame LineBundle.inverse lineTensorInverseIso
variable {X Y : Scheme.{0}} {K σ : Type} [Field K] [Fintype σ]

theorem inversePower_cohomology_finite [IsNoetherian X]
    [IsAffineHom (pullback.diagonal (terminal.from X))]
    (L : LineBundle X) (s : σ → (structureSheaf X ⟶ L.sheaf)) (k : K →+* Γ(X,⊤))
    (hc : (⨆ i, PiExponentSeshadri.SectionOpens.isoOpen (s i)) = ⊤)
    (f : X ≅ Proj (PolyGrade K σ)) (hf : sectionsMorphism k s hc = f.hom)
    (n q : ℕ) :
    letI := Module.compHom (cohomology (L.pow n).inverse.sheaf q) k
    Module.Finite K (cohomology (L.pow n).inverse.sheaf q) := by
  let := LineBundleCoherent.lineBundle_isFinitePresentation (L.pow n).inverse
  let : (L.pow n).inverse.sheaf.IsQuasicoherent :=
    (SheafOfModules.IsFinitePresentation.exists_quasicoherentData
      (L.pow n).inverse.sheaf).choose.isQuasicoherent
  exact ActualLaurentExtFinite.cohomology_finite k
    (negativeCoordinateLaurentPresentation L.sheaf s k hc f hf n _
      (lineTensorInverseIso (L.pow n)))
    (negativeCoordinateLaurentPresentation_smul L.sheaf s k hc f hf n _
      (lineTensorInverseIso (L.pow n)))
    hc.ge
    (fun r t => IsAffineOpen.iInf
      (fun i => coordinateOpen_isAffine L.sheaf s k hc f hf (t i))) q

theorem coordinateBundle_cohomology_finite [IsNoetherian X]
    [IsAffineHom (pullback.diagonal (terminal.from X))]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) (L : LineBundle X) (l : ℕ) (hl : 0 < l)
    (s : Fin l → (structureSheaf X ⟶ L.sheaf))
    (hc : (⨆ i, PiExponentSeshadri.SectionOpens.isoOpen (s i)) = ⊤)
    (f : X ≅ Proj (PolyGrade ℂ (Fin l)))
    (hf : sectionsMorphism (baseScalars p) s hc = f.hom)
    (M : X.Modules) [M.IsFinitePresentation] (q : ℕ) :
    letI := Module.compHom (cohomology M q) (baseScalars p)
    FiniteDimensional ℂ (cohomology M q) := by
  exact CoherentProjectiveFinite.coherent_cohomology_finite_of_inverse_powers
    p L l hl s hc (coordinateOpen_isAffine L.sheaf s (baseScalars p) hc f hf)
    (inversePower_cohomology_finite L s (baseScalars p) hc f hf) M q

theorem closed_coordinateBundle_cohomology_finite [IsNoetherian Y]
    [IsAffineHom (pullback.diagonal (terminal.from Y))]
    (i : X ⟶ Y) [IsClosedImmersion i]
    (p : Y ⟶ Spec (CommRingCat.of ℂ)) (L : LineBundle Y) (l : ℕ) (hl : 0 < l)
    (s : Fin l → (structureSheaf Y ⟶ L.sheaf))
    (hc : (⨆ j, PiExponentSeshadri.SectionOpens.isoOpen (s j)) = ⊤)
    (f : Y ≅ Proj (PolyGrade ℂ (Fin l)))
    (hf : sectionsMorphism (baseScalars p) s hc = f.hom)
    (M : X.Modules) [M.IsFinitePresentation] (q : ℕ) :
    letI := Module.compHom (cohomology M q) (baseScalars (i ≫ p))
    FiniteDimensional ℂ (cohomology M q) := by
  exact CoherentProjectiveFinite.closed_coherent_cohomology_finite_of_inverse_powers
    i p L l hl s hc (coordinateOpen_isAffine L.sheaf s (baseScalars p) hc f hf)
    (inversePower_cohomology_finite L s (baseScalars p) hc f hf) M q

end
end PiExponent.GeometrySupport.ProjectiveCoordinateFinite

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveCoordinateFiniteSections.lean <==
import OAI.NumberTheory.PiExponent.Approximation.FrameSubopens
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveCoordinateSections

namespace OAI

namespace PiExponentSeshadri.Projective
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
open PiExponentSeshadri.Frames PiExponentSeshadri.Geometry ModuleFlasque ProjectiveChartSections
open PiExponent.ProjectiveMonomialCech
open PiExponent.GeometrySupport.ProjectiveLaurentVertex
attribute [local instance] Classical.propDecidable
attribute [local instance] MvPolynomial.gradedAlgebra

def isoPreimageSectionRingEquiv {X Y : Scheme} (f : X ≅ Y) (V : Y.Opens) :
    Γ(X,f.hom ⁻¹ᵁ V) ≃+* Γ(Y,V) :=
  ((IsOpenImmersion.ΓIso f.hom V) ≪≫
    Y.presheaf.mapIso (eqToIso (show V = f.hom.opensRange ⊓ V by rw [Scheme.Hom.opensRange_of_isIso, top_inf_eq])).op).commRingCatIsoToRingEquiv

private abbrev schemeFreeOpen (X : Scheme) (U : X.Opens) : X.Modules :=
  freeOpen X.ringCatSheaf U

variable {X : Scheme} {K σ : Type} [CommRing K]
variable (M : X.Modules) (s : σ → (O X ⟶ M))

def coordinateFiniteOpen (i : σ) (a : Finset (ChartVariables i)) : X.Opens :=
  SectionOpens.isoOpen (s i) ⊓ a.inf (fun j => SectionOpens.isoOpen (s j.val))

variable (k : K →+* Γ(X,⊤)) (hc : (⨆ i, SectionOpens.isoOpen (s i)) = ⊤)
variable (f : X ≅ Proj (PolyGrade K σ)) (hf : sectionsMorphism k s hc = f.hom)
include hf

lemma coordinateFiniteOpen_eq_preimage (i : σ) (a : Finset (ChartVariables i)) :
    coordinateFiniteOpen M s i a = f.hom ⁻¹ᵁ
      (Proj.basicOpen (PolyGrade K σ) (MvPolynomial.X i) ⊓
        a.inf (fun j => Proj.basicOpen (PolyGrade K σ) (MvPolynomial.X j.val))) := by
  classical
  unfold coordinateFiniteOpen
  rw [Scheme.Hom.preimage_inf, ← sectionOpen_eq_coordinate_preimage M k s hc f hf i]
  congr 1
  induction a using Finset.induction_on with
  | empty => simp
  | @insert j a hj ih =>
    rw [Finset.inf_insert, Finset.inf_insert, Scheme.Hom.preimage_inf,
      ← sectionOpen_eq_coordinate_preimage M k s hc f hf j.val, ih]

def coordinateFiniteRingEquiv (i : σ) (a : Finset (ChartVariables i)) :
    Γ(X,coordinateFiniteOpen M s i a) ≃+*
      Localization.Away (chartProduct (R := K) i a) :=
  (X.presheaf.mapIso (eqToIso
    (coordinateFiniteOpen_eq_preimage M s k hc f hf i a).symm).op).commRingCatIsoToRingEquiv.trans
      ((isoPreimageSectionRingEquiv f _).trans (chartVariableOverlapRingEquiv i a))

variable [Fintype σ]

def coordinatePowerOverlap (n : ℕ) (i : σ) (a : Finset (ChartVariables i)) :
    (schemeFreeOpen X (coordinateFiniteOpen M s i a) ⟶ modulePow X M n) →+
      Laurent σ K n :=
  framedLaurentOverlap _ (modulePow X M n) i n a
    (restrictOpenFrame (show coordinateFiniteOpen M s i a ≤ SectionOpens.isoOpen (s i) from inf_le_left)
      (coordinatePowerFrame (s i) n))
    (coordinateFiniteRingEquiv M s k hc f hf i a)

lemma coordinatePowerOverlap_injective (n : ℕ) (i : σ) (a : Finset (ChartVariables i)) :
    Function.Injective (coordinatePowerOverlap M s k hc f hf n i a) :=
  framedLaurentOverlap_injective _ _ _ _ _ _ _

lemma coordinatePowerOverlap_regular (n : ℕ) (i : σ) (a : Finset (ChartVariables i))
    (b : schemeFreeOpen X (coordinateFiniteOpen M s i a) ⟶ modulePow X M n) :
    RegularOn ({i} ∪ (Subtype.val '' (a : Set (ChartVariables i))))
      (coordinatePowerOverlap M s k hc f hf n i a b) :=
  framedLaurentOverlap_regular _ _ _ _ _ _ _ b

lemma coordinatePowerOverlap_surjective_regular (n : ℕ) (i : σ) (a : Finset (ChartVariables i))
    (p : Laurent σ K n)
    (hp : RegularOn ({i} ∪ (Subtype.val '' (a : Set (ChartVariables i)))) p) :
    ∃ b, coordinatePowerOverlap M s k hc f hf n i a b = p :=
  framedLaurentOverlap_surjective_regular _ _ _ _ _ _ _ p hp

end
end PiExponentSeshadri.Projective

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveCoordinateFiniteValues.lean <==
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveCoordinateConstants
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveCoordinateRingNaturality
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveFrameNaturality

namespace OAI

namespace PiExponentSeshadri.Projective
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
open PiExponentSeshadri.Frames PiExponentSeshadri.ProjectiveChartSections
open PiExponent.GeometrySupport.ProjectiveLaurentVertex
attribute [local instance] MvPolynomial.gradedAlgebra
variable {X : Scheme} {K σ : Type} [CommRing K]
variable (M : X.Modules) (s : σ → (O X ⟶ M)) (k : K →+* Γ(X,⊤))
variable (hc : (⨆i,SectionOpens.isoOpen (s i))=⊤)
variable (f : X ≅ Proj (PolyGrade K σ)) (hf : sectionsMorphism k s hc=f.hom)

lemma coordinateFiniteRingEquiv_restrict_apply (i : σ) (a : Finset (ChartVariables i))
    (x : Γ(X,SectionOpens.isoOpen (s i))) :
    coordinateFiniteRingEquiv M s k hc f hf i a
      (X.presheaf.map (homOfLE (show coordinateFiniteOpen M s i a ≤
        SectionOpens.isoOpen (s i) from inf_le_left)).op x) =
      algebraMap _ _ (coordinateSectionRingEquiv M k s hc f hf i x) := by
  have h := coordinateFiniteRingEquiv_restrict M k s hc f hf i a
    (coordinateSectionRingEquiv M k s hc f hf i x)
  simpa only [RingEquiv.symm_apply_apply] using h

lemma coordinateFiniteRingEquiv_coordinate (i : σ) (a : Finset (ChartVariables i)) (j : σ) :
    coordinateFiniteRingEquiv M s k hc f hf i a
      (X.presheaf.map (homOfLE (show coordinateFiniteOpen M s i a ≤
        SectionOpens.isoOpen (s i) from inf_le_left)).op
        ((SectionOpens.isoOpen (s i)).topIso.hom
          (coefficient (sectionFrame (s i))
            (restrictSection (SectionOpens.isoOpen (s i)).ι (s j))))) =
      algebraMap _ _ (chartToPoly (R := K) i (chartCoordinate i j)) := by
  rw [coordinateFiniteRingEquiv_restrict_apply, coordinateSectionRingEquiv_coordinate]

lemma coordinateFiniteRingEquiv_constant (i : σ) (a : Finset (ChartVariables i)) (r : K) :
    coordinateFiniteRingEquiv M s k hc f hf i a
      (X.presheaf.map (homOfLE (show coordinateFiniteOpen M s i a ≤ ⊤ from le_top)).op (k r)) =
      algebraMap _ _ (MvPolynomial.C (σ := ChartVariables i) r) := by
  have h := coordinateFiniteRingEquiv_restrict_apply M s k hc f hf i a
    (X.presheaf.map (homOfLE (show SectionOpens.isoOpen (s i) ≤ ⊤ from le_top)).op (k r))
  rw [coordinateSectionRingEquiv_constant] at h
  convert h using 1
  change _ = coordinateFiniteRingEquiv M s k hc f hf i a
    ((X.presheaf.map _ ≫ X.presheaf.map _) (k r))
  rw [← Functor.map_comp]
  rfl

lemma coordinateFiniteRingEquiv_symm_constant (i : σ) (a : Finset (ChartVariables i)) (r : K) :
    (coordinateFiniteRingEquiv M s k hc f hf i a).symm
      (algebraMap _ _ (MvPolynomial.C (σ := ChartVariables i) r)) =
    X.presheaf.map (homOfLE (show coordinateFiniteOpen M s i a ≤ ⊤ from le_top)).op (k r) := by
  apply (coordinateFiniteRingEquiv M s k hc f hf i a).injective
  rw [RingEquiv.apply_symm_apply, coordinateFiniteRingEquiv_constant]

lemma coordinateFiniteRingEquiv_symm_X (i : σ) (a : Finset (ChartVariables i))
    (j : ChartVariables i) :
    (coordinateFiniteRingEquiv M s k hc f hf i a).symm
      (algebraMap _ _ (MvPolynomial.X (R := K) j)) =
      X.presheaf.map (homOfLE (show coordinateFiniteOpen M s i a ≤
        SectionOpens.isoOpen (s i) from inf_le_left)).op
        ((SectionOpens.isoOpen (s i)).topIso.hom
          (coefficient (sectionFrame (s i))
            (restrictSection (SectionOpens.isoOpen (s i)).ι (s j.val)))) := by
  apply (coordinateFiniteRingEquiv M s k hc f hf i a).injective
  rw [RingEquiv.apply_symm_apply, coordinateFiniteRingEquiv_coordinate,
    chartToPoly_coordinate, dite_eq_right j.property]

def coordinateFiniteTransition (i j : σ) (a : Finset (ChartVariables i))
    (b : Finset (ChartVariables j))
    (h : coordinateFiniteOpen M s j b ≤ coordinateFiniteOpen M s i a) :
    Localization.Away (chartProduct (R := K) i a) →+*
      Localization.Away (chartProduct (R := K) j b) :=
  (coordinateFiniteRingEquiv M s k hc f hf j b).toRingHom.comp
    ((X.presheaf.map (homOfLE h).op).hom.comp
      (coordinateFiniteRingEquiv M s k hc f hf i a).symm.toRingHom)

lemma coordinateFiniteTransition_constant (i j : σ) (a : Finset (ChartVariables i))
    (b : Finset (ChartVariables j))
    (h : coordinateFiniteOpen M s j b ≤ coordinateFiniteOpen M s i a) (r : K) :
    coordinateFiniteTransition M s k hc f hf i j a b h
      (algebraMap _ _ (MvPolynomial.C (σ := ChartVariables i) r)) =
      algebraMap _ _ (MvPolynomial.C (σ := ChartVariables j) r) := by
  change coordinateFiniteRingEquiv M s k hc f hf j b
    (X.presheaf.map (homOfLE h).op
      ((coordinateFiniteRingEquiv M s k hc f hf i a).symm _)) = _
  rw [coordinateFiniteRingEquiv_symm_constant]
  change coordinateFiniteRingEquiv M s k hc f hf j b
    ((X.presheaf.map _ ≫ X.presheaf.map _) (k r)) = _
  rw [← Functor.map_comp]
  exact coordinateFiniteRingEquiv_constant M s k hc f hf j b r

lemma coordinateFiniteTransition_same_pivot (i : σ) (a b : Finset (ChartVariables i))
    (h : coordinateFiniteOpen M s i b ≤ coordinateFiniteOpen M s i a)
    (p : MvPolynomial (ChartVariables i) K) :
    coordinateFiniteTransition M s k hc f hf i i a b h (algebraMap _ _ p) =
      algebraMap _ _ p := by
  have he : (coordinateFiniteRingEquiv M s k hc f hf i a).symm (algebraMap _ _ p) =
      X.presheaf.map (homOfLE (show coordinateFiniteOpen M s i a ≤
        SectionOpens.isoOpen (s i) from inf_le_left)).op
        ((coordinateSectionRingEquiv M k s hc f hf i).symm p) := by
    apply (coordinateFiniteRingEquiv M s k hc f hf i a).injective
    rw [RingEquiv.apply_symm_apply, coordinateFiniteRingEquiv_restrict]
  change coordinateFiniteRingEquiv M s k hc f hf i b
    (X.presheaf.map (homOfLE h).op
      ((coordinateFiniteRingEquiv M s k hc f hf i a).symm _)) = _
  rw [he]
  change coordinateFiniteRingEquiv M s k hc f hf i b
    ((X.presheaf.map _ ≫ X.presheaf.map _) _) = _
  rw [← Functor.map_comp]
  exact coordinateFiniteRingEquiv_restrict M k s hc f hf i b p

end
end PiExponentSeshadri.Projective

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveCoordinateOverlapNaturality.lean <==
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveCoordinateTransitions

namespace OAI

namespace PiExponentSeshadri.Projective
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
open PiExponentSeshadri.Frames PiExponentSeshadri.Geometry ModuleFlasque
open PiExponentSeshadri.ProjectiveChartSections
open PiExponent.GeometrySupport.ProjectiveLaurentVertex
open PiExponent.GeometrySupport.ProjectiveLaurentTransitions
attribute [local instance] MvPolynomial.gradedAlgebra
variable {X : Scheme} {K σ : Type} [CommRing K] [Fintype σ]
variable (M : X.Modules) (s : σ → (O X ⟶ M)) (k : K →+* Γ(X,⊤))
variable (hc : (⨆i,SectionOpens.isoOpen (s i))=⊤)
variable (f : X ≅ Proj (PolyGrade K σ)) (hf : sectionsMorphism k s hc=f.hom)

lemma coordinatePowerOverlap_restrict (n : ℕ) (i j : σ)
    (a : Finset (ChartVariables i)) (b : Finset (ChartVariables j))
    (h : coordinateFiniteOpen M s j b ≤ coordinateFiniteOpen M s i a)
    (z : freeOpen X.ringCatSheaf (coordinateFiniteOpen M s i a) ⟶ modulePow X M n) :
    coordinatePowerOverlap M s k hc f hf n j b
      (freeOpenMap X.ringCatSheaf (homOfLE h) ≫ z) =
      coordinatePowerOverlap M s k hc f hf n i a z := by
  let ci := framedHomCoefficientsEquiv (coordinateFiniteOpen M s i a) (modulePow X M n)
    (restrictOpenFrame inf_le_left (coordinatePowerFrame (s i) n)) z
  let ri := coordinateFiniteRingEquiv M s k hc f hf i a
  let rj := coordinateFiniteRingEquiv M s k hc f hf j b
  let u := coordinateRatioOn (s j) (s i)
    (show coordinateFiniteOpen M s j b ≤ SectionOpens.isoOpen (s j) from inf_le_left)
  have ht : coordinateFiniteTransition M s k hc f hf i j a b h (ri ci) =
      rj (X.presheaf.map (homOfLE h).op ci) := by
    simp only [coordinateFiniteTransition, RingHom.comp_apply,
      RingEquiv.toRingHom_eq_coe, RingHom.coe_coe, ri, RingEquiv.symm_apply_apply, rj]
  change overlapLaurent j (n : ℤ) b
    (rj (framedHomCoefficientsEquiv (coordinateFiniteOpen M s j b) (modulePow X M n)
      (restrictOpenFrame inf_le_left (coordinatePowerFrame (s j) n))
      (freeOpenMap X.ringCatSheaf (homOfLE h) ≫ z))) =
    overlapLaurent i (n : ℤ) a (ri ci)
  have hcoef : framedHomCoefficientsEquiv (coordinateFiniteOpen M s j b) (modulePow X M n)
      (restrictOpenFrame inf_le_left (coordinatePowerFrame (s j) n))
      (freeOpenMap X.ringCatSheaf (homOfLE h) ≫ z) =
      u ^ n * X.presheaf.map (homOfLE h).op ci :=
    coordinatePowerFrame_hom_change_restrict (s i) (s j) n
      (U := coordinateFiniteOpen M s i a) (W := coordinateFiniteOpen M s j b)
      inf_le_left inf_le_left h z
  rw [hcoef, map_mul, map_pow]
  change overlapLaurent j (n : ℤ) b
    ((rj u) ^ n * rj (X.presheaf.map (homOfLE h).op ci)) = _
  rw [← ht]
  exact overlapLaurent_change_pivot_pow i j n a b
    (coordinateFiniteTransition M s k hc f hf i j a b h)
    (coordinateFiniteTransition_full M s k hc f hf i j a b h) (rj u)
    (coordinateFiniteRingEquiv_ratio_full M s k hc f hf j b i) (ri ci)

end
end PiExponentSeshadri.Projective

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveCoordinatePullback.lean <==
import OAI.NumberTheory.PiExponent.Approximation.CoordinateFrameIdentification
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveCoordinateChartMap
import OAI.NumberTheory.PiExponent.Geometry.ProjectivePullbackFrames

namespace OAI

namespace PiExponentSeshadri.Projective
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
open PiExponentSeshadri.Frames PiExponentSeshadri.Geometry
attribute [local instance] MvPolynomial.gradedAlgebra
variable {X : Scheme} {K σ : Type} [CommRing K]
variable {M : X.Modules} (k : K →+* Γ(X,⊤)) (s : σ → (O X ⟶ M))
variable (hc : (⨆i,SectionOpens.isoOpen (s i))=⊤)

def coordinatePullbackModule : X.Modules :=
  (Scheme.Modules.pullback (sectionsMorphism k s hc)).obj
    (PiExponent.ProjectiveO1.lineBundle (R := K) (σ := σ)).sheaf

def coordinatePullbackSection (i : σ) : O X ⟶ coordinatePullbackModule k s hc :=
  pullbackSection (sectionsMorphism k s hc) (PiExponent.ProjectiveO1.coordinateSection i)

def coordinatePullbackFrame (i : σ) :
    (coordinatePullbackModule k s hc).restrict (SectionOpens.isoOpen (s i)).ι ≅
      O (SectionOpens.isoOpen (s i)).toScheme :=
  restrictedPullbackFrame (sectionsMorphism k s hc)
    (PiExponent.ProjectiveO1.coordinateOpen i) (SectionOpens.isoOpen (s i))
    (coordinateChartMap k s hc i) (coordinateChartMap_factor k s hc i).symm
    (LineBundleGluing.openFrame PiExponent.ProjectiveO1.coordinateCocycle i
      (PiExponent.ProjectiveO1.coordinateOpen i) le_rfl)

lemma coordinatePullbackFrame_coefficient (i j : σ) :
    coefficient (coordinatePullbackFrame k s hc i)
      (restrictSection (SectionOpens.isoOpen (s i)).ι (coordinatePullbackSection k s hc j)) =
    coefficient (sectionFrame (s i))
      (restrictSection (SectionOpens.isoOpen (s i)).ι (s j)) := by
  have h := restrictedPullbackFrame_coefficient (sectionsMorphism k s hc)
    (PiExponent.ProjectiveO1.coordinateOpen i) (SectionOpens.isoOpen (s i))
    (coordinateChartMap k s hc i) (coordinateChartMap_factor k s hc i).symm
    (LineBundleGluing.openFrame PiExponent.ProjectiveO1.coordinateCocycle i
      (PiExponent.ProjectiveO1.coordinateOpen i) le_rfl)
    (PiExponent.ProjectiveO1.coordinateSection j)
  change coefficient (coordinatePullbackFrame k s hc i)
      (restrictSection (SectionOpens.isoOpen (s i)).ι (coordinatePullbackSection k s hc j)) = _ at h
  rw [PiExponent.ProjectiveO1.coordinateSection_coefficient_eq] at h
  exact h.trans (coordinateChartMap_ratio k s hc i j)

attribute [local irreducible] coordinatePullbackModule coordinatePullbackFrame coordinatePullbackSection

def coordinatePullbackIso : M ≅ coordinatePullbackModule k s hc :=
  LineBundleFrameCocycle.isoOfCoordinateCoefficients M (coordinatePullbackModule k s hc)
    (fun i => sectionFrame (s i)) (coordinatePullbackFrame k s hc)
    s (coordinatePullbackSection k s hc) (fun i => sectionFrame_normalized (s i))
    (coordinatePullbackFrame_coefficient k s hc) (by rw [hc])

def coordinateLineBundlePullbackIso (L : LineBundle X)
    (k : K →+* Γ(X,⊤)) (s : σ → (O X ⟶ L.sheaf))
    (hc : (⨆i,SectionOpens.isoOpen (s i))=⊤) :
    L.sheaf ≅ ((PiExponent.ProjectiveO1.lineBundle (R := K) (σ := σ)).pullback
      (sectionsMorphism k s hc)).sheaf := by
  simpa only [coordinatePullbackModule, LineBundle.pullback] using coordinatePullbackIso k s hc

end
end PiExponentSeshadri.Projective

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveCoordinateRatios.lean <==
import OAI.NumberTheory.PiExponent.Approximation.SectionPowerFrames
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveCoordinateRingNaturality
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveFrameNaturality

namespace OAI

namespace PiExponentSeshadri.Projective
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
open PiExponentSeshadri.Geometry Frames ModuleFlasque RestrictionCohomology
open PiExponentSeshadri.ProjectiveChartSections
variable {X : Scheme} {M : X.Modules}

def coordinateRatioOn (si sk : O X ⟶ M) {W : X.Opens}
    (hi : W ≤ SectionOpens.isoOpen si) : Γ(X,W) :=
  X.presheaf.map (homOfLE hi).op
    ((SectionOpens.isoOpen si).topIso.hom
      (coefficient (sectionFrame si)
        (restrictSection (SectionOpens.isoOpen si).ι sk)))

lemma coordinateRatioOn_eq_coefficient (si sk : O X ⟶ M) {W : X.Opens}
    (hi : W ≤ SectionOpens.isoOpen si) :
    coordinateRatioOn si sk hi = W.topIso.hom
      (coefficient (restrictOpenFrame hi (sectionFrame si)) (restrictSection W.ι sk)) := by
  rw [restrictOpenFrame_coefficient_global, topIso_hom_restrict]
  rfl

@[simp] lemma coordinateRatioOn_self (si : O X ⟶ M) {W : X.Opens}
    (hi : W ≤ SectionOpens.isoOpen si) : coordinateRatioOn si si hi = 1 := by
  simp only [coordinateRatioOn, sectionFrame_normalized, map_one]

lemma coordinateRatioOn_change (si sj sk : O X ⟶ M) {W : X.Opens}
    (hi : W ≤ SectionOpens.isoOpen si) (hj : W ≤ SectionOpens.isoOpen sj) :
    coordinateRatioOn sj sk hj = coordinateRatioOn sj si hj * coordinateRatioOn si sk hi := by
  rw [coordinateRatioOn_eq_coefficient sj sk hj,
    coefficient_change (restrictOpenFrame hi (sectionFrame si)),
    frameChange_restrictOpenFrame hi hj _ _ si (sectionFrame_normalized si),
    map_mul, topIso_hom_restrict, ← coordinateRatioOn_eq_coefficient]
  rfl

lemma coordinateRatioOn_reciprocal (si sj : O X ⟶ M) {W : X.Opens}
    (hi : W ≤ SectionOpens.isoOpen si) (hj : W ≤ SectionOpens.isoOpen sj) :
    coordinateRatioOn sj si hj * coordinateRatioOn si sj hi = 1 := by
  rw [← coordinateRatioOn_change si sj sj hi hj, coordinateRatioOn_self]

lemma coordinateRatioOn_restrict (si sk : O X ⟶ M) {U W : X.Opens}
    (hi : U ≤ SectionOpens.isoOpen si) (h : W ≤ U) :
    X.presheaf.map (homOfLE h).op (coordinateRatioOn si sk hi) =
      coordinateRatioOn si sk (h.trans hi) := by
  unfold coordinateRatioOn
  change (X.presheaf.map (homOfLE hi).op ≫ X.presheaf.map (homOfLE h).op) _ = _
  rw [← Functor.map_comp]
  rfl

lemma framedHomCoefficientsEquiv_change (W : X.Opens) (N : X.Modules)
    (e f : N.restrict W.ι ≅ structureSheaf W.toScheme)
    (b : freeOpen X.ringCatSheaf W ⟶ N) :
    framedHomCoefficientsEquiv W N f b =
      W.topIso.hom (frameChange e f : Γ(W.toScheme,⊤)) *
        framedHomCoefficientsEquiv W N e b := by
  let x := (restrictionSectionsIso W N).inv (freeOpenEquiv X.ringCatSheaf N W b)
  change W.topIso.hom (f.hom.app ⊤ x) =
    W.topIso.hom (frameChange e f : Γ(W.toScheme,⊤)) * W.topIso.hom (e.hom.app ⊤ x)
  erw [← map_mul]
  apply congrArg W.topIso.hom
  have hx : e.inv.app ⊤ (e.hom.app ⊤ x) = x :=
    congrArg (fun g => g.app ⊤ x) e.hom_inv_id
  have hc := end_apply (e.inv ≫ f.hom) ⊤ (e.hom.app ⊤ x)
  change f.hom.app ⊤ (e.inv.app ⊤ (e.hom.app ⊤ x)) =
    (show Γ(W.toScheme,⊤) from e.hom.app ⊤ x) *
      (frameChange e f : Γ(W.toScheme,⊤)) at hc
  rw [hx, mul_comm] at hc
  exact hc

lemma coordinatePowerFrame_hom_change (si sj : O X ⟶ M) (n : ℕ) {W : X.Opens}
    (hi : W ≤ SectionOpens.isoOpen si) (hj : W ≤ SectionOpens.isoOpen sj)
    (b : freeOpen X.ringCatSheaf W ⟶ modulePow X M n) :
    framedHomCoefficientsEquiv W (modulePow X M n)
      (restrictOpenFrame hj (coordinatePowerFrame sj n)) b =
    coordinateRatioOn sj si hj ^ n *
      framedHomCoefficientsEquiv W (modulePow X M n)
        (restrictOpenFrame hi (coordinatePowerFrame si n)) b := by
  erw [framedHomCoefficientsEquiv_change W _
    (restrictOpenFrame hi (coordinatePowerFrame si n)),
    coordinatePowerFrame_frameChange, map_pow, topIso_hom_restrict]
  rfl

lemma framedHomCoefficientsEquiv_eq_of_normalized (W : X.Opens) (N : X.Modules)
    (e f : N.restrict W.ι ≅ structureSheaf W.toScheme)
    (t : O W.toScheme ⟶ N.restrict W.ι)
    (he : coefficient e t = 1) (hf : coefficient f t = 1)
    (b : freeOpen X.ringCatSheaf W ⟶ N) :
    framedHomCoefficientsEquiv W N f b = framedHomCoefficientsEquiv W N e b := by
  have hc := coefficient_change e f t
  rw [he, hf, mul_one] at hc
  rw [framedHomCoefficientsEquiv_change W N e f, ← hc, map_one, one_mul]

lemma coordinatePowerFrame_hom_restrict (si : O X ⟶ M) (n : ℕ) {U W : X.Opens}
    (hi : U ≤ SectionOpens.isoOpen si) (h : W ≤ U)
    (b : freeOpen X.ringCatSheaf U ⟶ modulePow X M n) :
    framedHomCoefficientsEquiv W (modulePow X M n)
      (restrictOpenFrame (h.trans hi) (coordinatePowerFrame si n))
      (freeOpenMap X.ringCatSheaf (homOfLE h) ≫ b) =
    X.presheaf.map (homOfLE h).op
      (framedHomCoefficientsEquiv U (modulePow X M n)
        (restrictOpenFrame hi (coordinatePowerFrame si n)) b) := by
  have he : coefficient
      (restrictOpenFrame h (restrictOpenFrame hi (coordinatePowerFrame si n)))
      (restrictSection W.ι (powerSection si n)) = 1 := by
    erw [restrictOpenFrame_coefficient_global, restrictOpenFrame_coefficient_global,
      coordinatePowerFrame_normalized, map_one, map_one]
  have hf : coefficient
      (restrictOpenFrame (h.trans hi) (coordinatePowerFrame si n))
      (restrictSection W.ι (powerSection si n)) = 1 := by
    erw [restrictOpenFrame_coefficient_global, coordinatePowerFrame_normalized, map_one]
  erw [framedHomCoefficientsEquiv_eq_of_normalized W (modulePow X M n)
    (restrictOpenFrame h (restrictOpenFrame hi (coordinatePowerFrame si n)))
    (restrictOpenFrame (h.trans hi) (coordinatePowerFrame si n))
    (restrictSection W.ι (powerSection si n)) he hf]
  exact framedHomCoefficientsEquiv_restrict (modulePow X M n) h _ b

lemma coordinatePowerFrame_hom_change_restrict (si sj : O X ⟶ M) (n : ℕ)
    {U W : X.Opens} (hi : U ≤ SectionOpens.isoOpen si)
    (hj : W ≤ SectionOpens.isoOpen sj) (h : W ≤ U)
    (b : freeOpen X.ringCatSheaf U ⟶ modulePow X M n) :
    framedHomCoefficientsEquiv W (modulePow X M n)
      (restrictOpenFrame hj (coordinatePowerFrame sj n))
      (freeOpenMap X.ringCatSheaf (homOfLE h) ≫ b) =
    coordinateRatioOn sj si hj ^ n * X.presheaf.map (homOfLE h).op
      (framedHomCoefficientsEquiv U (modulePow X M n)
        (restrictOpenFrame hi (coordinatePowerFrame si n)) b) := by
  erw [coordinatePowerFrame_hom_change si sj n (h.trans hi) hj,
    coordinatePowerFrame_hom_restrict]

end
end PiExponentSeshadri.Projective

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveCoordinateRingNaturality.lean <==
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveChartRingNaturality
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveCoordinateFiniteSections

namespace OAI

namespace PiExponentSeshadri.Projective
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
lemma isoPreimageSectionRingEquiv_symm (X Y : Scheme) (f : X ≅ Y) (V : Y.Opens)
    (a : Γ(Y,V)) :
    (isoPreimageSectionRingEquiv f V).symm a = f.hom.app V a := by
  change (((IsOpenImmersion.ΓIso f.hom V) ≪≫
    Y.presheaf.mapIso (eqToIso (show V = f.hom.opensRange ⊓ V by
      rw [Scheme.Hom.opensRange_of_isIso, top_inf_eq])).op).inv).hom a = _
  simp only [Iso.trans_inv, Functor.mapIso_inv, Iso.op_inv, eqToIso.inv,
    IsOpenImmersion.ΓIso_inv, Scheme.Hom.map_appLE, Scheme.Hom.appLE_eq_app]

lemma isoPreimageSectionRingEquiv_appLE {X Y : Scheme} (f : X ≅ Y)
    (V : Y.Opens) (U : X.Opens) (h : U = f.hom ⁻¹ᵁ V) (a : Γ(Y,V)) :
    (isoPreimageSectionRingEquiv f V)
      (X.presheaf.map (eqToHom h.symm).op (f.hom.appLE V U h.le a)) = a := by
  subst U
  simpa [Scheme.Hom.appLE_eq_app, isoPreimageSectionRingEquiv_symm] using
    (isoPreimageSectionRingEquiv f V).apply_symm_apply a

lemma appLE_restrict_comm {X Y : Scheme} (f : X ⟶ Y)
    {U V : Y.Opens} {U' V' : X.Opens} (h : V ≤ U) (h' : V' ≤ U')
    (eU : U' ≤ f ⁻¹ᵁ U) (eV : V' ≤ f ⁻¹ᵁ V) (x : Γ(Y,U)) :
    X.presheaf.map (homOfLE h').op (f.appLE U U' eU x) =
      f.appLE V V' eV (Y.presheaf.map (homOfLE h).op x) := by
  change (f.appLE U U' eU ≫ X.presheaf.map (homOfLE h').op) x =
    (Y.presheaf.map (homOfLE h).op ≫ f.appLE V V' eV) x
  simp only [Scheme.Hom.appLE_map, Scheme.Hom.map_appLE]

attribute [local instance] MvPolynomial.gradedAlgebra
variable {X : Scheme} {K σ : Type} [CommRing K]
variable (M : X.Modules) (k : K →+* Γ(X,⊤))
variable (s : σ → (PiExponentSeshadri.Frames.O X ⟶ M))
variable (hc : (⨆i,SectionOpens.isoOpen (s i))=⊤)
variable (f : X ≅ Proj (PolyGrade K σ)) (hf : sectionsMorphism k s hc=f.hom)
lemma coordinateSectionChartIso_factor (i : σ) :
    (coordinateSectionChartIso M k s hc f hf i).hom =
      f.hom.resLE (Proj.basicOpen (PolyGrade K σ) (MvPolynomial.X i))
        (SectionOpens.isoOpen (s i))
        (sectionOpen_eq_coordinate_preimage M k s hc f hf i).le ≫
      (Proj.basicOpenIsoSpec (PolyGrade K σ) (MvPolynomial.X i) (poly_X_mem i) (by decide)).hom := by
  apply (cancel_mono (Proj.awayι (PolyGrade K σ) (MvPolynomial.X i)
    (poly_X_mem i) (by decide))).1
  rw [coordinateSectionChartIso_hom_away, hf]
  simp only [Category.assoc, Proj.awayι, Iso.hom_inv_id_assoc,
    Scheme.Hom.resLE_comp_ι]
lemma coordinateSectionChartIso_pullback (i : σ) :
    (Scheme.ΓSpecIso (CommRingCat.of (PolyChart (R := K) i))).inv ≫
      (coordinateSectionChartIso M k s hc f hf i).hom.appTop ≫
        (SectionOpens.isoOpen (s i)).topIso.hom =
    Proj.awayToSection (PolyGrade K σ) (MvPolynomial.X i) ≫
      f.hom.appLE (Proj.basicOpen (PolyGrade K σ) (MvPolynomial.X i))
        (SectionOpens.isoOpen (s i))
        (sectionOpen_eq_coordinate_preimage M k s hc f hf i).le := by
  rw [coordinateSectionChartIso_factor, Scheme.Hom.comp_appTop]
  simp only [Proj.basicOpenIsoSpec_hom, Proj.basicOpenToSpec_app_top,
    Scheme.Hom.resLE_app_top, Category.assoc, Iso.inv_hom_id_assoc,
    Iso.inv_hom_id, Category.comp_id]

lemma coordinateSectionRingEquiv_symm (i : σ) (p : MvPolynomial (ChartVariables i) K) :
    (coordinateSectionRingEquiv M k s hc f hf i).symm p =
      f.hom.appLE (Proj.basicOpen (PolyGrade K σ) (MvPolynomial.X i))
        (SectionOpens.isoOpen (s i))
        (sectionOpen_eq_coordinate_preimage M k s hc f hf i).le
        (Proj.awayToSection (PolyGrade K σ) (MvPolynomial.X i) (polyToChart i p)) := by
  exact congrArg (fun g : CommRingCat.of (PolyChart (R := K) i) ⟶ _ =>
    g.hom (polyToChart i p)) (coordinateSectionChartIso_pullback M k s hc f hf i)

lemma coordinateFiniteRingEquiv_appLE (i : σ) (a : Finset (ChartVariables i))
    (x : Γ(Proj (PolyGrade K σ),
      Proj.basicOpen (PolyGrade K σ) (MvPolynomial.X i) ⊓
        a.inf (fun j => Proj.basicOpen (PolyGrade K σ) (MvPolynomial.X j.val)))) :
    coordinateFiniteRingEquiv M s k hc f hf i a
      (f.hom.appLE _ _ (coordinateFiniteOpen_eq_preimage M s k hc f hf i a).le x) =
      chartVariableOverlapRingEquiv i a x := by
  change chartVariableOverlapRingEquiv i a
    (isoPreimageSectionRingEquiv f _
      (X.presheaf.map (eqToHom (coordinateFiniteOpen_eq_preimage M s k hc f hf i a).symm).op
        (f.hom.appLE _ _ (coordinateFiniteOpen_eq_preimage M s k hc f hf i a).le x))) = _
  rw [isoPreimageSectionRingEquiv_appLE f _ _
    (coordinateFiniteOpen_eq_preimage M s k hc f hf i a)]

lemma coordinateFiniteRingEquiv_restrict (i : σ) (a : Finset (ChartVariables i))
    (p : MvPolynomial (ChartVariables i) K) :
    coordinateFiniteRingEquiv M s k hc f hf i a
      (X.presheaf.map (homOfLE (show coordinateFiniteOpen M s i a ≤
        SectionOpens.isoOpen (s i) from inf_le_left)).op
        ((coordinateSectionRingEquiv M k s hc f hf i).symm p)) =
      algebraMap _ _ p := by
  rw [coordinateSectionRingEquiv_symm]
  have h : X.presheaf.map (homOfLE (show coordinateFiniteOpen M s i a ≤
        SectionOpens.isoOpen (s i) from inf_le_left)).op
      (f.hom.appLE _ _ (sectionOpen_eq_coordinate_preimage M k s hc f hf i).le
        (Proj.awayToSection (PolyGrade K σ) (MvPolynomial.X i) (polyToChart i p))) =
      f.hom.appLE _ _ (coordinateFiniteOpen_eq_preimage M s k hc f hf i a).le
        ((Proj (PolyGrade K σ)).presheaf.map (homOfLE inf_le_left).op
          (Proj.awayToSection (PolyGrade K σ) (MvPolynomial.X i) (polyToChart i p))) := by
    exact appLE_restrict_comm f.hom inf_le_left inf_le_left _ _ _
  rw [h, coordinateFiniteRingEquiv_appLE, chartVariableOverlapRingEquiv_restrict]
  rfl

end

end Projective
end PiExponentSeshadri

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveCoordinateScalars.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.CurveEuler
import OAI.NumberTheory.PiExponent.Cohomology.ProjectiveFramedCech
import OAI.NumberTheory.PiExponent.Polynomials.FrameCoefficientLaws

namespace OAI

noncomputable section

namespace PiExponentSeshadri.ProjectiveChartSections
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
open PiExponentSeshadri.Geometry ModuleFlasque

private abbrev schemeFreeOpen (X : Scheme) (U : X.Opens) : X.Modules :=
  freeOpen X.ringCatSheaf U

variable {X : Scheme} (U : X.Opens) (M : X.Modules)
local instance instModuleCarrierObjOppositeOpensCarrierCarrierCommRingCatPresheafOpOpensTopHomSheafOfModulesRingCatSheafFreeOpen :
    Module Γ(X,⊤) (schemeFreeOpen X U ⟶ M) :=
  sheafHomModule X _ M

lemma freeOpenAddEquiv_smul (r : Γ(X,⊤)) (b : schemeFreeOpen X U ⟶ M) :
    freeOpenAddEquiv U M (r • b) = restrictScalar X U r • freeOpenAddEquiv U M b := by
  rfl

lemma framedHomCoefficientsEquiv_smul
    (e : M.restrict U.ι ≅ structureSheaf U.toScheme)
    (r : Γ(X,⊤)) (b : schemeFreeOpen X U ⟶ M) :
    framedHomCoefficientsEquiv U M e (r • b) =
      restrictScalar X U r * framedHomCoefficientsEquiv U M e b := by
  change framedCoefficientsEquiv U M e (freeOpenAddEquiv U M (r • b)) = _
  rw [freeOpenAddEquiv_smul, framedCoefficientsEquiv_smul]
  rfl
end PiExponentSeshadri.ProjectiveChartSections

namespace PiExponent.GeometrySupport.ProjectiveLaurentVertex
open PiExponent.ProjectiveMonomialCech
variable {K σ : Type} [CommRing K] [Fintype σ]

lemma groupAlgebraToLaurent_smul (i : σ) (d : ℤ) (c : K)
    (z : chartGroupAlgebra (R := K) i) :
    groupAlgebraToLaurent i d (c • z) = c • groupAlgebraToLaurent i d z := by
  ext a
  rfl

lemma overlapLaurent_constant_mul (i : σ) (d : ℤ) (a : Finset {j : σ // j ≠ i})
    (c : K) (z : Localization.Away (chartProduct (R := K) i a)) :
    overlapLaurent i d a (algebraMap (MvPolynomial {j : σ // j ≠ i} K) _ (MvPolynomial.C c) * z) =
      c • overlapLaurent i d a z := by
  change groupAlgebraToLaurent i d
    (overlapToGroupAlgebra i a (algebraMap (MvPolynomial {j : σ // j ≠ i} K) _ (MvPolynomial.C c) * z)) = _
  rw [map_mul, overlapToGroupAlgebra_base]
  have hc : polynomialToGroupAlgebra i (MvPolynomial.C c) =
      AddMonoidAlgebra.single 0 c := by
    change AddMonoidAlgebra.mapDomain _ (AddMonoidAlgebra.single 0 c) = _
    rw [AddMonoidAlgebra.mapDomain_single, map_zero]
  have hs (z' : chartGroupAlgebra (R := K) i) :
      AddMonoidAlgebra.single 0 c * z' = c • z' := by
    ext a'
    simp only [AddMonoidAlgebra.coeff_single_zero_mul, AddMonoidAlgebra.coeff_smul, Finsupp.smul_apply, smul_eq_mul]
  rw [hc, hs, groupAlgebraToLaurent_smul]
  rfl
end PiExponent.GeometrySupport.ProjectiveLaurentVertex

namespace PiExponentSeshadri.Projective
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
open PiExponentSeshadri.Frames PiExponentSeshadri.Geometry ModuleFlasque ProjectiveChartSections
open PiExponent.ProjectiveMonomialCech
open PiExponent.GeometrySupport.ProjectiveLaurentVertex
open PiExponent.GeometrySupport.ProjectiveTupleCharts
attribute [local instance] MvPolynomial.gradedAlgebra
variable {X : Scheme} {K σ : Type} [CommRing K] [Fintype σ]
variable (M : X.Modules) (s : σ → (O X ⟶ M)) (k : K →+* Γ(X,⊤))
variable (hc : (⨆i,SectionOpens.isoOpen (s i))=⊤)
variable (f : X ≅ Proj (PolyGrade K σ)) (hf : sectionsMorphism k s hc=f.hom)
variable (N : X.Modules)
local instance instModuleCarrierObjOppositeOpensCarrierCarrierCommRingCatPresheafOpOpensTopHomSheafOfModulesRingCatSheafFreeOpen
    (U : X.Opens) : Module Γ(X,⊤) (schemeFreeOpen X U ⟶ N) :=
  sheafHomModule X _ N
variable (e : ∀ i, N.restrict (SectionOpens.isoOpen (s i)).ι ≅
  structureSheaf (SectionOpens.isoOpen (s i)).toScheme) (d : ℤ)

lemma coordinateFramedOverlap_smul (i : σ) (a : Finset (ChartVariables i))
    (c : K) (b : schemeFreeOpen X (coordinateFiniteOpen M s i a) ⟶ N) :
    coordinateFramedOverlap M s k hc f hf N e d i a ((k c) • b) =
      c • coordinateFramedOverlap M s k hc f hf N e d i a b := by
  let g := framedHomCoefficientsEquiv (coordinateFiniteOpen M s i a) N
    (restrictOpenFrame inf_le_left (e i))
  let r := coordinateFiniteRingEquiv M s k hc f hf i a
  change overlapLaurent i d a (r (g ((k c) • b))) = c • overlapLaurent i d a (r (g b))
  have hs : g ((k c) • b) = restrictScalar X (coordinateFiniteOpen M s i a) (k c) * g b :=
    framedHomCoefficientsEquiv_smul (coordinateFiniteOpen M s i a) N
      (restrictOpenFrame inf_le_left (e i)) (k c) b
  have hr : r (restrictScalar X (coordinateFiniteOpen M s i a) (k c)) =
      algebraMap _ _ (MvPolynomial.C c) :=
    coordinateFiniteRingEquiv_constant M s k hc f hf i a c
  rw [hs, map_mul, hr]
  exact overlapLaurent_constant_mul i d a c _

attribute [local irreducible] coordinateFramedOverlap
lemma coordinateFramedTuple_smul (q : ℕ) (t : Fin (q + 1) → σ)
    (c : K) (b : schemeFreeOpen X
      (PiExponent.GeometrySupport.CechHigher.intersection (fun i => SectionOpens.isoOpen (s i)) t) ⟶ N) :
    coordinateFramedTuple M s k hc f hf N e d q t ((k c) • b) =
      c • coordinateFramedTuple M s k hc f hf N e d q t b := by
  have htrans : freeOpenHomCongr N (coordinateFiniteOpen_tuple M s t 0) ((k c) • b) =
      (k c) • freeOpenHomCongr N (coordinateFiniteOpen_tuple M s t 0) b := by
    change freeOpenMap X.ringCatSheaf (eqToHom (coordinateFiniteOpen_tuple M s t 0)) ≫
      ((k c) • b) = _
    exact Linear.comp_smul (C := X.Modules) _ _ _ _ (k c) b
  change coordinateFramedOverlap M s k hc f hf N e d (t 0) (tupleVariables t 0)
    (freeOpenHomCongr N (coordinateFiniteOpen_tuple M s t 0) ((k c) • b)) = _
  rw [htrans]
  exact coordinateFramedOverlap_smul M s k hc f hf N e d _ _ c _

end PiExponentSeshadri.Projective

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveCoordinateSections.lean <==
import OAI.NumberTheory.PiExponent.Approximation.SectionPowerFrames
import OAI.NumberTheory.PiExponent.Approximation.TensorPowerRestriction
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveChartOverlaps
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveChartSections
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveCoordinateValues

namespace OAI

namespace PiExponentSeshadri.Projective
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite MvPolynomial
open PiExponentSeshadri.Frames PiExponentSeshadri.Geometry ModuleFlasque ProjectiveChartSections
open PiExponent.ProjectiveMonomialCech
open PiExponent.GeometrySupport.ProjectiveLaurentVertex
attribute [local instance] MvPolynomial.gradedAlgebra

def schemeIsoGammaEquiv {Y : Scheme} {A : CommRingCat} (g : Y ≅ Spec A) :
    Γ(Y,⊤) ≃+* A :=
  (Scheme.Γ.mapIso g.symm.op ≪≫ Scheme.ΓSpecIso A).commRingCatIsoToRingEquiv

@[simp] lemma schemeIsoGammaEquiv_symm_apply {Y : Scheme} {A : CommRingCat}
    (g : Y ≅ Spec A) (a : A) :
    (schemeIsoGammaEquiv g).symm a = ((Scheme.ΓSpecIso A).inv ≫ g.hom.appTop).hom a := rfl

private abbrev schemeFreeOpen (X : Scheme) (U : X.Opens) : X.Modules :=
  freeOpen X.ringCatSheaf U

variable {X : Scheme} {K σ : Type} [CommRing K]
variable (M : X.Modules) (k : K →+* Γ(X,⊤))
variable (s : σ → (O X ⟶ M)) (hc : (⨆ i, SectionOpens.isoOpen (s i)) = ⊤)
variable (f : X ≅ Proj (PolyGrade K σ)) (hf : sectionsMorphism k s hc = f.hom)
include hf

lemma sectionOpen_eq_coordinate_preimage (i : σ) :
    SectionOpens.isoOpen (s i) = f.hom ⁻¹ᵁ Proj.basicOpen (PolyGrade K σ) (MvPolynomial.X i) := by
  rw [← hf]
  exact (sectionsMorphism_preimage k s hc i).symm

def coordinateSectionChartIso (i : σ) :
    (SectionOpens.isoOpen (s i)).toScheme ≅ Spec (CommRingCat.of (PolyChart (R := K) i)) :=
  X.isoOfEq (sectionOpen_eq_coordinate_preimage M k s hc f hf i) ≪≫
    f.hom.preimageIso (Proj.basicOpen (PolyGrade K σ) (MvPolynomial.X i)) ≪≫
      Proj.basicOpenIsoSpec (PolyGrade K σ) (MvPolynomial.X i) (poly_X_mem i) (by decide)

lemma coordinateSectionChartIso_hom_away (i : σ) :
    (coordinateSectionChartIso M k s hc f hf i).hom ≫
      Proj.awayι (PolyGrade K σ) (MvPolynomial.X i) (poly_X_mem i) (by decide) =
    (SectionOpens.isoOpen (s i)).ι ≫ sectionsMorphism k s hc := by
  rw [hf]
  simp only [coordinateSectionChartIso, Iso.trans_hom, Category.assoc, Proj.awayι,
    Iso.hom_inv_id_assoc, Scheme.Hom.preimageIso_hom_ι, Scheme.isoOfEq_hom_ι_assoc]

def coordinateSectionRingEquiv (i : σ) :
    Γ(X,SectionOpens.isoOpen (s i)) ≃+* MvPolynomial (ChartVariables i) K :=
  (SectionOpens.isoOpen (s i)).topIso.commRingCatIsoToRingEquiv.symm.trans
    ((schemeIsoGammaEquiv (coordinateSectionChartIso M k s hc f hf i)).trans
      (polynomialChartEquiv i))

lemma coordinateSectionRingEquiv_coordinate (i j : σ) :
    coordinateSectionRingEquiv M k s hc f hf i
      ((SectionOpens.isoOpen (s i)).topIso.hom
        (coefficient (sectionFrame (s i))
          (restrictSection (SectionOpens.isoOpen (s i)).ι (s j)))) =
      chartToPoly (R := K) i (chartCoordinate i j) := by
  have h := sectionFrame_coordinate i k s hc
    (coordinateSectionChartIso M k s hc f hf i).hom
    (coordinateSectionChartIso_hom_away M k s hc f hf i).symm j
  change coefficient (sectionFrame (s i))
      (restrictSection (SectionOpens.isoOpen (s i)).ι (s j)) =
    (schemeIsoGammaEquiv (coordinateSectionChartIso M k s hc f hf i)).symm
      (chartCoordinate i j) at h
  simp only [coordinateSectionRingEquiv, RingEquiv.trans_apply, h]
  change (polynomialChartEquiv i)
    ((schemeIsoGammaEquiv (coordinateSectionChartIso M k s hc f hf i))
      ((SectionOpens.isoOpen (s i)).topIso.inv
        ((SectionOpens.isoOpen (s i)).topIso.hom
          ((schemeIsoGammaEquiv (coordinateSectionChartIso M k s hc f hf i)).symm
            (chartCoordinate i j))))) = _
  rw [Iso.hom_inv_id_apply, RingEquiv.apply_symm_apply]
  rfl

lemma coordinateSectionRingEquiv_power_coordinate (n : ℕ) (i j : σ) :
    coordinateSectionRingEquiv M k s hc f hf i
      ((SectionOpens.isoOpen (s i)).topIso.hom
        (coefficient (coordinatePowerFrame (s i) n)
          (restrictSection (SectionOpens.isoOpen (s i)).ι (powerSection (s j) n)))) =
      chartToPoly (R := K) i (chartCoordinate i j) ^ n := by
  erw [coordinatePowerFrame_coefficient, map_pow, map_pow,
    coordinateSectionRingEquiv_coordinate]

variable [Fintype σ]

def coordinatePowerVertex (n : ℕ) (i : σ) :
    (schemeFreeOpen X (SectionOpens.isoOpen (s i)) ⟶ modulePow X M n) →+
      Laurent σ K n :=
  framedLaurentVertex _ (modulePow X M n) i n
    (coordinatePowerFrame (s i) n)
    (coordinateSectionRingEquiv M k s hc f hf i)

lemma coordinatePowerVertex_regular (n : ℕ) (i : σ)
    (b : schemeFreeOpen X (SectionOpens.isoOpen (s i)) ⟶ modulePow X M n) :
    RegularOn {i} (coordinatePowerVertex M k s hc f hf n i b) :=
  framedLaurentVertex_regular _ _ _ _ _ _ b

lemma coordinatePowerVertex_injective (n : ℕ) (i : σ) :
    Function.Injective (coordinatePowerVertex M k s hc f hf n i) :=
  framedLaurentVertex_injective _ _ _ _ _ _

lemma coordinatePowerVertex_surjective_regular (n : ℕ) (i : σ)
    (p : Laurent σ K n) (hp : RegularOn {i} p) :
    ∃ b, coordinatePowerVertex M k s hc f hf n i b = p :=
  framedLaurentVertex_surjective_regular _ _ _ _ _ _ p hp

end
end PiExponentSeshadri.Projective

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveCoordinateTransitions.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.ProjectiveLaurentTransitions
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveCoordinateFiniteValues
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveCoordinateRatios

namespace OAI

namespace PiExponentSeshadri.Projective
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
open PiExponentSeshadri.Frames PiExponentSeshadri.ProjectiveChartSections
open PiExponent.GeometrySupport.ProjectiveLaurentVertex
open PiExponent.GeometrySupport.ProjectiveLaurentTransitions
attribute [local instance] MvPolynomial.gradedAlgebra
variable {X : Scheme} {K σ : Type} [CommRing K]
variable (M : X.Modules) (s : σ → (O X ⟶ M)) (k : K →+* Γ(X,⊤))
variable (hc : (⨆i,SectionOpens.isoOpen (s i))=⊤)
variable (f : X ≅ Proj (PolyGrade K σ)) (hf : sectionsMorphism k s hc=f.hom)

lemma coordinateFiniteRingEquiv_ratio (i : σ) (a : Finset (ChartVariables i)) (j : σ) :
    coordinateFiniteRingEquiv M s k hc f hf i a
      (coordinateRatioOn (s i) (s j)
        (show coordinateFiniteOpen M s i a ≤ SectionOpens.isoOpen (s i) from inf_le_left)) =
      algebraMap _ _ (chartToPoly (R := K) i (chartCoordinate i j)) :=
  coordinateFiniteRingEquiv_coordinate M s k hc f hf i a j

lemma coordinateFiniteTransition_X (i j : σ) (a : Finset (ChartVariables i))
    (b : Finset (ChartVariables j))
    (h : coordinateFiniteOpen M s j b ≤ coordinateFiniteOpen M s i a)
    (l : ChartVariables i) :
    coordinateFiniteTransition M s k hc f hf i j a b h
      (algebraMap _ _ (MvPolynomial.X (R := K) l)) =
      coordinateFiniteRingEquiv M s k hc f hf j b
        (coordinateRatioOn (s i) (s l.val) (h.trans inf_le_left)) := by
  change coordinateFiniteRingEquiv M s k hc f hf j b
    (X.presheaf.map (homOfLE h).op
      ((coordinateFiniteRingEquiv M s k hc f hf i a).symm _)) = _
  rw [coordinateFiniteRingEquiv_symm_X]
  change coordinateFiniteRingEquiv M s k hc f hf j b
    (X.presheaf.map (homOfLE h).op (coordinateRatioOn (s i) (s l.val) inf_le_left)) = _
  erw [coordinateRatioOn_restrict]

variable [Fintype σ]

lemma coordinateFiniteRingEquiv_ratio_full (i : σ) (a : Finset (ChartVariables i)) (j : σ) :
    overlapToFull i a (coordinateFiniteRingEquiv M s k hc f hf i a
      (coordinateRatioOn (s i) (s j)
        (show coordinateFiniteOpen M s i a ≤ SectionOpens.isoOpen (s i) from inf_le_left))) =
      AddMonoidAlgebra.single (standardExponent j 1 - standardExponent i 1) 1 := by
  classical
  rw [coordinateFiniteRingEquiv_ratio, chartToPoly_coordinate]
  by_cases hji : j = i
  · subst j
    simp only [dite_true, map_one, sub_self]
    rfl
  · rw [dite_eq_right hji, overlapToFull_X]

lemma coordinateFiniteTransition_X_full (i j : σ) (a : Finset (ChartVariables i))
    (b : Finset (ChartVariables j))
    (h : coordinateFiniteOpen M s j b ≤ coordinateFiniteOpen M s i a)
    (l : ChartVariables i) :
    overlapToFull j b (coordinateFiniteTransition M s k hc f hf i j a b h
      (algebraMap _ _ (MvPolynomial.X (R := K) l))) =
      AddMonoidAlgebra.single (standardExponent l.val 1 - standardExponent i 1) 1 := by
  let r := coordinateFiniteRingEquiv M s k hc f hf j b
  let hi : coordinateFiniteOpen M s j b ≤ SectionOpens.isoOpen (s i) := h.trans inf_le_left
  let hj : coordinateFiniteOpen M s j b ≤ SectionOpens.isoOpen (s j) := inf_le_left
  have hinv : r (coordinateRatioOn (s j) (s i) hj) *
      r (coordinateRatioOn (s i) (s j) hi) = 1 := by
    rw [← map_mul, coordinateRatioOn_reciprocal, map_one]
  calc
    _ = overlapToFull j b
        (r (coordinateRatioOn (s j) (s l.val) hj) *
          r (coordinateRatioOn (s i) (s j) hi)) := by
      rw [coordinateFiniteTransition_X,
        coordinateRatioOn_change (s j) (s i) (s l.val) hj hi, map_mul, mul_comm]
    _ = _ := overlapToFull_ratio i j l.val b _ _ _
      (coordinateFiniteRingEquiv_ratio_full M s k hc f hf j b l.val)
      (coordinateFiniteRingEquiv_ratio_full M s k hc f hf j b i) hinv

lemma coordinateFiniteTransition_full (i j : σ) (a : Finset (ChartVariables i))
    (b : Finset (ChartVariables j))
    (h : coordinateFiniteOpen M s j b ≤ coordinateFiniteOpen M s i a) :
    (overlapToFull j b).comp (coordinateFiniteTransition M s k hc f hf i j a b h) =
      overlapToFull i a := by
  apply overlapToFull_natural_of_generators
  · intro r
    rw [coordinateFiniteTransition_constant, overlapToFull_C]
  · intro l
    exact coordinateFiniteTransition_X_full M s k hc f hf i j a b h l

end
end PiExponentSeshadri.Projective

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveCoordinateValues.lean <==
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveCoordinates

namespace OAI

noncomputable section

namespace PiExponentSeshadri

namespace Projective
open AlgebraicGeometry CategoryTheory TopologicalSpace MvPolynomial
attribute [local instance] MvPolynomial.gradedAlgebra
variable {K σ : Type} [CommRing K] (i : σ)

lemma evalAway_coordinate {R : Type} [CommRing R]
    (k : K →+* R) (a : σ → R) (hi : a i = 1) (j : σ) :
    evalAway (eval₂Hom k a) (X i)
      (by simpa only [eval₂Hom_X', hi] using (isUnit_one : IsUnit (1 : R)))
      (chartCoordinate (R := K) i j) = a j := by
  have h := evalAway_mk_clear (eval₂Hom k a) (poly_X_mem (R := K) i)
    (by simpa only [eval₂Hom_X', hi] using (isUnit_one : IsUnit (1 : R)))
    1 (X j) (by simpa using poly_X_mem (R := K) j)
  simpa only [chartCoordinate, eval₂Hom_X', hi, one_pow, mul_one] using h

lemma coordinatesMap_pullback_coordinate {Y : Scheme}
    (k : K →+* Γ(Y,⊤)) (a : σ → Γ(Y,⊤)) (hi : a i = 1)
    (g : Y ⟶ Spec (CommRingCat.of (PolyChart (R := K) i)))
    (heq : coordinatesMap Y k a i hi =
      g ≫ Proj.awayι (PolyGrade K σ) (X i) (poly_X_mem i) (by decide))
    (j : σ) :
    a j = ((Scheme.ΓSpecIso (CommRingCat.of (PolyChart (R := K) i))).inv ≫
      g.appTop).hom (chartCoordinate (R := K) i j) := by
  let F := evalAway (𝒜 := PolyGrade K σ) (eval₂Hom k a) (X i)
    (by simpa only [eval₂Hom_X', hi] using (isUnit_one : IsUnit (1 : Γ(Y,⊤))))
  have hfactor : Y.toSpecΓ ≫ Spec.map (CommRingCat.ofHom F) = g := by
    apply (cancel_mono (Proj.awayι (PolyGrade K σ) (X i) (poly_X_mem i) (by decide))).1
    simpa only [coordinatesMap, fromUnitCoordinate, Category.assoc] using heq
  have hf := congrArg (fun g => (Scheme.ΓSpecIso (CommRingCat.of (PolyChart (R := K) i))).inv ≫
    Scheme.Hom.appTop g) hfactor
  simp only [Scheme.Hom.comp_appTop, Scheme.toSpecΓ_appTop,
    ← Scheme.ΓSpecIso_inv_naturality_assoc, Iso.inv_hom_id, Category.comp_id] at hf
  have h := congrArg (fun g : CommRingCat.of (PolyChart (R := K) i) ⟶ _ =>
    g.hom (chartCoordinate (R := K) i j)) hf
  change F (chartCoordinate (R := K) i j) = _ at h
  rw [evalAway_coordinate i k a hi j] at h
  exact h

lemma sectionFrame_coordinate {Y : Scheme} {M : Y.Modules}
    (k : K →+* Γ(Y,⊤)) (s : σ → (PiExponentSeshadri.Frames.O Y ⟶ M))
    (hc : (⨆ a, SectionOpens.isoOpen (s a)) = ⊤)
    (g : (SectionOpens.isoOpen (s i)).toScheme ⟶
      Spec (CommRingCat.of (PolyChart (R := K) i)))
    (hg : (SectionOpens.isoOpen (s i)).ι ≫ sectionsMorphism k s hc =
      g ≫ Proj.awayι (PolyGrade K σ) (X i) (poly_X_mem i) (by decide)) (j : σ) :
    PiExponentSeshadri.Frames.coefficient (sectionFrame (s i))
      (PiExponentSeshadri.Frames.restrictSection (SectionOpens.isoOpen (s i)).ι (s j)) =
    ((Scheme.ΓSpecIso (CommRingCat.of (PolyChart (R := K) i))).inv ≫
      g.appTop).hom (chartCoordinate (R := K) i j) := by
  exact coordinatesMap_pullback_coordinate i
    ((SectionOpens.isoOpen (s i)).ι.appTop.hom.comp k)
    (fun j => PiExponentSeshadri.Frames.coefficient (sectionFrame (s i))
      (PiExponentSeshadri.Frames.restrictSection (SectionOpens.isoOpen (s i)).ι (s j)))
    (sectionFrame_normalized (s i)) g
    ((sectionsMorphism_local k s hc i).symm.trans hg) j

end Projective

namespace Frames
open AlgebraicGeometry CategoryTheory TopologicalSpace
variable {X Y Z W : Scheme}

lemma normalized_overlap_coefficients (φ : Y ⟶ X) (ψ : Z ⟶ X)
    (a : W ⟶ Y) (b : W ⟶ Z) [IsOpenImmersion φ] [IsOpenImmersion ψ]
    [IsOpenImmersion a] [IsOpenImmersion b] (h : a ≫ φ = b ≫ ψ)
    {M : X.Modules} (e : M.restrict φ ≅ O Y) (f : M.restrict ψ ≅ O Z)
    (si : O X ⟶ M) (hi : coefficient e (restrictSection φ si) = 1) :
    ∃ c : Γ(W,⊤)ˣ,
      (c : Γ(W,⊤)) = b.appTop (coefficient f (restrictSection ψ si)) ∧
      ∀ s : O X ⟶ M,
        b.appTop (coefficient f (restrictSection ψ s)) =
          (c : Γ(W,⊤)) * a.appTop (coefficient e (restrictSection φ s)) := by
  obtain ⟨c, hc⟩ := overlap_coefficients φ ψ a b h e f
  refine ⟨c, ?_, hc⟩
  have hci := hc si
  rw [hi, map_one, mul_one] at hci
  exact hci.symm

end Frames

end PiExponentSeshadri

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveCoordinates.lean <==
import OAI.NumberTheory.PiExponent.Approximation.SectionOpens
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveCharts

namespace OAI

noncomputable section

universe u

namespace PiExponentSeshadri.Projective

section
open AlgebraicGeometry CategoryTheory HomogeneousLocalization
variable {A R σ : Type u} [CommRing A] [CommRing R] [SetLike σ A]
  [AddSubgroupClass σ A] {𝒜 : ℕ → σ} [GradedRing 𝒜]
  (f : A →+* R)

def evalAway (s : A) (hs : IsUnit (f s)) : Away 𝒜 s →+* R :=
  (IsLocalization.Away.lift s hs : Localization.Away s →+* R).comp
    (algebraMap (Away 𝒜 s) (Localization.Away s))

lemma evalAway_val (s : A) (hs : IsUnit (f s)) (x : Away 𝒜 s) :
    evalAway f s hs x = IsLocalization.Away.lift s hs x.val := rfl

lemma evalAway_transition {s t : A} {d : ℕ} (ht : t ∈ 𝒜 d)
    (hs : IsUnit (f s)) (hst : IsUnit (f (s * t))) :
    (evalAway f (s * t) hst).comp (awayMap 𝒜 ht rfl) = evalAway f s hs := by
  have hunit : IsUnit (algebraMap A (Localization.Away (s * t)) s) :=
    IsLocalization.Away.isUnit_of_dvd (s * t) (dvd_mul_right s t)
  have H : (IsLocalization.Away.lift (s * t) hst : Localization.Away (s * t) →+* R).comp
      (Localization.awayLift (algebraMap A (Localization.Away (s * t))) s hunit) =
      (IsLocalization.Away.lift s hs : Localization.Away s →+* R) := by
    apply IsLocalization.ringHom_ext (Submonoid.powers s)
    ext a
    simp
  apply RingHom.ext
  intro x
  simpa only [RingHom.comp_apply, evalAway_val, val_awayMap] using RingHom.congr_fun H x.val

lemma evalAway_natural {T : Type u} [CommRing T] (g : R →+* T)
    (s : A) (hs : IsUnit (f s)) :
    g.comp (evalAway (𝒜 := 𝒜) f s hs) = evalAway (g.comp f) s (hs.map g) := by
  have H : g.comp (IsLocalization.Away.lift s hs : Localization.Away s →+* R) =
      (IsLocalization.Away.lift (g := g.comp f) s (hs.map g) : Localization.Away s →+* T) := by
    apply IsLocalization.ringHom_ext (Submonoid.powers s)
    ext a
    simp
  exact congrArg (fun h : Localization.Away s →+* T =>
    h.comp (algebraMap (Away 𝒜 s) (Localization.Away s))) H

lemma evalAway_mk_clear {s : A} {d : ℕ} (hs : s ∈ 𝒜 d) (hu : IsUnit (f s))
    (n : ℕ) (a : A) (ha : a ∈ 𝒜 (n • d)) :
    evalAway f s hu (Away.mk 𝒜 hs n a ha) * f s ^ n = f a := by
  rw [evalAway_val, Away.val_mk, Localization.mk_eq_mk']
  have H := IsLocalization.mk'_spec (Localization.Away s) a
    (⟨s ^ n, ⟨n, rfl⟩⟩ : Submonoid.powers s)
  apply_fun (IsLocalization.Away.lift s hu : Localization.Away s →+* R) at H
  simpa only [map_mul, IsLocalization.Away.lift_eq, map_pow] using H

lemma evalAway_scale {s : A} {d : ℕ} (hs : s ∈ 𝒜 d) (hu : IsUnit (f s))
    (g : A →+* R) (hv : IsUnit (g s)) (c : Rˣ)
    (hscale : ∀ n a, a ∈ 𝒜 n → g a = (c : R) ^ n * f a) :
    evalAway (𝒜 := 𝒜) f s hu = evalAway g s hv := by
  apply RingHom.ext
  intro x
  obtain ⟨n, a, ha, rfl⟩ := Away.mk_surjective 𝒜 hs x
  apply (hv.pow n).mul_right_cancel
  have Hf := evalAway_mk_clear f hs hu n a ha
  have Hg := evalAway_mk_clear g hs hv n a ha
  rw [Hg, hscale d s hs, hscale _ a ha, mul_pow, ← pow_mul]
  rw [smul_eq_mul, Nat.mul_comm n d]
  calc
    _ = (c : R) ^ (d * n) * (evalAway f s hu (Away.mk 𝒜 hs n a ha) * f s ^ n) := by ring
    _ = _ := by rw [Hf]

def fromUnitCoordinate {s : A} {d : ℕ} (hd : 0 < d) (hs : s ∈ 𝒜 d)
    (hu : IsUnit (f s)) : Spec (CommRingCat.of R) ⟶ Proj 𝒜 :=
  Spec.map (CommRingCat.ofHom (evalAway f s hu)) ≫ Proj.awayι 𝒜 s hs hd

lemma fromUnitCoordinate_mul {s t : A} {d e : ℕ} (hd : 0 < d)
    (hs : s ∈ 𝒜 d) (ht : t ∈ 𝒜 e) (hu : IsUnit (f s))
    (hut : IsUnit (f (s * t))) :
    fromUnitCoordinate f hd hs hu =
      fromUnitCoordinate f (Nat.add_pos_left hd e) (SetLike.mul_mem_graded hs ht) hut := by
  unfold fromUnitCoordinate
  rw [← Proj.SpecMap_awayMap_awayι 𝒜 hs hd ht rfl, ← Category.assoc,
    ← Spec.map_comp, ← CommRingCat.ofHom_comp, evalAway_transition f ht hu hut]

@[reassoc]
lemma fromUnitCoordinate_natural {T : Type u} [CommRing T] (g : R →+* T)
    {s : A} {d : ℕ} (hd : 0 < d) (hs : s ∈ 𝒜 d) (hu : IsUnit (f s)) :
    Spec.map (CommRingCat.ofHom g) ≫ fromUnitCoordinate f hd hs hu =
      fromUnitCoordinate (g.comp f) hd hs (hu.map g) := by
  unfold fromUnitCoordinate
  rw [← Category.assoc, ← Spec.map_comp, ← CommRingCat.ofHom_comp, evalAway_natural]

lemma fromUnitCoordinate_scale {s : A} {d : ℕ} (hd : 0 < d)
    (hs : s ∈ 𝒜 d) (hu : IsUnit (f s)) (g : A →+* R) (hv : IsUnit (g s))
    (c : Rˣ) (hscale : ∀ n a, a ∈ 𝒜 n → g a = (c : R) ^ n * f a) :
    fromUnitCoordinate f hd hs hu = fromUnitCoordinate g hd hs hv := by
  unfold fromUnitCoordinate
  rw [evalAway_scale f hs hu g hv c hscale]

lemma fromUnitCoordinate_preimage {s t : A} {e : ℕ} (hs : s ∈ 𝒜 1)
    (hu : IsUnit (f s)) (hsone : f s = 1) (he : 0 < e) (ht : t ∈ 𝒜 e) :
    fromUnitCoordinate f (by decide) hs hu ⁻¹ᵁ Proj.basicOpen 𝒜 t =
      PrimeSpectrum.basicOpen (f t) := by
  rw [fromUnitCoordinate, Scheme.Hom.comp_preimage,
    Proj.awayι_preimage_basicOpen 𝒜 hs (by decide) ht he, SpecMap_preimage_basicOpen]
  congr 1
  change evalAway f s hu (Away.isLocalizationElem hs ht) = f t
  have H := evalAway_mk_clear f hs hu e (t ^ 1)
    (show t ^ 1 ∈ 𝒜 (e • 1) from by simpa using ht)
  simpa only [Away.isLocalizationElem, hsone, one_pow, mul_one, pow_one] using H

theorem fromUnitCoordinate_eq {s t : A} {d e : ℕ} (hd : 0 < d) (he : 0 < e)
    (hs : s ∈ 𝒜 d) (ht : t ∈ 𝒜 e) (hu : IsUnit (f s)) (hv : IsUnit (f t)) :
    fromUnitCoordinate f hd hs hu = fromUnitCoordinate f he ht hv := by
  have huv : IsUnit (f (s * t)) := by rw [map_mul]; exact hu.mul hv
  have hvu : IsUnit (f (t * s)) := by rw [map_mul]; exact hv.mul hu
  rw [fromUnitCoordinate_mul f hd hs ht hu huv,
    fromUnitCoordinate_mul f he ht hs hv hvu]
  congr 1 <;> ac_rfl

end

section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits MvPolynomial TopologicalSpace
variable {K σ : Type u} [CommRing K]
attribute [local instance] MvPolynomial.gradedAlgebra

lemma coordinates_X_mem (i : σ) : MvPolynomial.X i ∈ homogeneousSubmodule σ K 1 :=
  isHomogeneous_X K i

def coordinatesMap (X : Scheme.{u}) (k : K →+* Γ(X, ⊤)) (a : σ → Γ(X, ⊤))
    (i : σ) (hi : a i = 1) : X ⟶ Proj (homogeneousSubmodule σ K) :=
  X.toSpecΓ ≫ fromUnitCoordinate (eval₂Hom k a) (by decide)
    (coordinates_X_mem (K := K) i) (by simpa only [eval₂Hom_X', hi] using isUnit_one)

lemma coordinates_eval_natural {R T : Type u} [CommRing R] [CommRing T]
    (g : R →+* T) (k : K →+* R) (a : σ → R) :
    g.comp (eval₂Hom k a) = eval₂Hom (g.comp k) (fun j => g (a j)) := by
  apply MvPolynomial.ringHom_ext <;> intro j <;> simp

@[reassoc]
lemma coordinatesMap_natural {X Y : Scheme.{u}} (φ : Y ⟶ X)
    (k : K →+* Γ(X, ⊤)) (a : σ → Γ(X, ⊤)) (i : σ) (hi : a i = 1) :
    φ ≫ coordinatesMap X k a i hi =
      coordinatesMap Y (φ.appTop.hom.comp k) (fun j => φ.appTop (a j)) i
        (by simp only [hi, map_one]) := by
  unfold coordinatesMap
  rw [← Category.assoc, Scheme.toSpecΓ_naturality, Category.assoc,
    ]
  congr 1
  change Spec.map (CommRingCat.ofHom φ.appTop.hom) ≫ _ = _
  rw [fromUnitCoordinate_natural]
  congr 1
  exact coordinates_eval_natural φ.appTop.hom k a

lemma coordinatesMap_scale (X : Scheme.{u}) (k : K →+* Γ(X, ⊤))
    (a b : σ → Γ(X, ⊤)) (i j : σ) (hi : a i = 1) (hj : b j = 1)
    (c : Γ(X, ⊤)ˣ) (hscale : ∀ q, b q = (c : Γ(X, ⊤)) * a q) :
    coordinatesMap X k a i hi = coordinatesMap X k b j hj := by
  let f := eval₂Hom k a
  let g := eval₂Hom k b
  have hf : IsUnit (f (MvPolynomial.X (R := K) i)) := by
    simpa only [f, eval₂Hom_X', hi] using (isUnit_one : IsUnit (1 : Γ(X, ⊤)))
  have hg : IsUnit (g (MvPolynomial.X (R := K) i)) := by
    simpa only [g, eval₂Hom_X', hscale i, hi, mul_one] using c.isUnit
  have hg' : IsUnit (g (MvPolynomial.X (R := K) j)) := by
    simpa only [g, eval₂Hom_X', hj] using (isUnit_one : IsUnit (1 : Γ(X, ⊤)))
  have H : ∀ n p, p ∈ homogeneousSubmodule σ K n →
      g p = (c : Γ(X, ⊤)) ^ n * f p := by
    intro n p hp
    change eval₂ k b p = _
    have hb : b = fun q => (c : Γ(X, ⊤)) * a q := funext hscale
    rw [hb]
    exact homogeneous_eval₂_scale hp k a c
  unfold coordinatesMap
  congr 1
  exact (fromUnitCoordinate_scale (𝒜 := homogeneousSubmodule σ K) (d := 1) f (by decide) (coordinates_X_mem (K := K) i)
    hf g hg c H).trans
      (fromUnitCoordinate_eq (𝒜 := homogeneousSubmodule σ K) (d := 1) (e := 1) g (by decide) (by decide)
        (coordinates_X_mem (K := K) i) (coordinates_X_mem (K := K) j) hg hg')

lemma coordinatesMap_preimage (X : Scheme.{u}) (k : K →+* Γ(X, ⊤))
    (a : σ → Γ(X, ⊤)) (i : σ) (hi : a i = 1) (j : σ) :
    coordinatesMap X k a i hi ⁻¹ᵁ
      Proj.basicOpen (homogeneousSubmodule σ K) (MvPolynomial.X j) = X.basicOpen (a j) := by
  rw [coordinatesMap, Scheme.Hom.comp_preimage,
    fromUnitCoordinate_preimage _ (coordinates_X_mem (K := K) i) _
      (by simpa only [eval₂Hom_X'] using hi) (by decide) (coordinates_X_mem (K := K) j),
    eval₂Hom_X', Scheme.toSpecΓ_preimage_basicOpen]

structure CoordinateAtlas (X : Scheme.{u}) where
  cover : X.OpenCover
  scalars : ∀ i : cover.I₀, K →+* Γ(cover.X i, ⊤)
  coordinates : ∀ i : cover.I₀, σ → Γ(cover.X i, ⊤)
  index : cover.I₀ → σ
  normalized : ∀ i, coordinates i (index i) = 1
  scalarOverlap : ∀ i j,
    (pullback.fst (cover.f i) (cover.f j)).appTop.hom.comp (scalars i) =
      (pullback.snd (cover.f i) (cover.f j)).appTop.hom.comp (scalars j)
  coordinateOverlap : ∀ i j,
    ∃ c : Γ(pullback (cover.f i) (cover.f j), ⊤)ˣ, ∀ q,
      (pullback.snd (cover.f i) (cover.f j)).appTop (coordinates j q) =
        (c : Γ(pullback (cover.f i) (cover.f j), ⊤)) *
          (pullback.fst (cover.f i) (cover.f j)).appTop (coordinates i q)

variable {X : Scheme.{u}} (D : CoordinateAtlas (K := K) (σ := σ) X)

def CoordinateAtlas.localMap (i : D.cover.I₀) :
    D.cover.X i ⟶ Proj (homogeneousSubmodule σ K) :=
  coordinatesMap _ (D.scalars i) (D.coordinates i) (D.index i) (D.normalized i)

lemma CoordinateAtlas.compatible (i j : D.cover.I₀) :
    pullback.fst (D.cover.f i) (D.cover.f j) ≫ D.localMap i =
      pullback.snd (D.cover.f i) (D.cover.f j) ≫ D.localMap j := by
  unfold CoordinateAtlas.localMap
  rw [coordinatesMap_natural, coordinatesMap_natural]
  obtain ⟨c, hc⟩ := D.coordinateOverlap i j
  simpa only [D.scalarOverlap i j] using
    coordinatesMap_scale _
      ((pullback.fst (D.cover.f i) (D.cover.f j)).appTop.hom.comp (D.scalars i))
      _ _ (D.index i) (D.index j)
      (by simp only [D.normalized, map_one])
      (by simp only [D.normalized, map_one]) c hc

def CoordinateAtlas.morphism : X ⟶ Proj (homogeneousSubmodule σ K) :=
  D.cover.glueMorphisms D.localMap D.compatible

@[reassoc, simp]
lemma CoordinateAtlas.cover_morphism (i : D.cover.I₀) :
    D.cover.f i ≫ D.morphism = D.localMap i :=
  D.cover.ι_glueMorphisms _ _ i

end

section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace
open scoped AlgebraicGeometry
open PiExponentSeshadri.Frames
attribute [local instance] MvPolynomial.gradedAlgebra
variable {K σ : Type u} [CommRing K] {X : Scheme.{u}}

def atlasOfFramedSections {M : X.Modules} (k : K →+* Γ(X, ⊤))
    (s : σ → (O X ⟶ M)) (𝒰 : X.OpenCover)
    (e : ∀ i, M.restrict (𝒰.f i) ≅ O (𝒰.X i)) (index : 𝒰.I₀ → σ)
    (hnorm : ∀ i, coefficient (e i) (restrictSection (𝒰.f i) (s (index i))) = 1) :
    CoordinateAtlas (K := K) (σ := σ) X where
  cover := 𝒰
  scalars i := (𝒰.f i).appTop.hom.comp k
  coordinates i q := coefficient (e i) (restrictSection (𝒰.f i) (s q))
  index := index
  normalized := hnorm
  scalarOverlap i j := by
    rw [← RingHom.comp_assoc, ← RingHom.comp_assoc]
    congr 1
    simpa only [Scheme.Hom.comp_appTop, CommRingCat.hom_comp] using
      congrArg (fun f : pullback (𝒰.f i) (𝒰.f j) ⟶ X => f.appTop.hom)
        (pullback.condition (f := 𝒰.f i) (g := 𝒰.f j))
  coordinateOverlap i j := by
    obtain ⟨c, hc⟩ := overlap_coefficients (𝒰.f i) (𝒰.f j)
      (pullback.fst (𝒰.f i) (𝒰.f j)) (pullback.snd (𝒰.f i) (𝒰.f j))
      (pullback.condition (f := 𝒰.f i) (g := 𝒰.f j)) (e i) (e j)
    exact ⟨c, fun q => hc (s q)⟩

def sectionFrame {M : X.Modules} (s : O X ⟶ M) :
    M.restrict (SectionOpens.isoOpen s).ι ≅ O (SectionOpens.isoOpen s).toScheme := by
  letI := SectionOpens.isIso_restrict_isoOpen s
  exact (asIso ((Scheme.Modules.restrictFunctor (SectionOpens.isoOpen s).ι).map s)).symm ≪≫
    Scheme.Modules.restrictUnitIso (SectionOpens.isoOpen s).ι

lemma sectionFrame_normalized {M : X.Modules} (s : O X ⟶ M) :
    coefficient (sectionFrame s) (restrictSection (SectionOpens.isoOpen s).ι s) = 1 := by
  change coefficient (sectionFrame s) (sectionFrame s).inv = 1
  exact coefficient_frame (sectionFrame s)

def sectionsMorphism {M : X.Modules} (k : K →+* Γ(X, ⊤))
    (s : σ → (O X ⟶ M)) (hcover : (⨆ i, SectionOpens.isoOpen (s i)) = ⊤) :
    X ⟶ Proj (MvPolynomial.homogeneousSubmodule σ K) :=
  (atlasOfFramedSections k s
    (X.openCoverOfIsOpenCover (fun i => SectionOpens.isoOpen (s i)) hcover)
    (fun i => sectionFrame (s i)) id (fun i => sectionFrame_normalized (s i))).morphism

end

section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open scoped AlgebraicGeometry
open PiExponentSeshadri.Frames
variable {K σ : Type u} [CommRing K] {X : Scheme.{u}}
attribute [local instance] MvPolynomial.gradedAlgebra

lemma sectionsMorphism_local {M : X.Modules} (k : K →+* Γ(X, ⊤))
    (s : σ → (O X ⟶ M)) (hcover : (⨆ i, SectionOpens.isoOpen (s i)) = ⊤) (i : σ) :
    (SectionOpens.isoOpen (s i)).ι ≫ sectionsMorphism k s hcover =
      coordinatesMap (SectionOpens.isoOpen (s i)).toScheme
        ((SectionOpens.isoOpen (s i)).ι.appTop.hom.comp k)
        (fun j => coefficient (sectionFrame (s i))
          (restrictSection (SectionOpens.isoOpen (s i)).ι (s j))) i
        (sectionFrame_normalized (s i)) := by
  exact CoordinateAtlas.cover_morphism
    (atlasOfFramedSections k s
      (X.openCoverOfIsOpenCover (fun a => SectionOpens.isoOpen (s a)) hcover)
      (fun a => sectionFrame (s a)) id (fun a => sectionFrame_normalized (s a))) i

theorem sectionsMorphism_preimage {M : X.Modules} (k : K →+* Γ(X, ⊤))
    (s : σ → (O X ⟶ M)) (hcover : (⨆ i, SectionOpens.isoOpen (s i)) = ⊤) (j : σ) :
    sectionsMorphism k s hcover ⁻¹ᵁ
      Proj.basicOpen (MvPolynomial.homogeneousSubmodule σ K) (MvPolynomial.X j) =
      SectionOpens.isoOpen (s j) := by
  ext x
  have hx : x ∈ ⨆ i, SectionOpens.isoOpen (s i) := by rw [hcover]; trivial
  obtain ⟨i, hi⟩ := Opens.mem_iSup.mp hx
  let U := SectionOpens.isoOpen (s i)
  have H : U.ι ⁻¹ᵁ (sectionsMorphism k s hcover ⁻¹ᵁ
      Proj.basicOpen (MvPolynomial.homogeneousSubmodule σ K) (MvPolynomial.X j)) =
      U.ι ⁻¹ᵁ SectionOpens.isoOpen (s j) := by
    rw [← Scheme.Hom.comp_preimage, sectionsMorphism_local,
      coordinatesMap_preimage, preimage_isoOpen (s j) U.ι (sectionFrame (s i))]
  exact Set.ext_iff.mp (congrArg SetLike.coe H) (⟨x, hi⟩ : U.toScheme)

end
section
open AlgebraicGeometry CategoryTheory TopologicalSpace MvPolynomial
open PiExponentSeshadri.Frames
attribute [local instance] MvPolynomial.gradedAlgebra
variable {K σ : Type} [CommRing K]
variable (M : (Proj (PolyGrade K σ)).Modules)
variable (k : K →+* Γ(Proj (PolyGrade K σ),⊤))
variable (s : σ → (O (Proj (PolyGrade K σ)) ⟶ M))
variable (hc : (⨆ i, SectionOpens.isoOpen (s i)) = ⊤)
variable (hid : sectionsMorphism k s hc = 𝟙 (Proj (PolyGrade K σ)))

include hid

lemma identityCoordinateOpen (i : σ) :
    SectionOpens.isoOpen (s i) = Proj.basicOpen (PolyGrade K σ) (X i) := by
  have h := sectionsMorphism_preimage k s hc i
  rw [hid] at h
  exact h.symm

end

open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Frames
variable {X : Scheme} {M : X.Modules}

def sectionFrameOn (s : O X ⟶ M) (U : X.Opens) (hU : SectionOpens.isoOpen s = U) :
    M.restrict U.ι ≅ O U.toScheme := hU ▸ sectionFrame s

lemma sectionFrameOn_normalized (s : O X ⟶ M) (U : X.Opens)
    (hU : SectionOpens.isoOpen s = U) :
    coefficient (sectionFrameOn s U hU) (restrictSection U.ι s) = 1 := by
  subst U
  exact sectionFrame_normalized s

end PiExponentSeshadri.Projective

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveCurveTwoAffine.lean <==
import Mathlib.Algebra.Module.Submodule.Union
import OAI.NumberTheory.PiExponent.Geometry.FiniteCurveZeros
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveCharts

namespace OAI

namespace PiExponent.ProjectiveCurveTwoAffine
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace MvPolynomial
open PiExponentSeshadri.Projective PiExponentSeshadri.Geometry
attribute [local instance] MvPolynomial.gradedAlgebra

variable {K σ : Type} [CommRing K] [Fintype σ]

def linearEquation (v : σ → K) : MvPolynomial σ K := ∑ i, C (v i) * X i

theorem linearEquation_homogeneous (v : σ → K) :
    linearEquation v ∈ PolyGrade K σ 1 :=
  IsHomogeneous.sum _ _ _ (fun _i _ => isHomogeneous_C_mul_X _ _)

def linearEquationLinear : (σ → K) →ₗ[K] MvPolynomial σ K where
  toFun := linearEquation
  map_add' v w := by simp [linearEquation, add_mul, Finset.sum_add_distrib]
  map_smul' c v := by
    simp [linearEquation, Algebra.smul_def, Finset.mul_sum, mul_assoc]

theorem linearEquation_single_one [DecidableEq σ] (i : σ) :
    linearEquation (Pi.single i (1 : K)) = X i := by
  classical
  simp [linearEquation, Pi.single_apply, apply_ite, ite_mul]

theorem exists_hyperplane_avoiding {K σ ι : Type} [Field K] [Infinite K]
    [Fintype σ] [Finite ι] (x : ι → Proj (PolyGrade K σ)) :
    ∃ v : σ → K, ∀ i, x i ∈ Proj.basicOpen (PolyGrade K σ) (linearEquation v) := by
  classical
  let bad (i : ι) : Submodule K (σ → K) :=
    ((x i).asHomogeneousIdeal.toIdeal.restrictScalars K).comap
      (linearEquationLinear (K := K) (σ := σ))
  have hbad (i : ι) : bad i ≠ ⊤ := by
    intro h
    have hx : x i ∈ ⨆ j : σ, Proj.basicOpen (PolyGrade K σ) (X j) := by
      rw [standardChart_cover]
      trivial
    obtain ⟨j, hj⟩ := Opens.mem_iSup.mp hx
    have hm : Pi.single j (1 : K) ∈ bad i := h ▸ Submodule.mem_top
    change linearEquation (Pi.single j (1 : K)) ∈ (x i).asHomogeneousIdeal at hm
    rw [linearEquation_single_one] at hm
    exact hj hm
  obtain ⟨v, hv⟩ := Submodule.exists_forall_notMem_of_forall_ne_top bad hbad
  exact ⟨v, hv⟩

theorem two_affine_cover_of_affine_projective_map
    {K σ : Type} [Field K] [Infinite K] [Fintype σ]
    {Y : Scheme.{0}} [IsIntegral Y] [NoetherianSpace Y]
    (j : Y ⟶ Proj (PolyGrade K σ)) [IsAffineHom j]
    (hd : topologicalKrullDim Y ≤ 1) :
    ∃ U V : Y.Opens, IsAffineOpen U ∧ IsAffineOpen V ∧ U ⊔ V = ⊤ := by
  classical
  obtain ⟨y⟩ : Nonempty Y := inferInstance
  have hy : j y ∈ ⨆ i : σ, Proj.basicOpen (PolyGrade K σ) (X i) := by
    rw [standardChart_cover]
    trivial
  obtain ⟨i, hi⟩ := Opens.mem_iSup.mp hy
  let U := j ⁻¹ᵁ Proj.basicOpen (PolyGrade K σ) (X i)
  have hU : IsAffineOpen U := (standardChart_isAffineOpen i).preimage j
  let Z : Set Y := (U : Set Y)ᶜ
  have hZ : Z.Finite := proper_closed_finite_of_dimension_one hd U.isOpen.isClosed_compl (by
    intro h
    have hyZ : y ∈ Z := h ▸ Set.mem_univ y
    exact hyZ hi)
  let : Finite Z := hZ.to_subtype
  obtain ⟨v, hv⟩ := exists_hyperplane_avoiding (fun z : Z => j z.val)
  let V := j ⁻¹ᵁ Proj.basicOpen (PolyGrade K σ) (linearEquation v)
  have hV : IsAffineOpen V :=
    (Proj.isAffineOpen_basicOpen _ _ (linearEquation_homogeneous v) (by decide)).preimage j
  refine ⟨U, V, hU, hV, top_unique ?_⟩
  intro z _
  by_cases hz : z ∈ U
  · exact Or.inl hz
  · exact Or.inr (hv ⟨z, hz⟩)

theorem two_affine_cover_of_closed_embedding
    {K σ : Type} [Field K] [Infinite K] [Fintype σ]
    {Y : Scheme.{0}} [IsIntegral Y] [IsNoetherian Y]
    (j : Y ⟶ Proj (PolyGrade K σ)) [IsClosedImmersion j]
    (hd : topologicalKrullDim Y ≤ 1) :
    ∃ U V : Y.Opens, IsAffineOpen U ∧ IsAffineOpen V ∧ U ⊔ V = ⊤ :=
  two_affine_cover_of_affine_projective_map j hd

end
end PiExponent.ProjectiveCurveTwoAffine

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveDenseChart.lean <==
import OAI.NumberTheory.PiExponent.Approximation.WeightedCompactification

namespace OAI

noncomputable section

namespace PiExponent

section

open AlgebraicGeometry TopologicalSpace
open scoped HomogeneousIdeal

variable {A T : Type*} [CommRing A] [IsDomain A] [SetLike T A] [AddSubgroupClass T A]
  (𝒜 : ℕ → T) [GradedRing 𝒜]

def projectiveGenericPoint {s : A} {d : ℕ} (hs : s ∈ 𝒜 d) (hd : 0 < d) (hne : s ≠ 0) :
    ProjectiveSpectrum 𝒜 where
  asHomogeneousIdeal := ⊥
  isPrime := by
    simpa only [HomogeneousIdeal.toIdeal_bot] using (inferInstance : (⊥ : Ideal A).IsPrime)
  not_irrelevant_le h := by
    have hm := h (HomogeneousIdeal.mem_irrelevant_of_mem 𝒜 hd hs)
    change s ∈ (⊥ : Ideal A) at hm
    exact hne (Ideal.mem_bot.mp hm)

theorem projective_basicOpen_dense {s : A} {d : ℕ} (hs : s ∈ 𝒜 d)
    (hd : 0 < d) (hne : s ≠ 0) : Dense (Proj.basicOpen 𝒜 s : Set (Proj 𝒜)) := by
  let p := projectiveGenericPoint 𝒜 hs hd hne
  have hp : p ∈ Proj.basicOpen 𝒜 s := by
    change s ∉ (⊥ : Ideal A)
    exact fun h => hne (Ideal.mem_bot.mp h)
  intro x
  apply closure_mono (Set.singleton_subset_iff.mpr hp)
  exact (ProjectiveSpectrum.le_iff_mem_closure 𝒜 p x).mp
    (show (⊥ : HomogeneousIdeal 𝒜) ≤ x.asHomogeneousIdeal from bot_le)

end

namespace WeightedCompactification

open MvPolynomial AlgebraicGeometry

variable {R ι σ : Type*} [CommRing R] [IsDomain R]

theorem imageCoordinate_zero_exponent_ne_zero (a : σ → ι →₀ ℕ) (z : σ) (hz : a z = 0) :
    imageCoordinate (R := R) a z ≠ 0 := by
  intro h
  have hc := congrArg (fun x : monomialImage (R := R) a => x.1) h
  simp [homogeneousMonomialMap, hz] at hc

theorem constantChart_dense (a : σ → ι →₀ ℕ) (z : σ) (hz : a z = 0) :
    Dense (Proj.basicOpen (imageGrade (R := R) a) (imageCoordinate a z) :
      Set (Proj (imageGrade (R := R) a))) :=
  projective_basicOpen_dense _ (imageCoordinate_mem a z) (by decide)
    (imageCoordinate_zero_exponent_ne_zero a z hz)

end WeightedCompactification

end PiExponent

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveEmbeddingCharts.lean <==
import Mathlib.AlgebraicGeometry.Morphisms.ClosedImmersion
import Mathlib.AlgebraicGeometry.Morphisms.UniversallyClosed
import Mathlib.AlgebraicGeometry.ProjectiveSpectrum.Proper
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveCoordinates

namespace OAI

noncomputable section

namespace PiExponentSeshadri

universe u

namespace Projective
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace
open scoped AlgebraicGeometry
open MvPolynomial HomogeneousLocalization
variable {K σ R : Type u} [CommRing K] [CommRing R]
attribute [local instance] MvPolynomial.gradedAlgebra

lemma normalized_evalAway_surjective (k : K →+* R) (a : σ → R)
    (i : σ) (hi : a i = 1) (h : Function.Surjective (eval₂Hom k a)) :
    Function.Surjective (evalAway (𝒜 := homogeneousSubmodule σ K) (eval₂Hom k a)
      (X i) (by simpa only [eval₂Hom_X', hi] using (isUnit_one : IsUnit (1 : R)))) := by
  let F := evalAway (𝒜 := homogeneousSubmodule σ K) (eval₂Hom k a)
    (X i) (by simpa only [eval₂Hom_X', hi] using (isUnit_one : IsUnit (1 : R)))
  have hC (r : K) : C r ∈ homogeneousSubmodule σ K (0 • 1) := by simp
  have hX (j : σ) : X j ∈ homogeneousSubmodule σ K (1 • 1) := by
    simpa using isHomogeneous_X K j
  let c : K →+* Away (homogeneousSubmodule σ K) (X i) :=
    (HomogeneousLocalization.fromZeroRingHom _ _).comp
      { toFun := fun r => ⟨C r, isHomogeneous_C _ _⟩
        map_one' := Subtype.ext C_1
        map_mul' := fun _ _ => Subtype.ext C_mul
        map_zero' := Subtype.ext C_0
        map_add' := fun _ _ => Subtype.ext C_add }
  let b (j : σ) := Away.mk _ (isHomogeneous_X K i) 1 (X j) (hX j)
  have hc (r : K) : F (c r) = k r := by
    change F (Away.mk _ (isHomogeneous_X K i) 0 (C r) (hC r)) = k r
    have H := evalAway_mk_clear (eval₂Hom k a) (isHomogeneous_X K i)
      (show IsUnit ((eval₂Hom k a) (X i)) by simpa only [eval₂Hom_X', hi] using
        (isUnit_one : IsUnit (1 : R))) 0 (C r) (hC r)
    simpa only [F, eval₂Hom_C, eval₂Hom_X', pow_zero, mul_one] using H
  have hb (j : σ) : F (b j) = a j := by
    have H := evalAway_mk_clear (eval₂Hom k a) (isHomogeneous_X K i)
      (show IsUnit ((eval₂Hom k a) (X i)) by simpa only [eval₂Hom_X', hi] using
        (isUnit_one : IsUnit (1 : R))) 1 (X j) (hX j)
    simpa only [F, b, eval₂Hom_X', hi, one_pow, mul_one] using H
  have H : F.comp (eval₂Hom c b) = eval₂Hom k a := by
    apply MvPolynomial.ringHom_ext
    · intro r
      simpa only [RingHom.comp_apply, eval₂Hom_C] using hc r
    · intro j
      simpa only [RingHom.comp_apply, eval₂Hom_X'] using hb j
  intro r
  obtain ⟨p, hp⟩ := h r
  exact ⟨eval₂Hom c b p, (RingHom.congr_fun H p).trans hp⟩

lemma normalized_coordinates_closed {X : Scheme.{u}} [IsAffine X]
    (k : K →+* Γ(X, ⊤)) (a : σ → Γ(X, ⊤)) (i : σ) (hi : a i = 1)
    (h : Function.Surjective (eval₂Hom k a)) :
    IsClosedImmersion (X.toSpecΓ ≫ Spec.map (CommRingCat.ofHom
      (evalAway (𝒜 := homogeneousSubmodule σ K) (eval₂Hom k a) (MvPolynomial.X i)
        (by simpa only [eval₂Hom_X', hi] using (isUnit_one : IsUnit (1 : Γ(X, ⊤))))))) := by
  have := IsClosedImmersion.spec_of_surjective
    (CommRingCat.ofHom (evalAway (𝒜 := homogeneousSubmodule σ K) (eval₂Hom k a)
      (MvPolynomial.X i) (by simpa only [eval₂Hom_X', hi] using
        (isUnit_one : IsUnit (1 : Γ(X, ⊤))))))
    (normalized_evalAway_surjective k a i hi h)
  infer_instance

end Projective

namespace Geometry
open CategoryTheory AlgebraicGeometry TopologicalSpace
open scoped AlgebraicGeometry
variable {X Y : Scheme.{u}} {ι : Type u}

theorem closedImmersion_of_source_charts (f : X ⟶ Y) [UniversallyClosed f]
    (U : ι → X.Opens) (V : ι → Y.Opens)
    (hU : (⨆ i, U i) = ⊤) (g : ∀ i, (U i).toScheme ⟶ (V i).toScheme)
    (hg : ∀ i, IsClosedImmersion (g i))
    (hcomm : ∀ i, (U i).ι ≫ f = g i ≫ (V i).ι)
    (hpre : ∀ i, f ⁻¹ᵁ V i = U i) : IsClosedImmersion f := by
  have hinj : Function.Injective f := by
    intro x y hxy
    have hx : x ∈ ⨆ i, U i := by rw [hU]; trivial
    obtain ⟨i, hi⟩ := Opens.mem_iSup.mp hx
    have hy : y ∈ U i := by
      rw [← hpre i]
      change f y ∈ V i
      rw [← hxy]
      change x ∈ f ⁻¹ᵁ V i
      rw [hpre]
      exact hi
    have he (z : (U i).toScheme) : (g i z).val = f z.val :=
      (congrArg (fun a : (U i).toScheme ⟶ Y => a z) (hcomm i)).symm
    have hz : g i ⟨x, hi⟩ = g i ⟨y, hy⟩ := by
      apply Subtype.ext
      exact (he ⟨x, hi⟩).trans (hxy.trans (he ⟨y, hy⟩).symm)
    have := (g i).isClosedEmbedding.injective hz
    exact congrArg Subtype.val this
  have hstalk : SurjectiveOnStalks f := by
    apply IsZariskiLocalAtSource.of_openCover (P := @SurjectiveOnStalks)
      (X.openCoverOfIsOpenCover U hU)
    intro i
    change ι at i
    change SurjectiveOnStalks ((U i).ι ≫ f)
    rw [hcomm]
    have := hg i
    infer_instance
  exact ⟨Topology.IsClosedEmbedding.of_continuous_injective_isClosedMap f.continuous hinj f.isClosedMap⟩

end Geometry

namespace Projective

section
open AlgebraicGeometry CategoryTheory HomogeneousLocalization MvPolynomial
open scoped AlgebraicGeometry
variable {K σ : Type u} [CommRing K]
attribute [local instance] MvPolynomial.gradedAlgebra

def projectiveConstants : K →+* homogeneousSubmodule σ K 0 where
  toFun r := ⟨C r, isHomogeneous_C _ _⟩
  map_one' := Subtype.ext C_1
  map_mul' _ _ := Subtype.ext C_mul
  map_zero' := Subtype.ext C_0
  map_add' _ _ := Subtype.ext C_add

def projectiveBase : Proj (homogeneousSubmodule σ K) ⟶ Spec (CommRingCat.of K) :=
  Proj.toSpecZero _ ≫ Spec.map (CommRingCat.ofHom (projectiveConstants (σ := σ)))

lemma evalAway_constants_comp {R : Type u} [CommRing R] (k : K →+* R) (a : σ → R)
    (i : σ) (hi : a i = 1) :
    (evalAway (𝒜 := homogeneousSubmodule σ K) (eval₂Hom k a) (X i)
      (by simpa only [eval₂Hom_X', hi] using (isUnit_one : IsUnit (1 : R)))).comp
      ((fromZeroRingHom (homogeneousSubmodule σ K) (.powers (X i))).comp
        projectiveConstants) = k := by
  apply RingHom.ext
  intro c
  change IsLocalization.Away.lift (X i)
    (by simpa only [eval₂Hom_X', hi] using (isUnit_one : IsUnit (1 : R)))
    (HomogeneousLocalization.fromZeroRingHom (homogeneousSubmodule σ K)
      (.powers (X i)) (projectiveConstants c)).val = k c
  change IsLocalization.Away.lift (X i)
    (by simpa only [eval₂Hom_X', hi] using (isUnit_one : IsUnit (1 : R)))
    (algebraMap (MvPolynomial σ K) (Localization.Away (X i)) (C c)) = k c
  rw [IsLocalization.Away.lift_eq, eval₂Hom_C]

@[reassoc]
theorem coordinatesMap_over {X : Scheme.{u}} (k : K →+* Γ(X, ⊤))
    (a : σ → Γ(X, ⊤)) (i : σ) (hi : a i = 1) :
    coordinatesMap X k a i hi ≫ projectiveBase =
      X.toSpecΓ ≫ Spec.map (CommRingCat.ofHom k) := by
  simp only [coordinatesMap, fromUnitCoordinate, projectiveBase, Category.assoc,
    Proj.awayι_toSpecZero_assoc, ← Spec.map_comp, ← CommRingCat.ofHom_comp]
  congr 2
  exact congrArg CommRingCat.ofHom (evalAway_constants_comp k a i hi)

@[reassoc]
theorem sectionsMorphism_over {X : Scheme.{u}} {M : X.Modules}
    (k : K →+* Γ(X, ⊤)) (s : σ → (PiExponentSeshadri.Frames.O X ⟶ M))
    (hcover : (⨆ i, SectionOpens.isoOpen (s i)) = ⊤) :
    sectionsMorphism k s hcover ≫ projectiveBase =
      X.toSpecΓ ≫ Spec.map (CommRingCat.ofHom k) := by
  apply (X.openCoverOfIsOpenCover (fun i => SectionOpens.isoOpen (s i)) hcover).hom_ext
  intro i
  change σ at i
  change (SectionOpens.isoOpen (s i)).ι ≫ _ = _
  rw [← Category.assoc, sectionsMorphism_local, coordinatesMap_over]
  change _ = (SectionOpens.isoOpen (s i)).ι ≫ X.toSpecΓ ≫ _
  rw [← Category.assoc, Scheme.toSpecΓ_naturality, Category.assoc, ← Spec.map_comp]
  rfl

end

open AlgebraicGeometry CategoryTheory TopologicalSpace MvPolynomial
open scoped AlgebraicGeometry
open PiExponentSeshadri.Frames
variable {K σ : Type u} [CommRing K] {X : Scheme.{u}}
attribute [local instance] MvPolynomial.gradedAlgebra

instance projectiveBase_separated : IsSeparated (projectiveBase (K := K) (σ := σ)) := by
  unfold projectiveBase
  infer_instance

instance sectionsMorphism_proper {M : X.Modules} (k : K →+* Γ(X, ⊤))
    (s : σ → (O X ⟶ M)) (hcover : (⨆ i, SectionOpens.isoOpen (s i)) = ⊤)
    [IsProper (X.toSpecΓ ≫ Spec.map (CommRingCat.ofHom k))] :
    IsProper (sectionsMorphism k s hcover) := by
  have : IsProper (sectionsMorphism k s hcover ≫ projectiveBase) := by
    rw [sectionsMorphism_over]
    infer_instance
  exact IsProper.of_comp _ projectiveBase

lemma toSpec_scalarMap (p : X ⟶ Spec (CommRingCat.of K)) :
    X.toSpecΓ ≫ Spec.map (CommRingCat.ofHom
      (p.appTop.hom.comp (Scheme.ΓSpecIso (CommRingCat.of K)).inv.hom)) = p := by
  change X.toSpecΓ ≫ Spec.map ((Scheme.ΓSpecIso (CommRingCat.of K)).inv ≫ p.appTop) = p
  rw [Spec.map_comp, ← Category.assoc, ← Scheme.toSpecΓ_naturality]
  simp

end Projective

namespace Geometry
open AlgebraicGeometry CategoryTheory MvPolynomial
open scoped AlgebraicGeometry

lemma finiteType_coordinates {K R : Type u} [CommRing K] [CommRing R]
    (k : K →+* R) (hk : k.FiniteType) :
    ∃ n : ℕ, ∃ a : Fin n → R, Function.Surjective (eval₂Hom k a) := by
  let := k.toAlgebra
  have : Algebra.FiniteType K R := hk
  obtain ⟨n, f, hf⟩ := Algebra.FiniteType.iff_quotient_mvPolynomial''.mp
    (inferInstance : Algebra.FiniteType K R)
  refine ⟨n, fun i => f (X i), ?_⟩
  have heq : eval₂Hom k (fun i => f (X i)) = f.toRingHom := by
    apply MvPolynomial.ringHom_ext
    · intro c
      exact (eval₂Hom_C _ _ _).trans (f.commutes c).symm
    · intro i
      exact eval₂Hom_X' _ _ _
  rw [heq]
  exact hf

theorem affine_coordinate_generators {K : Type u} [CommRing K] {X : Scheme.{u}}
    [IsAffine X] (p : X ⟶ Spec (CommRingCat.of K)) [LocallyOfFiniteType p] :
    ∃ n : ℕ, ∃ a : Fin n → Γ(X, ⊤), Function.Surjective
      (eval₂Hom (p.appTop.hom.comp (Scheme.ΓSpecIso (CommRingCat.of K)).inv.hom) a) := by
  have hp : p.appTop.hom.FiniteType :=
    HasRingHomProperty.appTop (P := @LocallyOfFiniteType) _ inferInstance
  have he : (Scheme.ΓSpecIso (CommRingCat.of K)).inv.hom.FiniteType :=
    RingHom.FiniteType.of_surjective _ (ConcreteCategory.bijective_of_isIso
      (Scheme.ΓSpecIso (CommRingCat.of K)).inv).surjective
  exact finiteType_coordinates _ (hp.comp he)

end Geometry

end PiExponentSeshadri

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveFiniteCoordinates.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.CohomologyFinite
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveO1Identity
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveSpaceBasics

namespace OAI

noncomputable section

namespace PiExponent

namespace CohomologyFiniteness
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace
open PiExponentSeshadri.Geometry PiExponentSeshadri.Projective
open GeometrySupport.ProjectiveCoordinateFinite
attribute [local instance] MvPolynomial.gradedAlgebra

variable {X : Scheme.{0}} {σ : Type} [Fintype σ] [Nonempty σ]

theorem finiteIndex_coordinateBundle_finite [IsNoetherian X]
    [IsAffineHom (pullback.diagonal (terminal.from X))]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) (L : LineBundle X)
    (s : σ → (structureSheaf X ⟶ L.sheaf))
    (hc : (⨆ i, PiExponentSeshadri.SectionOpens.isoOpen (s i)) = ⊤)
    (f : X ≅ Proj (PolyGrade ℂ σ))
    (hf : sectionsMorphism (baseScalars p) s hc = f.hom)
    (M : X.Modules) [M.IsFinitePresentation] (q : ℕ) : CohomologyFinite p M q := by
  let e := Fintype.equivFin σ
  let t : Fin (Fintype.card σ) → (structureSheaf X ⟶ L.sheaf) := fun i => s (e.symm i)
  have ht : (⨆ i, PiExponentSeshadri.SectionOpens.isoOpen (t i)) = ⊤ :=
    (Equiv.iSup_comp (g := fun j => PiExponentSeshadri.SectionOpens.isoOpen (s j)) e.symm).trans hc
  exact CoherentProjectiveFinite.coherent_cohomology_finite_of_inverse_powers
    p L (Fintype.card σ) Fintype.card_pos t ht
    (fun i => GeometrySupport.ProjectiveTupleCharts.coordinateOpen_isAffine L.sheaf s (baseScalars p) hc f hf (e.symm i))
    (inversePower_cohomology_finite L s (baseScalars p) hc f hf) M q

end CohomologyFiniteness

namespace ProjectiveFiniteCoordinates
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry PiExponentSeshadri.Projective
open ProjectiveO1 CohomologyFiniteness
attribute [local instance] MvPolynomial.gradedAlgebra
attribute [local irreducible] ProjectiveO1.lineBundle ProjectiveO1.coordinateCocycle
  ProjectiveO1.coordinateSection sectionsMorphism CoordinateAtlas.morphism atlasOfFramedSections
  CohomologyFinite
variable {X : Scheme.{0}} {σ : Type} [Finite σ] [Nonempty σ]

theorem projectiveSpace_cohomology_finite
    (M : (projectiveSpace ℂ σ).Modules) [M.IsFinitePresentation] (q : ℕ) :
    CohomologyFinite (polynomialProjectiveProjection ℂ σ) M q := by
  let : Fintype σ := Fintype.ofFinite σ
  have hid : sectionsMorphism
      (X := projectiveSpace ℂ σ) (K := ℂ) (σ := σ)
      (M := (lineBundle (R := ℂ) (σ := σ)).sheaf)
      (baseScalars (polynomialProjectiveProjection ℂ σ))
      (coordinateSection (R := ℂ) (σ := σ))
      (coordinateSection_cover (R := ℂ) (σ := σ)) =
      (Iso.refl (projectiveSpace ℂ σ)).hom :=
    coordinate_sectionsMorphism_identity (R := ℂ) (σ := σ)
  exact finiteIndex_coordinateBundle_finite (X := projectiveSpace ℂ σ)
    (polynomialProjectiveProjection ℂ σ)
    (lineBundle (R := ℂ) (σ := σ)) (coordinateSection (R := ℂ) (σ := σ))
    (coordinateSection_cover (R := ℂ) (σ := σ))
    (Iso.refl (projectiveSpace ℂ σ)) hid M q

theorem projectiveEmbedding_cohomology_finite
    (i : X ⟶ projectiveSpace ℂ σ) [IsClosedImmersion i]
    (M : X.Modules) [M.IsFinitePresentation] (q : ℕ) :
    letI := Module.compHom (cohomology M q)
      (baseScalars (i ≫ polynomialProjectiveProjection ℂ σ))
    FiniteDimensional ℂ (cohomology M q) := by
  exact finiteDimensional (i ≫ polynomialProjectiveProjection ℂ σ) M q
    (closedPushforward_finite i (polynomialProjectiveProjection ℂ σ) M q
      (projectiveSpace_cohomology_finite ((Scheme.Modules.pushforward i).obj M) q))

theorem projectiveOver_cohomology_finite (p : X ⟶ Spec (CommRingCat.of ℂ))
    (i : X ⟶ projectiveSpace ℂ σ) [IsClosedImmersion i]
    (hi : i ≫ polynomialProjectiveProjection ℂ σ = p)
    (M : X.Modules) [M.IsFinitePresentation] (q : ℕ) :
    letI := Module.compHom (cohomology M q) (baseScalars p)
    FiniteDimensional ℂ (cohomology M q) := by
  subst p
  exact projectiveEmbedding_cohomology_finite i M q

end ProjectiveFiniteCoordinates

end PiExponent

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveFinitePencil.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.PencilCohomology
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveO1Morphism
import OAI.NumberTheory.PiExponent.Geometry.ProjectivePencilScalars
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveSectionsPullback

namespace OAI

noncomputable section
namespace PiExponent.ProjectivePencil

section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Frames PiExponentSeshadri.Geometry PiExponentSeshadri.Projective


variable {K σ : Type} [CommRing K] {X : Scheme.{0}}

def lineBundle (f : X ⟶ ProjectiveO1.projectiveSpace K σ) : LineBundle X :=
  (ProjectiveO1.lineBundle (R := K) (σ := σ)).pullback f

def coordinateSection (f : X ⟶ ProjectiveO1.projectiveSpace K σ) (i : σ) :
    O X ⟶ (lineBundle f).sheaf :=
  pullbackSection f (ProjectiveO1.coordinateSection (R := K) i)

def scalars (f : X ⟶ ProjectiveO1.projectiveSpace K σ) : K →+* Γ(X,⊤) :=
  f.appTop.hom.comp (ProjectiveO1.scalars (R := K) (σ := σ))

theorem sections_cover (f : X ⟶ ProjectiveO1.projectiveSpace K σ) :
    (⨆ i, PiExponentSeshadri.SectionOpens.isoOpen (coordinateSection f i)) = ⊤ :=
  pullback_sections_cover ProjectiveO1.coordinateSection ProjectiveO1.coordinateSection_cover f

theorem sectionsMorphism_eq (f : X ⟶ ProjectiveO1.projectiveSpace K σ) :
    sectionsMorphism (scalars f) (coordinateSection f) (sections_cover f) = f := by
  have h := sectionsMorphism_pullback
    (M := (ProjectiveO1.lineBundle (R := K) (σ := σ)).sheaf)
    (ProjectiveO1.scalars (R := K) (σ := σ))
    ProjectiveO1.coordinateSection ProjectiveO1.coordinateSection_cover f
  rw [ProjectiveO1.coordinate_sectionsMorphism_identity, Category.comp_id] at h
  exact h.symm

instance sectionsMorphism_isFinite (f : X ⟶ ProjectiveO1.projectiveSpace K σ)
    [IsFinite f] : IsFinite (sectionsMorphism (scalars f) (coordinateSection f) (sections_cover f)) := by
  rw [sectionsMorphism_eq]
  infer_instance

end

section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry
variable {K : Type} [Field K] {X : Scheme.{0}}

theorem H0_finite [IsIntegral X]
    (f : X ⟶ ProjectiveO1.projectiveSpace K Bool) [IsFinite f]
    (hn : ¬ IsAffine X) (L : LineBundle X) :
    letI := Module.compHom (cohomology L.sheaf 0) (scalars f)
    Module.Finite K (cohomology L.sheaf 0) :=
  finite_pencil_H0_finite (scalars f) (coordinateSection f) (sections_cover f) hn L

theorem H1_finite [IsNoetherian X]
    (f : X ⟶ ProjectiveO1.projectiveSpace K Bool) [IsFinite f] (L : LineBundle X) :
    letI := Module.compHom (cohomology L.sheaf 1) (scalars f)
    Module.Finite K (cohomology L.sheaf 1) :=
  finite_pencil_H1_finite (scalars f) (coordinateSection f) (sections_cover f) L

end
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry
variable {X : Scheme.{0}}

theorem scalars_eq_baseScalars
    (f : X ⟶ ProjectiveLine.projectiveLine ℂ) :
    scalars f = baseScalars (f ≫ ProjectiveLine.structureMap ℂ) :=
  ProjectivePencilScalars.scalars_comp_eq_baseScalars f

theorem H0_finite_complex [IsIntegral X]
    (f : X ⟶ ProjectiveLine.projectiveLine ℂ) [IsFinite f]
    (hn : ¬ IsAffine X) (L : LineBundle X) :
    letI := Module.compHom (cohomology L.sheaf 0)
      (baseScalars (f ≫ ProjectiveLine.structureMap ℂ))
    Module.Finite ℂ (cohomology L.sheaf 0) := by
  rw [← scalars_eq_baseScalars f]
  exact H0_finite f hn L

theorem H1_finite_complex [IsNoetherian X]
    (f : X ⟶ ProjectiveLine.projectiveLine ℂ) [IsFinite f] (L : LineBundle X) :
    letI := Module.compHom (cohomology L.sheaf 1)
      (baseScalars (f ≫ ProjectiveLine.structureMap ℂ))
    Module.Finite ℂ (cohomology L.sheaf 1) := by
  rw [← scalars_eq_baseScalars f]
  exact H1_finite f L

end PiExponent.ProjectivePencil

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveFrameNaturality.lean <==
import OAI.NumberTheory.PiExponent.Approximation.FrameSubopens
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveChartSections
import OAI.NumberTheory.PiExponent.Polynomials.FrameCoefficients

namespace OAI

namespace PiExponentSeshadri.ProjectiveChartSections
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
open PiExponentSeshadri.Geometry ModuleFlasque RestrictionCohomology Frames
variable {X : Scheme} {U V : X.Opens} (M : X.Modules)
lemma framedSectionsEquiv_restrict (h : V ≤ U)
    (e : M.restrict U.ι ≅ structureSheaf U.toScheme) (s : Γ(M,U)) :
    framedSectionsEquiv V M (restrictOpenFrame h e) (M.presheaf.map (homOfLE h).op s) =
      (X.homOfLE h).appTop (framedSectionsEquiv U M e s) := by
  change (restrictOpenFrame h e).hom.app ⊤
    ((restrictionSectionsIso V M).inv (M.presheaf.map (homOfLE h).op s)) =
    (X.homOfLE h).appTop (e.hom.app ⊤ ((restrictionSectionsIso U M).inv s))
  simp only [restrictOpenFrame, Iso.trans_hom, Iso.symm_hom,
    Scheme.Modules.Hom.comp_app, Iso.app_inv, Iso.app_hom,
    Scheme.Modules.restrictFunctorCongr_inv_app_app,
    Scheme.Modules.restrictFunctorComp_hom_app_app,
    restrictionSectionsIso,
    Scheme.Modules.restrictAppIso]
  let φ := X.homOfLE h
  let W := φ ''ᵁ (⊤ : V.toScheme.Opens)
  let y := (restrictionSectionsIso U M).inv s
  have hn : e.hom.app W ((M.restrict U.ι).presheaf.map (homOfLE (show W ≤ ⊤ from le_top)).op y) =
      U.toScheme.presheaf.map (homOfLE (show W ≤ ⊤ from le_top)).op (e.hom.app ⊤ y) :=
    CategoryTheory.congr_fun (e.hom.mapPresheaf.naturality (homOfLE (show W ≤ ⊤ from le_top)).op) y
  calc
    _ = (φ.appIso ⊤).hom (e.hom.app W
        ((M.restrict U.ι).presheaf.map (homOfLE (show W ≤ ⊤ from le_top)).op y)) := by
      change (φ.appIso ⊤).hom (e.hom.app W _) = _
      apply congrArg (φ.appIso ⊤).hom
      apply congrArg (e.hom.app W)
      change (M.presheaf.map _ ≫ M.presheaf.map _ ≫ M.presheaf.map _ ≫ M.presheaf.map _) s =
        (M.presheaf.map _ ≫ M.presheaf.map _) s
      simp only [← Functor.map_comp]
      congr 2
    _ = (φ.appIso ⊤).hom (U.toScheme.presheaf.map
        (homOfLE (show W ≤ ⊤ from le_top)).op (e.hom.app ⊤ y)) := congrArg _ hn
    _ = _ := by
      change (U.toScheme.presheaf.map _ ≫ (φ.appIso ⊤).hom) (e.hom.app ⊤ y) = _
      rw [Scheme.Hom.appIso_hom']
      simp only [φ, Scheme.Hom.appTop, Scheme.homOfLE_app, Scheme.homOfLE_appLE,
        Scheme.Opens.toScheme_presheaf_map]
      erw [← Functor.map_comp]
      congr 2

lemma topIso_hom_restrict (h : V ≤ U) (x : Γ(U.toScheme, ⊤)) :
    V.topIso.hom ((X.homOfLE h).appTop x) =
      X.presheaf.map (homOfLE h).op (U.topIso.hom x) := by
  simp only [Scheme.homOfLE_appTop, Scheme.Opens.topIso_hom]
  change (X.presheaf.map _ ≫ X.presheaf.map _) x =
    (X.presheaf.map _ ≫ X.presheaf.map _) x
  erw [← Functor.map_comp, ← Functor.map_comp]
  congr 2

lemma framedCoefficientsEquiv_restrict (h : V ≤ U)
    (e : M.restrict U.ι ≅ structureSheaf U.toScheme) (s : Γ(M,U)) :
    framedCoefficientsEquiv V M (restrictOpenFrame h e)
      (M.presheaf.map (homOfLE h).op s) =
      X.presheaf.map (homOfLE h).op (framedCoefficientsEquiv U M e s) := by
  change V.topIso.hom (framedSectionsEquiv V M (restrictOpenFrame h e)
    (M.presheaf.map (homOfLE h).op s)) =
    X.presheaf.map (homOfLE h).op (U.topIso.hom (framedSectionsEquiv U M e s))
  erw [framedSectionsEquiv_restrict, topIso_hom_restrict]

lemma framedHomCoefficientsEquiv_restrict (h : V ≤ U)
    (e : M.restrict U.ι ≅ structureSheaf U.toScheme)
    (b : freeOpen X.ringCatSheaf U ⟶ M) :
    framedHomCoefficientsEquiv V M (restrictOpenFrame h e)
      (freeOpenMap X.ringCatSheaf (homOfLE h) ≫ b) =
      X.presheaf.map (homOfLE h).op (framedHomCoefficientsEquiv U M e b) := by
  change framedCoefficientsEquiv V M (restrictOpenFrame h e)
    (freeOpenEquiv X.ringCatSheaf M V
      (freeOpenMap X.ringCatSheaf (homOfLE h) ≫ b)) =
    X.presheaf.map (homOfLE h).op
      (framedCoefficientsEquiv U M e (freeOpenEquiv X.ringCatSheaf M U b))
  erw [freeOpenEquiv_naturality]
  exact framedCoefficientsEquiv_restrict M h e _

end
end PiExponentSeshadri.ProjectiveChartSections

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveFramedAtlas.lean <==
import Mathlib.CategoryTheory.Sites.Hypercover.Subcanonical
import Mathlib.AlgebraicGeometry.Sites.BigZariski
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveCoordinates

namespace OAI

namespace PiExponentSeshadri.Projective
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace
open PiExponentSeshadri.Frames
attribute [local instance] MvPolynomial.gradedAlgebra

universe u
variable {K σ : Type u} [CommRing K] {X : Scheme.{u}}

theorem coordinatesMap_congr (k : K →+* Γ(X,⊤)) {a b : σ → Γ(X,⊤)} (h : a = b)
    (i : σ) (ha : a i = 1) (hb : b i = 1) :
    coordinatesMap X k a i ha = coordinatesMap X k b i hb := by
  subst b
  rfl

theorem atlasOfFramedSections_morphism_eq {M : X.Modules} (k : K →+* Γ(X,⊤))
    (s : σ → (O X ⟶ M)) (U V : X.OpenCover)
    (e : ∀ i, M.restrict (U.f i) ≅ O (U.X i))
    (f : ∀ j, M.restrict (V.f j) ≅ O (V.X j))
    (a : U.I₀ → σ) (b : V.I₀ → σ)
    (ha : ∀ i, coefficient (e i) (restrictSection (U.f i) (s (a i))) = 1)
    (hb : ∀ j, coefficient (f j) (restrictSection (V.f j) (s (b j))) = 1) :
    (atlasOfFramedSections k s U e a ha).morphism =
      (atlasOfFramedSections k s V f b hb).morphism := by
  apply U.hom_ext
  intro i
  apply (V.pullback₁ (U.f i)).hom_ext
  intro j
  change V.I₀ at j
  change pullback.fst (U.f i) (V.f j) ≫ (U.f i ≫ _) =
    pullback.fst (U.f i) (V.f j) ≫ (U.f i ≫ _)
  have hU : U.f i ≫ (atlasOfFramedSections k s U e a ha).morphism =
      coordinatesMap _ ((U.f i).appTop.hom.comp k)
        (fun q => coefficient (e i) (restrictSection (U.f i) (s q))) (a i) (ha i) :=
    CoordinateAtlas.cover_morphism (atlasOfFramedSections k s U e a ha) i
  have hV : V.f j ≫ (atlasOfFramedSections k s V f b hb).morphism =
      coordinatesMap _ ((V.f j).appTop.hom.comp k)
        (fun q => coefficient (f j) (restrictSection (V.f j) (s q))) (b j) (hb j) :=
    CoordinateAtlas.cover_morphism (atlasOfFramedSections k s V f b hb) j
  rw [hU, ← Category.assoc, pullback.condition, Category.assoc, hV]
  change pullback.fst (U.f i) (V.f j) ≫ coordinatesMap _ _ _ _ _ =
    pullback.snd (U.f i) (V.f j) ≫ coordinatesMap _ _ _ _ _
  rw [coordinatesMap_natural, coordinatesMap_natural]
  obtain ⟨c, hc⟩ := overlap_coefficients (U.f i) (V.f j)
    (pullback.fst (U.f i) (V.f j)) (pullback.snd (U.f i) (V.f j))
    (pullback.condition (f := U.f i) (g := V.f j)) (e i) (f j)
  have hscalar :
      (pullback.fst (U.f i) (V.f j)).appTop.hom.comp ((U.f i).appTop.hom.comp k) =
      (pullback.snd (U.f i) (V.f j)).appTop.hom.comp ((V.f j).appTop.hom.comp k) := by
    rw [← RingHom.comp_assoc, ← RingHom.comp_assoc]
    congr 1
    simpa only [Scheme.Hom.comp_appTop, CommRingCat.hom_comp] using
      congrArg (fun q : pullback (U.f i) (V.f j) ⟶ X => q.appTop.hom)
        (pullback.condition (f := U.f i) (g := V.f j))
  simpa only [hscalar] using coordinatesMap_scale _
    ((pullback.fst (U.f i) (V.f j)).appTop.hom.comp ((U.f i).appTop.hom.comp k))
    _ _ (a i) (b j)
    (by simp only [ha, map_one]) (by simp only [hb, map_one]) c (fun q => hc (s q))

theorem sectionsMorphism_eq_framedAtlas {M : X.Modules} (k : K →+* Γ(X,⊤))
    (s : σ → (O X ⟶ M)) (hcover : (⨆ i, SectionOpens.isoOpen (s i)) = ⊤)
    (U : Scheme.OpenCover.{u,u} X) (e : ∀ i, M.restrict (U.f i) ≅ O (U.X i))
    (a : U.I₀ → σ)
    (ha : ∀ i, coefficient (e i) (restrictSection (U.f i) (s (a i))) = 1) :
    sectionsMorphism k s hcover = (atlasOfFramedSections k s U e a ha).morphism := by
  exact atlasOfFramedSections_morphism_eq k s _ U _ e _ a _ ha

theorem sectionsMorphism_eq_of_framed_local {M : X.Modules} (k : K →+* Γ(X,⊤))
    (s : σ → (O X ⟶ M)) (hcover : (⨆ i, SectionOpens.isoOpen (s i)) = ⊤)
    (U : Scheme.OpenCover.{u,u} X) (e : ∀ i, M.restrict (U.f i) ≅ O (U.X i))
    (a : U.I₀ → σ)
    (ha : ∀ i, coefficient (e i) (restrictSection (U.f i) (s (a i))) = 1)
    (g : X ⟶ Proj (MvPolynomial.homogeneousSubmodule σ K))
    (hg : ∀ i, coordinatesMap (U.X i) ((U.f i).appTop.hom.comp k)
      (fun j => coefficient (e i) (restrictSection (U.f i) (s j))) (a i) (ha i) = U.f i ≫ g) :
    sectionsMorphism k s hcover = g := by
  refine (sectionsMorphism_eq_framedAtlas k s hcover U e a ha).trans ?_
  apply U.hom_ext
  intro i
  exact (CoordinateAtlas.cover_morphism (atlasOfFramedSections k s U e a ha) i).trans (hg i)

end
end PiExponentSeshadri.Projective

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveFramedSections.lean <==
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveEmbeddingCharts

namespace OAI

noncomputable section

universe u

namespace PiExponentSeshadri.Projective

section
open AlgebraicGeometry CategoryTheory TopologicalSpace MvPolynomial
open scoped AlgebraicGeometry
open PiExponentSeshadri.Frames
variable {K σ ι : Type u} [CommRing K] {X : Scheme.{u}} {M : X.Modules}
attribute [local instance] MvPolynomial.gradedAlgebra
variable (k : K →+* Γ(X, ⊤)) (s : σ → (O X ⟶ M))
  (U : ι → X.Opens) (hc : (⨆ i, U i) = ⊤)
  (e : ∀ i, M.restrict (U i).ι ≅ O (U i).toScheme) (a : ι → σ)
  (hnorm : ∀ i, coefficient (e i) (restrictSection (U i).ι (s (a i))) = 1)

def framedSectionsMorphism : X ⟶ Proj (homogeneousSubmodule σ K) :=
  (atlasOfFramedSections k s (X.openCoverOfIsOpenCover U hc) e a hnorm).morphism

@[reassoc]
lemma framedSectionsMorphism_local (i : ι) :
    (U i).ι ≫ framedSectionsMorphism k s U hc e a hnorm =
      coordinatesMap (U i).toScheme ((U i).ι.appTop.hom.comp k)
        (fun j => coefficient (e i) (restrictSection (U i).ι (s j))) (a i) (hnorm i) :=
  CoordinateAtlas.cover_morphism
    (atlasOfFramedSections k s (X.openCoverOfIsOpenCover U hc) e a hnorm) i

theorem framedSectionsMorphism_preimage (j : σ) :
    framedSectionsMorphism k s U hc e a hnorm ⁻¹ᵁ
      Proj.basicOpen (homogeneousSubmodule σ K) (MvPolynomial.X j) = SectionOpens.isoOpen (s j) := by
  ext x
  have hx : x ∈ ⨆ i, U i := by rw [hc]; trivial
  obtain ⟨i, hi⟩ := Opens.mem_iSup.mp hx
  have H : (U i).ι ⁻¹ᵁ (framedSectionsMorphism k s U hc e a hnorm ⁻¹ᵁ
      Proj.basicOpen (homogeneousSubmodule σ K) (MvPolynomial.X j)) =
      (U i).ι ⁻¹ᵁ SectionOpens.isoOpen (s j) := by
    rw [← Scheme.Hom.comp_preimage, framedSectionsMorphism_local,
      coordinatesMap_preimage, preimage_isoOpen (s j) (U i).ι (e i)]
  exact Set.ext_iff.mp (congrArg SetLike.coe H) (⟨x, hi⟩ : (U i).toScheme)

@[reassoc]
theorem framedSectionsMorphism_over :
    framedSectionsMorphism k s U hc e a hnorm ≫ projectiveBase =
      X.toSpecΓ ≫ Spec.map (CommRingCat.ofHom k) := by
  apply (X.openCoverOfIsOpenCover U hc).hom_ext
  intro i
  change ι at i
  change (U i).ι ≫ _ = (U i).ι ≫ _
  rw [← Category.assoc, framedSectionsMorphism_local, coordinatesMap_over,
    ← Category.assoc, Scheme.toSpecΓ_naturality, Category.assoc, ← Spec.map_comp]
  rfl

instance framedSectionsMorphism_proper
    [IsProper (X.toSpecΓ ≫ Spec.map (CommRingCat.ofHom k))] :
    IsProper (framedSectionsMorphism k s U hc e a hnorm) := by
  have : IsProper (framedSectionsMorphism k s U hc e a hnorm ≫ projectiveBase) := by
    rw [framedSectionsMorphism_over]
    infer_instance
  exact IsProper.of_comp _ projectiveBase

theorem framedSectionsMorphism_closed
    [IsProper (X.toSpecΓ ≫ Spec.map (CommRingCat.ofHom k))]
    (hU : ∀ i, SectionOpens.isoOpen (s (a i)) = U i)
    (haff : ∀ i, IsAffine (U i).toScheme)
    (hgen : ∀ i, Function.Surjective
      (eval₂Hom ((U i).ι.appTop.hom.comp k)
        (fun j => coefficient (e i) (restrictSection (U i).ι (s j))))) :
    IsClosedImmersion (framedSectionsMorphism k s U hc e a hnorm) := by
  let V (i : ι) := Proj.basicOpen (homogeneousSubmodule σ K) (MvPolynomial.X (a i))
  let k' (i : ι) := (U i).ι.appTop.hom.comp k
  let b (i : ι) (j : σ) := coefficient (e i) (restrictSection (U i).ι (s j))
  let g (i : ι) := (U i).toScheme.toSpecΓ ≫ Spec.map (CommRingCat.ofHom
    (evalAway (𝒜 := homogeneousSubmodule σ K) (eval₂Hom (k' i) (b i)) (MvPolynomial.X (a i))
      (by simpa only [eval₂Hom_X', b, hnorm] using (isUnit_one : IsUnit (1 : Γ((U i).toScheme, ⊤))))))
  let ep (i : ι) := Proj.basicOpenIsoSpec (homogeneousSubmodule σ K) (MvPolynomial.X (a i))
    (isHomogeneous_X K (a i)) (by decide : 0 < (1 : ℕ))
  apply PiExponentSeshadri.Geometry.closedImmersion_of_source_charts
    (framedSectionsMorphism k s U hc e a hnorm) U V hc (fun i => g i ≫ (ep i).inv)
  · intro i
    let : IsAffine (U i).toScheme := haff i
    have : IsClosedImmersion (g i) := normalized_coordinates_closed (k' i) (b i) (a i) (hnorm i) (hgen i)
    infer_instance
  · intro i
    rw [framedSectionsMorphism_local]
    rfl
  · intro i
    exact (framedSectionsMorphism_preimage k s U hc e a hnorm (a i)).trans (hU i)

end

section
open AlgebraicGeometry CategoryTheory TopologicalSpace MvPolynomial
open scoped AlgebraicGeometry
open PiExponentSeshadri.Frames
variable {K σ ι κ : Type u} [CommRing K] {X : Scheme.{u}} {M : X.Modules}
attribute [local instance] MvPolynomial.gradedAlgebra

theorem framedSectionsMorphism_eq (k : K →+* Γ(X, ⊤)) (s : σ → (O X ⟶ M))
    (U : ι → X.Opens) (hc : (⨆ i, U i) = ⊤)
    (e : ∀ i, M.restrict (U i).ι ≅ O (U i).toScheme) (a : ι → σ)
    (hnorm : ∀ i, coefficient (e i) (restrictSection (U i).ι (s (a i))) = 1)
    (V : κ → X.Opens) (hd : (⨆ i, V i) = ⊤)
    (d : ∀ i, M.restrict (V i).ι ≅ O (V i).toScheme) (b : κ → σ)
    (hnorm' : ∀ i, coefficient (d i) (restrictSection (V i).ι (s (b i))) = 1) :
    framedSectionsMorphism k s U hc e a hnorm =
      framedSectionsMorphism k s V hd d b hnorm' := by
  let W : ι ⊕ κ → X.Opens := Sum.elim U V
  have hw : (⨆ i, W i) = ⊤ := by
    apply top_unique
    rw [← hc]
    apply iSup_le
    intro i
    exact le_iSup W (Sum.inl i)
  let E : ∀ i, M.restrict (W i).ι ≅ O (W i).toScheme :=
    fun i => match i with | Sum.inl j => e j | Sum.inr j => d j
  let A : ι ⊕ κ → σ := Sum.elim a b
  have hN : ∀ i, coefficient (E i) (restrictSection (W i).ι (s (A i))) = 1 := by
    rintro (i | i)
    · exact hnorm i
    · exact hnorm' i
  let F := framedSectionsMorphism k s W hw E A hN
  have hleft : framedSectionsMorphism k s U hc e a hnorm = F := by
    apply (X.openCoverOfIsOpenCover U hc).hom_ext
    intro i
    change ι at i
    change (U i).ι ≫ _ = (U i).ι ≫ F
    rw [framedSectionsMorphism_local]
    exact (framedSectionsMorphism_local k s W hw E A hN (Sum.inl i)).symm
  have hright : framedSectionsMorphism k s V hd d b hnorm' = F := by
    apply (X.openCoverOfIsOpenCover V hd).hom_ext
    intro i
    change κ at i
    change (V i).ι ≫ _ = (V i).ι ≫ F
    rw [framedSectionsMorphism_local]
    exact (framedSectionsMorphism_local k s W hw E A hN (Sum.inr i)).symm
  exact hleft.trans hright.symm

lemma framedSectionsMorphism_eq_sectionsMorphism (k : K →+* Γ(X, ⊤))
    (s : σ → (O X ⟶ M)) (hs : (⨆ i, SectionOpens.isoOpen (s i)) = ⊤)
    (U : ι → X.Opens) (hc : (⨆ i, U i) = ⊤)
    (e : ∀ i, M.restrict (U i).ι ≅ O (U i).toScheme) (a : ι → σ)
    (hnorm : ∀ i, coefficient (e i) (restrictSection (U i).ι (s (a i))) = 1) :
    framedSectionsMorphism k s U hc e a hnorm = sectionsMorphism k s hs :=
  framedSectionsMorphism_eq k s U hc e a hnorm
    (fun i => SectionOpens.isoOpen (s i)) hs (fun i => sectionFrame (s i)) id
    (fun i => sectionFrame_normalized (s i))

end

open AlgebraicGeometry CategoryTheory TopologicalSpace MvPolynomial
open scoped AlgebraicGeometry
open PiExponentSeshadri.Frames
variable {K σ : Type u} [CommRing K] {X : Scheme.{u}} {M N : X.Modules}
attribute [local instance] MvPolynomial.gradedAlgebra

lemma coefficient_postcomp (f : M ≅ N) (φ : X.Opens)
    (e : M.restrict φ.ι ≅ O φ.toScheme) (s : O X ⟶ M) :
    coefficient ((Scheme.Modules.restrictFunctor φ.ι).mapIso f.symm ≪≫ e)
      (restrictSection φ.ι (s ≫ f.hom)) = coefficient e (restrictSection φ.ι s) := by
  simp only [restrictSection]
  let F : X.Modules ⥤ φ.toScheme.Modules := Scheme.Modules.restrictFunctor φ.ι
  let a : O φ.toScheme ⟶ F.obj (O X) := (Scheme.Modules.restrictUnitIso φ.ι).inv
  let e' : F.obj M ≅ O φ.toScheme := e
  change endValue ((a ≫ F.map (s ≫ f.hom)) ≫ F.map f.inv ≫ e'.hom) =
    endValue ((a ≫ F.map s) ≫ e'.hom)
  have hs : (s ≫ f.hom) ≫ f.inv = s := by
    simp only [Category.assoc, Iso.hom_inv_id, Category.comp_id]
  have hm : F.map (s ≫ f.hom) ≫ F.map f.inv = F.map s :=
    (F.map_comp _ _).symm.trans (congrArg F.map hs)
  apply congrArg endValue
  calc
    _ = a ≫ ((F.map (s ≫ f.hom) ≫ F.map f.inv) ≫ e'.hom) := by
      simp only [Category.assoc]
    _ = a ≫ (F.map s ≫ e'.hom) := congrArg (fun t => a ≫ t ≫ e'.hom) hm
    _ = _ := (Category.assoc _ _ _).symm

theorem sectionsMorphism_transport (k : K →+* Γ(X, ⊤))
    (s : σ → (O X ⟶ M)) (hs : (⨆ i, SectionOpens.isoOpen (s i)) = ⊤)
    (f : M ≅ N) (ht : (⨆ i, SectionOpens.isoOpen (s i ≫ f.hom)) = ⊤) :
    sectionsMorphism k (fun i => s i ≫ f.hom) ht = sectionsMorphism k s hs := by
  let U (i : σ) := SectionOpens.isoOpen (s i)
  let e (i : σ) := (Scheme.Modules.restrictFunctor (U i).ι).mapIso f.symm ≪≫ sectionFrame (s i)
  have he (i j : σ) : coefficient (e i) (restrictSection (U i).ι (s j ≫ f.hom)) =
      coefficient (sectionFrame (s i)) (restrictSection (U i).ι (s j)) :=
    coefficient_postcomp f (U i) (sectionFrame (s i)) (s j)
  have hn (i : σ) : coefficient (e i) (restrictSection (U i).ι (s i ≫ f.hom)) = 1 := by
    rw [he]
    exact sectionFrame_normalized (s i)
  rw [← framedSectionsMorphism_eq_sectionsMorphism k (fun i => s i ≫ f.hom) ht U hs e id hn]
  apply (X.openCoverOfIsOpenCover U hs).hom_ext
  intro i
  change σ at i
  change (U i).ι ≫ _ = (U i).ι ≫ _
  rw [framedSectionsMorphism_local, sectionsMorphism_local]
  congr 1
  funext j
  exact he i j

end PiExponentSeshadri.Projective

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveGlobalPolynomialAlgebra.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.GradedH0
import OAI.NumberTheory.PiExponent.Cohomology.ProjectiveLaurentVertex
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveCharts

namespace OAI

namespace PiExponent.GeometrySupport.ProjectiveGlobalPolynomialAlgebra
noncomputable section
open scoped BigOperators
open MvPolynomial
open PiExponent.ProjectiveMonomialCech
open PiExponent.GeometrySupport.ProjectiveLaurentVertex
open PiExponentSeshadri.Projective


variable {σ K : Type*} [Fintype σ] [CommRing K]

def chartExponent (i : σ) (b : σ →₀ ℕ) : ChartExponent i :=
  Finsupp.equivFunOnFinite.symm (fun j => b j.val)

@[simp] theorem chartExponent_apply (i : σ) (b : σ →₀ ℕ) (j : ChartVariables i) :
    chartExponent i b j = b j.val := rfl

theorem dehomogenize_monomial (i : σ) (b : σ →₀ ℕ) (r : K) :
    dehomogenize i (MvPolynomial.monomial b r) =
      MvPolynomial.monomial (chartExponent i b) r := by
  classical
  rw [dehomogenize, MvPolynomial.eval₂Hom_monomial, MvPolynomial.monomial_eq]
  congr 1
  rw [Finsupp.prod_fintype, Finsupp.prod_fintype]
  · rw [Fintype.prod_eq_mul_prod_subtype_ne _ i]
    simp
    apply Finset.prod_congr rfl
    intro j _
    simp [j.property]
  · intro j
    simp
  · intro j
    simp

theorem encode_chartExponent (i : σ) (n : ℕ) (b : σ →₀ ℕ) (hb : b.degree = n) :
    ProjectiveLaurentVertex.encode i (n : ℤ) (chartExponent i b) =
      GradedH0.encode n ⟨b, hb⟩ := by
  classical
  apply Subtype.ext
  funext j
  by_cases hj : j = i
  · subst j
    rw [ProjectiveLaurentVertex.encode_self]
    erw [GradedH0.encode_apply]
    have hs : (b i : ℤ) + ∑ j : ChartVariables i, (b j.val : ℤ) = n := by
      rw [← Fintype.sum_eq_add_sum_subtype_ne (fun j => (b j : ℤ)) i,
        ← Nat.cast_sum, ← Finsupp.degree_eq_sum, hb]
    simpa only [chartExponent_apply] using (eq_sub_iff_add_eq.mpr hs).symm
  · change (ProjectiveLaurentVertex.encode i (n : ℤ) (chartExponent i b)).val
      (⟨j, hj⟩ : ChartVariables i) = _
    exact ProjectiveLaurentVertex.encode_other i (n : ℤ) (chartExponent i b) ⟨j, hj⟩

theorem polynomialLaurent_monomial (n : ℕ) (b : σ →₀ ℕ) (hb : b.degree = n) (r : K) :
    GradedH0.polynomialLaurent n ⟨MvPolynomial.monomial b r,
      MvPolynomial.isHomogeneous_monomial r hb⟩ =
      Finsupp.single (GradedH0.encode n ⟨b, hb⟩) r := by
  classical
  simp [GradedH0.polynomialLaurent, GradedH0.homogeneousPolynomialEquiv,
    MvPolynomial.monomial, GradedH0.exponentEquiv,
    AddMonoidAlgebra.supportedEquivFinsupp]
  have hs : (Finsupp.supportedEquivFinsupp (R := K) {b : σ →₀ ℕ | b.degree = n})
      ⟨Finsupp.single b r, Finsupp.single_mem_supported K r hb⟩ =
      Finsupp.single ⟨b, hb⟩ r := by
    apply (Finsupp.supportedEquivFinsupp (R := K) {b : σ →₀ ℕ | b.degree = n}).symm.injective
    apply Subtype.ext
    simp
  change (Finsupp.domLCongr (GradedH0.exponentEquiv n)
    ((Finsupp.supportedEquivFinsupp (R := K) {b : σ →₀ ℕ | b.degree = n})
      ⟨Finsupp.single b r, Finsupp.single_mem_supported K r hb⟩)).extendDomain = _
  rw [hs]
  change (Finsupp.domLCongr (GradedH0.exponentEquiv n)
    (Finsupp.single (⟨b, hb⟩ : GradedH0.PolynomialExponent (ι := σ) n) r)).extendDomain = _
  erw [Finsupp.domLCongr_single, Finsupp.extendDomain_single]
  rfl

theorem vertexLaurent_dehomogenize (i : σ) (n : ℕ)
    (p : MvPolynomial.homogeneousSubmodule σ K n) :
    vertexLaurent i (n : ℤ) (dehomogenize i p.val) = GradedH0.polynomialLaurent n p := by
  rcases p with ⟨p, hp⟩
  induction hp using MvPolynomial.IsWeightedHomogeneous.induction_on with
  | zero =>
    change vertexLaurent i (n : ℤ) (dehomogenize i 0) = GradedH0.polynomialLaurent n 0
    simp only [map_zero]
  | add p q hp hq ihp ihq =>
    change vertexLaurent i (n : ℤ) (dehomogenize i (p + q)) =
      GradedH0.polynomialLaurent n (⟨p, hp⟩ + ⟨q, hq⟩)
    rw [map_add, map_add, map_add, ihp, ihq]
  | monomial b r hb =>
    have hd : b.degree = n := by
      simpa only [Finsupp.degree_eq_weight_one, Pi.one_def] using hb
    rw [dehomogenize_monomial, vertexLaurent_monomial,
      polynomialLaurent_monomial n b hd r, encode_chartExponent i n b hd]

end
end PiExponent.GeometrySupport.ProjectiveGlobalPolynomialAlgebra

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveGlobalPolynomials.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.CechZero
import OAI.NumberTheory.PiExponent.Cohomology.GradedH0
import OAI.NumberTheory.PiExponent.Cohomology.ProjectiveCoordinateAcyclicity
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveGlobalPolynomialAlgebra
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveO1Identity
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveRepresentedCoefficient
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveVertexCompatibility

namespace OAI

namespace PiExponent.ProjectiveGlobalPolynomials
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry PiExponentSeshadri.ModuleFlasque
open GeometrySupport ProjectiveTwistCech ProjectiveMonomialCech

variable {X : Scheme.{0}} {σ R : Type} [CommRing R] [Fintype σ]
variable {U : σ → X.Opens} {M : X.Modules} {n : ℕ}

private abbrev schemeFreeOpen (X : Scheme.{0}) (V : X.Opens) : X.Modules :=
  freeOpen X.ringCatSheaf V

def globalCochain (U : σ → X.Opens) (M : X.Modules)
    (b : structureSheaf X ⟶ M) : CechHigher.Cochain X.ringCatSheaf U M 0 :=
  CechHigher.augmentation X.ringCatSheaf U M ⊤ (fun _ => le_top)
    ((PiExponentSeshadri.FreeOpenUnit.freeTopIso X.ringCatSheaf).hom ≫ b)

def globalLaurent (P : LaurentCechPresentation (K := R) U M (n : ℤ))
    (b : structureSheaf X ⟶ M) :
    ProjectiveMonomialCechHigher.Cochain σ (Laurent σ R (n : ℤ)) 0 :=
  P.toLaurent (globalCochain U M b)

lemma globalLaurent_closed (P : LaurentCechPresentation (K := R) U M (n : ℤ))
    (b : structureSheaf X ⟶ M) :
    ProjectiveMonomialCechHigher.differential (globalLaurent P b) = 0 := by
  rw [globalLaurent, ← P.toLaurent_differential]
  rw [globalCochain]
  erw [CechHigher.augmentation_closed]
  funext t
  exact map_zero _

theorem existsUnique_polynomial [Nonempty σ] (P : LaurentCechPresentation (K := R) U M (n : ℤ))
    (b : structureSheaf X ⟶ M) :
    ∃! p : MvPolynomial.homogeneousSubmodule σ R n,
      ∀ t, GradedH0.polynomialLaurent n p = globalLaurent P b t := by
  exact GradedH0.zeroth_cocycle_unique_homogeneous_polynomial n (globalLaurent P b)
    (fun t => P.regular 0 t _) (globalLaurent_closed P b)

lemma globalLaurent_injective (P : LaurentCechPresentation (K := R) U M (n : ℤ))
    (hcover : (⨆ i, U i) = ⊤) : Function.Injective (globalLaurent P) := by
  intro b c h
  apply (cancel_epi (PiExponentSeshadri.FreeOpenUnit.freeTopIso X.ringCatSheaf).hom).mp
  apply CechZero.augmentation_injective X.ringCatSheaf U M ⊤ (fun _ => le_top)
    (by rw [hcover])
  funext t
  apply P.injective 0 t
  exact congrFun h t

theorem existsUnique_section (P : LaurentCechPresentation (K := R) U M (n : ℤ))
    (hcover : (⨆ i, U i) = ⊤) (p : MvPolynomial.homogeneousSubmodule σ R n) :
    ∃! b : structureSheaf X ⟶ M,
      ∀ t, globalLaurent P b t = GradedH0.polynomialLaurent n p := by
  have hreg (t : Fin 1 → σ) :
      RegularOn (Set.range t) (GradedH0.polynomialLaurent n p) := by
    intro a ha i hi
    exact False.elim (GradedH0.polynomialLaurent_regular n p a ha i hi)
  choose c hc using fun t => P.surjective 0 t (GradedH0.polynomialLaurent n p) (hreg t)
  have hcoeff : P.toLaurent c = fun _ => GradedH0.polynomialLaurent n p := funext hc
  have hconst : ProjectiveMonomialCechHigher.differential
      (fun _ : Fin 1 → σ => GradedH0.polynomialLaurent n p) = 0 := by
    funext t
    change (∑ j : Fin 2, (-1 : ℤ) ^ j.val • GradedH0.polynomialLaurent n p) = 0
    rw [Fin.sum_univ_two]
    simp
  have hclosed : CechHigher.differential X.ringCatSheaf U M c =
      fun t => (0 : schemeFreeOpen X (CechHigher.intersection U t) ⟶ M) := by
    funext t
    apply P.injective 1 t
    have h := congrFun (P.toLaurent_differential c) t
    rw [hcoeff, hconst] at h
    exact h.trans (P.coefficient 1 t).map_zero.symm
  obtain ⟨b, hb⟩ := CechZero.augmentation_exists X.ringCatSheaf U M ⊤ (fun _ => le_top)
    (by rw [hcover]) c hclosed
  let s : structureSheaf X ⟶ M :=
    (PiExponentSeshadri.FreeOpenUnit.freeTopIso X.ringCatSheaf).inv ≫ b
  have hs : globalLaurent P s = fun _ => GradedH0.polynomialLaurent n p := by
    unfold globalLaurent globalCochain s
    erw [Iso.hom_inv_id_assoc, hb]
    exact hcoeff
  refine ⟨s, fun t => congrFun hs t, ?_⟩
  intro z hz
  apply globalLaurent_injective P hcover
  exact (funext hz).trans hs.symm

def representedRestriction (V : X.Opens) (N : X.Modules) (b : structureSheaf X ⟶ N) :
    freeOpen X.ringCatSheaf V ⟶ N :=
  freeOpenMap X.ringCatSheaf (homOfLE (show V ≤ ⊤ from le_top)) ≫
    (PiExponentSeshadri.FreeOpenUnit.freeTopIso X.ringCatSheaf).hom ≫ b

omit [Fintype σ] in
lemma globalCochain_restrict (U : σ → X.Opens) (N : X.Modules)
    (b : structureSheaf X ⟶ N) (t : Fin 1 → σ) :
    globalCochain U N b t = freeOpenMap X.ringCatSheaf
      (homOfLE (iInf_le (fun j => U (t j)) 0)) ≫ representedRestriction (U (t 0)) N b := by
  change freeOpenMap X.ringCatSheaf _ ≫ _ = freeOpenMap X.ringCatSheaf _ ≫
    (freeOpenMap X.ringCatSheaf _ ≫ _)
  simp only [freeOpenMap]
  erw [← Functor.map_comp_assoc, ← Functor.map_comp, ← Functor.map_comp]
  rfl

open PiExponentSeshadri.Projective PiExponentSeshadri.Frames PiExponentSeshadri.ProjectiveChartSections
open GeometrySupport.ProjectiveCoordinateAcyclicity GeometrySupport.ProjectiveTupleCharts
open GeometrySupport.ProjectiveLaurentVertex GeometrySupport.ProjectiveGlobalPolynomialAlgebra
attribute [local instance] MvPolynomial.gradedAlgebra
variable (L : X.Modules) (s : σ → (structureSheaf X ⟶ L)) (k : R →+* Γ(X,⊤))
    (hc : (⨆ i, PiExponentSeshadri.SectionOpens.isoOpen (s i)) = ⊤)
    (f : X ≅ Proj (PolyGrade R σ)) (hf : sectionsMorphism k s hc = f.hom)

def coordinateChartPolynomial (n : ℕ) (i : σ)
    (b : structureSheaf X ⟶ modulePow X L n) : MvPolynomial (ChartVariables i) R :=
  framedHomRingEquiv (PiExponentSeshadri.SectionOpens.isoOpen (s i)) (modulePow X L n)
    (coordinatePowerFrame (s i) n) (coordinateSectionRingEquiv L k s hc f hf i)
    (representedRestriction (PiExponentSeshadri.SectionOpens.isoOpen (s i)) _ b)

omit [Fintype σ] in

lemma coordinateChartPolynomial_coefficient (n : ℕ) (i : σ)
    (b : structureSheaf X ⟶ modulePow X L n) :
    coordinateChartPolynomial L s k hc f hf n i b =
      coordinateSectionRingEquiv L k s hc f hf i
        ((PiExponentSeshadri.SectionOpens.isoOpen (s i)).topIso.hom
          (coefficient (coordinatePowerFrame (s i) n)
            (restrictSection (PiExponentSeshadri.SectionOpens.isoOpen (s i)).ι b))) := by
  change coordinateSectionRingEquiv L k s hc f hf i
    (framedHomCoefficientsEquiv _ _ (coordinatePowerFrame (s i) n)
      (freeOpenMap X.ringCatSheaf (homOfLE le_top) ≫
        (PiExponentSeshadri.FreeOpenUnit.freeTopIso X.ringCatSheaf).hom ≫ b)) = _
  rw [framedHomCoefficientsEquiv_globalSection]

lemma coordinate_globalLaurent_vertex (n : ℕ)
    (b : structureSheaf X ⟶ modulePow X L n) (t : Fin 1 → σ) :
    globalLaurent (coordinateLaurentCechPresentation L s k hc f hf n) b t =
      vertexLaurent (t 0) (n : ℤ) (coordinateChartPolynomial L s k hc f hf n (t 0) b) := by
  change coordinateTupleCoefficient L s k hc f hf n 0 t
    (globalCochain (fun i => PiExponentSeshadri.SectionOpens.isoOpen (s i)) _ b t) = _
  rw [globalCochain_restrict]
  exact coordinateTupleCoefficient_restrictVertex L s k hc f hf n 0 t _

theorem coordinate_existsUnique_polynomial [Nonempty σ] (n : ℕ)
    (b : structureSheaf X ⟶ modulePow X L n) :
    ∃! p : MvPolynomial.homogeneousSubmodule σ R n,
      ∀ i, dehomogenize i p.val = coordinateChartPolynomial L s k hc f hf n i b := by
  obtain ⟨p, hp, hu⟩ := existsUnique_polynomial
    (coordinateLaurentCechPresentation L s k hc f hf n) b
  refine ⟨p, ?_, ?_⟩
  · intro i
    apply vertexLaurent_injective i (n : ℤ)
    rw [vertexLaurent_dehomogenize]
    exact (hp (fun _ => i)).trans (coordinate_globalLaurent_vertex L s k hc f hf n b _)
  · intro q hq
    apply hu q
    intro t
    calc
      GradedH0.polynomialLaurent n q = vertexLaurent (t 0) (n : ℤ)
          (dehomogenize (t 0) q.val) := (vertexLaurent_dehomogenize (t 0) n q).symm
      _ = vertexLaurent (t 0) (n : ℤ)
          (coordinateChartPolynomial L s k hc f hf n (t 0) b) := congrArg _ (hq (t 0))
      _ = _ := (coordinate_globalLaurent_vertex L s k hc f hf n b t).symm

theorem coordinate_existsUnique_section (n : ℕ)
    (p : MvPolynomial.homogeneousSubmodule σ R n) :
    ∃! b : structureSheaf X ⟶ modulePow X L n,
      ∀ i, dehomogenize i p.val = coordinateChartPolynomial L s k hc f hf n i b := by
  obtain ⟨b, hb, hu⟩ := existsUnique_section
    (coordinateLaurentCechPresentation L s k hc f hf n) hc p
  refine ⟨b, ?_, ?_⟩
  · intro i
    apply vertexLaurent_injective i (n : ℤ)
    rw [vertexLaurent_dehomogenize]
    exact (hb (fun _ => i)).symm.trans (coordinate_globalLaurent_vertex L s k hc f hf n b _)
  · intro z hz
    apply hu z
    intro t
    calc
      globalLaurent (coordinateLaurentCechPresentation L s k hc f hf n) z t =
          vertexLaurent (t 0) (n : ℤ) (coordinateChartPolynomial L s k hc f hf n (t 0) z) :=
        coordinate_globalLaurent_vertex L s k hc f hf n z t
      _ = vertexLaurent (t 0) (n : ℤ) (dehomogenize (t 0) p.val) := congrArg _ (hz (t 0)).symm
      _ = _ := vertexLaurent_dehomogenize (t 0) n p


end
end PiExponent.ProjectiveGlobalPolynomials

namespace PiExponent.ProjectiveO1
noncomputable section
open AlgebraicGeometry CategoryTheory
open PiExponentSeshadri.Geometry PiExponentSeshadri.Projective
open ProjectiveGlobalPolynomials
attribute [local irreducible] lineBundle coordinateSection scalars sectionsMorphism
variable {R σ : Type} [CommRing R] [Fintype σ]

def globalSectionChartPolynomial (n : ℕ) (i : σ)
    (b : structureSheaf (projectiveSpace R σ) ⟶
      modulePow (projectiveSpace R σ) (lineBundle (R := R) (σ := σ)).sheaf n) :
    MvPolynomial (ChartVariables i) R :=
  coordinateChartPolynomial (X := projectiveSpace R σ) (R := R) (σ := σ)
    (lineBundle (R := R) (σ := σ)).sheaf (coordinateSection (R := R) (σ := σ))
    (scalars (R := R) (σ := σ)) (coordinateSection_cover (R := R) (σ := σ))
    (Iso.refl (projectiveSpace R σ))
    (coordinate_sectionsMorphism_identity (R := R) (σ := σ)) n i b

theorem globalSection_homogeneous_polynomial [Nonempty σ] (n : ℕ)
    (b : structureSheaf (projectiveSpace R σ) ⟶
      modulePow (projectiveSpace R σ) (lineBundle (R := R) (σ := σ)).sheaf n) :
    ∃! p : MvPolynomial.homogeneousSubmodule σ R n,
      ∀ i, dehomogenize i p.val = globalSectionChartPolynomial n i b := by
  exact coordinate_existsUnique_polynomial (X := projectiveSpace R σ) (R := R) (σ := σ)
    (lineBundle (R := R) (σ := σ)).sheaf (coordinateSection (R := R) (σ := σ))
    (scalars (R := R) (σ := σ)) (coordinateSection_cover (R := R) (σ := σ))
    (Iso.refl (projectiveSpace R σ))
    (coordinate_sectionsMorphism_identity (R := R) (σ := σ)) n b

theorem homogeneousPolynomial_globalSection (n : ℕ)
    (p : MvPolynomial.homogeneousSubmodule σ R n) :
    ∃! b : structureSheaf (projectiveSpace R σ) ⟶
      modulePow (projectiveSpace R σ) (lineBundle (R := R) (σ := σ)).sheaf n,
      ∀ i, dehomogenize i p.val = globalSectionChartPolynomial n i b := by
  exact coordinate_existsUnique_section (X := projectiveSpace R σ) (R := R) (σ := σ)
    (lineBundle (R := R) (σ := σ)).sheaf (coordinateSection (R := R) (σ := σ))
    (scalars (R := R) (σ := σ)) (coordinateSection_cover (R := R) (σ := σ))
    (Iso.refl (projectiveSpace R σ))
    (coordinate_sectionsMorphism_identity (R := R) (σ := σ)) n p

end
end PiExponent.ProjectiveO1

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveIntrinsicCoefficientLaw.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.WeightedChartRingEvaluation
import OAI.NumberTheory.PiExponent.Polynomials.GlobalPolynomialCoefficientLaw

namespace OAI

namespace PiExponent.ProjectiveIntrinsicCoefficientLaw
noncomputable section
open AlgebraicGeometry CategoryTheory
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames PiExponentSeshadri.Projective
attribute [local instance] MvPolynomial.gradedAlgebra

structure CoordinateData (R σ : Type) [CommRing R] where
  scheme : Scheme.{0}
  sheaf : scheme.Modules
  sections : σ → (structureSheaf scheme ⟶ sheaf)
  scalars : R →+* Γ(scheme,⊤)
  cover : (⨆ i, PiExponentSeshadri.SectionOpens.isoOpen (sections i)) = ⊤
  projectiveIso : scheme ≅ Proj (PolyGrade R σ)
  projective_eq : sectionsMorphism scalars sections cover = projectiveIso.hom

namespace CoordinateData
variable {R σ : Type} [CommRing R] (D : CoordinateData R σ)

def chartOpen (z : σ) : D.scheme.Opens := PiExponentSeshadri.SectionOpens.isoOpen (D.sections z)

def Sections (n : ℕ) : Type := structureSheaf D.scheme ⟶ modulePow D.scheme D.sheaf n

def Frame (n : ℕ) (z : σ) : Type :=
  (modulePow D.scheme D.sheaf n).restrict (D.chartOpen z).ι ≅
    structureSheaf (D.chartOpen z).toScheme

def frame (n : ℕ) (z : σ) : D.Frame n z := coordinatePowerFrame (D.sections z) n

def ringEquiv (z : σ) : Γ(D.scheme,D.chartOpen z) ≃+* MvPolynomial (ChartVariables z) R :=
  coordinateSectionRingEquiv D.sheaf D.scalars D.sections D.cover D.projectiveIso D.projective_eq z

def polynomial (n : ℕ) (z : σ) : D.Sections n → MvPolynomial (ChartVariables z) R :=
  ProjectiveGlobalPolynomials.coordinateChartPolynomial D.sheaf D.sections D.scalars
    D.cover D.projectiveIso D.projective_eq n z

def Law (n : ℕ) (z : σ) : Prop :=
  GlobalPolynomialCoefficientLaw.CoefficientLaw (D.chartOpen z) (D.frame n z)
    (D.ringEquiv z) (D.polynomial n z)

theorem law (n : ℕ) (z : σ) : D.Law n z :=
  GlobalPolynomialCoefficientLaw.coordinate_law D.sheaf D.sections D.scalars
    D.cover D.projectiveIso D.projective_eq n z

end CoordinateData

attribute [local irreducible] ProjectiveO1.lineBundle ProjectiveO1.coordinateSection
  ProjectiveO1.scalars ProjectiveO1.coordinateCocycle sectionsMorphism
  CoordinateAtlas.morphism atlasOfFramedSections
  CoordinateData.chartOpen CoordinateData.Sections CoordinateData.Frame
  CoordinateData.frame CoordinateData.ringEquiv CoordinateData.polynomial CoordinateData.Law

variable {R σ : Type} [CommRing R]

def intrinsicData : CoordinateData R σ where
  scheme := ProjectiveO1.projectiveSpace R σ
  sheaf := (ProjectiveO1.lineBundle (R := R) (σ := σ)).sheaf
  sections := ProjectiveO1.coordinateSection
  scalars := ProjectiveO1.scalars
  cover := ProjectiveO1.coordinateSection_cover
  projectiveIso := Iso.refl (ProjectiveO1.projectiveSpace R σ)
  projective_eq := ProjectiveO1.coordinate_sectionsMorphism_identity

def intrinsicBundle : LineBundle (intrinsicData (R := R) (σ := σ)).scheme :=
  ProjectiveO1.lineBundle (R := R) (σ := σ)

@[simp] theorem intrinsicBundle_sheaf :
    (intrinsicBundle (R := R) (σ := σ)).sheaf = (intrinsicData (R := R) (σ := σ)).sheaf := rfl

attribute [local semireducible] CoordinateData.Sections CoordinateData.chartOpen
  CoordinateData.polynomial CoordinateData.ringEquiv

theorem intrinsic_polynomial (n : ℕ) (z : σ) :
    (intrinsicData (R := R) (σ := σ)).polynomial n z =
      ProjectiveO1.globalSectionChartPolynomial (R := R) (σ := σ) n z := rfl

theorem intrinsic_ringEquiv (z : σ) :
    (intrinsicData (R := R) (σ := σ)).ringEquiv z =
      WeightedChartRingEvaluation.ambientRingEquiv (R := R) z := rfl

attribute [local irreducible] intrinsicData intrinsicBundle
  CoordinateData.Sections CoordinateData.chartOpen CoordinateData.polynomial CoordinateData.ringEquiv

theorem intrinsic_law (n : ℕ) (z : σ) : (intrinsicData (R := R) (σ := σ)).Law n z :=
  CoordinateData.law _ n z

end
end PiExponent.ProjectiveIntrinsicCoefficientLaw

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveLatticeOrder.lean <==
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveLatticePullback

namespace OAI

noncomputable section
open CategoryTheory AlgebraicGeometry
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
open PiExponent.WeightedLocalSheaf PiExponent.WeightedLocalLattice
open PiExponent.WeightedSectionOrder PiExponent.LocalSectionOrder
open PiExponent.ProjectiveLatticePullback PiExponent.CurveLocalOrder

namespace PiExponent.ProjectiveLatticeOrder

variable {R A K σ : Type} [CommRing R] [CommRing A] [IsDomain A]
  [IsDiscreteValuationRing A] [Field K] [Algebra A K] [IsFractionRing A K] [Fintype σ]

theorem latticeCoordinates_order (y : σ → K) (a : σ) (hya : y a ≠ 0)
    (hspan : generatedLattice A y Finset.univ = Submodule.span A {y a})
    (b : σ) (hyb : y b ≠ 0) :
    ((IsDiscreteValuationRing.addVal A (latticeCoordinates y a hya hspan b)).toNat : ℤ) =
      WeightedPolynomialPole.coordinateOrder (fractionAddValuation A K) (y b) -
        WeightedPolynomialPole.coordinateOrder (fractionAddValuation A K) (y a) := by
  let c : A := latticeCoordinates y a hya hspan b
  have hc : c ≠ 0 := coordinate_coefficient_ne_zero y Finset.univ a
    (Finset.mem_univ a) hya hspan b (Finset.mem_univ b) hyb
  have hi := integerOrder_field_image_eq_length (K := K) hc
  have hu : Units.mk0 (algebraMap A K c)
      ((map_ne_zero_iff _ (IsFractionRing.injective A K)).mpr hc) =
      Units.mk0 (y b) hyb / Units.mk0 (y a) hya := by
    apply Units.ext
    simp only [Units.val_div_eq_div_val, Units.val_mk0]
    exact coordinate_coefficient_image y Finset.univ a (Finset.mem_univ a) hya hspan
      b (Finset.mem_univ b)
  rw [hu, WeightedCurveDegree.integerOrder_div, length_quotient_span_eq_addVal hc] at hi
  simpa only [WeightedPolynomialPole.coordinateOrder, dite_eq_right hyb, dite_eq_right hya] using hi.symm

theorem exists_frame_coordinate_orders
    (k : R →+* A) (y : σ → K) (a : σ) (hya : y a ≠ 0)
    (hspan : generatedLattice A y Finset.univ = Submodule.span A {y a}) :
    ∃ e : (Scheme.Modules.pullback (latticeProjectiveMap k y a hya hspan)).obj
      (ProjectiveO1.lineBundle (R := R) (σ := σ)).sheaf ≅ O (Spec (CommRingCat.of A)),
      ∀ b : σ, y b ≠ 0 →
      ((sectionOrder e (pullbackSection (latticeProjectiveMap k y a hya hspan)
        (ProjectiveO1.coordinateSection b))).toNat : ℤ) =
        WeightedPolynomialPole.coordinateOrder (fractionAddValuation A K) (y b) -
          WeightedPolynomialPole.coordinateOrder (fractionAddValuation A K) (y a) := by
  dsimp only [latticeProjectiveMap]
  obtain ⟨e, he⟩ := ProjectiveLocalCoefficients.exists_frame_coordinate_coefficients k
    (latticeCoordinates y a hya hspan) a (latticeCoordinates_self y a hya hspan)
  refine ⟨e, fun b hb => ?_⟩
  unfold sectionOrder
  rw [he]
  exact latticeCoordinates_order y a hya hspan b hb

end PiExponent.ProjectiveLatticeOrder

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveLatticePullback.lean <==
import OAI.NumberTheory.PiExponent.Approximation.WeightedSectionOrder
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveLocalCoefficients

namespace OAI

noncomputable section
open CategoryTheory AlgebraicGeometry
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
open PiExponent.WeightedLocalSheaf PiExponent.WeightedLocalLattice
open PiExponent.WeightedSectionOrder PiExponent.LocalSectionOrder

namespace PiExponent.ProjectiveLatticePullback


variable {R A K σ : Type} [CommRing R] [CommRing A] [IsDomain A]
  [Field K] [Algebra A K] [IsFractionRing A K] [Fintype σ]

def latticeCoordinates (y : σ → K) (a : σ) (hya : y a ≠ 0)
    (hspan : generatedLattice A y Finset.univ = Submodule.span A {y a}) (b : σ) : A :=
  localCoefficient (A := A) (coordinateFrame y Finset.univ a (Finset.mem_univ a) hya hspan)
    (generatedSection y Finset.univ b (Finset.mem_univ b))

theorem latticeCoordinates_self (y : σ → K) (a : σ) (hya : y a ≠ 0)
    (hspan : generatedLattice A y Finset.univ = Submodule.span A {y a}) :
    latticeCoordinates y a hya hspan a = 1 := by
  apply IsFractionRing.injective A K
  rw [map_one]
  exact (coordinate_coefficient_image y Finset.univ a (Finset.mem_univ a) hya hspan
    a (Finset.mem_univ a)).trans (div_self hya)

def latticeProjectiveMap (k : R →+* A) (y : σ → K) (a : σ) (hya : y a ≠ 0)
    (hspan : generatedLattice A y Finset.univ = Submodule.span A {y a}) :
    Spec (CommRingCat.of A) ⟶ ProjectiveO1.projectiveSpace R σ :=
  ProjectiveLocalCoefficients.normalizedMap k (latticeCoordinates y a hya hspan) a
    (latticeCoordinates_self y a hya hspan)

theorem exists_pullback_iso_preserving_sections
    (k : R →+* A) (y : σ → K) (a : σ) (hya : y a ≠ 0)
    (hspan : generatedLattice A y Finset.univ = Submodule.span A {y a}) :
    ∃ e : (Scheme.Modules.pullback (latticeProjectiveMap k y a hya hspan)).obj
        (ProjectiveO1.lineBundle (R := R) (σ := σ)).sheaf ≅
      generatedSheaf (A := A) y Finset.univ,
      ∀ b : σ,
        pullbackSection (latticeProjectiveMap k y a hya hspan) (ProjectiveO1.coordinateSection b) ≫ e.hom =
          generatedSection (A := A) y Finset.univ b (Finset.mem_univ b) := by
  dsimp only [latticeProjectiveMap]
  let eL := coordinateFrame y Finset.univ a (Finset.mem_univ a) hya hspan
  obtain ⟨eP, heP⟩ := ProjectiveLocalCoefficients.exists_frame_coordinate_coefficients k
    (latticeCoordinates y a hya hspan) a (latticeCoordinates_self y a hya hspan)
  refine ⟨eP ≪≫ eL.symm, fun b => ?_⟩
  apply (cancel_mono eL.hom).mp
  simp only [Iso.trans_hom, Iso.symm_hom, Category.assoc, Iso.inv_hom_id, Category.comp_id]
  apply endValue_injective
  apply (ConcreteCategory.bijective_of_isIso (Scheme.ΓSpecIso (CommRingCat.of A)).hom).1
  exact heP b

theorem exists_pullback_frame_zeroEuler
    [IsDiscreteValuationRing A] [Algebra ℂ A]
    [Algebra.IsIntegral ℂ (IsLocalRing.ResidueField A)]
    (k : R →+* A) (y : σ → K) (a : σ) (hya : y a ≠ 0)
    (hspan : generatedLattice A y Finset.univ = Submodule.span A {y a}) :
    ∃ e : (Scheme.Modules.pullback (latticeProjectiveMap k y a hya hspan)).obj
        (ProjectiveO1.lineBundle (R := R) (σ := σ)).sheaf ≅ O (Spec (CommRingCat.of A)),
      ∀ b : σ, y b ≠ 0 → ∀ d : ℕ,
        sectionZeroEuler (A := A) e
          (pullbackSection (latticeProjectiveMap k y a hya hspan) (ProjectiveO1.coordinateSection b)) d =
          WeightedPolynomialPole.coordinateOrder (CurveLocalOrder.fractionAddValuation A K) (y b) -
            WeightedPolynomialPole.coordinateOrder (CurveLocalOrder.fractionAddValuation A K) (y a) := by
  dsimp only [latticeProjectiveMap]
  let eL := coordinateFrame y Finset.univ a (Finset.mem_univ a) hya hspan
  obtain ⟨eP, heP⟩ := ProjectiveLocalCoefficients.exists_frame_coordinate_coefficients k
    (latticeCoordinates y a hya hspan) a (latticeCoordinates_self y a hya hspan)
  refine ⟨eP, fun b hb d => ?_⟩
  have hc := heP b
  change localCoefficient (A := A) eP _ = localCoefficient (A := A) eL _ at hc
  have h := coordinate_zero_euler_eq_order_difference y Finset.univ a (Finset.mem_univ a)
    hya hspan b (Finset.mem_univ b) hb d
  unfold sectionZeroEuler LocalSectionOrder.zeroScheme at h ⊢
  rw [hc]
  exact h

end PiExponent.ProjectiveLatticePullback

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveLineCharts.lean <==
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveCoordinates
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveLineProper

namespace OAI

noncomputable section
namespace PiExponent.ProjectiveLine

open CategoryTheory AlgebraicGeometry HomogeneousLocalization
open PiExponentSeshadri.Projective
attribute [local instance] MvPolynomial.gradedAlgebra
universe u
variable (F : Type u) [CommRing F]

instance boolChartVariablesUnique (i : Bool) : Unique (ChartVariables i) where
  default := ⟨!i, by cases i <;> decide⟩
  uniq j := by
    apply Subtype.ext
    rcases j with ⟨j, hj⟩
    cases i <;> cases j <;> simp_all

def lineEvaluation (i : Bool) : MvPolynomial Bool F →+* Polynomial F :=
  MvPolynomial.eval₂Hom Polynomial.C (fun j => if j = i then 1 else Polynomial.X)

@[simp] theorem lineEvaluation_X (i j : Bool) :
    lineEvaluation F i (MvPolynomial.X j) = if j = i then 1 else Polynomial.X := by
  simp [lineEvaluation]

@[simp] theorem lineEvaluation_C (i : Bool) (r : F) :
    lineEvaluation F i (MvPolynomial.C r) = Polynomial.C r := by
  simp [lineEvaluation]

def chartRingEquiv (i : Bool) : PolyChart (R := F) i ≃+* Polynomial F :=
  (polynomialChartEquiv i).trans
    (MvPolynomial.uniqueAlgEquiv F (ChartVariables i)).toRingEquiv

lemma unique_dehomogenize (i : Bool) :
    (MvPolynomial.uniqueAlgEquiv F (ChartVariables i)).toRingHom.comp
      (dehomogenize (R := F) i) = lineEvaluation F i := by
  apply MvPolynomial.ringHom_ext
  · intro r
    simp [dehomogenize, MvPolynomial.uniqueAlgEquiv_apply]
  · intro j
    by_cases h : j = i
    · subst j
      simp
    · simp [dehomogenize, h, MvPolynomial.uniqueAlgEquiv_apply]

lemma chartRingEquiv_eq_evalAway (i : Bool) :
    (chartRingEquiv F i).toRingHom =
      evalAway (𝒜 := PolyGrade F Bool) (lineEvaluation F i) (MvPolynomial.X i)
        (by simp) := by
  apply RingHom.ext
  intro x
  obtain ⟨n, p, hp, rfl⟩ := Away.mk_surjective _ (poly_X_mem (R := F) i) x
  change (MvPolynomial.uniqueAlgEquiv F (ChartVariables i))
    (chartToPoly i (Away.mk _ (poly_X_mem (R := F) i) n p hp)) = _
  rw [chartToPoly_mk]
  have h := RingHom.congr_fun (unique_dehomogenize F i) p
  change (MvPolynomial.uniqueAlgEquiv F (ChartVariables i)) (dehomogenize i p) = _ at h
  rw [h]
  symm
  simpa using evalAway_mk_clear (lineEvaluation F i) (poly_X_mem (R := F) i)
    (by simp) n p hp

def chartMap (i : Bool) : Spec (CommRingCat.of (Polynomial F)) ⟶ projectiveLine F :=
  Spec.map (CommRingCat.ofHom (chartRingEquiv F i).toRingHom) ≫
    Proj.awayι (PolyGrade F Bool) (MvPolynomial.X i) (poly_X_mem i) (by decide)

instance chartRingEquiv_isIso (i : Bool) :
    IsIso (CommRingCat.ofHom (chartRingEquiv F i).toRingHom) :=
  (chartRingEquiv F i).toCommRingCatIso.isIso_hom

instance chartMap_isOpenImmersion (i : Bool) : IsOpenImmersion (chartMap F i) := by
  unfold chartMap
  infer_instance

lemma chartMap_eq_fromUnitCoordinate (i : Bool) :
    chartMap F i = fromUnitCoordinate (𝒜 := PolyGrade F Bool)
      (lineEvaluation F i) (by decide) (poly_X_mem i) (by simp) := by
  unfold chartMap fromUnitCoordinate
  rw [chartRingEquiv_eq_evalAway]

@[simp] lemma chartMap_opensRange (i : Bool) :
    (chartMap F i).opensRange = Proj.basicOpen (PolyGrade F Bool) (MvPolynomial.X i) := by
  unfold chartMap
  rw [Scheme.Hom.opensRange_comp_of_isIso, Proj.opensRange_awayι]

lemma chartMap_cover : (⨆ i : Bool, (chartMap F i).opensRange) = ⊤ := by
  simp only [chartMap_opensRange]
  exact standardChart_cover

lemma chartMap_preimage (i j : Bool) :
    chartMap F i ⁻¹ᵁ Proj.basicOpen (PolyGrade F Bool) (MvPolynomial.X j) =
      PrimeSpectrum.basicOpen (if j = i then (1 : Polynomial F) else Polynomial.X) := by
  rw [chartMap_eq_fromUnitCoordinate, fromUnitCoordinate_preimage _ (poly_X_mem i)
    (by simp) (by simp) (by decide) (poly_X_mem j), lineEvaluation_X]

lemma chartMap_preimage_other (i : Bool) :
    chartMap F i ⁻¹ᵁ (chartMap F (!i)).opensRange =
      PrimeSpectrum.basicOpen (Polynomial.X : Polynomial F) := by
  rw [chartMap_opensRange, chartMap_preimage]
  cases i <;> simp <;> rfl

@[reassoc] lemma chartMap_structureMap (i : Bool) :
    chartMap F i ≫ structureMap F = Spec.map (CommRingCat.ofHom Polynomial.C) := by
  unfold chartMap structureMap
  rw [Category.assoc, Proj.awayι_toSpecZero_assoc]
  rw [← Spec.map_comp, ← Spec.map_comp]
  congr 1
  apply CommRingCat.hom_ext
  apply RingHom.ext
  intro r
  change (chartRingEquiv F i) (chartConstants i r) = Polynomial.C r
  change (MvPolynomial.uniqueAlgEquiv F (ChartVariables i))
    (chartToPoly i (chartConstants i r)) = _
  simp [MvPolynomial.uniqueAlgEquiv_apply]

end PiExponent.ProjectiveLine

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveLineProper.lean <==
import Mathlib.AlgebraicGeometry.ProjectiveSpectrum.Proper
import Mathlib.RingTheory.MvPolynomial.Homogeneous

namespace OAI

noncomputable section
namespace PiExponent.ProjectiveLine

open CategoryTheory AlgebraicGeometry
attribute [local instance] MvPolynomial.gradedAlgebra
universe u

abbrev projectiveLine (F : Type u) [CommRing F] : Scheme.{u} :=
  Proj (MvPolynomial.homogeneousSubmodule Bool F)

def constantsInDegreeZero (F : Type u) [CommRing F] :
    F →+* (MvPolynomial.homogeneousSubmodule Bool F 0) where
  toFun r := ⟨MvPolynomial.C r, MvPolynomial.isHomogeneous_C _ r⟩
  map_one' := Subtype.ext MvPolynomial.C_1
  map_mul' a b := Subtype.ext (MvPolynomial.C_mul (a := a) (a' := b))
  map_zero' := Subtype.ext MvPolynomial.C_0
  map_add' a b := Subtype.ext (MvPolynomial.C_add (a := a) (a' := b))

theorem constantsInDegreeZero_bijective (F : Type u) [CommRing F] :
    Function.Bijective (constantsInDegreeZero F) := by
  constructor
  · intro a b h
    exact MvPolynomial.C_injective _ _ (congrArg Subtype.val h)
  · intro p
    have h : p.val.totalDegree = 0 :=
      (MvPolynomial.totalDegree_zero_iff_isHomogeneous _).mpr p.property
    refine ⟨p.val.coeff 0, ?_⟩
    apply Subtype.ext
    exact (MvPolynomial.totalDegree_eq_zero_iff_eq_C.mp h).symm

def degreeZeroEquiv (F : Type u) [CommRing F] :
    F ≃+* (MvPolynomial.homogeneousSubmodule Bool F 0) :=
  RingEquiv.ofBijective (constantsInDegreeZero F) (constantsInDegreeZero_bijective F)

instance constantsInDegreeZero_isIso (F : Type u) [CommRing F] :
    IsIso (CommRingCat.ofHom (constantsInDegreeZero F)) :=
  (degreeZeroEquiv F).toCommRingCatIso.isIso_hom

def structureMap (F : Type u) [CommRing F] :
    projectiveLine F ⟶ Spec (CommRingCat.of F) :=
  Proj.toSpecZero (MvPolynomial.homogeneousSubmodule Bool F) ≫
    Spec.map (CommRingCat.ofHom (constantsInDegreeZero F))

instance structureMap_isProper (F : Type u) [CommRing F] :
    IsProper (structureMap F) := by
  let A := MvPolynomial Bool F
  let 𝒜 := MvPolynomial.homogeneousSubmodule Bool F
  let : Algebra F (𝒜 0) := SetLike.GradeZero.instAlgebra 𝒜
  let : IsScalarTower F (𝒜 0) A := ⟨fun a b c => by
    change (a • (b : A)) * c = a • ((b : A) * c)
    exact smul_mul_assoc a (b : A) c⟩
  let : Algebra.FiniteType (𝒜 0) A :=
    Algebra.FiniteType.of_restrictScalars_finiteType F (𝒜 0) A
  have hp : IsProper (Proj.toSpecZero 𝒜) := inferInstance
  have : IsIso (Spec.map (CommRingCat.ofHom (constantsInDegreeZero F))) := inferInstance
  unfold structureMap
  exact IsProper.stableUnderComposition.comp_mem _ _ hp inferInstance

end PiExponent.ProjectiveLine

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveLineReciprocal.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.ProjectiveLineLaurent
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveLineCharts

namespace OAI

noncomputable section
namespace PiExponent.ProjectiveLine

open CategoryTheory AlgebraicGeometry HomogeneousLocalization
open PiExponentSeshadri.Projective
attribute [local instance] MvPolynomial.gradedAlgebra
universe u
variable (F : Type u) [CommRing F]

private def inverseCoordinateUnit : (LaurentPolynomial F)ˣ where
  val := LaurentPolynomial.T (-1)
  inv := LaurentPolynomial.T 1
  val_inv := by rw [← LaurentPolynomial.T_add]; norm_num
  inv_val := by rw [← LaurentPolynomial.T_add]; norm_num

private lemma zeroEvaluation_eq :
    (zeroPolynomialMap F).comp (lineEvaluation F false) =
      MvPolynomial.eval₂Hom LaurentPolynomial.C
        (fun j : Bool => if j = false then 1 else LaurentPolynomial.T 1) := by
  apply MvPolynomial.ringHom_ext
  · intro r
    simp [zeroPolynomialMap]
  · intro j
    cases j <;> simp [zeroPolynomialMap]

private lemma infinityEvaluation_eq :
    (infinityPolynomialMap F).comp (lineEvaluation F true) =
      MvPolynomial.eval₂Hom LaurentPolynomial.C
        (fun j : Bool => LaurentPolynomial.T (-1) *
          (if j = false then 1 else LaurentPolynomial.T 1)) := by
  apply MvPolynomial.ringHom_ext
  · intro r
    simp only [RingHom.comp_apply, lineEvaluation_C, infinityPolynomialMap_C, MvPolynomial.eval₂Hom_C]
  · intro j
    simp only [RingHom.comp_apply, lineEvaluation_X, MvPolynomial.eval₂Hom_X']
    cases j with
    | false =>
      change infinityPolynomialMap F Polynomial.X = LaurentPolynomial.T (-1) * 1
      rw [infinityPolynomialMap_X, mul_one]
    | true =>
      change infinityPolynomialMap F 1 = LaurentPolynomial.T (-1) * LaurentPolynomial.T 1
      rw [map_one, ← LaurentPolynomial.T_add]
      norm_num

@[reassoc] theorem reciprocalChart_compatibility :
    zeroChartOverlap F ≫ chartMap F false =
      infinityChartOverlap F ≫ chartMap F true := by
  unfold zeroChartOverlap infinityChartOverlap
  rw [chartMap_eq_fromUnitCoordinate, chartMap_eq_fromUnitCoordinate,
    fromUnitCoordinate_natural, fromUnitCoordinate_natural]
  let f := (zeroPolynomialMap F).comp (lineEvaluation F false)
  let g := (infinityPolynomialMap F).comp (lineEvaluation F true)
  have hf : IsUnit (f (MvPolynomial.X false)) := by simp [f, zeroPolynomialMap]
  have hg : IsUnit (g (MvPolynomial.X false)) := by
    simpa [g, infinityPolynomialMap] using LaurentPolynomial.isUnit_T (R := F) (-1)
  have hg' : IsUnit (g (MvPolynomial.X true)) := by simp [g, infinityPolynomialMap]
  have H : ∀ n p, p ∈ PolyGrade F Bool n →
      g p = (inverseCoordinateUnit F : LaurentPolynomial F) ^ n * f p := by
    intro n p hp
    change ((infinityPolynomialMap F).comp (lineEvaluation F true)) p = _
    rw [infinityEvaluation_eq]
    change MvPolynomial.eval₂ _ _ p = _
    rw [homogeneous_eval₂_scale hp]
    congr 1
    exact (RingHom.congr_fun (zeroEvaluation_eq F) p).symm
  exact (fromUnitCoordinate_scale (𝒜 := PolyGrade F Bool) f (by decide)
    (poly_X_mem false) hf g hg (inverseCoordinateUnit F) H).trans
      (fromUnitCoordinate_eq (𝒜 := PolyGrade F Bool) g (by decide) (by decide)
        (poly_X_mem false) (poly_X_mem true) hg hg')

theorem reciprocalChart_isPullback :
    CategoryTheory.IsPullback (infinityChartOverlap F) (zeroChartOverlap F)
      (chartMap F true) (chartMap F false) := by
  apply IsOpenImmersion.isPullback
  · exact reciprocalChart_compatibility F
  · rw [← show (!false) = true from rfl, chartMap_preimage_other,
      zeroChartOverlap_opensRange]

def affineChartCover : (projectiveLine F).OpenCover where
  I₀ := Bool
  X _ := Spec (CommRingCat.of (Polynomial F))
  f := chartMap F
  mem₀ := by
    rw [Scheme.presieve₀_mem_precoverage_iff]
    refine ⟨?_, fun i => inferInstance⟩
    intro x
    have hx : x ∈ (⨆ i : Bool, (chartMap F i).opensRange) := by
      rw [chartMap_cover]
      trivial
    rcases TopologicalSpace.Opens.mem_iSup.mp hx with ⟨i, hi⟩
    exact ⟨i, hi⟩

end PiExponent.ProjectiveLine

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveLocalCoefficients.lean <==
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveO1ChartMap
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveO1Sections
import OAI.NumberTheory.PiExponent.LocalAlgebra.LocalSectionOrder
import OAI.NumberTheory.PiExponent.Polynomials.PullbackFrameCoefficient

namespace OAI

noncomputable section
open CategoryTheory AlgebraicGeometry MvPolynomial
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
open PiExponentSeshadri.Projective PiExponentSeshadri.LineBundleGluing

namespace PiExponent.ProjectiveLocalCoefficients


variable {R A σ : Type} [CommRing R] [CommRing A]
attribute [local instance] MvPolynomial.gradedAlgebra

def normalizedMap (k : R →+* A) (z : σ → A) (i : σ) (hi : z i = 1) :
    Spec (CommRingCat.of A) ⟶ ProjectiveO1.projectiveSpace R σ :=
  fromUnitCoordinate (eval₂Hom k z) (by decide) (poly_X_mem i)
    (by simpa only [eval₂Hom_X', hi] using (isUnit_one : IsUnit (1 : A)))

theorem chart_inverse_ratio (i j : σ) :
    (Proj.basicOpenIsoSpec (PolyGrade R σ) (X i) (poly_X_mem i) (by decide)).inv.appTop
      (ProjectiveO1.chartRatios i j) =
        (Scheme.ΓSpecIso (CommRingCat.of (PolyChart (R := R) i))).inv
          (chartCoordinate (R := R) i j) := by
  have h := ProjectiveO1.coordinateOpen_pullback (R := R) i
  have hc := congrArg (fun q => q ≫
    (Proj.basicOpenIsoSpec (PolyGrade R σ) (X i) (poly_X_mem i) (by decide)).inv.appTop) h
  simp only [Category.assoc, ← Scheme.Hom.comp_appTop,
    Iso.inv_hom_id, Scheme.Hom.id_appTop, Category.comp_id] at hc
  have hv := ConcreteCategory.congr_hom hc (chartCoordinate (R := R) i j)
  change (Scheme.ΓSpecIso (CommRingCat.of (PolyChart (R := R) i))).inv
      (chartCoordinate (R := R) i j) =
    (Proj.basicOpenIsoSpec (PolyGrade R σ) (X i) (poly_X_mem i) (by decide)).inv.appTop
      ((ProjectiveO1.coordinateOpen i).topIso.inv
        (Proj.awayToSection (PolyGrade R σ) (X i) (chartCoordinate (R := R) i j))) at hv
  rw [ProjectiveO1.awayToSection_coordinate] at hv
  exact hv.symm

theorem exists_frame_coordinate_coefficients
    (k : R →+* A) (z : σ → A) (i : σ) (hi : z i = 1) :
    ∃ e : (Scheme.Modules.pullback (normalizedMap k z i hi)).obj
        (ProjectiveO1.lineBundle (R := R) (σ := σ)).sheaf ≅ O (Spec (CommRingCat.of A)),
      ∀ j : σ,
        LocalSectionOrder.localCoefficient (A := A) e
          (pullbackSection (normalizedMap k z i hi) (ProjectiveO1.coordinateSection j)) = z j := by
  let U := ProjectiveO1.coordinateOpen (R := R) i
  let ev := evalAway (𝒜 := PolyGrade R σ) (eval₂Hom k z) (X i)
    (by simpa only [eval₂Hom_X', hi] using (isUnit_one : IsUnit (1 : A)))
  let q := Spec.map (CommRingCat.ofHom ev)
  let g := q ≫ (Proj.basicOpenIsoSpec (PolyGrade R σ) (X i) (poly_X_mem i) (by decide)).inv
  have hf : normalizedMap k z i hi = g ≫ U.ι := by
    simp only [normalizedMap, fromUnitCoordinate, Proj.awayι, g, q, ev, U, Category.assoc]
  rw [hf]
  obtain ⟨e, he⟩ := PullbackFrameCoefficient.exists_frame_of_factors_through_open U g
    (openFrame ProjectiveO1.coordinateCocycle i U le_rfl)
  refine ⟨e, fun j => ?_⟩
  have hcoef : coefficient (openFrame ProjectiveO1.coordinateCocycle i U le_rfl)
      (restrictSection U.ι (ProjectiveO1.coordinateSection j)) =
        ProjectiveO1.chartRatios i j := by
    exact ProjectiveO1.coordinateSection_coefficient_eq i j U le_rfl
  have hj := he (ProjectiveO1.coordinateSection j)
  rw [hcoef] at hj
  change coefficient e (pullbackSection (g ≫ U.ι) (ProjectiveO1.coordinateSection j)) =
    q.appTop ((Proj.basicOpenIsoSpec (PolyGrade R σ) (X i) (poly_X_mem i) (by decide)).inv.appTop
      (ProjectiveO1.chartRatios i j)) at hj
  rw [chart_inverse_ratio] at hj
  unfold LocalSectionOrder.localCoefficient
  erw [hj]
  change (q.appTop ≫ (Scheme.ΓSpecIso (CommRingCat.of A)).hom)
    ((Scheme.ΓSpecIso (CommRingCat.of (PolyChart (R := R) i))).inv
      (chartCoordinate (R := R) i j)) = z j
  rw [Scheme.ΓSpecIso_naturality]
  change ev ((Scheme.ΓSpecIso (CommRingCat.of (PolyChart (R := R) i))).hom
    ((Scheme.ΓSpecIso (CommRingCat.of (PolyChart (R := R) i))).inv
      (chartCoordinate (R := R) i j))) = z j
  rw [Iso.inv_hom_id_apply]
  exact evalAway_coordinate i k z hi j

end PiExponent.ProjectiveLocalCoefficients

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveMonomialFinite.lean <==
import Mathlib.Tactic
import OAI.NumberTheory.PiExponent.Cohomology.ProjectiveMonomialCechHigher

namespace OAI

namespace PiExponent.ProjectiveMonomialFinite
noncomputable section
attribute [local instance] Classical.propDecidable
open scoped BigOperators
open ProjectiveMonomialCech ProjectiveMonomialCechHigher

variable {ι K : Type*} [Fintype ι]

def AllNegative {d : ℤ} (a : Monomial ι d) : Prop := ∀ i, a.val i < 0

theorem allNegative_coordinate_bounds {d : ℤ} {a : Monomial ι d}
    (ha : AllNegative a) (i : ι) : d ≤ a.val i ∧ a.val i ≤ 0 := by
  classical
  refine ⟨?_, le_of_lt (ha i)⟩
  calc
    d = ∑ j, a.val j := a.property.symm
    _ ≤ a.val i := by
      simpa using Finset.sum_le_sum_of_subset_of_nonpos
        (f := a.val) (show ({i} : Finset ι) ⊆ Finset.univ by simp)
        (fun j _ _ => le_of_lt (ha j))

instance allNegative_finite (d : ℤ) : Finite {a : Monomial ι d // AllNegative a} := by
  let f : {a : Monomial ι d // AllNegative a} → (ι → Set.Icc d 0) :=
    fun a i => ⟨a.val.val i, allNegative_coordinate_bounds a.property i⟩
  exact Finite.of_injective f (by
    intro a b h
    apply Subtype.ext
    apply Subtype.ext
    funext i
    exact congrArg Subtype.val (congrFun h i))

instance allNonnegative_finite (d : ℤ) :
    Finite {a : Monomial ι d // ∀ i, 0 ≤ a.val i} := by
  classical
  have hb (a : Monomial ι d) (ha : ∀ i, 0 ≤ a.val i) (i : ι) :
      a.val i ∈ Set.Icc 0 d := by
    refine ⟨ha i, ?_⟩
    calc
      a.val i ≤ ∑ j, a.val j := Finset.single_le_sum (fun j _ => ha j) (by simp)
      _ = d := a.property
  let f : {a : Monomial ι d // ∀ i, 0 ≤ a.val i} → (ι → Set.Icc 0 d) :=
    fun a i => ⟨a.val.val i, hb a.val a.property i⟩
  exact Finite.of_injective f (by
    intro a b h
    apply Subtype.ext
    apply Subtype.ext
    funext i
    exact congrArg Subtype.val (congrFun h i))

instance monomial_subsingleton [Subsingleton ι] (d : ℤ) : Subsingleton (Monomial ι d) := by
  classical
  constructor
  intro a b
  apply Subtype.ext
  funext i
  have hi : (Finset.univ : Finset ι) = {i} := by
    ext j
    simp [Subsingleton.elim j i]
  have ha : a.val i = d := by simpa only [hi, Finset.sum_singleton] using a.property
  have hb : b.val i = d := by simpa only [hi, Finset.sum_singleton] using b.property
  exact ha.trans hb.symm

variable [AddCommGroup K]

def filterCochain {d : ℤ} {q : ℕ} (p : Monomial ι d → Prop)
    (c : Cochain ι (Laurent ι K d) q) : Cochain ι (Laurent ι K d) q := by
  classical
  exact fun t => (c t).filter p

@[simp] theorem filterCochain_apply {d : ℤ} {q : ℕ} (p : Monomial ι d → Prop)
    (c : Cochain ι (Laurent ι K d) q) (t : Fin (q + 1) → ι)
    (a : Monomial ι d) : filterCochain p c t a = if p a then c t a else 0 := by
  classical
  rfl

theorem filterCochain_regular {d : ℤ} {q : ℕ} (p : Monomial ι d → Prop)
    (c : Cochain ι (Laurent ι K d) q) (hc : Regular c) :
    Regular (filterCochain p c) := by
  classical
  intro t a ha i hi
  have hn : c t a ≠ 0 := by
    intro hz
    simp [filterCochain_apply, hz] at ha
  exact hc t a hn i hi

theorem differential_filterCochain {d : ℤ} {q : ℕ}
    (p : Monomial ι d → Prop) (c : Cochain ι (Laurent ι K d) q) :
    differential (filterCochain p c) = filterCochain p (differential c) := by
  classical
  funext t
  ext a
  simp only [differential_apply, filterCochain_apply]
  by_cases h : p a
  · simp only [h, ite_true]
  · simp [differential, h]

theorem filterCochain_closed {d : ℤ} {q : ℕ} (p : Monomial ι d → Prop)
    (c : Cochain ι (Laurent ι K d) q) (hc : differential c = 0) :
    differential (filterCochain p c) = 0 := by
  rw [differential_filterCochain, hc]
  funext t
  ext a
  simp

theorem exact_of_obstruction_zero {d : ℤ} {q : ℕ}
    (c : Cochain ι (Laurent ι K d) (q + 1)) (hc : Regular c)
    (hclosed : differential c = 0)
    (hzero : ∀ t a, AllNegative a → c t a = 0) :
    ∃ b : Cochain ι (Laurent ι K d) q, Regular b ∧ differential b = c := by
  classical
  cases isEmpty_or_nonempty ι with
  | inl h =>
      refine ⟨fun t => isEmptyElim (t 0), ?_, ?_⟩
      · intro t
        exact isEmptyElim (t 0)
      · funext t
        exact isEmptyElim (t 0)
  | inr h =>
      let pivot : Monomial ι d → ι := fun a =>
        if ha : ∃ i, 0 ≤ a.val i then Classical.choose ha else Classical.choice h
      have hpivot (a : Monomial ι d) (ha : ¬ AllNegative a) : 0 ≤ a.val (pivot a) := by
        have hex : ∃ i, 0 ≤ a.val i := by
          simpa only [AllNegative, not_forall, not_lt] using ha
        simp only [pivot, dite_eq_left hex]
        exact Classical.choose_spec hex
      refine ⟨contraction pivot c, ?_, ?_⟩
      · intro t a ha k hk
        have hn : ¬ AllNegative a := by
          intro hb
          exact ha (hzero (Fin.cons (pivot a) t) a hb)
        obtain ⟨j, hj⟩ := hc (Fin.cons (pivot a) t) a ha k hk
        cases j using Fin.cases with
        | zero =>
            simp only [Fin.cons_zero] at hj
            rw [← hj] at hk
            exact False.elim ((not_lt_of_ge (hpivot a hn)) hk)
        | succ j => exact ⟨j, by simpa only [Fin.cons_succ] using hj⟩
      · have hid := contraction_identity pivot c
        rw [hclosed] at hid
        have hz : contraction pivot (0 : Cochain ι (Laurent ι K d) (q + 2)) = 0 := by
          funext t
          ext a
          rfl
        simpa only [hz, zero_add] using hid

theorem cocycle_eq_boundary_add_negative {d : ℤ} {q : ℕ}
    (c : Cochain ι (Laurent ι K d) (q + 1)) (hc : Regular c)
    (hclosed : differential c = 0) :
    ∃ b : Cochain ι (Laurent ι K d) q,
      Regular b ∧ c = differential b + filterCochain AllNegative c := by
  classical
  let good := filterCochain (fun a => ¬ AllNegative a) c
  have hgood : Regular good := filterCochain_regular _ c hc
  have hgoodclosed : differential good = 0 := filterCochain_closed _ c hclosed
  obtain ⟨b, hb, hdb⟩ := exact_of_obstruction_zero good hgood hgoodclosed (by
    intro t a ha
    simp [good, ha])
  refine ⟨b, hb, ?_⟩
  rw [hdb]
  funext t
  ext a
  simp only [Pi.add_apply, Finsupp.add_apply, good, filterCochain_apply]
  by_cases ha : AllNegative a <;> simp [ha]

end
end PiExponent.ProjectiveMonomialFinite

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveNegativeCoordinates.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.ProjectiveFramedCech
import OAI.NumberTheory.PiExponent.Geometry.LineBundleInverse
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveNegativeFrames
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveNegativeTransitions

namespace OAI

namespace PiExponentSeshadri.Projective
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
open PiExponentSeshadri.Frames PiExponentSeshadri.Geometry ModuleFlasque ProjectiveChartSections
open PiExponent.ProjectiveMonomialCech
open PiExponent.GeometrySupport.ProjectiveLaurentVertex
open PiExponent.GeometrySupport.ProjectiveCoordinateAcyclicity
attribute [local instance] MvPolynomial.gradedAlgebra
variable {X : Scheme} {K σ : Type} [CommRing K] [Fintype σ]
variable (M : X.Modules) (s : σ → (O X ⟶ M)) (k : K →+* Γ(X,⊤))
variable (hc : (⨆i,SectionOpens.isoOpen (s i))=⊤)
variable (f : X ≅ Proj (PolyGrade K σ)) (hf : sectionsMorphism k s hc=f.hom)
variable (n : ℕ) (N : X.Modules) (E : moduleTensor X (modulePow X M n) N ≅ O X)

lemma negativeCoordinateOverlap_restrict (i j : σ)
    (a : Finset (ChartVariables i)) (b : Finset (ChartVariables j))
    (h : coordinateFiniteOpen M s j b ≤ coordinateFiniteOpen M s i a)
    (z : freeOpen X.ringCatSheaf (coordinateFiniteOpen M s i a) ⟶ N) :
    coordinateFramedOverlap M s k hc f hf N (fun i => negativeCoordinateFrame n E (s i))
      (-(n : ℤ)) j b (freeOpenMap X.ringCatSheaf (homOfLE h) ≫ z) =
    coordinateFramedOverlap M s k hc f hf N (fun i => negativeCoordinateFrame n E (s i))
      (-(n : ℤ)) i a z := by
  let ci := framedHomCoefficientsEquiv (coordinateFiniteOpen M s i a) N
    (restrictOpenFrame inf_le_left (negativeCoordinateFrame n E (s i))) z
  let ri := coordinateFiniteRingEquiv M s k hc f hf i a
  let rj := coordinateFiniteRingEquiv M s k hc f hf j b
  let u := coordinateRatioOn (s i) (s j) (h.trans inf_le_left)
  have ht : coordinateFiniteTransition M s k hc f hf i j a b h (ri ci) =
      rj (X.presheaf.map (homOfLE h).op ci) := by
    simp only [coordinateFiniteTransition, RingHom.comp_apply,
      RingEquiv.toRingHom_eq_coe, RingHom.coe_coe, ri, RingEquiv.symm_apply_apply, rj]
  dsimp only [coordinateFramedOverlap, framedLaurentOverlap, framedHomRingEquiv]
  dsimp only [AddMonoidHom.comp_apply, AddEquiv.coe_toAddMonoidHom,
    AddEquiv.trans_apply, RingEquiv.coe_toAddEquiv]
  change overlapLaurent j (-(n : ℤ)) b
    (rj (framedHomCoefficientsEquiv (coordinateFiniteOpen M s j b) N
      (restrictOpenFrame inf_le_left (negativeCoordinateFrame n E (s j)))
      (freeOpenMap X.ringCatSheaf (homOfLE h) ≫ z))) =
    overlapLaurent i (-(n : ℤ)) a (ri ci)
  have hcoef : framedHomCoefficientsEquiv (coordinateFiniteOpen M s j b) N
      (restrictOpenFrame inf_le_left (negativeCoordinateFrame n E (s j)))
      (freeOpenMap X.ringCatSheaf (homOfLE h) ≫ z) =
      u ^ n * X.presheaf.map (homOfLE h).op ci :=
    negativeCoordinateFrame_hom_change_restrict n E (s i) (s j)
      (U := coordinateFiniteOpen M s i a) (W := coordinateFiniteOpen M s j b)
      inf_le_left inf_le_left h z
  rw [hcoef, map_mul, map_pow]
  change overlapLaurent j (-(n : ℤ)) b
    ((rj u) ^ n * rj (X.presheaf.map (homOfLE h).op ci)) = _
  rw [← ht]
  exact coordinateNegativeLaurent_change M s k hc f hf n i j a b h (ri ci)

def negativeCoordinateLaurentPresentation :
    PiExponent.ProjectiveTwistCech.LaurentCechPresentation (K := K)
      (fun i => SectionOpens.isoOpen (s i)) N (-(n : ℤ)) :=
  coordinateFramedLaurentPresentation M s k hc f hf N
    (fun i => negativeCoordinateFrame n E (s i)) (-(n : ℤ))
    (negativeCoordinateOverlap_restrict M s k hc f hf n N E)

def coordinateInversePowerLaurentPresentation :
    PiExponent.ProjectiveTwistCech.LaurentCechPresentation (K := K)
      (fun i => SectionOpens.isoOpen (s i))
      (((coordinateLineBundle M s hc).pow n).inverse.sheaf) (-(n : ℤ)) :=
  negativeCoordinateLaurentPresentation M s k hc f hf n _
    (lineTensorInverseIso ((coordinateLineBundle M s hc).pow n))

end
end PiExponentSeshadri.Projective

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveNegativeFrames.lean <==
import OAI.NumberTheory.PiExponent.Approximation.InverseFrameRestriction
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveCoordinateRatios

namespace OAI

namespace PiExponentSeshadri.Projective
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
open PiExponentSeshadri.Frames PiExponentSeshadri.Geometry ModuleFlasque ProjectiveChartSections
open PiExponent.InverseFrames
variable {X : Scheme} {M N : X.Modules}

def negativeCoordinateFrame (n : ℕ)
    (E : moduleTensor X (modulePow X M n) N ≅ O X) (si : O X ⟶ M) :
    N.restrict (SectionOpens.isoOpen si).ι ≅ O (SectionOpens.isoOpen si).toScheme :=
  inverseOpenFrame E _ (coordinatePowerFrame si n)

lemma negativeCoordinateFrame_frameChange (n : ℕ)
    (E : moduleTensor X (modulePow X M n) N ≅ O X) (si sj : O X ⟶ M)
    {W : X.Opens} (hi : W ≤ SectionOpens.isoOpen si) (hj : W ≤ SectionOpens.isoOpen sj) :
    W.topIso.hom
      (frameChange (restrictOpenFrame hi (negativeCoordinateFrame n E si))
        (restrictOpenFrame hj (negativeCoordinateFrame n E sj)) : Γ(W.toScheme,⊤)) =
      coordinateRatioOn si sj hi ^ n := by
  have h := (congrArg₂
    (fun e f : N.restrict W.ι ≅ O W.toScheme => frameChange e f)
    (inverseOpenFrame_restrict E hi (coordinatePowerFrame si n))
    (inverseOpenFrame_restrict E hj (coordinatePowerFrame sj n))).trans
      (inverseOpenFrame_frameChange E W _ _)
  have hv := congrArg
    (fun z : Γ(W.toScheme,⊤)ˣ => W.topIso.hom (z : Γ(W.toScheme,⊤))) h
  refine hv.trans ?_
  erw [coordinatePowerFrame_frameChange, map_pow, topIso_hom_restrict]
  rfl

lemma negativeCoordinateFrame_hom_change_restrict (n : ℕ)
    (E : moduleTensor X (modulePow X M n) N ≅ O X) (si sj : O X ⟶ M)
    {U W : X.Opens} (hi : U ≤ SectionOpens.isoOpen si)
    (hj : W ≤ SectionOpens.isoOpen sj) (h : W ≤ U)
    (b : freeOpen X.ringCatSheaf U ⟶ N) :
    framedHomCoefficientsEquiv W N (restrictOpenFrame hj (negativeCoordinateFrame n E sj))
      (freeOpenMap X.ringCatSheaf (homOfLE h) ≫ b) =
      coordinateRatioOn si sj (h.trans hi) ^ n * X.presheaf.map (homOfLE h).op
        (framedHomCoefficientsEquiv U N (restrictOpenFrame hi (negativeCoordinateFrame n E si)) b) := by
  erw [framedHomCoefficientsEquiv_change W N
    (restrictOpenFrame (h.trans hi) (negativeCoordinateFrame n E si)),
    negativeCoordinateFrame_frameChange]
  congr 1
  have hr := framedHomCoefficientsEquiv_restrict N h
    (restrictOpenFrame hi (negativeCoordinateFrame n E si)) b
  rw [restrictOpenFrame_trans] at hr
  exact hr

end
end PiExponentSeshadri.Projective

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveNegativeScalars.lean <==
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveCoordinateScalars
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveNegativeCoordinates

namespace OAI

namespace PiExponentSeshadri.Projective
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
open PiExponentSeshadri.Frames PiExponentSeshadri.Geometry ModuleFlasque
open PiExponent.GeometrySupport.ProjectiveCoordinateAcyclicity
attribute [local instance] MvPolynomial.gradedAlgebra
attribute [local irreducible] coordinateFramedTuple negativeCoordinateFrame
private abbrev schemeFreeOpen (X : Scheme) (U : X.Opens) : X.Modules :=
  freeOpen X.ringCatSheaf U

variable {X : Scheme} {K σ : Type} [CommRing K] [Fintype σ]
variable (M : X.Modules) (s : σ → (O X ⟶ M)) (k : K →+* Γ(X,⊤))
variable (hc : (⨆i,SectionOpens.isoOpen (s i))=⊤)
variable (f : X ≅ Proj (PolyGrade K σ)) (hf : sectionsMorphism k s hc=f.hom)
variable (n : ℕ) (N : X.Modules) (E : moduleTensor X (modulePow X M n) N ≅ O X)
local instance instModuleCarrierObjOppositeOpensCarrierCarrierCommRingCatPresheafOpOpensTopHomSheafOfModulesRingCatSheafFreeOpen_1
    (U : X.Opens) (P : X.Modules) :
    Module Γ(X,⊤) (schemeFreeOpen X U ⟶ P) := sheafHomModule X _ P

lemma negativeCoordinateLaurentPresentation_smul (q : ℕ) (t : Fin (q + 1) → σ)
    (c : K) (b : schemeFreeOpen X
      (PiExponent.GeometrySupport.CechHigher.intersection (fun i => SectionOpens.isoOpen (s i)) t) ⟶ N) :
    (negativeCoordinateLaurentPresentation M s k hc f hf n N E).coefficient q t ((k c) • b) =
      c • (negativeCoordinateLaurentPresentation M s k hc f hf n N E).coefficient q t b :=
  coordinateFramedTuple_smul M s k hc f hf N (fun i => negativeCoordinateFrame n E (s i))
    (-(n : ℤ)) q t c b

lemma coordinateInversePowerLaurentPresentation_smul (q : ℕ) (t : Fin (q + 1) → σ)
    (c : K) (b : schemeFreeOpen X
      (PiExponent.GeometrySupport.CechHigher.intersection (fun i => SectionOpens.isoOpen (s i)) t) ⟶
        ((coordinateLineBundle M s hc).pow n).inverse.sheaf) :
    (coordinateInversePowerLaurentPresentation M s k hc f hf n).coefficient q t ((k c) • b) =
      c • (coordinateInversePowerLaurentPresentation M s k hc f hf n).coefficient q t b :=
  negativeCoordinateLaurentPresentation_smul M s k hc f hf n _
    (lineTensorInverseIso ((coordinateLineBundle M s hc).pow n)) q t c b

lemma coordinateLaurentCechPresentation_smul (q : ℕ) (t : Fin (q + 1) → σ)
    (c : K) (b : schemeFreeOpen X
      (PiExponent.GeometrySupport.CechHigher.intersection (fun i => SectionOpens.isoOpen (s i)) t) ⟶
        modulePow X M n) :
    (coordinateLaurentCechPresentation M s k hc f hf n).coefficient q t ((k c) • b) =
      c • (coordinateLaurentCechPresentation M s k hc f hf n).coefficient q t b := by
  have h :
      coordinateFramedTuple M s k hc f hf (modulePow X M n)
        (fun i => coordinatePowerFrame (s i) n) n q t ((k c) • b) =
      c • coordinateFramedTuple M s k hc f hf (modulePow X M n)
        (fun i => coordinatePowerFrame (s i) n) n q t b := by
    simpa only using! coordinateFramedTuple_smul M s k hc f hf (modulePow X M n)
      (fun i => coordinatePowerFrame (s i) n) n q t c b
  erw [coordinateFramedTuple, coordinateFramedOverlap] at h
  simpa only [coordinateLaurentCechPresentation,
    PiExponent.GeometrySupport.ProjectiveTupleCharts.coordinateTupleCoefficient,
    coordinatePowerOverlap] using! h

end
end PiExponentSeshadri.Projective

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveNegativeTransitions.lean <==
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveCoordinateTransitions

namespace OAI

namespace PiExponentSeshadri.Projective
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
open PiExponentSeshadri.Frames
open PiExponent.GeometrySupport.ProjectiveLaurentVertex
open PiExponent.GeometrySupport.ProjectiveLaurentTransitions
attribute [local instance] MvPolynomial.gradedAlgebra
variable {X : Scheme} {K σ : Type} [CommRing K] [Fintype σ]
variable (M : X.Modules) (s : σ → (O X ⟶ M)) (k : K →+* Γ(X,⊤))
variable (hc : (⨆i,SectionOpens.isoOpen (s i))=⊤)
variable (f : X ≅ Proj (PolyGrade K σ)) (hf : sectionsMorphism k s hc=f.hom)

lemma coordinateFiniteRingEquiv_cross_ratio_full (i j : σ)
    (b : Finset (ChartVariables j))
    (hi : coordinateFiniteOpen M s j b ≤ SectionOpens.isoOpen (s i)) (l : σ) :
    overlapToFull j b (coordinateFiniteRingEquiv M s k hc f hf j b
      (coordinateRatioOn (s i) (s l) hi)) =
      AddMonoidAlgebra.single (standardExponent l 1 - standardExponent i 1) 1 := by
  let r := coordinateFiniteRingEquiv M s k hc f hf j b
  let hj : coordinateFiniteOpen M s j b ≤ SectionOpens.isoOpen (s j) := inf_le_left
  have hinv : r (coordinateRatioOn (s j) (s i) hj) *
      r (coordinateRatioOn (s i) (s j) hi) = 1 := by
    rw [← map_mul, coordinateRatioOn_reciprocal, map_one]
  calc
    _ = overlapToFull j b
        (r (coordinateRatioOn (s j) (s l) hj) * r (coordinateRatioOn (s i) (s j) hi)) := by
      rw [coordinateRatioOn_change (s j) (s i) (s l) hj hi, map_mul, mul_comm]
    _ = _ := overlapToFull_ratio i j l b _ _ _
      (coordinateFiniteRingEquiv_ratio_full M s k hc f hf j b l)
      (coordinateFiniteRingEquiv_ratio_full M s k hc f hf j b i) hinv

lemma coordinateNegativeFrameFactor_full (n : ℕ) (i j : σ)
    (b : Finset (ChartVariables j))
    (hi : coordinateFiniteOpen M s j b ≤ SectionOpens.isoOpen (s i)) :
    overlapToFull j b
      ((coordinateFiniteRingEquiv M s k hc f hf j b
        (coordinateRatioOn (s i) (s j) hi)) ^ n) =
      AddMonoidAlgebra.single
        (standardExponent i (-(n : ℤ)) - standardExponent j (-(n : ℤ))) 1 := by
  classical
  rw [map_pow, coordinateFiniteRingEquiv_cross_ratio_full,
    AddMonoidAlgebra.single_pow, one_pow]
  congr 1
  funext a
  simp only [Pi.smul_apply, Pi.sub_apply, standardExponent]
  split_ifs <;> simp

lemma coordinateNegativeLaurent_change (n : ℕ) (i j : σ)
    (a : Finset (ChartVariables i)) (b : Finset (ChartVariables j))
    (h : coordinateFiniteOpen M s j b ≤ coordinateFiniteOpen M s i a)
    (z : Localization.Away (chartProduct (R := K) i a)) :
    overlapLaurent j (-(n : ℤ)) b
      ((coordinateFiniteRingEquiv M s k hc f hf j b
        (coordinateRatioOn (s i) (s j) (h.trans inf_le_left))) ^ n *
        coordinateFiniteTransition M s k hc f hf i j a b h z) =
      overlapLaurent i (-(n : ℤ)) a z :=
  overlapLaurent_change_pivot i j (-(n : ℤ)) a b
    (coordinateFiniteTransition M s k hc f hf i j a b h)
    (coordinateFiniteTransition_full M s k hc f hf i j a b h) _
    (coordinateNegativeFrameFactor_full M s k hc f hf n i j b (h.trans inf_le_left)) z

end
end PiExponentSeshadri.Projective

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveO1ChartMap.lean <==
import OAI.NumberTheory.PiExponent.Geometry.PolynomialProjectiveStructure
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveCoordinateConstants
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveCoordinateValues
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveRatioCocycle

namespace OAI

noncomputable section
namespace PiExponent.ProjectiveO1

open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite MvPolynomial
open HomogeneousLocalization PiExponentSeshadri.Projective

variable {R σ : Type} [CommRing R]
attribute [local instance] MvPolynomial.gradedAlgebra

def scalars : R →+* Γ(projectiveSpace R σ, ⊤) :=
  ((Scheme.ΓSpecIso (CommRingCat.of R)).inv ≫
    (polynomialProjectiveProjection R σ).appTop).hom

theorem away_projection (i : σ) :
    Proj.awayι (PolyGrade R σ) (X i) (poly_X_mem i) (by decide) ≫
      polynomialProjectiveProjection R σ =
        Spec.map (CommRingCat.ofHom (chartConstants (R := R) i)) := by
  rw [polynomialProjectiveProjection, Proj.awayι_toSpecZero_assoc, ← Spec.map_comp]
  apply congrArg Spec.map
  apply CommRingCat.hom_ext
  apply RingHom.ext
  intro r
  rfl

theorem coordinateOpen_projection (i : σ) :
    (coordinateOpen (R := R) i).ι ≫ polynomialProjectiveProjection R σ =
      (Proj.basicOpenIsoSpec (PolyGrade R σ) (X i) (poly_X_mem i) (by decide)).hom ≫
        Spec.map (CommRingCat.ofHom (chartConstants (R := R) i)) := by
  have h := congrArg (fun f =>
    (Proj.basicOpenIsoSpec (PolyGrade R σ) (X i) (poly_X_mem i) (by decide)).hom ≫ f)
    (away_projection (R := R) i)
  simpa only [Proj.awayι, Category.assoc, Iso.hom_inv_id_assoc] using h

theorem awayToSection_coordinate (i j : σ) :
    Proj.awayToSection (PolyGrade R σ) (X i) (chartCoordinate (R := R) i j) =
      coordinateRatio i j (coordinateOpen i) le_rfl := by
  apply Subtype.ext
  funext x
  apply HomogeneousLocalization.val_injective
  change (HomogeneousLocalization.mapId (PolyGrade R σ) _
    (chartCoordinate (R := R) i j)).val = _
  simp only [chartCoordinate, HomogeneousLocalization.mapId, HomogeneousLocalization.map,
    HomogeneousLocalization.Away.mk, pow_one]
  rfl

theorem scalarPullback_factorization {A : Type} [CommRing A]
    {X Y : Scheme} (π : X ⟶ Spec (CommRingCat.of R)) (ι : Y ⟶ X)
    (g : Y ⟶ Spec (CommRingCat.of A)) (f : R →+* A)
    (h : ι ≫ π = g ≫ Spec.map (CommRingCat.ofHom f)) :
    ι.appTop.hom.comp (((Scheme.ΓSpecIso (CommRingCat.of R)).inv ≫ π.appTop).hom) =
      (((Scheme.ΓSpecIso (CommRingCat.of A)).inv ≫ g.appTop).hom).comp f := by
  have hh := congrArg (fun t : Y ⟶ Spec (CommRingCat.of R) =>
    (Scheme.ΓSpecIso (CommRingCat.of R)).inv ≫ t.appTop) h
  simp only [Scheme.Hom.comp_appTop, ← Scheme.ΓSpecIso_inv_naturality_assoc] at hh
  exact congrArg CommRingCat.Hom.hom hh

theorem coordinateOpen_pullback (i : σ) :
    (Scheme.ΓSpecIso (CommRingCat.of (PolyChart (R := R) i))).inv ≫
      (Proj.basicOpenIsoSpec (PolyGrade R σ) (X i) (poly_X_mem i) (by decide)).hom.appTop =
    Proj.awayToSection (PolyGrade R σ) (X i) ≫
      (coordinateOpen (R := R) i).topIso.inv := by
  rw [Proj.basicOpenIsoSpec_hom]
  dsimp only [Scheme.Hom.appTop]
  rw [Proj.basicOpenToSpec_app_top, Iso.inv_hom_id_assoc]

theorem coordinateOpen_scalars (i : σ) :
    (coordinateOpen (R := R) i).ι.appTop.hom.comp (scalars (R := R) (σ := σ)) =
      ((Proj.awayToSection (PolyGrade R σ) (X i) ≫
        (coordinateOpen (R := R) i).topIso.inv).hom).comp (chartConstants i) := by
  have h := scalarPullback_factorization (polynomialProjectiveProjection R σ)
    (coordinateOpen (R := R) i).ι
    (Proj.basicOpenIsoSpec (PolyGrade R σ) (X i) (poly_X_mem i) (by decide)).hom
    (chartConstants i) (coordinateOpen_projection i)
  rw [coordinateOpen_pullback] at h
  exact h

def chartRatios (i : σ) (j : σ) : Γ((coordinateOpen (R := R) i).toScheme, ⊤) :=
  (coordinateOpen (R := R) i).topIso.inv (coordinateRatio i j (coordinateOpen i) le_rfl)

@[simp] theorem chartRatios_self (i : σ) : chartRatios (R := R) i i = 1 := by
  simp [chartRatios, coordinateRatio_self]

theorem evalAway_chartRatios (i : σ) :
    evalAway (eval₂Hom
      ((coordinateOpen (R := R) i).ι.appTop.hom.comp (scalars (R := R) (σ := σ)))
      (chartRatios i)) (X i)
      (by simpa only [eval₂Hom_X', chartRatios_self] using
        (isUnit_one : IsUnit (1 : Γ((coordinateOpen (R := R) i).toScheme, ⊤)))) =
    (Proj.awayToSection (PolyGrade R σ) (X i) ≫
      (coordinateOpen (R := R) i).topIso.inv).hom := by
  let k := (coordinateOpen (R := R) i).ι.appTop.hom.comp (scalars (R := R) (σ := σ))
  let F := evalAway (𝒜 := PolyGrade R σ) (eval₂Hom k (chartRatios i)) (X i)
    (by simpa only [eval₂Hom_X', chartRatios_self] using
      (isUnit_one : IsUnit (1 : Γ((coordinateOpen (R := R) i).toScheme, ⊤))))
  let Q := (Proj.awayToSection (PolyGrade R σ) (X i) ≫
    (coordinateOpen (R := R) i).topIso.inv).hom
  change F = Q
  have hh : F.comp (polyToChart i) = Q.comp (polyToChart i) := by
    apply MvPolynomial.ringHom_ext
    · intro r
      simp only [RingHom.comp_apply, polyToChart, eval₂Hom_C]
      rw [show F (chartConstants i r) = k r from
        evalAway_constants i k (chartRatios i) (chartRatios_self i) r]
      exact RingHom.congr_fun (coordinateOpen_scalars (R := R) i) r
    · intro j
      simp only [RingHom.comp_apply, polyToChart, eval₂Hom_X']
      rw [show F (chartCoordinate i j.val) = chartRatios i j.val from
        evalAway_coordinate i k (chartRatios i) (chartRatios_self i) j.val]
      exact congrArg (coordinateOpen (R := R) i).topIso.inv
        (awayToSection_coordinate i j.val).symm
  apply RingHom.ext
  intro a
  have ha := RingHom.congr_fun hh (chartToPoly i a)
  simpa only [RingHom.comp_apply,
    show polyToChart i (chartToPoly i a) = a from
      RingHom.congr_fun (polyToChart_comp_chartToPoly i) a] using ha

theorem coordinatesMap_chartRatios (i : σ) :
    coordinatesMap (coordinateOpen (R := R) i).toScheme
      ((coordinateOpen (R := R) i).ι.appTop.hom.comp (scalars (R := R) (σ := σ)))
      (chartRatios i) i (chartRatios_self i) = (coordinateOpen (R := R) i).ι := by
  unfold coordinatesMap fromUnitCoordinate
  rw [evalAway_chartRatios]
  change (coordinateOpen (R := R) i).toScheme.toSpecΓ ≫
    Spec.map (Proj.awayToSection (PolyGrade R σ) (X i) ≫
      (coordinateOpen (R := R) i).topIso.inv) ≫ _ = _
  simp only [Spec.map_comp, ← Category.assoc]
  change Proj.basicOpenToSpec (PolyGrade R σ) (X i) ≫ _ = _
  rw [← Proj.basicOpenIsoSpec_hom (PolyGrade R σ) (X i) (poly_X_mem i) (by decide)]
  simp only [Proj.awayι, Iso.hom_inv_id_assoc]

end PiExponent.ProjectiveO1

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveO1Identity.lean <==
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveO1Morphism

namespace OAI

noncomputable section

namespace PiExponent.ProjectiveO1

open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Projective PiExponentSeshadri.Frames PiExponentSeshadri.LineBundleGluing

attribute [local irreducible] lineBundle coordinateSection scalars sectionsMorphism

variable {R σ : Type} [CommRing R]

theorem coordinateSection_isoOpen (i : σ) :
    PiExponentSeshadri.SectionOpens.isoOpen (coordinateSection (R := R) i) = coordinateOpen i := by
  exact identityCoordinateOpen (lineBundle (R := R) (σ := σ)).sheaf
    (scalars (R := R) (σ := σ)) (coordinateSection (R := R) (σ := σ))
    (coordinateSection_cover (R := R) (σ := σ))
    (coordinate_sectionsMorphism_identity (R := R) (σ := σ)) i

theorem coordinateSection_isAffineOpen (i : σ) :
    IsAffineOpen (PiExponentSeshadri.SectionOpens.isoOpen (coordinateSection (R := R) i)) := by
  rw [coordinateSection_isoOpen]
  exact standardChart_isAffineOpen i

end PiExponent.ProjectiveO1

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveO1LocalIdentity.lean <==
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveFramedAtlas
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveO1ChartMap
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveO1Sections

namespace OAI

noncomputable section
namespace PiExponent.ProjectiveO1
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Projective PiExponentSeshadri.Frames PiExponentSeshadri.LineBundleGluing
variable {R σ : Type} [CommRing R]

theorem coordinateSection_localMap (i : σ) :
    coordinatesMap (coordinateOpen (R := R) i).toScheme
      ((coordinateOpen i).ι.appTop.hom.comp (scalars (R := R) (σ := σ)))
      (fun j => coefficient (openFrame (coordinateCocycle (R := R) (σ := σ)) i (coordinateOpen i) le_rfl)
        (restrictSection (coordinateOpen i).ι (coordinateSection (R := R) j))) i
      (coordinateSection_normalized i (coordinateOpen i) le_rfl) = (coordinateOpen i).ι := by
  have htuple : (fun j => coefficient
      (openFrame (coordinateCocycle (R := R) (σ := σ)) i (coordinateOpen (R := R) i) le_rfl)
      (restrictSection (coordinateOpen i).ι (coordinateSection (R := R) j))) = chartRatios (R := R) i := by
    funext j
    exact coordinateSection_coefficient_eq i j (coordinateOpen i) le_rfl
  exact (coordinatesMap_congr _ htuple i _ (chartRatios_self i)).trans
    (coordinatesMap_chartRatios (R := R) i)

end PiExponent.ProjectiveO1

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveO1Morphism.lean <==
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveO1LocalIdentity
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveSectionsPullback

namespace OAI

noncomputable section

namespace PiExponent.ProjectiveO1

open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Projective PiExponentSeshadri.Frames PiExponentSeshadri.LineBundleGluing

variable {R σ : Type} [CommRing R]

def coordinateOpenFrame (i : σ) :
    (lineBundle (R := R) (σ := σ)).sheaf.restrict (coordinateOpen i).ι ≅
      O (coordinateOpen (R := R) i).toScheme :=
  openFrame (coordinateCocycle (R := R) (σ := σ)) i (coordinateOpen i) le_rfl

lemma coordinateOpenFrame_normalized (i : σ) :
    coefficient (coordinateOpenFrame (R := R) i)
      (restrictSection (coordinateOpen i).ι (coordinateSection i)) = 1 :=
  coordinateSection_normalized i (coordinateOpen i) le_rfl

lemma coordinateOpenFrame_localMap (i : σ) :
    coordinatesMap (coordinateOpen (R := R) i).toScheme
      ((coordinateOpen i).ι.appTop.hom.comp (scalars (R := R) (σ := σ)))
      (fun j => coefficient (coordinateOpenFrame i)
        (restrictSection (coordinateOpen i).ι (coordinateSection j))) i
      (coordinateOpenFrame_normalized i) = (coordinateOpen i).ι :=
  coordinateSection_localMap i

attribute [local irreducible] coordinateSection lineBundle coordinateCocycle scalars coordinateOpenFrame
  sectionsMorphism CoordinateAtlas.morphism atlasOfFramedSections

theorem coordinate_sectionsMorphism_identity :
    sectionsMorphism (M := (lineBundle (R := R) (σ := σ)).sheaf)
      (scalars (R := R) (σ := σ)) (coordinateSection (R := R) (σ := σ))
      (coordinateSection_cover (R := R) (σ := σ)) = 𝟙 (projectiveSpace R σ) := by
  apply ((projectiveSpace R σ).openCoverOfIsOpenCover
    (coordinateOpen (R := R)) standardChart_cover).hom_ext
  intro i
  change (coordinateOpen (R := R) i).ι ≫ sectionsMorphism _ _ _ =
    (coordinateOpen i).ι ≫ 𝟙 _
  rw [Category.comp_id]
  have hι : IsOpenImmersion (coordinateOpen (R := R) i).ι :=
    IsOpenImmersion.ofRestrict (projectiveSpace R σ) (coordinateOpen (R := R) i).isOpenEmbedding
  exact (@sectionsMorphism_frame R σ _ (projectiveSpace R σ)
    (coordinateOpen (R := R) i).toScheme (lineBundle (R := R) (σ := σ)).sheaf
    (scalars (R := R) (σ := σ)) (coordinateSection (R := R) (σ := σ))
    (coordinateSection_cover (R := R) (σ := σ)) (coordinateOpen i).ι hι
    (coordinateOpenFrame i) i (coordinateOpenFrame_normalized i)).trans
      (coordinateOpenFrame_localMap i)

end PiExponent.ProjectiveO1

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveO1Sections.lean <==
import OAI.NumberTheory.PiExponent.Geometry.LineBundleGluingSections
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveCoordinates
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveRatioCocycle

namespace OAI

noncomputable section

namespace PiExponent.ProjectiveO1

open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
open PiExponentSeshadri.LineBundleGluing PiExponentSeshadri.Frames

variable {R σ : Type} [CommRing R]

def coordinateCoefficients (k : σ) (V : (projectiveSpace R σ).Opens) :
    sections (coordinateCocycle (R := R) (σ := σ)) V :=
  ⟨fun p => coordinateRatio p.1 k p.2.val p.2.property.2,
   ⟨fun i _ _ _ hi h => coordinateRatio_restrict i k h hi,
    fun i j W _ hi hj => (coordinateRatio_mul i j k W hi hj).symm⟩⟩

def coordinateSection (k : σ) :
    O (projectiveSpace R σ) ⟶ (lineBundle (R := R) (σ := σ)).sheaf :=
  globalSection coordinateCocycle (coordinateCoefficients k ⊤)

theorem coordinateSection_coefficient (i k : σ) (W : (projectiveSpace R σ).Opens)
    (hW : W ≤ coordinateOpen i) :
    W.topIso.hom (coefficient (openFrame coordinateCocycle i W hW)
      (restrictSection W.ι (coordinateSection k))) = coordinateRatio i k W hW := by
  exact globalSection_coefficient coordinateCocycle (coordinateCoefficients k ⊤) i W hW

theorem coordinateSection_coefficient_eq (i k : σ) (W : (projectiveSpace R σ).Opens)
    (hW : W ≤ coordinateOpen i) :
    coefficient (openFrame coordinateCocycle i W hW)
      (restrictSection W.ι (coordinateSection k)) =
        W.topIso.inv (coordinateRatio i k W hW) := by
  apply (ConcreteCategory.bijective_of_isIso W.topIso.hom).1
  rw [coordinateSection_coefficient]
  exact (Iso.inv_hom_id_apply W.topIso (coordinateRatio i k W hW)).symm

theorem coordinateSection_normalized (i : σ) (W : (projectiveSpace R σ).Opens)
    (hW : W ≤ coordinateOpen i) :
    coefficient (openFrame coordinateCocycle i W hW)
      (restrictSection W.ι (coordinateSection i)) = 1 := by
  apply (ConcreteCategory.bijective_of_isIso W.topIso.hom).1
  rw [coordinateSection_coefficient, coordinateRatio_self, map_one]

theorem coordinateOpen_le_isoOpen (i : σ) :
    coordinateOpen (R := R) i ≤ PiExponentSeshadri.SectionOpens.isoOpen (coordinateSection i) := by
  intro x hx
  have h := preimage_isoOpen (coordinateSection (R := R) i) (coordinateOpen i).ι
    (openFrame coordinateCocycle i (coordinateOpen i) le_rfl)
  have hn := coordinateSection_normalized (R := R) i (coordinateOpen i) le_rfl
  have hbasic := congrArg (coordinateOpen (R := R) i).toScheme.basicOpen hn
  have hone := h.trans (hbasic.trans (Scheme.basicOpen_one _))
  have hp : (⟨x,hx⟩ : (coordinateOpen (R := R) i).toScheme) ∈
      (coordinateOpen i).ι ⁻¹ᵁ PiExponentSeshadri.SectionOpens.isoOpen (coordinateSection i) := by
    rw [hone]
    trivial
  exact hp

theorem coordinateSection_cover :
    (⨆ i : σ, PiExponentSeshadri.SectionOpens.isoOpen (coordinateSection (R := R) i)) = ⊤ := by
  apply top_unique
  rw [← show (⨆ i : σ, coordinateOpen (R := R) i) = ⊤ from
    PiExponentSeshadri.Projective.standardChart_cover]
  exact iSup_mono coordinateOpen_le_isoOpen

end PiExponent.ProjectiveO1

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectivePencilScalars.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.CurveEuler
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveLineProper
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveO1ChartMap

namespace OAI

namespace PiExponent.ProjectivePencilScalars
noncomputable section
open AlgebraicGeometry CategoryTheory

theorem projection_eq_structureMap (F : Type) [CommRing F] :
    polynomialProjectiveProjection F Bool = ProjectiveLine.structureMap F := by
  have hc : (polynomialGradeZeroEquiv F Bool).toRingHom =
      ProjectiveLine.constantsInDegreeZero F := by
    ext r
    rfl
  rw [polynomialProjectiveProjection, ProjectiveLine.structureMap, hc]

theorem scalars_comp_eq_structureScalars {F : Type} [CommRing F] {Y : Scheme.{0}}
    (f : Y ⟶ ProjectiveLine.projectiveLine F) :
    f.appTop.hom.comp (ProjectiveO1.scalars (R := F) (σ := Bool)) =
      (f ≫ ProjectiveLine.structureMap F).appTop.hom.comp
        (Scheme.ΓSpecIso (CommRingCat.of F)).inv.hom := by
  rw [ProjectiveO1.scalars, Scheme.Hom.comp_appTop, ← projection_eq_structureMap F]
  rfl

theorem scalars_comp_eq_baseScalars {Y : Scheme.{0}}
    (f : Y ⟶ ProjectiveLine.projectiveLine ℂ) :
    f.appTop.hom.comp (ProjectiveO1.scalars (R := ℂ) (σ := Bool)) =
      PiExponentSeshadri.Geometry.baseScalars (f ≫ ProjectiveLine.structureMap ℂ) :=
  scalars_comp_eq_structureScalars f

end
end PiExponent.ProjectivePencilScalars

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectivePullbackFrames.lean <==
import OAI.NumberTheory.PiExponent.Polynomials.PullbackFrameCoefficient

namespace OAI

namespace PiExponentSeshadri.Geometry
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Frames
variable {X Y : Scheme.{0}}

def pullbackRestrictFactorNatIso (f : Y ⟶ X) (U : X.Opens) (V : Y.Opens)
    (g : V.toScheme ⟶ U.toScheme) (h : V.ι ≫ f = g ≫ U.ι) :
    Scheme.Modules.pullback f ⋙ Scheme.Modules.restrictFunctor V.ι ≅
      Scheme.Modules.restrictFunctor U.ι ⋙ Scheme.Modules.pullback g :=
  Functor.isoWhiskerLeft (Scheme.Modules.pullback f)
    (Scheme.Modules.restrictFunctorIsoPullback V.ι) ≪≫
  Scheme.Modules.pullbackComp V.ι f ≪≫
  Scheme.Modules.pullbackCongr h ≪≫
  (Scheme.Modules.pullbackComp g U.ι).symm ≪≫
  Functor.isoWhiskerRight (Scheme.Modules.restrictFunctorIsoPullback U.ι).symm
    (Scheme.Modules.pullback g)

theorem exists_restricted_pullback_frame_all_of_factor
    (f : Y ⟶ X) (U : X.Opens) (V : Y.Opens)
    (g : V.toScheme ⟶ U.toScheme) (h : V.ι ≫ f = g ≫ U.ι)
    {M : X.Modules} (e : M.restrict U.ι ≅ O U.toScheme) :
    ∃ eF : ((Scheme.Modules.pullback f).obj M).restrict V.ι ≅ O V.toScheme,
      ∀ s : O X ⟶ M,
      coefficient eF (restrictSection V.ι (pullbackSection f s)) =
        g.appTop (coefficient e (restrictSection U.ι s)) := by
  let F : X.Modules ⥤ V.toScheme.Modules :=
    Scheme.Modules.pullback f ⋙ Scheme.Modules.restrictFunctor V.ι
  let G : X.Modules ⥤ V.toScheme.Modules :=
    Scheme.Modules.restrictFunctor U.ι ⋙ Scheme.Modules.pullback g
  let uF : F.obj (O X) ≅ O V.toScheme :=
    (Scheme.Modules.restrictFunctor V.ι).mapIso (pullbackUnitIso f) ≪≫
      Scheme.Modules.restrictUnitIso V.ι
  let uG : G.obj (O X) ≅ O V.toScheme :=
    (Scheme.Modules.pullback g).mapIso (Scheme.Modules.restrictUnitIso U.ι) ≪≫
      pullbackUnitIso g
  obtain ⟨eF, he⟩ := PiExponent.PullbackFrameCoefficient.exists_frame_natIso_all
    F G (pullbackRestrictFactorNatIso f U V g h) uF uG (pullbackFrame g e)
  refine ⟨eF, fun s => ?_⟩
  have hs : coefficient eF (restrictSection V.ι (pullbackSection f s)) =
      coefficient (pullbackFrame g e) (pullbackSection g (restrictSection U.ι s)) := by
    let P : X.Modules ⥤ Y.Modules := Scheme.Modules.pullback f
    let R : Y.Modules ⥤ V.toScheme.Modules :=
      Scheme.Modules.restrictFunctor V.ι
    let S : X.Modules ⥤ U.toScheme.Modules := Scheme.Modules.restrictFunctor U.ι
    let Q : U.toScheme.Modules ⥤ V.toScheme.Modules :=
      Scheme.Modules.pullback g
    let p : P.obj (O X) ≅ O Y := pullbackUnitIso f
    let r : R.obj (O Y) ≅ O V.toScheme :=
      Scheme.Modules.restrictUnitIso V.ι
    let a : S.obj (O X) ≅ O U.toScheme := Scheme.Modules.restrictUnitIso U.ι
    let q : Q.obj (O U.toScheme) ≅ O V.toScheme := pullbackUnitIso g
    have hl : restrictSection V.ι (pullbackSection f s) = uF.inv ≫ F.map s := by
      change r.inv ≫ R.map (p.inv ≫ P.map s) = (r.inv ≫ R.map p.inv) ≫ R.map (P.map s)
      exact (congrArg (fun k => r.inv ≫ k) (R.map_comp p.inv (P.map s))).trans
        (Category.assoc r.inv (R.map p.inv) (R.map (P.map s))).symm
    have hr : pullbackSection g (restrictSection U.ι s) = uG.inv ≫ G.map s := by
      change q.inv ≫ Q.map (a.inv ≫ S.map s) = (q.inv ≫ Q.map a.inv) ≫ Q.map (S.map s)
      exact (congrArg (fun k => q.inv ≫ k) (Q.map_comp a.inv (S.map s))).trans
        (Category.assoc q.inv (Q.map a.inv) (Q.map (S.map s))).symm
    exact (congrArg (coefficient eF) hl).trans
      ((he s).trans (congrArg (coefficient (pullbackFrame g e)) hr).symm)
  rw [hs, coefficient_pullback]

theorem exists_restricted_pullback_frame_all (f : Y ⟶ X) (U : X.Opens)
    {M : X.Modules} (e : M.restrict U.ι ≅ O U.toScheme) :
    ∃ eF : ((Scheme.Modules.pullback f).obj M).restrict (f ⁻¹ᵁ U).ι ≅
        O (f ⁻¹ᵁ U).toScheme,
      ∀ s : O X ⟶ M,
      coefficient eF (restrictSection (f ⁻¹ᵁ U).ι (pullbackSection f s)) =
        (f ∣_ U).appTop (coefficient e (restrictSection U.ι s)) :=
  exists_restricted_pullback_frame_all_of_factor f U (f ⁻¹ᵁ U) (f ∣_ U)
    (morphismRestrict_ι f U).symm e

def restrictedPullbackFrame (f : Y ⟶ X) (U : X.Opens) (V : Y.Opens)
    (g : V.toScheme ⟶ U.toScheme) (h : V.ι ≫ f = g ≫ U.ι)
    {M : X.Modules} (e : M.restrict U.ι ≅ O U.toScheme) :
    ((Scheme.Modules.pullback f).obj M).restrict V.ι ≅ O V.toScheme :=
  (exists_restricted_pullback_frame_all_of_factor f U V g h e).choose

lemma restrictedPullbackFrame_coefficient (f : Y ⟶ X) (U : X.Opens) (V : Y.Opens)
    (g : V.toScheme ⟶ U.toScheme) (h : V.ι ≫ f = g ≫ U.ι)
    {M : X.Modules} (e : M.restrict U.ι ≅ O U.toScheme) (s : O X ⟶ M) :
    coefficient (restrictedPullbackFrame f U V g h e)
      (restrictSection V.ι (pullbackSection f s)) =
      g.appTop (coefficient e (restrictSection U.ι s)) :=
  (exists_restricted_pullback_frame_all_of_factor f U V g h e).choose_spec s

end
end PiExponentSeshadri.Geometry

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveRatioCocycle.lean <==
import OAI.NumberTheory.PiExponent.Geometry.LineBundleGluing
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveCharts

namespace OAI

noncomputable section

namespace PiExponent.ProjectiveO1

open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite MvPolynomial
open HomogeneousLocalization PiExponentSeshadri.Projective
open PiExponentSeshadri.LineBundleGluing

variable {R σ : Type} [CommRing R]

attribute [local instance] MvPolynomial.gradedAlgebra

abbrev projectiveSpace (R σ : Type) [CommRing R] := Proj (PolyGrade R σ)
abbrev coordinateOpen (i : σ) : (projectiveSpace R σ).Opens :=
  Proj.basicOpen (PolyGrade R σ) (X i)

def coordinateRatio (i j : σ) (W : (projectiveSpace R σ).Opens)
    (hi : W ≤ coordinateOpen i) : Γ(projectiveSpace R σ, W) :=
  ⟨fun x => HomogeneousLocalization.mk
    ⟨1, ⟨X j, poly_X_mem j⟩, ⟨X i, poly_X_mem i⟩, hi x.2⟩,
   fun x => ⟨W, x.2, 𝟙 _, 1, ⟨X j, poly_X_mem j⟩, ⟨X i, poly_X_mem i⟩,
     (fun y => hi y.2), (fun _ => rfl)⟩⟩

theorem coordinateRatio_restrict (i j : σ) {V W : (projectiveSpace R σ).Opens}
    (h : V ≤ W) (hi : W ≤ coordinateOpen i) :
    (projectiveSpace R σ).presheaf.map (homOfLE h).op (coordinateRatio i j W hi) =
      coordinateRatio i j V (h.trans hi) := by
  apply Subtype.ext
  funext x
  rfl

theorem coordinateRatio_self (i : σ) (W : (projectiveSpace R σ).Opens)
    (hi : W ≤ coordinateOpen i) : coordinateRatio i i W hi = 1 := by
  apply Subtype.ext
  funext x
  let : x.1.asHomogeneousIdeal.toIdeal.IsPrime := x.1.isPrime
  apply HomogeneousLocalization.val_injective
  change (HomogeneousLocalization.mk ⟨1, ⟨X i, poly_X_mem i⟩, ⟨X i, poly_X_mem i⟩, hi x.2⟩).val = (1 : HomogeneousLocalization.AtPrime (PolyGrade R σ) x.1.asHomogeneousIdeal.toIdeal).val
  rw [HomogeneousLocalization.val_mk, HomogeneousLocalization.val_one]
  exact Localization.mk_self (⟨X i, hi x.2⟩ : x.1.asHomogeneousIdeal.toIdeal.primeCompl)

theorem coordinateRatio_mul (i j k : σ) (W : (projectiveSpace R σ).Opens)
    (hi : W ≤ coordinateOpen i) (hj : W ≤ coordinateOpen j) :
    coordinateRatio i j W hi * coordinateRatio j k W hj = coordinateRatio i k W hi := by
  apply Subtype.ext
  funext x
  let : x.1.asHomogeneousIdeal.toIdeal.IsPrime := x.1.isPrime
  apply HomogeneousLocalization.val_injective
  change ((HomogeneousLocalization.mk ⟨1, ⟨X j, poly_X_mem j⟩, ⟨X i, poly_X_mem i⟩, hi x.2⟩ :
      HomogeneousLocalization.AtPrime (PolyGrade R σ) x.1.asHomogeneousIdeal.toIdeal) *
    (HomogeneousLocalization.mk ⟨1, ⟨X k, poly_X_mem k⟩, ⟨X j, poly_X_mem j⟩, hj x.2⟩ :
      HomogeneousLocalization.AtPrime (PolyGrade R σ) x.1.asHomogeneousIdeal.toIdeal)).val =
    (HomogeneousLocalization.mk ⟨1, ⟨X k, poly_X_mem k⟩, ⟨X i, poly_X_mem i⟩, hi x.2⟩ :
      HomogeneousLocalization.AtPrime (PolyGrade R σ) x.1.asHomogeneousIdeal.toIdeal).val
  rw [HomogeneousLocalization.val_mul, HomogeneousLocalization.val_mk, HomogeneousLocalization.val_mk, HomogeneousLocalization.val_mk]
  change Localization.mk (X j) (⟨X i, hi x.2⟩ : x.1.asHomogeneousIdeal.toIdeal.primeCompl) *
    Localization.mk (X k) (⟨X j, hj x.2⟩ : x.1.asHomogeneousIdeal.toIdeal.primeCompl) =
    Localization.mk (X k) (⟨X i, hi x.2⟩ : x.1.asHomogeneousIdeal.toIdeal.primeCompl)
  rw [Localization.mk_mul, Localization.mk_eq_mk_iff, Localization.r_iff_exists]
  refine ⟨1, ?_⟩
  simp only [OneMemClass.coe_one, one_mul, Submonoid.coe_mul]
  ring

def ratioUnit (i j : σ) (W : (projectiveSpace R σ).Opens)
    (hi : W ≤ coordinateOpen i) (hj : W ≤ coordinateOpen j) : Γ(projectiveSpace R σ, W)ˣ where
  val := coordinateRatio i j W hi
  inv := coordinateRatio j i W hj
  val_inv := (coordinateRatio_mul i j i W hi hj).trans (coordinateRatio_self i W hi)
  inv_val := (coordinateRatio_mul j i j W hj hi).trans (coordinateRatio_self j W hj)

def coordinateCocycle : Cocycle (coordinateOpen (R := R) (σ := σ)) where
  transition := ratioUnit
  restriction := fun i j {_ _} h hi _ => coordinateRatio_restrict i j h hi
  identity i W hi := Units.ext (coordinateRatio_self i W hi)
  cocycle i j k W hi hj _ := Units.ext (coordinateRatio_mul i j k W hi hj)

def lineBundle : PiExponentSeshadri.Geometry.LineBundle (projectiveSpace R σ) :=
  PiExponentSeshadri.LineBundleGluing.lineBundle coordinateCocycle
    (by rw [show (⨆ i : σ, coordinateOpen (R := R) i) = ⊤ from standardChart_cover])

end PiExponent.ProjectiveO1

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveRepresentedCoefficient.lean <==
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveChartSections
import OAI.NumberTheory.PiExponent.Polynomials.FrameCoefficients

namespace OAI

namespace PiExponentSeshadri.ProjectiveChartSections
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
open PiExponentSeshadri.Geometry ModuleFlasque RestrictionCohomology
open PiExponentSeshadri.FlasqueCohomology FreeOpenUnit Frames


variable {X : Scheme} (U : X.Opens) (M : X.Modules)

theorem freeOpenEquiv_freeTop_comp (b : structureSheaf X ⟶ M) :
    freeOpenEquiv X.ringCatSheaf M ⊤ ((freeTopIso X.ringCatSheaf).hom ≫ b) =
      globalHomEquiv X.ringCatSheaf M b := by
  erw [freeOpenEquiv_comp]
  change b.val.app (op ⊤)
    (freeOpenEquiv X.ringCatSheaf (SheafOfModules.unit X.ringCatSheaf) ⊤
      ((freeOpenEquiv X.ringCatSheaf (SheafOfModules.unit X.ringCatSheaf) ⊤).symm
        (globalHomEquiv X.ringCatSheaf (SheafOfModules.unit X.ringCatSheaf) (𝟙 _)))) = _
  rw [Equiv.apply_symm_apply]
  rfl

theorem framedHomCoefficientsEquiv_globalSection
    (e : M.restrict U.ι ≅ structureSheaf U.toScheme) (b : structureSheaf X ⟶ M) :
    framedHomCoefficientsEquiv U M e
      (freeOpenMap X.ringCatSheaf (homOfLE (show U ≤ ⊤ from le_top)) ≫
        (freeTopIso X.ringCatSheaf).hom ≫ b) =
      U.topIso.hom (coefficient e (restrictSection U.ι b)) := by
  change U.topIso.hom (e.hom.app ⊤ ((restrictionSectionsIso U M).inv
    (freeOpenEquiv X.ringCatSheaf M U
      (freeOpenMap X.ringCatSheaf (homOfLE (show U ≤ ⊤ from le_top)) ≫
        (freeTopIso X.ringCatSheaf).hom ≫ b)))) = _
  erw [freeOpenEquiv_naturality X.ringCatSheaf M
    (homOfLE (show U ≤ ⊤ from le_top)) ((freeTopIso X.ringCatSheaf).hom ≫ b),
    freeOpenEquiv_freeTop_comp]
  apply congrArg U.topIso.hom
  change e.hom.app ⊤
      (M.presheaf.map (eqToHom U.ι_image_top).op
        (M.presheaf.map (homOfLE (show U ≤ ⊤ from le_top)).op (b.app ⊤ (1 : Γ(X, ⊤))))) =
    e.hom.app ⊤ (b.app (U.ι ''ᵁ ⊤) ((U.ι.appIso ⊤).inv (1 : Γ(U.toScheme, ⊤))))
  apply congrArg (e.hom.app ⊤)
  rw [show (U.ι.appIso ⊤).inv (1 : Γ(U.toScheme, ⊤)) =
    (1 : Γ(X, U.ι ''ᵁ ⊤)) from map_one _]
  change (M.presheaf.map _ ≫ M.presheaf.map _) (b.app ⊤ (1 : Γ(X, ⊤))) = _
  rw [← Functor.map_comp]
  rw [show (homOfLE (show U ≤ ⊤ from le_top)).op ≫ (eqToHom U.ι_image_top).op =
    (homOfLE (show U.ι ''ᵁ ⊤ ≤ ⊤ from le_top)).op from Subsingleton.elim _ _]
  have hb := CategoryTheory.congr_fun (b.mapPresheaf.naturality
    (homOfLE (show U.ι ''ᵁ ⊤ ≤ ⊤ from le_top)).op) (1 : Γ(X, ⊤))
  change b.app (U.ι ''ᵁ ⊤)
      (X.presheaf.map (homOfLE (show U.ι ''ᵁ ⊤ ≤ ⊤ from le_top)).op 1) =
    M.presheaf.map (homOfLE (show U.ι ''ᵁ ⊤ ≤ ⊤ from le_top)).op (b.app ⊤ (1 : Γ(X, ⊤))) at hb
  simpa only [map_one] using hb.symm

end
end PiExponentSeshadri.ProjectiveChartSections

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveSectionExtension.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.ClosedAmpleRestriction
import OAI.NumberTheory.PiExponent.Approximation.ClosedPushforwardCoherent
import OAI.NumberTheory.PiExponent.Approximation.SerreSectionLifting
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveGlobalPolynomials
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveSpaceSerre
import OAI.NumberTheory.PiExponent.LocalAlgebra.IdealModule

namespace OAI

namespace PiExponent.ProjectiveSectionExtension
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits CategoryTheory.Abelian
open PiExponentSeshadri.Geometry
open GeometrySupport

variable {X Y : Scheme.{0}}

def quotientPowerRestriction (L : LineBundle Y) (f : X ⟶ Y) (n : ℕ)
    (s : GlobalSections Y (modulePow Y L.sheaf n)) :
    GlobalSections Y ((moduleTwistFunctor L n).obj
      ((Scheme.Modules.pushforward f).obj (structureSheaf X))) :=
  s ≫ (moduleTwistUnitIso L n).inv ≫
    (moduleTwistFunctor L n).map (PiExponentSeshadri.IdealModule.structureMap f)

lemma idealModule_isFinitePresentation [IsLocallyNoetherian Y]
    (f : X ⟶ Y) [IsClosedImmersion f] :
    (PiExponentSeshadri.IdealModule.idealModule f).IsFinitePresentation := by
  let : (PiExponentSeshadri.IdealModule.unit X).IsFinitePresentation :=
    LineBundleCoherent.structureSheaf_isFinitePresentation
  let : (PiExponentSeshadri.IdealModule.unit Y).IsFinitePresentation :=
    LineBundleCoherent.structureSheaf_isFinitePresentation
  let : ((Scheme.Modules.pushforward f).obj
      (PiExponentSeshadri.IdealModule.unit X)).IsQuasicoherent :=
    (SheafOfModules.IsFinitePresentation.exists_quasicoherentData
      ((Scheme.Modules.pushforward f).obj
        (PiExponentSeshadri.IdealModule.unit X))).choose.isQuasicoherent
  exact FiniteGlobalPresentation.kernel_isFinitePresentation
    (PiExponentSeshadri.IdealModule.structureMap f)

theorem quotientPowerRestriction_surjective_of_h1_zero
    (L : LineBundle Y) (f : X ⟶ Y) [IsClosedImmersion f] (n : ℕ)
    (hzero : ∀ x : cohomology
      ((moduleTwistFunctor L n).obj (PiExponentSeshadri.IdealModule.idealModule f)) 1, x = 0) :
    Function.Surjective (quotientPowerRestriction L f n) := by
  let S := ShortComplex.mk (PiExponentSeshadri.IdealModule.inclusion f)
    (PiExponentSeshadri.IdealModule.structureMap f) (kernel.condition _)
  have hS : S.ShortExact := PiExponentSeshadri.IdealModule.closedSequence_exact f
  have hsurj := SerreSectionLifting.globalSections_surjective_of_h1_zero
    (S.map (moduleTwistFunctor L n)) (moduleTwistFunctor_shortExact L n S hS) hzero
  intro s
  obtain ⟨t, ht⟩ := hsurj s
  refine ⟨t ≫ (moduleTwistUnitIso L n).hom, ?_⟩
  change t ≫ (moduleTwistFunctor L n).map
    (PiExponentSeshadri.IdealModule.structureMap f) = s at ht
  change (t ≫ (moduleTwistUnitIso L n).hom) ≫ (moduleTwistUnitIso L n).inv ≫ _ = s
  erw [Category.assoc, Iso.hom_inv_id_assoc]
  exact ht

theorem eventual_projective_quotientPowerRestriction_surjective
    {R σ : Type} [CommRing R] [IsNoetherianRing R] [Fintype σ] [Nonempty σ]
    (f : X ⟶ ProjectiveO1.projectiveSpace R σ) [IsClosedImmersion f] :
    ∃ N, ∀ n, N ≤ n → Function.Surjective
      (quotientPowerRestriction (ProjectiveO1.lineBundle (R := R) (σ := σ)) f n) := by
  let := idealModule_isFinitePresentation f
  obtain ⟨N, hN⟩ := ProjectiveO1.serre_vanishing R σ
    (PiExponentSeshadri.IdealModule.idealModule f)
  exact ⟨N, fun n hn => quotientPowerRestriction_surjective_of_h1_zero
    (ProjectiveO1.lineBundle (R := R) (σ := σ)) f n (hN n hn 1 (by decide))⟩

end
end PiExponent.ProjectiveSectionExtension

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveSectionInterface.lean <==
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveSectionPullback
import OAI.NumberTheory.PiExponent.Jets.AffineJetCoefficientInterface

namespace OAI

namespace PiExponent.ProjectiveSectionInterface
noncomputable section
open AlgebraicGeometry CategoryTheory
open PiExponentSeshadri.Geometry
open PiExponent.AffineJetCoefficientInterface

variable {X Y : Scheme.{0}}

def sectionHom (L : LineBundle X) (n : ℕ) :
    Sections L n → GlobalSections X (modulePow X L.sheaf n) := fun s => s

def ofSectionHom (L : LineBundle X) (n : ℕ) :
    GlobalSections X (modulePow X L.sheaf n) → Sections L n := fun s => s

@[simp]
theorem sectionHom_ofSectionHom (L : LineBundle X) (n : ℕ)
    (s : GlobalSections X (modulePow X L.sheaf n)) :
    sectionHom L n (ofSectionHom L n s) = s := rfl

@[simp]
theorem ofSectionHom_sectionHom (L : LineBundle X) (n : ℕ) (s : Sections L n) :
    ofSectionHom L n (sectionHom L n s) = s := rfl

theorem sectionHom_injective (L : LineBundle X) (n : ℕ) :
    Function.Injective (sectionHom L n) := fun _ _ h => h

def pullback (L : LineBundle Y) (f : X ⟶ Y) (n : ℕ) :
    Sections L n → Sections (L.pullback f) n := fun s =>
  ofSectionHom (L.pullback f) n (pullbackPowerSection L f n (sectionHom L n s))

@[simp]
theorem sectionHom_pullback (L : LineBundle Y) (f : X ⟶ Y) (n : ℕ)
    (s : Sections L n) :
    sectionHom (L.pullback f) n (pullback L f n s) =
      pullbackPowerSection L f n (sectionHom L n s) := rfl

attribute [local irreducible] AffineJetCoefficientInterface.Frame
  AffineJetCoefficientInterface.Sections

theorem eventual_homogeneous_extension
    {R σ : Type} [CommRing R] [IsNoetherianRing R] [Fintype σ] [Nonempty σ]
    (f : X ⟶ ProjectiveO1.projectiveSpace R σ) [IsClosedImmersion f] :
    ∃ N, ∀ n, N ≤ n →
      ∀ s : Sections ((ProjectiveO1.lineBundle (R := R) (σ := σ)).pullback f) n,
      ∃ t : Sections (ProjectiveO1.lineBundle (R := R) (σ := σ)) n,
      ∃ p : MvPolynomial.homogeneousSubmodule σ R n,
        pullback (ProjectiveO1.lineBundle (R := R) (σ := σ)) f n t = s ∧
        ∀ z, PiExponentSeshadri.Projective.dehomogenize z p.val =
          ProjectiveO1.globalSectionChartPolynomial n z
            (sectionHom (ProjectiveO1.lineBundle (R := R) (σ := σ)) n t) := by
  obtain ⟨N, hN⟩ := ProjectiveSectionExtension.eventual_projective_homogeneous_extension f
  refine ⟨N, fun n hn s => ?_⟩
  obtain ⟨t, p, ht, hp⟩ := hN n hn
    (sectionHom ((ProjectiveO1.lineBundle (R := R) (σ := σ)).pullback f) n s)
  refine ⟨ofSectionHom (ProjectiveO1.lineBundle (R := R) (σ := σ)) n t, p, ?_, ?_⟩
  · apply sectionHom_injective ((ProjectiveO1.lineBundle (R := R) (σ := σ)).pullback f) n
    rw [sectionHom_pullback, sectionHom_ofSectionHom, ht]
  · simpa only [sectionHom_ofSectionHom] using hp

end
end PiExponent.ProjectiveSectionInterface

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveSectionPullback.lean <==
import OAI.NumberTheory.PiExponent.Approximation.ClosedRestrictionTensor
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveSectionExtension

namespace OAI

noncomputable section
namespace PiExponent.ProjectiveSectionExtension
open AlgebraicGeometry CategoryTheory
open PiExponentSeshadri.Geometry
open PiExponent.GeometrySupport
variable {X Y : Scheme.{0}}

def globalPushEquiv (f : X ⟶ Y) (M : X.Modules) :
    GlobalSections X M ≃ GlobalSections Y ((Scheme.Modules.pushforward f).obj M) :=
  Equiv.ofBijective (fun s => PiExponentSeshadri.IdealModule.structureMap f ≫
    (Scheme.Modules.pushforward f).map s)
    (ClosedImmersionSerreTransfer.globalHom_push_bijective f M)

def quotientPowerIso (L : LineBundle Y) (f : X ⟶ Y) (n : ℕ) :
    (moduleTwistFunctor L n).obj ((Scheme.Modules.pushforward f).obj (structureSheaf X)) ≅
      (Scheme.Modules.pushforward f).obj (modulePow X (L.pullback f).sheaf n) :=
  (ProjectionFormula.twistIso f (structureSheaf X) L n).symm ≪≫
    (Scheme.Modules.pushforward f).mapIso (moduleTwistUnitIso (L.pullback f) n)

def quotientSectionsEquiv (L : LineBundle Y) (f : X ⟶ Y) (n : ℕ) :
    GlobalSections Y ((moduleTwistFunctor L n).obj
      ((Scheme.Modules.pushforward f).obj (structureSheaf X))) ≃
    GlobalSections X (modulePow X (L.pullback f).sheaf n) :=
  (Iso.homCongr (Iso.refl (structureSheaf Y)) (quotientPowerIso L f n)).trans
    (globalPushEquiv f _).symm

theorem quotientSectionsEquiv_restriction (L : LineBundle Y) (f : X ⟶ Y)
    (n : ℕ) (s : GlobalSections Y (modulePow Y L.sheaf n)) :
    quotientSectionsEquiv L f n (quotientPowerRestriction L f n s) =
      pullbackPowerSection L f n s := by
  apply (globalPushEquiv f _).injective
  change globalPushEquiv f _ ((globalPushEquiv f _).symm
    (quotientPowerRestriction L f n s ≫ (quotientPowerIso L f n).hom)) = _
  rw [Equiv.apply_symm_apply]
  change (s ≫ (moduleTwistUnitIso L n).inv ≫
    (moduleTwistFunctor L n).map (PiExponentSeshadri.IdealModule.structureMap f)) ≫
      (ProjectionFormula.twistIso f (structureSheaf X) L n).inv ≫
        (Scheme.Modules.pushforward f).map (moduleTwistUnitIso (L.pullback f) n).hom = _
  change _ = PiExponentSeshadri.IdealModule.structureMap f ≫
    (Scheme.Modules.pushforward f).map (pullbackPowerSection L f n s)
  erw [Category.assoc, Category.assoc]
  simpa only [PiExponentSeshadri.Frames.O, structureSheaf,
    PiExponentSeshadri.IdealModule.unit] using! ClosedRestrictionTensor.section_restriction_eq f L n s

theorem eventual_projective_pullbackPowerSection_surjective
    {R σ : Type} [CommRing R] [IsNoetherianRing R] [Fintype σ] [Nonempty σ]
    (f : X ⟶ ProjectiveO1.projectiveSpace R σ) [IsClosedImmersion f] :
    ∃ N, ∀ n, N ≤ n → Function.Surjective
      (pullbackPowerSection (ProjectiveO1.lineBundle (R := R) (σ := σ)) f n) := by
  obtain ⟨N, hN⟩ := eventual_projective_quotientPowerRestriction_surjective f
  refine ⟨N, fun n hn t => ?_⟩
  obtain ⟨s, hs⟩ := hN n hn ((quotientSectionsEquiv _ f n).symm t)
  refine ⟨s, ?_⟩
  rw [← quotientSectionsEquiv_restriction, hs, Equiv.apply_symm_apply]

theorem eventual_projective_homogeneous_extension
    {R σ : Type} [CommRing R] [IsNoetherianRing R] [Fintype σ] [Nonempty σ]
    (f : X ⟶ ProjectiveO1.projectiveSpace R σ) [IsClosedImmersion f] :
    ∃ N, ∀ n, N ≤ n →
      ∀ t : GlobalSections X (modulePow X
        ((ProjectiveO1.lineBundle (R := R) (σ := σ)).pullback f).sheaf n),
      ∃ s : GlobalSections (ProjectiveO1.projectiveSpace R σ)
          (modulePow _ (ProjectiveO1.lineBundle (R := R) (σ := σ)).sheaf n),
        ∃ p : MvPolynomial.homogeneousSubmodule σ R n,
          pullbackPowerSection (ProjectiveO1.lineBundle (R := R) (σ := σ)) f n s = t ∧
          ∀ i, PiExponentSeshadri.Projective.dehomogenize i p.val =
            ProjectiveO1.globalSectionChartPolynomial n i s := by
  obtain ⟨N, hN⟩ := eventual_projective_pullbackPowerSection_surjective f
  refine ⟨N, fun n hn t => ?_⟩
  obtain ⟨s, hs⟩ := hN n hn t
  obtain ⟨p, hp, _⟩ := ProjectiveO1.globalSection_homogeneous_polynomial n s
  exact ⟨s, p, hs, hp⟩

end PiExponent.ProjectiveSectionExtension
end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveSectionReindex.lean <==
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveFramedSections

namespace OAI

noncomputable section

universe u

namespace PiExponentSeshadri.Projective

section
open AlgebraicGeometry CategoryTheory TopologicalSpace MvPolynomial
attribute [local instance] MvPolynomial.gradedAlgebra
variable {K σ : Type u} [CommRing K]

lemma reindex_polynomial_irrelevant_le :
    (HomogeneousIdeal.irrelevant (homogeneousSubmodule σ K)).toIdeal ≤
      Ideal.span (Set.range (MvPolynomial.X (R := K) : σ → MvPolynomial σ K)) := by
  rw [HomogeneousIdeal.toIdeal_irrelevant_le]
  intro n hn p hp
  change p ∈ idealOfVars σ K
  rw [← pow_one (idealOfVars σ K), mem_pow_idealOfVars_iff]
  intro d hd
  change 1 ≤ d.sum fun _ v => v
  rw [Finsupp.sum, ← hp.degree_eq_sum_deg_support hd]
  exact hn

def reindexCoordinateCover : (Proj (homogeneousSubmodule σ K)).AffineOpenCover :=
  Proj.affineOpenCoverOfIrrelevantLESpan _ (X (R := K))
    (m := fun _ => 1) (fun i => isHomogeneous_X K i) (fun _ => by decide)
    reindex_polynomial_irrelevant_le

end

section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace
open scoped AlgebraicGeometry
open PiExponentSeshadri.Frames MvPolynomial
variable {K σ : Type u} [CommRing K] {X : Scheme.{u}}
attribute [local instance] MvPolynomial.gradedAlgebra

theorem sectionsMorphism_isClosedImmersion {M : X.Modules} (k : K →+* Γ(X, ⊤))
    (s : σ → (O X ⟶ M)) (hcover : (⨆ i, SectionOpens.isoOpen (s i)) = ⊤)
    (haff : ∀ i, IsAffine (SectionOpens.isoOpen (s i)).toScheme)
    (hgen : ∀ i, Function.Surjective
      (eval₂Hom (((SectionOpens.isoOpen (s i)).ι.appTop.hom).comp k)
        (fun j => coefficient (sectionFrame (s i))
          (restrictSection (SectionOpens.isoOpen (s i)).ι (s j))))) :
    IsClosedImmersion (sectionsMorphism k s hcover) := by
  let V := reindexCoordinateCover (K := K) (σ := σ)
  apply IsZariskiLocalAtTarget.of_openCover (P := @IsClosedImmersion) V.openCover
  intro i
  change σ at i
  let U := SectionOpens.isoOpen (s i)
  let : IsAffine U.toScheme := haff i
  let k' := U.ι.appTop.hom.comp k
  let a : σ → Γ(U.toScheme, ⊤) := fun j => coefficient (sectionFrame (s i)) (restrictSection U.ι (s j))
  have hi : a i = 1 := sectionFrame_normalized (s i)
  let g : U.toScheme ⟶ Spec (CommRingCat.of
      (HomogeneousLocalization.Away (homogeneousSubmodule σ K) (MvPolynomial.X i))) :=
    U.toScheme.toSpecΓ ≫ Spec.map (CommRingCat.ofHom
    (evalAway (𝒜 := homogeneousSubmodule σ K) (eval₂Hom k' a) (MvPolynomial.X i)
      (by simpa only [eval₂Hom_X', hi] using (isUnit_one : IsUnit (1 : Γ(U.toScheme, ⊤))))))
  have hg : IsClosedImmersion g := normalized_coordinates_closed k' a i hi (hgen i)
  have hV : IsOpenImmersion (V.f i) := by
    exact inferInstanceAs (IsOpenImmersion
      (Proj.awayι (PolyGrade K σ) (MvPolynomial.X i) (poly_X_mem i) (by decide)))
  have H : IsPullback g U.ι (V.f i) (sectionsMorphism k s hcover) := by
    apply @IsOpenImmersion.isPullback _ _ _ _ g U.ι (V.f i)
      (sectionsMorphism k s hcover) (inferInstanceAs (IsOpenImmersion U.ι)) hV
    · exact (sectionsMorphism_local k s hcover i).trans (Category.assoc _ _ _).symm
    · change _ ⁻¹ᵁ (Proj.awayι (homogeneousSubmodule σ K) (MvPolynomial.X i) _ _).opensRange = _
      erw [Proj.opensRange_awayι, sectionsMorphism_preimage, Scheme.Opens.opensRange_ι]
  change IsClosedImmersion (pullback.snd (sectionsMorphism k s hcover) (V.f i))
  have hcomp : IsClosedImmersion (H.flip.isoPullback.inv ≫ g) :=
    @IsClosedImmersion.comp _ _ _ _ _
      (inferInstanceAs (IsClosedImmersion H.flip.isoPullback.inv)) hg
  exact H.flip.isoPullback_inv_snd ▸ hcomp

end

section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace MvPolynomial
open HomogeneousLocalization PiExponentSeshadri.Frames
open scoped AlgebraicGeometry
variable {K R σ : Type u} [CommRing K] [CommRing R]
attribute [local instance] MvPolynomial.gradedAlgebra

lemma normalized_eval₂_of_evalAway (k : K →+* R) (a : σ → R) (i : σ) (hi : a i = 1)
    (h : Function.Surjective (evalAway (𝒜 := homogeneousSubmodule σ K)
      (eval₂Hom k a) (MvPolynomial.X i)
        (by simpa only [eval₂Hom_X', hi] using (isUnit_one : IsUnit (1 : R))))) :
    Function.Surjective (eval₂Hom k a) := by
  intro r
  obtain ⟨x, hx⟩ := h r
  obtain ⟨n, q, hq, rfl⟩ := Away.mk_surjective (homogeneousSubmodule σ K)
    (isHomogeneous_X K i) x
  refine ⟨q, ?_⟩
  have he := evalAway_mk_clear (eval₂Hom k a) (isHomogeneous_X K i)
    (by simpa only [eval₂Hom_X', hi] using (isUnit_one : IsUnit (1 : R))) n q hq
  simpa only [hx, eval₂Hom_X', hi, one_pow, mul_one] using he.symm

lemma affine_evaluation_surjective {Y : Scheme.{u}} (f : R →+* Γ(Y, ⊤))
    [IsClosedImmersion (Y.toSpecΓ ≫ Spec.map (CommRingCat.ofHom f))] :
    Function.Surjective f := by
  let g := Y.toSpecΓ ≫ Spec.map (CommRingCat.ofHom f)
  have hg := (IsClosedImmersion.isAffine_surjective_of_isAffine g).2
  have hEq : (Scheme.ΓSpecIso (CommRingCat.of R)).inv ≫ g.appTop = CommRingCat.ofHom f := by
    simp only [g, Scheme.Hom.comp_appTop, Scheme.toSpecΓ_appTop,
      ← Scheme.ΓSpecIso_inv_naturality_assoc, Iso.inv_hom_id, Category.comp_id]
  have hh := hg.comp (ConcreteCategory.bijective_of_isIso
    (Scheme.ΓSpecIso (CommRingCat.of R)).inv).surjective
  change Function.Surjective ((Scheme.ΓSpecIso (CommRingCat.of R)).inv ≫ g.appTop).hom at hh
  simpa only [hEq, CommRingCat.hom_ofHom] using hh

theorem sectionsMorphism_chart_generators {X : Scheme.{u}} {M : X.Modules}
    (k : K →+* Γ(X, ⊤)) (s : σ → (O X ⟶ M))
    (hs : (⨆ i, SectionOpens.isoOpen (s i)) = ⊤)
    [IsClosedImmersion (sectionsMorphism k s hs)] (i : σ) :
    IsAffine (SectionOpens.isoOpen (s i)).toScheme ∧ Function.Surjective
      (eval₂Hom ((SectionOpens.isoOpen (s i)).ι.appTop.hom.comp k)
        (fun j => coefficient (sectionFrame (s i))
          (restrictSection (SectionOpens.isoOpen (s i)).ι (s j)))) := by
  let V := reindexCoordinateCover (K := K) (σ := σ)
  let U := SectionOpens.isoOpen (s i)
  let k' := U.ι.appTop.hom.comp k
  let a : σ → Γ(U.toScheme, ⊤) := fun j => coefficient (sectionFrame (s i)) (restrictSection U.ι (s j))
  have hi : a i = 1 := sectionFrame_normalized (s i)
  let f := evalAway (𝒜 := homogeneousSubmodule σ K) (eval₂Hom k' a) (MvPolynomial.X i)
    (by simpa only [eval₂Hom_X', hi] using (isUnit_one : IsUnit (1 : Γ(U.toScheme, ⊤))))
  let g : U.toScheme ⟶ Spec (CommRingCat.of
      (HomogeneousLocalization.Away (homogeneousSubmodule σ K) (MvPolynomial.X i))) :=
    U.toScheme.toSpecΓ ≫ Spec.map (CommRingCat.ofHom f)
  have hV : IsOpenImmersion (V.f i) := by
    exact inferInstanceAs (IsOpenImmersion
      (Proj.awayι (PolyGrade K σ) (MvPolynomial.X i) (poly_X_mem i) (by decide)))
  have H : IsPullback g U.ι (V.f i) (sectionsMorphism k s hs) := by
    apply @IsOpenImmersion.isPullback _ _ _ _ g U.ι (V.f i)
      (sectionsMorphism k s hs) (inferInstanceAs (IsOpenImmersion U.ι)) hV
    · exact (sectionsMorphism_local k s hs i).trans (Category.assoc _ _ _).symm
    · change _ ⁻¹ᵁ (Proj.awayι (homogeneousSubmodule σ K) (MvPolynomial.X i) _ _).opensRange = _
      erw [Proj.opensRange_awayι, sectionsMorphism_preimage, Scheme.Opens.opensRange_ι]
  have hg : IsClosedImmersion g :=
    MorphismProperty.of_isPullback H.flip
      (inferInstanceAs (IsClosedImmersion (sectionsMorphism k s hs)))
  refine ⟨(IsClosedImmersion.isAffine_surjective_of_isAffine g).1, ?_⟩
  exact normalized_eval₂_of_evalAway k' a i hi (@affine_evaluation_surjective _ _ U.toScheme f hg)

end

open AlgebraicGeometry CategoryTheory TopologicalSpace MvPolynomial
open PiExponentSeshadri.Frames
open scoped AlgebraicGeometry
variable {K σ τ : Type u} [CommRing K] {X : Scheme.{u}} {M : X.Modules}
attribute [local instance] MvPolynomial.gradedAlgebra

lemma eval₂_surjective_reindex {R : Type u} [CommRing R] (k : K →+* R)
    (a : σ → R) (e : τ ≃ σ) (h : Function.Surjective (eval₂Hom k a)) :
    Function.Surjective (eval₂Hom k (a ∘ e)) := by
  intro r
  obtain ⟨p, hp⟩ := h r
  refine ⟨rename e.symm p, ?_⟩
  change eval₂ k (a ∘ e) (rename e.symm p) = r
  rw [MvPolynomial.eval₂_rename]
  change eval₂ k a p = r at hp
  simpa only [Function.comp_assoc, Equiv.self_comp_symm, Function.comp_id] using hp

theorem sectionsMorphism_reindex_closed (k : K →+* Γ(X, ⊤))
    (s : σ → (O X ⟶ M)) (hs : (⨆ i, SectionOpens.isoOpen (s i)) = ⊤)
    [IsClosedImmersion (sectionsMorphism k s hs)] (e : τ ≃ σ)
    (ht : (⨆ i, SectionOpens.isoOpen (s (e i))) = ⊤) :
    IsClosedImmersion (sectionsMorphism k (s ∘ e) ht) := by
  apply sectionsMorphism_isClosedImmersion
  · intro i
    exact (sectionsMorphism_chart_generators k s hs (e i)).1
  · intro i
    let U := SectionOpens.isoOpen (s (e i))
    let k' : K →+* Γ(U.toScheme, ⊤) := U.ι.appTop.hom.comp k
    let a : σ → Γ(U.toScheme, ⊤) := fun j =>
      coefficient (sectionFrame (s (e i))) (restrictSection U.ι (s j))
    have h : Function.Surjective (eval₂Hom k' a) :=
      (sectionsMorphism_chart_generators k s hs (e i)).2
    change Function.Surjective (eval₂Hom k' (a ∘ e))
    exact eval₂_surjective_reindex k' a e h

end PiExponentSeshadri.Projective

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveSectionsPullback.lean <==
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveCoordinates
import OAI.NumberTheory.PiExponent.Geometry.ProjectivePullbackFrames

namespace OAI

namespace PiExponentSeshadri.Projective
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Frames PiExponentSeshadri.Geometry
attribute [local instance] MvPolynomial.gradedAlgebra
variable {K σ : Type} [CommRing K] {X Y : Scheme.{0}}

lemma sectionsMorphism_frame {M : X.Modules} (k : K →+* Γ(X, ⊤))
    (s : σ → (O X ⟶ M)) (hs : (⨆ i, SectionOpens.isoOpen (s i)) = ⊤)
    (φ : Y ⟶ X) [IsOpenImmersion φ] (e : M.restrict φ ≅ O Y)
    (i : σ) (hi : coefficient e (restrictSection φ (s i)) = 1) :
    φ ≫ sectionsMorphism k s hs =
      coordinatesMap Y (φ.appTop.hom.comp k)
        (fun j => coefficient e (restrictSection φ (s j))) i hi := by
  let U := SectionOpens.isoOpen (s i)
  have hp : φ ⁻¹ᵁ U = ⊤ := by
    rw [show U = SectionOpens.isoOpen (s i) from rfl, preimage_isoOpen (s i) φ e, hi]
    exact (isUnit_iff_basicOpen_top _).mp isUnit_one
  have hr : Set.range φ ⊆ Set.range U.ι := by
    rintro _ ⟨y, rfl⟩
    rw [Scheme.Opens.range_ι]
    have h : y ∈ φ ⁻¹ᵁ U := by rw [hp]; trivial
    exact h
  let l := IsOpenImmersion.lift U.ι φ hr
  have hl : l ≫ U.ι = φ := IsOpenImmersion.lift_fac U.ι φ hr
  let : IsOpenImmersion l := IsOpenImmersion.of_comp l U.ι
  obtain ⟨c, hc⟩ := overlap_coefficients φ U.ι (𝟙 Y) l (by simpa using hl.symm)
    e (sectionFrame (s i))
  have hci : (c : Γ(Y, ⊤)) = 1 := by
    have h := hc (s i)
    simpa only [U, sectionFrame_normalized, map_one, hi, Scheme.Hom.id_appTop,
      CommRingCat.id_apply, mul_one] using h.symm
  have hc' (j : σ) : l.appTop (coefficient (sectionFrame (s i))
      (restrictSection U.ι (s j))) = coefficient e (restrictSection φ (s j)) := by
    simpa only [hci, Scheme.Hom.id_appTop, CommRingCat.id_apply, one_mul] using hc (s j)
  conv_lhs => rw [← hl, Category.assoc, sectionsMorphism_local, coordinatesMap_natural]
  congr 1
  · rw [← RingHom.comp_assoc, ← CommRingCat.hom_comp, ← Scheme.Hom.comp_appTop, hl]
  · exact funext hc'

lemma pullback_isoOpen_le {M : X.Modules} (s : O X ⟶ M) (f : Y ⟶ X) :
    f ⁻¹ᵁ SectionOpens.isoOpen s ≤ SectionOpens.isoOpen (pullbackSection f s) := by
  let U := SectionOpens.isoOpen s
  obtain ⟨e,he⟩ := exists_restricted_pullback_frame_all f U (sectionFrame s)
  have hn : coefficient e (restrictSection (f ⁻¹ᵁ U).ι (pullbackSection f s)) = 1 := by
    rw [he,sectionFrame_normalized,map_one]
  have hp : (f ⁻¹ᵁ U).ι ⁻¹ᵁ SectionOpens.isoOpen (pullbackSection f s) = ⊤ := by
    rw [preimage_isoOpen (pullbackSection f s) (f ⁻¹ᵁ U).ι e, hn]
    exact (isUnit_iff_basicOpen_top _).mp isUnit_one
  intro x hx
  have h : (⟨x,hx⟩ : (f ⁻¹ᵁ U).toScheme) ∈
      (f ⁻¹ᵁ U).ι ⁻¹ᵁ SectionOpens.isoOpen (pullbackSection f s) := by rw [hp]; trivial
  exact h

lemma pullback_sections_cover {M : X.Modules} (s : σ → (O X ⟶ M))
    (hs : (⨆ i, SectionOpens.isoOpen (s i)) = ⊤) (f : Y ⟶ X) :
    (⨆ i, SectionOpens.isoOpen (pullbackSection f (s i))) = ⊤ := by
  apply top_le_iff.mp
  rw [← Scheme.Hom.preimage_top f, ← hs, Scheme.Hom.preimage_iSup]
  exact iSup_mono fun i => pullback_isoOpen_le (s i) f

theorem sectionsMorphism_pullback {M : X.Modules} (k : K →+* Γ(X,⊤))
    (s : σ → (O X ⟶ M)) (hs : (⨆ i, SectionOpens.isoOpen (s i)) = ⊤)
    (f : Y ⟶ X) :
    f ≫ sectionsMorphism k s hs =
      sectionsMorphism (f.appTop.hom.comp k) (fun i => pullbackSection f (s i))
        (pullback_sections_cover s hs f) := by
  let t (i : σ) := pullbackSection f (s i)
  let ht := pullback_sections_cover s hs f
  have hc : (⨆ i, f ⁻¹ᵁ SectionOpens.isoOpen (s i)) = ⊤ := by
    rw [← Scheme.Hom.preimage_iSup,hs,Scheme.Hom.preimage_top]
  apply (Y.openCoverOfIsOpenCover (fun i => f ⁻¹ᵁ SectionOpens.isoOpen (s i)) hc).hom_ext
  intro i
  let U := SectionOpens.isoOpen (s i)
  obtain ⟨e,he⟩ := exists_restricted_pullback_frame_all f U (sectionFrame (s i))
  have hi : coefficient e (restrictSection (f ⁻¹ᵁ U).ι (t i)) = 1 := by
    rw [he,sectionFrame_normalized,map_one]
  change (f ⁻¹ᵁ U).ι ≫ (f ≫ sectionsMorphism k s hs) =
    (f ⁻¹ᵁ U).ι ≫ sectionsMorphism (f.appTop.hom.comp k) t ht
  erw [← Category.assoc, ← morphismRestrict_ι f U, Category.assoc,
    sectionsMorphism_local k s hs i, coordinatesMap_natural,
    sectionsMorphism_frame _ t ht (f ⁻¹ᵁ U).ι e i hi]
  congr 1
  · rw [← RingHom.comp_assoc, ← CommRingCat.hom_comp, ← Scheme.Hom.comp_appTop,
      morphismRestrict_ι f U, Scheme.Hom.comp_appTop]
    rfl
  · exact (funext fun j => he (s j)).symm
end
end PiExponentSeshadri.Projective

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveSerreTransfer.lean <==
import OAI.NumberTheory.PiExponent.Approximation.ClosedImmersionSerreTransfer
import OAI.NumberTheory.PiExponent.Approximation.ProjectionFormula
import OAI.NumberTheory.PiExponent.Approximation.SerreAssembly

namespace OAI

namespace PiExponent.ClosedImmersionSerreTransfer
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits CategoryTheory.Abelian
open PiExponentSeshadri.Geometry
variable {X Y : Scheme.{0}} (f : X ⟶ Y) [IsClosedImmersion f]
local instance : HasExt.{1} X.Modules := HasExt.standard _
local instance : HasExt.{1} Y.Modules := HasExt.standard _

theorem twist_ext_zero_iff (M : X.Modules) (L : LineBundle Y) (n q : ℕ) :
    (∀ x : Ext.{1} (structureSheaf X)
      ((moduleTwistFunctor (L.pullback f) n).obj M) q, x = 0) ↔
    (∀ x : Ext.{1} (structureSheaf Y)
      ((moduleTwistFunctor L n).obj ((Scheme.Modules.pushforward f).obj M)) q, x = 0) := by
  refine (ext_zero_iff f ((moduleTwistFunctor (L.pullback f) n).obj M) q).trans ?_
  let e := (extFunctorObj (structureSheaf Y) q).mapIso (ProjectionFormula.twistIso f M L n)
  constructor
  · intro h x
    obtain ⟨y, rfl⟩ := (ConcreteCategory.bijective_of_isIso e.hom).surjective x
    exact (congrArg e.hom (h y)).trans e.hom.hom.map_zero
  · intro h x
    apply (ConcreteCategory.bijective_of_isIso e.hom).injective
    exact (h _).trans e.hom.hom.map_zero.symm

theorem eventual_twist_ext_zero_of_ambient [IsLocallyNoetherian Y]
    (L : LineBundle Y)
    (hSerre : ∀ (N : Y.Modules) [N.IsFinitePresentation],
      ∃ N0, ∀ n, N0 ≤ n → ∀ q, 0 < q →
        ∀ x : Ext.{1} (structureSheaf Y) ((moduleTwistFunctor L n).obj N) q, x = 0)
    (M : X.Modules) [M.IsFinitePresentation] :
    ∃ N0, ∀ n, N0 ≤ n → ∀ q, 0 < q →
      ∀ x : Ext.{1} (structureSheaf X)
        ((moduleTwistFunctor (L.pullback f) n).obj M) q, x = 0 := by
  obtain ⟨N0, hN0⟩ := hSerre ((Scheme.Modules.pushforward f).obj M)
  refine ⟨N0, fun n hn q hq => ?_⟩
  exact (twist_ext_zero_iff f M L n q).mpr (hN0 n hn q hq)

theorem eventual_twist_ext_zero_of_ambient_section_cover
    [IsNoetherian Y] [IsAffineHom (pullback.diagonal (terminal.from Y))]
    (L : LineBundle Y) (l : ℕ) (hl : 0 < l)
    (s : Fin l → (structureSheaf Y ⟶ L.sheaf))
    (hcover : (⨆ i, PiExponentSeshadri.SectionOpens.isoOpen (s i)) = ⊤)
    (haffine : ∀ i, IsAffineOpen (PiExponentSeshadri.SectionOpens.isoOpen (s i)))
    (hpow : ∀ n q, 0 < q →
      ∀ x : Ext.{1} (structureSheaf Y) (modulePow Y L.sheaf n) q, x = 0)
    (M : X.Modules) [M.IsFinitePresentation] :
    ∃ N0, ∀ n, N0 ≤ n → ∀ q, 0 < q →
      ∀ x : Ext.{1} (structureSheaf X)
        ((moduleTwistFunctor (L.pullback f) n).obj M) q, x = 0 := by
  apply eventual_twist_ext_zero_of_ambient f L _ M
  intro N hN
  exact PiExponent.GeometrySupport.SerreAssembly.eventual_twist_ext_zero_of_section_cover
    L l hl s hcover haffine hpow N

end
end PiExponent.ClosedImmersionSerreTransfer

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveSpaceBasics.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.CurveEuler
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveO1ChartMap

namespace OAI

namespace PiExponent.ProjectiveO1
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace
open PiExponentSeshadri.Geometry
variable (R σ : Type) [CommRing R]

instance projectiveSpace_noetherian [IsNoetherianRing R] [Finite σ] :
    IsNoetherian (projectiveSpace R σ) := by
  let : IsLocallyNoetherian (projectiveSpace R σ) :=
    LocallyOfFiniteType.isLocallyNoetherian (polynomialProjectiveProjection R σ)
  let : CompactSpace (projectiveSpace R σ) :=
    QuasiCompact.compactSpace_of_compactSpace (polynomialProjectiveProjection R σ)
  exact {}

instance projectiveSpace_separated [Finite σ] : (projectiveSpace R σ).IsSeparated := by
  constructor
  have h : IsSeparated (polynomialProjectiveProjection R σ ≫
      terminal.from (Spec (CommRingCat.of R))) := inferInstance
  simpa only [terminal.comp_from] using h

instance projectiveSpace_diagonal_affine [Finite σ] :
    IsAffineHom (pullback.diagonal (terminal.from (projectiveSpace R σ))) := by
  infer_instance

theorem scalars_eq_baseScalars :
    scalars (R := ℂ) (σ := σ) = baseScalars (polynomialProjectiveProjection ℂ σ) := rfl

end
end PiExponent.ProjectiveO1

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveSpaceFinite.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.CohomologyFinite
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveO1Identity
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveSpaceBasics

namespace OAI

namespace PiExponent.ProjectiveSpaceFinite
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry PiExponentSeshadri.Projective
open ProjectiveO1 CohomologyFiniteness
attribute [local instance] MvPolynomial.gradedAlgebra
attribute [local irreducible] ProjectiveO1.lineBundle ProjectiveO1.coordinateCocycle
  ProjectiveO1.coordinateSection sectionsMorphism CoordinateAtlas.morphism atlasOfFramedSections
  CohomologyFinite
variable {X : Scheme.{0}}

theorem projectiveSpace_cohomology_finite (r : ℕ)
    (M : (projectiveSpace ℂ (Fin (r+1))).Modules) [M.IsFinitePresentation] (q : ℕ) :
    CohomologyFinite (polynomialProjectiveProjection ℂ (Fin (r+1))) M q := by
  have hid : sectionsMorphism
      (X := projectiveSpace ℂ (Fin (r+1))) (K := ℂ) (σ := Fin (r+1))
      (M := (lineBundle (R := ℂ) (σ := Fin (r+1))).sheaf)
      (baseScalars (polynomialProjectiveProjection ℂ (Fin (r+1))))
      (coordinateSection (R := ℂ) (σ := Fin (r+1))) coordinateSection_cover =
      (Iso.refl (projectiveSpace ℂ (Fin (r+1)))).hom := by
    change sectionsMorphism
      (M := (lineBundle (R := ℂ) (σ := Fin (r+1))).sheaf)
      (baseScalars (polynomialProjectiveProjection ℂ (Fin (r+1))))
      (coordinateSection (R := ℂ) (σ := Fin (r+1)))
      (coordinateSection_cover (R := ℂ) (σ := Fin (r+1))) =
        𝟙 (projectiveSpace ℂ (Fin (r+1)))
    exact coordinate_sectionsMorphism_identity (R := ℂ) (σ := Fin (r+1))
  exact coordinateBundle_finite (X := projectiveSpace ℂ (Fin (r+1)))
    (polynomialProjectiveProjection ℂ (Fin (r+1)))
    (lineBundle (R := ℂ) (σ := Fin (r+1))) (r+1) (Nat.succ_pos r)
    (coordinateSection (R := ℂ) (σ := Fin (r+1)))
    (coordinateSection_cover (R := ℂ) (σ := Fin (r+1)))
    (Iso.refl (projectiveSpace ℂ (Fin (r+1)))) hid M q

theorem projectiveEmbedding_cohomology_finite (r : ℕ)
    (i : X ⟶ projectiveSpace ℂ (Fin (r+1))) [IsClosedImmersion i]
    (M : X.Modules) [M.IsFinitePresentation] (q : ℕ) :
    letI := Module.compHom (cohomology M q)
      (baseScalars (i ≫ polynomialProjectiveProjection ℂ (Fin (r+1))))
    FiniteDimensional ℂ (cohomology M q) := by
  exact finiteDimensional (i ≫ polynomialProjectiveProjection ℂ (Fin (r+1))) M q
    (closedPushforward_finite i (polynomialProjectiveProjection ℂ (Fin (r+1))) M q
      (projectiveSpace_cohomology_finite r ((Scheme.Modules.pushforward i).obj M) q))

theorem projectiveOver_cohomology_finite (p : X ⟶ Spec (CommRingCat.of ℂ)) (r : ℕ)
    (i : X ⟶ projectiveSpace ℂ (Fin (r+1))) [IsClosedImmersion i]
    (hi : i ≫ polynomialProjectiveProjection ℂ (Fin (r+1)) = p)
    (M : X.Modules) [M.IsFinitePresentation] (q : ℕ) :
    letI := Module.compHom (cohomology M q) (baseScalars p)
    FiniteDimensional ℂ (cohomology M q) := by
  subst p
  exact projectiveEmbedding_cohomology_finite r i M q

end
end PiExponent.ProjectiveSpaceFinite

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveSpaceIntegral.lean <==
import Mathlib.AlgebraicGeometry.Properties
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveCharts
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveDenseChart
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveRatioCocycle

namespace OAI

noncomputable section
namespace PiExponent.ProjectiveO1
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Projective
attribute [local instance] MvPolynomial.gradedAlgebra
variable (R σ : Type) [CommRing R]

instance projectiveSpace_reduced [IsDomain R] : IsReduced (projectiveSpace R σ) := by
  let U : (projectiveSpace R σ).OpenCover :=
    (projectiveSpace R σ).openCoverOfIsOpenCover (coordinateOpen (R := R))
      (by exact standardChart_cover)
  have h (i : σ) : IsReduced (coordinateOpen (R := R) i).toScheme :=
    isReduced_of_isOpenImmersion (projectiveChartIso (R := R) i).hom
  let : ∀ i, IsReduced (U.X i) := h
  exact IsReduced.of_openCover _ U

instance projectiveSpace_irreducible [IsDomain R] [Nonempty σ] :
    IrreducibleSpace (projectiveSpace R σ) := by
  let i : σ := Classical.choice inferInstance
  let p : projectiveSpace R σ := projectiveGenericPoint (PolyGrade R σ)
    (poly_X_mem i) (by decide) (MvPolynomial.X_ne_zero i)
  have hp : closure ({p} : Set (projectiveSpace R σ)) = Set.univ := by
    apply Set.eq_univ_of_forall
    intro x
    exact (ProjectiveSpectrum.le_iff_mem_closure (PolyGrade R σ) p x).mp
      (show (⊥ : HomogeneousIdeal (PolyGrade R σ)) ≤ x.asHomogeneousIdeal from bot_le)
  apply (irreducibleSpace_def _).mpr
  change IsIrreducible (Set.univ : Set (projectiveSpace R σ))
  rw [← hp]
  exact (isIrreducible_singleton (x := p)).closure

instance projectiveSpace_integral [IsDomain R] [Nonempty σ] :
    IsIntegral (projectiveSpace R σ) :=
  isIntegral_of_irreducibleSpace_of_isReduced _

end PiExponent.ProjectiveO1

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveSpaceSerre.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.ProjectiveCoordinateAcyclicity
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveO1Identity
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveSpaceBasics

namespace OAI

namespace PiExponent.ProjectiveO1
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Abelian
open PiExponentSeshadri.Geometry

attribute [local irreducible] lineBundle coordinateSection scalars

private abbrev schemeUnit (X : Scheme.{0}) : X.Modules := SheafOfModules.unit X.ringCatSheaf

attribute [local instance] PiExponentSeshadri.FiniteCoverCohomology.hasExtScheme'

variable (R σ : Type) [CommRing R] [IsNoetherianRing R] [Fintype σ]

theorem standardPower_ext_eq_zero (n q : ℕ) (hq : 0 < q)
    (x : Ext.{1} (C := (projectiveSpace R σ).Modules) (schemeUnit (projectiveSpace R σ))
      (modulePow (projectiveSpace R σ) (lineBundle (R := R) (σ := σ)).sheaf n) q) :
    x = 0 := by
  exact PiExponent.GeometrySupport.ProjectiveCoordinateAcyclicity.coordinatePower_ext_eq_zero
    (X := projectiveSpace R σ) (K := R) (σ := σ)
    (lineBundle (R := R) (σ := σ)).sheaf
    (coordinateSection (R := R) (σ := σ)) (scalars (R := R) (σ := σ))
    (coordinateSection_cover (R := R) (σ := σ)) (Iso.refl (projectiveSpace R σ))
    (coordinate_sectionsMorphism_identity (R := R) (σ := σ)) n q hq x

theorem serre_vanishing [Nonempty σ]
    (M : (projectiveSpace R σ).Modules) [M.IsFinitePresentation] :
    ∃ N, ∀ n, N ≤ n → ∀ q, 0 < q →
      ∀ x : Ext.{1} (C := (projectiveSpace R σ).Modules) (schemeUnit (projectiveSpace R σ))
        ((moduleTwistFunctor (lineBundle (R := R) (σ := σ)) n).obj M) q, x = 0 := by
  let e := Fintype.equivFin σ
  let s : Fin (Fintype.card σ) →
      (structureSheaf (projectiveSpace R σ) ⟶ (lineBundle (R := R) (σ := σ)).sheaf) :=
    fun i => coordinateSection (e.symm i)
  have hcover : (⨆ i, PiExponentSeshadri.SectionOpens.isoOpen (s i)) = ⊤ := by
    change (⨆ i, PiExponentSeshadri.SectionOpens.isoOpen
      (coordinateSection (R := R) (e.symm i))) = ⊤
    exact (Equiv.iSup_comp
      (g := fun j : σ => PiExponentSeshadri.SectionOpens.isoOpen (coordinateSection (R := R) j))
      e.symm).trans (coordinateSection_cover (R := R) (σ := σ))
  apply PiExponent.GeometrySupport.SerreAssembly.eventual_twist_ext_zero_of_section_cover
    (lineBundle (R := R) (σ := σ)) (Fintype.card σ) Fintype.card_pos s hcover
    (fun i => coordinateSection_isAffineOpen (e.symm i)) _ M
  intro n q hq x
  exact standardPower_ext_eq_zero R σ n q hq x

end
end PiExponent.ProjectiveO1

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveTupleCharts.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.CechHigher
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveCoordinateFiniteSections

namespace OAI

namespace PiExponent.GeometrySupport.ProjectiveTupleCharts

noncomputable section

open CategoryTheory AlgebraicGeometry TopologicalSpace
open PiExponentSeshadri.Projective PiExponentSeshadri.Geometry

universe u
variable {σ : Type u} [Fintype σ]

def tupleVariables {q : ℕ} (t : Fin (q + 1) → σ) (p : Fin (q + 1)) :
    Finset {j : σ // j ≠ t p} := by
  classical
  exact Finset.univ.filter (fun j => j.val ∈ Set.range t)

@[simp] theorem mem_tupleVariables {q : ℕ} (t : Fin (q + 1) → σ)
    (p : Fin (q + 1)) (j : {j : σ // j ≠ t p}) :
    j ∈ tupleVariables t p ↔ j.val ∈ Set.range t := by
  classical
  simp [tupleVariables]

theorem tupleVariables_support {q : ℕ} (t : Fin (q + 1) → σ) (p : Fin (q + 1)) :
    ({t p} : Set σ) ∪ Subtype.val '' (tupleVariables t p : Set {j : σ // j ≠ t p}) =
      Set.range t := by
  classical
  ext j
  constructor
  · rintro (h | ⟨a, ha, rfl⟩)
    · exact h ▸ Set.mem_range_self p
    · exact (mem_tupleVariables t p a).mp ha
  · intro hj
    by_cases hp : j = t p
    · exact Or.inl hp
    · exact Or.inr ⟨⟨j, hp⟩, (mem_tupleVariables t p _).mpr hj, rfl⟩

theorem tupleVariables_support_subtuple {q r : ℕ} (t : Fin (q + 1) → σ)
    (g : Fin (r + 1) → Fin (q + 1)) (p : Fin (r + 1)) (j : Fin (q + 1)) :
    ({(t ∘ g) p} : Set σ) ∪ Subtype.val ''
        (tupleVariables (t ∘ g) p : Set {k : σ // k ≠ (t ∘ g) p}) ⊆
      ({t j} : Set σ) ∪ Subtype.val ''
        (tupleVariables t j : Set {k : σ // k ≠ t j}) := by
  rw [tupleVariables_support, tupleVariables_support]
  rintro x ⟨i, rfl⟩
  exact Set.mem_range_self (g i)

theorem tupleVariables_inf {α : Type*} [CompleteLattice α]
    (U : σ → α) {q : ℕ} (t : Fin (q + 1) → σ) (p : Fin (q + 1)) :
    U (t p) ⊓ (tupleVariables t p).inf (fun j => U j.val) = ⨅ i, U (t i) := by
  classical
  apply le_antisymm
  · apply le_iInf
    intro i
    by_cases h : t i = t p
    · rw [h]
      exact inf_le_left
    · exact inf_le_right.trans (Finset.inf_le
        ((mem_tupleVariables t p ⟨t i, h⟩).mpr (Set.mem_range_self i)))
  · apply le_inf (iInf_le _ p)
    apply Finset.le_inf
    intro j hj
    obtain ⟨i, hi⟩ := (mem_tupleVariables t p j).mp hj
    exact hi ▸ iInf_le (fun i => U (t i)) i

theorem coordinateFiniteOpen_tuple {X : Scheme} {σ : Type} [Fintype σ]
    (M : X.Modules) (s : σ → (structureSheaf X ⟶ M)) {q : ℕ}
    (t : Fin (q + 1) → σ) (p : Fin (q + 1)) :
    coordinateFiniteOpen M s (t p) (tupleVariables t p) =
      CechHigher.intersection (fun i => PiExponentSeshadri.SectionOpens.isoOpen (s i)) t := by
  change PiExponentSeshadri.SectionOpens.isoOpen (s (t p)) ⊓
    (tupleVariables t p).inf (fun j => PiExponentSeshadri.SectionOpens.isoOpen (s j.val)) = _
  exact tupleVariables_inf (fun i => PiExponentSeshadri.SectionOpens.isoOpen (s i)) t p

open PiExponentSeshadri.ModuleFlasque
open PiExponent.ProjectiveMonomialCech
attribute [local instance] MvPolynomial.gradedAlgebra

private abbrev schemeFreeOpen (X : Scheme) (U : X.Opens) : X.Modules :=
  freeOpen X.ringCatSheaf U

def freeOpenHomCongr {X : Scheme} (M : X.Modules) {U V : X.Opens} (h : U = V) :
    (schemeFreeOpen X V ⟶ M) ≃+ (schemeFreeOpen X U ⟶ M) where
  toFun b := freeOpenMap X.ringCatSheaf (eqToHom h) ≫ b
  invFun b := freeOpenMap X.ringCatSheaf (eqToHom h.symm) ≫ b
  left_inv b := by
    subst h
    simp [freeOpenMap]
    erw [Category.id_comp, Category.id_comp]
  right_inv b := by
    subst h
    simp [freeOpenMap]
    erw [Category.id_comp, Category.id_comp]
  map_add' b c := Preadditive.comp_add (C := X.Modules) _ _ _ _ b c

theorem freeOpenHomCongr_restrict {X : Scheme} (M : X.Modules)
    {U U' V V' : X.Opens} (hU : U' = U) (hV : V' = V) (h : V ≤ U)
    (b : schemeFreeOpen X U ⟶ M) :
    freeOpenHomCongr M hV (freeOpenMap X.ringCatSheaf (homOfLE h) ≫ b) =
      freeOpenMap X.ringCatSheaf (homOfLE (hV.le.trans (h.trans hU.ge))) ≫
        freeOpenHomCongr M hU b := by
  subst hU
  subst hV
  simp [freeOpenHomCongr, freeOpenMap]
  erw [Category.id_comp]

variable {X : Scheme} {K σ : Type} [CommRing K] [Fintype σ]
variable (M : X.Modules) (s : σ → (structureSheaf X ⟶ M))
variable (k : K →+* Γ(X,⊤)) (hc : (⨆ i, PiExponentSeshadri.SectionOpens.isoOpen (s i)) = ⊤)
variable (f : X ≅ Proj (PolyGrade K σ)) (hf : sectionsMorphism k s hc = f.hom)

attribute [local irreducible] coordinatePowerOverlap modulePow

include hf in
omit [Fintype σ] in

theorem coordinateOpen_isAffine (i : σ) :
    IsAffineOpen (PiExponentSeshadri.SectionOpens.isoOpen (s i)) := by
  erw [sectionOpen_eq_coordinate_preimage M k s hc f hf i]
  exact (Proj.isAffineOpen_basicOpen (PolyGrade K σ) (MvPolynomial.X i)
    (poly_X_mem i) (by decide)).preimage f.hom

def coordinateTupleCoefficient (n q : ℕ) (t : Fin (q + 1) → σ) :
    (schemeFreeOpen X
      (CechHigher.intersection (fun i => PiExponentSeshadri.SectionOpens.isoOpen (s i)) t) ⟶
        modulePow X M n) →+ Laurent σ K n :=
  (coordinatePowerOverlap M s k hc f hf n (t 0) (tupleVariables t 0)).comp
    (freeOpenHomCongr (modulePow X M n) (coordinateFiniteOpen_tuple M s t 0)).toAddMonoidHom

theorem coordinateTupleCoefficient_injective (n q : ℕ) (t : Fin (q + 1) → σ) :
    Function.Injective (coordinateTupleCoefficient M s k hc f hf n q t) :=
  (coordinatePowerOverlap_injective M s k hc f hf n (t 0) (tupleVariables t 0)).comp
    (freeOpenHomCongr (modulePow X M n) (coordinateFiniteOpen_tuple M s t 0)).injective

theorem coordinateTupleCoefficient_regular (n q : ℕ) (t : Fin (q + 1) → σ)
    (b : schemeFreeOpen X
      (CechHigher.intersection (fun i => PiExponentSeshadri.SectionOpens.isoOpen (s i)) t) ⟶
        modulePow X M n) :
    RegularOn (Set.range t) (coordinateTupleCoefficient M s k hc f hf n q t b) := by
  have h := coordinatePowerOverlap_regular M s k hc f hf n (t 0) (tupleVariables t 0)
    (freeOpenHomCongr (modulePow X M n) (coordinateFiniteOpen_tuple M s t 0) b)
  unfold coordinateTupleCoefficient
  change RegularOn (Set.range t) ((coordinatePowerOverlap M s k hc f hf n (t 0)
    (tupleVariables t 0)) ((freeOpenHomCongr (modulePow X M n) (coordinateFiniteOpen_tuple M s t 0)) b))
  simpa only [tupleVariables_support] using h

theorem coordinateTupleCoefficient_surjective_regular (n q : ℕ)
    (t : Fin (q + 1) → σ) (p : Laurent σ K n) (hp : RegularOn (Set.range t) p) :
    ∃ b, coordinateTupleCoefficient M s k hc f hf n q t b = p := by
  obtain ⟨b, hb⟩ := coordinatePowerOverlap_surjective_regular M s k hc f hf n (t 0)
    (tupleVariables t 0) p (by simpa only [tupleVariables_support] using hp)
  refine ⟨(freeOpenHomCongr (modulePow X M n)
    (coordinateFiniteOpen_tuple M s t 0)).symm b, ?_⟩
  change (coordinatePowerOverlap M s k hc f hf n (t 0) (tupleVariables t 0))
    ((freeOpenHomCongr (modulePow X M n) (coordinateFiniteOpen_tuple M s t 0))
      ((freeOpenHomCongr (modulePow X M n) (coordinateFiniteOpen_tuple M s t 0)).symm b)) = p
  rw [AddEquiv.apply_symm_apply]
  exact hb

end
end PiExponent.GeometrySupport.ProjectiveTupleCharts

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveVertexCompatibility.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.ProjectiveCoordinateAcyclicity
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveCoordinateFiniteValues
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveFrameNaturality

namespace OAI

namespace PiExponentSeshadri.Projective
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
open PiExponentSeshadri.Frames PiExponentSeshadri.Geometry ModuleFlasque ProjectiveChartSections
open PiExponent.GeometrySupport.ProjectiveLaurentVertex
open PiExponent.GeometrySupport.ProjectiveTupleCharts

attribute [local instance] MvPolynomial.gradedAlgebra

variable {X : Scheme.{0}} {K σ : Type} [CommRing K] [Fintype σ]
variable (M : X.Modules) (s : σ → (O X ⟶ M)) (k : K →+* Γ(X,⊤))
variable (hc : (⨆ i, SectionOpens.isoOpen (s i)) = ⊤)
variable (f : X ≅ Proj (PolyGrade K σ)) (hf : sectionsMorphism k s hc = f.hom)

lemma coordinatePowerOverlap_restrictVertex (n : ℕ) (i : σ)
    (a : Finset (ChartVariables i))
    (b : freeOpen X.ringCatSheaf (SectionOpens.isoOpen (s i)) ⟶ modulePow X M n) :
    coordinatePowerOverlap M s k hc f hf n i a
      (freeOpenMap X.ringCatSheaf (homOfLE (show coordinateFiniteOpen M s i a ≤
        SectionOpens.isoOpen (s i) from inf_le_left)) ≫ b) =
      coordinatePowerVertex M k s hc f hf n i b := by
  change overlapLaurent i (n : ℤ) a
    (coordinateFiniteRingEquiv M s k hc f hf i a
      (framedHomCoefficientsEquiv _ (modulePow X M n)
        (restrictOpenFrame inf_le_left (coordinatePowerFrame (s i) n))
        (freeOpenMap X.ringCatSheaf (homOfLE _) ≫ b))) =
    vertexLaurent i (n : ℤ) (coordinateSectionRingEquiv M k s hc f hf i
      (framedHomCoefficientsEquiv _ (modulePow X M n) (coordinatePowerFrame (s i) n) b))
  erw [framedHomCoefficientsEquiv_restrict]
  erw [coordinateFiniteRingEquiv_restrict_apply M s k hc f hf i a]
  exact overlapLaurent_base i (n : ℤ) a _

lemma coordinateTupleCoefficient_restrictVertex (n q : ℕ) (t : Fin (q+1) → σ)
    (b : freeOpen X.ringCatSheaf (SectionOpens.isoOpen (s (t 0))) ⟶ modulePow X M n) :
    coordinateTupleCoefficient M s k hc f hf n q t
      (freeOpenMap X.ringCatSheaf (homOfLE
        (iInf_le (fun j => SectionOpens.isoOpen (s (t j))) 0)) ≫ b) =
      coordinatePowerVertex M k s hc f hf n (t 0) b := by
  change coordinatePowerOverlap M s k hc f hf n (t 0) (tupleVariables t 0)
    (freeOpenHomCongr (modulePow X M n) (coordinateFiniteOpen_tuple M s t 0)
      (freeOpenMap X.ringCatSheaf (homOfLE _) ≫ b)) = _
  have h : freeOpenHomCongr (modulePow X M n) (coordinateFiniteOpen_tuple M s t 0)
      (freeOpenMap X.ringCatSheaf (homOfLE
        (iInf_le (fun j => SectionOpens.isoOpen (s (t j))) 0)) ≫ b) =
      freeOpenMap X.ringCatSheaf (homOfLE (show coordinateFiniteOpen M s (t 0)
        (tupleVariables t 0) ≤ SectionOpens.isoOpen (s (t 0)) from inf_le_left)) ≫ b := by
    change freeOpenMap X.ringCatSheaf _ ≫ (freeOpenMap X.ringCatSheaf _ ≫ b) = _
    simp only [freeOpenMap]
    erw [← Functor.map_comp_assoc, ← Functor.map_comp, ← Functor.map_comp]
    rfl
  rw [h]
  exact coordinatePowerOverlap_restrictVertex M s k hc f hf n (t 0) (tupleVariables t 0) b

end
end PiExponentSeshadri.Projective

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProperHypersurfaceHilbert.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.HilbertDifferenceDegree
import OAI.NumberTheory.PiExponent.Polynomials.ColonHilbertPolynomial

namespace OAI

namespace PiExponentJets.W64

attribute [local instance] MvPolynomial.gradedAlgebra
variable {k σ : Type*} [Field k] [Finite σ]

omit [Finite σ] in
theorem prime_quotient_right_regular (P : Ideal (MvPolynomial σ k)) [P.IsPrime]
    (f : MvPolynomial σ k) (hfP : f ∉ P) :
    IsRightRegular (Ideal.Quotient.mk P f) := by
  have hf0 : Ideal.Quotient.mk P f ≠ 0 := by
    intro hz
    exact hfP (Ideal.Quotient.eq_zero_iff_mem.mp hz)
  intro x y hxy
  exact mul_right_cancel₀ hf0 hxy

theorem regular_hypersurface_polynomial_eventually
    (I : Ideal (MvPolynomial σ k))
    (hI : I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k))
    {d : ℕ} (f : MvPolynomial σ k) (hf : f.IsHomogeneous d)
    (hreg : IsRightRegular (Ideal.Quotient.mk I f))
    (p : Polynomial ℚ) (N : ℕ)
    (hP : ∀ n : ℕ, N < n →
      (Module.finrank k (quotientSection I n) : ℚ) = p.eval (n : ℚ)) :
    ∀ n : ℕ, N+d < n →
      (Module.finrank k (quotientSection (Ideal.span {f} ⊔ I) n) : ℚ) =
        (p-shiftHilbertPolynomial p d).eval (n : ℚ) := by
  intro n hn
  have hdn : d ≤ n := by omega
  have hnP : N < n := by omega
  have hnshift : N < n-d := by omega
  have h := regular_hilbert_step I hI f hf hreg (n-d)
  rw [Nat.sub_add_cancel hdn] at h
  have hc : (Module.finrank k (quotientSection (Ideal.span {f} ⊔ I) n) : ℚ) +
      (Module.finrank k (quotientSection I (n-d)) : ℚ) =
      (Module.finrank k (quotientSection I n) : ℚ) := by
    exact_mod_cast h
  rw [hP n hnP, hP (n-d) hnshift] at hc
  rw [Polynomial.eval_sub, shiftHilbertPolynomial_eval p d n hdn]
  exact eq_sub_of_add_eq hc

theorem prime_hypersurface_actual_hilbert_degree
    (P : Ideal (MvPolynomial σ k)) [P.IsPrime]
    (hP : P.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k))
    {d : ℕ} (f : MvPolynomial σ k) (hf : f.IsHomogeneous d)
    (hfP : f ∉ P) (hd : 0 < d)
    (p : Polynomial ℚ) (N s : ℕ)
    (hp : ∀ n : ℕ, N < n →
      (Module.finrank k (quotientSection P n) : ℚ) = p.eval (n : ℚ))
    (hdegree : p.natDegree = s+1) :
    ∃ q : Polynomial ℚ,
      (∃ M : ℕ, ∀ n : ℕ, M < n →
        (Module.finrank k (quotientSection (Ideal.span {f} ⊔ P) n) : ℚ) = q.eval (n : ℚ)) ∧
      q.natDegree = s ∧
      q.leadingCoeff * (q.natDegree.factorial : ℚ) =
        (d : ℚ) * (p.leadingCoeff * (p.natDegree.factorial : ℚ)) := by
  have hdq : (d : ℚ) ≠ 0 := by exact_mod_cast Nat.ne_of_gt hd
  refine ⟨p-Polynomial.taylor (-(d : ℚ)) p, ⟨N+d, ?_⟩,
    (PiExponentJets.W27.backward_difference_degree_and_leading p s hdegree (d : ℚ) hdq).1,
    PiExponentJets.W27.backward_difference_multiplicity p s hdegree (d : ℚ) hdq⟩
  intro n hn
  rw [PiExponentJets.W27.backward_difference_eq_comp]
  exact regular_hypersurface_polynomial_eventually P hP f hf
    (prime_quotient_right_regular P f hfP) p N hp n hn

end PiExponentJets.W64

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ReducedComponentStalk.lean <==
import OAI.NumberTheory.PiExponent.Geometry.CurveComponentMultiplicity
import OAI.NumberTheory.PiExponent.Geometry.CurveComponentStalks

namespace OAI

namespace PiExponent.CurveCycle
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace Topology

theorem reducedComponentι_range (X : Scheme.{0}) (C : irreducibleComponents X) :
    Set.range (reducedComponentι X C) = C.val := by
  let Z : Closeds X := ⟨C.val, isClosed_of_mem_irreducibleComponents C.val C.property⟩
  let I : X.IdealSheafData := Scheme.IdealSheafData.vanishingIdeal Z
  exact I.range_subschemeι.trans (Scheme.IdealSheafData.coe_support_vanishingIdeal Z)

theorem reducedComponentι_mem (X : Scheme.{0}) (C : irreducibleComponents X)
    (z : reducedComponent X C) : reducedComponentι X C z ∈ C.val := by
  rw [← reducedComponentι_range]
  exact ⟨z,rfl⟩

theorem reducedComponentι_genericPoint (X : Scheme.{0}) (C : irreducibleComponents X) :
    reducedComponentι X C (genericPoint (reducedComponent X C)) =
      (genericPoints.ofComponent C).val := by
  have hgen : IsGenericPoint
      (reducedComponentι X C (genericPoint (reducedComponent X C))) C.val := by
    change closure {_} = C.val
    rw [← Set.image_singleton, (reducedComponentι X C).isClosedEmbedding.closure_image_eq,
      genericPoint_closure, Set.image_univ, reducedComponentι_range]
  exact hgen.eq (genericPoints.isGenericPoint_ofComponent C)

theorem fromSpecStalk_bot_eq_genericPoint (Y : Scheme.{0}) [IsIntegral Y] (z : Y) :
    Y.fromSpecStalk z (⟨⊥,inferInstance⟩ : Spec (Y.presheaf.stalk z)) = genericPoint Y := by
  have hbot : (⊥ : Ideal (Y.presheaf.stalk z)) ∈ minimalPrimes (Y.presheaf.stalk z) := by
    rw [IsDomain.minimalPrimes_eq_singleton_bot]
    exact Set.mem_singleton _
  have hgen := (generic_embedding_iff (Y.fromSpecStalk z).isEmbedding
    (fromSpecStalk_generizing Y z) (⟨⊥,inferInstance⟩ : Spec (Y.presheaf.stalk z))).mp
      (minimalPrimesGenericEquiv (Y.presheaf.stalk z) ⟨⊥,hbot⟩).property
  rwa [genericPoints_eq_singleton, Set.mem_singleton_iff] at hgen

def reducedComponentStalkPrime (X : Scheme.{0}) (C : irreducibleComponents X)
    (z : reducedComponent X C) : minimalPrimes (X.presheaf.stalk (reducedComponentι X C z)) :=
  (stalkMinimalPrimesEquivComponentsThrough X (reducedComponentι X C z)).symm
    ⟨C,reducedComponentι_mem X C z⟩

theorem reducedComponentι_stalkMap_ker (X : Scheme.{0}) (C : irreducibleComponents X)
    (z : reducedComponent X C) :
    RingHom.ker ((reducedComponentι X C).stalkMap z).hom =
      (reducedComponentStalkPrime X C z).val := by
  let i := reducedComponentι X C
  let q : Spec (X.presheaf.stalk (i z)) :=
    ⟨RingHom.ker (i.stalkMap z).hom, RingHom.ker_isPrime _⟩
  let P := reducedComponentStalkPrime X C z
  have hq : X.fromSpecStalk (i z) q = (genericPoints.ofComponent C).val := by
    have hnat := congrArg (fun f : Spec ((reducedComponent X C).presheaf.stalk z) ⟶ X =>
      f (⟨⊥,inferInstance⟩ : Spec ((reducedComponent X C).presheaf.stalk z)))
      (Scheme.SpecMap_stalkMap_fromSpecStalk (f := i) (x := z))
    change X.fromSpecStalk (i z) q =
      i ((reducedComponent X C).fromSpecStalk z (⟨⊥,inferInstance⟩ :
        Spec ((reducedComponent X C).presheaf.stalk z))) at hnat
    rw [hnat, fromSpecStalk_bot_eq_genericPoint]
    exact reducedComponentι_genericPoint X C
  have hP : X.fromSpecStalk (i z) (⟨P.val,P.property.1.1⟩ : Spec (X.presheaf.stalk (i z))) =
      (genericPoints.ofComponent C).val := by
    simpa only [P,i,reducedComponentStalkPrime,Equiv.apply_symm_apply] using
      stalkMinimalPrimesEquivComponentsThrough_point X (i z) P
  exact congrArg PrimeSpectrum.asIdeal
    ((X.fromSpecStalk (i z)).isEmbedding.injective (hq.trans hP.symm))

def reducedComponentStalkQuotientEquiv (X : Scheme.{0}) (C : irreducibleComponents X)
    (z : reducedComponent X C) :
    (X.presheaf.stalk (reducedComponentι X C z)) ⧸
      (reducedComponentStalkPrime X C z).val ≃+*
        (reducedComponent X C).presheaf.stalk z :=
  (Ideal.quotEquivOfEq (reducedComponentι_stalkMap_ker X C z).symm).trans
    (((reducedComponentι X C).stalkMap z).hom.quotientKerEquivOfSurjective
      ((reducedComponentι X C).stalkMap_surjective z))

@[simp]
theorem reducedComponentStalkQuotientEquiv_mk (X : Scheme.{0})
    (C : irreducibleComponents X) (z : reducedComponent X C)
    (a : X.presheaf.stalk (reducedComponentι X C z)) :
    reducedComponentStalkQuotientEquiv X C z
      (Ideal.Quotient.mk (reducedComponentStalkPrime X C z).val a) =
        (reducedComponentι X C).stalkMap z a := by
  simp only [reducedComponentStalkQuotientEquiv, RingEquiv.trans_apply,
    Ideal.quotEquivOfEq_mk, RingHom.quotientKerEquivOfSurjective_apply_mk]

theorem reducedComponentι_stalkMap_ne_zero (X : Scheme.{0})
    (C : irreducibleComponents X) (z : reducedComponent X C)
    (a : X.presheaf.stalk (reducedComponentι X C z)) (ha : a ∈ nonZeroDivisors _) :
    (reducedComponentι X C).stalkMap z a ≠ 0 := by
  intro h
  have hmem : a ∈ (reducedComponentStalkPrime X C z).val := by
    rw [← reducedComponentι_stalkMap_ker]
    exact h
  exact notMem_nonZeroDivisors_of_mem_mem_minimalPrimes
    hmem (reducedComponentStalkPrime X C z).property ha

end
end PiExponent.CurveCycle

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/SectionCartierPower.lean <==
import OAI.NumberTheory.PiExponent.Approximation.NumericalMarginRestriction
import OAI.NumberTheory.PiExponent.Cohomology.CartierEulerDifference
import OAI.NumberTheory.PiExponent.Geometry.CartierPowerFrames
import OAI.NumberTheory.PiExponent.LocalAlgebra.SectionZeroIdeal

namespace OAI

namespace PiExponent.NumericalAmpleness
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
open PiExponent.SectionZeroIdeal PiExponent.CartierPowerFrames
variable {X : Scheme.{0}}

theorem sectionZero_dimension_succ_le [IsIntegral X] (L : LineBundle X)
    (s : GlobalSections X L.sheaf) (hs : s ≠ 0)
    [Nonempty (zeroIdeal L s).subscheme] :
    topologicalKrullDim (zeroIdeal L s).subscheme + 1 ≤ topologicalKrullDim X :=
  proper_closed_subscheme_dimension_succ_le (zeroIdeal L s).subschemeι
    (zeroIdeal_not_surjective L s hs)

theorem cartierPower_zeroIdeal_frames (L : LineBundle X) (s : GlobalSections X L.sheaf)
    (n : ℕ) : ∀ x : X, ∃ U : X.affineOpens, x ∈ U.1 ∧
      ∃ e : (L.pow n).sheaf.restrict U.1.ι ≅ O U.1.toScheme,
      ∃ e' : (L.pow (n+1)).sheaf.restrict U.1.ι ≅ O U.1.toScheme,
        (zeroIdeal L s).ideal U = Ideal.span {U.1.topIso.hom
          (endValue (e.inv ≫ (Scheme.Modules.restrictFunctor U.1.ι).map
            (cartierPowerMultiply L s n) ≫ e'.hom))} := by
  intro x
  obtain ⟨V,hxV,⟨eV⟩⟩ := L.locallyRankOne x
  obtain ⟨U,hU,hxU,hUV⟩ := exists_isAffineOpen_mem_and_subset hxV
  let e := restrictOpenFrame hUV eV
  refine ⟨⟨U,hU⟩,hxU,modulePowFrame U e n,modulePowFrame U e (n+1),?_⟩
  exact (zeroIdeal_on_frame L s ⟨U, hU⟩ e).trans
    (cartierPowerMultiply_ideal L s n ⟨U, hU⟩ e).symm

theorem cartierPower_restriction_shortExact [IsIntegral X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) (L : LineBundle X)
    (s : GlobalSections X L.sheaf) (hs : s ≠ 0) (n : ℕ) :
    ∃ hz : cartierPowerMultiply L s n ≫
        PiExponentSeshadri.LineClosedUnit.map (zeroIdeal L s).subschemeι (L.pow (n+1)) = 0,
      (ShortComplex.mk (cartierPowerMultiply L s n)
        (PiExponentSeshadri.LineClosedUnit.map (zeroIdeal L s).subschemeι (L.pow (n+1))) hz).ShortExact := by
  exact @PiExponentSeshadri.CartierSequence.exact X p (L.pow n) (L.pow (n+1))
    (cartierPowerMultiply L s n) (cartierPowerMultiply_mono L s hs n)
    (zeroIdeal L s) (cartierPower_zeroIdeal_frames L s n)

def cartierPowerQuotientIso [IsIntegral X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) (L : LineBundle X)
    (s : GlobalSections X L.sheaf) (hs : s ≠ 0) (n : ℕ) :
    cartierPowerQuotient L s n ≅
      (Scheme.Modules.pushforward (zeroIdeal L s).subschemeι).obj
        ((Scheme.Modules.pullback (zeroIdeal L s).subschemeι).obj (L.pow (n+1)).sheaf) := by
  let h := cartierPower_restriction_shortExact p L s hs n
  let hz := h.choose
  have hS := h.choose_spec
  letI := hS.epi_g
  exact (colimit.isColimit _).coconePointUniqueUpToIso hS.exact.gIsCokernel

theorem cartierPower_euler_difference [IsIntegral X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) (L : LineBundle X)
    (s : GlobalSections X L.sheaf) (hs : s ≠ 0) (n d : ℕ)
    (hfiniteM : ∀ q ≤ d, letI := Module.compHom (cohomology (L.pow n).sheaf q) (baseScalars p)
      FiniteDimensional ℂ (cohomology (L.pow n).sheaf q))
    (hfiniteN : ∀ q ≤ d, letI := Module.compHom (cohomology (L.pow (n+1)).sheaf q) (baseScalars p)
      FiniteDimensional ℂ (cohomology (L.pow (n+1)).sheaf q))
    (hfiniteRestricted : ∀ q ≤ d,
      letI := Module.compHom
        (cohomology ((Scheme.Modules.pullback (zeroIdeal L s).subschemeι).obj (L.pow (n+1)).sheaf) q)
        (baseScalars ((zeroIdeal L s).subschemeι ≫ p))
      FiniteDimensional ℂ
        (cohomology ((Scheme.Modules.pullback (zeroIdeal L s).subschemeι).obj (L.pow (n+1)).sheaf) q))
    (hzeroM : ∀ z : cohomology (L.pow n).sheaf (d+1), z = 0)
    (hzeroRestricted : ∀ z :
      cohomology ((Scheme.Modules.pullback (zeroIdeal L s).subschemeι).obj (L.pow (n+1)).sheaf) d, z = 0) :
    eulerCharacteristic p d (L.pow (n+1)).sheaf - eulerCharacteristic p d (L.pow n).sheaf =
      eulerCharacteristic ((zeroIdeal L s).subschemeι ≫ p) (d-1)
        ((Scheme.Modules.pullback (zeroIdeal L s).subschemeι).obj (L.pow (n+1)).sheaf) := by
  exact @cartier_euler_difference X p (L.pow n) (L.pow (n+1))
    (cartierPowerMultiply L s n) (cartierPowerMultiply_mono L s hs n) (zeroIdeal L s) (cartierPower_zeroIdeal_frames L s n) d hfiniteM hfiniteN
    hfiniteRestricted hzeroM hzeroRestricted

end
end PiExponent.NumericalAmpleness

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/SectionCartierRegular.lean <==
import OAI.NumberTheory.PiExponent.Geometry.SectionCartierPower

namespace OAI

namespace PiExponent.NumericalAmpleness
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits
open PiExponentSeshadri.Geometry
open PiExponent.SectionZeroIdeal
variable {X : Scheme.{0}}

private lemma mono_iso_inv_comp {C : Type*} [Category C] {A B D : C}
    (e : A ≅ B) (f : A ⟶ D) [Mono f] : Mono (e.inv ≫ f) := inferInstance

theorem cartierPowerMultiply_mono_of_mono (L : LineBundle X)
    (s : GlobalSections X L.sheaf) [Mono s] (n : ℕ) :
    Mono (cartierPowerMultiply L s n) := by
  have hm : Mono (moduleTensorMap s (𝟙 (modulePow X L.sheaf n))) :=
    moduleTensorMap_mono s (L.pow n)
  exact @mono_iso_inv_comp X.Modules _ _ _ _
    (moduleTensorUnit (modulePow X L.sheaf n)) _ hm

theorem regular_cartierPower_restriction_shortExact
    (p : X ⟶ Spec (CommRingCat.of ℂ)) (L : LineBundle X)
    (s : GlobalSections X L.sheaf) [Mono s] (n : ℕ) :
    ∃ hz : cartierPowerMultiply L s n ≫
        PiExponentSeshadri.LineClosedUnit.map (zeroIdeal L s).subschemeι (L.pow (n+1)) = 0,
      (ShortComplex.mk (cartierPowerMultiply L s n)
        (PiExponentSeshadri.LineClosedUnit.map (zeroIdeal L s).subschemeι (L.pow (n+1))) hz).ShortExact := by
  exact @PiExponentSeshadri.CartierSequence.exact X p (L.pow n) (L.pow (n+1))
    (cartierPowerMultiply L s n) (cartierPowerMultiply_mono_of_mono L s n)
    (zeroIdeal L s) (cartierPower_zeroIdeal_frames L s n)

def regular_cartierPowerQuotientIso
    (p : X ⟶ Spec (CommRingCat.of ℂ)) (L : LineBundle X)
    (s : GlobalSections X L.sheaf) [Mono s] (n : ℕ) :
    cartierPowerQuotient L s n ≅
      (Scheme.Modules.pushforward (zeroIdeal L s).subschemeι).obj
        ((Scheme.Modules.pullback (zeroIdeal L s).subschemeι).obj (L.pow (n+1)).sheaf) := by
  let h := regular_cartierPower_restriction_shortExact p L s n
  let hz := h.choose
  have hS := h.choose_spec
  letI := hS.epi_g
  exact (colimit.isColimit _).coconePointUniqueUpToIso hS.exact.gIsCokernel

theorem regular_cartierPower_euler_difference
    (p : X ⟶ Spec (CommRingCat.of ℂ)) (L : LineBundle X)
    (s : GlobalSections X L.sheaf) [Mono s] (n d : ℕ)
    (hfiniteM : ∀ q ≤ d, letI := Module.compHom (cohomology (L.pow n).sheaf q) (baseScalars p)
      FiniteDimensional ℂ (cohomology (L.pow n).sheaf q))
    (hfiniteN : ∀ q ≤ d, letI := Module.compHom (cohomology (L.pow (n+1)).sheaf q) (baseScalars p)
      FiniteDimensional ℂ (cohomology (L.pow (n+1)).sheaf q))
    (hfiniteRestricted : ∀ q ≤ d,
      letI := Module.compHom
        (cohomology ((Scheme.Modules.pullback (zeroIdeal L s).subschemeι).obj (L.pow (n+1)).sheaf) q)
        (baseScalars ((zeroIdeal L s).subschemeι ≫ p))
      FiniteDimensional ℂ
        (cohomology ((Scheme.Modules.pullback (zeroIdeal L s).subschemeι).obj (L.pow (n+1)).sheaf) q))
    (hzeroM : ∀ z : cohomology (L.pow n).sheaf (d+1), z = 0)
    (hzeroRestricted : ∀ z :
      cohomology ((Scheme.Modules.pullback (zeroIdeal L s).subschemeι).obj (L.pow (n+1)).sheaf) d, z = 0) :
    eulerCharacteristic p d (L.pow (n+1)).sheaf - eulerCharacteristic p d (L.pow n).sheaf =
      eulerCharacteristic ((zeroIdeal L s).subschemeι ≫ p) (d-1)
        ((Scheme.Modules.pullback (zeroIdeal L s).subschemeι).obj (L.pow (n+1)).sheaf) := by
  exact @cartier_euler_difference X p (L.pow n) (L.pow (n+1))
    (cartierPowerMultiply L s n) (cartierPowerMultiply_mono_of_mono L s n) (zeroIdeal L s) (cartierPower_zeroIdeal_frames L s n) d hfiniteM hfiniteN
    hfiniteRestricted hzeroM hzeroRestricted

end
end PiExponent.NumericalAmpleness

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/SectionOrderDivisor.lean <==
import OAI.NumberTheory.PiExponent.Geometry.CurveSectionDegree

namespace OAI

noncomputable section
open CategoryTheory AlgebraicGeometry TopologicalSpace
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
open PiExponent.CurveSectionDegree

namespace PiExponent.SectionOrderDivisor


variable {X : Scheme.{0}} [IsIntegral X]

abbrev CurvePoint (X : Scheme.{0}) [IsIntegral X] := {x : X // x ≠ genericPoint X}

omit [IsIntegral X] in
theorem mem_zero_support_iff_not_isUnit (L : LineBundle X) (s : GlobalSections X L.sheaf)
    (x : X) : x ∈ (SectionZeroIdeal.zeroIdeal L s).support ↔ ¬ IsUnit (coefficientGermAt L s x) := by
  let F := affineFrameAt L x
  rw [Scheme.IdealSheafData.mem_support_iff_of_mem (U := F.openSet) F.mem,
    SectionZeroIdeal.zeroIdeal_on_frame L s F.openSet F.frame,
    X.zeroLocus_span, X.zeroLocus_singleton]
  apply not_congr
  exact X.toRingedSpace.mem_basicOpen _ x F.mem

def orderAt (hDVR : ∀ x : X, x ≠ genericPoint X → IsDiscreteValuationRing (X.presheaf.stalk x))
    (L : LineBundle X) (s : GlobalSections X L.sheaf) (x : CurvePoint X) : ℕ :=
  letI := hDVR x.1 x.2
  (IsDiscreteValuationRing.addVal (X.presheaf.stalk x.1) (coefficientGermAt L s x.1)).toNat

theorem orderAt_eq_zero_of_not_mem
    (hDVR : ∀ x : X, x ≠ genericPoint X → IsDiscreteValuationRing (X.presheaf.stalk x))
    (L : LineBundle X) (s : GlobalSections X L.sheaf) (x : CurvePoint X)
    (hx : x.1 ∉ (SectionZeroIdeal.zeroIdeal L s).support) : orderAt hDVR L s x = 0 := by
  let := hDVR x.1 x.2
  have hu : IsUnit (coefficientGermAt L s x.1) :=
    not_not.mp ((mem_zero_support_iff_not_isUnit L s x.1).not.mp hx)
  unfold orderAt
  rw [IsDiscreteValuationRing.addVal_eq_zero_iff.mpr hu]
  rfl

def zeroPointEmbedding (L : LineBundle X) (s : GlobalSections X L.sheaf) (hs : s ≠ 0) :
    (SectionZeroIdeal.zeroIdeal L s).subscheme ↪ CurvePoint X where
  toFun y := ⟨(SectionZeroIdeal.zeroIdeal L s).subschemeι y, zeroPoint_ne_generic L s hs y⟩
  inj' _y _z h := (SectionZeroIdeal.zeroIdeal L s).subschemeι.isEmbedding.injective
    (congrArg (fun q : CurvePoint X => (q : X)) h)

theorem orderAt_finite_support
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p] (hd : topologicalKrullDim X ≤ 1)
    (hDVR : ∀ x : X, x ≠ genericPoint X → IsDiscreteValuationRing (X.presheaf.stalk x))
    (L : LineBundle X) (s : GlobalSections X L.sheaf) (hs : s ≠ 0) :
    (Function.support (orderAt hDVR L s)).Finite := by
  let : Finite (SectionZeroIdeal.zeroIdeal L s).subscheme :=
    finite_subscheme_of_curve p hd _ (SectionZeroIdeal.zeroIdeal_ne_bot L s hs)
  apply (Set.finite_range (zeroPointEmbedding L s hs)).subset
  intro x hx
  have hmem : x.1 ∈ (SectionZeroIdeal.zeroIdeal L s).support := by
    by_contra hn
    exact hx (orderAt_eq_zero_of_not_mem hDVR L s x hn)
  change x.1 ∈ ((SectionZeroIdeal.zeroIdeal L s).support : Set X) at hmem
  rw [← (SectionZeroIdeal.zeroIdeal L s).range_subschemeι] at hmem
  obtain ⟨y, hy⟩ := hmem
  exact ⟨y, Subtype.ext hy⟩

def divisor
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p] (hd : topologicalKrullDim X ≤ 1)
    (hDVR : ∀ x : X, x ≠ genericPoint X → IsDiscreteValuationRing (X.presheaf.stalk x))
    (L : LineBundle X) (s : GlobalSections X L.sheaf) (hs : s ≠ 0) : CurvePoint X →₀ ℕ :=
  Finsupp.ofSupportFinite (orderAt hDVR L s) (orderAt_finite_support p hd hDVR L s hs)

@[simp] theorem divisor_apply
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p] (hd : topologicalKrullDim X ≤ 1)
    (hDVR : ∀ x : X, x ≠ genericPoint X → IsDiscreteValuationRing (X.presheaf.stalk x))
    (L : LineBundle X) (s : GlobalSections X L.sheaf) (hs : s ≠ 0) (x : CurvePoint X) :
    divisor p hd hDVR L s hs x = orderAt hDVR L s x := rfl

theorem divisor_degree_eq_euler_difference
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p] (hd : topologicalKrullDim X ≤ 1)
    (hDVR : ∀ x : X, x ≠ genericPoint X → IsDiscreteValuationRing (X.presheaf.stalk x))
    (L : LineBundle X) (s : GlobalSections X L.sheaf) (hs : s ≠ 0)
    (hfiniteO : ∀ n ≤ 1, letI := Module.compHom (cohomology (structureSheaf X) n) (baseScalars p)
      FiniteDimensional ℂ (cohomology (structureSheaf X) n))
    (hfiniteL : ∀ n ≤ 1, letI := Module.compHom (cohomology L.sheaf n) (baseScalars p)
      FiniteDimensional ℂ (cohomology L.sheaf n))
    [Subsingleton (cohomology (structureSheaf X) 2)] :
    (divisor p hd hDVR L s hs).sum (fun _ n => (n : ℤ)) =
      eulerCharacteristic p 1 L.sheaf - eulerCharacteristic p 1 (structureSheaf X) := by
  classical
  let I := SectionZeroIdeal.zeroIdeal L s
  let : Finite I.subscheme := finite_subscheme_of_curve p hd I
    (SectionZeroIdeal.zeroIdeal_ne_bot L s hs)
  let : Fintype I.subscheme := Fintype.ofFinite _
  let D := divisor p hd hDVR L s hs
  let T := Finset.univ.map (zeroPointEmbedding L s hs)
  have hDT : D.support ⊆ T := by
    intro x hx
    have hn : orderAt hDVR L s x ≠ 0 := by simpa [D] using Finsupp.mem_support_iff.mp hx
    have hm : x.1 ∈ I.support := by
      by_contra hh
      exact hn (orderAt_eq_zero_of_not_mem hDVR L s x hh)
    change x.1 ∈ (I.support : Set X) at hm
    rw [← I.range_subschemeι] at hm
    obtain ⟨y, hy⟩ := hm
    exact Finset.mem_map.mpr ⟨y, Finset.mem_univ y, Subtype.ext hy⟩
  rw [euler_difference_eq_sum_zero_orders p hd L s hs hDVR hfiniteO hfiniteL]
  change D.sum (fun _ n => (n : ℤ)) = _
  rw [D.sum_of_support_subset hDT (fun _ n => (n : ℤ)) (by simp)]
  rw [Finset.sum_map]
  apply Finset.sum_congr rfl
  intro y _
  rfl

end PiExponent.SectionOrderDivisor

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/SectionZeroStalk.lean <==
import OAI.NumberTheory.PiExponent.Geometry.CurveLocalOrder
import OAI.NumberTheory.PiExponent.LocalAlgebra.SectionZeroIdeal

namespace OAI

noncomputable section
open CategoryTheory AlgebraicGeometry TopologicalSpace
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames

namespace PiExponent.SectionZeroStalk


theorem stalkMap_ker_eq_map_affine_ker
    {X Y : Scheme} (f : Y ⟶ X) [IsClosedImmersion f]
    (U : X.Opens) (hU : IsAffineOpen U) (y : Y) (hy : f y ∈ U) :
    RingHom.ker (f.stalkMap y).hom =
      (RingHom.ker (f.app U).hom).map (X.presheaf.germ U (f y) hy).hom := by
  let V := f ⁻¹ᵁ U
  have hV : IsAffineOpen V := hU.preimage f
  let q := hU.primeIdealOf ⟨f y, hy⟩
  let p := hV.primeIdealOf ⟨y, hy⟩
  let φ := (f.app U).hom
  let := X.presheaf.algebra_section_stalk ⟨f y, hy⟩
  let := Y.presheaf.algebra_section_stalk (⟨y, hy⟩ : V)
  let := hU.isLocalization_stalk ⟨f y, hy⟩
  let := hV.isLocalization_stalk ⟨y, hy⟩
  have hqp : p.asIdeal.comap φ = q.asIdeal := by
    have h := IsAffineOpen.comap_primeIdealOf_appLE U hU V hV le_rfl hy (f := f)
    simpa only [V, Scheme.Hom.appLE_eq_app, PrimeSpectrum.comap_asIdeal, φ, p, q] using congrArg PrimeSpectrum.asIdeal h
  have hmon : q.asIdeal.primeCompl.map φ = p.asIdeal.primeCompl := by
    simpa only [hqp] using p.asIdeal.map_primeCompl_comap_of_surjective φ (f.app_surjective U hU)
  have hf : (f.stalkMap y).hom =
      (IsLocalization.map (Y.presheaf.stalk y) φ
        (hmon.symm ▸ q.asIdeal.primeCompl.le_comap_map) : X.presheaf.stalk (f y) →+* Y.presheaf.stalk y) := by
    apply IsLocalization.ringHom_ext q.asIdeal.primeCompl
    ext a
    rw [RingHom.comp_apply, RingHom.comp_apply, IsLocalization.map_eq]
    exact Scheme.Hom.germ_stalkMap_apply f U y hy a
  rw [hf, IsLocalization.ker_map (Y.presheaf.stalk y) φ hmon]
  rfl

variable {X : Scheme.{0}}

theorem zero_stalk_kernel (L : LineBundle X) (s : GlobalSections X L.sheaf)
    (U : X.affineOpens) (e : L.sheaf.restrict U.1.ι ≅ O U.1.toScheme)
    (y : (SectionZeroIdeal.zeroIdeal L s).subscheme)
    (hy : (SectionZeroIdeal.zeroIdeal L s).subschemeι y ∈ U.1) :
    RingHom.ker ((SectionZeroIdeal.zeroIdeal L s).subschemeι.stalkMap y).hom =
      Ideal.span {(X.presheaf.germ U.1 _ hy)
        (U.1.topIso.hom (coefficient e (restrictSection U.1.ι s)))} := by
  rw [stalkMap_ker_eq_map_affine_ker _ U.1 U.2 y hy,
    (SectionZeroIdeal.zeroIdeal L s).ker_subschemeι_app U,
    SectionZeroIdeal.zeroIdeal_on_frame L s U e,
    Ideal.map_span, Set.image_singleton]

def sectionGerm (L : LineBundle X) (s : GlobalSections X L.sheaf)
    (U : X.affineOpens) (e : L.sheaf.restrict U.1.ι ≅ O U.1.toScheme)
    (x : X) (hx : x ∈ U.1) : X.presheaf.stalk x :=
  (X.presheaf.germ U.1 x hx) (U.1.topIso.hom (coefficient e (restrictSection U.1.ι s)))

def zeroStalkQuotientEquiv (L : LineBundle X) (s : GlobalSections X L.sheaf)
    (U : X.affineOpens) (e : L.sheaf.restrict U.1.ι ≅ O U.1.toScheme)
    (y : (SectionZeroIdeal.zeroIdeal L s).subscheme)
    (hy : (SectionZeroIdeal.zeroIdeal L s).subschemeι y ∈ U.1) :
    (X.presheaf.stalk ((SectionZeroIdeal.zeroIdeal L s).subschemeι y) ⧸
      Ideal.span {sectionGerm L s U e _ hy}) ≃+*
      (SectionZeroIdeal.zeroIdeal L s).subscheme.presheaf.stalk y :=
  (Ideal.quotEquivOfEq (zero_stalk_kernel L s U e y hy).symm).trans
    (RingHom.quotientKerEquivOfSurjective
      ((SectionZeroIdeal.zeroIdeal L s).subschemeι.stalkMap_surjective y))

theorem intrinsic_length_eq_of_ringEquiv {A B : Type*} [CommRing A] [CommRing B]
    (e : A ≃+* B) : Module.length A A = Module.length B B := by
  apply WithBot.coe_injective
  rw [Module.coe_length, Module.coe_length]
  exact Order.krullDim_eq_of_orderIso e.idealComapOrderIso.symm

theorem sectionGerm_ne_zero [IsIntegral X]
    (L : LineBundle X) (s : GlobalSections X L.sheaf) (hs : s ≠ 0)
    (U : X.affineOpens) (e : L.sheaf.restrict U.1.ι ≅ O U.1.toScheme)
    (x : X) (hx : x ∈ U.1) : sectionGerm L s U e x hx ≠ 0 := by
  let : Nonempty U.1.toScheme := ⟨⟨x,hx⟩⟩
  intro h
  have hg : U.1.topIso.hom (coefficient e (restrictSection U.1.ι s)) = 0 :=
    (map_eq_zero_iff _ (germ_injective_of_isIntegral X x hx)).mp h
  have hc : coefficient e (restrictSection U.1.ι s) = 0 :=
    (map_eq_zero_iff _ (ConcreteCategory.bijective_of_isIso U.1.topIso.hom).injective).mp hg
  apply hs
  apply L.restricted_coefficient_injective U.1.ι e
  exact hc.trans ((congrArg (coefficient e)
    (restrictSection_zero (M := L.sheaf) U.1.ι)).trans (coefficient_zero e)).symm

theorem zero_stalk_length_eq_order [IsIntegral X]
    (L : LineBundle X) (s : GlobalSections X L.sheaf) (hs : s ≠ 0)
    (U : X.affineOpens) (e : L.sheaf.restrict U.1.ι ≅ O U.1.toScheme)
    (y : (SectionZeroIdeal.zeroIdeal L s).subscheme)
    (hy : (SectionZeroIdeal.zeroIdeal L s).subschemeι y ∈ U.1)
    [IsDiscreteValuationRing (X.presheaf.stalk ((SectionZeroIdeal.zeroIdeal L s).subschemeι y))] :
    Module.length ((SectionZeroIdeal.zeroIdeal L s).subscheme.presheaf.stalk y)
      ((SectionZeroIdeal.zeroIdeal L s).subscheme.presheaf.stalk y) =
      IsDiscreteValuationRing.addVal
        (X.presheaf.stalk ((SectionZeroIdeal.zeroIdeal L s).subschemeι y))
        (sectionGerm L s U e _ hy) := by
  let A := X.presheaf.stalk ((SectionZeroIdeal.zeroIdeal L s).subschemeι y)
  let c : A := sectionGerm L s U e _ hy
  have hlen := intrinsic_length_eq_of_ringEquiv (zeroStalkQuotientEquiv L s U e y hy)
  have hsc : Module.length A (A ⧸ Ideal.span {c}) =
      Module.length (A ⧸ Ideal.span {c}) (A ⧸ Ideal.span {c}) :=
    Module.length_eq_of_surjective (M := A ⧸ Ideal.span {c}) Ideal.Quotient.mk_surjective
  exact hlen.symm.trans (hsc.symm.trans
    (CurveLocalOrder.length_quotient_span_eq_addVal (sectionGerm_ne_zero L s hs U e _ hy)))

end PiExponent.SectionZeroStalk

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/SheafSectionGluing.lean <==
import OAI.NumberTheory.PiExponent.Approximation.GlobalSectionClearing

namespace OAI

namespace PiExponent.SheafSectionGluing
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits Opposite TopologicalSpace
open PiExponent.GlobalSectionClearing
universe u
variable {X : Scheme.{u}} {P Q : X.Modules}

def mapSection (f : P ⟶ Q) (U : X.Opens) :
    OpenSections P U →ₗ[Γ(X,⊤)] OpenSections Q U where
  toFun := f.app U
  map_add' := map_add _
  map_smul' r x := by
    exact f.app_smul (r := restrictScalar X U r) (x := x)

lemma mapSection_naturality (f : P ⟶ Q) {U V : X.Opens} (h : U ≤ V)
    (x : OpenSections P V) :
    mapSection f U (openRestriction P h x) = openRestriction Q h (mapSection f V x) :=
  CategoryTheory.congr_fun (f.mapPresheaf.naturality (homOfLE h).op) x

@[simp] lemma mapSection_comp {R : X.Modules} (f : P ⟶ Q) (g : Q ⟶ R)
    (U : X.Opens) (x : OpenSections P U) :
    mapSection (f ≫ g) U x = mapSection g U (mapSection f U x) := rfl

lemma mapSection_congr (f : P ⟶ Q) {U V : X.Opens} (h : U = V)
    (x : OpenSections P U) :
    openSectionsCongr Q h (mapSection f U x) = mapSection f V (openSectionsCongr P h x) := by
  subst V
  rfl

theorem glue_after_map (f : P ⟶ Q) {ι : Type*} (U : ι → X.Opens)
    (hcover : (⨆ i, U i) = ⊤) (y : ∀ i, OpenSections P (U i))
    (hy : ∀ i j,
      mapSection f (U i ⊓ U j) (openRestriction P inf_le_left (y i)) =
        mapSection f (U i ⊓ U j) (openRestriction P inf_le_right (y j))) :
    ∃ z : OpenSections Q ⊤,
      ∀ i, openRestriction Q (show U i ≤ ⊤ from le_top) z = mapSection f (U i) (y i) := by
  have h := TopCat.Sheaf.existsUnique_gluing' ⟨_, Q.isSheaf⟩ U ⊤
    (fun i => homOfLE (show U i ≤ ⊤ from le_top)) (by rw [hcover])
    (fun i => mapSection f (U i) (y i)) ?_
  · obtain ⟨z, hz, _⟩ := h
    exact ⟨z, hz⟩
  · intro i j
    change openRestriction Q (show U i ⊓ U j ≤ U i from inf_le_left) (mapSection f (U i) (y i)) =
      openRestriction Q (show U i ⊓ U j ≤ U j from inf_le_right) (mapSection f (U j) (y j))
    rw [← mapSection_naturality, ← mapSection_naturality]
    exact hy i j

theorem restriction_of_glued_map (f : P ⟶ Q) {ι : Type*} (U : ι → X.Opens)
    (hcover : (⨆ i, U i) = ⊤) (D : X.Opens) (x : OpenSections P D)
    (y : ∀ i, OpenSections P (U i))
    (hy : ∀ i, openRestriction P (show U i ⊓ D ≤ U i from inf_le_left) (y i) =
      openRestriction P inf_le_right x)
    (z : OpenSections Q ⊤)
    (hz : ∀ i, openRestriction Q (show U i ≤ ⊤ from le_top) z = mapSection f (U i) (y i)) :
    openRestriction Q (show D ≤ ⊤ from le_top) z = mapSection f D x := by
  apply TopCat.Sheaf.eq_of_locally_eq' ⟨_, Q.isSheaf⟩ (fun i => U i ⊓ D) D
    (fun i => homOfLE inf_le_right) (by rw [← iSup_inf_eq, hcover, top_inf_eq])
  intro i
  change openRestriction Q inf_le_right (openRestriction Q (show D ≤ ⊤ from le_top) z) =
    openRestriction Q inf_le_right (mapSection f D x)
  rw [openRestriction_comp_apply,
    ← openRestriction_comp_apply Q (show U i ⊓ D ≤ U i from inf_le_left) le_top z,
    hz i, ← mapSection_naturality, hy i, mapSection_naturality]

theorem overlap_difference_zero {ι : Type*} (U : ι → X.Opens) (D : X.Opens)
    (x : OpenSections P D) (y : ∀ i, OpenSections P (U i))
    (hy : ∀ i, openRestriction P (show U i ⊓ D ≤ U i from inf_le_left) (y i) =
      openRestriction P inf_le_right x) (i j : ι) :
    openRestriction P (show (U i ⊓ U j) ⊓ D ≤ U i ⊓ U j from inf_le_left)
      (openRestriction P inf_le_left (y i) - openRestriction P inf_le_right (y j)) = 0 := by
  rw [map_sub, openRestriction_comp_apply, openRestriction_comp_apply]
  have hi := congrArg (openRestriction P
    (show (U i ⊓ U j) ⊓ D ≤ U i ⊓ D from inf_le_inf inf_le_left le_rfl)) (hy i)
  have hj := congrArg (openRestriction P
    (show (U i ⊓ U j) ⊓ D ≤ U j ⊓ D from inf_le_inf inf_le_right le_rfl)) (hy j)
  simp only [openRestriction_comp_apply] at hi hj
  rw [hi, hj, sub_self]

end
end PiExponent.SheafSectionGluing

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/SheafificationUnitIso.lean <==
import OAI.NumberTheory.PiExponent.Approximation.TensorPure

namespace OAI

namespace PiExponentSeshadri.Geometry
noncomputable section
open AlgebraicGeometry CategoryTheory
variable {X : Scheme}

theorem sheafification_unit_isIso (M : X.Modules) :
    IsIso ((PiExponentSeshadri.TensorPure.adj X).unit.app M.val) := by
  exact (PiExponentSeshadri.TensorPure.adj X).isIso_unit_app_of_iso (Iso.refl M.val)

theorem sheafification_unit_isIso_of_iso (P : PresheafOfModules X.ringCatSheaf.obj)
    (M : X.Modules) (e : P ≅ M.val) :
    IsIso ((PiExponentSeshadri.TensorPure.adj X).unit.app P) :=
  (PiExponentSeshadri.TensorPure.adj X).isIso_unit_app_of_iso e

end
end PiExponentSeshadri.Geometry

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/SupportedSheaf.lean <==
import Mathlib.Topology.Sheaves.Flasque
import Mathlib.AlgebraicGeometry.Modules.Sheaf
import Mathlib.Topology.Sheaves.Stalks
import Mathlib.Tactic

namespace OAI


namespace PiExponentSeshadri.FiniteSupport
noncomputable section
open CategoryTheory CategoryTheory.Limits TopologicalSpace Opposite AlgebraicGeometry
variable {X : TopCat.{0}}

lemma sections_subsingleton_of_stalks (F : X.Sheaf AddCommGrpCat.{0})
    (U : Opens X) (h : ∀ x ∈ U, Subsingleton (F.presheaf.stalk x)) :
    Subsingleton (F.obj.obj (op U)) := by
  constructor
  intro s t
  apply TopCat.Presheaf.section_ext F U s t
  intro x hx
  let := h x hx
  exact Subsingleton.elim _ _

lemma finite_closed_support_restriction_surjective
    (F : X.Sheaf AddCommGrpCat.{0}) (S : Set X) (hfin : S.Finite)
    (hclosed : ∀ x ∈ S, IsClosed ({x} : Set X))
    (hsupp : ∀ x ∉ S, Subsingleton (F.presheaf.stalk x))
    {U V : Opens X} (i : V ⟶ U) : Function.Surjective (F.obj.map i.op) := by
  classical
  intro s
  have hcS : IsClosed (S ∩ V) := by
    rw [← Set.biUnion_of_singleton (S ∩ (V : Set X))]
    exact (hfin.subset Set.inter_subset_left).isClosed_biUnion
      (fun x hx => hclosed x hx.1)
  let W : Opens X := U ⊓ ⟨(S ∩ V)ᶜ,hcS.isOpen_compl⟩
  let D : Bool → Opens X := fun b => if b then V else W
  let e : ∀ b, D b ⟶ U := fun b => homOfLE (by
    cases b
    · exact inf_le_left
    · exact i.le)
  have hcover : U ≤ ⨆ b, D b := by
    intro x hx
    by_cases hv : x ∈ V
    · exact Opens.mem_iSup.mpr ⟨true,hv⟩
    · exact Opens.mem_iSup.mpr ⟨false,hx,fun h => hv h.2⟩
  let t : ∀ b, F.obj.obj (op (D b)) := fun b => match b with
    | true => s
    | false => 0
  have hz : ∀ b c, b ≠ c → Subsingleton (F.obj.obj (op (D b ⊓ D c))) := by
    intro b c hbc
    apply sections_subsingleton_of_stalks
    intro x hx
    apply hsupp
    intro hs
    cases b <;> cases c
    · exact hbc rfl
    · exact hx.1.2 ⟨hs,hx.2⟩
    · exact hx.2.2 ⟨hs,hx.1⟩
    · exact hbc rfl
  have hcomp : TopCat.Presheaf.IsCompatible F.obj D t := by
    intro b c
    by_cases he : b = c
    · subst c; rfl
    · let := hz b c he
      exact Subsingleton.elim _ _
  obtain ⟨a,ha,_⟩ := F.existsUnique_gluing' D U e hcover t hcomp
  exact ⟨a,ha true⟩

lemma finite_closed_support_flasque (F : X.Sheaf AddCommGrpCat.{0})
    (S : Set X) (hfin : S.Finite)
    (hclosed : ∀ x ∈ S, IsClosed ({x} : Set X))
    (hsupp : ∀ x ∉ S, Subsingleton (F.presheaf.stalk x)) : F.IsFlasque where
  epi i := (AddCommGrpCat.epi_iff_surjective _).mpr
    (finite_closed_support_restriction_surjective F S hfin hclosed hsupp i.unop)

lemma finite_closed_support_global_germ_surjective
    (F : X.Sheaf AddCommGrpCat.{0}) (S : Set X) (hfin : S.Finite)
    (hclosed : ∀ x ∈ S, IsClosed ({x} : Set X))
    (hsupp : ∀ x ∉ S, Subsingleton (F.presheaf.stalk x)) (x : X) :
    Function.Surjective (F.presheaf.germ ⊤ x trivial) := by
  intro z
  obtain ⟨U,hx,s,hs⟩ := F.presheaf.exists_germ_eq z
  obtain ⟨t,ht⟩ := finite_closed_support_restriction_surjective F S hfin hclosed hsupp
    (homOfLE (le_top : U ≤ ⊤)) s
  refine ⟨t,?_⟩
  rw [← hs, ← ht, TopCat.Presheaf.germ_res_apply]

end
end PiExponentSeshadri.FiniteSupport

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/WeightedCurveDegree.lean <==
import Mathlib.RingTheory.Valuation.Basic
import Mathlib.Data.Finsupp.Order
import Mathlib.Algebra.Order.BigOperators.Group.Finset
import Mathlib.Tactic

namespace OAI

open scoped BigOperators

namespace PiExponent.WeightedCurveDegree

noncomputable def integerOrder {K : Type*} [Field K]
    (v : AddValuation K (WithTop ℤ)) (x : Kˣ) : ℤ :=
  (v (x : K)).untop ((AddValuation.top_iff v).not.mpr x.ne_zero)

@[simp] theorem coe_integerOrder {K : Type*} [Field K]
    (v : AddValuation K (WithTop ℤ)) (x : Kˣ) :
    (integerOrder v x : WithTop ℤ) = v (x : K) := WithTop.coe_untop _ _

@[simp] theorem integerOrder_one {K : Type*} [Field K]
    (v : AddValuation K (WithTop ℤ)) : integerOrder v 1 = 0 := by
  apply WithTop.coe_injective
  simp

@[simp] theorem integerOrder_mul {K : Type*} [Field K]
    (v : AddValuation K (WithTop ℤ)) (x y : Kˣ) :
    integerOrder v (x * y) = integerOrder v x + integerOrder v y := by
  apply WithTop.coe_injective
  simp

@[simp] theorem integerOrder_pow {K : Type*} [Field K]
    (v : AddValuation K (WithTop ℤ)) (x : Kˣ) (n : ℕ) :
    integerOrder v (x ^ n) = n * integerOrder v x := by
  induction n with
  | zero => simp
  | succ n ih => rw [pow_succ, integerOrder_mul, ih]; push_cast; ring

@[simp] theorem integerOrder_prod {K ι : Type*} [Field K]
    (v : AddValuation K (WithTop ℤ)) (s : Finset ι) (x : ι → Kˣ) :
    integerOrder v (∏ i ∈ s, x i) = ∑ i ∈ s, integerOrder v (x i) := by
  classical
  induction s using Finset.induction_on with
  | empty => simp
  | insert i s hi ih => simp [hi, ih]

theorem integerOrder_monomial {K ι : Type*} [Field K] [Fintype ι]
    (v : AddValuation K (WithTop ℤ)) (x : ι → Kˣ) (a : ι → ℕ) :
    integerOrder v (∏ i, x i ^ a i) = ∑ i, (a i : ℤ) * integerOrder v (x i) := by
  simp

noncomputable def weightedPole {ι : Type*} [Fintype ι]
    (w z : ι → ℚ) : ℚ :=
  (Finset.univ : Finset (Option ι)).sup' Finset.univ_nonempty
    (fun i => i.elim 0 (fun j => -z j / w j))

theorem weightedPole_nonneg {ι : Type*} [Fintype ι] (w z : ι → ℚ) :
    0 ≤ weightedPole w z := by
  exact Finset.le_sup' (fun i : Option ι => i.elim 0 (fun j => -z j / w j))
    (Finset.mem_univ (none : Option ι))

theorem div_le_weightedPole {ι : Type*} [Fintype ι] (w z : ι → ℚ) (i : ι) :
    -z i / w i ≤ weightedPole w z := by
  exact Finset.le_sup' (fun o : Option ι => o.elim 0 (fun j => -z j / w j))
    (Finset.mem_univ (some i))

theorem monomial_pole_le {ι : Type*} [Fintype ι]
    (w z : ι → ℚ) (hw : ∀ i, 0 < w i) (a : ι → ℕ) {R : ℚ}
    (ha : (∑ i, w i * (a i : ℚ)) ≤ R) :
    -(∑ i, (a i : ℚ) * z i) ≤ R * weightedPole w z := by
  have hcoord (i : ι) : -z i ≤ w i * weightedPole w z := by
    have h := (div_le_iff₀ (hw i)).mp (div_le_weightedPole w z i)
    simpa [mul_comm] using h
  calc
    _ = ∑ i, (a i : ℚ) * (-z i) := by simp [Finset.sum_neg_distrib]
    _ ≤ ∑ i, (a i : ℚ) * (w i * weightedPole w z) := by
      apply Finset.sum_le_sum
      intro i _
      exact mul_le_mul_of_nonneg_left (hcoord i) (Nat.cast_nonneg _)
    _ = (∑ i, w i * (a i : ℚ)) * weightedPole w z := by
      rw [Finset.sum_mul]
      apply Finset.sum_congr rfl
      intro i _
      ring
    _ ≤ R * weightedPole w z :=
      mul_le_mul_of_nonneg_right ha (weightedPole_nonneg w z)

theorem monomial_max_pole_eq {ι : Type*} [Fintype ι] [DecidableEq ι]
    (w z : ι → ℚ) (hw : ∀ i, 0 < w i) {R : ℚ} (_hR : 0 < R)
    (powers : ι → ℕ) (hpowers : ∀ i, w i * (powers i : ℚ) = R)
    (monomials : Finset (ι → ℕ)) (hzero : 0 ∈ monomials)
    (hpure : ∀ i, Pi.single i (powers i) ∈ monomials)
    (hbudget : ∀ a ∈ monomials, (∑ i, w i * (a i : ℚ)) ≤ R) :
    monomials.sup' ⟨0, hzero⟩ (fun a => -(∑ i, (a i : ℚ) * z i)) =
      R * weightedPole w z := by
  apply le_antisymm
  · apply Finset.sup'_le
    intro a ha
    exact monomial_pole_le w z hw a (hbudget a ha)
  · obtain ⟨o, _, ho⟩ := Finset.exists_mem_eq_sup'
      (s := (Finset.univ : Finset (Option ι))) Finset.univ_nonempty
      (fun i => i.elim 0 (fun j => -z j / w j))
    change weightedPole w z = _ at ho
    rw [ho]
    cases o with
    | none =>
      simpa using Finset.le_sup' (fun a => -(∑ i, (a i : ℚ) * z i)) hzero
    | some i =>
      have hp := Finset.le_sup' (fun a => -(∑ j, (a j : ℚ) * z j)) (hpure i)
      have hs : (∑ j, (((Pi.single i (powers i) : ι → ℕ) j) : ℚ) * z j) = (powers i : ℚ) * z i := by
        simp [Pi.single_apply]
      rw [hs] at hp
      change R * (-z i / w i) ≤ _
      have he : R * (-z i / w i) = -(powers i : ℚ) * z i := by
        rw [← hpowers i]
        field_simp [ne_of_gt (hw i)]
      rw [he]
      simpa using hp

theorem valuation_monomial_max_pole_eq
    {K ι : Type*} [Field K] [Fintype ι] [DecidableEq ι]
    (v : AddValuation K (WithTop ℤ)) (x : ι → Kˣ)
    (w : ι → ℚ) (hw : ∀ i, 0 < w i) {R : ℚ} (hR : 0 < R)
    (powers : ι → ℕ) (hpowers : ∀ i, w i * (powers i : ℚ) = R)
    (monomials : Finset (ι → ℕ)) (hzero : 0 ∈ monomials)
    (hpure : ∀ i, Pi.single i (powers i) ∈ monomials)
    (hbudget : ∀ a ∈ monomials, (∑ i, w i * (a i : ℚ)) ≤ R) :
    monomials.sup' ⟨0, hzero⟩
        (fun a => -(integerOrder v (∏ i, x i ^ a i) : ℚ)) =
      R * weightedPole w (fun i => (integerOrder v (x i) : ℚ)) := by
  simpa only [integerOrder_monomial, Int.cast_sum, Int.cast_mul, Int.cast_natCast] using
    monomial_max_pole_eq w (fun i => (integerOrder v (x i) : ℚ)) hw hR
      powers hpowers monomials hzero hpure hbudget

noncomputable def monomialPoleCoefficient
    {K ι : Type*} [Field K] [Fintype ι]
    (v : AddValuation K (WithTop ℤ)) (x : ι → Kˣ)
    (monomials : Finset (ι → ℕ)) (hzero : 0 ∈ monomials) : ℤ :=
  monomials.sup' ⟨0, hzero⟩ (fun a => -integerOrder v (∏ i, x i ^ a i))

theorem monomialPoleCoefficient_nonneg
    {K ι : Type*} [Field K] [Fintype ι]
    (v : AddValuation K (WithTop ℤ)) (x : ι → Kˣ)
    (monomials : Finset (ι → ℕ)) (hzero : 0 ∈ monomials) :
    0 ≤ monomialPoleCoefficient v x monomials hzero := by
  have h := Finset.le_sup' (fun a => -integerOrder v (∏ i, x i ^ a i)) hzero
  simpa [monomialPoleCoefficient] using h

theorem monomialPoleCoefficient_eq
    {K ι : Type*} [Field K] [Fintype ι] [DecidableEq ι]
    (v : AddValuation K (WithTop ℤ)) (x : ι → Kˣ)
    (w : ι → ℚ) (hw : ∀ i, 0 < w i) {R : ℚ} (hR : 0 < R)
    (powers : ι → ℕ) (hpowers : ∀ i, w i * (powers i : ℚ) = R)
    (monomials : Finset (ι → ℕ)) (hzero : 0 ∈ monomials)
    (hpure : ∀ i, Pi.single i (powers i) ∈ monomials)
    (hbudget : ∀ a ∈ monomials, (∑ i, w i * (a i : ℚ)) ≤ R) :
    (monomialPoleCoefficient v x monomials hzero : ℚ) =
      R * weightedPole w (fun i => (integerOrder v (x i) : ℚ)) := by
  unfold monomialPoleCoefficient
  rw [Finset.apply_sup'_eq_sup'_comp ⟨0, hzero⟩ (fun n : ℤ => (n : ℚ))
    (by intro a b; exact_mod_cast (show max a b = max a b from rfl))]
  simpa only [Function.comp_def, Int.cast_neg] using
    valuation_monomial_max_pole_eq v x w hw hR powers hpowers monomials hzero hpure hbudget

theorem monomialPoleCoefficient_eq_zero
    {K ι : Type*} [Field K] [Fintype ι]
    (v : AddValuation K (WithTop ℤ)) (x : ι → Kˣ)
    (monomials : Finset (ι → ℕ)) (hzero : 0 ∈ monomials)
    (hx : ∀ i, integerOrder v (x i) = 0) :
    monomialPoleCoefficient v x monomials hzero = 0 := by
  unfold monomialPoleCoefficient
  simp only [integerOrder_prod, integerOrder_pow, hx, mul_zero, Finset.sum_const_zero, neg_zero]
  exact Finset.sup'_const _ _

noncomputable def monomialPoleDivisor
    {K ι P : Type*} [Field K] [Fintype ι]
    (v : P → AddValuation K (WithTop ℤ)) (x : ι → Kˣ)
    (monomials : Finset (ι → ℕ)) (hzero : 0 ∈ monomials)
    (support : Finset P)
    (hsupport : ∀ p ∉ support, ∀ i, integerOrder (v p) (x i) = 0) : P →₀ ℤ :=
  Finsupp.onFinset support (fun p => monomialPoleCoefficient (v p) x monomials hzero)
    (by
      intro p hp
      by_contra hnot
      exact hp (monomialPoleCoefficient_eq_zero (v p) x monomials hzero (hsupport p hnot)))

@[simp] theorem monomialPoleDivisor_apply
    {K ι P : Type*} [Field K] [Fintype ι]
    (v : P → AddValuation K (WithTop ℤ)) (x : ι → Kˣ)
    (monomials : Finset (ι → ℕ)) (hzero : 0 ∈ monomials)
    (support : Finset P)
    (hsupport : ∀ p ∉ support, ∀ i, integerOrder (v p) (x i) = 0) (p : P) :
    monomialPoleDivisor v x monomials hzero support hsupport p =
      monomialPoleCoefficient (v p) x monomials hzero := by
  unfold monomialPoleDivisor
  exact Finsupp.onFinset_apply

theorem monomialPoleDivisor_effective
    {K ι P : Type*} [Field K] [Fintype ι]
    (v : P → AddValuation K (WithTop ℤ)) (x : ι → Kˣ)
    (monomials : Finset (ι → ℕ)) (hzero : 0 ∈ monomials)
    (support : Finset P)
    (hsupport : ∀ p ∉ support, ∀ i, integerOrder (v p) (x i) = 0) :
    0 ≤ monomialPoleDivisor v x monomials hzero support hsupport := by
  intro p
  exact monomialPoleCoefficient_nonneg (v p) x monomials hzero

theorem monomialPoleDivisor_degree_eq
    {K ι P : Type*} [Field K] [Fintype ι] [DecidableEq ι]
    (v : P → AddValuation K (WithTop ℤ)) (x : ι → Kˣ)
    (w : ι → ℚ) (hw : ∀ i, 0 < w i) {R : ℚ} (hR : 0 < R)
    (powers : ι → ℕ) (hpowers : ∀ i, w i * (powers i : ℚ) = R)
    (monomials : Finset (ι → ℕ)) (hzero : 0 ∈ monomials)
    (hpure : ∀ i, Pi.single i (powers i) ∈ monomials)
    (hbudget : ∀ a ∈ monomials, (∑ i, w i * (a i : ℚ)) ≤ R)
    (support : Finset P)
    (hsupport : ∀ p ∉ support, ∀ i, integerOrder (v p) (x i) = 0) :
    ((monomialPoleDivisor v x monomials hzero support hsupport).sum (fun _ n => n) : ℚ) =
      R * ∑ p ∈ support, weightedPole w (fun i => (integerOrder (v p) (x i) : ℚ)) := by
  unfold monomialPoleDivisor
  rw [Finsupp.sum_onFinset _ _ _ _ (by intro p _; rfl)]
  rw [Finset.mul_sum]
  apply Finset.sum_congr rfl
  intro p _
  exact monomialPoleCoefficient_eq (v p) x w hw hR powers hpowers monomials hzero hpure hbudget

@[simp] theorem integerOrder_inv {K : Type*} [Field K]
    (v : AddValuation K (WithTop ℤ)) (x : Kˣ) :
    integerOrder v x⁻¹ = -integerOrder v x := by
  apply WithTop.coe_injective
  simp

@[simp] theorem integerOrder_div {K : Type*} [Field K]
    (v : AddValuation K (WithTop ℤ)) (x y : Kˣ) :
    integerOrder v (x / y) = integerOrder v x - integerOrder v y := by
  simp [div_eq_mul_inv, sub_eq_add_neg]

theorem mem_valuationSubring_iff_order_nonneg {K : Type*} [Field K]
    (v : AddValuation K (WithTop ℤ)) (x : Kˣ) :
    (x : K) ∈ v.toValuation.valuationSubring ↔ 0 ≤ integerOrder v x := by
  change (0 : WithTop ℤ) ≤ v (x : K) ↔ 0 ≤ integerOrder v x
  rw [← coe_integerOrder]
  exact WithTop.coe_le_coe

theorem exists_regular_monomial_chart
    {K ι : Type*} [Field K] [Fintype ι]
    (v : AddValuation K (WithTop ℤ)) (x : ι → Kˣ)
    (monomials : Finset (ι → ℕ)) (hzero : 0 ∈ monomials) :
    ∃ a ∈ monomials,
      integerOrder v (∏ i, x i ^ a i) = -monomialPoleCoefficient v x monomials hzero ∧
      (∀ b ∈ monomials,
        (((∏ i, x i ^ b i) / (∏ i, x i ^ a i) : Kˣ) : K) ∈
          v.toValuation.valuationSubring) ∧
      (((∏ i, x i ^ a i) / (∏ i, x i ^ a i) : Kˣ) : K) = 1 := by
  obtain ⟨a, ha, hmax⟩ := Finset.exists_mem_eq_sup' ⟨0, hzero⟩
    (fun a => -integerOrder v (∏ i, x i ^ a i))
  change monomialPoleCoefficient v x monomials hzero = _ at hmax
  refine ⟨a, ha, by linarith, ?_, ?_⟩
  · intro b hb
    apply (mem_valuationSubring_iff_order_nonneg v _).mpr
    rw [integerOrder_div]
    have h := Finset.le_sup' (fun a => -integerOrder v (∏ i, x i ^ a i)) hb
    change -integerOrder v (∏ i, x i ^ b i) ≤ monomialPoleCoefficient v x monomials hzero at h
    linarith
  · simp

end PiExponent.WeightedCurveDegree

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/WeightedCurveRigidity.lean <==
import OAI.NumberTheory.PiExponent.Approximation.PersistentWeightComparison

namespace OAI

noncomputable section
namespace PiExponent.WeightedCurveRigidity

open scoped BigOperators
open PiExponentApprox PersistentWeightComparison

theorem logarithmic_coordinate_eq_one {m : ℕ}
    (rho : Fin (m + 1) → ℚ) (hrho : ∀ i, 0 < rho i)
    (cost : Fin (m + 1) → ℝ) (hcost : ∀ i, 0 < cost i)
    (sigma N : ℝ) (hsigma : 0 < sigma) (hN : 0 < N)
    (hrect : UniformRectangles (m + 1) cost (sigma / ((m : ℝ) + 2)) N)
    (F : FramePolynomial m) (hF0 : F ≠ 0)
    (hF : HasWeightedDegreeLE (fun i => (rho i : ℝ)) N F)
    (P : Ideal (FramePolynomial m)) (hP : P.IsPrime) (hheight : P.height ≤ m)
    (hY : MvPolynomial.X (0 : Fin (m + 1)) ∉ P)
    (hvanish : ∀ word : List (Fin (m + 1)),
      frameWordCost cost word ≤ sigma * N → polynomialFrameWord m word F ∈ P)
    (hseparated : ∀ A B : Finset (Fin (m + 1)), A.card = B.card →
      ∀ i, i ≠ 0 → i ∈ A → i ∉ B →
      (∀ j, i < j → (j ∈ A ↔ j ∈ B)) →
      comparisonConstant m sigma * (∏ j ∈ B, cost j) < ∏ j ∈ A, (rho j : ℝ))
    (a : Fin (m + 1) → ℂ) (ha : a 0 = 1)
    (hcenter : ∀ p ∈ P, MvPolynomial.eval a p = 0) :
    MvPolynomial.X (0 : Fin (m + 1)) - 1 ∈ P := by
  apply CurveComponentRigidity.coordinate_eq_one_of_persistent_comparison
    (fun i => (rho i : ℝ)) cost (comparisonConstant m sigma)
    ((sigma / ((m : ℝ) + 2)) * N) (fun i => (hcost i).le) (by positivity)
    F hF0 P hP hheight hY _
    (logarithmic_persistent_comparison rho hrho cost hcost sigma N hsigma hN hrect F hF P hY)
    hseparated a ha hcenter
  intro word hword
  apply hvanish word
  have hm : (m : ℝ) + 2 ≠ 0 := by positivity
  have heq : ((m : ℝ) + 2) * ((sigma / ((m : ℝ) + 2)) * N) = sigma * N := by
    field_simp
  simpa only [heq] using hword

theorem ordinary_coordinate_constant {m n : ℕ} (hn : n ≤ m + 2)
    (rho : Fin n → ℚ) (hrho : ∀ i, 0 < rho i)
    (cost : Fin n → ℝ) (hcost : ∀ i, 0 < cost i)
    (sigma N : ℝ) (hsigma : 0 < sigma) (hN : 0 < N)
    (hrect : UniformRectangles n cost (sigma / ((m : ℝ) + 2)) N)
    (F : OrdinaryDerivatives.Polynomial n) (hF0 : F ≠ 0)
    (hF : WeightedSliceDegree.SupportBound (fun i => (rho i : ℝ)) N F)
    (d : ℕ) (hd : d ≤ m)
    (P : Ideal (OrdinaryDerivatives.Polynomial n)) (hP : P.IsPrime) (hheight : P.height ≤ d)
    (hvanish : ∀ word : List (Fin n), DerivativeIdeals.wordCost cost word ≤ sigma * N →
      OrdinaryDerivatives.word n word F ∈ P)
    (hseparated : ∀ A B : Finset (Fin n), A.card = B.card →
      ∀ i, i ∈ A → i ∉ B → (∀ j, i < j → (j ∈ A ↔ j ∈ B)) →
      comparisonConstant m sigma * (∏ j ∈ B, cost j) < ∏ j ∈ A, (rho j : ℝ)) :
    ∃ i : Fin n, ∃ c : ℂ, MvPolynomial.X i - MvPolynomial.C c ∈ P := by
  apply OrdinaryComponentRigidity.coordinate_constant_of_persistent_comparison
    (fun i => (rho i : ℝ)) cost (comparisonConstant m sigma)
    ((sigma / ((m : ℝ) + 2)) * N) (fun i => (hcost i).le) (by positivity)
    F hF0 d P hP hheight _
    (ordinary_persistent_comparison hn rho hrho cost hcost sigma N hsigma hN hrect F hF d P)
    hseparated
  intro word hword
  apply hvanish word
  have hdR : (d : ℝ) ≤ m := by exact_mod_cast hd
  have hm : (m : ℝ) + 2 ≠ 0 := by positivity
  have heq : ((m : ℝ) + 2) * ((sigma / ((m : ℝ) + 2)) * N) = sigma * N := by
    field_simp
  apply hword.trans
  rw [← heq]
  exact mul_le_mul_of_nonneg_right (by linarith) (by positivity)

theorem ordinary_at_most_one_center {m n : ℕ} (hn : n ≤ m + 2)
    (rho : Fin n → ℚ) (hrho : ∀ i, 0 < rho i)
    (cost : Fin n → ℝ) (hcost : ∀ i, 0 < cost i)
    (sigma N : ℝ) (hsigma : 0 < sigma) (hN : 0 < N)
    (hrect : UniformRectangles n cost (sigma / ((m : ℝ) + 2)) N)
    (F : OrdinaryDerivatives.Polynomial n) (hF0 : F ≠ 0)
    (hF : WeightedSliceDegree.SupportBound (fun i => (rho i : ℝ)) N F)
    (d : ℕ) (hd : d ≤ m)
    (P : Ideal (OrdinaryDerivatives.Polynomial n)) (hP : P.IsPrime) (hheight : P.height ≤ d)
    (hvanish : ∀ word : List (Fin n), DerivativeIdeals.wordCost cost word ≤ sigma * N →
      OrdinaryDerivatives.word n word F ∈ P)
    (hseparated : ∀ A B : Finset (Fin n), A.card = B.card →
      ∀ i, i ∈ A → i ∉ B → (∀ j, i < j → (j ∈ A ↔ j ∈ B)) →
      comparisonConstant m sigma * (∏ j ∈ B, cost j) < ∏ j ∈ A, (rho j : ℝ))
    {J : Type*} (a : J → Fin n → ℂ) (ha : ∀ i, Function.Injective (fun j => a j i))
    (j l : J) (hj : ∀ p ∈ P, MvPolynomial.eval (a j) p = 0)
    (hl : ∀ p ∈ P, MvPolynomial.eval (a l) p = 0) : j = l := by
  obtain ⟨i, c, hc⟩ := ordinary_coordinate_constant hn rho hrho cost hcost sigma N hsigma
    hN hrect F hF0 hF d hd P hP hheight hvanish hseparated
  have hjc := hj _ hc
  have hlc := hl _ hc
  simp only [map_sub, MvPolynomial.eval_X, MvPolynomial.eval_C, sub_eq_zero] at hjc hlc
  exact ha i (hjc.trans hlc.symm)

end PiExponent.WeightedCurveRigidity
end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/WeightedLocalSheaf.lean <==
import Mathlib.AlgebraicGeometry.Modules.Tilde
import Mathlib.Tactic
import OAI.NumberTheory.PiExponent.Geometry.LineBundleTensor
import OAI.NumberTheory.PiExponent.LocalAlgebra.WeightedLocalLattice

namespace OAI

noncomputable section
open CategoryTheory AlgebraicGeometry
open PiExponentSeshadri.Geometry
open PiExponent.WeightedLocalLattice
open scoped BigOperators
universe u

namespace PiExponent.WeightedLocalSheaf

def monomialSheaf
    {A K : Type u} {ι : Type*} [CommRing A] [Field K] [Algebra A K]
    [Fintype ι] (x : ι → Kˣ) (monomials : Finset (ι → ℕ)) :
    (Spec (CommRingCat.of A)).Modules :=
  tilde (ModuleCat.of A (monomialLattice A x monomials))

def monomialFrame
    {A K : Type u} {ι : Type*} [CommRing A] [IsDomain A] [IsDiscreteValuationRing A]
    [Field K] [Algebra A K] [IsFractionRing A K] [Fintype ι]
    (x : ι → Kˣ) (monomials : Finset (ι → ℕ)) (hzero : 0 ∈ monomials) :
    monomialSheaf (A := A) x monomials ≅ structureSheaf (Spec (CommRingCat.of A)) :=
  (tilde.functor (CommRingCat.of A)).mapIso
    (monomialLattice_rank_one (A := A) x monomials hzero).some.symm.toModuleIso ≪≫
      tildeSelf

def monomialLineBundle
    {A K : Type u} {ι : Type*} [CommRing A] [IsDomain A] [IsDiscreteValuationRing A]
    [Field K] [Algebra A K] [IsFractionRing A K] [Fintype ι]
    (x : ι → Kˣ) (monomials : Finset (ι → ℕ)) (hzero : 0 ∈ monomials) :
    LineBundle (Spec (CommRingCat.of A)) where
  sheaf := monomialSheaf x monomials
  locallyRankOne _ := ⟨⊤, trivial, ⟨
    (Scheme.Modules.restrictFunctor (⊤ : (Spec (CommRingCat.of A)).Opens).ι).mapIso
      (monomialFrame x monomials hzero) ≪≫
        Scheme.Modules.restrictUnitIso (⊤ : (Spec (CommRingCat.of A)).Opens).ι⟩⟩

def monomialSectionMap
    {A K : Type*} {ι : Type*} [CommRing A] [Field K] [Algebra A K]
    [Fintype ι] (x : ι → Kˣ) (monomials : Finset (ι → ℕ))
    (a : ι → ℕ) (ha : a ∈ monomials) : A →ₗ[A] monomialLattice A x monomials where
  toFun c := ⟨c • ((∏ i, x i ^ a i : Kˣ) : K),
    Submodule.smul_mem _ c (Submodule.subset_span ⟨a, ha, rfl⟩)⟩
  map_add' c d := by ext; simp [add_smul]
  map_smul' c d := by ext; simp [mul_smul]

def monomialSection
    {A K : Type u} {ι : Type*} [CommRing A] [Field K] [Algebra A K]
    [Fintype ι] (x : ι → Kˣ) (monomials : Finset (ι → ℕ))
    (a : ι → ℕ) (ha : a ∈ monomials) :
    structureSheaf (Spec (CommRingCat.of A)) ⟶ monomialSheaf (A := A) x monomials :=
  tildeSelf.inv ≫ (tilde.functor (CommRingCat.of A)).map
    (ModuleCat.ofHom (monomialSectionMap x monomials a ha))

def generatedSheaf
    {A K : Type u} {ι : Type*} [CommRing A] [Field K] [Algebra A K]
    (y : ι → K) (s : Finset ι) : (Spec (CommRingCat.of A)).Modules :=
  tilde (ModuleCat.of A (generatedLattice A y s))

def generatedSectionMap
    {A K : Type*} {ι : Type*} [CommRing A] [Field K] [Algebra A K]
    (y : ι → K) (s : Finset ι) (a : ι) (ha : a ∈ s) :
    A →ₗ[A] generatedLattice A y s where
  toFun c := ⟨c • y a, Submodule.smul_mem _ c (Submodule.subset_span ⟨a, ha, rfl⟩)⟩
  map_add' c d := by ext; simp [add_smul]
  map_smul' c d := by ext; simp [mul_smul]

theorem generatedSectionMap_bijective_of_span
    {A K : Type*} {ι : Type*} [CommRing A] [IsDomain A]
    [Field K] [Algebra A K] [IsFractionRing A K]
    (y : ι → K) (s : Finset ι) (a : ι) (ha : a ∈ s) (hya : y a ≠ 0)
    (hspan : generatedLattice A y s = Submodule.span A {y a}) :
    Function.Bijective (generatedSectionMap (A := A) y s a ha) := by
  constructor
  · intro c d h
    have h' := congrArg (fun z : generatedLattice A y s => (z : K)) h
    change c • y a = d • y a at h'
    simp only [Algebra.smul_def] at h'
    exact IsFractionRing.injective A K (mul_right_cancel₀ hya h')
  · intro z
    have hz := hspan.le z.2
    obtain ⟨c, hc⟩ := Submodule.mem_span_singleton.mp hz
    exact ⟨c, Subtype.ext hc⟩

def generatedSection
    {A K : Type u} {ι : Type*} [CommRing A] [Field K] [Algebra A K]
    (y : ι → K) (s : Finset ι) (a : ι) (ha : a ∈ s) :
    structureSheaf (Spec (CommRingCat.of A)) ⟶ generatedSheaf (A := A) y s :=
  tildeSelf.inv ≫ (tilde.functor (CommRingCat.of A)).map
    (ModuleCat.ofHom (generatedSectionMap y s a ha))

theorem generatedSection_isIso_of_minimum
    {A K : Type u} {ι : Type*} [CommRing A] [IsDomain A] [IsDiscreteValuationRing A]
    [Field K] [Algebra A K] [IsFractionRing A K]
    (y : ι → K) (s : Finset ι) (a : ι) (ha : a ∈ s) (hya : y a ≠ 0)
    (hmin : ∀ b ∈ s, CurveLocalOrder.fractionAddValuation A K (y a) ≤
      CurveLocalOrder.fractionAddValuation A K (y b)) :
    IsIso (generatedSection (A := A) y s a ha) := by
  let e : A ≃ₗ[A] generatedLattice A y s := LinearEquiv.ofBijective
    (generatedSectionMap (A := A) y s a ha)
    (generatedSectionMap_bijective_of_span y s a ha hya
      (generatedLattice_eq_span_of_minimum y s a ha hya hmin))
  exact (tildeSelf.symm ≪≫ (tilde.functor (CommRingCat.of A)).mapIso e.toModuleIso).isIso_hom

def generatedLineBundle
    {A K : Type u} {ι : Type*} [CommRing A] [IsDomain A] [IsDiscreteValuationRing A]
    [Field K] [Algebra A K] [IsFractionRing A K]
    (y : ι → K) (s : Finset ι) (a : ι) (ha : a ∈ s) (hya : y a ≠ 0)
    (hmin : ∀ b ∈ s, CurveLocalOrder.fractionAddValuation A K (y a) ≤
      CurveLocalOrder.fractionAddValuation A K (y b)) :
    LineBundle (Spec (CommRingCat.of A)) := by
  letI := generatedSection_isIso_of_minimum y s a ha hya hmin
  refine ⟨generatedSheaf y s, fun p => ⟨⊤, trivial, ⟨?_⟩⟩⟩
  exact (Scheme.Modules.restrictFunctor (⊤ : (Spec (CommRingCat.of A)).Opens).ι).mapIso
    (asIso (generatedSection (A := A) y s a ha)).symm ≪≫
      Scheme.Modules.restrictUnitIso (⊤ : (Spec (CommRingCat.of A)).Opens).ι

end PiExponent.WeightedLocalSheaf

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/WeightedProjectiveCurveDegree.lean <==
import OAI.NumberTheory.PiExponent.Geometry.CurveContactSum
import OAI.NumberTheory.PiExponent.Geometry.CurveGlobalCoordinateOrder
import OAI.NumberTheory.PiExponent.Geometry.WeightedProjectiveLineBundle
import OAI.NumberTheory.PiExponent.Polynomials.WeightedMonomialFamilyLattice

namespace OAI

noncomputable section
open AlgebraicGeometry CategoryTheory
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
open PiExponent.CurveNormalizationModel PiExponent.CurveValuationCenter
open PiExponent.CurveGlobalMonomialLocal PiExponent.WeightedPolynomialPole
open PiExponent.CurveGlobalCoordinateOrder

namespace PiExponent.WeightedProjectiveCurveDegree


variable {E ι σ : Type} [Field E] [Algebra ℂ E] [Fintype ι] [Fintype σ]
variable (f : E) (hf : Transcendental ℂ f)
variable [FiniteDimensional (IntermediateField.adjoin ℂ {f}) E]

theorem ambient_pullback_degree
    (a : σ → ι →₀ ℕ) (x : ι → E) (z : σ) (hz : a z = 0)
    (g : parameterCurve f hf ⟶ ProjectiveO1.projectiveSpace ℂ σ)
    (hg : parameterCurveGenericPoint f hf ≫ g =
      ProjectiveLocalCoefficients.normalizedMap (algebraMap ℂ E)
        (monomialCoordinates (F := ℂ) a x) z (monomialCoordinates_zero a x z hz))
    (w : ι → ℚ) (hw : ∀ j, 0 < w j) {R : ℚ} (hR : 0 < R)
    (powers : ι → ℕ) (hpowers : ∀ j, w j * (powers j : ℚ) = R)
    (pure : ι → σ) (hpure : ∀ j, a (pure j) = Finsupp.single j (powers j))
    (hbudget : ∀ s, (∑ j, w j * (a s j : ℚ)) ≤ R)
    (hfinite : ∀ q : E, Transcendental ℂ q →
      FiniteDimensional (IntermediateField.adjoin ℂ {q}) E) :
    ((eulerCharacteristic (parameterCurveStructureMap f hf) 1
        ((ProjectiveO1.lineBundle (R := ℂ) (σ := σ)).pullback g).sheaf -
      eulerCharacteristic (parameterCurveStructureMap f hf) 1
        (structureSheaf (parameterCurve f hf)) : ℤ) : ℝ) =
      (R : ℝ) * CurveContactSum.weightedDegree hfinite x w := by
  classical
  let y := monomialCoordinates (F := ℂ) a x
  have hyz : y z = 1 := monomialCoordinates_zero a x z hz
  have hyzn : y z ≠ 0 := hyz ▸ one_ne_zero
  let L := (ProjectiveO1.lineBundle (R := ℂ) (σ := σ)).pullback g
  let s := pullbackSection g (ProjectiveO1.coordinateSection z)
  have hs : s ≠ 0 := coordinateSection_ne_zero f hf g y z hyz hg z hyzn
  let D := CurvePlaceSectionDivisor.divisor f hf L s hs
  let P := CurveContactSum.weightedPoleDivisor hfinite x w
  have hcoeff : ∀ p, (D p : ℝ) = (R : ℝ) * (P p : ℝ) := by
    intro p
    obtain ⟨i, hi, horder, hspan⟩ := WeightedMonomialFamilyLattice.exists_generator
      p a x z hz w hw hR powers hpowers pure hpure hbudget
    have hd := coordinate_divisor_order f hf g y z hyz hg p i hi hspan z hyzn
    have hzero : coordinateOrder p.valuation (y z) = 0 := by
      rw [hyz]
      simp [coordinateOrder]
    rw [hzero, zero_sub] at hd
    have hq : (D p : ℚ) = R * coordinatePole p.valuation x w := by
      have hdq : (D p : ℚ) = -(coordinateOrder p.valuation (y i) : ℚ) := by
        exact_mod_cast hd
      rw [hdq, horder]
      ring
    exact_mod_cast hq
  let T := D.support ∪ P.support
  have hDT : D.support ⊆ T := Finset.subset_union_left
  have hPT : P.support ⊆ T := Finset.subset_union_right
  have hdeg := CurvePlaceSectionDivisor.degree_eq_euler_difference_full f hf L s hs
  change ((eulerCharacteristic (parameterCurveStructureMap f hf) 1 L.sheaf -
    eulerCharacteristic (parameterCurveStructureMap f hf) 1
      (structureSheaf (parameterCurve f hf)) : ℤ) : ℝ) = _
  rw [← hdeg]
  change ((D.sum (fun _ n => (n : ℤ)) : ℤ) : ℝ) = (R : ℝ) * P.sum (fun _ n => (n : ℝ))
  rw [D.sum_of_support_subset hDT (fun _ n => (n : ℤ)) (by simp),
    P.sum_of_support_subset hPT (fun _ n => (n : ℝ)) (by simp)]
  push_cast
  rw [Finset.mul_sum]
  exact Finset.sum_congr rfl (fun p _ => hcoeff p)

theorem weighted_pullback_degree
    (a : σ → ι →₀ ℕ) (x : ι → E) (z : σ) (hz : a z = 0)
    (coordinate : ι → σ) (hcoordinate : ∀ j, a (coordinate j) = Finsupp.single j 1)
    (g : parameterCurve f hf ⟶ Proj (WeightedCompactification.imageGrade (R := ℂ) a))
    (hg : parameterCurveGenericPoint f hf ≫ g =
      CurveMonomialMap.genericMonomialMap a z hz coordinate hcoordinate x)
    (w : ι → ℚ) (hw : ∀ j, 0 < w j) {R : ℚ} (hR : 0 < R)
    (powers : ι → ℕ) (hpowers : ∀ j, w j * (powers j : ℚ) = R)
    (pure : ι → σ) (hpure : ∀ j, a (pure j) = Finsupp.single j (powers j))
    (hbudget : ∀ s, (∑ j, w j * (a s j : ℚ)) ≤ R)
    (hfinite : ∀ q : E, Transcendental ℂ q →
      FiniteDimensional (IntermediateField.adjoin ℂ {q}) E) :
    ((eulerCharacteristic (parameterCurveStructureMap f hf) 1
        ((WeightedCompactification.lineBundle (R := ℂ) a).pullback g).sheaf -
      eulerCharacteristic (parameterCurveStructureMap f hf) 1
        (structureSheaf (parameterCurve f hf)) : ℤ) : ℝ) =
      (R : ℝ) * CurveContactSum.weightedDegree hfinite x w := by
  have he := eulerCharacteristic_iso (parameterCurveStructureMap f hf)
    ((Scheme.Modules.pullbackComp g (WeightedCompactification.projectiveMonomialMap a)).app
      (ProjectiveO1.lineBundle (R := ℂ) (σ := σ)).sheaf) 1
  change eulerCharacteristic (parameterCurveStructureMap f hf) 1
      ((WeightedCompactification.lineBundle (R := ℂ) a).pullback g).sheaf = _ at he
  rw [he]
  apply ambient_pullback_degree f hf a x z hz _ _ w hw hR powers hpowers pure hpure hbudget hfinite
  rw [← Category.assoc, hg]
  exact genericMonomialMap_comp_projectiveMonomialMap a z hz coordinate hcoordinate x

end PiExponent.WeightedProjectiveCurveDegree

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/WeightedProjectiveEmbedding.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.ClosedAmpleRestriction
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveO1Identity
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveSectionsPullback
import OAI.NumberTheory.PiExponent.Geometry.WeightedProjectiveLineBundle

namespace OAI

noncomputable section

namespace PiExponent.WeightedCompactification

open AlgebraicGeometry CategoryTheory
open PiExponentSeshadri.Geometry PiExponentSeshadri.Projective PiExponentSeshadri.Frames

variable {R ι σ : Type} [CommRing R]

def scalars (a : σ → ι →₀ ℕ) : R →+* Γ(Proj (imageGrade (R := R) a), ⊤) :=
  (projectiveMonomialMap a).appTop.hom.comp (ProjectiveO1.scalars (R := R) (σ := σ))

theorem coordinateSection_cover (a : σ → ι →₀ ℕ) :
    (⨆ i : σ, PiExponentSeshadri.SectionOpens.isoOpen (coordinateSection (R := R) a i)) = ⊤ :=
  pullback_sections_cover (ProjectiveO1.coordinateSection (R := R))
    ProjectiveO1.coordinateSection_cover (projectiveMonomialMap a)

theorem coordinateSection_isoOpen (a : σ → ι →₀ ℕ) (i : σ) :
    PiExponentSeshadri.SectionOpens.isoOpen (coordinateSection (R := R) a i) =
      Proj.basicOpen (imageGrade a) (imageCoordinate a i) := by
  have h := pullback_isoOpen_eq (ProjectiveO1.lineBundle (R := R) (σ := σ))
    (ProjectiveO1.coordinateSection i) (projectiveMonomialMap a)
  rw [ProjectiveO1.coordinateSection_isoOpen] at h
  exact h

theorem coordinateSection_isAffineOpen (a : σ → ι →₀ ℕ) (i : σ) :
    IsAffineOpen (PiExponentSeshadri.SectionOpens.isoOpen (coordinateSection (R := R) a i)) := by
  rw [coordinateSection_isoOpen]
  exact Proj.isAffineOpen_basicOpen _ _ (imageCoordinate_mem a i) (by decide)

theorem coordinate_sectionsMorphism_embedding (a : σ → ι →₀ ℕ) :
    sectionsMorphism (scalars (R := R) a) (coordinateSection a) (coordinateSection_cover a) =
      projectiveMonomialMap a := by
  exact (sectionsMorphism_pullback (ProjectiveO1.scalars (R := R) (σ := σ))
    ProjectiveO1.coordinateSection ProjectiveO1.coordinateSection_cover
    (projectiveMonomialMap a)).symm.trans
      ((congrArg (fun g => projectiveMonomialMap (R := R) a ≫ g)
        ProjectiveO1.coordinate_sectionsMorphism_identity).trans (Category.comp_id _))

instance coordinate_sectionsMorphism_isClosedImmersion (a : σ → ι →₀ ℕ) :
    IsClosedImmersion
      (sectionsMorphism (scalars (R := R) a) (coordinateSection a) (coordinateSection_cover a)) := by
  rw [coordinate_sectionsMorphism_embedding]
  infer_instance

end PiExponent.WeightedCompactification

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/WeightedProjectiveLineBundle.lean <==
import OAI.NumberTheory.PiExponent.Approximation.FramedPullback
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveO1Sections
import OAI.NumberTheory.PiExponent.Geometry.WeightedProjectiveStructure

namespace OAI

noncomputable section

namespace PiExponent.WeightedCompactification

open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames PiExponentSeshadri.LineBundleGluing

variable {R ι σ : Type} [CommRing R]

def lineBundle (a : σ → ι →₀ ℕ) : LineBundle (Proj (imageGrade (R := R) a)) :=
  (ProjectiveO1.lineBundle (R := R) (σ := σ)).pullback (projectiveMonomialMap a)

def coordinateSection (a : σ → ι →₀ ℕ) (s : σ) :
    O (Proj (imageGrade (R := R) a)) ⟶ (lineBundle a).sheaf :=
  pullbackSection (projectiveMonomialMap a) (ProjectiveO1.coordinateSection s)

theorem lineBundle_closedImmersion_witness (a : σ → ι →₀ ℕ) :
    ∃ f : Proj (imageGrade (R := R) a) ⟶ ProjectiveO1.projectiveSpace R σ,
      IsClosedImmersion f ∧
      Nonempty ((lineBundle a).sheaf ≅
        (Scheme.Modules.pullback f).obj (ProjectiveO1.lineBundle (R := R) (σ := σ)).sheaf) := by
  exact ⟨projectiveMonomialMap a, inferInstance, ⟨Iso.refl _⟩⟩


theorem coordinateSection_frame (a : σ → ι →₀ ℕ) (i s : σ) :
    ∃ e : (lineBundle (R := R) a).sheaf.restrict
        (projectiveMonomialMap a ⁻¹ᵁ ProjectiveO1.coordinateOpen i).ι ≅
          O (projectiveMonomialMap a ⁻¹ᵁ ProjectiveO1.coordinateOpen i).toScheme,
      coefficient e
        (restrictSection (projectiveMonomialMap a ⁻¹ᵁ ProjectiveO1.coordinateOpen i).ι
          (coordinateSection a s)) =
        (projectiveMonomialMap a ∣_ ProjectiveO1.coordinateOpen i).appTop
          ((ProjectiveO1.coordinateOpen i).topIso.inv
            (ProjectiveO1.coordinateRatio i s (ProjectiveO1.coordinateOpen i) le_rfl)) := by
  obtain ⟨e, he⟩ := exists_restricted_pullback_frame (projectiveMonomialMap (R := R) a)
    (ProjectiveO1.coordinateOpen i)
    (openFrame ProjectiveO1.coordinateCocycle i (ProjectiveO1.coordinateOpen i) le_rfl)
    (ProjectiveO1.coordinateSection s)
  exact ⟨e, he.trans (congrArg
    (fun c => (projectiveMonomialMap (R := R) a ∣_ ProjectiveO1.coordinateOpen i).appTop c)
    (ProjectiveO1.coordinateSection_coefficient_eq i s (ProjectiveO1.coordinateOpen i) le_rfl))⟩

end PiExponent.WeightedCompactification

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/WeightedProjectiveStructure.lean <==
import OAI.NumberTheory.PiExponent.Approximation.WeightedCompactificationImmersion
import OAI.NumberTheory.PiExponent.Geometry.PolynomialProjectiveStructure

namespace OAI

noncomputable section

namespace PiExponent.WeightedCompactification

open MvPolynomial AlgebraicGeometry CategoryTheory

universe u
variable {R ι σ : Type u} [CommRing R]

attribute [local instance] MvPolynomial.gradedAlgebra

def projection (a : σ → ι →₀ ℕ) :
    Proj (imageGrade (R := R) a) ⟶ Spec (CommRingCat.of R) :=
  projectiveMonomialMap a ≫ polynomialProjectiveProjection R σ

instance projection_proper [Finite σ] (a : σ → ι →₀ ℕ) :
    IsProper (projection (R := R) a) := by
  have : IsProper (projectiveMonomialMap (R := R) a) := inferInstance
  exact MorphismProperty.comp_mem (@IsProper) _ _ inferInstance inferInstance

theorem projection_closed_projective_factorization [Finite σ] (a : σ → ι →₀ ℕ) :
    ∃ e : Proj (imageGrade (R := R) a) ⟶ Proj (homogeneousSubmodule σ R),
      IsClosedImmersion e ∧ e ≫ polynomialProjectiveProjection R σ = projection a :=
  ⟨projectiveMonomialMap a, inferInstance, rfl⟩

end PiExponent.WeightedCompactification

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Jets/AffineJetCoefficientFrame.lean <==
import OAI.NumberTheory.PiExponent.Jets.AffineJetPolynomial

namespace OAI

noncomputable section
namespace PiExponent.AffineJetCoefficientFrame
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
open PiExponent.AffineJetSupport PiExponent.AffineJetQuotient
variable {X : Scheme}

def untwistPowerFrame (A : LineBundle X) (U : X.Opens)
    (e : A.sheaf.restrict U.ι ≅ structureSheaf U.toScheme) (n : ℕ) :
    (modulePow X A.sheaf n).restrict U.ι ≅ structureSheaf U.toScheme :=
  (Scheme.Modules.restrictFunctor U.ι).mapIso (moduleTwistUnitIso A n).symm ≪≫
    (moduleTwistRestrictFrame A U e n).app (structureSheaf X) ≪≫
    Scheme.Modules.restrictUnitIso U.ι

lemma restrictionSectionsIso_restrict_value {M : X.Modules}
    (s : O X ⟶ M) (U : X.Opens) :
    (restrictionSectionsIso M U).inv (s.app U (1 : Γ(X,U))) =
      (restrictSection U.ι s).app ⊤ (1 : Γ(U.toScheme,⊤)) := by
  have h : (restrictionSectionsIso M U).hom
      ((restrictSection U.ι s).app ⊤ (1 : Γ(U.toScheme,⊤))) =
      s.app U (1 : Γ(X,U)) := openSectionEquiv_restrict s U
  rw [← h]
  exact (restrictionSectionsIso M U).hom_inv_id_apply _

lemma restrictionSectionsIso_unit (U : X.Opens)
    (t : Γ((structureSheaf X).restrict U.ι,⊤)) :
    (restrictionSectionsIso (structureSheaf X) U).hom t =
      U.topIso.hom ((Scheme.Modules.restrictUnitIso U.ι).hom.app ⊤ t) := by
  change U.topIso.hom t = U.topIso.hom ((U.ι.appIso ⊤).hom t)
  rw [U.ι_appIso]
  rfl

theorem globalSectionCoefficient_eq (A : LineBundle X) (n : ℕ) (U : X.affineOpens)
    (e : A.sheaf.restrict U.1.ι ≅ structureSheaf U.1.toScheme)
    (s : GlobalSections X (modulePow X A.sheaf n)) :
    globalSectionCoefficient A n U e s =
      U.1.topIso.hom (coefficient (untwistPowerFrame A U.1 e n)
        (restrictSection U.1.ι s)) := by
  change (restrictionSectionsIso (structureSheaf X) U.1).hom
      (((moduleTwistRestrictFrame A U.1 e n).app (structureSheaf X)).hom.app ⊤
        ((restrictionSectionsIso ((moduleTwistFunctor A n).obj (structureSheaf X)) U.1).inv
          ((s ≫ (moduleTwistUnitIso A n).inv).app U.1 (1 : Γ(X,U.1))))) =
    U.1.topIso.hom ((Scheme.Modules.restrictUnitIso U.1.ι).hom.app ⊤
      (((moduleTwistRestrictFrame A U.1 e n).app (structureSheaf X)).hom.app ⊤
        ((restrictSection U.1.ι (s ≫ (moduleTwistUnitIso A n).inv)).app ⊤
          (1 : Γ(U.1.toScheme,⊤)))))
  exact (congrArg (fun t => (restrictionSectionsIso (structureSheaf X) U.1).hom
      (((moduleTwistRestrictFrame A U.1 e n).app (structureSheaf X)).hom.app ⊤ t))
    (restrictionSectionsIso_restrict_value (s ≫ (moduleTwistUnitIso A n).inv) U.1)).trans
      (restrictionSectionsIso_unit U.1 _)

open PiExponent.ExceptionalAffineChart PiExponent.AffineJetPolynomial
variable {R : Type} [CommRing R]

def polynomialPowerFrame (j : Spec (CommRingCat.of R) ⟶ X) [IsOpenImmersion j]
    (A : LineBundle X) (n : ℕ)
    (e : A.sheaf.restrict (chartOpen j).1.ι ≅ structureSheaf (chartOpen j).1.toScheme) :
    (modulePow X A.sheaf n).restrict j ≅ O (Spec (CommRingCat.of R)) :=
  (Scheme.Modules.restrictFunctorCongr j.isoOpensRange_hom_ι.symm).app _ ≪≫
    (Scheme.Modules.restrictFunctorComp j.isoOpensRange.hom j.opensRange.ι).app _ ≪≫
    restrictFrame j.isoOpensRange.hom (untwistPowerFrame A (chartOpen j).1 e n)

theorem polynomialCoefficient_eq (j : Spec (CommRingCat.of R) ⟶ X) [IsOpenImmersion j]
    (A : LineBundle X) (n : ℕ)
    (e : A.sheaf.restrict (chartOpen j).1.ι ≅ structureSheaf (chartOpen j).1.toScheme)
    (s : GlobalSections X (modulePow X A.sheaf n)) :
    polynomialCoefficient j A n e s =
      (Scheme.ΓSpecIso (CommRingCat.of R)).hom
        (coefficient (polynomialPowerFrame j A n e) (restrictSection j s)) := by
  have hframe : coefficient (polynomialPowerFrame j A n e) (restrictSection j s) =
      j.isoOpensRange.hom.appTop (coefficient (untwistPowerFrame A (chartOpen j).1 e n)
        (restrictSection (chartOpen j).1.ι s)) := by
    rw [polynomialPowerFrame, coefficient_transport]
    exact (congrArg (coefficient
      ((Scheme.Modules.restrictFunctorComp j.isoOpensRange.hom j.opensRange.ι).app
        (modulePow X A.sheaf n) ≪≫
          restrictFrame j.isoOpensRange.hom (untwistPowerFrame A (chartOpen j).1 e n)))
      (restrictSection_congr j.isoOpensRange_hom_ι.symm s)).trans
        (coefficient_restrict_comp j.isoOpensRange.hom j.opensRange.ι _ s)
  unfold polynomialCoefficient
  rw [globalSectionCoefficient_eq]
  change (Scheme.ΓSpecIso (CommRingCat.of R)).hom
      (j.isoOpensRange.hom.appTop ((chartOpen j).1.topIso.inv
        ((chartOpen j).1.topIso.hom _))) = _
  rw [(chartOpen j).1.topIso.hom_inv_id_apply]
  exact congrArg (Scheme.ΓSpecIso (CommRingCat.of R)).hom hframe.symm

end PiExponent.AffineJetCoefficientFrame
end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Jets/AffineJetCoefficientInterface.lean <==
import OAI.NumberTheory.PiExponent.Jets.AffineJetPolynomial

namespace OAI

noncomputable section
namespace PiExponent.AffineJetCoefficientInterface
open AlgebraicGeometry CategoryTheory
open PiExponentSeshadri.Geometry
open PiExponent.ExceptionalAffineChart
variable {X : Scheme} {R : Type} [CommRing R]
variable (j : Spec (CommRingCat.of R) ⟶ X) [IsOpenImmersion j]
variable (A : LineBundle X)

def Frame : Type := A.sheaf.restrict (chartOpen j).1.ι ≅ structureSheaf (chartOpen j).1.toScheme

def Sections (n : ℕ) : Type := GlobalSections X (modulePow X A.sheaf n)

def coefficient (n : ℕ) (e : Frame j A) : Sections A n → R :=
  AffineJetPolynomial.polynomialCoefficient j A n e

theorem coefficient_eq (n : ℕ) (e : Frame j A) (s : Sections A n) :
    coefficient j A n e s = AffineJetPolynomial.polynomialCoefficient j A n e s := rfl

end PiExponent.AffineJetCoefficientInterface
end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Jets/AffineJetFramedPackets.lean <==
import OAI.NumberTheory.PiExponent.Jets.AffineJetCoefficientInterface
import OAI.NumberTheory.PiExponent.Jets.AffineJetPackets

namespace OAI

noncomputable section
namespace PiExponent.AffineJetFramedPackets
open AlgebraicGeometry CategoryTheory
open PiExponentSeshadri.Geometry PiExponentSeshadri.IdealPullback
open PiExponent.AffineJetCoefficientInterface PiExponent.BlowupJetSurjectivity
variable {X : Scheme} {m : ℕ} {J : Type} [Fintype J]

theorem surjective_of_jetRestriction
    (c : J → Fin m → ℂ) (hc : Function.Injective c)
    (T : Fin m → ℕ) (e : Fin (m+1) → ℕ) (hepos : ∀ i, 0 < e i)
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 < v i)
    (hT : ∀ i, v i.succ ≤ (T i : ℚ) * v 0)
    (R : ℚ) (he : ∀ i, R ≤ (e i : ℚ) * v i) (n : ℕ)
    (j : Spec (CommRingCat.of (PiExponentApprox.FramePolynomial m)) ⟶ X) [IsOpenImmersion j]
    (I : X.IdealSheafData) (A : LineBundle X) (frame : Frame j A)
    (hI : I.comap j = specIdeal (CompactLogJetIdeal.polynomialIdeal c T e))
    (hs : ((I^n).support : Set X) ⊆ j.opensRange)
    (hjet : Function.Surjective (jetRestriction I A n)) :
    Function.Surjective (fun s : Sections A n => fun k =>
      JetGeometry.rationalCoefficientPacket v (n * R)
        (FormalLogJet.formalJet (c k) (coefficient j A n frame s))) := by
  apply AffineJetPackets.packets_surjective_of_polynomialIdeal_quotient c hc T e hepos
    v hv hT R he n (coefficient j A n frame)
  exact AffineJetPolynomial.polynomialQuotient_surjective_of_jetRestriction
    I A n j frame (CompactLogJetIdeal.polynomialIdeal c T e) hI hs hjet

end PiExponent.AffineJetFramedPackets
end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Jets/AffineJetPackets.lean <==
import Mathlib.RingTheory.Ideal.Quotient.Operations
import OAI.NumberTheory.PiExponent.Jets.CompactLogJetIdeal
import OAI.NumberTheory.PiExponent.Jets.JetPowerIdealCoprime

namespace OAI

noncomputable section
namespace PiExponent.AffineJetPackets
open CompactJetPolynomial
open scoped BigOperators

variable {m : ℕ}

theorem formalJet_packet_eq_of_sub_mem_pow
    (c : Fin m → ℂ) (T : Fin m → ℕ) (e : Fin (m+1) → ℕ)
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 ≤ v i)
    (hT : ∀ i, v i.succ ≤ (T i : ℚ) * v 0)
    (R : ℚ) (he : ∀ i, R ≤ (e i : ℚ) * v i) (n : ℕ)
    (P Q : PiExponentApprox.FramePolynomial m)
    (hPQ : P - Q ∈ powerIdeal c (logPolynomials T) e ^ n) :
    JetGeometry.rationalCoefficientPacket v (n * R) (FormalLogJet.formalJet c P) =
      JetGeometry.rationalCoefficientPacket v (n * R) (FormalLogJet.formalJet c Q) := by
  apply (FormalLogTruncation.rationalCoefficientPacket_eq_iff v hv (n * R) _ _).mpr
  simpa only [map_sub] using formalJet_mem_weighted_of_mem_pow c T e v hv hT R he n
    (P - Q) hPQ

theorem formalJet_packets_surjective {J : Type*} [Fintype J]
    (c : J → Fin m → ℂ) (hc : Function.Injective c)
    (T : Fin m → ℕ) (e : Fin (m+1) → ℕ) (hepos : ∀ i, 0 < e i)
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 < v i)
    (hT : ∀ i, v i.succ ≤ (T i : ℚ) * v 0)
    (R : ℚ) (he : ∀ i, R ≤ (e i : ℚ) * v i) (n : ℕ) :
    Function.Surjective (fun P : PiExponentApprox.FramePolynomial m => fun j =>
      JetGeometry.rationalCoefficientPacket v (n * R) (FormalLogJet.formalJet (c j) P)) := by
  classical
  intro packets
  choose P hP using fun j => AlgebraicJetPackets.formalJet_packet_surjective (c j)
    v hv (n * R) (packets j)
  have hcop := JetPowerIdealCoprime.powerIdeal_pow_pairwise_isCoprime c hc
    (logPolynomials T) (logPolynomials_eval_zero T) e hepos n
  obtain ⟨Q, hQ⟩ := Ideal.exists_forall_sub_mem_ideal hcop P
  refine ⟨Q, ?_⟩
  funext j
  exact (formalJet_packet_eq_of_sub_mem_pow (c j) T e v (fun i => (hv i).le)
    hT R he n Q (P j) (hQ j)).trans (hP j)

theorem packets_surjective_of_polynomialIdeal_quotient {α J : Type*} [Fintype J]
    (c : J → Fin m → ℂ) (hc : Function.Injective c)
    (T : Fin m → ℕ) (e : Fin (m+1) → ℕ) (hepos : ∀ i, 0 < e i)
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 < v i)
    (hT : ∀ i, v i.succ ≤ (T i : ℚ) * v 0)
    (R : ℚ) (he : ∀ i, R ≤ (e i : ℚ) * v i) (n : ℕ)
    (f : α → PiExponentApprox.FramePolynomial m)
    (hf : Function.Surjective (fun a =>
      Ideal.Quotient.mk (CompactLogJetIdeal.polynomialIdeal c T e ^ n) (f a))) :
    Function.Surjective (fun a j =>
      JetGeometry.rationalCoefficientPacket v (n * R) (FormalLogJet.formalJet (c j) (f a))) := by
  intro packets
  obtain ⟨P, hP⟩ := formalJet_packets_surjective c hc T e hepos v hv hT R he n packets
  obtain ⟨a, ha⟩ := hf (Ideal.Quotient.mk _ P)
  have hdiff : f a - P ∈ CompactLogJetIdeal.polynomialIdeal c T e ^ n :=
    Ideal.Quotient.eq.mp ha
  refine ⟨a, ?_⟩
  funext j
  exact (formalJet_packet_eq_of_sub_mem_pow (c j) T e v (fun i => (hv i).le)
    hT R he n (f a) P (CompactLogJetIdeal.polynomialIdeal_pow_le c T e n j hdiff)).trans
      (congrFun hP j)

end PiExponent.AffineJetPackets

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Jets/AffineJetPolynomial.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.ExceptionalAffineChartRestriction
import OAI.NumberTheory.PiExponent.Jets.AffineJetQuotient

namespace OAI

noncomputable section
namespace PiExponent.AffineJetPolynomial
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
open PiExponent.BlowupJetSurjectivity PiExponent.AffineJetSupport PiExponent.AffineJetQuotient
open PiExponent.ExceptionalAffineChart
open PiExponentSeshadri.IdealPullback
variable {X : Scheme} {R : Type} [CommRing R]

theorem map_ideal_functionsOnOpenEquiv (I : X.IdealSheafData)
    (j : Spec (CommRingCat.of R) ⟶ X) [IsOpenImmersion j]
    (J : Ideal R) (hJ : I.comap j = specIdeal J) :
    (I.ideal (chartOpen j)).map (functionsOnOpenEquiv j).toRingHom = J := by
  let : IsAffine j.opensRange.toScheme := isAffineOpen_opensRange j
  change (I.ideal (chartOpen j)).map
    ((Scheme.ΓSpecIso (CommRingCat.of R)).hom.hom.comp
      (j.isoOpensRange.hom.appTop.hom.comp (chartOpen j).1.topIso.inv.hom)) = J
  dsimp +instances only [chartOpen]
  rw [← Ideal.map_map, ← Ideal.map_map]
  erw [← comap_ι_top I (chartOpen j)]
  erw [← comap_top (I.comap j.opensRange.ι) j.isoOpensRange.hom]
  rw [← Scheme.IdealSheafData.comap_comp]
  change ((I.comap (j.isoOpensRange.hom ≫ j.opensRange.ι)).ideal
    ⟨⊤, isAffineOpen_top _⟩).map (Scheme.ΓSpecIso (CommRingCat.of R)).hom.hom = J
  rw [j.isoOpensRange_hom_ι, hJ, specIdeal_top, Ideal.map_map]
  have he : (Scheme.ΓSpecIso (CommRingCat.of R)).hom.hom.comp
      (Scheme.ΓSpecIso (CommRingCat.of R)).inv.hom = RingHom.id _ := by
    apply RingHom.ext
    intro r
    exact (Scheme.ΓSpecIso (CommRingCat.of R)).inv_hom_id_apply r
  rw [he, Ideal.map_id]

def polynomialCoefficient (j : Spec (CommRingCat.of R) ⟶ X) [IsOpenImmersion j]
    (A : LineBundle X) (n : ℕ)
    (e : A.sheaf.restrict (chartOpen j).1.ι ≅ structureSheaf (chartOpen j).1.toScheme)
    (s : GlobalSections X (modulePow X A.sheaf n)) : R :=
  functionsOnOpenEquiv j (globalSectionCoefficient A n (chartOpen j) e s)

theorem polynomialQuotient_surjective_of_jetRestriction
    (I : X.IdealSheafData) (A : LineBundle X) (n : ℕ)
    (j : Spec (CommRingCat.of R) ⟶ X) [IsOpenImmersion j]
    (e : A.sheaf.restrict (chartOpen j).1.ι ≅ structureSheaf (chartOpen j).1.toScheme)
    (J : Ideal R) (hJ : I.comap j = specIdeal J)
    (hs : ((I^n).support : Set X) ⊆ j.opensRange)
    (hjet : Function.Surjective (jetRestriction I A n)) :
    Function.Surjective (fun s : GlobalSections X (modulePow X A.sheaf n) =>
      Ideal.Quotient.mk (J^n) (polynomialCoefficient j A n e s)) := by
  have hpow : (I^n).comap j = specIdeal (J^n) := by
    rw [comap_pow, hJ, specIdeal_pow]
  have hmap := map_ideal_functionsOnOpenEquiv (I^n) j (J^n) hpow
  have hsource := coefficient_quotient_surjective_of_jetRestriction I A n (chartOpen j) e hs hjet
  intro q
  obtain ⟨P, rfl⟩ := Ideal.Quotient.mk_surjective q
  obtain ⟨s, hs⟩ := hsource (Ideal.Quotient.mk ((I^n).ideal (chartOpen j))
    ((functionsOnOpenEquiv j).symm P))
  refine ⟨s, Ideal.Quotient.eq.mpr ?_⟩
  have hs' := (Ideal.Quotient.eq (R := Γ(X,(chartOpen j).1))
    (I := (I^n).ideal (chartOpen j))).mp hs
  have hm := Ideal.mem_map_of_mem (functionsOnOpenEquiv j).toRingHom hs'
  erw [hmap] at hm
  let c : Γ(X,j.opensRange) := globalSectionCoefficient A n (chartOpen j) e s
  change (functionsOnOpenEquiv j) (c - (functionsOnOpenEquiv j).symm P) ∈ J^n at hm
  rw [(functionsOnOpenEquiv j).map_sub] at hm
  simpa only [RingEquiv.apply_symm_apply, polynomialCoefficient, c] using hm

end PiExponent.AffineJetPolynomial
end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Jets/AffineJetQuotient.lean <==
import OAI.NumberTheory.PiExponent.Jets.AffineJetSupport

namespace OAI

noncomputable section
namespace PiExponent.AffineJetQuotient
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
open PiExponent.BlowupJetSurjectivity PiExponent.AffineJetSupport
variable {X : Scheme}

@[reassoc] theorem restrictionSectionsIso_natural {M N : X.Modules}
    (f : M ⟶ N) (U : X.Opens) :
    ((Scheme.Modules.restrictFunctor U.ι).map f).app ⊤ ≫
        (restrictionSectionsIso N U).hom =
      (restrictionSectionsIso M U).hom ≫ f.app U := by
  change f.app (U.ι ''ᵁ ⊤) ≫ N.presheaf.map (eqToHom U.ι_image_top.symm).op =
    M.presheaf.map (eqToHom U.ι_image_top.symm).op ≫ f.app U
  exact (f.mapPresheaf.naturality (eqToHom U.ι_image_top.symm).op).symm

def untwistSectionsIso (A : LineBundle X) (U : X.Opens)
    (e : A.sheaf.restrict U.ι ≅ structureSheaf U.toScheme) (n : ℕ) (M : X.Modules) :
    Γ((moduleTwistFunctor A n).obj M,U) ≅ Γ(M,U) :=
  (restrictionSectionsIso ((moduleTwistFunctor A n).obj M) U).symm ≪≫
    sectionsIso ((moduleTwistRestrictFrame A U e n).app M) ⊤ ≪≫
    restrictionSectionsIso M U

@[reassoc] theorem untwistSectionsIso_natural (A : LineBundle X) (U : X.Opens)
    (e : A.sheaf.restrict U.ι ≅ structureSheaf U.toScheme) (n : ℕ)
    {M N : X.Modules} (f : M ⟶ N) :
    ((moduleTwistFunctor A n).map f).app U ≫ (untwistSectionsIso A U e n N).hom =
      (untwistSectionsIso A U e n M).hom ≫ f.app U := by
  have hn := congrArg (fun g => g.app ⊤)
    ((moduleTwistRestrictFrame A U e n).hom.naturality f)
  simp only [Scheme.Modules.Hom.comp_app] at hn
  change ((Scheme.Modules.restrictFunctor U.ι).map ((moduleTwistFunctor A n).map f)).app ⊤ ≫
      ((moduleTwistRestrictFrame A U e n).app N).hom.app ⊤ =
    ((moduleTwistRestrictFrame A U e n).app M).hom.app ⊤ ≫
      ((Scheme.Modules.restrictFunctor U.ι).map f).app ⊤ at hn
  apply (cancel_epi (restrictionSectionsIso ((moduleTwistFunctor A n).obj M) U).hom).mp
  simp only [untwistSectionsIso, Iso.trans_hom, Iso.symm_hom, Category.assoc]
  rw [← restrictionSectionsIso_natural_assoc]
  simp only [Iso.hom_inv_id_assoc]
  change _ ≫ ((moduleTwistRestrictFrame A U e n).app N).hom.app ⊤ ≫ _ = _
  rw [← Category.assoc, hn, Category.assoc, restrictionSectionsIso_natural]
  rfl

theorem localQuotientEquiv_apply (I : X.IdealSheafData) (A : LineBundle X) (n : ℕ)
    (U : X.affineOpens) (e : A.sheaf.restrict U.1.ι ≅ structureSheaf U.1.toScheme)
    (s : Γ((moduleTwistFunctor A n).obj (jetQuotient I),U.1)) :
    localQuotientEquiv I A n U e s =
      (I.subschemeObjIso U).hom ((untwistSectionsIso A U.1 e n (jetQuotient I)).hom s) := rfl

def globalSectionCoefficient (A : LineBundle X) (n : ℕ) (U : X.affineOpens)
    (e : A.sheaf.restrict U.1.ι ≅ structureSheaf U.1.toScheme)
    (s : GlobalSections X (modulePow X A.sheaf n)) : Γ(X,U.1) :=
  (untwistSectionsIso A U.1 e n (structureSheaf X)).hom
    ((s ≫ (moduleTwistUnitIso A n).inv).app U.1 (1 : Γ(X,U.1)))

theorem globalQuotientValue_jetRestriction (I : X.IdealSheafData)
    (A : LineBundle X) (n : ℕ) (U : X.affineOpens)
    (e : A.sheaf.restrict U.1.ι ≅ structureSheaf U.1.toScheme)
    (s : GlobalSections X (modulePow X A.sheaf n)) :
    globalQuotientValue (I^n) A n U e (jetRestriction I A n s) =
      Ideal.Quotient.mk ((I^n).ideal U) (globalSectionCoefficient A n U e s) := by
  unfold globalQuotientValue
  erw [moduleSectionEquiv_apply, section_value_natural, localQuotientEquiv_apply]
  let q := PiExponentSeshadri.IdealModule.structureMap (I^n).subschemeι
  let t := s ≫ (moduleTwistUnitIso A n).inv
  change ((I^n).subschemeObjIso U).hom
    ((untwistSectionsIso A U.1 e n (jetQuotient (I^n))).hom
      (((moduleTwistFunctor A n).map q).app U.1 (t.app U.1 (1 : Γ(X,U.1))))) = _
  have hn := CategoryTheory.congr_fun (untwistSectionsIso_natural A U.1 e n q)
    (t.app U.1 (1 : Γ(X,U.1)))
  change (untwistSectionsIso A U.1 e n (jetQuotient (I^n))).hom
      (((moduleTwistFunctor A n).map q).app U.1 (t.app U.1 (1 : Γ(X,U.1)))) =
    q.app U.1 ((untwistSectionsIso A U.1 e n (structureSheaf X)).hom (t.app U.1 (1 : Γ(X,U.1)))) at hn
  rw [hn]
  change ((I^n).subschemeObjIso U).hom
    ((I^n).subschemeι.app U.1 (globalSectionCoefficient A n U e s)) = _
  rw [Scheme.IdealSheafData.subschemeι_app]
  exact ((I^n).subschemeObjIso U).inv_hom_id_apply _

theorem coefficient_quotient_surjective_of_jetRestriction
    (I : X.IdealSheafData) (A : LineBundle X) (n : ℕ) (U : X.affineOpens)
    (e : A.sheaf.restrict U.1.ι ≅ structureSheaf U.1.toScheme)
    (hs : ((I^n).support : Set X) ⊆ U.1)
    (hjet : Function.Surjective (jetRestriction I A n)) :
    Function.Surjective (fun s : GlobalSections X (modulePow X A.sheaf n) =>
      Ideal.Quotient.mk ((I^n).ideal U) (globalSectionCoefficient A n U e s)) := by
  intro q
  obtain ⟨t, ht⟩ := globalQuotientValue_surjective (I^n) A n U e hs q
  obtain ⟨s, rfl⟩ := hjet t
  exact ⟨s, (globalQuotientValue_jetRestriction I A n U e s).symm.trans ht⟩

end PiExponent.AffineJetQuotient
end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Jets/AffineJetSupport.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.BlowupJetSurjectivity
import OAI.NumberTheory.PiExponent.Approximation.ProjectionFormula
import OAI.NumberTheory.PiExponent.Approximation.TwistSections

namespace OAI

noncomputable section
namespace PiExponent.AffineJetSupport
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
open PiExponent.BlowupJetSurjectivity
variable {X Y : Scheme}

private theorem map_bijective_of_eq {T : Type*} [Category T] [Quiver.IsThin T]
    (F : Tᵒᵖ ⥤ AddCommGrpCat) {U V : T}
    (h : U = V) (i : U ⟶ V) : Function.Bijective (F.map i.op) := by
  subst V
  have hi : i = 𝟙 U := Subsingleton.elim _ _
  subst i
  rw [op_id]
  erw [F.map_id]
  exact Function.bijective_id

theorem restriction_surjective_of_iso {M N : X.Modules} (e : M ≅ N) (U : X.Opens)
    (h : Function.Surjective (N.presheaf.map (homOfLE (le_top : U ≤ ⊤)).op)) :
    Function.Surjective (M.presheaf.map (homOfLE (le_top : U ≤ ⊤)).op) := by
  intro s
  obtain ⟨t, ht⟩ := h (e.hom.app U s)
  obtain ⟨r, hr⟩ := (ConcreteCategory.bijective_of_isIso (e.hom.app ⊤)).surjective t
  refine ⟨r, (ConcreteCategory.bijective_of_isIso (e.hom.app U)).injective ?_⟩
  have hn := CategoryTheory.congr_fun
    (e.hom.mapPresheaf.naturality (homOfLE (le_top : U ≤ ⊤)).op) r
  change e.hom.app U (M.presheaf.map _ r) = N.presheaf.map _ (e.hom.app ⊤ r) at hn
  rw [hn, hr, ht]

theorem pushforward_restriction_bijective (f : Y ⟶ X) (M : Y.Modules) (U : X.Opens)
    (hU : f ⁻¹ᵁ U = ⊤) :
    Function.Bijective (((Scheme.Modules.pushforward f).obj M).presheaf.map
      (homOfLE (le_top : U ≤ ⊤)).op) := by
  rw [Scheme.Modules.pushforward_obj_presheaf_map]
  have he : f ⁻¹ᵁ U = f ⁻¹ᵁ (⊤ : X.Opens) := by simp [hU]
  exact map_bijective_of_eq M.presheaf he _

theorem subscheme_preimage_eq_top (I : X.IdealSheafData) (U : X.Opens)
    (hs : (I.support : Set X) ⊆ U) : I.subschemeι ⁻¹ᵁ U = ⊤ := by
  apply top_unique
  intro x hx
  apply hs
  rw [← I.range_subschemeι]
  exact ⟨x, rfl⟩

theorem twistedQuotient_restriction_surjective (I : X.IdealSheafData)
    (A : LineBundle X) (n : ℕ) (U : X.Opens)
    (hs : (I.support : Set X) ⊆ U) :
    Function.Surjective (((moduleTwistFunctor A n).obj (jetQuotient I)).presheaf.map
      (homOfLE (le_top : U ≤ ⊤)).op) := by
  apply restriction_surjective_of_iso
    (ProjectionFormula.twistIso I.subschemeι (PiExponentSeshadri.IdealModule.unit I.subscheme) A n).symm U
  exact (pushforward_restriction_bijective I.subschemeι _ U
    (subscheme_preimage_eq_top I U hs)).surjective

def restrictionSectionsIso (M : X.Modules) (U : X.Opens) :
    Γ(M.restrict U.ι, ⊤) ≅ Γ(M,U) :=
  M.restrictAppIso U.ι ⊤ ≪≫ M.presheaf.mapIso (eqToIso U.ι_image_top.symm).op

def sectionsIso {M N : X.Modules} (e : M ≅ N) (U : X.Opens) : Γ(M,U) ≅ Γ(N,U) :=
  ((Scheme.Modules.toPresheaf X).mapIso e).app (op U)

def localQuotientEquiv (I : X.IdealSheafData) (A : LineBundle X) (n : ℕ)
    (U : X.affineOpens) (e : A.sheaf.restrict U.1.ι ≅ structureSheaf U.1.toScheme) :
    Γ((moduleTwistFunctor A n).obj (jetQuotient I), U.1) ≃
      (Γ(X,U.1) ⧸ I.ideal U) :=
  (restrictionSectionsIso ((moduleTwistFunctor A n).obj (jetQuotient I)) U.1).symm.addCommGroupIsoToAddEquiv.toEquiv |>.trans
    ((sectionsIso ((moduleTwistRestrictFrame A U.1 e n).app (jetQuotient I)) ⊤).addCommGroupIsoToAddEquiv.toEquiv.trans
      ((restrictionSectionsIso (jetQuotient I) U.1).addCommGroupIsoToAddEquiv.toEquiv.trans
        (I.subschemeObjIso U).commRingCatIsoToRingEquiv.toEquiv))

def globalQuotientValue (I : X.IdealSheafData) (A : LineBundle X) (n : ℕ)
    (U : X.affineOpens) (e : A.sheaf.restrict U.1.ι ≅ structureSheaf U.1.toScheme)
    (s : GlobalSections X ((moduleTwistFunctor A n).obj (jetQuotient I))) :
    Γ(X,U.1) ⧸ I.ideal U :=
  localQuotientEquiv I A n U e
    (((moduleTwistFunctor A n).obj (jetQuotient I)).presheaf.map
      (homOfLE (le_top : U.1 ≤ ⊤)).op
      (moduleSectionEquiv ((moduleTwistFunctor A n).obj (jetQuotient I)) s))

theorem globalQuotientValue_surjective (I : X.IdealSheafData) (A : LineBundle X) (n : ℕ)
    (U : X.affineOpens) (e : A.sheaf.restrict U.1.ι ≅ structureSheaf U.1.toScheme)
    (hs : (I.support : Set X) ⊆ U.1) :
    Function.Surjective (globalQuotientValue I A n U e) :=
  (localQuotientEquiv I A n U e).surjective.comp
    ((twistedQuotient_restriction_surjective I A n U.1 hs).comp
      (moduleSectionEquiv ((moduleTwistFunctor A n).obj (jetQuotient I))).surjective)

end PiExponent.AffineJetSupport
end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Jets/AlgebraicJetPackets.lean <==
import OAI.NumberTheory.PiExponent.Analysis.FormalLogTruncation
import OAI.NumberTheory.PiExponent.Jets.PolynomialJetPackets

namespace OAI

noncomputable section
namespace PiExponent.AlgebraicJetPackets

open MvPolynomial
variable {R : Type*} [CommRing R] {m : ℕ}

def triangularMap (c : Fin m → R) (G : Fin m → Polynomial R) :
    MvPolynomial (Fin (m+1)) R →ₐ[R] MvPolynomial (Fin (m+1)) R :=
  MvPolynomial.aeval (Fin.cases (1 + X 0)
    (fun i => C (c i) + X i.succ + Polynomial.aeval (X 0) (G i)))

def inverseTriangularMap (c : Fin m → R) (G : Fin m → Polynomial R) :
    MvPolynomial (Fin (m+1)) R →ₐ[R] MvPolynomial (Fin (m+1)) R :=
  MvPolynomial.aeval (Fin.cases (X 0 - 1)
    (fun i => X i.succ - C (c i) - Polynomial.aeval (X 0 - 1) (G i)))

@[simp] theorem triangularMap_X_zero (c : Fin m → R) (G : Fin m → Polynomial R) :
    triangularMap c G (X 0) = 1 + X 0 := by simp [triangularMap]

@[simp] theorem triangularMap_X_succ (c : Fin m → R) (G : Fin m → Polynomial R)
    (i : Fin m) :
    triangularMap c G (X i.succ) = C (c i) + X i.succ + Polynomial.aeval (X 0) (G i) := by
  simp [triangularMap]

@[simp] theorem inverseTriangularMap_X_zero (c : Fin m → R) (G : Fin m → Polynomial R) :
    inverseTriangularMap c G (X 0) = X 0 - 1 := by simp [inverseTriangularMap]

@[simp] theorem inverseTriangularMap_X_succ (c : Fin m → R) (G : Fin m → Polynomial R)
    (i : Fin m) :
    inverseTriangularMap c G (X i.succ) =
      X i.succ - C (c i) - Polynomial.aeval (X 0 - 1) (G i) := by
  simp [inverseTriangularMap]

theorem triangularMap_comp_inverse (c : Fin m → R) (G : Fin m → Polynomial R) :
    (triangularMap c G).comp (inverseTriangularMap c G) = AlgHom.id R _ := by
  apply MvPolynomial.algHom_ext
  intro i
  cases i using Fin.cases with
  | zero => simp
  | succ i =>
    simp only [AlgHom.comp_apply, inverseTriangularMap_X_succ, map_sub,
      triangularMap_X_succ, MvPolynomial.algHom_C, MvPolynomial.algebraMap_eq,
      ← Polynomial.aeval_algHom_apply, triangularMap_X_zero, map_one, AlgHom.id_apply]
    rw [show (1 + X (0 : Fin (m+1)) - 1 : MvPolynomial (Fin (m+1)) R) = X 0 by ring]
    ring

theorem inverseTriangularMap_comp (c : Fin m → R) (G : Fin m → Polynomial R) :
    (inverseTriangularMap c G).comp (triangularMap c G) = AlgHom.id R _ := by
  apply MvPolynomial.algHom_ext
  intro i
  cases i using Fin.cases with
  | zero => simp
  | succ i =>
    simp only [AlgHom.comp_apply, triangularMap_X_succ, map_add,
      inverseTriangularMap_X_succ, MvPolynomial.algHom_C, MvPolynomial.algebraMap_eq,
      ← Polynomial.aeval_algHom_apply, inverseTriangularMap_X_zero, AlgHom.id_apply]
    ring

def triangularEquiv (c : Fin m → R) (G : Fin m → Polynomial R) :
    MvPolynomial (Fin (m+1)) R ≃ₐ[R] MvPolynomial (Fin (m+1)) R :=
  AlgEquiv.ofAlgHom (triangularMap c G) (inverseTriangularMap c G)
    (triangularMap_comp_inverse c G) (inverseTriangularMap_comp c G)

theorem liftSeries_polynomial (p : Polynomial R) :
    FormalLogJet.liftSeries m (p : PowerSeries R) =
      Polynomial.aeval (MvPowerSeries.X (0 : Fin (m+1))) p := by
  have h : (FormalLogJet.liftSeries (R := R) m).comp Polynomial.coeToPowerSeries.ringHom =
      (Polynomial.aeval (MvPowerSeries.X (0 : Fin (m+1)))).toRingHom := by
    apply Polynomial.ringHom_ext
    · intro r
      simp [MvPowerSeries.algebraMap_apply]
    · simp
  exact RingHom.congr_fun h p

theorem truncatedFormalJet_eq_polynomial (c : Fin m → ℂ) (T : Fin m → ℕ)
    (P : PiExponentApprox.FramePolynomial m) :
    FormalLogTruncation.truncatedFormalJet c T P =
      ((triangularMap c (fun i => PowerSeries.trunc (T i) (PowerSeries.log ℂ)) P) :
        MvPowerSeries (Fin (m+1)) ℂ) := by
  have h : FormalLogTruncation.truncatedFormalJet c T =
      (MvPolynomial.coeToMvPowerSeries.algHom ℂ).comp
        (triangularMap c (fun i => PowerSeries.trunc (T i) (PowerSeries.log ℂ))) := by
    apply MvPolynomial.algHom_ext
    intro i
    cases i using Fin.cases with
    | zero =>
      simp [FormalLogTruncation.truncatedFormalJet]
    | succ i =>
      simp only [FormalLogTruncation.truncatedFormalJet, MvPolynomial.aeval_X,
        Fin.cases_succ, AlgHom.comp_apply, triangularMap_X_succ, map_add]
      rw [liftSeries_polynomial, ← Polynomial.aeval_algHom_apply]
      simp [MvPowerSeries.algebraMap_apply]
  simpa using AlgHom.congr_fun h P

theorem truncatedFormalJet_inverse (c : Fin m → ℂ) (T : Fin m → ℕ)
    (P : MvPolynomial (Fin (m+1)) ℂ) :
    FormalLogTruncation.truncatedFormalJet c T
      (inverseTriangularMap c (fun i => PowerSeries.trunc (T i) (PowerSeries.log ℂ)) P) =
      (P : MvPowerSeries (Fin (m+1)) ℂ) := by
  rw [truncatedFormalJet_eq_polynomial]
  have h := AlgHom.congr_fun
    (triangularMap_comp_inverse c (fun i => PowerSeries.trunc (T i) (PowerSeries.log ℂ))) P
  simpa using congrArg (fun Q : MvPolynomial (Fin (m+1)) ℂ =>
    (Q : MvPowerSeries (Fin (m+1)) ℂ)) h

theorem quotient_surjective_of_packet {A : Type*} [CommRing A] [Algebra R A]
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 ≤ v i) (H : ℚ)
    (f : A →ₐ[R] MvPowerSeries (Fin (m+1)) R)
    (hf : Function.Surjective (fun p => JetGeometry.rationalCoefficientPacket v H (f p))) :
    Function.Surjective ((Ideal.Quotient.mkₐ R (JetGeometry.rationalWeightedIdeal v hv H)).comp f) := by
  intro q
  obtain ⟨F, rfl⟩ := Ideal.Quotient.mk_surjective q
  obtain ⟨p, hp⟩ := hf (JetGeometry.rationalCoefficientPacket v H F)
  refine ⟨p, ?_⟩
  change Ideal.Quotient.mk _ (f p) = Ideal.Quotient.mk _ F
  apply Ideal.Quotient.eq.mpr
  exact (FormalLogTruncation.rationalCoefficientPacket_eq_iff v hv H _ _).mp hp

def algebraicJetMap (c : Fin m → ℂ) (T : Fin m → ℕ)
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 ≤ v i) (H : ℚ) :
    PiExponentApprox.FramePolynomial m →ₐ[ℂ]
      MvPowerSeries (Fin (m+1)) ℂ ⧸ JetGeometry.rationalWeightedIdeal (R := ℂ) v hv H :=
  (Ideal.Quotient.mkₐ ℂ (JetGeometry.rationalWeightedIdeal (R := ℂ) v hv H)).comp
    (FormalLogTruncation.truncatedFormalJet c T)

def algebraicJetIdeal (c : Fin m → ℂ) (T : Fin m → ℕ)
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 ≤ v i) (H : ℚ) :
    Ideal (PiExponentApprox.FramePolynomial m) :=
  RingHom.ker (algebraicJetMap c T v hv H)

@[simp] theorem mem_algebraicJetIdeal (c : Fin m → ℂ) (T : Fin m → ℕ)
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 ≤ v i) (H : ℚ)
    (P : PiExponentApprox.FramePolynomial m) :
    P ∈ algebraicJetIdeal c T v hv H ↔
      FormalLogTruncation.truncatedFormalJet c T P ∈ JetGeometry.rationalWeightedIdeal (R := ℂ) v hv H := by
  change Ideal.Quotient.mk _ _ = 0 ↔ _
  exact Ideal.Quotient.eq_zero_iff_mem

theorem truncatedFormalJet_packet_surjective (c : Fin m → ℂ) (T : Fin m → ℕ)
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 < v i) (H : ℚ) :
    Function.Surjective (fun P : PiExponentApprox.FramePolynomial m =>
      JetGeometry.rationalCoefficientPacket v H (FormalLogTruncation.truncatedFormalJet c T P)) := by
  intro packet
  obtain ⟨P, hP⟩ := PolynomialJetPackets.polynomial_packet_surjective v hv H packet
  refine ⟨inverseTriangularMap c (fun i => PowerSeries.trunc (T i) (PowerSeries.log ℂ)) P, ?_⟩
  simpa only [truncatedFormalJet_inverse] using hP

theorem algebraicJetMap_surjective (c : Fin m → ℂ) (T : Fin m → ℕ)
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 < v i) (H : ℚ) :
    Function.Surjective (algebraicJetMap c T v (fun i => (hv i).le) H) :=
  quotient_surjective_of_packet v (fun i => (hv i).le) H _
    (truncatedFormalJet_packet_surjective c T v hv H)

def algebraicJetQuotientEquiv (c : Fin m → ℂ) (T : Fin m → ℕ)
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 < v i) (H : ℚ) :
    (PiExponentApprox.FramePolynomial m ⧸ algebraicJetIdeal c T v (fun i => (hv i).le) H) ≃ₐ[ℂ]
      (MvPowerSeries (Fin (m+1)) ℂ ⧸ JetGeometry.rationalWeightedIdeal (R := ℂ) v (fun i => (hv i).le) H) :=
  Ideal.quotientKerAlgEquivOfSurjective (algebraicJetMap_surjective c T v hv H)

@[simp] theorem algebraicJetQuotientEquiv_mk (c : Fin m → ℂ) (T : Fin m → ℕ)
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 < v i) (H : ℚ)
    (P : PiExponentApprox.FramePolynomial m) :
    algebraicJetQuotientEquiv c T v hv H (Ideal.Quotient.mk _ P) =
      Ideal.Quotient.mk _ (FormalLogTruncation.truncatedFormalJet c T P) :=
  Ideal.quotientKerAlgEquivOfSurjective_mk _ P

theorem independent_truncatedFormalJet_packets_surjective {J : Type*}
    (c : J → Fin m → ℂ) (T : Fin m → ℕ)
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 < v i) (H : ℚ) :
    Function.Surjective (fun P : J → PiExponentApprox.FramePolynomial m => fun j =>
      JetGeometry.rationalCoefficientPacket v H (FormalLogTruncation.truncatedFormalJet (c j) T (P j))) := by
  intro packets
  choose P hP using fun j => truncatedFormalJet_packet_surjective (c j) T v hv H (packets j)
  exact ⟨P, funext hP⟩

theorem formalJet_packet_surjective (c : Fin m → ℂ)
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 < v i) (H : ℚ) :
    Function.Surjective (fun P : PiExponentApprox.FramePolynomial m =>
      JetGeometry.rationalCoefficientPacket v H (FormalLogJet.formalJet c P)) := by
  let T : Fin m → ℕ := fun i => Nat.ceil (v i.succ / v 0)
  have hT : ∀ i, v i.succ ≤ (T i : ℚ) * v 0 := by
    intro i
    exact (div_le_iff₀ (hv 0)).mp (Nat.le_ceil _)
  have ht : Function.Surjective (fun P : PiExponentApprox.FramePolynomial m =>
      fun _ : Unit => JetGeometry.rationalCoefficientPacket v H
        (FormalLogTruncation.truncatedFormalJet c T P)) := by
    intro packets
    obtain ⟨P, hP⟩ := truncatedFormalJet_packet_surjective c T v hv H (packets ())
    refine ⟨P, ?_⟩
    funext j
    cases j
    exact hP
  have hs := (FormalLogTruncation.formalLog_packets_surjective_iff_truncated
    v (fun i => (hv i).le) H T hT (fun _ : Unit => c) (fun P => P)).mpr ht
  intro packet
  obtain ⟨P, hP⟩ := hs (fun _ => packet)
  exact ⟨P, congrFun hP ()⟩

end PiExponent.AlgebraicJetPackets

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Jets/AuxiliaryJetMap.lean <==
import OAI.NumberTheory.PiExponent.Polynomials.AuxiliaryPolynomial

namespace OAI

open scoped BigOperators
open Filter Topology

namespace PiExponent

noncomputable def literalJetSubstitution {m : ℕ} (r : Fin m → ℂ)
    (G : Fin m → Polynomial ℂ) (j : ℕ) :
    PiExponentApprox.FramePolynomial m →ₐ[ℂ] MvPolynomial (Fin m) (Polynomial ℂ) :=
  MvPolynomial.aeval (Fin.cases (MvPolynomial.C (1 + Polynomial.X))
    (fun i => MvPolynomial.C (Polynomial.C ((j : ℂ) * r i) + G i) + MvPolynomial.X i))

noncomputable def literalJetEvaluation {m : ℕ} (K : ℕ)
    (V : Fin (m + 1) → ℝ) (H : ℝ) (r : Fin m → ℂ)
    (G : Fin m → Polynomial ℂ) :
    PiExponentApprox.FramePolynomial m →ₗ[ℂ]
      ((Fin K × ↥(strictWeightedSimplex V H)) → ℂ) :=
  LinearMap.pi (fun ρ => (Polynomial.lcoeff ℂ (ρ.2.val 0)).comp
    (((MvPolynomial.lcoeff (Polynomial ℂ)
      (InterpolationMatrix.exponentVector (fun i => ρ.2.val i.succ))).restrictScalars ℂ).comp
        (literalJetSubstitution r G ρ.1.val).toLinearMap))

@[simp] theorem literalJetEvaluation_apply {m : ℕ} (K : ℕ)
    (V : Fin (m + 1) → ℝ) (H : ℝ) (r : Fin m → ℂ)
    (G : Fin m → Polynomial ℂ) (p : PiExponentApprox.FramePolynomial m)
    (ρ : Fin K × ↥(strictWeightedSimplex V H)) :
    literalJetEvaluation K V H r G p ρ =
      ((literalJetSubstitution r G ρ.1.val p).coeff
        (InterpolationMatrix.exponentVector (fun i => ρ.2.val i.succ))).coeff (ρ.2.val 0) := rfl

theorem literalJetSubstitution_monomial {m : ℕ} (r : Fin m → ℂ)
    (G : Fin m → Polynomial ℂ) (j : ℕ) (e : Fin (m + 1) → ℕ) (z : ℂ) :
    literalJetSubstitution r G j
      (MvPolynomial.monomial (InterpolationMatrix.exponentVector e) z) =
      MvPolynomial.C (Polynomial.C z) *
        InterpolationMatrix.monomialImage r G j (e 0) (fun i => e i.succ) := by
  classical
  rw [literalJetSubstitution, MvPolynomial.aeval_monomial,
    Finsupp.prod_fintype _ _ (fun _ => pow_zero _), Fin.prod_univ_succ]
  simp only [InterpolationMatrix.exponentVector_apply, Fin.cases_zero, Fin.cases_succ,
    InterpolationMatrix.monomialImage, ← map_pow]
  rfl

theorem literalJetSubstitution_polynomialOfCoefficients {m : ℕ}
    (S : Finset (Fin (m + 1) → ℕ)) (x : S → ℂ)
    (r : Fin m → ℂ) (G : Fin m → Polynomial ℂ) (j : ℕ) :
    literalJetSubstitution r G j (polynomialOfCoefficients S x) =
      InterpolationMatrix.sectionImage r G (fun c : S => c.val 0)
        (fun c i => c.val i.succ) x j := by
  classical
  change literalJetSubstitution r G j
    (∑ exponent : S, MvPolynomial.monomial
      (InterpolationMatrix.exponentVector exponent.val) (x exponent)) = _
  simp only [map_sum, literalJetSubstitution_monomial, InterpolationMatrix.sectionImage]

theorem eventually_exists_literalJet_auxiliaryPolynomial {m : ℕ}
    (W V : Fin (m + 1) → ℚ) (hW : ∀ i, 0 < W i) (hV : ∀ i, 0 < V i)
    (K : ℕ) {a : ℝ} (ha : 0 < a)
    (hvol : (K : ℝ) * a ^ (m + 1) * (∏ i, (W i : ℝ)) / (∏ i, (V i : ℝ)) < 1)
    (r : Fin m → ℂ) (G : Fin m → Polynomial ℂ) :
    ∀ᶠ N : ℝ in atTop, ∃ p : PiExponentApprox.FramePolynomial m, p ≠ 0 ∧
      PiExponentApprox.HasWeightedDegreeLE (fun i => (W i : ℝ)) N p ∧
      ∀ ρ : Fin K × ↥(strictWeightedSimplex (fun i => (V i : ℝ)) (a * N)),
        ((literalJetSubstitution r G ρ.1.val p).coeff
          (InterpolationMatrix.exponentVector (fun i => ρ.2.val i.succ))).coeff (ρ.2.val 0) = 0 := by
  filter_upwards [eventually_exists_auxiliaryPolynomial W V hW hV K ha hvol] with N hN
  obtain ⟨p, hp, hw, he⟩ := hN (literalJetEvaluation K (fun i => (V i : ℝ)) (a * N) r G)
  refine ⟨p, hp, hw, ?_⟩
  intro ρ
  have h := congrFun he ρ
  simpa only [literalJetEvaluation_apply, Pi.zero_apply] using h

end PiExponent

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Jets/BranchContact.lean <==
import Mathlib.Basic.Complex.Basic
import OAI.NumberTheory.PiExponent.Jets.FormalBranchOrderRational

namespace OAI

noncomputable section
namespace PiExponent.BranchContact

variable {ι : Type*} [Fintype ι]

def active (a : ι → PowerSeries ℂ) : Finset ι := by
  classical
  exact Finset.univ.filter (fun i => a i ≠ 0)

@[simp] theorem mem_active (a : ι → PowerSeries ℂ) (i : ι) :
    i ∈ active a ↔ a i ≠ 0 := by
  classical
  simp [active]

theorem active_nonempty (a : ι → PowerSeries ℂ) (hne : ∃ i, a i ≠ 0) :
    (active a).Nonempty := by
  obtain ⟨i,hi⟩ := hne
  exact ⟨i,(mem_active a i).mpr hi⟩

def contact (v : ι → ℚ) (a : ι → PowerSeries ℂ) (hne : ∃ i, a i ≠ 0) : ℚ :=
  (active a).inf' (active_nonempty a hne) (fun i => ((a i).order.toNat : ℚ) / v i)

theorem contact_le (v : ι → ℚ) (a : ι → PowerSeries ℂ) (hne : ∃ i, a i ≠ 0)
    (i : ι) (hi : a i ≠ 0) :
    contact v a hne ≤ ((a i).order.toNat : ℚ) / v i :=
  Finset.inf'_le _ ((mem_active a i).mpr hi)

theorem exists_attains (v : ι → ℚ) (a : ι → PowerSeries ℂ) (hne : ∃ i, a i ≠ 0) :
    ∃ i, a i ≠ 0 ∧ contact v a hne = ((a i).order.toNat : ℚ) / v i := by
  obtain ⟨i,hi,he⟩ := Finset.exists_mem_eq_inf' (active_nonempty a hne)
    (fun i => ((a i).order.toNat : ℚ) / v i)
  exact ⟨i,(mem_active a i).mp hi,he⟩

theorem contact_pos (v : ι → ℚ) (hv : ∀ i, 0 < v i)
    (a : ι → PowerSeries ℂ) (hne : ∃ i, a i ≠ 0)
    (hc : ∀ i, PowerSeries.constantCoeff (a i) = 0) : 0 < contact v a hne := by
  obtain ⟨i,hi,he⟩ := exists_attains v a hne
  rw [he]
  apply div_pos _ (hv i)
  have horder := PowerSeries.one_le_order_iff_constCoeff_eq_zero.mpr (hc i)
  rw [← PowerSeries.coe_toNat_order hi] at horder
  have hnat : 1 ≤ (a i).order.toNat := by exact_mod_cast horder
  exact_mod_cast (show 0 < (a i).order.toNat by omega)

theorem contact_bound (v : ι → ℚ) (hv : ∀ i, 0 < v i)
    (a : ι → PowerSeries ℂ) (hne : ∃ i, a i ≠ 0) (i : ι) (k : ℕ)
    (hk : (a i).order = (k : ℕ∞)) : contact v a hne * v i ≤ (k : ℚ) := by
  have hi : a i ≠ 0 := by
    intro hz
    simp [hz] at hk
  have hnat : (a i).order.toNat = k := by simpa using congrArg ENat.toNat hk
  exact hnat ▸ (le_div_iff₀ (hv i)).mp (contact_le v a hne i hi)

theorem le_contact (v : ι → ℚ) (hv : ∀ i, 0 < v i)
    (a : ι → PowerSeries ℂ) (hne : ∃ i, a i ≠ 0) (μ : ℚ)
    (hμ : ∀ i (k : ℕ), (a i).order = (k : ℕ∞) → μ * v i ≤ (k : ℚ)) :
    μ ≤ contact v a hne := by
  apply Finset.le_inf'
  intro i hi
  apply (le_div_iff₀ (hv i)).mpr
  exact hμ i _ (PowerSeries.coe_toNat_order ((mem_active a i).mp hi)).symm

theorem order_add_lower (B : ℚ) (f g : PowerSeries ℂ)
    (hf : ∀ k : ℕ, f.order = (k : ℕ∞) → B ≤ (k : ℚ))
    (hg : ∀ k : ℕ, g.order = (k : ℕ∞) → B ≤ (k : ℚ))
    (k : ℕ) (hk : (f + g).order = (k : ℕ∞)) : B ≤ (k : ℚ) := by
  have hmin : min f.order g.order ≤ (k : ℕ∞) :=
    (PowerSeries.min_order_le_order_add f g).trans hk.le
  rcases min_le_iff.mp hmin with h | h
  · have hn : f.order ≠ ⊤ := ne_top_of_le_ne_top (by simp) h
    have he := ENat.natCast_toNat hn
    have hb := hf f.order.toNat he.symm
    have hnat : f.order.toNat ≤ k := by
      exact_mod_cast he.symm ▸ h
    exact hb.trans (by exact_mod_cast hnat)
  · have hn : g.order ≠ ⊤ := ne_top_of_le_ne_top (by simp) h
    have he := ENat.natCast_toNat hn
    have hb := hg g.order.toNat he.symm
    have hnat : g.order.toNat ≤ k := by
      exact_mod_cast he.symm ▸ h
    exact hb.trans (by exact_mod_cast hnat)

theorem exists_attaining_add (v : ι → ℚ) (hv : ∀ i, 0 < v i)
    (a t : ι → PowerSeries ℂ) (hne : ∃ i, a i ≠ 0)
    (ht : ∀ i (k : ℕ), (t i).order = (k : ℕ∞) → contact v a hne * v i < (k : ℚ)) :
    ∃ i, a i + t i ≠ 0 ∧ (a i + t i).order = (a i).order ∧
      contact v a hne = ((a i + t i).order.toNat : ℚ) / v i := by
  obtain ⟨i,hi,he⟩ := exists_attains v a hne
  have heq : contact v a hne * v i = ((a i).order.toNat : ℚ) :=
    (eq_div_iff (ne_of_gt (hv i))).mp he
  have hord : (a i).order < (t i).order := by
    by_cases hzero : t i = 0
    · simpa [hzero] using PowerSeries.order_finite_iff_ne_zero.mpr hi
    · have ht' := ht i (t i).order.toNat (PowerSeries.coe_toNat_order hzero).symm
      rw [heq] at ht'
      have hnat : (a i).order.toNat < (t i).order.toNat := by exact_mod_cast ht'
      rw [← PowerSeries.coe_toNat_order hi, ← PowerSeries.coe_toNat_order hzero]
      exact_mod_cast hnat
  have hsum : (a i + t i).order = (a i).order := by
    rw [PowerSeries.order_add_of_order_ne _ _ hord.ne, inf_eq_left.mpr hord.le]
  have hne' : a i + t i ≠ 0 := by
    intro hz
    have hh := PowerSeries.order_eq_top.mpr hz
    rw [hsum] at hh
    exact hi (PowerSeries.order_eq_top.mp hh)
  exact ⟨i,hne',hsum,hsum ▸ he⟩

theorem add_not_all_zero (v : ι → ℚ) (hv : ∀ i, 0 < v i)
    (a t : ι → PowerSeries ℂ) (hne : ∃ i, a i ≠ 0)
    (ht : ∀ i (k : ℕ), (t i).order = (k : ℕ∞) → contact v a hne * v i < (k : ℚ)) :
    ∃ i, a i + t i ≠ 0 := by
  obtain ⟨i,hi,_⟩ := exists_attaining_add v hv a t hne ht
  exact ⟨i,hi⟩

theorem contact_add_high_tail (v : ι → ℚ) (hv : ∀ i, 0 < v i)
    (a t : ι → PowerSeries ℂ) (hne : ∃ i, a i ≠ 0)
    (ht : ∀ i (k : ℕ), (t i).order = (k : ℕ∞) → contact v a hne * v i < (k : ℚ)) :
    contact v (fun i => a i + t i) (add_not_all_zero v hv a t hne ht) = contact v a hne := by
  apply le_antisymm
  · obtain ⟨i,hi,horder,he⟩ := exists_attaining_add v hv a t hne ht
    exact (contact_le v _ _ i hi).trans_eq he.symm
  · apply le_contact v hv _ _
    intro i k hk
    exact order_add_lower _ (a i) (t i) (contact_bound v hv a hne i)
      (fun n hn => (ht i n hn).le) k hk

end PiExponent.BranchContact

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Jets/BranchContactIdeal.lean <==
import Mathlib.Analysis.Complex.Polynomial.Basic
import OAI.NumberTheory.PiExponent.Jets.BranchContact
import OAI.NumberTheory.PiExponent.Jets.DVRBranch

namespace OAI

noncomputable section
namespace PiExponent.BranchContactIdeal
open IsDiscreteValuationRing

variable {A ι : Type*} [CommRing A] [IsDomain A] [IsDiscreteValuationRing A]

def powerIdeal (z : ι → A) (e : ι → ℕ) : Ideal A :=
  Ideal.span (Set.range (fun i => z i ^ e i))

theorem powerIdeal_eq_singleton (z : ι → A) (e : ι → ℕ) (i : ι)
    (hmin : ∀ j, addVal A (z i ^ e i) ≤ addVal A (z j ^ e j)) :
    powerIdeal z e = Ideal.span {z i ^ e i} := by
  apply le_antisymm
  · apply Ideal.span_le.mpr
    rintro a ⟨j,rfl⟩
    exact Ideal.mem_span_singleton.mpr (addVal_le_iff_dvd.mp (hmin j))
  · rw [Ideal.span_le]
    intro b hb
    obtain rfl := Set.mem_singleton_iff.mp hb
    exact Ideal.subset_span (Set.mem_range_self i)

theorem addVal_pow_toNat {a : A} (ha : a ≠ 0) (n : ℕ) :
    (addVal A (a ^ n)).toNat = n * (addVal A a).toNat := by
  have ht : addVal A a ≠ ⊤ := addVal_eq_top_iff.not.mpr ha
  rw [(addVal A).map_pow, ← ENat.natCast_toNat ht]
  simp [nsmul_eq_mul]

variable [Fintype ι] [Algebra ℂ A]
    [Algebra.IsIntegral ℂ (IsLocalRing.ResidueField A)]

def contact (v : ι → ℚ) (z : ι → A) (hne : ∃ i, z i ≠ 0) : ℚ :=
  BranchContact.contact v (fun i => DVRBranch.expansion ℂ A (z i)) (by
    obtain ⟨i,hi⟩ := hne
    exact ⟨i,(map_ne_zero_iff _ (DVRBranch.expansion_injective ℂ A)).mpr hi⟩)

theorem exists_generator_colength_eq_contact
    (v : ι → ℚ) (hv : ∀ i, 0 < v i) (z : ι → A) (hne : ∃ i, z i ≠ 0)
    (R : ℚ) (e : ι → ℕ) (he : ∀ i, v i * (e i : ℚ) = R) :
    ∃ i, z i ≠ 0 ∧ powerIdeal z e = Ideal.span {z i ^ e i} ∧
      ((Module.length A (A ⧸ powerIdeal z e)).toNat : ℚ) = R * contact v z hne := by
  classical
  let a : ι → PowerSeries ℂ := fun i => DVRBranch.expansion ℂ A (z i)
  have han : ∃ i, a i ≠ 0 := by
    obtain ⟨i,hi⟩ := hne
    exact ⟨i,(map_ne_zero_iff _ (DVRBranch.expansion_injective ℂ A)).mpr hi⟩
  obtain ⟨i,hi,hatt⟩ := BranchContact.exists_attains v a han
  have hzi : z i ≠ 0 := fun hz => hi (by simp [a,hz])
  have hival : (contact v z hne) * v i = ((addVal A (z i)).toNat : ℚ) := by
    have h := (eq_div_iff (ne_of_gt (hv i))).mp hatt
    simpa only [contact, a, DVRBranch.expansion_order] using h
  have hiR : ((addVal A (z i ^ e i)).toNat : ℚ) = R * contact v z hne := by
    rw [addVal_pow_toNat hzi, Nat.cast_mul, ← hival, ← he i]
    ring
  have hmin : ∀ j, addVal A (z i ^ e i) ≤ addVal A (z j ^ e j) := by
    intro j
    by_cases hzj : z j = 0
    · by_cases hej : e j = 0
      · have hR : R = 0 := by simpa [hej] using (he j).symm
        have hi0 : e i = 0 := by
          have hh := he i
          rw [hR, mul_eq_zero] at hh
          exact_mod_cast hh.resolve_left (ne_of_gt (hv i))
        simp [hej,hi0]
      · simp [hzj,zero_pow hej]
    · have haj : a j ≠ 0 := (map_ne_zero_iff _ (DVRBranch.expansion_injective ℂ A)).mpr hzj
      have hb := BranchContact.contact_bound v hv a han j (a j).order.toNat
        (PowerSeries.coe_toNat_order haj).symm
      have hb' : contact v z hne * v j ≤ ((addVal A (z j)).toNat : ℚ) := by
        simpa only [contact, a, DVRBranch.expansion_order] using hb
      have hrat : ((addVal A (z i ^ e i)).toNat : ℚ) ≤
          ((addVal A (z j ^ e j)).toNat : ℚ) := by
        rw [hiR, addVal_pow_toNat hzj, Nat.cast_mul, ← he j]
        nlinarith [mul_le_mul_of_nonneg_left hb' (Nat.cast_nonneg (e j) : (0:ℚ) ≤ e j)]
      have hnat : (addVal A (z i ^ e i)).toNat ≤ (addVal A (z j ^ e j)).toNat := by
        exact_mod_cast hrat
      rw [← ENat.natCast_toNat (addVal_eq_top_iff.not.mpr (pow_ne_zero _ hzi)),
        ← ENat.natCast_toNat (addVal_eq_top_iff.not.mpr (pow_ne_zero _ hzj))]
      exact_mod_cast hnat
  have heq := powerIdeal_eq_singleton z e i hmin
  refine ⟨i,hzi,heq,?_⟩
  rw [heq, CurveLocalOrder.length_quotient_span_eq_addVal (pow_ne_zero _ hzi)]
  exact hiR

theorem colength_eq_contact
    (v : ι → ℚ) (hv : ∀ i, 0 < v i) (z : ι → A) (hne : ∃ i, z i ≠ 0)
    (R : ℚ) (e : ι → ℕ) (he : ∀ i, v i * (e i : ℚ) = R) :
    ((Module.length A (A ⧸ powerIdeal z e)).toNat : ℚ) = R * contact v z hne := by
  obtain ⟨_,_,_,h⟩ := exists_generator_colength_eq_contact v hv z hne R e he
  exact h

end PiExponent.BranchContactIdeal

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Jets/CommutingTaylor.lean <==
import Mathlib.RingTheory.Derivation.Basic
import Mathlib.RingTheory.MvPowerSeries.Equiv
import Mathlib.RingTheory.PowerSeries.Basic
import Mathlib.Data.Nat.Choose.Sum
import Mathlib.Algebra.BigOperators.Fin
import Mathlib.Tactic.FieldSimp
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.Choose

namespace OAI

noncomputable section
namespace PiExponent.CommutingTaylor

open Finset Nat
variable {R : Type*} [CommRing R] [Algebra ℚ R]

def iter (D : Derivation ℚ R R) (n : ℕ) : R →ₗ[ℚ] R := D.toLinearMap ^ n

@[simp] theorem iter_zero (D : Derivation ℚ R R) (a : R) : iter D 0 a = a := rfl
@[simp] theorem iter_succ (D : Derivation ℚ R R) (n : ℕ) (a : R) :
    iter D (n+1) a = D (iter D n a) := by
  change (D.toLinearMap ^ (n + 1)) a = D ((D.toLinearMap ^ n) a)
  calc
    (D.toLinearMap ^ (n + 1)) a = (D.toLinearMap * D.toLinearMap ^ n) a :=
      congrArg (fun f : Module.End ℚ R => f a) (_root_.pow_succ' D.toLinearMap n)
    _ = D.toLinearMap ((D.toLinearMap ^ n) a) :=
      Module.End.mul_apply D.toLinearMap (D.toLinearMap ^ n) a
    _ = D ((D.toLinearMap ^ n) a) :=
      congrFun (Derivation.coeFn_coe D) ((D.toLinearMap ^ n) a)

theorem iter_mul (D : Derivation ℚ R R) (n : ℕ) (a b : R) :
    iter D n (a*b) = ∑ ij ∈ antidiagonal n,
      n.choose ij.1 • (iter D ij.1 a * iter D ij.2 b) := by
  induction n with
  | zero => simp
  | succ n ih =>
    rw [sum_antidiagonal_choose_succ_nsmul
      (fun i j => iter D i a * iter D j b) n]
    simp only [iter_succ, ih, map_sum, map_nsmul, Derivation.leibniz,
      smul_eq_mul, nsmul_add, Finset.sum_add_distrib]
    congr 1
    apply Finset.sum_congr rfl
    intro ij hij
    rw [n.choose_symm_of_eq_add (mem_antidiagonal.mp hij).symm]
    rw [mul_comm]

private theorem factorial_normalize (i j : ℕ) :
    (1 / ((i+j).factorial : ℚ)) * ((i+j).choose i : ℚ) =
      (1 / (i.factorial : ℚ)) * (1 / (j.factorial : ℚ)) := by
  have h : (((i+j).choose i : ℚ) * (i.factorial : ℚ) * (j.factorial : ℚ)) =
      ((i+j).factorial : ℚ) := by
    exact_mod_cast (by
      simpa using Nat.choose_mul_factorial_mul_factorial (Nat.le_add_right i j) :
        (i+j).choose i * i.factorial * j.factorial = (i+j).factorial)
  have hi : (i.factorial : ℚ) ≠ 0 := by exact_mod_cast Nat.factorial_ne_zero i
  have hj : (j.factorial : ℚ) ≠ 0 := by exact_mod_cast Nat.factorial_ne_zero j
  have hn : ((i+j).factorial : ℚ) ≠ 0 := by exact_mod_cast Nat.factorial_ne_zero (i+j)
  field_simp
  nlinarith [h]

def taylorSeries (D : Derivation ℚ R R) (a : R) : PowerSeries R :=
  PowerSeries.mk fun n => (1 / (n.factorial : ℚ)) • iter D n a

@[simp] theorem coeff_taylorSeries (D : Derivation ℚ R R) (a : R) (n : ℕ) :
    PowerSeries.coeff n (taylorSeries D a) = (1 / (n.factorial : ℚ)) • iter D n a := by
  exact PowerSeries.coeff_mk n _

theorem taylorSeries_mul (D : Derivation ℚ R R) (a b : R) :
    taylorSeries D (a*b) = taylorSeries D a * taylorSeries D b := by
  ext n
  rw [PowerSeries.coeff_mul, coeff_taylorSeries, iter_mul, Finset.smul_sum]
  apply Finset.sum_congr rfl
  intro ij hij
  have hn : ij.1 + ij.2 = n := mem_antidiagonal.mp hij
  rw [coeff_taylorSeries, coeff_taylorSeries]
  rw [← Nat.cast_smul_eq_nsmul ℚ, smul_smul, smul_mul_smul_comm]
  rw [← hn, factorial_normalize]

def taylorHom (D : Derivation ℚ R R) : R →+* PowerSeries R where
  toFun := taylorSeries D
  map_zero' := by ext n; simp [taylorSeries]
  map_one' := by
    ext n
    cases n with
    | zero => simp [taylorSeries]
    | succ n =>
      have h : iter D (n+1) (1:R) = 0 := by
        induction n with
        | zero => simp
        | succ n ih => simp [ih]
      simp [taylorSeries, h]
  map_add' a b := by ext n; simp [taylorSeries, smul_add]
  map_mul' := taylorSeries_mul D

@[simp] theorem coeff_taylorHom (D : Derivation ℚ R R) (a : R) (n : ℕ) :
    PowerSeries.coeff n (taylorHom D a) = (1 / (n.factorial : ℚ)) • iter D n a := by
  exact coeff_taylorSeries D a n

@[simp] theorem constantCoeff_taylorHom (D : Derivation ℚ R R) (a : R) :
    PowerSeries.constantCoeff (taylorHom D a) = a := by
  rw [← PowerSeries.coeff_zero_eq_constantCoeff_apply, coeff_taylorHom]
  simp

def mixedIter : (m : ℕ) → (Fin m → Derivation ℚ R R) → (Fin m →₀ ℕ) → R →ₗ[ℚ] R
  | 0, _, _ => LinearMap.id
  | m+1, D, α => (mixedIter m (fun i => D i.succ) α.tail).comp (iter (D 0) (α 0))

def taylorHomFin : (m : ℕ) → (Fin m → Derivation ℚ R R) → R →+* MvPowerSeries (Fin m) R
  | 0, _ => MvPowerSeries.C
  | m+1, D => (MvPowerSeries.finSuccEquiv R m).symm.toRingHom.comp
      ((PowerSeries.map (taylorHomFin m (fun i => D i.succ))).comp (taylorHom (D 0)))

theorem coeff_taylorHomFin (m : ℕ) (D : Fin m → Derivation ℚ R R)
    (α : Fin m →₀ ℕ) (a : R) :
    MvPowerSeries.coeff α (taylorHomFin m D a) =
      (∏ i, (1 / ((α i).factorial : ℚ))) • mixedIter m D α a := by
  induction m generalizing a with
  | zero =>
    have hα : α = 0 := Subsingleton.elim _ _
    simp [taylorHomFin, mixedIter, hα]
  | succ m ih =>
    have hcoeff := MvPowerSeries.coeff_coeff_finSuccEquiv
      ((MvPowerSeries.finSuccEquiv R m).symm
        (PowerSeries.map (taylorHomFin m (fun i => D i.succ)) (taylorHom (D 0) a)))
      (k := α 0) (x := α.tail)
    simp only [AlgEquiv.apply_symm_apply] at hcoeff
    rw [show α.tail.cons (α 0) = α by ext i; refine Fin.cases ?_ (fun j => ?_) i <;> simp] at hcoeff
    rw [taylorHomFin, RingHom.comp_apply, RingHom.comp_apply]
    change MvPowerSeries.coeff α ((MvPowerSeries.finSuccEquiv R m).symm
      (PowerSeries.map (taylorHomFin m (fun i => D i.succ)) (taylorHom (D 0) a))) = _
    rw [← hcoeff, PowerSeries.coeff_map, coeff_taylorHom, ih]
    simp only [map_smul, mixedIter, LinearMap.comp_apply, Fin.prod_univ_succ,
      Finsupp.tail_apply, smul_smul]
    rw [mul_comm]

@[simp] theorem mixedIter_zero (m : ℕ) (D : Fin m → Derivation ℚ R R) (a : R) :
    mixedIter m D 0 a = a := by
  induction m generalizing a with
  | zero => rfl
  | succ m ih =>
    have ht : (0 : Fin (m+1) →₀ ℕ).tail = 0 := by ext i; rfl
    simp [mixedIter, ht, ih]

@[simp] theorem mixedIter_single (m : ℕ) (D : Fin m → Derivation ℚ R R)
    (i : Fin m) (a : R) : mixedIter m D (Finsupp.single i 1) a = D i a := by
  induction m generalizing a with
  | zero => exact Fin.elim0 i
  | succ m ih =>
    refine Fin.cases ?_ (fun j => ?_) i
    · rw [← Finsupp.cons_zero_eq_single_zero]
      simp [mixedIter, iter]
    · rw [← Finsupp.cons_zero_single_eq_single_succ]
      simp [mixedIter, ih]

@[simp] theorem coeff_zero_taylorHomFin (m : ℕ) (D : Fin m → Derivation ℚ R R) (a : R) :
    MvPowerSeries.coeff 0 (taylorHomFin m D a) = a := by
  simp [coeff_taylorHomFin]

@[simp] theorem coeff_single_taylorHomFin (m : ℕ) (D : Fin m → Derivation ℚ R R)
    (i : Fin m) (a : R) :
    MvPowerSeries.coeff (Finsupp.single i 1) (taylorHomFin m D a) = D i a := by
  rw [coeff_taylorHomFin, mixedIter_single]
  have h : (∏ j : Fin m, (1 / ((Finsupp.single i 1 j).factorial : ℚ))) = 1 := by
    apply Finset.prod_eq_one
    intro j hj
    by_cases he : i = j <;> simp [he]
  rw [h, one_smul]

def residueTaylorFin {K : Type*} [CommRing K]
    (m : ℕ) (D : Fin m → Derivation ℚ R R) (ρ : R →+* K) :
    R →+* MvPowerSeries (Fin m) K :=
  (MvPowerSeries.map ρ).comp (taylorHomFin m D)

theorem coeff_residueTaylorFin {K : Type*} [CommRing K] [Algebra ℚ K]
    (m : ℕ) (D : Fin m → Derivation ℚ R R) (ρ : R →+* K)
    (α : Fin m →₀ ℕ) (a : R) :
    MvPowerSeries.coeff α (residueTaylorFin m D ρ a) =
      (∏ i, (1 / ((α i).factorial : ℚ))) • ρ (mixedIter m D α a) := by
  simp [residueTaylorFin, coeff_taylorHomFin, map_rat_smul]

@[simp] theorem coeff_zero_residueTaylorFin {K : Type*} [CommRing K]
    (m : ℕ) (D : Fin m → Derivation ℚ R R) (ρ : R →+* K) (a : R) :
    MvPowerSeries.coeff 0 (residueTaylorFin m D ρ a) = ρ a := by
  simp [residueTaylorFin]

@[simp] theorem coeff_single_residueTaylorFin {K : Type*} [CommRing K]
    (m : ℕ) (D : Fin m → Derivation ℚ R R) (ρ : R →+* K) (i : Fin m) (a : R) :
    MvPowerSeries.coeff (Finsupp.single i 1) (residueTaylorFin m D ρ a) = ρ (D i a) := by
  simp [residueTaylorFin]

@[simp] theorem constantCoeff_residueTaylorFin {K : Type*} [CommRing K]
    (m : ℕ) (D : Fin m → Derivation ℚ R R) (ρ : R →+* K) (a : R) :
    MvPowerSeries.constantCoeff (residueTaylorFin m D ρ a) = ρ a := by
  rw [← MvPowerSeries.coeff_zero_eq_constantCoeff_apply]
  exact coeff_zero_residueTaylorFin m D ρ a

theorem constantCoeff_comp_residueTaylorFin {K : Type*} [CommRing K]
    (m : ℕ) (D : Fin m → Derivation ℚ R R) (ρ : R →+* K) :
    MvPowerSeries.constantCoeff.comp (residueTaylorFin m D ρ) = ρ := by
  ext a
  exact constantCoeff_residueTaylorFin m D ρ a

theorem iter_commute (D E : Derivation ℚ R R)
    (h : Commute D.toLinearMap E.toLinearMap) (i j : ℕ) (a : R) :
    iter D i (iter E j a) = iter E j (iter D i a) := by
  exact LinearMap.congr_fun ((h.pow_left i).pow_right j).eq a

theorem mixedIter_commute (m : ℕ) (D : Fin m → Derivation ℚ R R)
    (E : Derivation ℚ R R) (α : Fin m →₀ ℕ)
    (h : ∀ i, Commute (D i).toLinearMap E.toLinearMap) (a : R) :
    mixedIter m D α (E a) = E (mixedIter m D α a) := by
  induction m generalizing a with
  | zero => rfl
  | succ m ih =>
    simp only [mixedIter, LinearMap.comp_apply]
    rw [show iter (D 0) (α 0) (E a) = E (iter (D 0) (α 0) a) from
      iter_commute (D 0) E (h 0) (α 0) 1 a]
    exact ih (fun i => D i.succ) α.tail (fun i => h i.succ) _

end PiExponent.CommutingTaylor

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Jets/CompactJetIdeal.lean <==
import Mathlib.AlgebraicGeometry.IdealSheaf.Functorial
import Mathlib.AlgebraicGeometry.Morphisms.Separated
import OAI.NumberTheory.PiExponent.Ampleness.ReesPushdown

namespace OAI

noncomputable section
open CategoryTheory CategoryTheory.Limits AlgebraicGeometry TopologicalSpace
namespace PiExponent.CompactJetIdeal

universe u
variable {U X S : Scheme.{u}}

def extend (I : U.IdealSheafData) (j : U ⟶ X) : X.IdealSheafData := I.map j

theorem restrict_extend (I : U.IdealSheafData) (j : U ⟶ X)
    [IsOpenImmersion j] [QuasiCompact j] : (extend I j).comap j = I := by
  apply Scheme.IdealSheafData.ext
  funext W
  rw [Scheme.IdealSheafData.ideal_comap_of_isOpenImmersion]
  have hsq : IsPullback I.subschemeι (𝟙 I.subscheme) j (I.subschemeι ≫ j) :=
    IsPullback.of_vert_isIso_mono ⟨by simp⟩
  have h := Scheme.ker_ideal_of_isPullback_of_isOpenImmersion
    (I.subschemeι ≫ j) I.subschemeι (𝟙 I.subscheme) j hsq W
  simpa only [Scheme.IdealSheafData.ker_subschemeι, extend, Scheme.IdealSheafData.map] using h.symm

theorem section_isClosedImmersion (π : X ⟶ S) [IsSeparated π]
    (p : S ⟶ X) (hp : p ≫ π = 𝟙 S) : IsClosedImmersion p := by
  have : IsClosedImmersion (p ≫ π) := by rw [hp]; infer_instance
  exact IsClosedImmersion.of_comp p π

theorem image_support_isClosed {J : Type*} [Finite J]
    (I : U.IdealSheafData) (j : U ⟶ X)
    (π : X ⟶ S) [IsSeparated π]
    (p : J → (S ⟶ U)) (hp : ∀ a, (p a ≫ j) ≫ π = 𝟙 S)
    (hsupport : (I.support : Set U) = ⋃ a, Set.range (p a)) :
    IsClosed (j '' (I.support : Set U)) := by
  have heq : j '' (I.support : Set U) = ⋃ a, Set.range (p a ≫ j) := by
    rw [hsupport, Set.image_iUnion]
    congr 1
    funext a
    rw [Scheme.Hom.comp_base, TopCat.coe_comp, Set.range_comp]
  rw [heq]
  apply isClosed_iUnion_of_finite
  intro a
  have := section_isClosedImmersion π (p a ≫ j) (hp a)
  exact (p a ≫ j).isClosedEmbedding.isClosed_range

theorem support_extend {J : Type*} [Finite J]
    (I : U.IdealSheafData) (j : U ⟶ X) [QuasiCompact j]
    (π : X ⟶ S) [IsSeparated π]
    (p : J → (S ⟶ U)) (hp : ∀ a, (p a ≫ j) ≫ π = 𝟙 S)
    (hsupport : (I.support : Set U) = ⋃ a, Set.range (p a)) :
    ((extend I j).support : Set X) = j '' (I.support : Set U) := by
  change ((I.map j).support : Set X) = _
  rw [Scheme.IdealSheafData.support_map]
  exact (image_support_isClosed I j π p hp hsupport).closure_eq

theorem restrict_eq_top_of_disjoint (I : X.IdealSheafData)
    {V : Scheme.{u}} (f : V ⟶ X)
    (havoid : ∀ v, f v ∉ I.support) : I.comap f = ⊤ := by
  apply (Scheme.IdealSheafData.support_eq_bot_iff (I.comap f)).mp
  rw [Scheme.IdealSheafData.support_comap]
  ext v
  exact ⟨fun h => (havoid v h).elim, False.elim⟩

abbrev affineBlowup {R : Type u} [CommRing R] (I : Ideal R) : Scheme.{u} :=
  PiExponentSeshadri.ReesGrading.affineBlowup I

end PiExponent.CompactJetIdeal
end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Jets/CompactJetIdealCoherent.lean <==
import OAI.NumberTheory.PiExponent.Approximation.ClosedPushforwardCoherent
import OAI.NumberTheory.PiExponent.Geometry.LineBundleCoherent
import OAI.NumberTheory.PiExponent.Jets.CompactJetIdeal
import OAI.NumberTheory.PiExponent.LocalAlgebra.IdealModule

namespace OAI

noncomputable section
open CategoryTheory CategoryTheory.Limits AlgebraicGeometry
namespace PiExponent.CompactJetIdeal


theorem closedModule_isFinitePresentation {X : Scheme} [IsLocallyNoetherian X]
    (I : X.IdealSheafData) :
    (PiExponentSeshadri.IdealModule.closedModule I).IsFinitePresentation := by
  let : (PiExponentSeshadri.IdealModule.unit X).IsFinitePresentation :=
    GeometrySupport.LineBundleCoherent.structureSheaf_isFinitePresentation
  let : (PiExponentSeshadri.IdealModule.unit I.subscheme).IsFinitePresentation :=
    GeometrySupport.LineBundleCoherent.structureSheaf_isFinitePresentation
  let : ((Scheme.Modules.pushforward I.subschemeι).obj
      (PiExponentSeshadri.IdealModule.unit I.subscheme)).IsQuasicoherent :=
    (SheafOfModules.IsFinitePresentation.exists_quasicoherentData
      ((Scheme.Modules.pushforward I.subschemeι).obj
        (PiExponentSeshadri.IdealModule.unit I.subscheme))).choose.isQuasicoherent
  exact FiniteGlobalPresentation.kernel_isFinitePresentation
    (PiExponentSeshadri.IdealModule.structureMap I.subschemeι)

theorem extend_isFinitePresentation {U X : Scheme} [IsLocallyNoetherian X]
    (I : U.IdealSheafData) (j : U ⟶ X) :
    (PiExponentSeshadri.IdealModule.closedModule (extend I j)).IsFinitePresentation :=
  closedModule_isFinitePresentation (extend I j)

end PiExponent.CompactJetIdeal
end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Jets/CompactJetPolynomial.lean <==
import OAI.NumberTheory.PiExponent.Analysis.LogarithmicContactIdeal
import OAI.NumberTheory.PiExponent.Jets.AlgebraicJetPackets
import OAI.NumberTheory.PiExponent.LocalAlgebra.WeightedBezout

namespace OAI

noncomputable section

namespace PiExponent.CompactJetPolynomial

open MvPolynomial AlgebraicJetPackets
open scoped BigOperators

variable {k : Type*} [Field k] {m : ℕ}

def center (c : Fin m → k) : Fin (m+1) → k := Fin.cases 1 c

def coordinates (c : Fin m → k) (G : Fin m → Polynomial k) (i : Fin (m+1)) :
    MvPolynomial (Fin (m+1)) k := inverseTriangularMap c G (X i)

def powerIdeal (c : Fin m → k) (G : Fin m → Polynomial k) (e : Fin (m+1) → ℕ) :
    Ideal (MvPolynomial (Fin (m+1)) k) :=
  Ideal.span (Set.range (fun i => coordinates c G i ^ e i))

theorem eval_center_inverse (c : Fin m → k) (G : Fin m → Polynomial k)
    (hG : ∀ i, (G i).eval 0 = 0) :
    (MvPolynomial.aeval (center c)).comp (inverseTriangularMap c G) =
      MvPolynomial.aeval (0 : Fin (m+1) → k) := by
  apply MvPolynomial.algHom_ext
  intro i
  cases i using Fin.cases with
  | zero => simp [center]
  | succ i =>
    simp only [AlgHom.comp_apply, inverseTriangularMap_X_succ, map_sub,
      MvPolynomial.aeval_X, MvPolynomial.aeval_C, ← Polynomial.aeval_algHom_apply]
    simp [center, Polynomial.coe_aeval_eq_eval, hG i]

theorem span_coordinates (c : Fin m → k) (G : Fin m → Polynomial k)
    (hG : ∀ i, (G i).eval 0 = 0) :
    Ideal.span (Set.range (coordinates c G)) = WeightedBezout.pointIdeal (center c) := by
  let φ := (inverseTriangularMap c G).toRingHom
  have hs : Function.Surjective φ := (triangularEquiv c G).symm.surjective
  have hc : (WeightedBezout.pointIdeal (center c)).comap φ =
      WeightedBezout.pointIdeal (0 : Fin (m+1) → k) := by
    ext P
    change MvPolynomial.aeval (center c) (inverseTriangularMap c G P) = 0 ↔
      MvPolynomial.aeval (0 : Fin (m+1) → k) P = 0
    rw [← AlgHom.comp_apply, eval_center_inverse c G hG]
  calc
    Ideal.span (Set.range (coordinates c G)) =
        (Ideal.span (Set.range (X (R := k) : Fin (m+1) → _))).map φ := by
      rw [Ideal.map_span, ← Set.range_comp]
      rfl
    _ = (WeightedBezout.pointIdeal (0 : Fin (m+1) → k)).map φ := by
      congr 1
      rw [WeightedBezout.pointIdeal_eq_span]
      simp
    _ = WeightedBezout.pointIdeal (center c) := by
      rw [← hc, Ideal.map_comap_of_surjective φ hs]

theorem radical_powerIdeal (c : Fin m → k) (G : Fin m → Polynomial k)
    (hG : ∀ i, (G i).eval 0 = 0) (e : Fin (m+1) → ℕ) (he : ∀ i, 0 < e i) :
    (powerIdeal c G e).radical = WeightedBezout.pointIdeal (center c) := by
  apply le_antisymm
  · apply (Ideal.IsPrime.radical_le_iff
      (inferInstance : (WeightedBezout.pointIdeal (center c)).IsPrime)).mpr
    apply Ideal.span_le.mpr
    rintro _ ⟨i,rfl⟩
    have hz : coordinates c G i ∈ WeightedBezout.pointIdeal (center c) := by
      rw [← span_coordinates c G hG]
      exact Ideal.subset_span ⟨i,rfl⟩
    change MvPolynomial.aeval (center c) (coordinates c G i ^ e i) = 0
    rw [map_pow, (WeightedBezout.mem_pointIdeal _ _).mp hz, zero_pow (he i).ne']
  · rw [← span_coordinates c G hG]
    apply Ideal.span_le.mpr
    rintro _ ⟨i,rfl⟩
    exact ⟨e i, Ideal.subset_span ⟨i,rfl⟩⟩

def centerPoint (c : Fin m → k) : PrimeSpectrum (MvPolynomial (Fin (m+1)) k) :=
  ⟨WeightedBezout.pointIdeal (center c), inferInstance⟩

theorem zeroLocus_powerIdeal (c : Fin m → k) (G : Fin m → Polynomial k)
    (hG : ∀ i, (G i).eval 0 = 0) (e : Fin (m+1) → ℕ) (he : ∀ i, 0 < e i) :
    PrimeSpectrum.zeroLocus (powerIdeal c G e : Set _) = {centerPoint c} := by
  rw [← PrimeSpectrum.zeroLocus_radical, radical_powerIdeal c G hG e he]
  exact PrimeSpectrum.zeroLocus_eq_singleton _

theorem zeroLocus_finset_prod_powerIdeal {J : Type*} (s : Finset J)
    (c : J → Fin m → k) (G : Fin m → Polynomial k)
    (hG : ∀ i, (G i).eval 0 = 0) (e : Fin (m+1) → ℕ) (he : ∀ i, 0 < e i) :
    PrimeSpectrum.zeroLocus (((∏ j ∈ s, powerIdeal (c j) G e) : Ideal (MvPolynomial (Fin (m+1)) k)) : Set _) =
      (fun j => centerPoint (c j)) '' (s : Set J) := by
  classical
  induction s using Finset.induction_on with
  | empty => simp
  | @insert j s hj ih =>
    rw [Finset.prod_insert hj, PrimeSpectrum.zeroLocus_mul,
      zeroLocus_powerIdeal (c j) G hG e he, ih]
    simp

theorem zeroLocus_prod_powerIdeal {J : Type*} [Fintype J]
    (c : J → Fin m → k) (G : Fin m → Polynomial k)
    (hG : ∀ i, (G i).eval 0 = 0) (e : Fin (m+1) → ℕ) (he : ∀ i, 0 < e i) :
    PrimeSpectrum.zeroLocus (((∏ j, powerIdeal (c j) G e) : Ideal (MvPolynomial (Fin (m+1)) k)) : Set _) =
      Set.range (fun j => centerPoint (c j)) := by
  simpa using zeroLocus_finset_prod_powerIdeal Finset.univ c G hG e he

def logPolynomials (T : Fin m → ℕ) : Fin m → Polynomial ℂ :=
  fun i => PowerSeries.trunc (T i) (PowerSeries.log ℂ)

@[simp] theorem logPolynomials_eval_zero (T : Fin m → ℕ) (i : Fin m) :
    (logPolynomials T i).eval 0 = 0 := by
  rw [← Polynomial.coeff_zero_eq_eval_zero]
  simp [logPolynomials, PowerSeries.coeff_trunc, PowerSeries.coeff_log]

theorem truncatedFormalJet_coordinates (c : Fin m → ℂ) (T : Fin m → ℕ)
    (i : Fin (m+1)) :
    FormalLogTruncation.truncatedFormalJet c T (coordinates c (logPolynomials T) i) =
      MvPowerSeries.X i := by
  change FormalLogTruncation.truncatedFormalJet c T
    (inverseTriangularMap c (fun j => PowerSeries.trunc (T j) (PowerSeries.log ℂ)) (X i)) = _
  rw [truncatedFormalJet_inverse]
  simp

theorem map_powerIdeal_truncatedFormalJet (c : Fin m → ℂ) (T : Fin m → ℕ)
    (e : Fin (m+1) → ℕ) :
    (powerIdeal c (logPolynomials T) e).map
      (FormalLogTruncation.truncatedFormalJet c T).toRingHom =
        JetGeometry.coordinatePowerIdeal (R := ℂ) e := by
  rw [powerIdeal, Ideal.map_span, ← Set.range_comp]
  apply congrArg Ideal.span
  apply congrArg Set.range
  funext i
  change FormalLogTruncation.truncatedFormalJet c T
    (coordinates c (logPolynomials T) i ^ e i) = MvPowerSeries.X i ^ e i
  rw [map_pow, truncatedFormalJet_coordinates]

theorem map_powerIdeal_pow_truncatedFormalJet (c : Fin m → ℂ) (T : Fin m → ℕ)
    (e : Fin (m+1) → ℕ) (n : ℕ) :
    (powerIdeal c (logPolynomials T) e ^ n).map
      (FormalLogTruncation.truncatedFormalJet c T).toRingHom =
        JetGeometry.coordinatePowerIdeal (R := ℂ) e ^ n := by
  rw [Ideal.map_pow, map_powerIdeal_truncatedFormalJet]

theorem truncatedFormalJet_mem_weighted_of_mem_pow (c : Fin m → ℂ) (T : Fin m → ℕ)
    (e : Fin (m+1) → ℕ) (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 ≤ v i)
    (R : ℚ) (he : ∀ i, R ≤ (e i : ℚ) * v i) (n : ℕ)
    (P : MvPolynomial (Fin (m+1)) ℂ) (hP : P ∈ powerIdeal c (logPolynomials T) e ^ n) :
    FormalLogTruncation.truncatedFormalJet c T P ∈
      JetGeometry.rationalWeightedIdeal v hv (n * R) := by
  apply JetGeometry.coordinatePowerIdeal_pow_le_rational v hv e R he n
  rw [← map_powerIdeal_pow_truncatedFormalJet c T e n]
  exact Ideal.mem_map_of_mem _ hP

theorem formalJet_mem_weighted_of_mem_pow (c : Fin m → ℂ) (T : Fin m → ℕ)
    (e : Fin (m+1) → ℕ) (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 ≤ v i)
    (hT : ∀ i, v i.succ ≤ (T i : ℚ) * v 0)
    (R : ℚ) (he : ∀ i, R ≤ (e i : ℚ) * v i) (n : ℕ)
    (P : MvPolynomial (Fin (m+1)) ℂ) (hP : P ∈ powerIdeal c (logPolynomials T) e ^ n) :
    FormalLogJet.formalJet c P ∈ JetGeometry.rationalWeightedIdeal v hv (n * R) := by
  rw [← FormalLogTruncation.shiftMap_truncatedFormalJet c T P]
  exact FormalLogTruncation.shiftMap_mem_rationalWeightedIdeal
    (fun i => FormalLogTruncation.logTail (T i))
    (fun i => FormalLogTruncation.logTail_constantCoeff (T i)) v hv
    (fun i => FormalLogTruncation.logTail_mem_rationalWeightedIdeal v hv (T i) (v i.succ) (hT i))
    (n * R) _ (truncatedFormalJet_mem_weighted_of_mem_pow c T e v hv R he n P hP)

theorem formalJet_packet_zero_of_mem_pow (c : Fin m → ℂ) (T : Fin m → ℕ)
    (e : Fin (m+1) → ℕ) (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 ≤ v i)
    (hT : ∀ i, v i.succ ≤ (T i : ℚ) * v 0)
    (R : ℚ) (he : ∀ i, R ≤ (e i : ℚ) * v i) (n : ℕ)
    (P : MvPolynomial (Fin (m+1)) ℂ) (hP : P ∈ powerIdeal c (logPolynomials T) e ^ n) :
    JetGeometry.rationalCoefficientPacket v (n * R) (FormalLogJet.formalJet c P) = (fun _ => (0 : ℂ)) := by
  funext d
  exact formalJet_mem_weighted_of_mem_pow c T e v hv hT R he n P hP d.val d.property

theorem aeval_coordinates {A : Type*} [CommRing A] [Algebra ℂ A]
    (c : Fin m → ℂ) (T : Fin m → ℕ) (y : A) (x : Fin m → A) (i : Fin (m+1)) :
    MvPolynomial.aeval (Fin.cases y x) (coordinates c (logPolynomials T) i) =
      LogarithmicContactIdeal.truncatedCoordinates c y x T i := by
  cases i using Fin.cases with
  | zero => simp [coordinates, LogarithmicContactIdeal.truncatedCoordinates]
  | succ i =>
    simp only [coordinates, inverseTriangularMap_X_succ, map_sub,
      MvPolynomial.aeval_X, MvPolynomial.aeval_C, Fin.cases_succ,
      ← Polynomial.aeval_algHom_apply, Fin.cases_zero, map_one,
      LogarithmicContactIdeal.truncatedCoordinates]
    rfl

theorem map_powerIdeal_aeval {A : Type*} [CommRing A] [Algebra ℂ A]
    (c : Fin m → ℂ) (T : Fin m → ℕ) (e : Fin (m+1) → ℕ) (y : A) (x : Fin m → A) :
    (powerIdeal c (logPolynomials T) e).map (MvPolynomial.aeval (Fin.cases y x)).toRingHom =
      LogarithmicContactIdeal.logarithmicIdeal c y x T e := by
  rw [powerIdeal, Ideal.map_span, ← Set.range_comp]
  apply congrArg Ideal.span
  apply congrArg Set.range
  funext i
  change MvPolynomial.aeval (Fin.cases y x) (coordinates c (logPolynomials T) i ^ e i) =
    LogarithmicContactIdeal.truncatedCoordinates c y x T i ^ e i
  rw [map_pow, aeval_coordinates]

end PiExponent.CompactJetPolynomial

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Jets/CompactLogJetIdeal.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.ReesExceptional
import OAI.NumberTheory.PiExponent.Jets.CompactJetIdealCoherent
import OAI.NumberTheory.PiExponent.Jets.CompactJetPolynomial

namespace OAI

noncomputable section
open CategoryTheory AlgebraicGeometry
open scoped BigOperators
namespace PiExponent.CompactLogJetIdeal
open CompactJetPolynomial

variable {m : ℕ}

abbrev coordinateRing (m : ℕ) := MvPolynomial (Fin (m+1)) ℂ
abbrev affineSpace (m : ℕ) : Scheme := Spec (CommRingCat.of (coordinateRing m))
abbrev base : Scheme := Spec (CommRingCat.of ℂ)

def structureMap (m : ℕ) : affineSpace m ⟶ base :=
  Spec.map (CommRingCat.ofHom (algebraMap ℂ (coordinateRing m)))

def point (c : Fin m → ℂ) : base ⟶ affineSpace m :=
  Spec.map (CommRingCat.ofHom (MvPolynomial.aeval (center c)).toRingHom)

theorem point_section (c : Fin m → ℂ) : point c ≫ structureMap m = 𝟙 base := by
  change Spec.map _ ≫ Spec.map _ = _
  rw [← Spec.map_comp]
  have h : CommRingCat.ofHom (algebraMap ℂ (coordinateRing m)) ≫
      CommRingCat.ofHom (MvPolynomial.aeval (center c)).toRingHom =
      𝟙 (CommRingCat.of ℂ) := by
    ext a
    simp
  rw [h, Spec.map_id]

theorem range_point (c : Fin m → ℂ) : Set.range (point c) = {centerPoint c} := by
  change Set.range (PrimeSpectrum.comap (MvPolynomial.aeval (center c)).toRingHom) = _
  rw [range_comap_of_surjective _ _ (by
    intro a
    exact ⟨MvPolynomial.C a, by simp⟩)]
  exact PrimeSpectrum.zeroLocus_eq_singleton (WeightedBezout.pointIdeal (center c))

theorem support_specIdeal {R : Type} [CommRing R] (I : Ideal R) :
    ((PiExponentSeshadri.IdealPullback.specIdeal I).support : Set (Spec (CommRingCat.of R))) =
      PrimeSpectrum.zeroLocus (I : Set R) := by
  rw [PiExponentSeshadri.IdealPullback.specIdeal,
    Scheme.IdealSheafData.coe_support_ofIdealTop, Spec_zeroLocus, ← Ideal.coe_comap]
  rw [Ideal.comap_map_of_bijective _
    (ConcreteCategory.bijective_of_isIso (Scheme.ΓSpecIso (CommRingCat.of R)).inv)]

def polynomialIdeal {J : Type*} [Fintype J] (c : J → Fin m → ℂ)
    (T : Fin m → ℕ) (e : Fin (m+1) → ℕ) : Ideal (coordinateRing m) :=
  ∏ a, powerIdeal (c a) (logPolynomials T) e

def affineIdeal {J : Type*} [Fintype J] (c : J → Fin m → ℂ)
    (T : Fin m → ℕ) (e : Fin (m+1) → ℕ) : (affineSpace m).IdealSheafData :=
  PiExponentSeshadri.IdealPullback.specIdeal (polynomialIdeal c T e)

theorem support_affineIdeal {J : Type*} [Fintype J] (c : J → Fin m → ℂ)
    (T : Fin m → ℕ) (e : Fin (m+1) → ℕ) (he : ∀ i, 0 < e i) :
    ((affineIdeal c T e).support : Set (affineSpace m)) =
      ⋃ a, Set.range (point (c a)) := by
  rw [affineIdeal, support_specIdeal]
  unfold polynomialIdeal
  rw [zeroLocus_prod_powerIdeal c (logPolynomials T) (logPolynomials_eval_zero T) e he]
  simp only [range_point]
  ext p
  constructor
  · rintro ⟨a, rfl⟩
    exact Set.mem_iUnion.mpr ⟨a, Set.mem_singleton _⟩
  · intro hp
    obtain ⟨a, ha⟩ := Set.mem_iUnion.mp hp
    exact ⟨a, (Set.mem_singleton_iff.mp ha).symm⟩

def compactIdeal {J : Type*} [Fintype J] (c : J → Fin m → ℂ)
    (T : Fin m → ℕ) (e : Fin (m+1) → ℕ)
    {X : Scheme} (j : affineSpace m ⟶ X) : X.IdealSheafData :=
  CompactJetIdeal.extend (affineIdeal c T e) j

theorem restrict_compactIdeal {J : Type*} [Fintype J] (c : J → Fin m → ℂ)
    (T : Fin m → ℕ) (e : Fin (m+1) → ℕ)
    {X : Scheme} (j : affineSpace m ⟶ X) [IsOpenImmersion j] [QuasiCompact j] :
    (compactIdeal c T e j).comap j = affineIdeal c T e :=
  CompactJetIdeal.restrict_extend _ j

theorem support_compactIdeal {J : Type*} [Fintype J] (c : J → Fin m → ℂ)
    (T : Fin m → ℕ) (e : Fin (m+1) → ℕ) (he : ∀ i, 0 < e i)
    {X : Scheme} (j : affineSpace m ⟶ X) [QuasiCompact j]
    (π : X ⟶ base) [IsSeparated π] (hπ : j ≫ π = structureMap m) :
    ((compactIdeal c T e j).support : Set X) =
      ⋃ a, Set.range (point (c a) ≫ j) := by
  rw [compactIdeal, CompactJetIdeal.support_extend (affineIdeal c T e) j π
    (fun a => point (c a)) (fun a => by
      rw [Category.assoc, hπ, point_section]) (support_affineIdeal c T e he),
    support_affineIdeal c T e he, Set.image_iUnion]
  congr 1
  funext a
  rw [Scheme.Hom.comp_base, TopCat.coe_comp, Set.range_comp]

theorem compactIdeal_isFinitePresentation {J : Type*} [Fintype J]
    (c : J → Fin m → ℂ) (T : Fin m → ℕ) (e : Fin (m+1) → ℕ)
    {X : Scheme} [IsLocallyNoetherian X] (j : affineSpace m ⟶ X) :
    (PiExponentSeshadri.IdealModule.closedModule (compactIdeal c T e j)).IsFinitePresentation :=
  CompactJetIdeal.extend_isFinitePresentation _ j

theorem polynomialIdeal_pow_le {J : Type*} [Fintype J]
    (c : J → Fin m → ℂ) (T : Fin m → ℕ) (e : Fin (m+1) → ℕ) (n : ℕ) (a : J) :
    polynomialIdeal c T e ^ n ≤ powerIdeal (c a) (logPolynomials T) e ^ n := by
  classical
  apply pow_le_pow_left'
  exact Ideal.prod_le_inf.trans (Finset.inf_le (Finset.mem_univ a))

theorem formalJet_packet_zero_of_mem_polynomialIdeal_pow {J : Type*} [Fintype J]
    (c : J → Fin m → ℂ) (T : Fin m → ℕ) (e : Fin (m+1) → ℕ)
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 ≤ v i)
    (hT : ∀ i, v i.succ ≤ (T i : ℚ) * v 0)
    (R : ℚ) (he : ∀ i, R ≤ (e i : ℚ) * v i) (n : ℕ)
    (P : coordinateRing m) (hP : P ∈ polynomialIdeal c T e ^ n) (a : J) :
    JetGeometry.rationalCoefficientPacket v (n * R) (FormalLogJet.formalJet (c a) P) =
      (fun _ => (0 : ℂ)) :=
  formalJet_packet_zero_of_mem_pow (c a) T e v hv hT R he n P
    (polynomialIdeal_pow_le c T e n a hP)

end PiExponent.CompactLogJetIdeal
end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Jets/ConormalPairing.lean <==
import Mathlib.RingTheory.Derivation.Basic
import Mathlib.RingTheory.Ideal.Cotangent

namespace OAI

noncomputable section
namespace PiExponentSiegel.W58

variable {K R : Type*} [CommRing K] [CommRing R] [Algebra K R]
variable (I : Ideal R) (D : Derivation K R (R ⧸ I))

theorem ideal_smul_quotient_zero (x : I) (z : R ⧸ I) : (x : R) • z = 0 := by
  rw [Algebra.smul_def]
  change Ideal.Quotient.mk I (x : R) * z = 0
  rw [Ideal.Quotient.eq_zero_iff_mem.mpr x.property, zero_mul]

def normalRestriction : I →ₗ[R] R ⧸ I where
  toFun x := D x
  map_add' x y := D.map_add x y
  map_smul' r x := by
    change D (r * (x : R)) = r • D (x : R)
    rw [D.leibniz, ideal_smul_quotient_zero I x, add_zero]

theorem normalRestriction_product_zero (x y : I) : normalRestriction I D (x * y) = 0 := by
  change D ((x : R) * (y : R)) = 0
  rw [D.leibniz, ideal_smul_quotient_zero I x, ideal_smul_quotient_zero I y, add_zero]

def conormalPairing : I.Cotangent →ₗ[R] R ⧸ I :=
  Ideal.Cotangent.lift (normalRestriction I D) (normalRestriction_product_zero I D)

@[simp] theorem conormalPairing_toCotangent (x : I) :
    conormalPairing I D (I.toCotangent x) = D x := rfl

end PiExponentSiegel.W58

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Jets/CotangentGeneration.lean <==
import Mathlib.RingTheory.Ideal.Cotangent
import Mathlib.RingTheory.Length
import OAI.NumberTheory.PiExponent.Jets.GradedGeneration

namespace OAI

namespace PiExponentJets.W24

variable {R A B : Type*} [CommRing R] [CommRing A] [CommRing B]
  [Algebra R A] [Algebra R B]

theorem corrections_of_mapCotangent_surjective (I : Ideal A) (J : Ideal B)
    (f : A →ₐ[R] B) (hf : I ≤ J.comap f)
    (hs : Function.Surjective (Ideal.mapCotangent I J f hf)) :
    ∀ y ∈ J, ∃ x ∈ I, y - f x ∈ J ^ 2 := by
  intro y hy
  obtain ⟨z, hz⟩ := hs (J.toCotangent ⟨y, hy⟩)
  obtain ⟨x, rfl⟩ := I.toCotangent_surjective z
  rw [Ideal.mapCotangent_toCotangent] at hz
  have he : f x - y ∈ J ^ 2 := J.toCotangent_eq.mp hz
  exact ⟨x, x.property, by simpa only [neg_sub] using (J ^ 2).neg_mem he⟩

theorem algHom_surjective_of_residue_cotangent
    {K : Type*} [CommRing K] (I : Ideal A) (J : Ideal B)
    (f : A →ₐ[R] B) (hf : I ≤ J.comap f)
    (ρ : A →+* K) (π : B →+* K) (hρ : Function.Surjective ρ)
    (hcomm : π.comp f.toRingHom = ρ) (hJ : J = RingHom.ker π)
    (hs : Function.Surjective (Ideal.mapCotangent I J f hf))
    (d : ℕ) (hd : J ^ d = ⊥) : Function.Surjective f := by
  have hres : ∀ y : B, ∃ x : A, y - f x ∈ J := by
    rw [hJ]
    exact residue_corrections_of_surjective f.toRingHom ρ π hρ hcomm
  have hcor := ideal_power_corrections f.toRingHom I J hf hres
    (corrections_of_mapCotangent_surjective I J f hf hs)
  let : Algebra A B := f.toRingHom.toAlgebra
  apply surjective_of_finite_corrections (Algebra.linearMap A B)
    (fun n => (J ^ n).restrictScalars A) d
  · simp
  · simp [hd]
  · intro n _ y hy
    obtain ⟨x, _, hx⟩ := hcor n y hy
    exact ⟨x, hx⟩

theorem length_le_of_residue_cotangent_map
    {K : Type*} [CommRing K] (I : Ideal A) (J : Ideal B)
    (f : A →ₐ[R] B) (hf : I ≤ J.comap f)
    (ρ : A →+* K) (π : B →+* K) (hρ : Function.Surjective ρ)
    (hcomm : π.comp f.toRingHom = ρ) (hJ : J = RingHom.ker π)
    (hs : Function.Surjective (Ideal.mapCotangent I J f hf))
    (d : ℕ) (hd : J ^ d = ⊥) : Module.length B B ≤ Module.length A A := by
  have hsurj := algHom_surjective_of_residue_cotangent I J f hf ρ π hρ hcomm hJ hs d hd
  let : Algebra A B := f.toRingHom.toAlgebra
  have hsurj' : Function.Surjective (algebraMap A B) := hsurj
  rw [← Module.length_eq_of_surjective (M := B) hsurj']
  exact Module.length_le_of_surjective (Algebra.linearMap A B) hsurj'

end PiExponentJets.W24

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Jets/DVRBranch.lean <==
import OAI.NumberTheory.PiExponent.Jets.DVRBranchExpansion
import OAI.NumberTheory.PiExponent.Jets.DVRBranchOrder

namespace OAI

noncomputable section
namespace PiExponent.DVRBranch
open CurveLocalOrder

variable (C A : Type*) [Field C] [IsAlgClosed C] [CommRing A] [IsDomain A]
    [IsDiscreteValuationRing A] [Algebra C A]
    [Algebra.IsIntegral C (IsLocalRing.ResidueField A)]

def residueCoefficientMap : A →ₐ[C] C where
  toRingHom := residueAugmentation C A
  commutes' := residueAugmentation_algebraMap C A

@[simp] theorem residueCoefficientMap_ker :
    RingHom.ker (residueCoefficientMap C A).toRingHom = IsLocalRing.maximalIdeal A := by
  ext a
  change (residueCoefficientEquiv C A).symm (IsLocalRing.residue A a) = 0 ↔
    a ∈ IsLocalRing.maximalIdeal A
  rw [map_eq_zero_iff _ (AlgEquiv.injective _)]
  exact IsLocalRing.residue_eq_zero_iff a

def uniformizer : A := Classical.choose (IsDiscreteValuationRing.exists_irreducible A)

theorem uniformizer_irreducible : Irreducible (uniformizer A) :=
  Classical.choose_spec (IsDiscreteValuationRing.exists_irreducible A)

theorem residueCoefficientMap_ker_span :
    RingHom.ker (residueCoefficientMap C A).toRingHom = Ideal.span {uniformizer A} := by
  rw [residueCoefficientMap_ker, (uniformizer_irreducible A).maximalIdeal_eq]

def expansion : A →ₐ[C] PowerSeries C :=
  DVRBranchExpansion.expansionHom (residueCoefficientMap C A) (uniformizer A)
    (uniformizer_irreducible A).ne_zero (residueCoefficientMap_ker_span C A)

@[simp] theorem expansion_uniformizer : expansion C A (uniformizer A) = PowerSeries.X :=
  DVRBranchExpansion.expansionHom_uniformizer _ _ _ _

theorem expansion_order (a : A) :
    PowerSeries.order (expansion C A a) = IsDiscreteValuationRing.addVal A a :=
  DVRBranchOrder.algHom_order_eq_addVal (expansion C A) (uniformizer A)
    (uniformizer_irreducible A) (expansion_uniformizer C A) a

theorem expansion_injective : Function.Injective (expansion C A) :=
  DVRBranchOrder.algHom_injective (expansion C A) (uniformizer A)
    (uniformizer_irreducible A) (expansion_uniformizer C A)

@[simp] theorem expansion_constantCoeff (a : A) :
    PowerSeries.constantCoeff (expansion C A a) = residueAugmentation C A a :=
  DVRBranchExpansion.constantCoeff_expansionHom _ _ _ _ a

theorem expansion_order_eq_length {a : A} (ha : a ≠ 0) :
    PowerSeries.order (expansion C A a) = Module.length A (A ⧸ Ideal.span {a}) :=
  DVRBranchOrder.order_eq_principal_colength (expansion C A).toRingHom (uniformizer A)
    (uniformizer_irreducible A) (expansion_uniformizer C A) ha

end PiExponent.DVRBranch

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Jets/DVRBranchExpansion.lean <==
import Mathlib.RingTheory.Ideal.Maps
import Mathlib.RingTheory.PowerSeries.Basic
import Mathlib.RingTheory.Ideal.Span
import Mathlib.Tactic.Ring
import Mathlib.Tactic.Choose

namespace OAI

noncomputable section
namespace PiExponent.DVRBranchExpansion
open PowerSeries

variable {C A : Type*} [Field C] [CommRing A] [Algebra C A]
variable (ρ : A →ₐ[C] C) (π : A) (hπ : π ≠ 0)
variable (hker : RingHom.ker ρ.toRingHom = Ideal.span {π})

include hker in

theorem residue_sub_dvd (a : A) : π ∣ a - algebraMap C A (ρ a) := by
  apply Ideal.mem_span_singleton.mp
  rw [← hker]
  change ρ (a - algebraMap C A (ρ a)) = 0
  simp

def remainder (a : A) : A := Classical.choose (residue_sub_dvd ρ π hker a)

theorem mul_remainder (a : A) : π * remainder ρ π hker a = a - algebraMap C A (ρ a) :=
  (Classical.choose_spec (residue_sub_dvd ρ π hker a)).symm

variable [IsDomain A]

include hπ in
@[simp] theorem remainder_add (a b : A) :
    remainder ρ π hker (a+b) = remainder ρ π hker a + remainder ρ π hker b := by
  apply mul_left_cancel₀ hπ
  rw [mul_add, mul_remainder, mul_remainder, mul_remainder, map_add, map_add]
  ring

include hπ in
@[simp] theorem remainder_smul (c : C) (a : A) :
    remainder ρ π hker (c • a) = c • remainder ρ π hker a := by
  apply mul_left_cancel₀ hπ
  rw [Algebra.smul_def, mul_remainder, map_mul, AlgHom.commutes, map_mul]
  rw [Algebra.smul_def, mul_left_comm, mul_remainder]
  simp only [Algebra.algebraMap_self, RingHom.id_apply]
  ring

include hπ in
@[simp] theorem remainder_algebraMap (c : C) :
    remainder ρ π hker (algebraMap C A c) = 0 := by
  apply mul_left_cancel₀ hπ
  rw [mul_zero, mul_remainder, AlgHom.commutes]
  simp

include hker in
omit [IsDomain A] in
theorem residue_uniformizer : ρ π = 0 := by
  change π ∈ RingHom.ker ρ.toRingHom
  rw [hker]
  exact Ideal.subset_span (by simp)

include hπ in
@[simp] theorem remainder_uniformizer_mul (a : A) :
    remainder ρ π hker (π*a) = a := by
  apply mul_left_cancel₀ hπ
  rw [mul_remainder, map_mul, residue_uniformizer ρ π hker, zero_mul, map_zero, sub_zero]

def remainderLinear : A →ₗ[C] A where
  toFun := remainder ρ π hker
  map_add' := remainder_add ρ π hπ hker
  map_smul' := remainder_smul ρ π hπ hker

def expansionCoeff (n : ℕ) (a : A) : C := ρ ((remainderLinear ρ π hπ hker ^ n) a)

@[simp] theorem expansionCoeff_zero (a : A) : expansionCoeff ρ π hπ hker 0 a = ρ a := rfl

@[simp] theorem expansionCoeff_succ (n : ℕ) (a : A) :
    expansionCoeff ρ π hπ hker (n+1) a =
      expansionCoeff ρ π hπ hker n (remainder ρ π hker a) := by
  simp only [expansionCoeff, pow_succ, Module.End.mul_apply]
  rfl

@[simp] theorem expansionCoeff_add (n : ℕ) (a b : A) :
    expansionCoeff ρ π hπ hker n (a+b) =
      expansionCoeff ρ π hπ hker n a + expansionCoeff ρ π hπ hker n b := by
  simp [expansionCoeff]

@[simp] theorem expansionCoeff_smul (n : ℕ) (c : C) (a : A) :
    expansionCoeff ρ π hπ hker n (c • a) = c * expansionCoeff ρ π hπ hker n a := by
  simp [expansionCoeff]

def expansion (a : A) : PowerSeries C := PowerSeries.mk (fun n => expansionCoeff ρ π hπ hker n a)

@[simp] theorem coeff_expansion (a : A) (n : ℕ) :
    PowerSeries.coeff n (expansion ρ π hπ hker a) = expansionCoeff ρ π hπ hker n a :=
  PowerSeries.coeff_mk _ _

@[simp] theorem expansion_add (a b : A) :
    expansion ρ π hπ hker (a+b) = expansion ρ π hπ hker a + expansion ρ π hπ hker b := by
  ext n
  simp only [map_add, coeff_expansion, expansionCoeff_add]

@[simp] theorem expansion_smul (c : C) (a : A) :
    expansion ρ π hπ hker (c • a) = c • expansion ρ π hπ hker a := by
  ext n
  simp only [map_smul, coeff_expansion, expansionCoeff_smul, smul_eq_mul]

@[simp] theorem expansion_algebraMap (c : C) :
    expansion ρ π hπ hker (algebraMap C A c) = PowerSeries.C c := by
  ext n
  cases n with
  | zero => simp
  | succ n =>
    rw [coeff_expansion, expansionCoeff_succ, remainder_algebraMap ρ π hπ hker]
    simp [expansionCoeff]

theorem expansion_rec (a : A) :
    expansion ρ π hπ hker a = PowerSeries.C (ρ a) +
      expansion ρ π hπ hker (remainder ρ π hker a) * PowerSeries.X := by
  ext n
  cases n with
  | zero => simp
  | succ n => simp only [map_add, coeff_expansion, PowerSeries.coeff_succ_C,
      PowerSeries.coeff_succ_mul_X, expansionCoeff_succ, zero_add]

include hπ in

theorem remainder_mul (a b : A) :
    remainder ρ π hker (a*b) = remainder ρ π hker a * b +
      algebraMap C A (ρ a) * remainder ρ π hker b := by
  apply mul_left_cancel₀ hπ
  rw [mul_add, ← mul_assoc, mul_remainder, mul_left_comm π,
    mul_remainder, mul_remainder, map_mul, map_mul]
  ring

theorem expansion_mul (a b : A) :
    expansion ρ π hπ hker (a*b) = expansion ρ π hπ hker a * expansion ρ π hπ hker b := by
  apply PowerSeries.ext
  intro n
  induction n generalizing a b with
  | zero =>
    simp only [coeff_expansion, expansionCoeff_zero, map_mul,
      PowerSeries.coeff_zero_eq_constantCoeff_apply]
    simp [← PowerSeries.coeff_zero_eq_constantCoeff_apply, coeff_expansion]
  | succ n ih =>
    calc
      PowerSeries.coeff (n+1) (expansion ρ π hπ hker (a*b)) =
          expansionCoeff ρ π hπ hker n (remainder ρ π hker (a*b)) := by
        rw [coeff_expansion, expansionCoeff_succ]
      _ = expansionCoeff ρ π hπ hker n (remainder ρ π hker a * b) +
          ρ a * expansionCoeff ρ π hπ hker n (remainder ρ π hker b) := by
        rw [remainder_mul ρ π hπ hker, ← Algebra.smul_def, expansionCoeff_add,
          expansionCoeff_smul]
      _ = PowerSeries.coeff n (expansion ρ π hπ hker (remainder ρ π hker a) *
          expansion ρ π hπ hker b) +
          ρ a * PowerSeries.coeff (n+1) (expansion ρ π hπ hker b) := by
        rw [← coeff_expansion, ih]
        rw [coeff_expansion, expansionCoeff_succ]
      _ = PowerSeries.coeff (n+1)
          ((expansion ρ π hπ hker (remainder ρ π hker a) * expansion ρ π hπ hker b) *
            PowerSeries.X + PowerSeries.C (ρ a) * expansion ρ π hπ hker b) := by
        simp only [map_add, PowerSeries.coeff_succ_mul_X, PowerSeries.coeff_C_mul]
      _ = PowerSeries.coeff (n+1) (expansion ρ π hπ hker a * expansion ρ π hπ hker b) := by
        conv_rhs => rw [expansion_rec ρ π hπ hker a]
        congr 1
        ring

def expansionHom : A →ₐ[C] PowerSeries C where
  toFun := expansion ρ π hπ hker
  map_zero' := by ext n; simp [expansionCoeff]
  map_one' := by simpa using expansion_algebraMap ρ π hπ hker (1 : C)
  map_add' := expansion_add ρ π hπ hker
  map_mul' := expansion_mul ρ π hπ hker
  commutes' := expansion_algebraMap ρ π hπ hker

@[simp] theorem constantCoeff_expansionHom (a : A) :
    PowerSeries.constantCoeff (expansionHom ρ π hπ hker a) = ρ a := by
  change PowerSeries.constantCoeff (expansion ρ π hπ hker a) = ρ a
  rw [← PowerSeries.coeff_zero_eq_constantCoeff_apply, coeff_expansion, expansionCoeff_zero]

theorem expansionHom_uniformizer : expansionHom ρ π hπ hker π = PowerSeries.X := by
  change expansion ρ π hπ hker π = PowerSeries.X
  rw [expansion_rec, residue_uniformizer ρ π hker, map_zero, zero_add]
  have hr : remainder ρ π hker π = 1 := by
    simpa using remainder_uniformizer_mul ρ π hπ hker (1 : A)
  rw [hr]
  have he : expansion ρ π hπ hker (1 : A) = 1 := by
    simpa using expansion_algebraMap ρ π hπ hker (1 : C)
  rw [he, one_mul]

end PiExponent.DVRBranchExpansion

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Jets/DVRBranchJet.lean <==
import Mathlib.Analysis.Complex.Polynomial.Basic
import OAI.NumberTheory.PiExponent.Jets.BranchContact
import OAI.NumberTheory.PiExponent.Jets.DVRBranch
import OAI.NumberTheory.PiExponent.Jets.FormalBranchEvaluation

namespace OAI

noncomputable section
namespace PiExponent.DVRBranchJet
open PiExponentApprox FormalBranchEvaluation

variable {A : Type*} [CommRing A] [IsDomain A] [IsDiscreteValuationRing A]
    [Algebra ℂ A] [Algebra.IsIntegral ℂ (IsLocalRing.ResidueField A)]

theorem expansion_aeval {n : ℕ} (x : Fin n → A) (p : MvPolynomial (Fin n) ℂ) :
    DVRBranch.expansion ℂ A (MvPolynomial.aeval x p) =
      MvPolynomial.aeval (fun i => DVRBranch.expansion ℂ A (x i)) p := by
  have h : (DVRBranch.expansion ℂ A).comp (MvPolynomial.aeval x) =
      MvPolynomial.aeval (fun i => DVRBranch.expansion ℂ A (x i)) := by
    apply MvPolynomial.algHom_ext
    intro i
    simp
  exact AlgHom.congr_fun h p

def coordinates {m : ℕ} (c : Fin m → ℂ) (y : A) (x : Fin m → A) :
    Fin (m+1) → PowerSeries ℂ :=
  branchCoordinates c (DVRBranch.expansion ℂ A y)
    (fun i => DVRBranch.expansion ℂ A (x i))

theorem coordinates_centered {m : ℕ} (c : Fin m → ℂ) (y : A) (x : Fin m → A)
    (hy : CurveLocalOrder.residueAugmentation ℂ A y = 1)
    (hx : ∀ i, CurveLocalOrder.residueAugmentation ℂ A (x i) = c i) :
    ∀ i, PowerSeries.constantCoeff (coordinates c y x i) = 0 := by
  intro i
  have ht : MvPowerSeries.constantCoeff (DVRBranch.expansion ℂ A y - 1) = 0 := by
    change PowerSeries.constantCoeff (DVRBranch.expansion ℂ A y - 1) = 0
    simp [hy]
  cases i using Fin.cases with
  | zero => exact ht
  | succ i =>
    change PowerSeries.constantCoeff
      (DVRBranch.expansion ℂ A (x i) - PowerSeries.C (c i) -
        PowerSeries.subst (DVRBranch.expansion ℂ A y - 1) (PowerSeries.log ℂ)) = 0
    change MvPowerSeries.constantCoeff
      (DVRBranch.expansion ℂ A (x i) - PowerSeries.C (c i) -
        PowerSeries.subst (DVRBranch.expansion ℂ A y - 1) (PowerSeries.log ℂ)) = 0
    rw [map_sub, PowerSeries.constantCoeff_subst_eq_zero ht _ PowerSeries.constantCoeff_log,
      sub_zero, map_sub]
    change PowerSeries.constantCoeff (DVRBranch.expansion ℂ A (x i)) -
      PowerSeries.constantCoeff (PowerSeries.C (c i)) = 0
    rw [DVRBranch.expansion_constantCoeff, hx i, PowerSeries.constantCoeff_C, sub_self]

theorem coordinates_nonzero {m : ℕ} (c : Fin m → ℂ) (y : A) (x : Fin m → A)
    (hnc : y ≠ 1 ∨ ∃ i, x i ≠ algebraMap ℂ A (c i)) :
    ∃ i, coordinates c y x i ≠ 0 := by
  classical
  by_contra hn
  push Not at hn
  have hy : y = 1 := by
    apply DVRBranch.expansion_injective ℂ A
    have h0 := hn 0
    change DVRBranch.expansion ℂ A y - 1 = 0 at h0
    simpa only [map_one] using sub_eq_zero.mp h0
  rcases hnc with hnc | ⟨i, hi⟩
  · exact hnc hy
  · apply hi
    apply DVRBranch.expansion_injective ℂ A
    have hs := hn i.succ
    change DVRBranch.expansion ℂ A (x i) - PowerSeries.C (c i) -
      PowerSeries.subst (DVRBranch.expansion ℂ A y - 1) (PowerSeries.log ℂ) = 0 at hs
    rw [hy, map_one, sub_self,
      PowerSeries.subst_zero_of_constantCoeff_zero PowerSeries.constantCoeff_log, sub_zero] at hs
    rw [AlgHom.commutes]
    change DVRBranch.expansion ℂ A (x i) = PowerSeries.C (c i)
    exact sub_eq_zero.mp hs

def contact {m : ℕ} (v : Fin (m+1) → ℚ) (c : Fin m → ℂ) (y : A) (x : Fin m → A)
    (hnc : y ≠ 1 ∨ ∃ i, x i ≠ algebraMap ℂ A (c i)) : ℚ :=
  BranchContact.contact v (coordinates c y x) (coordinates_nonzero c y x hnc)

theorem contact_pos {m : ℕ} (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 < v i)
    (c : Fin m → ℂ) (y : A) (x : Fin m → A)
    (hy : CurveLocalOrder.residueAugmentation ℂ A y = 1)
    (hx : ∀ i, CurveLocalOrder.residueAugmentation ℂ A (x i) = c i)
    (hnc : y ≠ 1 ∨ ∃ i, x i ≠ algebraMap ℂ A (c i)) :
    0 < contact v c y x hnc :=
  BranchContact.contact_pos v hv _ _ (coordinates_centered c y x hy hx)

theorem frameWord_addVal_lower {m : ℕ}
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 < v i) (H : ℚ)
    (c : Fin m → ℂ) (y : A) (x : Fin m → A)
    (hy : CurveLocalOrder.residueAugmentation ℂ A y = 1)
    (hx : ∀ i, CurveLocalOrder.residueAugmentation ℂ A (x i) = c i)
    (hnc : y ≠ 1 ∨ ∃ i, x i ≠ algebraMap ℂ A (c i))
    (p : FramePolynomial m)
    (hp : FormalLogJet.formalJet c p ∈
      JetGeometry.rationalWeightedIdeal v (fun i => (hv i).le) H)
    (word : List (Fin (m+1)))
    (hne : MvPolynomial.aeval (Fin.cases y x) (polynomialFrameWord m word p) ≠ 0) :
    contact v c y x hnc * (H - (word.map v).sum) ≤
      ((IsDiscreteValuationRing.addVal A
        (MvPolynomial.aeval (Fin.cases y x) (polynomialFrameWord m word p))).toNat : ℚ) := by
  have heval (q : FramePolynomial m) :
      DVRBranch.expansion ℂ A (MvPolynomial.aeval (Fin.cases y x) q) =
      MvPolynomial.aeval (Fin.cases (DVRBranch.expansion ℂ A y)
        (fun i => DVRBranch.expansion ℂ A (x i))) q := by
    rw [expansion_aeval]
    apply congrArg (fun z => MvPolynomial.aeval z q)
    funext i
    cases i using Fin.cases <;> rfl
  have hne' : MvPolynomial.aeval (Fin.cases (DVRBranch.expansion ℂ A y)
      (fun i => DVRBranch.expansion ℂ A (x i))) (polynomialFrameWord m word p) ≠ 0 := by
    rw [← heval]
    exact (map_ne_zero_iff _ (DVRBranch.expansion_injective ℂ A)).mpr hne
  have hb := polynomialFrameWord_branch_order_toNat c (DVRBranch.expansion ℂ A y)
    (fun i => DVRBranch.expansion ℂ A (x i))
    (by simpa using hy) (fun i => by simpa using hx i)
    v (fun i => (hv i).le) (contact v c y x hnc) H
    (contact_pos v hv c y x hy hx hnc).le p hp
    (BranchContact.contact_bound v hv _ _) word hne'
  rw [← heval, DVRBranch.expansion_order] at hb
  exact hb

theorem frameWord_colength_lower {m : ℕ}
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 < v i) (H : ℚ)
    (c : Fin m → ℂ) (y : A) (x : Fin m → A)
    (hy : CurveLocalOrder.residueAugmentation ℂ A y = 1)
    (hx : ∀ i, CurveLocalOrder.residueAugmentation ℂ A (x i) = c i)
    (hnc : y ≠ 1 ∨ ∃ i, x i ≠ algebraMap ℂ A (c i))
    (p : FramePolynomial m)
    (hp : FormalLogJet.formalJet c p ∈
      JetGeometry.rationalWeightedIdeal v (fun i => (hv i).le) H)
    (word : List (Fin (m+1)))
    (hne : MvPolynomial.aeval (Fin.cases y x) (polynomialFrameWord m word p) ≠ 0) :
    contact v c y x hnc * (H - (word.map v).sum) ≤
      ((Module.length A (A ⧸ Ideal.span {
        MvPolynomial.aeval (Fin.cases y x) (polynomialFrameWord m word p)})).toNat : ℚ) := by
  rw [CurveLocalOrder.length_quotient_span_eq_addVal hne]
  exact frameWord_addVal_lower v hv H c y x hy hx hnc p hp word hne

end PiExponent.DVRBranchJet

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Jets/DVRBranchOrder.lean <==
import Mathlib.RingTheory.PowerSeries.Order
import OAI.NumberTheory.PiExponent.Geometry.CurveLocalOrder

namespace OAI

noncomputable section
namespace PiExponent.DVRBranchOrder

variable {A C : Type*} [CommRing A] [IsDomain A] [IsDiscreteValuationRing A] [Field C]

theorem order_eq_addVal (φ : A →+* PowerSeries C) (π : A)
    (hπ : Irreducible π) (hφπ : φ π = PowerSeries.X) (a : A) :
    PowerSeries.order (φ a) = IsDiscreteValuationRing.addVal A a := by
  by_cases ha : a = 0
  · subst a
    rw [map_zero, PowerSeries.order_zero, IsDiscreteValuationRing.addVal_zero]
  · obtain ⟨n, u, rfl⟩ := IsDiscreteValuationRing.eq_unit_mul_pow_irreducible ha hπ
    rw [map_mul, map_pow, hφπ, PowerSeries.order_mul, PowerSeries.order_X_pow,
      PowerSeries.order_zero_of_isUnit (u.isUnit.map φ), zero_add,
      IsDiscreteValuationRing.addVal_def' u hπ]

theorem injective (φ : A →+* PowerSeries C) (π : A)
    (hπ : Irreducible π) (hφπ : φ π = PowerSeries.X) : Function.Injective φ := by
  intro a b hab
  have hz : φ (a - b) = 0 := by rw [map_sub, hab, sub_self]
  have ho := order_eq_addVal φ π hπ hφπ (a - b)
  rw [hz, PowerSeries.order_zero] at ho
  exact sub_eq_zero.mp (IsDiscreteValuationRing.addVal_eq_top_iff.mp ho.symm)

theorem order_eq_top_iff (φ : A →+* PowerSeries C) (π : A)
    (hπ : Irreducible π) (hφπ : φ π = PowerSeries.X) (a : A) :
    PowerSeries.order (φ a) = ⊤ ↔ a = 0 := by
  rw [order_eq_addVal φ π hπ hφπ, IsDiscreteValuationRing.addVal_eq_top_iff]

theorem order_eq_zero_iff_isUnit (φ : A →+* PowerSeries C) (π : A)
    (hπ : Irreducible π) (hφπ : φ π = PowerSeries.X) (a : A) :
    PowerSeries.order (φ a) = 0 ↔ IsUnit a := by
  rw [order_eq_addVal φ π hπ hφπ, IsDiscreteValuationRing.addVal_eq_zero_iff]

theorem order_le_iff_dvd (φ : A →+* PowerSeries C) (π : A)
    (hπ : Irreducible π) (hφπ : φ π = PowerSeries.X) (a b : A) :
    PowerSeries.order (φ a) ≤ PowerSeries.order (φ b) ↔ a ∣ b := by
  rw [order_eq_addVal φ π hπ hφπ, order_eq_addVal φ π hπ hφπ,
    IsDiscreteValuationRing.addVal_le_iff_dvd]

theorem order_eq_principal_colength (φ : A →+* PowerSeries C) (π : A)
    (hπ : Irreducible π) (hφπ : φ π = PowerSeries.X) {a : A} (ha : a ≠ 0) :
    PowerSeries.order (φ a) = Module.length A (A ⧸ Ideal.span {a}) := by
  rw [order_eq_addVal φ π hπ hφπ, CurveLocalOrder.length_quotient_span_eq_addVal ha]

theorem fraction_order_eq_branch_order {E : Type*} [Field E] [Algebra A E] [IsFractionRing A E]
    (φ : A →+* PowerSeries C) (π : A) (hπ : Irreducible π)
    (hφπ : φ π = PowerSeries.X) (a : A) :
    CurveLocalOrder.fractionAddValuation A E (algebraMap A E a) =
      CurveLocalOrder.enatToIntegerOrder (PowerSeries.order (φ a)) := by
  rw [CurveLocalOrder.fractionAddValuation_algebraMap, CurveLocalOrder.localAddValuation_apply,
    order_eq_addVal φ π hπ hφπ]

theorem integerOrder_eq_branch_order {E : Type*} [Field E] [Algebra A E] [IsFractionRing A E]
    (φ : A →+* PowerSeries C) (π : A) (hπ : Irreducible π)
    (hφπ : φ π = PowerSeries.X) {a : A} (ha : a ≠ 0) :
    WeightedCurveDegree.integerOrder (CurveLocalOrder.fractionAddValuation A E)
      (Units.mk0 (algebraMap A E a) ((map_ne_zero_iff _ (IsFractionRing.injective A E)).mpr ha)) =
        ((PowerSeries.order (φ a)).toNat : ℤ) := by
  rw [CurveLocalOrder.integerOrder_field_image_eq_length ha,
    ← order_eq_principal_colength φ π hπ hφπ ha]

variable [Algebra C A]

theorem algHom_order_eq_addVal (φ : A →ₐ[C] PowerSeries C) (π : A)
    (hπ : Irreducible π) (hφπ : φ π = PowerSeries.X) (a : A) :
    PowerSeries.order (φ a) = IsDiscreteValuationRing.addVal A a :=
  order_eq_addVal φ.toRingHom π hπ hφπ a

theorem algHom_injective (φ : A →ₐ[C] PowerSeries C) (π : A)
    (hπ : Irreducible π) (hφπ : φ π = PowerSeries.X) : Function.Injective φ :=
  injective φ.toRingHom π hπ hφπ

end PiExponent.DVRBranchOrder
end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Jets/DerivativeIdeals.lean <==
import Mathlib.RingTheory.Derivation.Basic
import Mathlib.RingTheory.Ideal.Span
import Mathlib.Tactic
import OAI.NumberTheory.PiExponent.Approximation.PersistentComponents

namespace OAI

noncomputable section
namespace PiExponent.DerivativeIdeals

variable {C R ι : Type*} [CommRing C] [CommRing R] [Algebra C R]

def wordDerivative (D : ι → Derivation C R R) (word : List ι) (f : R) : R :=
  word.foldr (fun i g => D i g) f

@[simp] theorem wordDerivative_nil (D : ι → Derivation C R R) (f : R) :
    wordDerivative D [] f = f := rfl

@[simp] theorem wordDerivative_cons (D : ι → Derivation C R R) (i : ι)
    (word : List ι) (f : R) : wordDerivative D (i :: word) f = D i (wordDerivative D word f) := rfl

def wordCost (cost : ι → ℝ) (word : List ι) : ℝ := (word.map cost).sum

@[simp] theorem wordCost_nil (cost : ι → ℝ) : wordCost cost [] = 0 := rfl
@[simp] theorem wordCost_cons (cost : ι → ℝ) (i : ι) (word : List ι) :
    wordCost cost (i :: word) = cost i + wordCost cost word := rfl

theorem wordCost_nonneg (cost : ι → ℝ) (hcost : ∀ i, 0 ≤ cost i) (word : List ι) :
    0 ≤ wordCost cost word := by
  induction word with
  | nil => exact le_refl 0
  | cons i word ih => exact add_nonneg (hcost i) ih

def derivativeIdeal (D : ι → Derivation C R R) (cost : ι → ℝ) (bound : ℝ) (f : R) :
    Ideal R := Ideal.span {g | ∃ word, wordCost cost word ≤ bound ∧ wordDerivative D word f = g}

theorem word_mem_derivativeIdeal (D : ι → Derivation C R R) (cost : ι → ℝ)
    (bound : ℝ) (f : R) (word : List ι) (hw : wordCost cost word ≤ bound) :
    wordDerivative D word f ∈ derivativeIdeal D cost bound f :=
  Ideal.subset_span ⟨word, hw, rfl⟩

theorem derivativeIdeal_mono (D : ι → Derivation C R R) (cost : ι → ℝ)
    (f : R) {a b : ℝ} (hab : a ≤ b) :
    derivativeIdeal D cost a f ≤ derivativeIdeal D cost b f := by
  apply Ideal.span_mono
  rintro g ⟨word, hw, rfl⟩
  exact ⟨word, hw.trans hab, rfl⟩

theorem self_mem_derivativeIdeal (D : ι → Derivation C R R) (cost : ι → ℝ)
    (bound : ℝ) (f : R) (hb : 0 ≤ bound) : f ∈ derivativeIdeal D cost bound f :=
  word_mem_derivativeIdeal D cost bound f [] hb

def derivativeCore (D : Derivation C R R) (I : Ideal R) : Ideal R where
  carrier := {f | f ∈ I ∧ D f ∈ I}
  zero_mem' := by simp only [Set.mem_ofPred_eq, map_zero]; exact ⟨I.zero_mem, I.zero_mem⟩
  add_mem' := by
    intro f g hf hg
    refine ⟨I.add_mem hf.1 hg.1, ?_⟩
    rw [map_add]
    exact I.add_mem hf.2 hg.2
  smul_mem' := by
    intro r f hf
    change r * f ∈ I ∧ D (r * f) ∈ I
    refine ⟨I.mul_mem_left r hf.1, ?_⟩
    rw [Derivation.leibniz]
    exact I.add_mem (I.mul_mem_left r hf.2) (by
      simpa only [smul_eq_mul, mul_comm] using I.mul_mem_left (D r) hf.1)

theorem derivation_mem_derivativeIdeal (D : ι → Derivation C R R) (cost : ι → ℝ)
    (hcost : ∀ i, 0 ≤ cost i) (bound : ℝ) (f g : R) (i : ι)
    (hg : g ∈ derivativeIdeal D cost bound f) :
    D i g ∈ derivativeIdeal D cost (bound + cost i) f := by
  let I := derivativeIdeal D cost (bound + cost i) f
  have hle : derivativeIdeal D cost bound f ≤ derivativeCore (D i) I := by
    apply Ideal.span_le.mpr
    rintro g ⟨word, hw, rfl⟩
    refine ⟨?_, ?_⟩
    · exact word_mem_derivativeIdeal D cost (bound + cost i) f word
        (hw.trans (le_add_of_nonneg_right (hcost i)))
    · exact word_mem_derivativeIdeal D cost (bound + cost i) f (i :: word)
        (by simpa only [wordCost_cons, add_comm] using add_le_add_left hw (cost i))
  exact (hle hg).2

theorem wordDerivative_mem_derivativeIdeal (D : ι → Derivation C R R) (cost : ι → ℝ)
    (hcost : ∀ i, 0 ≤ cost i) (bound : ℝ) (f g : R) (word : List ι)
    (hg : g ∈ derivativeIdeal D cost bound f) :
    wordDerivative D word g ∈ derivativeIdeal D cost (bound + wordCost cost word) f := by
  induction word with
  | nil => simpa only [wordDerivative_nil, wordCost_nil, add_zero] using hg
  | cons i word ih =>
    have h := derivation_mem_derivativeIdeal D cost hcost
      (bound + wordCost cost word) f (wordDerivative D word g) i ih
    simpa only [wordDerivative_cons, wordCost_cons, add_assoc,
      add_comm (wordCost cost word) (cost i)] using h

theorem derivative_vanishes_on_persistent_ideal (D : ι → Derivation C R R)
    (cost : ι → ℝ) (hcost : ∀ i, 0 ≤ cost i) (bound delta : ℝ) (f g : R)
    (Q : Ideal R) (hg : g ∈ derivativeIdeal D cost bound f)
    (hpersist : derivativeIdeal D cost (bound + delta) f ≤ Q)
    (word : List ι) (hw : wordCost cost word ≤ delta) :
    wordDerivative D word g ∈ Q := by
  apply hpersist
  have hb : bound + wordCost cost word ≤ bound + delta := by linarith
  exact derivativeIdeal_mono D cost f hb
    (wordDerivative_mem_derivativeIdeal D cost hcost bound f g word hg)

theorem derivativeIdeal_levels_monotone (D : ι → Derivation C R R) (cost : ι → ℝ)
    (delta : ℝ) (hdelta : 0 ≤ delta) (f : R) :
    Monotone (fun r : ℕ => derivativeIdeal D cost ((r : ℝ) * delta) f) := by
  intro a b hab
  exact derivativeIdeal_mono D cost f
    (mul_le_mul_of_nonneg_right (Nat.cast_le.mpr hab) hdelta)

theorem exists_persistent_derivative_component [IsDomain R]
    (D : ι → Derivation C R R) (cost : ι → ℝ) (hcost : ∀ i, 0 ≤ cost i)
    (delta : ℝ) (hdelta : 0 ≤ delta) (f : R) (hf : f ≠ 0)
    (d : ℕ) (P : Ideal R) (hP : P.IsPrime) (hheight : P.height ≤ d)
    (hvanish : ∀ word : List ι, wordCost cost word ≤ ((d : ℝ) + 2) * delta →
      wordDerivative D word f ∈ P) :
    ∃ r < d + 2, ∃ Q : Ideal R,
      Q ∈ (derivativeIdeal D cost ((r : ℝ) * delta) f).minimalPrimes ∧
      Q ∈ (derivativeIdeal D cost (((r : ℝ) + 1) * delta) f).minimalPrimes ∧
      Q ≤ P ∧ 1 ≤ Q.height ∧ Q.height ≤ d ∧
      ∀ g ∈ derivativeIdeal D cost ((r : ℝ) * delta) f,
        ∀ word : List ι, wordCost cost word ≤ delta → wordDerivative D word g ∈ Q := by
  let I : ℕ → Ideal R := fun r => derivativeIdeal D cost ((r : ℝ) * delta) f
  have hI : Monotone I := derivativeIdeal_levels_monotone D cost delta hdelta f
  have htop : I (d + 2) ≤ P := by
    apply Ideal.span_le.mpr
    rintro g ⟨word, hw, rfl⟩
    apply hvanish word
    simpa only [Nat.cast_add, Nat.cast_ofNat] using hw
  have hinitial : f ∈ I 0 := by
    simpa only [I, Nat.cast_zero, zero_mul] using self_mem_derivativeIdeal D cost 0 f (le_refl 0)
  obtain ⟨r, hr, Q, hQr, hQnext, hQP, hQlo, hQhi⟩ :=
    PiExponent.PersistentComponents.exists_persistent_component_positive_height
      I hI d P hP htop hheight hf hinitial
  refine ⟨r, hr, Q, hQr, ?_, hQP, hQlo, hQhi, ?_⟩
  · simpa only [I, Nat.cast_add, Nat.cast_one] using hQnext
  · intro g hg word hw
    apply derivative_vanishes_on_persistent_ideal D cost hcost
      ((r : ℝ) * delta) delta f g Q hg
    · have hb : (r : ℝ) * delta + delta = ((r + 1 : ℕ) : ℝ) * delta := by
        push_cast
        ring
      rw [hb]
      exact hQnext.le
    · exact hw

end PiExponent.DerivativeIdeals
end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Jets/DifferentialConstant.lean <==
import OAI.NumberTheory.PiExponent.Analysis.AlgebraicLogarithmicObstruction

namespace OAI

namespace PiExponent

open KaehlerDifferential

theorem isAlgebraic_of_differential_eq_zero
    {C E : Type*} [Field C] [CharZero C] [Field E] [Algebra C E]
    [Algebra.EssFiniteType C E] (x : E) (hx : D C E x = 0) : IsAlgebraic C x :=
  isAlgebraic_of_logarithmic_differential (0 : E) x (by simp [hx])

theorem constant_of_differential_eq_zero
    {C E : Type*} [Field C] [CharZero C] [IsAlgClosed C] [Field E] [Algebra C E]
    [Algebra.EssFiniteType C E] (x : E) (hx : D C E x = 0) :
    ∃ c : C, algebraMap C E c = x :=
  constant_of_logarithmic_differential (0 : E) x (by simp [hx])

end PiExponent

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Jets/FilteredLength.lean <==
import Mathlib.RingTheory.Length
import Mathlib.RingTheory.Ideal.Operations

namespace OAI

namespace PiExponentJets.W24

section Modules

variable {R M P : Type*} [Ring R] [AddCommGroup M] [AddCommGroup P]
  [Module R M] [Module R P]

def filtrationRestriction (f : M →ₗ[R] P)
    (F : ℕ → Submodule R M) (G : ℕ → Submodule R P)
    (hf : ∀ n, ∀ x ∈ F n, f x ∈ G n) (n : ℕ) : F n →ₗ[R] G n :=
  (f.domRestrict (F n)).codRestrict (G n) (fun x => hf n x x.property)

def filtrationLayerMap (f : M →ₗ[R] P)
    (F : ℕ → Submodule R M) (G : ℕ → Submodule R P)
    (hf : ∀ n, ∀ x ∈ F n, f x ∈ G n) (n : ℕ) :
    (F n ⧸ (F (n + 1)).comap (F n).subtype) →ₗ[R]
      (G n ⧸ (G (n + 1)).comap (G n).subtype) :=
  Submodule.mapQ _ _ (filtrationRestriction f F G hf n) (by
    intro x hx
    exact hf (n + 1) x hx)

theorem correction_of_layer_surjective (f : M →ₗ[R] P)
    (F : ℕ → Submodule R M) (G : ℕ → Submodule R P)
    (hf : ∀ n, ∀ x ∈ F n, f x ∈ G n) (n : ℕ)
    (hs : Function.Surjective (filtrationLayerMap f F G hf n))
    (y : P) (hy : y ∈ G n) :
    ∃ x ∈ F n, y - f x ∈ G (n + 1) := by
  obtain ⟨z, hz⟩ := hs (Submodule.Quotient.mk (⟨y, hy⟩ : G n))
  obtain ⟨x, rfl⟩ := Submodule.mkQ_surjective _ z
  have hdiffLayer : filtrationRestriction f F G hf n x - (⟨y, hy⟩ : G n) ∈
      (G (n + 1)).comap (G n).subtype :=
    (Submodule.Quotient.eq ((G (n + 1)).comap (G n).subtype)).mp hz
  have hdiff : f x - y ∈ G (n + 1) := hdiffLayer
  exact ⟨x, x.property, by simpa only [neg_sub] using (G (n + 1)).neg_mem hdiff⟩

theorem surjective_of_finite_corrections (f : M →ₗ[R] P)
    (G : ℕ → Submodule R P) (d : ℕ) (hzero : G 0 = ⊤) (hend : G d = ⊥)
    (hstep : ∀ n < d, ∀ y ∈ G n, ∃ x : M, y - f x ∈ G (n + 1)) :
    Function.Surjective f := by
  intro y
  have hlift : ∀ n, n ≤ d → ∃ x : M, y - f x ∈ G n := by
    intro n
    induction n with
    | zero =>
      intro _
      exact ⟨0, by simp [hzero]⟩
    | succ n ih =>
      intro hn
      obtain ⟨x, hx⟩ := ih (Nat.le_trans (Nat.le_succ n) hn)
      obtain ⟨z, hz⟩ := hstep n (Nat.lt_of_succ_le hn) (y - f x) hx
      exact ⟨x + z, by simpa only [map_add, sub_add_eq_sub_sub] using hz⟩
  obtain ⟨x, hx⟩ := hlift d le_rfl
  rw [hend, Submodule.mem_bot] at hx
  exact ⟨x, (sub_eq_zero.mp hx).symm⟩

theorem surjective_of_finite_layers (f : M →ₗ[R] P)
    (F : ℕ → Submodule R M) (G : ℕ → Submodule R P)
    (hf : ∀ n, ∀ x ∈ F n, f x ∈ G n)
    (d : ℕ) (hzero : G 0 = ⊤) (hend : G d = ⊥)
    (hs : ∀ n < d, Function.Surjective (filtrationLayerMap f F G hf n)) :
    Function.Surjective f := by
  apply surjective_of_finite_corrections f G d hzero hend
  intro n hn y hy
  obtain ⟨x, _, hx⟩ := correction_of_layer_surjective f F G hf n (hs n hn) y hy
  exact ⟨x, hx⟩

theorem length_le_of_finite_layers (f : M →ₗ[R] P)
    (F : ℕ → Submodule R M) (G : ℕ → Submodule R P)
    (hf : ∀ n, ∀ x ∈ F n, f x ∈ G n)
    (d : ℕ) (hzero : G 0 = ⊤) (hend : G d = ⊥)
    (hs : ∀ n < d, Function.Surjective (filtrationLayerMap f F G hf n)) :
    Module.length R P ≤ Module.length R M :=
  Module.length_le_of_surjective f
    (surjective_of_finite_layers f F G hf d hzero hend hs)

end Modules

variable {A : Type*} [CommRing A]

theorem scalar_lift_difference (I : Ideal A) (n : ℕ) {a b x : A}
    (hab : a - b ∈ I) (hx : x ∈ I ^ n) :
    a * x - b * x ∈ I ^ (n + 1) := by
  rw [← sub_mul, pow_succ']
  exact Ideal.mul_mem_mul hab hx

end PiExponentJets.W24

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Jets/FormalAuxiliaryJet.lean <==
import OAI.NumberTheory.PiExponent.Jets.FormalLogJet
import OAI.NumberTheory.PiExponent.Polynomials.AuxiliaryPolynomial

namespace OAI

noncomputable section
open scoped BigOperators
open Filter Topology
namespace PiExponent

def formalJetEvaluation {m : ℕ} (K : ℕ)
    (V : Fin (m+1) → ℝ) (H : ℝ) (c : Fin K → Fin m → ℂ) :
    PiExponentApprox.FramePolynomial m →ₗ[ℂ]
      ((Fin K × ↥(strictWeightedSimplex V H)) → ℂ) :=
  LinearMap.pi (fun ρ =>
    (MvPowerSeries.coeff (InterpolationMatrix.exponentVector ρ.2.val)).comp
      (FormalLogJet.formalJet (c ρ.1)).toLinearMap)

theorem eventually_exists_formalJet_auxiliaryPolynomial {m : ℕ}
    (W V : Fin (m+1) → ℚ) (hW : ∀ i, 0 < W i) (hV : ∀ i, 0 < V i)
    (K : ℕ) {a : ℝ} (ha : 0 < a)
    (hvol : (K : ℝ) * a^(m+1) * (∏ i, (W i : ℝ)) / (∏ i, (V i : ℝ)) < 1)
    (c : Fin K → Fin m → ℂ) :
    ∀ᶠ N : ℝ in atTop, ∃ p : PiExponentApprox.FramePolynomial m, p ≠ 0 ∧
      PiExponentApprox.HasWeightedDegreeLE (fun i => (W i : ℝ)) N p ∧
      ∀ j d, Finsupp.weight (fun i => (V i : ℝ)) d < a*N →
        MvPowerSeries.coeff d (FormalLogJet.formalJet (c j) p) = 0 := by
  filter_upwards [eventually_exists_auxiliaryPolynomial W V hW hV K ha hvol] with N hN
  obtain ⟨p, hp, hw, he⟩ := hN (formalJetEvaluation K (fun i => (V i : ℝ)) (a*N) c)
  refine ⟨p, hp, hw, ?_⟩
  intro j d hd
  have hmem : (fun i => d i) ∈ strictWeightedSimplex (fun i => (V i : ℝ)) (a*N) := by
    apply (mem_strictWeightedSimplex (fun i => by exact_mod_cast hV i)).mpr
    simpa [Finsupp.weight_eq_sum, nsmul_eq_mul, mul_comm] using hd
  have hh := congrFun he (j, ⟨(fun i => d i), hmem⟩)
  have hd' : InterpolationMatrix.exponentVector (fun i => d i) = d := by ext i; rfl
  simpa [formalJetEvaluation, hd'] using hh

theorem eventually_exists_formalJet_auxiliaryPolynomial_nat {m : ℕ}
    (W V : Fin (m+1) → ℚ) (hW : ∀ i, 0 < W i) (hV : ∀ i, 0 < V i)
    (K : ℕ) {a : ℚ} (ha : 0 < a)
    (hvol : (K : ℝ) * (a : ℝ)^(m+1) * (∏ i, (W i : ℝ)) / (∏ i, (V i : ℝ)) < 1)
    (c : Fin K → Fin m → ℂ) :
    ∀ᶠ N : ℕ in atTop, ∃ p : PiExponentApprox.FramePolynomial m, p ≠ 0 ∧
      PiExponentApprox.HasWeightedDegreeLE (fun i => (W i : ℝ)) N p ∧
      ∀ j, FormalLogJet.formalJet (c j) p ∈
        JetGeometry.rationalWeightedIdeal V (fun i => le_of_lt (hV i)) (a*N) := by
  have h := (tendsto_natCast_atTop_atTop (R := ℝ)).eventually
    (eventually_exists_formalJet_auxiliaryPolynomial W V hW hV K
      (by exact_mod_cast ha) hvol c)
  filter_upwards [h] with N hN
  obtain ⟨p, hp, hw, hv⟩ := hN
  refine ⟨p, hp, hw, ?_⟩
  intro j d hd
  apply hv j d
  have hcast : ((Finsupp.weight V d : ℚ) : ℝ) < (a : ℝ)*(N : ℝ) := by exact_mod_cast hd
  simpa [Finsupp.weight_eq_sum, nsmul_eq_mul] using hcast

end PiExponent

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Jets/FormalBranchContact.lean <==
import OAI.NumberTheory.PiExponent.Analysis.FormalLogTailOrder
import OAI.NumberTheory.PiExponent.Jets.FormalBranchCoordinates

namespace OAI

noncomputable section

namespace PiExponent.FormalBranchContact

open FormalBranchEvaluation

theorem composedLogTails_strict_contact {m : ℕ}
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 < v i)
    (a : Fin (m+1) → PowerSeries ℂ) (hne : ∃ i, a i ≠ 0)
    (ha : ∀ i, PowerSeries.constantCoeff (a i) = 0)
    (T : Fin m → ℕ) (hT : ∀ i, v i.succ < (T i : ℚ) * v 0) :
    ∀ i (k : ℕ), (composedLogTails a T i).order = (k : ℕ∞) →
      BranchContact.contact v a hne * v i < (k : ℚ) := by
  intro i k hk
  cases i using Fin.cases with
  | zero => simp [composedLogTails] at hk
  | succ i => exact composed_logTail_strict_contact v hv a hne ha T hT i k hk

theorem truncatedBranchCoordinates_not_all_zero {m : ℕ}
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 < v i)
    (c : Fin m → ℂ) (y : PowerSeries ℂ) (x : Fin m → PowerSeries ℂ)
    (hy : PowerSeries.constantCoeff y = 1)
    (hx : ∀ i, PowerSeries.constantCoeff (x i) = c i)
    (hne : ∃ i, branchCoordinates c y x i ≠ 0)
    (T : Fin m → ℕ) (hT : ∀ i, v i.succ < (T i : ℚ) * v 0) :
    ∃ i, truncatedBranchCoordinates c y x T i ≠ 0 := by
  rw [truncatedBranchCoordinates_eq_add_tail c y x T hy]
  exact BranchContact.add_not_all_zero v hv _ _ hne
    (composedLogTails_strict_contact v hv _ hne
      (branchCoordinates_constantCoeff c y x hy hx) T hT)

theorem contact_truncatedBranchCoordinates_eq {m : ℕ}
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 < v i)
    (c : Fin m → ℂ) (y : PowerSeries ℂ) (x : Fin m → PowerSeries ℂ)
    (hy : PowerSeries.constantCoeff y = 1)
    (hx : ∀ i, PowerSeries.constantCoeff (x i) = c i)
    (hne : ∃ i, branchCoordinates c y x i ≠ 0)
    (T : Fin m → ℕ) (hT : ∀ i, v i.succ < (T i : ℚ) * v 0) :
    BranchContact.contact v (truncatedBranchCoordinates c y x T)
      (truncatedBranchCoordinates_not_all_zero v hv c y x hy hx hne T hT) =
        BranchContact.contact v (branchCoordinates c y x) hne := by
  have hh := BranchContact.contact_add_high_tail v hv
    (branchCoordinates c y x) (composedLogTails (branchCoordinates c y x) T) hne
    (composedLogTails_strict_contact v hv _ hne
      (branchCoordinates_constantCoeff c y x hy hx) T hT)
  simpa only [← truncatedBranchCoordinates_eq_add_tail c y x T hy] using hh

end PiExponent.FormalBranchContact

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Jets/FormalBranchCoordinates.lean <==
import OAI.NumberTheory.PiExponent.Jets.FormalBranchEvaluation

namespace OAI

noncomputable section

namespace PiExponent.FormalBranchContact

open FormalBranchEvaluation FormalLogTruncation

def composedLogTails {m : ℕ} (a : Fin (m+1) → PowerSeries ℂ) (T : Fin m → ℕ) :
    Fin (m+1) → PowerSeries ℂ :=
  Fin.cases 0 (fun i => PowerSeries.subst (a 0) (logTail (T i)))

def truncatedBranchCoordinates {m : ℕ} (c : Fin m → ℂ) (y : PowerSeries ℂ)
    (x : Fin m → PowerSeries ℂ) (T : Fin m → ℕ) : Fin (m+1) → PowerSeries ℂ :=
  Fin.cases (y-1) (fun i => x i - PowerSeries.C (c i) -
    PowerSeries.subst (y-1)
      (PowerSeries.trunc (T i) (PowerSeries.log ℂ) : PowerSeries ℂ))

theorem branchCoordinates_constantCoeff {m : ℕ} (c : Fin m → ℂ) (y : PowerSeries ℂ)
    (x : Fin m → PowerSeries ℂ) (hy : PowerSeries.constantCoeff y = 1)
    (hx : ∀ i, PowerSeries.constantCoeff (x i) = c i) :
    ∀ i, PowerSeries.constantCoeff (branchCoordinates c y x i) = 0 := by
  intro i
  have hh := (branchCoordinates_hasSubst c y x hy hx).const_coeff i
  have hz := isNilpotent_iff_eq_zero.mp hh
  simpa only [PowerSeries.constantCoeff_eq] using hz

theorem truncatedBranchCoordinates_eq_add_tail {m : ℕ}
    (c : Fin m → ℂ) (y : PowerSeries ℂ) (x : Fin m → PowerSeries ℂ)
    (T : Fin m → ℕ) (hy : PowerSeries.constantCoeff y = 1) :
    truncatedBranchCoordinates c y x T =
      fun i => branchCoordinates c y x i + composedLogTails (branchCoordinates c y x) T i := by
  have ht : PowerSeries.constantCoeff (y-1) = 0 := by simp [hy]
  have hs := PowerSeries.HasSubst.of_constantCoeff_zero' ht
  funext i
  cases i using Fin.cases with
  | zero => simp [truncatedBranchCoordinates, branchCoordinates, composedLogTails]
  | succ i =>
    simp only [truncatedBranchCoordinates, branchCoordinates, composedLogTails,
      Fin.cases_succ, Fin.cases_zero, logTail, PowerSeries.subst_sub hs]
    ring

theorem branchCoordinates_not_all_zero {m : ℕ}
    (c : Fin m → ℂ) (y : PowerSeries ℂ) (x : Fin m → PowerSeries ℂ)
    (hne : y ≠ 1 ∨ ∃ i, x i ≠ PowerSeries.C (c i)) :
    ∃ i, branchCoordinates c y x i ≠ 0 := by
  by_cases hy : y = 1
  · obtain ⟨i, hi⟩ := hne.resolve_left (not_not.mpr hy)
    refine ⟨i.succ, ?_⟩
    simpa [branchCoordinates, hy, PowerSeries.subst_zero_of_constantCoeff_zero
      PowerSeries.constantCoeff_log, sub_eq_zero] using hi
  · exact ⟨0, by simpa [branchCoordinates, sub_eq_zero] using hy⟩

end PiExponent.FormalBranchContact

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Jets/FormalBranchEvaluation.lean <==
import OAI.NumberTheory.PiExponent.Analysis.FormalLogTruncation
import OAI.NumberTheory.PiExponent.Jets.FormalBranchOrderRational

namespace OAI

noncomputable section
namespace PiExponent.FormalBranchEvaluation
open MvPowerSeries
open FormalLogJet FormalLogTruncation

def branchCoordinates {m : ℕ} (c : Fin m → ℂ) (y : PowerSeries ℂ)
    (x : Fin m → PowerSeries ℂ) : Fin (m+1) → PowerSeries ℂ :=
  Fin.cases (y-1) (fun i => x i - PowerSeries.C (c i) -
    PowerSeries.subst (y-1) (PowerSeries.log ℂ))

theorem branchCoordinates_hasSubst {m : ℕ} (c : Fin m → ℂ) (y : PowerSeries ℂ)
    (x : Fin m → PowerSeries ℂ) (hy : PowerSeries.constantCoeff y = 1)
    (hx : ∀ i, PowerSeries.constantCoeff (x i) = c i) :
    HasSubst (branchCoordinates c y x) := by
  apply hasSubst_of_constantCoeff_zero
  intro i
  have ht : MvPowerSeries.constantCoeff (y-1) = 0 := by
    simpa only [map_sub, map_one, PowerSeries.constantCoeff_eq, sub_eq_zero] using hy
  cases i using Fin.cases with
  | zero => exact ht
  | succ i =>
    change MvPowerSeries.constantCoeff
      (x i - PowerSeries.C (c i) - PowerSeries.subst (y-1) (PowerSeries.log ℂ)) = 0
    rw [map_sub, PowerSeries.constantCoeff_subst_eq_zero ht _ (PowerSeries.constantCoeff_log),
      sub_zero, map_sub]
    change PowerSeries.constantCoeff (x i) - PowerSeries.constantCoeff (PowerSeries.C (c i)) = 0
    rw [hx i, PowerSeries.constantCoeff_C, sub_self]

theorem subst_liftSeries {m : ℕ} (a : Fin (m+1) → PowerSeries ℂ) (ha : HasSubst a)
    (f : PowerSeries ℂ) :
    subst a (liftSeries m f) = PowerSeries.subst (a 0) f := by
  rw [liftSeries_eq_toMvPowerSeries, PowerSeries.subst_toMvPowerSeries ha]

theorem formalJet_subst_branch {m : ℕ} (c : Fin m → ℂ) (y : PowerSeries ℂ)
    (x : Fin m → PowerSeries ℂ) (hy : PowerSeries.constantCoeff y = 1)
    (hx : ∀ i, PowerSeries.constantCoeff (x i) = c i)
    (p : PiExponentApprox.FramePolynomial m) :
    subst (branchCoordinates c y x) (formalJet c p) =
      MvPolynomial.aeval (Fin.cases y x) p := by
  let ha := branchCoordinates_hasSubst c y x hy hx
  have heq : (substAlgHom ha).comp (formalJet c) = MvPolynomial.aeval (Fin.cases y x) := by
    apply MvPolynomial.algHom_ext
    intro i
    cases i using Fin.cases with
    | zero =>
      simp only [AlgHom.comp_apply, formalJet_Y, map_add, map_one, substAlgHom_X,
        MvPolynomial.aeval_X, Fin.cases_zero]
      change 1 + (y-1) = y
      ring
    | succ i =>
      simp only [AlgHom.comp_apply, formalJet_X, map_add,
        MvPolynomial.aeval_X, Fin.cases_succ]
      rw [substAlgHom_X]
      have hl : substAlgHom ha (formalLog m) = PowerSeries.subst (y-1) (PowerSeries.log ℂ) := by
        rw [substAlgHom_apply, formalLog, subst_liftSeries _ ha]
        rfl
      rw [hl, substAlgHom_apply, subst_C]
      change PowerSeries.C (c i) +
        (x i - PowerSeries.C (c i) - PowerSeries.subst (y-1) (PowerSeries.log ℂ)) +
        PowerSeries.subst (y-1) (PowerSeries.log ℂ) = x i
      ring
  simpa only [AlgHom.comp_apply, substAlgHom_apply] using AlgHom.congr_fun heq p

theorem polynomialFrameWord_branch_order {m : ℕ}
    (c : Fin m → ℂ) (y : PowerSeries ℂ) (x : Fin m → PowerSeries ℂ)
    (hy : PowerSeries.constantCoeff y = 1)
    (hx : ∀ i, PowerSeries.constantCoeff (x i) = c i)
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 ≤ v i) (μ H : ℚ) (hμ : 0 ≤ μ)
    (p : PiExponentApprox.FramePolynomial m)
    (hp : formalJet c p ∈ JetGeometry.rationalWeightedIdeal v hv H)
    (hcontact : ∀ i (k : ℕ), (branchCoordinates c y x i).order = (k : ℕ∞) →
      μ * v i ≤ (k : ℚ)) (word : List (Fin (m+1))) :
    (⌈μ * (H - (word.map v).sum)⌉₊ : ℕ∞) ≤
      PowerSeries.order (MvPolynomial.aeval (Fin.cases y x)
        (PiExponentApprox.polynomialFrameWord m word p)) := by
  have h := FormalBranchOrder.rational_powerSeries_order_subst_of_mem_weightedIdeal
    v hv μ (H - (word.map v).sum) hμ
    (formalJet c (PiExponentApprox.polynomialFrameWord m word p)) (branchCoordinates c y x)
    (branchCoordinates_hasSubst c y x hy hx)
    (formalJet_polynomialFrameWord_vanishing c v hv H p hp word) hcontact
  rwa [formalJet_subst_branch c y x hy hx] at h

theorem polynomialFrameWord_branch_order_toNat {m : ℕ}
    (c : Fin m → ℂ) (y : PowerSeries ℂ) (x : Fin m → PowerSeries ℂ)
    (hy : PowerSeries.constantCoeff y = 1)
    (hx : ∀ i, PowerSeries.constantCoeff (x i) = c i)
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 ≤ v i) (μ H : ℚ) (hμ : 0 ≤ μ)
    (p : PiExponentApprox.FramePolynomial m)
    (hp : formalJet c p ∈ JetGeometry.rationalWeightedIdeal v hv H)
    (hcontact : ∀ i (k : ℕ), (branchCoordinates c y x i).order = (k : ℕ∞) →
      μ * v i ≤ (k : ℚ)) (word : List (Fin (m+1)))
    (hne : MvPolynomial.aeval (Fin.cases y x)
      (PiExponentApprox.polynomialFrameWord m word p) ≠ 0) :
    μ * (H - (word.map v).sum) ≤
      ((PowerSeries.order (MvPolynomial.aeval (Fin.cases y x)
        (PiExponentApprox.polynomialFrameWord m word p))).toNat : ℚ) := by
  have h := polynomialFrameWord_branch_order c y x hy hx v hv μ H hμ p hp hcontact word
  have hn := PowerSeries.order_eq_top.not.mpr hne
  have hh := ENat.toNat_le_toNat h hn
  exact Nat.ceil_le.mp (by simpa using hh)

end PiExponent.FormalBranchEvaluation

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Jets/FormalBranchOrder.lean <==
import Mathlib.RingTheory.MvPowerSeries.Substitution
import Mathlib.RingTheory.PowerSeries.Order

namespace OAI

noncomputable section

namespace PiExponent.FormalBranchOrder

open MvPowerSeries

variable {σ τ R S : Type*} [CommRing R] [CommRing S] [Algebra R S]

theorem scaled_weightedOrder_subst
    (w : σ → ℕ) (v : τ → ℕ) (A B : ℕ) (hB : 0 < B)
    (f : MvPowerSeries σ R) (a : σ → MvPowerSeries τ S)
    (ha : HasSubst a) (N : ℕ∞) (hf : N ≤ f.weightedOrder w)
    (hcontact : ∀ i, (A : ℕ∞) * w i ≤ (B : ℕ∞) * (a i).weightedOrder v) :
    (A : ℕ∞) * N ≤ (B : ℕ∞) * (f.subst a).weightedOrder v := by
  have hB0 : (B : ℕ∞) ≠ 0 := by exact_mod_cast (Nat.ne_of_gt hB)
  apply le_trans _ (mul_le_mul_right (le_weightedOrder_subst v ha f) (B : ℕ∞))
  rw [ENat.mul_iInf_of_ne hB0]
  apply le_iInf
  intro d
  rw [ENat.mul_iInf_of_ne hB0]
  apply le_iInf
  intro hd
  calc
    (A : ℕ∞) * N ≤ (A : ℕ∞) * (d.weight w : ℕ∞) :=
      mul_le_mul_right (hf.trans (weightedOrder_le w hd)) _
    _ ≤ (B : ℕ∞) * d.weight (weightedOrder v ∘ a) := by
      simp only [Finsupp.weight_apply, Finsupp.sum, nsmul_eq_mul,
        Nat.cast_sum, Nat.cast_mul, Nat.cast_id, Finset.mul_sum, Function.comp_apply]
      apply Finset.sum_le_sum
      intro i hi
      simpa only [mul_assoc, mul_left_comm] using
        mul_le_mul_right (hcontact i) (d i : ℕ∞)

theorem scaled_order_subst
    (w : σ → ℕ) (A B : ℕ) (hB : 0 < B)
    (f : MvPowerSeries σ R) (a : σ → MvPowerSeries τ S)
    (ha : HasSubst a) (N : ℕ∞) (hf : N ≤ f.weightedOrder w)
    (hcontact : ∀ i, (A : ℕ∞) * w i ≤ (B : ℕ∞) * (a i).order) :
    (A : ℕ∞) * N ≤ (B : ℕ∞) * (f.subst a).order :=
  scaled_weightedOrder_subst w (fun _ => 1) A B hB f a ha N hf hcontact

theorem scaled_order_subst_of_jet_vanishing
    (w : σ → ℕ) (A B : ℕ) (hB : 0 < B)
    (f : MvPowerSeries σ R) (a : σ → MvPowerSeries τ S)
    (ha : HasSubst a) (N : ℕ∞)
    (hjet : ∀ d : σ →₀ ℕ, (d.weight w : ℕ∞) < N → coeff d f = 0)
    (hcontact : ∀ i, (A : ℕ∞) * w i ≤ (B : ℕ∞) * (a i).order) :
    (A : ℕ∞) * N ≤ (B : ℕ∞) * (f.subst a).order :=
  scaled_order_subst w A B hB f a ha N (le_weightedOrder w hjet) hcontact

theorem order_add_high_tail (f t : MvPowerSeries τ S) (ht : f.order < t.order) :
    (f + t).order = f.order := by
  rw [order_add_of_order_ne ht.ne, inf_eq_left.mpr ht.le]

theorem scaled_order_add_lower_bound (A B : ℕ) (n : ℕ)
    (f t : MvPowerSeries τ S)
    (hf : (A : ℕ∞) * n ≤ (B : ℕ∞) * f.order)
    (ht : (A : ℕ∞) * n ≤ (B : ℕ∞) * t.order) :
    (A : ℕ∞) * n ≤ (B : ℕ∞) * (f + t).order := by
  calc
    (A : ℕ∞) * n ≤ min ((B : ℕ∞) * f.order) ((B : ℕ∞) * t.order) :=
      le_min hf ht
    _ = (B : ℕ∞) * min f.order t.order := (mul_min _ _ _).symm
    _ ≤ (B : ℕ∞) * (f + t).order := mul_le_mul_right min_order_le_add _

theorem scaled_powerSeries_order_subst
    (w : σ → ℕ) (A B : ℕ) (hB : 0 < B)
    (f : MvPowerSeries σ R) (a : σ → PowerSeries S)
    (ha : HasSubst a) (N : ℕ∞) (hf : N ≤ f.weightedOrder w)
    (hcontact : ∀ i, (A : ℕ∞) * w i ≤ (B : ℕ∞) * (a i).order) :
    (A : ℕ∞) * N ≤ (B : ℕ∞) * PowerSeries.order (f.subst a) := by
  simp only [PowerSeries.order_eq_order] at hcontact ⊢
  exact scaled_order_subst w A B hB f a ha N hf hcontact

theorem scaled_order_subst_add_tail
    (w : σ → ℕ) (A B : ℕ) (hB : 0 < B)
    (f : MvPowerSeries σ R) (a t : σ → MvPowerSeries τ S)
    (hat : HasSubst (fun i => a i + t i)) (N : ℕ∞)
    (hf : N ≤ f.weightedOrder w)
    (ha : ∀ i, (A : ℕ∞) * w i ≤ (B : ℕ∞) * (a i).order)
    (ht : ∀ i, (A : ℕ∞) * w i ≤ (B : ℕ∞) * (t i).order) :
    (A : ℕ∞) * N ≤ (B : ℕ∞) * (f.subst (fun i => a i + t i)).order := by
  apply scaled_order_subst w A B hB f _ hat N hf
  intro i
  exact scaled_order_add_lower_bound A B (w i) (a i) (t i) (ha i) (ht i)

theorem minimum_order_add_high_tail [Nonempty σ]
    (a t : σ → MvPowerSeries τ S)
    (ht : ∀ i, (⨅ j, (a j).order) < (t i).order) :
    (⨅ i, (a i + t i).order) = ⨅ i, (a i).order := by
  obtain ⟨i, hi⟩ := ENat.exists_eq_iInf (fun i => (a i).order)
  apply le_antisymm
  · calc
      (⨅ j, (a j + t j).order) ≤ (a i + t i).order := iInf_le _ i
      _ = (a i).order := order_add_high_tail _ _ (hi ▸ ht i)
      _ = ⨅ j, (a j).order := hi
  · apply le_iInf
    intro j
    exact (le_min (iInf_le _ j) (ht j).le).trans min_order_le_add

theorem minimum_scaled_order_add_high_tail [Nonempty σ]
    (c : σ → ℕ) (hc : ∀ i, 0 < c i) (a t : σ → MvPowerSeries τ S)
    (ht : ∀ i, (⨅ j, (c j : ℕ∞) * (a j).order) < (c i : ℕ∞) * (t i).order) :
    (⨅ i, (c i : ℕ∞) * (a i + t i).order) =
      ⨅ i, (c i : ℕ∞) * (a i).order := by
  obtain ⟨i, hi⟩ := ENat.exists_eq_iInf (fun i => (c i : ℕ∞) * (a i).order)
  apply le_antisymm
  · have hc0 : (c i : ℕ∞) ≠ 0 := by exact_mod_cast (hc i).ne'
    have hlt : (c i : ℕ∞) * (a i).order < (c i : ℕ∞) * (t i).order := by
      rw [hi]
      exact ht i
    have hord : (a i).order < (t i).order :=
      (ENat.mul_right_strictMono hc0 (by simp)).lt_iff_lt.mp hlt
    calc
      (⨅ j, (c j : ℕ∞) * (a j + t j).order) ≤
          (c i : ℕ∞) * (a i + t i).order := iInf_le _ i
      _ = (c i : ℕ∞) * (a i).order := by rw [order_add_high_tail _ _ hord]
      _ = ⨅ j, (c j : ℕ∞) * (a j).order := hi
  · apply le_iInf
    intro j
    calc
      (⨅ i, (c i : ℕ∞) * (a i).order) ≤
          min ((c j : ℕ∞) * (a j).order) ((c j : ℕ∞) * (t j).order) :=
        le_min (iInf_le _ j) (ht j).le
      _ = (c j : ℕ∞) * min (a j).order (t j).order := (mul_min _ _ _).symm
      _ ≤ (c j : ℕ∞) * (a j + t j).order := mul_le_mul_right min_order_le_add _

end PiExponent.FormalBranchOrder

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Jets/FormalBranchOrderRational.lean <==
import Mathlib.Data.Rat.Floor
import Mathlib.Algebra.Order.Floor.Semiring
import OAI.NumberTheory.PiExponent.Jets.FormalBranchOrder
import OAI.NumberTheory.PiExponent.Jets.JetGeometry

namespace OAI

noncomputable section

namespace PiExponent.FormalBranchOrder

open MvPowerSeries

variable {σ τ R S : Type*} [CommRing R] [CommRing S] [Algebra R S]

theorem rational_weight_le_of_contact
    (v : σ → ℚ) (μ : ℚ) (a : σ → MvPowerSeries τ S)
    (hcontact : ∀ i (k : ℕ), (a i).order = (k : ℕ∞) → μ * v i ≤ (k : ℚ))
    (d : σ →₀ ℕ) (n : ℕ)
    (hbound : d.weight (order ∘ a) ≤ (n : ℕ∞)) :
    μ * d.weight v ≤ (n : ℚ) := by
  classical
  have hfinite : ∀ i ∈ d.support, (a i).order ≠ ⊤ := by
    intro i hi
    apply ne_top_of_le_ne_top (by simp : (n : ℕ∞) ≠ ⊤)
    exact (Finsupp.le_weight_of_ne_zero' (order ∘ a)
      (Finsupp.mem_support_iff.mp hi)).trans hbound
  have hsum :
      ((∑ i ∈ d.support, d i * (a i).order.toNat : ℕ) : ℕ∞) =
        d.weight (order ∘ a) := by
    simp only [Nat.cast_sum, Nat.cast_mul, Finsupp.weight_apply,
      Finsupp.sum, Function.comp_apply, nsmul_eq_mul]
    apply Finset.sum_congr rfl
    intro i hi
    rw [ENat.natCast_toNat (hfinite i hi)]
  have hnat : (∑ i ∈ d.support, d i * (a i).order.toNat : ℕ) ≤ n := by
    exact_mod_cast hsum.symm ▸ hbound
  calc
    μ * d.weight v = ∑ i ∈ d.support, (d i : ℚ) * (μ * v i) := by
      simp only [Finsupp.weight_apply, Finsupp.sum, nsmul_eq_mul, Finset.mul_sum]
      apply Finset.sum_congr rfl
      intro i hi
      ring
    _ ≤ ∑ i ∈ d.support, (d i : ℚ) * ((a i).order.toNat : ℚ) := by
      apply Finset.sum_le_sum
      intro i hi
      exact mul_le_mul_of_nonneg_left
        (hcontact i _ (ENat.natCast_toNat (hfinite i hi)).symm) (by positivity)
    _ ≤ (n : ℚ) := by exact_mod_cast hnat

theorem rational_order_subst_of_jet_vanishing
    (v : σ → ℚ) (μ H : ℚ) (hμ : 0 ≤ μ)
    (f : MvPowerSeries σ R) (a : σ → MvPowerSeries τ S)
    (ha : HasSubst a)
    (hjet : ∀ d : σ →₀ ℕ, d.weight v < H → coeff d f = 0)
    (hcontact : ∀ i (k : ℕ), (a i).order = (k : ℕ∞) → μ * v i ≤ (k : ℚ)) :
    (⌈μ * H⌉₊ : ℕ∞) ≤ (f.subst a).order := by
  classical
  by_cases htop : (f.subst a).order = ⊤
  · rw [htop]
    exact le_top
  obtain ⟨n, hn⟩ := ENat.ne_top_iff_exists.mp htop
  rw [← hn, ENat.natCast_le_natCast, Nat.ceil_le]
  obtain ⟨d, hd⟩ := ENat.exists_eq_iInf
    (fun d : σ →₀ ℕ => ⨅ _ : coeff d f ≠ 0, d.weight (order ∘ a))
  have hbound : (⨅ _ : coeff d f ≠ 0, d.weight (order ∘ a)) ≤ (n : ℕ∞) :=
    hd.le.trans ((le_weightedOrder_subst (fun _ : τ => 1) ha f).trans hn.ge)
  have hdne : coeff d f ≠ 0 := by
    intro he
    simp [he] at hbound
  have hbound' : d.weight (order ∘ a) ≤ (n : ℕ∞) := by
    simpa [hdne] using hbound
  have hH : H ≤ d.weight v := by
    by_contra! h
    exact hdne (hjet d h)
  exact (mul_le_mul_of_nonneg_left hH hμ).trans
    (rational_weight_le_of_contact v μ a hcontact d n hbound')

theorem rational_order_subst_of_mem_weightedIdeal
    (v : σ → ℚ) (hv : ∀ i, 0 ≤ v i) (μ H : ℚ) (hμ : 0 ≤ μ)
    (f : MvPowerSeries σ R) (a : σ → MvPowerSeries τ S)
    (ha : HasSubst a) (hf : f ∈ JetGeometry.rationalWeightedIdeal v hv H)
    (hcontact : ∀ i (k : ℕ), (a i).order = (k : ℕ∞) → μ * v i ≤ (k : ℚ)) :
    (⌈μ * H⌉₊ : ℕ∞) ≤ (f.subst a).order :=
  rational_order_subst_of_jet_vanishing v μ H hμ f a ha hf hcontact

theorem hasSubst_of_positive_rational_contact [Finite σ]
    (v : σ → ℚ) (hv : ∀ i, 0 < v i) (μ : ℚ) (hμ : 0 < μ)
    (a : σ → MvPowerSeries τ S)
    (hcontact : ∀ i (k : ℕ), (a i).order = (k : ℕ∞) → μ * v i ≤ (k : ℚ)) :
    HasSubst a := by
  apply hasSubst_of_constantCoeff_zero
  intro i
  apply order_ne_zero_iff_constCoeff_eq_zero.mp
  intro hz
  have h := hcontact i 0 hz
  have hp := mul_pos hμ (hv i)
  norm_num at h
  exact (not_le_of_gt hp) h

theorem rational_powerSeries_order_subst_of_mem_weightedIdeal
    (v : σ → ℚ) (hv : ∀ i, 0 ≤ v i) (μ H : ℚ) (hμ : 0 ≤ μ)
    (f : MvPowerSeries σ R) (a : σ → PowerSeries S)
    (ha : HasSubst a) (hf : f ∈ JetGeometry.rationalWeightedIdeal v hv H)
    (hcontact : ∀ i (k : ℕ), (a i).order = (k : ℕ∞) → μ * v i ≤ (k : ℚ)) :
    (⌈μ * H⌉₊ : ℕ∞) ≤ PowerSeries.order (f.subst a) := by
  simp only [PowerSeries.order_eq_order] at hcontact ⊢
  exact rational_order_subst_of_mem_weightedIdeal v hv μ H hμ f a ha hf hcontact

theorem rational_mul_cutoff_le_order_toNat
    (v : σ → ℚ) (hv : ∀ i, 0 ≤ v i) (μ H : ℚ) (hμ : 0 ≤ μ)
    (f : MvPowerSeries σ R) (a : σ → MvPowerSeries τ S)
    (ha : HasSubst a) (hf : f ∈ JetGeometry.rationalWeightedIdeal v hv H)
    (hcontact : ∀ i (k : ℕ), (a i).order = (k : ℕ∞) → μ * v i ≤ (k : ℚ))
    (hne : f.subst a ≠ 0) :
    μ * H ≤ ((f.subst a).order.toNat : ℚ) := by
  have h := rational_order_subst_of_mem_weightedIdeal v hv μ H hμ f a ha hf hcontact
  have hn : (f.subst a).order ≠ ⊤ := order_eq_top_iff.not.mpr hne
  have hh := ENat.toNat_le_toNat h hn
  have hh' : ⌈μ * H⌉₊ ≤ (f.subst a).order.toNat := by simpa using hh
  exact Nat.ceil_le.mp hh'

end PiExponent.FormalBranchOrder

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Jets/FormalJetDerivatives.lean <==
import Mathlib.RingTheory.MvPowerSeries.Derivative
import Mathlib.Tactic
import OAI.NumberTheory.PiExponent.Jets.JetGeometry

namespace OAI

noncomputable section
namespace PiExponent.FormalJetDerivatives
open MvPowerSeries
open PiExponent.JetGeometry

variable {σ R : Type*} [CommRing R]

theorem pderiv_mem_rationalWeightedIdeal (v : σ → ℚ) (hv : ∀ i, 0 ≤ v i)
    (H : ℚ) (f : MvPowerSeries σ R)
    (hf : f ∈ rationalWeightedIdeal v hv H) (i : σ) :
    pderiv i f ∈ rationalWeightedIdeal v hv (H - v i) := by
  intro d hd
  rw [coeff_pderiv, hf, zero_mul]
  rw [map_add, Finsupp.weight_single, one_nsmul]
  linarith

theorem mul_pderiv_mem_rationalWeightedIdeal (v : σ → ℚ) (hv : ∀ i, 0 ≤ v i)
    (H : ℚ) (f g : MvPowerSeries σ R)
    (hf : f ∈ rationalWeightedIdeal v hv H) (i : σ) :
    g * pderiv i f ∈ rationalWeightedIdeal v hv (H - v i) :=
  (rationalWeightedIdeal v hv (H - v i)).mul_mem_left g
    (pderiv_mem_rationalWeightedIdeal v hv H f hf i)

def jetFrame (m : ℕ) (i : Fin (m + 1)) :
    Derivation R (MvPowerSeries (Fin (m + 1)) R) (MvPowerSeries (Fin (m + 1)) R) :=
  if i = 0 then (1 + X (0 : Fin (m + 1)) : MvPowerSeries (Fin (m+1)) R) • pderiv 0 else pderiv i

@[simp] theorem jetFrame_zero (m : ℕ) (f : MvPowerSeries (Fin (m + 1)) R) :
    jetFrame m 0 f = (1 + X 0) * pderiv 0 f := by
  simp [jetFrame, Derivation.smul_apply, smul_eq_mul]

@[simp] theorem jetFrame_pos (m : ℕ) (i : Fin (m + 1)) (hi : i ≠ 0)
    (f : MvPowerSeries (Fin (m + 1)) R) : jetFrame m i f = pderiv i f := by
  simp [jetFrame, hi]

theorem jetFrame_mem_rationalWeightedIdeal {m : ℕ}
    (v : Fin (m + 1) → ℚ) (hv : ∀ i, 0 ≤ v i)
    (H : ℚ) (f : MvPowerSeries (Fin (m + 1)) R)
    (hf : f ∈ rationalWeightedIdeal v hv H) (i : Fin (m + 1)) :
    jetFrame m i f ∈ rationalWeightedIdeal v hv (H - v i) := by
  by_cases hi : i = 0
  · subst i
    rw [jetFrame_zero]
    exact mul_pderiv_mem_rationalWeightedIdeal v hv H f (1 + X 0) hf 0
  · rw [jetFrame_pos m i hi]
    exact pderiv_mem_rationalWeightedIdeal v hv H f hf i

def jetFrameWord (m : ℕ) (word : List (Fin (m + 1)))
    (f : MvPowerSeries (Fin (m + 1)) R) : MvPowerSeries (Fin (m + 1)) R :=
  word.foldr (fun i g => jetFrame m i g) f

theorem jetFrameWord_mem_rationalWeightedIdeal {m : ℕ}
    (v : Fin (m + 1) → ℚ) (hv : ∀ i, 0 ≤ v i)
    (H : ℚ) (f : MvPowerSeries (Fin (m + 1)) R)
    (hf : f ∈ rationalWeightedIdeal v hv H) (word : List (Fin (m + 1))) :
    jetFrameWord m word f ∈ rationalWeightedIdeal v hv (H - (word.map v).sum) := by
  induction word with
  | nil => simpa [jetFrameWord] using hf
  | cons i word ih =>
    have hh := jetFrame_mem_rationalWeightedIdeal v hv
      (H - (word.map v).sum) (jetFrameWord m word f) ih i
    simpa only [jetFrameWord, List.foldr_cons, List.map_cons, List.sum_cons,
      sub_sub, add_comm] using hh

end PiExponent.FormalJetDerivatives

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Jets/FormalJetIndices.lean <==
import OAI.NumberTheory.PiExponent.Polynomials.AuxiliaryPolynomial

namespace OAI

noncomputable section

namespace PiExponent.FormalMatrixBridge

@[simp] theorem exponentVector_coe {n : ℕ} (d : Fin n →₀ ℕ) :
    InterpolationMatrix.exponentVector (fun i => d i) = d := by
  ext i
  simp

theorem cast_finsupp_weight {n : ℕ} (V : Fin n → ℚ) (d : Fin n →₀ ℕ) :
    (Finsupp.weight V d : ℝ) = ∑ i, (V i : ℝ) * (d i : ℝ) := by
  simp only [Finsupp.weight_eq_sum, nsmul_eq_mul, Rat.cast_sum,
    Rat.cast_mul, Rat.cast_natCast, mul_comm]

def rationalJetIndexEquiv {n : ℕ} (V : Fin n → ℚ) (hV : ∀ i, 0 < V i) (H : ℚ) :
    {d : Fin n →₀ ℕ // Finsupp.weight V d < H} ≃
      ↥(strictWeightedSimplex (fun i => (V i : ℝ)) (H : ℝ)) where
  toFun d := ⟨fun i => d.val i, by
    apply (mem_strictWeightedSimplex (fun i => by exact_mod_cast hV i)).mpr
    rw [← cast_finsupp_weight]
    exact_mod_cast d.property⟩
  invFun a := ⟨InterpolationMatrix.exponentVector a.val, by
    have ha := (mem_strictWeightedSimplex
      (fun i => by exact_mod_cast hV i)).mp a.property
    have hcast : (Finsupp.weight V (InterpolationMatrix.exponentVector a.val) : ℝ) <
        (H : ℝ) := by
      simpa only [cast_finsupp_weight, InterpolationMatrix.exponentVector_apply] using ha
    exact_mod_cast hcast⟩
  left_inv d := by apply Subtype.ext; exact exponentVector_coe d.val
  right_inv a := by apply Subtype.ext; funext i; simp

@[simp] theorem rationalJetIndexEquiv_apply_val {n : ℕ}
    (V : Fin n → ℚ) (hV : ∀ i, 0 < V i) (H : ℚ)
    (d : {d : Fin n →₀ ℕ // Finsupp.weight V d < H}) :
    (rationalJetIndexEquiv V hV H d).val = fun i => d.val i := rfl

@[simp] theorem rationalJetIndexEquiv_symm_val {n : ℕ}
    (V : Fin n → ℚ) (hV : ∀ i, 0 < V i) (H : ℚ)
    (a : ↥(strictWeightedSimplex (fun i => (V i : ℝ)) (H : ℝ))) :
    ((rationalJetIndexEquiv V hV H).symm a).val =
      InterpolationMatrix.exponentVector a.val := rfl

theorem polynomialOfCoefficients_of_weighted {m : ℕ}
    (W : Fin (m + 1) → ℝ) (hW : ∀ i, 0 < W i) (H : ℝ)
    (p : PiExponentApprox.FramePolynomial m)
    (hp : PiExponentApprox.HasWeightedDegreeLE W H p) :
    polynomialOfCoefficients (realWeightedSimplex W H)
      (fun a => p.coeff (InterpolationMatrix.exponentVector a.val)) = p := by
  classical
  ext d
  by_cases hd : (fun i => d i) ∈ realWeightedSimplex W H
  · have he := polynomialOfCoefficients_coeff (realWeightedSimplex W H)
      (fun a => p.coeff (InterpolationMatrix.exponentVector a.val))
      ⟨fun i => d i, hd⟩
    simpa only [exponentVector_coe] using he
  · have hpzero : p.coeff d = 0 := by
      by_contra hne
      apply hd
      apply (mem_realWeightedSimplex hW).mpr
      simpa only [PiExponentApprox.monomialWeight, mul_comm] using
        hp d (MvPolynomial.mem_support_iff.mpr hne)
    rw [hpzero]
    by_contra hne
    have hmem := MvPolynomial.mem_support_iff.mpr hne
    obtain ⟨a, ha, he⟩ := Finset.mem_image.mp
      (polynomialOfCoefficients_support _ _ hmem)
    apply hd
    have hea : a = fun i => d i := by
      funext i
      simpa only [InterpolationMatrix.exponentVector_apply] using
        congrArg (fun e : Fin (m + 1) →₀ ℕ => e i) he
    simpa only [← hea] using ha

end PiExponent.FormalMatrixBridge

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Jets/FormalLogJet.lean <==
import Mathlib.RingTheory.MvPowerSeries.Equiv
import Mathlib.RingTheory.PowerSeries.Log
import Mathlib.RingTheory.MvPowerSeries.Derivative
import Mathlib.Tactic
import OAI.NumberTheory.PiExponent.Jets.FormalJetDerivatives
import OAI.NumberTheory.PiExponent.Polynomials.PolynomialFrame

namespace OAI

noncomputable section
namespace PiExponent.FormalLogJet
open MvPowerSeries
open PiExponent.FormalJetDerivatives

variable {R : Type*} [CommRing R]

def liftSeries (m : ℕ) : PowerSeries R →+* MvPowerSeries (Fin (m + 1)) R :=
  (finSuccEquiv R m).symm.toRingHom.comp (PowerSeries.map MvPowerSeries.C)

@[simp] theorem coeff_liftSeries (m : ℕ) (f : PowerSeries R)
    (d : Fin (m + 1) →₀ ℕ) :
    coeff d (liftSeries m f) = if d.tail = 0 then PowerSeries.coeff (d 0) f else 0 := by
  have h := coeff_coeff_finSuccEquiv (liftSeries m f) (k := d 0) (x := d.tail)
  rw [Finsupp.cons_tail] at h
  rw [← h]
  simp [liftSeries, PowerSeries.coeff_map, coeff_C]

@[simp] theorem liftSeries_X (m : ℕ) : liftSeries (R := R) m PowerSeries.X = X 0 := by
  apply (finSuccEquiv R m).injective
  simp [liftSeries]

@[simp] theorem liftSeries_C (m : ℕ) (r : R) :
    liftSeries m (PowerSeries.C r) = C r := by
  apply (finSuccEquiv R m).injective
  simp [liftSeries]

theorem pderiv_zero_liftSeries (m : ℕ) (f : PowerSeries R) :
    pderiv 0 (liftSeries m f) = liftSeries m (PowerSeries.derivative f) := by
  ext d
  rw [coeff_pderiv, coeff_liftSeries, coeff_liftSeries, PowerSeries.coeff_derivative]
  have ht : (d + Finsupp.single (0 : Fin (m+1)) 1).tail = d.tail := by
    ext i
    simp [Finsupp.tail_apply]
  simp only [ht, Finsupp.add_apply, Finsupp.single_eq_same]
  split_ifs <;> simp_all

theorem pderiv_succ_liftSeries (m : ℕ) (i : Fin m) (f : PowerSeries R) :
    pderiv i.succ (liftSeries m f) = 0 := by
  ext d
  rw [coeff_pderiv, coeff_liftSeries, coeff_zero]
  have ht : (d + Finsupp.single i.succ 1).tail ≠ 0 := by
    intro h
    have hi := DFunLike.congr_fun h i
    simp [Finsupp.tail_apply] at hi
  simp [ht]

def formalLog (m : ℕ) : MvPowerSeries (Fin (m+1)) ℂ :=
  liftSeries m (PowerSeries.log ℂ)

@[simp] theorem pderiv_succ_formalLog (m : ℕ) (i : Fin m) :
    pderiv i.succ (formalLog m) = 0 := pderiv_succ_liftSeries m i _

theorem one_add_X_mul_pderiv_formalLog (m : ℕ) :
    (1 + X 0) * pderiv 0 (formalLog m) = 1 := by
  have h := congrArg (liftSeries m) (PowerSeries.derivative_log_mul_one_add_X (A := ℂ))
  rw [map_mul, map_add, map_one, liftSeries_X] at h
  rw [formalLog, pderiv_zero_liftSeries, mul_comm]
  exact h

def formalJet {m : ℕ} (c : Fin m → ℂ) :
    PiExponentApprox.FramePolynomial m →ₐ[ℂ] MvPowerSeries (Fin (m+1)) ℂ :=
  MvPolynomial.aeval (Fin.cases (1 + X 0)
    (fun i => C (c i) + X i.succ + formalLog m))

@[simp] theorem formalJet_Y {m : ℕ} (c : Fin m → ℂ) :
    formalJet c (MvPolynomial.X (0 : Fin (m+1))) = 1 + X 0 := by
  simp [formalJet]

@[simp] theorem formalJet_X {m : ℕ} (c : Fin m → ℂ) (i : Fin m) :
    formalJet c (MvPolynomial.X i.succ) = C (c i) + X i.succ + formalLog m := by
  simp [formalJet]

theorem derivation_map_of_X {σ S : Type*} [CommRing S] [Algebra R S]
    (φ : MvPolynomial σ R →ₐ[R] S)
    (D : Derivation R (MvPolynomial σ R) (MvPolynomial σ R))
    (δ : Derivation R S S)
    (hX : ∀ i, φ (D (MvPolynomial.X i)) = δ (φ (MvPolynomial.X i)))
    (p : MvPolynomial σ R) : φ (D p) = δ (φ p) := by
  induction p using MvPolynomial.induction_on with
  | C a => simp
  | add p q hp hq => simp only [map_add, hp, hq]
  | mul_X p i hp =>
    simp only [Derivation.leibniz, smul_eq_mul, map_add, map_mul, hp, hX]

theorem formalJet_frame_X {m : ℕ} (c : Fin m → ℂ) (i j : Fin (m+1)) :
    formalJet c (PiExponentApprox.polynomialFrame m i (MvPolynomial.X j)) =
      jetFrame m i (formalJet c (MvPolynomial.X j)) := by
  classical
  cases i using Fin.cases with
  | zero =>
    cases j using Fin.cases with
    | zero =>
      simp [PiExponentApprox.polynomialFrame_zero,
        PiExponentApprox.logarithmicDerivation_apply, MvPolynomial.pderiv_X]
    | succ j =>
      simp [PiExponentApprox.polynomialFrame_zero,
        PiExponentApprox.logarithmicDerivation_apply, MvPolynomial.pderiv_X,
        Pi.single_apply, MvPowerSeries.pderiv_X_of_ne,
        one_add_X_mul_pderiv_formalLog]
  | succ i =>
    rw [PiExponentApprox.polynomialFrame_pos m i.succ (Fin.succ_ne_zero i),
      jetFrame_pos m i.succ (Fin.succ_ne_zero i)]
    cases j using Fin.cases with
    | zero => simp [MvPowerSeries.pderiv_X_of_ne (Ne.symm (Fin.succ_ne_zero i))]
    | succ j =>
      by_cases hij : i = j
      · subst j; simp
      · simp [MvPowerSeries.pderiv_X_of_ne, Ne.symm hij]

theorem formalJet_polynomialFrame {m : ℕ} (c : Fin m → ℂ)
    (i : Fin (m+1)) (p : PiExponentApprox.FramePolynomial m) :
    formalJet c (PiExponentApprox.polynomialFrame m i p) =
      jetFrame m i (formalJet c p) :=
  derivation_map_of_X (formalJet c) (PiExponentApprox.polynomialFrame m i)
    (jetFrame m i) (formalJet_frame_X c i) p

theorem formalJet_polynomialFrameWord {m : ℕ} (c : Fin m → ℂ)
    (word : List (Fin (m+1))) (p : PiExponentApprox.FramePolynomial m) :
    formalJet c (PiExponentApprox.polynomialFrameWord m word p) =
      jetFrameWord m word (formalJet c p) := by
  induction word with
  | nil => rfl
  | cons i word ih =>
    rw [PiExponentApprox.polynomialFrameWord_cons, formalJet_polynomialFrame, ih]
    rfl

theorem formalJet_polynomialFrameWord_vanishing {m : ℕ} (c : Fin m → ℂ)
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 ≤ v i) (H : ℚ)
    (p : PiExponentApprox.FramePolynomial m)
    (hp : formalJet c p ∈ JetGeometry.rationalWeightedIdeal v hv H)
    (word : List (Fin (m+1))) :
    formalJet c (PiExponentApprox.polynomialFrameWord m word p) ∈
      JetGeometry.rationalWeightedIdeal v hv (H - (word.map v).sum) := by
  rw [formalJet_polynomialFrameWord]
  exact jetFrameWord_mem_rationalWeightedIdeal v hv H (formalJet c p) hp word

end PiExponent.FormalLogJet

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Jets/FrameTransverseMultiplicity.lean <==
import OAI.NumberTheory.PiExponent.Jets.TaylorRectangular

namespace OAI

noncomputable section
namespace PiExponent.FrameTransverseMultiplicity

open scoped BigOperators
open PiExponentApprox
open CommutingTaylor TaylorRectangular
open TransverseMultiplicity

variable {L K : Type*} [CommRing L] [Field K]

def frameTaylor (m k : ℕ) (B : Fin k → Fin (m + 1))
    [Algebra (FramePolynomial m) L] (rho : L →+* K) :
    FramePolynomial m →+* MvPowerSeries (Fin k) K :=
  residueTaylorFin k (fun i => rationalFrame m (B i))
    (rho.comp (algebraMap (FramePolynomial m) L))

@[simp] theorem frameTaylor_constant (m k : ℕ) (B : Fin k → Fin (m + 1))
    [Algebra (FramePolynomial m) L] (rho : L →+* K) (a : FramePolynomial m) :
    MvPowerSeries.constantCoeff (frameTaylor m k B rho a) =
      rho (algebraMap (FramePolynomial m) L a) := by
  exact constantCoeff_residueTaylorFin _ _ _ _

def localizedFrameTaylor (m k : ℕ) (B : Fin k → Fin (m + 1))
    [Algebra (FramePolynomial m) L] (M : Submonoid (FramePolynomial m)) [IsLocalization M L]
    (rho : L →+* K) : L →+* MvPowerSeries (Fin k) K :=
  localizedTaylorMap M (frameTaylor m k B rho) rho (frameTaylor_constant m k B rho)

@[simp] theorem localizedFrameTaylor_algebraMap (m k : ℕ) (B : Fin k → Fin (m + 1))
    [Algebra (FramePolynomial m) L] (M : Submonoid (FramePolynomial m)) [IsLocalization M L]
    (rho : L →+* K) (a : FramePolynomial m) :
    localizedFrameTaylor m k B M rho (algebraMap (FramePolynomial m) L a) =
      frameTaylor m k B rho a := by
  exact localizedTaylorMap_algebraMap M _ rho _ a

@[simp] theorem localizedFrameTaylor_constant (m k : ℕ) (B : Fin k → Fin (m + 1))
    [Algebra (FramePolynomial m) L] (M : Submonoid (FramePolynomial m)) [IsLocalization M L]
    (rho : L →+* K) (a : L) :
    MvPowerSeries.constantCoeff (localizedFrameTaylor m k B M rho a) = rho a := by
  exact RingHom.congr_fun (localizedTaylorMap_constant M (frameTaylor m k B rho) rho
    (frameTaylor_constant m k B rho)) a

@[simp] theorem frameTaylor_firstCoefficient (m k : ℕ) (B : Fin k → Fin (m + 1))
    [Algebra (FramePolynomial m) L] (rho : L →+* K) (i : Fin k) (a : FramePolynomial m) :
    MvPowerSeries.coeff (Finsupp.single i 1) (frameTaylor m k B rho a) =
      rho (algebraMap (FramePolynomial m) L (polynomialFrame m (B i) a)) := by
  exact coeff_single_residueTaylorFin _ _ _ i a

variable [Algebra ℚ K]

theorem localizedFrameTaylor_ideal_le (m k : ℕ) (B : Fin k → Fin (m + 1))
    [Algebra (FramePolynomial m) L] (M : Submonoid (FramePolynomial m)) [IsLocalization M L]
    (rho : L →+* K) (I : Ideal (FramePolynomial m))
    (cost : Fin (m + 1) → ℝ) (n : Fin k → ℕ) (δ : ℝ)
    (hcost : ∀ i, 0 ≤ cost i)
    (hn : ∑ i, ((n i - 1 : ℕ) : ℝ) * cost (B i) ≤ δ)
    (hvanish : ∀ a ∈ I, ∀ word : List (Fin (m + 1)), frameWordCost cost word ≤ δ →
      rho (algebraMap (FramePolynomial m) L (polynomialFrameWord m word a)) = 0) :
    I.map (algebraMap (FramePolynomial m) L) ≤
      (rectangularIdeal (K := K) n).comap (localizedFrameTaylor m k B M rho) := by
  apply localizedTaylorMap_ideal_le M (frameTaylor m k B rho) rho (frameTaylor_constant m k B rho)
  exact frame_residueTaylor_ideal_le m k B (rho.comp (algebraMap (FramePolynomial m) L))
    I cost n δ hcost hn hvanish

def frameRectangularHom (m k : ℕ) (B : Fin k → Fin (m + 1))
    [Algebra ℚ L] [Algebra (FramePolynomial m) L]
    (M : Submonoid (FramePolynomial m)) [IsLocalization M L]
    (rho : L →+* K) (n : Fin k → ℕ) :
    L →ₐ[ℚ] (MvPowerSeries (Fin k) K ⧸ rectangularIdeal (K := K) n) :=
  rectangularTaylorAlgHom n (localizedFrameTaylor m k B M rho)

theorem frameRectangularHom_maps_residueIdeal (m k : ℕ) (B : Fin k → Fin (m + 1))
    [Algebra ℚ L] [Algebra (FramePolynomial m) L]
    (M : Submonoid (FramePolynomial m)) [IsLocalization M L]
    (rho : L →+* K) (n : Fin k → ℕ) (hn : ∀ i, 0 < n i)
    (P : Ideal L) (hP : P ≤ RingHom.ker rho) :
    P ≤ (RingHom.ker (rectangularAugmentation (K := K) n hn)).comap
      (frameRectangularHom m k B M rho n) :=
  rectangularTaylorAlgHom_maps_residueIdeal n hn _ rho
    (localizedFrameTaylor_constant m k B M rho) P hP

theorem frame_rectangular_length_lower (m k : ℕ) (B : Fin k → Fin (m + 1))
    [Algebra ℚ L] [Algebra (FramePolynomial m) L]
    (M : Submonoid (FramePolynomial m)) [IsLocalization M L]
    (rho : L →+* K) (hrho : Function.Surjective rho)
    (P : Ideal L) (hP : P ≤ RingHom.ker rho) (I : Ideal (FramePolynomial m))
    (cost : Fin (m + 1) → ℝ) (n : Fin k → ℕ) (δ : ℝ)
    (hn : ∀ i, 0 < n i) (hcost : ∀ i, 0 ≤ cost i)
    (hbudget : ∑ i, ((n i - 1 : ℕ) : ℝ) * cost (B i) ≤ δ)
    (hCot : Function.Surjective
      (Ideal.mapCotangent P (RingHom.ker (rectangularAugmentation (K := K) n hn))
        (frameRectangularHom m k B M rho n)
        (frameRectangularHom_maps_residueIdeal m k B M rho n hn P hP)))
    (hvanish : ∀ a ∈ I, ∀ word : List (Fin (m + 1)), frameWordCost cost word ≤ δ →
      rho (algebraMap (FramePolynomial m) L (polynomialFrameWord m word a)) = 0) :
    (∏ i, n i : ℕ) ≤
      Module.length L (L ⧸ I.map (algebraMap (FramePolynomial m) L)) := by
  apply rectangularTaylor_length_lower n hn (localizedFrameTaylor m k B M rho) rho hrho
    (localizedFrameTaylor_constant m k B M rho) P _ hP hCot
  exact localizedFrameTaylor_ideal_le m k B M rho I cost n δ hcost hbudget hvanish

end PiExponent.FrameTransverseMultiplicity

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Jets/GradedGeneration.lean <==
import Mathlib.RingTheory.Ideal.Operations
import Mathlib.Tactic.Ring
import OAI.NumberTheory.PiExponent.Jets.FilteredLength

namespace OAI

namespace PiExponentJets.W24

section RingHom

variable {A B : Type*} [CommRing A] [CommRing B]

theorem residue_corrections_of_surjective {K : Type*} [CommRing K]
    (f : A →+* B) (ρ : A →+* K) (π : B →+* K)
    (hρ : Function.Surjective ρ) (hcomm : π.comp f = ρ) :
    ∀ y : B, ∃ x : A, y - f x ∈ RingHom.ker π := by
  intro y
  obtain ⟨x, hx⟩ := hρ (π y)
  have hc : π (f x) = ρ x := congrArg (fun g : A →+* K => g x) hcomm
  refine ⟨x, ?_⟩
  rw [RingHom.mem_ker, map_sub, hc, hx, sub_self]

theorem ideal_power_corrections (f : A →+* B) (I : Ideal A) (J : Ideal B)
    (hf : I ≤ J.comap f)
    (hres : ∀ y : B, ∃ x : A, y - f x ∈ J)
    (hone : ∀ y ∈ J, ∃ x ∈ I, y - f x ∈ J ^ 2) :
    ∀ n : ℕ, ∀ y ∈ J ^ n, ∃ x ∈ I ^ n, y - f x ∈ J ^ (n + 1) := by
  intro n
  induction n with
  | zero =>
    intro y _
    obtain ⟨x, hx⟩ := hres y
    exact ⟨x, by simp, by simpa using hx⟩
  | succ n ih =>
    intro y hy
    rw [pow_succ'] at hy
    refine Submodule.mul_induction_on hy ?_ ?_
    · intro a ha b hb
      obtain ⟨x, hx, hex⟩ := hone a ha
      obtain ⟨z, hz, hez⟩ := ih b hb
      refine ⟨x * z, ?_, ?_⟩
      · rw [pow_succ']
        exact Ideal.mul_mem_mul hx hz
      · have hleft : (a - f x) * b ∈ J ^ (n + 1 + 1) := by
          simpa only [← pow_add, Nat.add_comm 2 n, Nat.add_assoc] using
            (Ideal.mul_mem_mul hex hb)
        have hright : f x * (b - f z) ∈ J ^ (n + 1 + 1) := by
          rw [pow_succ']
          exact Ideal.mul_mem_mul (hf hx) hez
        have heq : a * b - f (x * z) = (a - f x) * b + f x * (b - f z) := by
          rw [map_mul]
          ring
        rw [heq]
        exact (J ^ (n + 1 + 1)).add_mem hleft hright
    · intro a b ha hb
      obtain ⟨x, hx, hex⟩ := ha
      obtain ⟨z, hz, hez⟩ := hb
      refine ⟨x + z, (I ^ (n + 1)).add_mem hx hz, ?_⟩
      have heq : a + b - f (x + z) = (a - f x) + (b - f z) := by
        rw [map_add]
        ring
      rw [heq]
      exact (J ^ (n + 1 + 1)).add_mem hex hez

end RingHom

variable {A B : Type*} [CommRing A] [CommRing B] [Algebra A B]

theorem ideal_power_preservation (I : Ideal A) (J : Ideal B)
    (hf : I ≤ J.comap (algebraMap A B)) :
    ∀ n, ∀ x ∈ (I ^ n : Ideal A), algebraMap A B x ∈ J ^ n := by
  intro n x hx
  exact Ideal.le_comap_pow (algebraMap A B) n (Ideal.pow_right_mono hf n hx)

def idealPowerLayerMap (I : Ideal A) (J : Ideal B)
    (hf : I ≤ J.comap (algebraMap A B)) (n : ℕ) :=
  filtrationLayerMap (Algebra.linearMap A B) (fun n => (I ^ n : Ideal A))
    (fun n => (J ^ n).restrictScalars A) (ideal_power_preservation I J hf) n

theorem layer_surjective_of_corrections
    {R M P : Type*} [Ring R] [AddCommGroup M] [AddCommGroup P]
    [Module R M] [Module R P] (f : M →ₗ[R] P)
    (F : ℕ → Submodule R M) (G : ℕ → Submodule R P)
    (hf : ∀ n, ∀ x ∈ F n, f x ∈ G n) (n : ℕ)
    (hc : ∀ y ∈ G n, ∃ x ∈ F n, y - f x ∈ G (n + 1)) :
    Function.Surjective (filtrationLayerMap f F G hf n) := by
  intro z
  obtain ⟨y, rfl⟩ := Submodule.mkQ_surjective _ z
  obtain ⟨x, hx, he⟩ := hc y y.property
  refine ⟨Submodule.Quotient.mk (⟨x, hx⟩ : F n), ?_⟩
  apply (Submodule.Quotient.eq ((G (n + 1)).comap (G n).subtype)).mpr
  change f x - (y : P) ∈ G (n + 1)
  simpa only [neg_sub] using (G (n + 1)).neg_mem he

theorem idealPowerLayerMap_surjective (I : Ideal A) (J : Ideal B)
    (hf : I ≤ J.comap (algebraMap A B))
    (hzero : Function.Surjective (idealPowerLayerMap I J hf 0))
    (hone : Function.Surjective (idealPowerLayerMap I J hf 1)) (n : ℕ) :
    Function.Surjective (idealPowerLayerMap I J hf n) := by
  have hres : ∀ y : B, ∃ x : A, y - algebraMap A B x ∈ J := by
    intro y
    obtain ⟨x, _, hx⟩ := correction_of_layer_surjective (Algebra.linearMap A B)
      (fun n => (I ^ n : Ideal A)) (fun n => (J ^ n).restrictScalars A)
      (ideal_power_preservation I J hf) 0 hzero y (by simp)
    exact ⟨x, by simpa using hx⟩
  have hfirst : ∀ y ∈ J, ∃ x ∈ I, y - algebraMap A B x ∈ J ^ 2 := by
    intro y hy
    obtain ⟨x, hx, he⟩ := correction_of_layer_surjective (Algebra.linearMap A B)
      (fun n => (I ^ n : Ideal A)) (fun n => (J ^ n).restrictScalars A)
      (ideal_power_preservation I J hf) 1 hone y (by simpa using hy)
    exact ⟨x, by simpa using hx, by simpa using he⟩
  apply layer_surjective_of_corrections
  exact ideal_power_corrections (algebraMap A B) I J hf hres hfirst n

theorem algebraMap_surjective_of_nilpotent_ideal_layers (I : Ideal A) (J : Ideal B)
    (hf : I ≤ J.comap (algebraMap A B))
    (hzero : Function.Surjective (idealPowerLayerMap I J hf 0))
    (hone : Function.Surjective (idealPowerLayerMap I J hf 1))
    (d : ℕ) (hd : J ^ d = ⊥) : Function.Surjective (algebraMap A B) := by
  apply surjective_of_finite_layers (Algebra.linearMap A B)
    (fun n => (I ^ n : Ideal A)) (fun n => (J ^ n).restrictScalars A)
    (ideal_power_preservation I J hf) d
  · simp
  · simp [hd]
  · intro n _
    exact idealPowerLayerMap_surjective I J hf hzero hone n

theorem ring_length_le_of_residue_and_cotangent (I : Ideal A) (J : Ideal B)
    (hf : I ≤ J.comap (algebraMap A B))
    (hzero : Function.Surjective (idealPowerLayerMap I J hf 0))
    (hone : Function.Surjective (idealPowerLayerMap I J hf 1))
    (d : ℕ) (hd : J ^ d = ⊥) : Module.length B B ≤ Module.length A A := by
  have hsurj := algebraMap_surjective_of_nilpotent_ideal_layers I J hf hzero hone d hd
  rw [← Module.length_eq_of_surjective (M := B) hsurj]
  exact Module.length_le_of_surjective (Algebra.linearMap A B) hsurj

end PiExponentJets.W24

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Jets/IntrinsicLength.lean <==
import Mathlib.RingTheory.LocalRing.Length
import Mathlib.Tactic.Ring

namespace OAI

namespace PiExponentJets.W24

variable {K A : Type*} [Field K] [CommRing A] [Algebra K A]

theorem augmentation_surjective (ε : A →+* K)
    (hε : ∀ k : K, ε (algebraMap K A k) = k) : Function.Surjective ε :=
  fun k => ⟨algebraMap K A k, hε k⟩

variable [IsLocalRing A]

theorem simple_annihilator_eq_augmentation_kernel (ε : A →+* K)
    (hε : ∀ k : K, ε (algebraMap K A k) = k)
    {M : Type*} [AddCommGroup M] [Module A M] [IsSimpleModule A M] :
    Module.annihilator A M = RingHom.ker ε := by
  have hker : (RingHom.ker ε).IsMaximal :=
    RingHom.ker_isMaximal_of_surjective ε (augmentation_surjective ε hε)
  exact (IsLocalRing.eq_maximalIdeal (IsSimpleModule.annihilator_isMaximal (R := A)
    (M := M))).trans (IsLocalRing.eq_maximalIdeal hker).symm

theorem simple_smul_eq_augmentation_smul (ε : A →+* K)
    (hε : ∀ k : K, ε (algebraMap K A k) = k)
    {M : Type*} [AddCommGroup M] [Module A M] [Module K M]
    [IsScalarTower K A M] [IsSimpleModule A M] (a : A) (x : M) :
    a • x = ε a • x := by
  have ha : a - algebraMap K A (ε a) ∈ Module.annihilator A M := by
    rw [simple_annihilator_eq_augmentation_kernel ε hε]
    rw [RingHom.mem_ker, map_sub, hε, sub_self]
  have hx := Module.mem_annihilator.mp ha x
  exact sub_eq_zero.mp (by simpa only [sub_smul, algebraMap_smul] using hx)

theorem simple_over_coefficient_field (ε : A →+* K)
    (hε : ∀ k : K, ε (algebraMap K A k) = k)
    {M : Type*} [AddCommGroup M] [Module A M] [Module K M]
    [IsScalarTower K A M] [IsSimpleModule A M] : IsSimpleModule K M := by
  apply isSimpleModule_iff_toSpanSingleton_surjective.mpr
  refine ⟨IsSimpleModule.nontrivial A M, ?_⟩
  intro x hx y
  obtain ⟨a, ha⟩ := IsSimpleModule.toSpanSingleton_surjective A hx y
  refine ⟨ε a, ?_⟩
  change ε a • x = y
  rw [← simple_smul_eq_augmentation_smul ε hε a x]
  exact ha

theorem length_eq_coefficient_length (ε : A →+* K)
    (hε : ∀ k : K, ε (algebraMap K A k) = k)
    {M : Type*} [AddCommGroup M] [Module A M] (hM : IsFiniteLength A M) :
    ∀ [Module K M] [IsScalarTower K A M], Module.length A M = Module.length K M := by
  induction hM with
  | of_subsingleton =>
    intro _ _
    simp only [Module.length_eq_zero]
  | @of_simple_quotient M _ _ N hsimple hN ih =>
    intro _ _
    have : IsSimpleModule K (M ⧸ N) := simple_over_coefficient_field ε hε
    have hexact : Function.Exact N.subtype N.mkQ := by
      rw [LinearMap.exact_iff, Submodule.range_subtype, Submodule.ker_mkQ]
    have hA := Module.length_eq_add_of_exact N.subtype N.mkQ
      (Submodule.subtype_injective N) (Submodule.mkQ_surjective N) hexact
    have hK := Module.length_eq_add_of_exact (N.subtype.restrictScalars K)
      (N.mkQ.restrictScalars K) (Submodule.subtype_injective N)
      (Submodule.mkQ_surjective N) hexact
    calc
      Module.length A M = Module.length A N + Module.length A (M ⧸ N) := hA
      _ = Module.length K N + Module.length K (M ⧸ N) := by
        rw [ih, Module.length_eq_one A (M ⧸ N), Module.length_eq_one K (M ⧸ N)]
      _ = Module.length K M := hK.symm

theorem module_length_eq_finrank_of_augmentation (ε : A →+* K)
    (hε : ∀ k : K, ε (algebraMap K A k) = k)
    {M : Type*} [AddCommGroup M] [Module A M] [Module K M]
    [IsScalarTower K A M] [Module.Finite K M] :
    Module.length A M = Module.finrank K M := by
  have : IsNoetherian A M := isNoetherian_of_tower K inferInstance
  have : IsArtinian A M := isArtinian_of_tower K inferInstance
  have hM : IsFiniteLength A M := isFiniteLength_iff_isNoetherian_isArtinian.mpr
    ⟨inferInstance, inferInstance⟩
  rw [length_eq_coefficient_length ε hε hM, Module.length_eq_finrank]

theorem ring_length_eq_finrank_of_augmentation [Module.Finite K A] (ε : A →+* K)
    (hε : ∀ k : K, ε (algebraMap K A k) = k) :
    Module.length A A = Module.finrank K A :=
  module_length_eq_finrank_of_augmentation ε hε

end PiExponentJets.W24

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Jets/JetCenterIdentification.lean <==
import OAI.NumberTheory.PiExponent.Geometry.PlaceCenteredBranch
import OAI.NumberTheory.PiExponent.Jets.CompactLogJetIdeal

namespace OAI

noncomputable section
open CategoryTheory AlgebraicGeometry
namespace PiExponent.JetCenterIdentification
open CurveValuationCenter PlaceValuationRing CompactLogJetIdeal CompactJetPolynomial

variable {E : Type} [Field E] [Algebra ℂ E]

theorem centered_of_closedPoint_eq {m : ℕ} (p : NormalizedPlace ℂ E)
    (z : Fin (m+1) → E) (c : Fin m → ℂ)
    {X : Scheme} (j : affineSpace m ⟶ X) [IsOpenImmersion j]
    (q : Spec (CommRingCat.of (ring p)) ⟶ X)
    (hgeneric : Spec.map (CommRingCat.ofHom (algebraMap (ring p) E)) ≫ q =
      Spec.map (CommRingCat.ofHom (MvPolynomial.aeval z).toRingHom) ≫ j)
    (hclosed : q (IsLocalRing.closedPoint (ring p)) = j (centerPoint c)) :
    CurveCenters.Centered z (Fin.cases 1 c) p := by
  have hr : Set.range q ⊆ Set.range j := by
    rintro _ ⟨y, rfl⟩
    exact ((IsLocalRing.specializes_closedPoint y).map q.continuous).mem_open
      j.isOpenEmbedding.isOpen_range (hclosed ▸ Set.mem_range_self (centerPoint c))
  let g := IsOpenImmersion.lift j q hr
  have hg : g ≫ j = q := IsOpenImmersion.lift_fac j q hr
  let φ : coordinateRing m →+* ring p := (Spec.preimage g).hom
  have hgφ : Spec.map (CommRingCat.ofHom φ) = g := Spec.map_preimage g
  have hcomp : CommRingCat.ofHom φ ≫ CommRingCat.ofHom (algebraMap (ring p) E) =
      CommRingCat.ofHom (MvPolynomial.aeval z).toRingHom := by
    apply Spec.map_injective
    rw [Spec.map_comp, hgφ]
    apply (cancel_mono j).mp
    rw [Category.assoc, hg]
    exact hgeneric
  have hgc : g (IsLocalRing.closedPoint (ring p)) = centerPoint c := by
    apply j.isOpenEmbedding.injective
    change (g ≫ j) (IsLocalRing.closedPoint (ring p)) = _
    rw [hg, hclosed]
  have hcomap : PrimeSpectrum.comap φ (IsLocalRing.closedPoint (ring p)) =
      centerPoint c := by
    change (Spec.map (CommRingCat.ofHom φ)) (IsLocalRing.closedPoint (ring p)) = _
    rw [hgφ, hgc]
  intro i
  let P : coordinateRing m := MvPolynomial.X i - MvPolynomial.C (center c i)
  have hmem : φ P ∈ IsLocalRing.maximalIdeal (ring p) := by
    change P ∈ (PrimeSpectrum.comap φ (IsLocalRing.closedPoint (ring p))).asIdeal
    rw [hcomap]
    change P ∈ WeightedBezout.pointIdeal (center c)
    rw [WeightedBezout.mem_pointIdeal]
    simp [P]
  have hpos := p.valuation.toValuation.mem_maximalIdeal_iff.mp hmem
  have heval := congrArg
    (fun f : CommRingCat.of (coordinateRing m) ⟶ CommRingCat.of E => f P) hcomp
  change algebraMap (ring p) E (φ P) = MvPolynomial.aeval z P at heval
  change 0 < p.valuation (algebraMap (ring p) E (φ P)) at hpos
  rw [heval] at hpos
  simpa [P, center] using hpos

end PiExponent.JetCenterIdentification

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Jets/JetGeometry.lean <==
import Mathlib.RingTheory.Ideal.Quotient.Operations
import Mathlib.RingTheory.MvPowerSeries.Order

namespace OAI

namespace PiExponent.JetGeometry

noncomputable section

open MvPowerSeries

variable {σ R : Type*} [CommRing R]

def weightedIdeal (w : σ → ℕ) (N : ℕ) : Ideal (MvPowerSeries σ R) where
  carrier := {f | (N : ℕ∞) ≤ f.weightedOrder w}
  zero_mem' := by simp
  add_mem' hf hg := (le_min hf hg).trans (min_weightedOrder_le_add w)
  smul_mem' a f hf := by
    change (N : ℕ∞) ≤ weightedOrder w (a * f)
    exact hf.trans (le_add_self.trans (le_weightedOrder_mul w))

@[simp] theorem mem_weightedIdeal (w : σ → ℕ) (N : ℕ)
    (f : MvPowerSeries σ R) :
    f ∈ weightedIdeal w N ↔ (N : ℕ∞) ≤ f.weightedOrder w := Iff.rfl

theorem mem_weightedIdeal_iff (w : σ → ℕ) (N : ℕ)
    (f : MvPowerSeries σ R) :
    f ∈ weightedIdeal w N ↔ ∀ d, Finsupp.weight w d < N → coeff d f = 0 := by
  constructor
  · intro hf d hd
    have hd' : (Finsupp.weight w d : ℕ∞) < (N : ℕ∞) := by exact_mod_cast hd
    exact coeff_eq_zero_of_lt_weightedOrder w (hd'.trans_le hf)
  · intro hf
    exact nat_le_weightedOrder w hf

theorem weightedIdeal_mul_le (w : σ → ℕ) (M N : ℕ) :
    (weightedIdeal w M : Ideal (MvPowerSeries σ R)) * weightedIdeal w N ≤
      weightedIdeal w (M + N) := by
  apply Ideal.mul_le.mpr
  intro f hf g hg
  change ((M + N : ℕ) : ℕ∞) ≤ weightedOrder w (f * g)
  rw [Nat.cast_add]
  exact (add_le_add hf hg).trans (le_weightedOrder_mul w)

theorem ideal_pow_le_weightedIdeal (w : σ → ℕ) (I : Ideal (MvPowerSeries σ R))
    (R₀ : ℕ) (hI : I ≤ weightedIdeal w R₀) (n : ℕ) :
    I ^ n ≤ weightedIdeal w (n * R₀) := by
  induction n with
  | zero =>
      intro f hf
      change ((0 * R₀ : ℕ) : ℕ∞) ≤ weightedOrder w f
      simp
  | succ n ih =>
      rw [pow_succ, Nat.succ_mul]
      apply Ideal.mul_le.mpr
      intro f hf g hg
      exact (Ideal.mul_le.mp (weightedIdeal_mul_le w (n * R₀) R₀)) f (ih hf) g (hI hg)

def coordinatePowerIdeal (e : σ → ℕ) : Ideal (MvPowerSeries σ R) :=
  Ideal.span (Set.range (fun i => (X i : MvPowerSeries σ R) ^ e i))

theorem X_pow_mem_weightedIdeal (w e : σ → ℕ) (R₀ : ℕ)
    (he : ∀ i, R₀ ≤ e i * w i) (i : σ) :
    (X i : MvPowerSeries σ R) ^ e i ∈ weightedIdeal w R₀ := by
  classical
  apply (mem_weightedIdeal_iff w R₀ _).mpr
  intro d hd
  rw [coeff_X_pow]
  split_ifs with h
  · subst d
    have hweight : Finsupp.weight w (Finsupp.single i (e i)) = e i * w i := by
      simp [Finsupp.weight]
    rw [hweight] at hd
    exact False.elim ((not_lt_of_ge (he i)) hd)
  · rfl

theorem coordinatePowerIdeal_pow_le (w e : σ → ℕ) (R₀ : ℕ)
    (he : ∀ i, R₀ ≤ e i * w i) (n : ℕ) :
    (coordinatePowerIdeal e : Ideal (MvPowerSeries σ R)) ^ n ≤
      weightedIdeal w (n * R₀) := by
  apply ideal_pow_le_weightedIdeal w _ R₀ _ n
  apply Ideal.span_le.mpr
  rintro _ ⟨i, rfl⟩
  exact X_pow_mem_weightedIdeal w e R₀ he i

theorem quotient_surjective_of_le {A α : Type*} [CommRing A]
    (I J : Ideal A) (hIJ : I ≤ J) (f : α → A)
    (hf : Function.Surjective (fun a => Ideal.Quotient.mk I (f a))) :
    Function.Surjective (fun a => Ideal.Quotient.mk J (f a)) := by
  intro y
  obtain ⟨x, hx⟩ := Ideal.Quotient.factor_surjective hIJ y
  obtain ⟨a, ha⟩ := hf x
  refine ⟨a, ?_⟩
  rw [← hx, ← ha]
  exact (Ideal.Quotient.factor_mk hIJ (f a)).symm

def CoefficientPacket (w : σ → ℕ) (N : ℕ) :=
  {d : σ →₀ ℕ // Finsupp.weight w d < N} → R

def coefficientPacket (w : σ → ℕ) (N : ℕ) (f : MvPowerSeries σ R) :
    CoefficientPacket (R := R) w N := fun d => coeff d.val f

theorem coefficientPacket_surjective_of_quotient {α : Type*}
    (w : σ → ℕ) (N : ℕ) (I : Ideal (MvPowerSeries σ R))
    (hI : I ≤ weightedIdeal w N) (f : α → MvPowerSeries σ R)
    (hf : Function.Surjective (fun a => Ideal.Quotient.mk I (f a))) :
    Function.Surjective (fun a => coefficientPacket w N (f a)) := by
  classical
  intro packet
  let F : MvPowerSeries σ R := fun d =>
    if hd : Finsupp.weight w d < N then packet ⟨d, hd⟩ else 0
  obtain ⟨a, ha⟩ := hf (Ideal.Quotient.mk I F)
  have hdiff : f a - F ∈ weightedIdeal w N :=
    hI (Ideal.Quotient.eq.mp ha)
  refine ⟨a, ?_⟩
  funext d
  have hzero := (mem_weightedIdeal_iff w N (f a - F)).mp hdiff d.val d.property
  rw [map_sub, sub_eq_zero] at hzero
  change coeff d.val (f a) = packet d
  rw [hzero]
  change (if hd : Finsupp.weight w d.val < N then packet ⟨d.val, hd⟩ else 0) = packet d
  simp only [dite_eq_left d.property]

theorem coefficientPacket_surjective_of_coordinatePowerIdeal {α : Type*}
    (w e : σ → ℕ) (R₀ : ℕ) (he : ∀ i, R₀ ≤ e i * w i)
    (n : ℕ) (f : α → MvPowerSeries σ R)
    (hf : Function.Surjective (fun a =>
      Ideal.Quotient.mk ((coordinatePowerIdeal e : Ideal (MvPowerSeries σ R)) ^ n) (f a))) :
    Function.Surjective (fun a => coefficientPacket w (n * R₀) (f a)) :=
  coefficientPacket_surjective_of_quotient w (n * R₀) _
    (coordinatePowerIdeal_pow_le w e R₀ he n) f hf

theorem rational_weight_nonneg (v : σ → ℚ) (hv : ∀ i, 0 ≤ v i)
    (d : σ →₀ ℕ) : 0 ≤ Finsupp.weight v d := by
  rw [Finsupp.weight_apply, Finsupp.sum]
  exact Finset.sum_nonneg (fun i _ => nsmul_nonneg (hv i) (d i))

def rationalWeightedIdeal (v : σ → ℚ) (hv : ∀ i, 0 ≤ v i) (H : ℚ) :
    Ideal (MvPowerSeries σ R) where
  carrier := {f | ∀ d, Finsupp.weight v d < H → coeff d f = 0}
  zero_mem' := by simp
  add_mem' hf hg := by
    intro d hd
    rw [map_add, hf d hd, hg d hd, add_zero]
  smul_mem' a f hf := by
    classical
    intro d hd
    change coeff d (a * f) = 0
    rw [coeff_mul]
    apply Finset.sum_eq_zero
    intro ij hij
    have he : ij.1 + ij.2 = d := Finset.mem_antidiagonal.mp hij
    have hw : Finsupp.weight v ij.2 ≤ Finsupp.weight v d := by
      rw [← he, map_add]
      exact le_add_of_nonneg_left (rational_weight_nonneg v hv ij.1)
    rw [hf ij.2 (hw.trans_lt hd), mul_zero]

@[simp] theorem mem_rationalWeightedIdeal (v : σ → ℚ) (hv : ∀ i, 0 ≤ v i)
    (H : ℚ) (f : MvPowerSeries σ R) :
    f ∈ rationalWeightedIdeal v hv H ↔
      ∀ d, Finsupp.weight v d < H → coeff d f = 0 := Iff.rfl

theorem rationalWeightedIdeal_mul_le (v : σ → ℚ) (hv : ∀ i, 0 ≤ v i) (H K : ℚ) :
    (rationalWeightedIdeal v hv H : Ideal (MvPowerSeries σ R)) *
      rationalWeightedIdeal v hv K ≤ rationalWeightedIdeal v hv (H + K) := by
  classical
  apply Ideal.mul_le.mpr
  intro f hf g hg d hd
  rw [coeff_mul]
  apply Finset.sum_eq_zero
  intro ij hij
  have he : ij.1 + ij.2 = d := Finset.mem_antidiagonal.mp hij
  by_cases hfirst : Finsupp.weight v ij.1 < H
  · rw [hf ij.1 hfirst, zero_mul]
  · have hsecond : Finsupp.weight v ij.2 < K := by
      apply lt_of_not_ge
      intro hsecond
      have hsum := add_le_add (le_of_not_gt hfirst) hsecond
      rw [← map_add, he] at hsum
      exact (not_le_of_gt hd) hsum
    rw [hg ij.2 hsecond, mul_zero]

theorem ideal_pow_le_rationalWeightedIdeal (v : σ → ℚ) (hv : ∀ i, 0 ≤ v i)
    (I : Ideal (MvPowerSeries σ R)) (H : ℚ)
    (hI : I ≤ rationalWeightedIdeal v hv H) (n : ℕ) :
    I ^ n ≤ rationalWeightedIdeal v hv (n * H) := by
  induction n with
  | zero =>
      intro f hf d hd
      have hzero := rational_weight_nonneg v hv d
      simp only [Nat.cast_zero, zero_mul] at hd
      exact False.elim ((not_lt_of_ge hzero) hd)
  | succ n ih =>
      rw [pow_succ, Nat.cast_add, Nat.cast_one, add_mul, one_mul]
      apply Ideal.mul_le.mpr
      intro f hf g hg
      exact (Ideal.mul_le.mp (rationalWeightedIdeal_mul_le v hv (n * H) H))
        f (ih hf) g (hI hg)

theorem coordinatePowerIdeal_pow_le_rational (v : σ → ℚ) (hv : ∀ i, 0 ≤ v i)
    (e : σ → ℕ) (H : ℚ) (he : ∀ i, H ≤ (e i : ℚ) * v i) (n : ℕ) :
    (coordinatePowerIdeal e : Ideal (MvPowerSeries σ R)) ^ n ≤
      rationalWeightedIdeal v hv (n * H) := by
  classical
  apply ideal_pow_le_rationalWeightedIdeal v hv _ H _ n
  apply Ideal.span_le.mpr
  rintro _ ⟨i, rfl⟩ d hd
  rw [coeff_X_pow]
  split_ifs with h
  · subst d
    rw [Finsupp.weight_single, nsmul_eq_mul] at hd
    exact False.elim ((not_lt_of_ge (he i)) hd)
  · rfl

def RationalCoefficientPacket (v : σ → ℚ) (H : ℚ) :=
  {d : σ →₀ ℕ // Finsupp.weight v d < H} → R

def rationalCoefficientPacket (v : σ → ℚ) (H : ℚ) (f : MvPowerSeries σ R) :
    RationalCoefficientPacket (R := R) v H := fun d => coeff d.val f

theorem rationalCoefficientPacket_surjective_of_coordinatePowerIdeal {α : Type*}
    (v : σ → ℚ) (hv : ∀ i, 0 ≤ v i) (e : σ → ℕ) (H : ℚ)
    (he : ∀ i, H ≤ (e i : ℚ) * v i) (n : ℕ)
    (f : α → MvPowerSeries σ R)
    (hf : Function.Surjective (fun a =>
      Ideal.Quotient.mk ((coordinatePowerIdeal e : Ideal (MvPowerSeries σ R)) ^ n) (f a))) :
    Function.Surjective (fun a => rationalCoefficientPacket v (n * H) (f a)) := by
  classical
  intro packet
  let F : MvPowerSeries σ R := fun d =>
    if hd : Finsupp.weight v d < n * H then packet ⟨d, hd⟩ else 0
  obtain ⟨a, ha⟩ := hf (Ideal.Quotient.mk _ F)
  have hdiff : f a - F ∈ rationalWeightedIdeal v hv (n * H) :=
    coordinatePowerIdeal_pow_le_rational v hv e H he n (Ideal.Quotient.eq.mp ha)
  refine ⟨a, ?_⟩
  funext d
  have hzero := hdiff d.val d.property
  rw [map_sub, sub_eq_zero] at hzero
  change coeff d.val (f a) = packet d
  rw [hzero]
  change (if hd : Finsupp.weight v d.val < n * H then packet ⟨d.val, hd⟩ else 0) = packet d
  simp only [dite_eq_left d.property]

theorem rationalCoefficientPackets_surjective_of_coordinatePowerIdeal {α J : Type*}
    (v : σ → ℚ) (hv : ∀ i, 0 ≤ v i) (e : σ → ℕ) (H : ℚ)
    (he : ∀ i, H ≤ (e i : ℚ) * v i) (n : ℕ)
    (f : α → J → MvPowerSeries σ R)
    (hf : Function.Surjective (fun a j =>
      Ideal.Quotient.mk ((coordinatePowerIdeal e : Ideal (MvPowerSeries σ R)) ^ n) (f a j))) :
    Function.Surjective (fun a j => rationalCoefficientPacket v (n * H) (f a j)) := by
  classical
  intro packets
  let F : J → MvPowerSeries σ R := fun j d =>
    if hd : Finsupp.weight v d < n * H then packets j ⟨d, hd⟩ else 0
  obtain ⟨a, ha⟩ := hf (fun j => Ideal.Quotient.mk _ (F j))
  refine ⟨a, ?_⟩
  funext j d
  have hdiff : f a j - F j ∈ rationalWeightedIdeal v hv (n * H) :=
    coordinatePowerIdeal_pow_le_rational v hv e H he n
      (Ideal.Quotient.eq.mp (congrFun ha j))
  have hzero := hdiff d.val d.property
  rw [map_sub, sub_eq_zero] at hzero
  change coeff d.val (f a j) = packets j d
  rw [hzero]
  change (if hd : Finsupp.weight v d.val < n * H then packets j ⟨d.val, hd⟩ else 0) = packets j d
  simp only [dite_eq_left d.property]

end

end PiExponent.JetGeometry

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Jets/JetPowerIdealCoprime.lean <==
import Mathlib.RingTheory.Coprime.Lemmas
import OAI.NumberTheory.PiExponent.Jets.CompactJetPolynomial

namespace OAI

noncomputable section
namespace PiExponent.JetPowerIdealCoprime
open MvPolynomial CompactJetPolynomial

variable {k : Type*} [Field k] {m : ℕ}

theorem pointIdeal_injective {σ : Type*} :
    Function.Injective (WeightedBezout.pointIdeal (k := k) (σ := σ)) := by
  intro a b hab
  funext i
  have hx : X i - C (a i) ∈ WeightedBezout.pointIdeal b := by
    rw [← hab]
    simp
  have hzero := (WeightedBezout.mem_pointIdeal b _).mp hx
  have hz : b i - a i = 0 := by simpa using hzero
  exact (sub_eq_zero.mp hz).symm

theorem center_pointIdeal_injective :
    Function.Injective (fun c : Fin m → k => WeightedBezout.pointIdeal (center c)) := by
  intro a b hab
  have h := pointIdeal_injective hab
  funext i
  exact congrFun h i.succ

theorem powerIdeal_pairwise_isCoprime {J : Type*}
    (c : J → Fin m → k) (hc : Function.Injective c)
    (G : Fin m → Polynomial k) (hG : ∀ i, (G i).eval 0 = 0)
    (e : Fin (m+1) → ℕ) (he : ∀ i, 0 < e i) :
    Pairwise (fun i j => IsCoprime (powerIdeal (c i) G e) (powerIdeal (c j) G e)) := by
  intro i j hij
  have hp : IsCoprime (WeightedBezout.pointIdeal (center (c i)))
      (WeightedBezout.pointIdeal (center (c j))) := by
    apply Ideal.isCoprime_of_isMaximal
    intro heq
    exact hij (hc (center_pointIdeal_injective heq))
  apply Ideal.isCoprime_iff_sup_eq.mpr
  apply Ideal.radical_eq_top.mp
  rw [Ideal.radical_sup, radical_powerIdeal (c i) G hG e he,
    radical_powerIdeal (c j) G hG e he, hp.sup_eq, Ideal.radical_top]

theorem powerIdeal_pow_pairwise_isCoprime {J : Type*}
    (c : J → Fin m → k) (hc : Function.Injective c)
    (G : Fin m → Polynomial k) (hG : ∀ i, (G i).eval 0 = 0)
    (e : Fin (m+1) → ℕ) (he : ∀ i, 0 < e i) (n : ℕ) :
    Pairwise (fun i j => IsCoprime (powerIdeal (c i) G e ^ n) (powerIdeal (c j) G e ^ n)) := by
  intro i j hij
  exact (powerIdeal_pairwise_isCoprime c hc G hG e he hij).pow

end PiExponent.JetPowerIdealCoprime

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Jets/JetProductLocalization.lean <==
import OAI.NumberTheory.PiExponent.Jets.CompactLogJetIdeal

namespace OAI

noncomputable section
open scoped BigOperators
namespace PiExponent.JetProductLocalization
open CompactJetPolynomial LogarithmicContactIdeal

variable {A : Type*} [CommRing A] [IsLocalRing A] [Algebra ℂ A]
    [Algebra.IsIntegral ℂ (IsLocalRing.ResidueField A)]

def residueAlgHom : A →ₐ[ℂ] ℂ where
  __ := CurveLocalOrder.residueAugmentation ℂ A
  commutes' := CurveLocalOrder.residueAugmentation_algebraMap ℂ A

theorem residue_ne_zero_iff_isUnit (a : A) :
    CurveLocalOrder.residueAugmentation ℂ A a ≠ 0 ↔ IsUnit a := by
  change (CurveLocalOrder.residueCoefficientEquiv ℂ A).symm
    ((IsLocalRing.residue A) a) ≠ 0 ↔ IsUnit a
  rw [map_ne_zero_iff _ (CurveLocalOrder.residueCoefficientEquiv ℂ A).symm.injective,
    IsLocalRing.residue_ne_zero_iff_isUnit]

theorem residue_polynomial_aeval (a : A) (P : Polynomial ℂ) :
    CurveLocalOrder.residueAugmentation ℂ A (Polynomial.aeval a P) =
      P.eval (CurveLocalOrder.residueAugmentation ℂ A a) := by
  simpa [Polynomial.coe_aeval_eq_eval, residueAlgHom] using
    (Polynomial.aeval_algHom_apply (residueAlgHom (A := A)) a P).symm

theorem residue_truncatedCoordinates_succ {m : ℕ}
    (c : Fin m → ℂ) (T : Fin m → ℕ) (y : A) (x : Fin m → A)
    (hy : CurveLocalOrder.residueAugmentation ℂ A y = 1) (i : Fin m) :
    CurveLocalOrder.residueAugmentation ℂ A (truncatedCoordinates c y x T i.succ) =
      CurveLocalOrder.residueAugmentation ℂ A (x i) - c i := by
  have hlog : CurveLocalOrder.residueAugmentation ℂ A
      (Polynomial.aeval (y-1) (PowerSeries.trunc (T i) (PowerSeries.log ℂ))) = 0 := by
    rw [residue_polynomial_aeval, map_sub, map_one, hy, sub_self]
    exact logPolynomials_eval_zero T i
  simp only [truncatedCoordinates, Fin.cases_succ, map_sub,
    CurveLocalOrder.residueAugmentation_algebraMap, hlog, sub_zero]

theorem logarithmicIdeal_eq_top_of_residue_ne {m : ℕ}
    (c : Fin m → ℂ) (T : Fin m → ℕ) (e : Fin (m+1) → ℕ)
    (y : A) (x : Fin m → A)
    (hne : ¬ (CurveLocalOrder.residueAugmentation ℂ A y = 1 ∧
      ∀ i, CurveLocalOrder.residueAugmentation ℂ A (x i) = c i)) :
    logarithmicIdeal c y x T e = ⊤ := by
  classical
  have hunit : ∃ i : Fin (m+1), IsUnit (truncatedCoordinates c y x T i) := by
    by_cases hy : CurveLocalOrder.residueAugmentation ℂ A y = 1
    · have hx : ¬ ∀ i, CurveLocalOrder.residueAugmentation ℂ A (x i) = c i :=
        fun hx => hne ⟨hy, hx⟩
      obtain ⟨i, hi⟩ := not_forall.mp hx
      refine ⟨i.succ, (residue_ne_zero_iff_isUnit _).mp ?_⟩
      rw [residue_truncatedCoordinates_succ c T y x hy i]
      exact sub_ne_zero.mpr hi
    · refine ⟨0, (residue_ne_zero_iff_isUnit _).mp ?_⟩
      change CurveLocalOrder.residueAugmentation ℂ A (y-1) ≠ 0
      rw [map_sub, map_one]
      exact sub_ne_zero.mpr hy
  obtain ⟨i, hi⟩ := hunit
  apply Ideal.eq_top_of_isUnit_mem _
    (show truncatedCoordinates c y x T i ^ e i ∈ logarithmicIdeal c y x T e from
      Ideal.subset_span (Set.mem_range_self i))
  exact hi.pow (e i)

theorem map_powerIdeal_eq_top_of_ne {J : Type*} {m : ℕ}
    (c : J → Fin m → ℂ) (hc : Function.Injective c)
    (T : Fin m → ℕ) (e : Fin (m+1) → ℕ) (y : A) (x : Fin m → A)
    (j k : J) (hkj : k ≠ j)
    (hy : CurveLocalOrder.residueAugmentation ℂ A y = 1)
    (hx : ∀ i, CurveLocalOrder.residueAugmentation ℂ A (x i) = c j i) :
    (powerIdeal (c k) (logPolynomials T) e).map
      (MvPolynomial.aeval (Fin.cases y x)).toRingHom = ⊤ := by
  rw [map_powerIdeal_aeval]
  apply logarithmicIdeal_eq_top_of_residue_ne
  rw [hy]
  rintro ⟨_, hk⟩
  apply hkj
  apply hc
  funext i
  exact (hk i).symm.trans (hx i)

omit [IsLocalRing A] [Algebra.IsIntegral ℂ (IsLocalRing.ResidueField A)] in
theorem map_polynomialIdeal {J : Type*} [Fintype J] {m : ℕ}
    (c : J → Fin m → ℂ) (T : Fin m → ℕ) (e : Fin (m+1) → ℕ)
    (y : A) (x : Fin m → A) :
    (CompactLogJetIdeal.polynomialIdeal c T e).map
      (MvPolynomial.aeval (Fin.cases y x)).toRingHom =
        ∏ j, logarithmicIdeal (c j) y x T e := by
  unfold CompactLogJetIdeal.polynomialIdeal
  change Ideal.mapHom (MvPolynomial.aeval (Fin.cases y x)).toRingHom _ = _
  rw [map_prod]
  apply Finset.prod_congr rfl
  intro j _
  exact map_powerIdeal_aeval (c j) T e y x

theorem map_polynomialIdeal_eq_selected {J : Type*} [Fintype J] {m : ℕ}
    (c : J → Fin m → ℂ) (hc : Function.Injective c)
    (T : Fin m → ℕ) (e : Fin (m+1) → ℕ) (y : A) (x : Fin m → A) (j : J)
    (hy : CurveLocalOrder.residueAugmentation ℂ A y = 1)
    (hx : ∀ i, CurveLocalOrder.residueAugmentation ℂ A (x i) = c j i) :
    (CompactLogJetIdeal.polynomialIdeal c T e).map
      (MvPolynomial.aeval (Fin.cases y x)).toRingHom = logarithmicIdeal (c j) y x T e := by
  classical
  rw [map_polynomialIdeal]
  apply Finset.prod_eq_single j
  · intro k _ hkj
    rw [Ideal.one_eq_top]
    rw [← map_powerIdeal_aeval]
    exact map_powerIdeal_eq_top_of_ne c hc T e y x j k hkj hy hx
  · simp

theorem map_polynomialIdeal_eq_top_outside {J : Type*} [Fintype J] {m : ℕ}
    (c : J → Fin m → ℂ) (T : Fin m → ℕ) (e : Fin (m+1) → ℕ)
    (y : A) (x : Fin m → A)
    (hout : ¬ ∃ j, CurveLocalOrder.residueAugmentation ℂ A y = 1 ∧
      ∀ i, CurveLocalOrder.residueAugmentation ℂ A (x i) = c j i) :
    (CompactLogJetIdeal.polynomialIdeal c T e).map
      (MvPolynomial.aeval (Fin.cases y x)).toRingHom = ⊤ := by
  rw [map_polynomialIdeal]
  rw [← Ideal.one_eq_top]
  apply Finset.prod_eq_one
  intro j _
  rw [Ideal.one_eq_top]
  exact logarithmicIdeal_eq_top_of_residue_ne (c j) T e y x (fun h => hout ⟨j, h⟩)

end PiExponent.JetProductLocalization

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Jets/KoszulTopDifferential.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.KoszulDualCone
import OAI.NumberTheory.PiExponent.LocalAlgebra.KoszulTopTerm

namespace OAI

noncomputable section
universe u
namespace PiExponentSiegelAux.W31
open Module
variable {R : Type u} [CommRing R]

def topDualCoordinate {T : Type u} [AddCommGroup T] [Module R T]
    (e : T ≃ₗ[R] R) : Module.Dual R T ≃ₗ[R] R :=
  e.dualMap.symm.trans (LinearMap.ringLmapEquivSelf R R R)

@[simp] theorem topDualCoordinate_apply {T : Type u} [AddCommGroup T] [Module R T]
    (e : T ≃ₗ[R] R) (φ : Module.Dual R T) :
    topDualCoordinate e φ = φ (e.symm 1) := rfl

def scalarConeTopDualCoordinate (C : ChainComplex (ModuleCat.{u} R) ℕ)
    (r : R) (d : ℕ) (hbound : ∀ n, d < n → Subsingleton (C.X n))
    (e : C.X d ≃ₗ[R] R) :
    Module.Dual R ((W30.scalarConeComplex C r).X (d + 1)) ≃ₗ[R] R :=
  topDualCoordinate ((scalarConeTopEquiv C r d hbound).trans e)

@[simp] theorem scalarConeTopDualCoordinate_apply
    (C : ChainComplex (ModuleCat.{u} R) ℕ) (r : R) (d : ℕ)
    (hbound : ∀ n, d < n → Subsingleton (C.X n)) (e : C.X d ≃ₗ[R] R)
    (φ : Module.Dual R ((W30.scalarConeComplex C r).X (d + 1))) :
    scalarConeTopDualCoordinate C r d hbound e φ = φ (0, e.symm 1) := rfl

theorem scalarConeTopBoundary_eval (C : ChainComplex (ModuleCat.{u} R) ℕ)
    (r : R) (n : ℕ) (α : Module.Dual R (C.X (n + 1)))
    (β : Module.Dual R (C.X n)) (t : C.X (n + 1)) :
    (((W30.scalarConeComplex C r).d (n + 2) (n + 1)).hom.dualMap (α.coprod β)) (0, t) =
      r * α t - ((C.d (n + 1) n).hom.dualMap β) t := by
  have hd : (W30.scalarConeComplex C r).d (n + 2) (n + 1) =
      W30.scalarConeMap C r (n + 1) :=
    ChainComplex.of_d _ _ (n + 1)
  rw [hd]
  change α ((C.d (n + 2) (n + 1)).hom 0 + r • t) +
      β (-((C.d (n + 1) n).hom t)) = r * α t - β ((C.d (n + 1) n).hom t)
  simp only [map_zero, zero_add, map_smul, map_neg, smul_eq_mul, sub_eq_add_neg]

theorem scalarConeTopDualCoordinate_boundary
    (C : ChainComplex (ModuleCat.{u} R) ℕ) (r : R) (n : ℕ)
    (hbound : ∀ k, n + 1 < k → Subsingleton (C.X k))
    (e : C.X (n + 1) ≃ₗ[R] R)
    (α : Module.Dual R (C.X (n + 1))) (β : Module.Dual R (C.X n)) :
    scalarConeTopDualCoordinate C r (n + 1) hbound e
      (((W30.scalarConeComplex C r).d (n + 2) (n + 1)).hom.dualMap (α.coprod β)) =
      r * topDualCoordinate e α -
        topDualCoordinate e ((C.d (n + 1) n).hom.dualMap β) := by
  rw [scalarConeTopDualCoordinate_apply]
  exact scalarConeTopBoundary_eval C r n α β (e.symm 1)

theorem scalarConeFirstTopBoundary_eval
    (C : ChainComplex (ModuleCat.{u} R) ℕ) (r : R)
    (α : Module.Dual R (C.X 0)) (t : C.X 0) :
    (((W30.scalarConeComplex C r).d 1 0).hom.dualMap α) (0, t) = r * α t := by
  change α ((C.d 1 0).hom 0 + r • t) = r * α t
  simp only [map_zero, zero_add, map_smul, smul_eq_mul]

end PiExponentSiegelAux.W31

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Jets/NormalBasisProducts.lean <==
import OAI.NumberTheory.PiExponent.Jets.NormalBasisRigidity
import OAI.NumberTheory.PiExponent.Jets.TransverseWeightedMultiplicity

namespace OAI

noncomputable section
namespace PiExponent.NormalBasisProducts

open scoped BigOperators
open NormalBasisRigidity TransverseWeightedMultiplicity

variable {ι K V : Type*} [Field K] [AddCommGroup V] [Module K V]

def enumeration (A B : Finset ι) (hcard : A.card = B.card) : Fin A.card → ι :=
  fun i => (B.equivFin.symm (Fin.cast hcard i)).val

theorem enumeration_linearIndependent {v : ι → V} (A B : Finset ι)
    (hcard : A.card = B.card) (hB : IsNormalBasis (K := K) v B) :
    LinearIndependent K (fun i => v (enumeration A B hcard i)) := by
  have hli : LinearIndependent K (fun i : B => v i) := hB.1
  exact hli.comp (fun i => B.equivFin.symm (Fin.cast hcard i))
    (B.equivFin.symm.injective.comp (Fin.cast_injective hcard))

theorem prod_equivFin {M : Type*} [CommMonoid M] (A : Finset ι) (f : ι → M) :
    (∏ i : Fin A.card, f (A.equivFin.symm i)) = ∏ i ∈ A, f i := by
  calc
    _ = ∏ i : A, f i := Fintype.prod_equiv A.equivFin.symm _ _ (fun _ => rfl)
    _ = _ := Finset.prod_coe_sort A f

theorem prod_enumeration {M : Type*} [CommMonoid M]
    (A B : Finset ι) (hcard : A.card = B.card) (f : ι → M) :
    (∏ i : Fin A.card, f (enumeration A B hcard i)) = ∏ i ∈ B, f i := by
  calc
    _ = ∏ i : Fin B.card, f (B.equivFin.symm i) :=
      Fintype.prod_equiv (finCongr hcard) _ _ (fun _ => rfl)
    _ = _ := prod_equivFin B f

theorem eventually_uniform_cutoff (n : ℕ)
    (cost : Fin n → ℝ) (hcost : ∀ i, 0 < cost i)
    (epsilon : ℝ) (hepsilon : 0 < epsilon) :
    ∀ᶠ N : ℝ in Filter.atTop, ∀ k : ℕ, 0 < k → k ≤ n →
      ∀ B : Fin k → Fin n, ∀ i,
        2 ≤ rectangularCutoff (fun j => cost (B j)) (epsilon * N) i := by
  have ht : Filter.Tendsto (fun N : ℝ => epsilon * N) Filter.atTop Filter.atTop :=
    Filter.tendsto_id.const_mul_atTop hepsilon
  have hb : ∀ᶠ N : ℝ in Filter.atTop, ∀ j : Fin n,
      (n : ℝ) * cost j < epsilon * N :=
    Filter.eventually_all.mpr (fun j =>
      ht.eventually (Filter.eventually_gt_atTop ((n : ℝ) * cost j)))
  filter_upwards [hb] with N hN
  intro k hk hkn B i
  have hdim : (k : ℝ) ≤ n := by exact_mod_cast hkn
  apply two_le_rectangularCutoff hk (fun j => cost (B j)) (fun j => hcost _) i
  exact (mul_le_mul_of_nonneg_right hdim (hcost _).le).trans_lt (hN (B i))

theorem rectangular_factor_le_constant (m k : ℕ) (sigma : ℝ)
    (hsigma : 0 < sigma) (hkm : k ≤ m + 2) :
    (k : ℝ) ^ k * (((m : ℝ) + 2) / sigma) ^ k ≤
      2 * ((m : ℝ) + 2) ^ (m + 2) *
        (1 + ((m : ℝ) + 2) / sigma) ^ (m + 2) := by
  have hbase : 0 ≤ ((m : ℝ) + 2) / sigma := by positivity
  have hdim : (k : ℝ) ≤ (m : ℝ) + 2 := by exact_mod_cast hkm
  have hp : (k : ℝ) ^ k ≤ ((m : ℝ) + 2) ^ (m + 2) := by
    calc
      _ ≤ ((m : ℝ) + 2) ^ k := pow_le_pow_left₀ (Nat.cast_nonneg k) hdim k
      _ ≤ _ := pow_le_pow_right₀ (by have := (Nat.cast_nonneg m : (0 : ℝ) ≤ m); linarith) hkm
  have hfactor : (k : ℝ) ^ k ≤ 2 * ((m : ℝ) + 2) ^ (m + 2) := hp.trans (by
    have h : 0 ≤ ((m : ℝ) + 2) ^ (m + 2) := by positivity
    linarith)
  have hpow : (((m : ℝ) + 2) / sigma) ^ k ≤
      (1 + ((m : ℝ) + 2) / sigma) ^ (m + 2) := by
    calc
      _ ≤ (1 + ((m : ℝ) + 2) / sigma) ^ k :=
        pow_le_pow_left₀ hbase (le_add_of_nonneg_left zero_le_one) k
      _ ≤ _ := pow_le_pow_right₀ (le_add_of_nonneg_right hbase) hkm
  exact mul_le_mul hfactor hpow (pow_nonneg hbase _) (by positivity)

theorem rectangular_comparison_le_constant {m k : ℕ}
    (hkm : k ≤ m + 2) (kappa : Fin k → ℝ) (sigma : ℝ)
    (hsigma : 0 < sigma) (hkappa : ∀ i, 0 ≤ kappa i) :
    (k : ℝ) ^ k * (∏ i, kappa i) / (sigma / ((m : ℝ) + 2)) ^ k ≤
      (2 * ((m : ℝ) + 2) ^ (m + 2) *
        (1 + ((m : ℝ) + 2) / sigma) ^ (m + 2)) * ∏ i, kappa i := by
  have h := rectangular_factor_le_constant m k sigma hsigma hkm
  have hp : 0 ≤ ∏ i, kappa i := Finset.prod_nonneg (fun i _ => hkappa i)
  have hh := mul_le_mul_of_nonneg_right h hp
  convert hh using 1
  simp only [div_eq_mul_inv, mul_pow, mul_inv_rev, inv_pow, inv_inv]
  ring

end PiExponent.NormalBasisProducts
end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Jets/NormalBasisRigidity.lean <==
import Mathlib.LinearAlgebra.Dimension.StrongRankCondition
import Mathlib.LinearAlgebra.Basis.VectorSpace
import Mathlib.LinearAlgebra.Dimension.Finrank
import Mathlib.Data.Real.Basic

namespace OAI

noncomputable section

namespace PiExponent.NormalBasisRigidity

open Set Submodule Module

variable {K V ι : Type*} [Field K] [AddCommGroup V] [Module K V]

def IsNormalBasis (v : ι → V) (A : Finset ι) : Prop :=
  LinearIndepOn K v (A : Set ι) ∧ span K (v '' (A : Set ι)) = ⊤

lemma exists_normalBasis_subset [Fintype ι] (v : ι → V) (S : Set ι)
    (hS : span K (v '' S) = ⊤) :
    ∃ A : Finset ι, (A : Set ι) ⊆ S ∧ IsNormalBasis (K := K) v A := by
  classical
  let h := linearIndepOn_empty K v
  let A := h.extend (Set.empty_subset S)
  refine ⟨A.toFinset, ?_, ?_, ?_⟩
  · simpa only [Set.coe_toFinset] using h.extend_subset (Set.empty_subset S)
  · simpa only [Set.coe_toFinset] using h.linearIndepOn_extend (Set.empty_subset S)
  · simpa only [Set.coe_toFinset, A] using
      (h.span_image_extend_eq_span_image (Set.empty_subset S)).trans hS

lemma exists_normalBasis_containing [Fintype ι] (v : ι → V)
    (hv : span K (Set.range v) = ⊤) (i : ι) (hi : v i ≠ 0) :
    ∃ A : Finset ι, i ∈ A ∧ IsNormalBasis (K := K) v A := by
  classical
  have h : LinearIndepOn K v ({i} : Set ι) := by
    exact LinearIndepOn.singleton hi
  let A := h.extend (Set.subset_univ _)
  refine ⟨A.toFinset, ?_, ?_, ?_⟩
  · exact Set.mem_toFinset.mpr (h.subset_extend (Set.subset_univ _) (Set.mem_singleton i))
  · simpa only [Set.coe_toFinset] using h.linearIndepOn_extend (Set.subset_univ _)
  · simpa only [Set.coe_toFinset, Set.image_univ, A] using
      (h.span_image_extend_eq_span_image (Set.subset_univ _)).trans (by simpa using hv)

lemma IsNormalBasis.ne_zero [DecidableEq ι] {v : ι → V} {A : Finset ι}
    (hA : IsNormalBasis (K := K) v A) {i : ι} (hi : i ∈ A) : v i ≠ 0 :=
  hA.1.ne_zero hi

lemma exists_normalBasis_omitting [Fintype ι] (v : ι → V) (i : ι)
    (h : span K (v '' {j | j ≠ i}) = ⊤) :
    ∃ A : Finset ι, i ∉ A ∧ IsNormalBasis (K := K) v A := by
  obtain ⟨A, hA, hB⟩ := exists_normalBasis_subset v {j | j ≠ i} h
  exact ⟨A, fun hi => hA hi rfl, hB⟩

lemma mandatory_not_mem_span [Fintype ι] (v : ι → V)
    (hv : span K (Set.range v) = ⊤) (i : ι)
    (hi : ∀ A, IsNormalBasis (K := K) v A → i ∈ A) :
    v i ∉ span K (v '' {j | j ≠ i}) := by
  intro hmem
  have hspan : span K (v '' {j | j ≠ i}) = ⊤ := by
    apply top_unique
    rw [← hv]
    apply span_le.mpr
    rintro _ ⟨j, rfl⟩
    by_cases hj : j = i
    · subst j
      exact hmem
    · exact subset_span ⟨j, hj, rfl⟩
  obtain ⟨A, hAi, hA⟩ := exists_normalBasis_omitting v i hspan
  exact hAi (hi A hA)

lemma IsNormalBasis.card_eq {v : ι → V} {A : Finset ι}
    (hA : IsNormalBasis (K := K) v A) : A.card = Module.finrank K V := by
  classical
  have hli : LinearIndependent K (fun i : A => v i) := hA.1
  let b : Basis A K V := Basis.mk hli (by
    have hr : Set.range (fun i : A => v i) = v '' (A : Set ι) := by
      ext x
      simp
    rw [hr, hA.2])
  exact (Module.finrank_eq_card_finset_basis b).symm

variable {W : Type*} [AddCommGroup W] [Module K W]

lemma mandatory_coordinate_eq_zero [Fintype ι] (b : Basis ι K V) (q : V →ₗ[K] W)
    (hq : span K (Set.range (fun j => q (b j))) = ⊤) (i : ι)
    (hi : ∀ A, IsNormalBasis (K := K) (fun j => q (b j)) A → i ∈ A)
    (t : V) (ht : q t = 0) : b.repr t i = 0 := by
  classical
  by_contra hti
  let S : Submodule K W := span K ((fun j => q (b j)) '' {j | j ≠ i})
  have hsum : (∑ j ∈ Finset.univ.erase i, b.repr t j • q (b j)) ∈ S := by
    apply S.sum_mem
    intro j hj
    exact S.smul_mem _ (subset_span ⟨j, (Finset.mem_erase.mp hj).1, rfl⟩)
  have hall : (∑ j, b.repr t j • q (b j)) = 0 := by
    calc
      _ = q (∑ j, b.repr t j • b j) := by simp only [map_sum, map_smul]
      _ = 0 := by rw [b.sum_repr, ht]
  rw [← Finset.sum_erase_add _ _ (Finset.mem_univ i)] at hall
  have hterm : b.repr t i • q (b i) ∈ S := by
    have heq : b.repr t i • q (b i) = -(∑ j ∈ Finset.univ.erase i,
        b.repr t j • q (b j)) := eq_neg_of_add_eq_zero_left (by simpa only [add_comm] using hall)
    rw [heq]
    exact S.neg_mem hsum
  exact mandatory_not_mem_span (fun j => q (b j)) hq i hi
    ((S.smul_mem_iff hti).mp hterm)

lemma largest_nontangent_mandatory {m : ℕ}
    (u v : Fin (m + 1) → V) (hu : span K (Set.range u) = ⊤)
    (hvu : ∀ i, i ≠ 0 → v i = u i)
    (hexclude : ∀ A B : Finset (Fin (m + 1)),
      IsNormalBasis (K := K) u A → IsNormalBasis (K := K) v B →
      ∀ i, i ≠ 0 → i ∈ A → i ∉ B →
      (∀ j, i < j → (j ∈ A ↔ j ∈ B)) → False)
    (i : Fin (m + 1)) (hi0 : i ≠ 0) (hi : u i ≠ 0)
    (hlarge : ∀ j, i < j → u j = 0)
    (B : Finset (Fin (m + 1))) (hB : IsNormalBasis (K := K) v B) : i ∈ B := by
  classical
  obtain ⟨A, hiA, hA⟩ := exists_normalBasis_containing u hu i hi
  by_contra hiB
  apply hexclude A B hA hB i hi0 hiA hiB
  intro j hj
  have hj0 : j ≠ 0 := by
    intro h
    subst j
    exact (not_lt_of_ge (Fin.zero_le _)) hj
  have hjA : j ∉ A := fun h => hA.ne_zero h (hlarge j hj)
  have hjB : j ∉ B := fun h => hB.ne_zero h ((hvu j hj0).trans (hlarge j hj))
  simp only [hjA, hjB]

lemma weighted_normalBasis_exclusion {m : ℕ}
    (u v : Fin (m + 1) → V) (w cost : Fin (m + 1) → ℝ) (C : ℝ)
    (hcomparison : ∀ A B, IsNormalBasis (K := K) u A →
      IsNormalBasis (K := K) v B → (∏ j ∈ A, w j) ≤ C * ∏ j ∈ B, cost j)
    (hseparated : ∀ A B : Finset (Fin (m + 1)), A.card = B.card →
      ∀ i, i ≠ 0 → i ∈ A → i ∉ B →
      (∀ j, i < j → (j ∈ A ↔ j ∈ B)) →
      C * (∏ j ∈ B, cost j) < ∏ j ∈ A, w j)
    (A B : Finset (Fin (m + 1)))
    (hA : IsNormalBasis (K := K) u A) (hB : IsNormalBasis (K := K) v B)
    (i : Fin (m + 1)) (hi0 : i ≠ 0) (hiA : i ∈ A) (hiB : i ∉ B)
    (hlarge : ∀ j, i < j → (j ∈ A ↔ j ∈ B)) : False := by
  exact (not_lt_of_ge (hcomparison A B hA hB))
    (hseparated A B (hA.card_eq.trans hB.card_eq.symm) i hi0 hiA hiB hlarge)

lemma normalBasis_unique_of_discrepancy_excluded [LinearOrder ι]
    (v : ι → V)
    (hexclude : ∀ A B : Finset ι,
      IsNormalBasis (K := K) v A → IsNormalBasis (K := K) v B →
      ∀ i, i ∈ A → i ∉ B →
      (∀ j, i < j → (j ∈ A ↔ j ∈ B)) → False)
    (A B : Finset ι) (hA : IsNormalBasis (K := K) v A)
    (hB : IsNormalBasis (K := K) v B) : A = B := by
  classical
  by_contra hne
  let S := (A \ B) ∪ (B \ A)
  have hS : S.Nonempty := by
    by_contra he
    have he' : S = ∅ := Finset.not_nonempty_iff_eq_empty.mp he
    apply hne
    apply Finset.ext
    intro i
    constructor
    · intro hi
      by_contra hn
      have : i ∈ S := Finset.mem_union_left _ (Finset.mem_sdiff.mpr ⟨hi, hn⟩)
      simp [he'] at this
    · intro hi
      by_contra hn
      have : i ∈ S := Finset.mem_union_right _ (Finset.mem_sdiff.mpr ⟨hi, hn⟩)
      simp [he'] at this
  let i := S.max' hS
  have hiS : i ∈ S := Finset.max'_mem _ _
  have hlarge : ∀ j, i < j → (j ∈ A ↔ j ∈ B) := by
    intro j hj
    have hjS : j ∉ S := fun h => (not_lt_of_ge (Finset.le_max' _ _ h)) hj
    constructor
    · intro hja
      by_contra hjb
      exact hjS (Finset.mem_union_left _ (Finset.mem_sdiff.mpr ⟨hja, hjb⟩))
    · intro hjb
      by_contra hja
      exact hjS (Finset.mem_union_right _ (Finset.mem_sdiff.mpr ⟨hjb, hja⟩))
  rcases Finset.mem_union.mp hiS with hi | hi
  · exact hexclude A B hA hB i (Finset.mem_sdiff.mp hi).1
      (Finset.mem_sdiff.mp hi).2 hlarge
  · exact hexclude B A hB hA i (Finset.mem_sdiff.mp hi).1
      (Finset.mem_sdiff.mp hi).2 (fun j hj => (hlarge j hj).symm)

end PiExponent.NormalBasisRigidity

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Jets/NormalFrameBasis.lean <==
import Mathlib.LinearAlgebra.Pi
import Mathlib.Tactic.Ring
import Mathlib.Tactic.FieldSimp
import OAI.NumberTheory.PiExponent.Jets.NormalBasisRigidity

namespace OAI

noncomputable section
namespace PiExponent.NormalBasisRigidity
open Module

variable {K : Type*} [Field K] (m : ℕ) (y : K) (hy : y ≠ 0)

def frameEquiv : (Fin (m + 1) → K) ≃ₗ[K] (Fin (m + 1) → K) where
  toFun c := Fin.cases (y * c 0) (fun i => c i.succ + c 0)
  invFun t := Fin.cases (t 0 / y) (fun i => t i.succ - t 0 / y)
  left_inv c := by
    funext i
    refine Fin.cases ?_ (fun j => ?_) i
    · simp [hy]
    · simp [hy]
  right_inv t := by
    funext i
    refine Fin.cases ?_ (fun j => ?_) i
    · change y * (t 0 / y) = t 0
      field_simp
    · simp
  map_add' c d := by
    funext i
    refine Fin.cases ?_ (fun j => ?_) i
    · simp [mul_add]
    · simp only [Pi.add_apply, Fin.cases_succ]
      ring
  map_smul' a c := by
    funext i
    refine Fin.cases ?_ (fun j => ?_) i
    · simp only [Pi.smul_apply, Fin.cases_zero, smul_eq_mul, RingHom.id_apply]
      ring
    · simp [mul_add]

def frameBasis : Basis (Fin (m + 1)) K (Fin (m + 1) → K) :=
  (Pi.basisFun K _).map (frameEquiv m y hy)

@[simp] lemma frameBasis_repr_zero (t : Fin (m + 1) → K) :
    (frameBasis m y hy).repr t 0 = t 0 / y := by
  change (Pi.basisFun K _).repr ((frameEquiv m y hy).symm t) 0 = _
  rw [Pi.basisFun_repr]
  rfl

@[simp] lemma frameBasis_repr_succ (t : Fin (m + 1) → K) (i : Fin m) :
    (frameBasis m y hy).repr t i.succ = t i.succ - t 0 / y := by
  change (Pi.basisFun K _).repr ((frameEquiv m y hy).symm t) i.succ = _
  rw [Pi.basisFun_repr]
  rfl

@[simp] lemma frameBasis_succ (i : Fin m) :
    frameBasis m y hy i.succ = Pi.basisFun K _ i.succ := by
  ext j
  refine Fin.cases ?_ (fun k => ?_) j
  · simp [frameBasis, frameEquiv, Pi.basisFun_apply]
  · simp [frameBasis, frameEquiv, Pi.basisFun_apply, Pi.single_apply]

@[simp] lemma frameBasis_zero_zero : frameBasis m y hy 0 0 = y := by
  simp [frameBasis, frameEquiv, Pi.basisFun_apply]

@[simp] lemma frameBasis_zero_succ (i : Fin m) : frameBasis m y hy 0 i.succ = 1 := by
  simp [frameBasis, frameEquiv, Pi.basisFun_apply]

variable {V : Type*} [AddCommGroup V] [Module K V]

lemma mandatory_logarithmic_differential (q : (Fin (m + 1) → K) →ₗ[K] V)
    (hq : Submodule.span K (Set.range (fun j => q (frameBasis m y hy j))) = ⊤)
    (i : Fin m)
    (hi : ∀ A, IsNormalBasis (K := K) (fun j => q (frameBasis m y hy j)) A → i.succ ∈ A)
    (t : Fin (m + 1) → K) (ht : q t = 0) : t i.succ = t 0 / y := by
  have h := mandatory_coordinate_eq_zero (frameBasis m y hy) q hq i.succ hi t ht
  rw [frameBasis_repr_succ] at h
  exact sub_eq_zero.mp h

lemma span_mapped_basis_eq_top {ι U : Type*} [Fintype ι]
    [AddCommGroup U] [Module K U] (b : Basis ι K U) (q : U →ₗ[K] V)
    (hq : Function.Surjective q) :
    Submodule.span K (Set.range (fun j => q (b j))) = ⊤ := by
  apply top_unique
  intro x _
  obtain ⟨t, rfl⟩ := hq x
  rw [← b.sum_repr t, map_sum]
  apply Submodule.sum_mem
  intro i _
  rw [map_smul]
  exact Submodule.smul_mem _ _ (Submodule.subset_span (Set.mem_range_self i))

theorem normal_basis_differential_dichotomy
    (q : (Fin (m + 1) → K) →ₗ[K] V) (hq : Function.Surjective q) (hq0 : q ≠ 0)
    (hexclude : ∀ A B : Finset (Fin (m + 1)),
      IsNormalBasis (K := K) (fun j => q (Pi.basisFun K _ j)) A →
      IsNormalBasis (K := K) (fun j => q (frameBasis m y hy j)) B →
      ∀ i, i ≠ 0 → i ∈ A → i ∉ B →
      (∀ j, i < j → (j ∈ A ↔ j ∈ B)) → False) :
    (∀ t, q t = 0 → t 0 = 0) ∨
      ∃ i : Fin m, ∀ t, q t = 0 → t i.succ = t 0 / y := by
  classical
  let b := Pi.basisFun K (Fin (m + 1))
  let S := Finset.univ.filter (fun i : Fin (m + 1) => i ≠ 0 ∧ q (b i) ≠ 0)
  by_cases hS : S.Nonempty
  · let i := S.max' hS
    have hiS : i ∈ S := Finset.max'_mem _ _
    have hi := (Finset.mem_filter.mp hiS).2
    have hlarge : ∀ j, i < j → q (b j) = 0 := by
      intro j hj
      by_contra hjq
      have hj0 : j ≠ 0 := by
        intro hz
        subst j
        exact (not_lt_of_ge (Fin.zero_le _)) hj
      have hjS : j ∈ S := Finset.mem_filter.mpr ⟨Finset.mem_univ _, hj0, hjq⟩
      exact (not_lt_of_ge (Finset.le_max' _ _ hjS)) hj
    have hvu : ∀ j : Fin (m + 1), j ≠ 0 → q (frameBasis m y hy j) = q (b j) := by
      intro j
      refine Fin.cases ?_ (fun k _ => ?_) j
      · intro hz
        exact (hz rfl).elim
      · rw [frameBasis_succ]
    have hmand : ∀ B, IsNormalBasis (K := K) (fun j => q (frameBasis m y hy j)) B → i ∈ B :=
      largest_nontangent_mandatory (fun j => q (b j))
        (fun j => q (frameBasis m y hy j)) (span_mapped_basis_eq_top b q hq)
        hvu hexclude i hi.1 hi.2 hlarge
    rcases Fin.eq_zero_or_eq_succ i with hz | ⟨j, hj⟩
    · exact (hi.1 hz).elim
    · right
      refine ⟨j, ?_⟩
      intro t ht
      apply mandatory_logarithmic_differential m y hy q
        (span_mapped_basis_eq_top (frameBasis m y hy) q hq) j ?_ t ht
      intro B hB
      rw [← hj]
      exact hmand B hB
  · have hpos : ∀ j : Fin m, q (b j.succ) = 0 := by
      intro j
      by_contra hj
      exact hS ⟨j.succ, Finset.mem_filter.mpr ⟨Finset.mem_univ _, Fin.succ_ne_zero _, hj⟩⟩
    have he0 : q (b 0) ≠ 0 := by
      intro he
      apply hq0
      apply b.ext
      intro j
      refine Fin.cases ?_ (fun k => ?_) j
      · exact he
      · exact hpos k
    have hqform (t : Fin (m + 1) → K) : q t = t 0 • q (b 0) := by
      calc
        q t = q (∑ j, b.repr t j • b j) := congrArg q (b.sum_repr t).symm
        _ = ∑ j, b.repr t j • q (b j) := by simp only [map_sum, map_smul]
        _ = t 0 • q (b 0) := by
          rw [Fin.sum_univ_succ]
          simp only [hpos, smul_zero, Finset.sum_const_zero, add_zero]
          simp only [b, Pi.basisFun_repr]
    left
    intro t ht
    rw [hqform] at ht
    exact (smul_eq_zero.mp ht).resolve_right he0

end PiExponent.NormalBasisRigidity

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Jets/OrdinaryAuxiliaryJet.lean <==
import OAI.NumberTheory.PiExponent.Approximation.WeightedSliceDegree
import OAI.NumberTheory.PiExponent.Jets.JetGeometry
import OAI.NumberTheory.PiExponent.Polynomials.AuxiliaryPolynomial

namespace OAI

noncomputable section
open scoped BigOperators
open Filter Topology
namespace PiExponent.OrdinaryAuxiliaryJet

def formalJet {n : ℕ} (c : Fin n → ℂ) :
    MvPolynomial (Fin n) ℂ →ₐ[ℂ] MvPowerSeries (Fin n) ℂ :=
  MvPolynomial.aeval (fun i => MvPowerSeries.C (c i) + MvPowerSeries.X i)

def evaluation {n : ℕ} (K : ℕ) (V : Fin n → ℝ) (H : ℝ)
    (c : Fin K → Fin n → ℂ) :
    MvPolynomial (Fin n) ℂ →ₗ[ℂ]
      ((Fin K × ↥(strictWeightedSimplex V H)) → ℂ) :=
  LinearMap.pi (fun r =>
    (MvPowerSeries.coeff (InterpolationMatrix.exponentVector r.2.val)).comp
      (formalJet (c r.1)).toLinearMap)

theorem polynomialOfCoefficients_supportBound {n : ℕ} (W : Fin n → ℝ)
    (hW : ∀ i, 0 < W i) (N : ℝ)
    (x : ↥(realWeightedSimplex W N) → ℂ) :
    WeightedSliceDegree.SupportBound W N
      (polynomialOfCoefficients (realWeightedSimplex W N) x) := by
  intro e he
  obtain ⟨a, ha, rfl⟩ := Finset.mem_image.mp
    (polynomialOfCoefficients_support _ x he)
  have h := (mem_realWeightedSimplex hW).mp ha
  simpa only [Finsupp.weight_eq_sum, InterpolationMatrix.exponentVector_apply,
    nsmul_eq_mul, mul_comm] using h

theorem eventually_exists_auxiliaryPolynomial {n : ℕ}
    (W V : Fin n → ℚ) (hW : ∀ i, 0 < W i) (hV : ∀ i, 0 < V i)
    (K : ℕ) {a : ℝ} (ha : 0 < a)
    (hvol : (K : ℝ) * a^n * (∏ i, (W i : ℝ)) / (∏ i, (V i : ℝ)) < 1)
    (c : Fin K → Fin n → ℂ) :
    ∀ᶠ N : ℝ in atTop, ∃ p : MvPolynomial (Fin n) ℂ, p ≠ 0 ∧
      WeightedSliceDegree.SupportBound (fun i => (W i : ℝ)) N p ∧
      ∀ j d, Finsupp.weight (fun i => (V i : ℝ)) d < a*N →
        MvPowerSeries.coeff d (formalJet (c j) p) = 0 := by
  classical
  filter_upwards [eventually_auxiliary_card_lt W V hW hV K ha hvol] with N hN
  let S := realWeightedSimplex (fun i => (W i : ℝ)) N
  let E := (evaluation K (fun i => (V i : ℝ)) (a*N) c).comp (polynomialOfCoefficients S)
  have hcard : Fintype.card (Fin K × ↥(strictWeightedSimplex (fun i => (V i : ℝ)) (a*N))) <
      Fintype.card S := by simpa [S] using hN
  obtain ⟨x, hx, hEx⟩ := exists_nonzero_kernel_of_card_lt E hcard
  refine ⟨polynomialOfCoefficients S x, ?_, ?_, ?_⟩
  · intro hp
    apply hx
    apply polynomialOfCoefficients_injective S
    simpa using hp
  · exact polynomialOfCoefficients_supportBound (fun i => (W i : ℝ))
      (fun i => by exact_mod_cast hW i) N x
  · intro j d hd
    have hmem : (fun i => d i) ∈ strictWeightedSimplex (fun i => (V i : ℝ)) (a*N) := by
      apply (mem_strictWeightedSimplex (fun i => by exact_mod_cast hV i)).mpr
      simpa [Finsupp.weight_eq_sum, nsmul_eq_mul, mul_comm] using hd
    have hh := congrFun hEx (j, ⟨(fun i => d i), hmem⟩)
    have hd' : InterpolationMatrix.exponentVector (fun i => d i) = d := by ext i; rfl
    simpa [E, evaluation, hd'] using hh

theorem eventually_exists_auxiliaryPolynomial_nat {n : ℕ}
    (W V : Fin n → ℚ) (hW : ∀ i, 0 < W i) (hV : ∀ i, 0 < V i)
    (K : ℕ) {a : ℚ} (ha : 0 < a)
    (hvol : (K : ℝ) * (a : ℝ)^n * (∏ i, (W i : ℝ)) / (∏ i, (V i : ℝ)) < 1)
    (c : Fin K → Fin n → ℂ) :
    ∀ᶠ N : ℕ in atTop, ∃ p : MvPolynomial (Fin n) ℂ, p ≠ 0 ∧
      WeightedSliceDegree.SupportBound (fun i => (W i : ℝ)) N p ∧
      ∀ j, formalJet (c j) p ∈
        JetGeometry.rationalWeightedIdeal V (fun i => le_of_lt (hV i)) (a*N) := by
  have h := (tendsto_natCast_atTop_atTop (R := ℝ)).eventually
    (eventually_exists_auxiliaryPolynomial W V hW hV K
      (by exact_mod_cast ha) hvol c)
  filter_upwards [h] with N hN
  obtain ⟨p, hp, hw, hv⟩ := hN
  refine ⟨p, hp, hw, ?_⟩
  intro j d hd
  apply hv j d
  have hcast : ((Finsupp.weight V d : ℚ) : ℝ) < (a : ℝ)*(N : ℝ) := by exact_mod_cast hd
  simpa [Finsupp.weight_eq_sum, nsmul_eq_mul] using hcast

end PiExponent.OrdinaryAuxiliaryJet
end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Jets/OrdinaryBranchEvaluation.lean <==
import OAI.NumberTheory.PiExponent.Jets.FormalBranchOrderRational
import OAI.NumberTheory.PiExponent.Jets.OrdinaryJetDerivatives

namespace OAI

noncomputable section
namespace PiExponent.OrdinaryAuxiliaryJet

open MvPowerSeries

def branchCoordinates {n : ℕ} (c : Fin n → ℂ) (x : Fin n → PowerSeries ℂ) :
    Fin n → PowerSeries ℂ := fun i => x i - PowerSeries.C (c i)

theorem branchCoordinates_hasSubst {n : ℕ} (c : Fin n → ℂ)
    (x : Fin n → PowerSeries ℂ) (hx : ∀ i, PowerSeries.constantCoeff (x i) = c i) :
    HasSubst (branchCoordinates c x) := by
  apply hasSubst_of_constantCoeff_zero
  intro i
  change PowerSeries.constantCoeff (x i - PowerSeries.C (c i)) = 0
  rw [map_sub, hx i, PowerSeries.constantCoeff_C, sub_self]

theorem formalJet_subst_branch {n : ℕ} (c : Fin n → ℂ)
    (x : Fin n → PowerSeries ℂ) (hx : ∀ i, PowerSeries.constantCoeff (x i) = c i)
    (p : MvPolynomial (Fin n) ℂ) :
    subst (branchCoordinates c x) (formalJet c p) = MvPolynomial.aeval x p := by
  let ha := branchCoordinates_hasSubst c x hx
  have heq : (substAlgHom ha).comp (formalJet c) = MvPolynomial.aeval x := by
    apply MvPolynomial.algHom_ext
    intro i
    simp only [AlgHom.comp_apply, formalJet, MvPolynomial.aeval_X, map_add]
    rw [substAlgHom_X, substAlgHom_apply, subst_C]
    change PowerSeries.C (c i) + (x i - PowerSeries.C (c i)) = x i
    ring
  simpa only [AlgHom.comp_apply, substAlgHom_apply] using AlgHom.congr_fun heq p

theorem ordinaryWord_branch_order {n : ℕ}
    (c : Fin n → ℂ) (x : Fin n → PowerSeries ℂ)
    (hx : ∀ i, PowerSeries.constantCoeff (x i) = c i)
    (v : Fin n → ℚ) (hv : ∀ i, 0 ≤ v i) (mu H : ℚ) (hmu : 0 ≤ mu)
    (p : MvPolynomial (Fin n) ℂ)
    (hp : formalJet c p ∈ JetGeometry.rationalWeightedIdeal v hv H)
    (hcontact : ∀ i (k : ℕ), (branchCoordinates c x i).order = (k : ℕ∞) →
      mu * v i ≤ (k : ℚ)) (word : List (Fin n)) :
    (⌈mu * (H - (word.map v).sum)⌉₊ : ℕ∞) ≤
      PowerSeries.order (MvPolynomial.aeval x (OrdinaryDerivatives.word n word p)) := by
  have h := FormalBranchOrder.rational_powerSeries_order_subst_of_mem_weightedIdeal
    v hv mu (H - (word.map v).sum) hmu
    (formalJet c (OrdinaryDerivatives.word n word p)) (branchCoordinates c x)
    (branchCoordinates_hasSubst c x hx)
    (formalJet_word_vanishing c v hv H p hp word) hcontact
  rwa [formalJet_subst_branch c x hx] at h

theorem ordinaryWord_branch_order_toNat {n : ℕ}
    (c : Fin n → ℂ) (x : Fin n → PowerSeries ℂ)
    (hx : ∀ i, PowerSeries.constantCoeff (x i) = c i)
    (v : Fin n → ℚ) (hv : ∀ i, 0 ≤ v i) (mu H : ℚ) (hmu : 0 ≤ mu)
    (p : MvPolynomial (Fin n) ℂ)
    (hp : formalJet c p ∈ JetGeometry.rationalWeightedIdeal v hv H)
    (hcontact : ∀ i (k : ℕ), (branchCoordinates c x i).order = (k : ℕ∞) →
      mu * v i ≤ (k : ℚ)) (word : List (Fin n))
    (hne : MvPolynomial.aeval x (OrdinaryDerivatives.word n word p) ≠ 0) :
    mu * (H - (word.map v).sum) ≤
      ((PowerSeries.order (MvPolynomial.aeval x
        (OrdinaryDerivatives.word n word p))).toNat : ℚ) := by
  have h := ordinaryWord_branch_order c x hx v hv mu H hmu p hp hcontact word
  have hn := PowerSeries.order_eq_top.not.mpr hne
  have hh := ENat.toNat_le_toNat h hn
  exact Nat.ceil_le.mp (by simpa using hh)

end PiExponent.OrdinaryAuxiliaryJet
end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Jets/OrdinaryDVRBranchJet.lean <==
import Mathlib.Analysis.Complex.Polynomial.Basic
import OAI.NumberTheory.PiExponent.Jets.BranchContact
import OAI.NumberTheory.PiExponent.Jets.DVRBranch
import OAI.NumberTheory.PiExponent.Jets.OrdinaryBranchEvaluation

namespace OAI

noncomputable section
namespace PiExponent.OrdinaryDVRBranchJet
open OrdinaryAuxiliaryJet

variable {A : Type*} [CommRing A] [IsDomain A] [IsDiscreteValuationRing A]
    [Algebra ℂ A] [Algebra.IsIntegral ℂ (IsLocalRing.ResidueField A)]

theorem expansion_aeval {n : ℕ} (x : Fin n → A) (p : MvPolynomial (Fin n) ℂ) :
    DVRBranch.expansion ℂ A (MvPolynomial.aeval x p) =
      MvPolynomial.aeval (fun i => DVRBranch.expansion ℂ A (x i)) p := by
  have h : (DVRBranch.expansion ℂ A).comp (MvPolynomial.aeval x) =
      MvPolynomial.aeval (fun i => DVRBranch.expansion ℂ A (x i)) := by
    apply MvPolynomial.algHom_ext
    intro i
    simp
  exact AlgHom.congr_fun h p

def coordinates {n : ℕ} (c : Fin n → ℂ) (x : Fin n → A) :
    Fin n → PowerSeries ℂ :=
  branchCoordinates c (fun i => DVRBranch.expansion ℂ A (x i))

theorem coordinates_centered {n : ℕ} (c : Fin n → ℂ) (x : Fin n → A)
    (hx : ∀ i, CurveLocalOrder.residueAugmentation ℂ A (x i) = c i) :
    ∀ i, PowerSeries.constantCoeff (coordinates c x i) = 0 := by
  intro i
  change PowerSeries.constantCoeff
    (DVRBranch.expansion ℂ A (x i) - PowerSeries.C (c i)) = 0
  rw [map_sub, DVRBranch.expansion_constantCoeff, hx i,
    PowerSeries.constantCoeff_C, sub_self]

theorem coordinates_nonzero {n : ℕ} (c : Fin n → ℂ) (x : Fin n → A)
    (hnc : ∃ i, x i ≠ algebraMap ℂ A (c i)) :
    ∃ i, coordinates c x i ≠ 0 := by
  obtain ⟨i, hi⟩ := hnc
  refine ⟨i, ?_⟩
  intro hz
  apply hi
  apply DVRBranch.expansion_injective ℂ A
  rw [AlgHom.commutes]
  change DVRBranch.expansion ℂ A (x i) = PowerSeries.C (c i)
  exact sub_eq_zero.mp hz

def contact {n : ℕ} (v : Fin n → ℚ) (c : Fin n → ℂ) (x : Fin n → A)
    (hnc : ∃ i, x i ≠ algebraMap ℂ A (c i)) : ℚ :=
  BranchContact.contact v (coordinates c x) (coordinates_nonzero c x hnc)

theorem contact_pos {n : ℕ} (v : Fin n → ℚ) (hv : ∀ i, 0 < v i)
    (c : Fin n → ℂ) (x : Fin n → A)
    (hx : ∀ i, CurveLocalOrder.residueAugmentation ℂ A (x i) = c i)
    (hnc : ∃ i, x i ≠ algebraMap ℂ A (c i)) :
    0 < contact v c x hnc :=
  BranchContact.contact_pos v hv _ _ (coordinates_centered c x hx)

theorem ordinaryWord_addVal_lower {n : ℕ}
    (v : Fin n → ℚ) (hv : ∀ i, 0 < v i) (H : ℚ)
    (c : Fin n → ℂ) (x : Fin n → A)
    (hx : ∀ i, CurveLocalOrder.residueAugmentation ℂ A (x i) = c i)
    (hnc : ∃ i, x i ≠ algebraMap ℂ A (c i))
    (p : MvPolynomial (Fin n) ℂ)
    (hp : formalJet c p ∈ JetGeometry.rationalWeightedIdeal v (fun i => (hv i).le) H)
    (word : List (Fin n)) :
    (⌈contact v c x hnc * (H - (word.map v).sum)⌉₊ : ℕ∞) ≤
      IsDiscreteValuationRing.addVal A
        (MvPolynomial.aeval x (OrdinaryDerivatives.word n word p)) := by
  have h := ordinaryWord_branch_order c (fun i => DVRBranch.expansion ℂ A (x i))
    (fun i => by simpa using hx i) v (fun i => (hv i).le)
    (contact v c x hnc) H (contact_pos v hv c x hx hnc).le p hp
    (BranchContact.contact_bound v hv _ _) word
  rwa [← expansion_aeval, DVRBranch.expansion_order] at h

theorem ordinaryWord_addVal_toNat_lower {n : ℕ}
    (v : Fin n → ℚ) (hv : ∀ i, 0 < v i) (H : ℚ)
    (c : Fin n → ℂ) (x : Fin n → A)
    (hx : ∀ i, CurveLocalOrder.residueAugmentation ℂ A (x i) = c i)
    (hnc : ∃ i, x i ≠ algebraMap ℂ A (c i))
    (p : MvPolynomial (Fin n) ℂ)
    (hp : formalJet c p ∈ JetGeometry.rationalWeightedIdeal v (fun i => (hv i).le) H)
    (word : List (Fin n))
    (hne : MvPolynomial.aeval x (OrdinaryDerivatives.word n word p) ≠ 0) :
    contact v c x hnc * (H - (word.map v).sum) ≤
      ((IsDiscreteValuationRing.addVal A
        (MvPolynomial.aeval x (OrdinaryDerivatives.word n word p))).toNat : ℚ) := by
  have h := ordinaryWord_addVal_lower v hv H c x hx hnc p hp word
  have hn := IsDiscreteValuationRing.addVal_eq_top_iff.not.mpr hne
  have hh := ENat.toNat_le_toNat h hn
  exact Nat.ceil_le.mp (by simpa using hh)

theorem ordinaryWord_colength_lower {n : ℕ}
    (v : Fin n → ℚ) (hv : ∀ i, 0 < v i) (H : ℚ)
    (c : Fin n → ℂ) (x : Fin n → A)
    (hx : ∀ i, CurveLocalOrder.residueAugmentation ℂ A (x i) = c i)
    (hnc : ∃ i, x i ≠ algebraMap ℂ A (c i))
    (p : MvPolynomial (Fin n) ℂ)
    (hp : formalJet c p ∈ JetGeometry.rationalWeightedIdeal v (fun i => (hv i).le) H)
    (word : List (Fin n))
    (hne : MvPolynomial.aeval x (OrdinaryDerivatives.word n word p) ≠ 0) :
    contact v c x hnc * (H - (word.map v).sum) ≤
      ((Module.length A (A ⧸ Ideal.span {
        MvPolynomial.aeval x (OrdinaryDerivatives.word n word p)})).toNat : ℚ) := by
  rw [CurveLocalOrder.length_quotient_span_eq_addVal hne]
  exact ordinaryWord_addVal_toNat_lower v hv H c x hx hnc p hp word hne

end PiExponent.OrdinaryDVRBranchJet
end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Jets/OrdinaryDerivativeIdeals.lean <==
import Mathlib.Algebra.MvPolynomial.PDeriv
import Mathlib.Basic.Complex.Basic
import OAI.NumberTheory.PiExponent.Approximation.WeightedSliceDegree
import OAI.NumberTheory.PiExponent.Jets.DerivativeIdeals

namespace OAI

noncomputable section
namespace PiExponent.OrdinaryDerivatives

open scoped BigOperators
open DerivativeIdeals

abbrev Polynomial (n : ℕ) := MvPolynomial (Fin n) ℂ

def partialFrame (n : ℕ) (i : Fin n) : Derivation ℚ (Polynomial n) (Polynomial n) :=
  (MvPolynomial.pderiv i).restrictScalars ℚ

@[simp] theorem partialFrame_apply (n : ℕ) (i : Fin n) (p : Polynomial n) :
    partialFrame n i p = MvPolynomial.pderiv i p := rfl

theorem partialFrame_commute (n : ℕ) (i j : Fin n) :
    Commute (partialFrame n i).toLinearMap (partialFrame n j).toLinearMap := by
  apply LinearMap.ext
  intro p
  change MvPolynomial.pderiv i (MvPolynomial.pderiv j p) =
    MvPolynomial.pderiv j (MvPolynomial.pderiv i p)
  by_cases hij : i = j
  · subst j
    rfl
  · apply MvPolynomial.ext
    intro d
    simp only [MvPolynomial.coeff_pderiv, Finsupp.add_apply,
      Finsupp.single_apply, ite_eq_right hij, ite_eq_right (Ne.symm hij), add_zero]
    rw [show d + Finsupp.single i 1 + Finsupp.single j 1 =
      d + Finsupp.single j 1 + Finsupp.single i 1 by ac_rfl]
    ring

def word (n : ℕ) (l : List (Fin n)) (p : Polynomial n) : Polynomial n :=
  wordDerivative (partialFrame n) l p

@[simp] theorem word_nil (n : ℕ) (p : Polynomial n) : word n [] p = p := rfl
@[simp] theorem word_cons (n : ℕ) (i : Fin n) (l : List (Fin n)) (p : Polynomial n) :
    word n (i :: l) p = MvPolynomial.pderiv i (word n l p) := rfl

def ideal (n : ℕ) (cost : Fin n → ℝ) (bound : ℝ) (p : Polynomial n) : Ideal (Polynomial n) :=
  derivativeIdeal (partialFrame n) cost bound p

theorem supportBound_pderiv {n : ℕ} (W : Fin n → ℝ) (N : ℝ)
    (p : Polynomial n) (hp : WeightedSliceDegree.SupportBound W N p) (i : Fin n) :
    WeightedSliceDegree.SupportBound W (N - W i) (MvPolynomial.pderiv i p) := by
  intro d hd
  have hshift : d + Finsupp.single i 1 ∈ p.support := by
    apply MvPolynomial.mem_support_iff.mpr
    intro hz
    have hh := MvPolynomial.mem_support_iff.mp hd
    apply hh
    rw [MvPolynomial.coeff_pderiv, hz, zero_mul]
  apply (le_sub_iff_add_le).mpr
  have h := hp _ hshift
  simpa only [map_add, Finsupp.weight_single, one_smul] using h

theorem supportBound_word {n : ℕ} (W : Fin n → ℝ) (N : ℝ)
    (p : Polynomial n) (hp : WeightedSliceDegree.SupportBound W N p)
    (hW : ∀ i, 0 ≤ W i) (l : List (Fin n)) :
    WeightedSliceDegree.SupportBound W N (word n l p) := by
  induction l with
  | nil => exact hp
  | cons i l ih =>
    exact (supportBound_pderiv W N (word n l p) ih i).mono (sub_le_self N (hW i))

abbrev BoundedWords {n : ℕ} (cost : Fin n → ℝ) (bound : ℝ) :=
  {l : List (Fin n) // wordCost cost l ≤ bound}

def equations {n : ℕ} (cost : Fin n → ℝ) (bound : ℝ) (p : Polynomial n) :
    BoundedWords cost bound → Polynomial n := fun l => word n l.1 p

theorem span_equations {n : ℕ} (cost : Fin n → ℝ) (bound : ℝ) (p : Polynomial n) :
    Ideal.span (Set.range (equations cost bound p)) = ideal n cost bound p := by
  unfold ideal derivativeIdeal
  congr 1
  ext g
  constructor
  · rintro ⟨l, rfl⟩
    exact ⟨l.1, l.2, rfl⟩
  · rintro ⟨l, hl, rfl⟩
    exact ⟨⟨l, hl⟩, rfl⟩

theorem equation_supportBound {n : ℕ} (cost W : Fin n → ℝ) (bound N : ℝ)
    (p : Polynomial n) (hp : WeightedSliceDegree.SupportBound W N p)
    (hW : ∀ i, 0 ≤ W i) (l : BoundedWords cost bound) :
    WeightedSliceDegree.SupportBound W N (equations cost bound p l) :=
  supportBound_word W N p hp hW l.1

theorem exists_persistent_component {n : ℕ}
    (cost : Fin n → ℝ) (hcost : ∀ i, 0 ≤ cost i)
    (delta : ℝ) (hdelta : 0 ≤ delta) (p : Polynomial n) (hp : p ≠ 0)
    (d : ℕ) (P : Ideal (Polynomial n)) (hP : P.IsPrime) (hheight : P.height ≤ d)
    (hvanish : ∀ l : List (Fin n), wordCost cost l ≤ ((d : ℝ) + 2) * delta → word n l p ∈ P) :
    ∃ r < d + 2, ∃ Q : Ideal (Polynomial n),
      Q ∈ (ideal n cost ((r : ℝ) * delta) p).minimalPrimes ∧
      Q ∈ (ideal n cost (((r : ℝ) + 1) * delta) p).minimalPrimes ∧
      Q ≤ P ∧ 1 ≤ Q.height ∧ Q.height ≤ d ∧
      ∀ g ∈ ideal n cost ((r : ℝ) * delta) p,
        ∀ l : List (Fin n), wordCost cost l ≤ delta → word n l g ∈ Q :=
  exists_persistent_derivative_component (partialFrame n) cost hcost delta hdelta p hp
    d P hP hheight hvanish

end PiExponent.OrdinaryDerivatives
end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Jets/OrdinaryJetDerivatives.lean <==
import OAI.NumberTheory.PiExponent.Jets.FormalLogJet
import OAI.NumberTheory.PiExponent.Jets.OrdinaryAuxiliaryJet
import OAI.NumberTheory.PiExponent.Jets.OrdinaryDerivativeIdeals

namespace OAI

noncomputable section
namespace PiExponent.OrdinaryAuxiliaryJet

theorem formalJet_pderiv {n : ℕ} (c : Fin n → ℂ) (i : Fin n)
    (p : MvPolynomial (Fin n) ℂ) :
    formalJet c (MvPolynomial.pderiv i p) = MvPowerSeries.pderiv i (formalJet c p) := by
  apply FormalLogJet.derivation_map_of_X (formalJet c) (MvPolynomial.pderiv i)
    (MvPowerSeries.pderiv i) _ p
  intro j
  by_cases hij : i = j
  · subst j
    simp [formalJet]
  · simp [formalJet, MvPowerSeries.pderiv_X_of_ne, Ne.symm hij]

theorem formalJet_word_vanishing {n : ℕ} (c : Fin n → ℂ)
    (v : Fin n → ℚ) (hv : ∀ i, 0 ≤ v i) (H : ℚ)
    (p : MvPolynomial (Fin n) ℂ)
    (hp : formalJet c p ∈ JetGeometry.rationalWeightedIdeal v hv H)
    (word : List (Fin n)) :
    formalJet c (OrdinaryDerivatives.word n word p) ∈
      JetGeometry.rationalWeightedIdeal v hv (H - (word.map v).sum) := by
  induction word with
  | nil => simpa only [OrdinaryDerivatives.word_nil, List.map_nil, List.sum_nil, sub_zero] using hp
  | cons i word ih =>
    rw [OrdinaryDerivatives.word_cons, formalJet_pderiv]
    have h := FormalJetDerivatives.pderiv_mem_rationalWeightedIdeal v hv
      (H - (word.map v).sum) (formalJet c (OrdinaryDerivatives.word n word p)) ih i
    simpa only [List.map_cons, List.sum_cons, sub_sub, add_comm] using h

theorem formalJet_word_vanishing_of_cost {n : ℕ} (c : Fin n → ℂ)
    (v : Fin n → ℚ) (hv : ∀ i, 0 ≤ v i) (H delta : ℚ)
    (p : MvPolynomial (Fin n) ℂ)
    (hp : formalJet c p ∈ JetGeometry.rationalWeightedIdeal v hv H)
    (word : List (Fin n)) (hword : (word.map v).sum ≤ delta) :
    formalJet c (OrdinaryDerivatives.word n word p) ∈
      JetGeometry.rationalWeightedIdeal v hv (H - delta) := by
  intro d hd
  apply formalJet_word_vanishing c v hv H p hp word d
  exact lt_of_lt_of_le hd (by linarith)

end PiExponent.OrdinaryAuxiliaryJet
end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Jets/OrdinaryTaylor.lean <==
import OAI.NumberTheory.PiExponent.Jets.OrdinaryDerivativeIdeals
import OAI.NumberTheory.PiExponent.Jets.TaylorRectangular

namespace OAI

noncomputable section
namespace PiExponent.OrdinaryTaylor

open scoped BigOperators
open CommutingTaylor TaylorRectangular DerivativeIdeals
open PiExponentApprox

section General
variable {R K ι : Type*} [CommRing R] [Algebra ℚ R] [Field K] [Algebra ℚ K]

theorem wordDerivative_append (D : ι → Derivation ℚ R R)
    (u v : List ι) (a : R) :
    wordDerivative D (u ++ v) a = wordDerivative D u (wordDerivative D v a) := by
  induction u with
  | nil => rfl
  | cons i u ih => simp only [List.cons_append, wordDerivative_cons, ih]

theorem wordDerivative_replicate (D : ι → Derivation ℚ R R)
    (i : ι) (n : ℕ) (a : R) :
    wordDerivative D (List.replicate n i) a = iter (D i) n a := by
  induction n with
  | zero => rfl
  | succ n ih => simp only [List.replicate_succ, wordDerivative_cons, ih, iter_succ]

theorem mixedIter_eq_wordDerivative (D : ι → Derivation ℚ R R)
    (k : ℕ) (B : Fin k → ι) (α : Fin k →₀ ℕ) (a : R) :
    mixedIter k (fun i => D (B i)) α a = wordDerivative D (derivativeWord k B α) a := by
  induction k generalizing a with
  | zero => rfl
  | succ k ih =>
    simp only [mixedIter, LinearMap.comp_apply, derivativeWord,
      wordDerivative_append, wordDerivative_replicate]
    exact ih (fun i => B i.succ) α.tail _

theorem derivativeWord_wordCost (k : ℕ) (B : Fin k → ι)
    (α : Fin k →₀ ℕ) (cost : ι → ℝ) :
    wordCost cost (derivativeWord k B α) = ∑ i, (α i : ℝ) * cost (B i) := by
  induction k with
  | zero => simp [derivativeWord, wordCost]
  | succ k ih =>
    simp only [derivativeWord, wordCost, List.map_append, List.sum_append,
      List.map_replicate, List.sum_replicate]
    change wordCost cost (derivativeWord k (fun i => B i.succ) α.tail) +
      (α 0) • cost (B 0) = _
    rw [ih, Fin.sum_univ_succ]
    simp only [Finsupp.tail_apply, nsmul_eq_mul]
    ring

theorem derivativeWord_wordCost_le (k : ℕ) (B : Fin k → ι)
    (α : Fin k →₀ ℕ) (cost : ι → ℝ) (n : Fin k → ℕ) (δ : ℝ)
    (hcost : ∀ i, 0 ≤ cost i) (hα : ∀ i, α i < n i)
    (hn : ∑ i, ((n i - 1 : ℕ) : ℝ) * cost (B i) ≤ δ) :
    wordCost cost (derivativeWord k B α) ≤ δ := by
  rw [derivativeWord_wordCost]
  apply le_trans _ hn
  apply Finset.sum_le_sum
  intro i hi
  apply mul_le_mul_of_nonneg_right _ (hcost _)
  exact_mod_cast (by have := hα i; omega : α i ≤ n i - 1)

theorem residueTaylor_ideal_le (D : ι → Derivation ℚ R R)
    (k : ℕ) (B : Fin k → ι) (ρ : R →+* K) (I : Ideal R)
    (cost : ι → ℝ) (n : Fin k → ℕ) (δ : ℝ)
    (hcost : ∀ i, 0 ≤ cost i)
    (hn : ∑ i, ((n i - 1 : ℕ) : ℝ) * cost (B i) ≤ δ)
    (hvanish : ∀ a ∈ I, ∀ word : List ι, wordCost cost word ≤ δ →
      ρ (wordDerivative D word a) = 0) :
    I ≤ (TransverseMultiplicity.rectangularIdeal n).comap
      (residueTaylorFin k (fun i => D (B i)) ρ) := by
  intro a ha
  apply residueTaylor_mem_rectangular
  intro α hα
  rw [mixedIter_eq_wordDerivative]
  exact hvanish a ha _ (derivativeWord_wordCost_le k B α cost n δ hcost hα hn)

theorem persistent_ideal_le (D : ι → Derivation ℚ R R)
    (k : ℕ) (B : Fin k → ι) (ρ : R →+* K) (Q : Ideal R)
    (cost : ι → ℝ) (bound δ : ℝ) (F : R) (n : Fin k → ℕ)
    (hcost : ∀ i, 0 ≤ cost i)
    (hn : ∑ i, ((n i - 1 : ℕ) : ℝ) * cost (B i) ≤ δ)
    (hpersist : derivativeIdeal D cost (bound + δ) F ≤ Q)
    (hQ : Q ≤ RingHom.ker ρ) :
    derivativeIdeal D cost bound F ≤ (TransverseMultiplicity.rectangularIdeal n).comap
      (residueTaylorFin k (fun i => D (B i)) ρ) := by
  apply residueTaylor_ideal_le D k B ρ _ cost n δ hcost hn
  intro a ha word hw
  exact hQ (derivative_vanishes_on_persistent_ideal D cost hcost bound δ F a Q ha hpersist word hw)

end General

variable {K : Type*} [Field K] [Algebra ℚ K]

def ordinaryTaylor (m k : ℕ) (B : Fin k → Fin m)
    (ρ : OrdinaryDerivatives.Polynomial m →+* K) :
    OrdinaryDerivatives.Polynomial m →+* MvPowerSeries (Fin k) K :=
  residueTaylorFin k (fun i => OrdinaryDerivatives.partialFrame m (B i)) ρ

omit [Algebra ℚ K] in
@[simp] theorem ordinaryTaylor_constant (m k : ℕ) (B : Fin k → Fin m)
    (ρ : OrdinaryDerivatives.Polynomial m →+* K) (a : OrdinaryDerivatives.Polynomial m) :
    MvPowerSeries.constantCoeff (ordinaryTaylor m k B ρ a) = ρ a :=
  constantCoeff_residueTaylorFin _ _ _ _

omit [Algebra ℚ K] in
@[simp] theorem ordinaryTaylor_firstCoefficient (m k : ℕ) (B : Fin k → Fin m)
    (ρ : OrdinaryDerivatives.Polynomial m →+* K) (i : Fin k)
    (a : OrdinaryDerivatives.Polynomial m) :
    MvPowerSeries.coeff (Finsupp.single i 1) (ordinaryTaylor m k B ρ a) =
      ρ (MvPolynomial.pderiv (B i) a) :=
  coeff_single_residueTaylorFin _ _ _ _ _

theorem mixedIter_eq_ordinaryWord (m k : ℕ) (B : Fin k → Fin m)
    (α : Fin k →₀ ℕ) (a : OrdinaryDerivatives.Polynomial m) :
    mixedIter k (fun i => OrdinaryDerivatives.partialFrame m (B i)) α a =
      OrdinaryDerivatives.word m (derivativeWord k B α) a :=
  mixedIter_eq_wordDerivative (OrdinaryDerivatives.partialFrame m) k B α a

theorem ordinaryTaylor_ideal_le (m k : ℕ) (B : Fin k → Fin m)
    (ρ : OrdinaryDerivatives.Polynomial m →+* K) (I : Ideal (OrdinaryDerivatives.Polynomial m))
    (cost : Fin m → ℝ) (n : Fin k → ℕ) (δ : ℝ)
    (hcost : ∀ i, 0 ≤ cost i)
    (hn : ∑ i, ((n i - 1 : ℕ) : ℝ) * cost (B i) ≤ δ)
    (hvanish : ∀ a ∈ I, ∀ word : List (Fin m), wordCost cost word ≤ δ →
      ρ (OrdinaryDerivatives.word m word a) = 0) :
    I ≤ (TransverseMultiplicity.rectangularIdeal n).comap (ordinaryTaylor m k B ρ) :=
  residueTaylor_ideal_le (OrdinaryDerivatives.partialFrame m) k B ρ I cost n δ hcost hn hvanish

theorem ordinary_residueTaylor_ideal_le (m k : ℕ) (B : Fin k → Fin m)
    (ρ : OrdinaryDerivatives.Polynomial m →+* K) (I : Ideal (OrdinaryDerivatives.Polynomial m))
    (cost : Fin m → ℝ) (box : Fin k → ℕ) (δ : ℝ)
    (hcost : ∀ i, 0 ≤ cost i)
    (hbudget : ∑ i, ((box i - 1 : ℕ) : ℝ) * cost (B i) ≤ δ)
    (hvanish : ∀ a ∈ I, ∀ word : List (Fin m), wordCost cost word ≤ δ →
      ρ (OrdinaryDerivatives.word m word a) = 0) :
    I ≤ (TransverseMultiplicity.rectangularIdeal box).comap
      (residueTaylorFin k (fun i => OrdinaryDerivatives.partialFrame m (B i)) ρ) :=
  ordinaryTaylor_ideal_le m k B ρ I cost box δ hcost hbudget hvanish

theorem ordinary_persistent_ideal_le (m k : ℕ) (B : Fin k → Fin m)
    (ρ : OrdinaryDerivatives.Polynomial m →+* K) (Q : Ideal (OrdinaryDerivatives.Polynomial m))
    (cost : Fin m → ℝ) (bound δ : ℝ) (F : OrdinaryDerivatives.Polynomial m)
    (n : Fin k → ℕ) (hcost : ∀ i, 0 ≤ cost i)
    (hn : ∑ i, ((n i - 1 : ℕ) : ℝ) * cost (B i) ≤ δ)
    (hpersist : OrdinaryDerivatives.ideal m cost (bound + δ) F ≤ Q)
    (hQ : Q ≤ RingHom.ker ρ) :
    OrdinaryDerivatives.ideal m cost bound F ≤
      (TransverseMultiplicity.rectangularIdeal n).comap (ordinaryTaylor m k B ρ) :=
  persistent_ideal_le (OrdinaryDerivatives.partialFrame m) k B ρ Q cost bound δ F n
    hcost hn hpersist hQ

end PiExponent.OrdinaryTaylor
end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Jets/PolynomialJetPackets.lean <==
import OAI.NumberTheory.PiExponent.Jets.FormalJetIndices
import OAI.NumberTheory.PiExponent.Jets.JetGeometry

namespace OAI

noncomputable section
namespace PiExponent.PolynomialJetPackets
open MvPowerSeries JetGeometry

theorem polynomial_packet_surjective {R : Type*} [CommRing R] {n : ℕ}
    (v : Fin n → ℚ) (hv : ∀ i, 0 < v i) (H : ℚ) :
    Function.Surjective (fun p : MvPolynomial (Fin n) R =>
      rationalCoefficientPacket v H (p : MvPowerSeries (Fin n) R)) := by
  classical
  let I := {d : Fin n →₀ ℕ // Finsupp.weight v d < H}
  let : Fintype I := Fintype.ofEquiv _ (FormalMatrixBridge.rationalJetIndexEquiv v hv H).symm
  intro packet
  change I → R at packet
  let p : MvPolynomial (Fin n) R := ∑ d : I, MvPolynomial.monomial d.val (packet d)
  refine ⟨p, ?_⟩
  funext d
  change coeff d.val (p : MvPowerSeries (Fin n) R) = packet d
  simp only [p, MvPolynomial.coeff_coe, MvPolynomial.coeff_sum,
    MvPolynomial.coeff_monomial, Subtype.val_inj]
  change (∑ x : I, if x = (d : I) then packet x else 0) = packet d
  exact Fintype.sum_ite_eq' (d : I) packet

theorem polynomial_packets_surjective {R J : Type*} [CommRing R] {n : ℕ}
    (v : Fin n → ℚ) (hv : ∀ i, 0 < v i) (H : ℚ) :
    Function.Surjective (fun p : J → MvPolynomial (Fin n) R =>
      fun j => rationalCoefficientPacket v H (p j : MvPowerSeries (Fin n) R)) := by
  intro packets
  choose p hp using fun j => polynomial_packet_surjective v hv H (packets j)
  exact ⟨p, funext hp⟩

end PiExponent.PolynomialJetPackets

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Jets/PolynomialTangentDifferential.lean <==
import Mathlib.Algebra.MvPolynomial.PDeriv
import Mathlib.LinearAlgebra.Dual.Lemmas
import Mathlib.RingTheory.Ideal.Quotient.Operations
import Mathlib.RingTheory.Localization.FractionRing
import OAI.NumberTheory.PiExponent.Analysis.AlgebraicLogarithmicObstruction

namespace OAI

noncomputable section

namespace PiExponent

open MvPolynomial KaehlerDifferential

section PolynomialMap
variable {C E ι : Type*} [Field C] [Field E] [Algebra C E] [Fintype ι]

theorem derivation_polynomial_map (φ : MvPolynomial ι C →ₐ[C] E)
    (d : Derivation C E E) (p : MvPolynomial ι C) :
    d (φ p) = ∑ i, φ (pderiv i p) * d (φ (X i)) := by
  classical
  induction p using MvPolynomial.induction_on with
  | C a => simp
  | add p q hp hq => simp [hp, hq, add_mul, Finset.sum_add_distrib]
  | mul_X p j hp =>
    simp only [map_mul, Derivation.leibniz, smul_eq_mul, hp,
      map_add, pderiv_X, Finset.sum_add_distrib, add_mul, mul_assoc]
    simp only [← Finset.mul_sum]
    simp [Pi.single_apply, mul_comm]

def polynomialJacobian (φ : MvPolynomial ι C →ₐ[C] E)
    (Q : Ideal (MvPolynomial ι C)) : (ι → E) →ₗ[E] (Q → E) where
  toFun t p := ∑ i, φ (pderiv i p.1) * t i
  map_add' t u := by ext p; simp [mul_add, Finset.sum_add_distrib]
  map_smul' a t := by ext p; simp [Finset.mul_sum, mul_left_comm]

def polynomialTangent (φ : MvPolynomial ι C →ₐ[C] E)
    (Q : Ideal (MvPolynomial ι C)) : Submodule E (ι → E) :=
  LinearMap.ker (polynomialJacobian φ Q)

abbrev PolynomialNormal (φ : MvPolynomial ι C →ₐ[C] E)
    (Q : Ideal (MvPolynomial ι C)) := (ι → E) ⧸ polynomialTangent φ Q

theorem derivation_mem_polynomialTangent (φ : MvPolynomial ι C →ₐ[C] E)
    (Q : Ideal (MvPolynomial ι C)) (hQ : ∀ p ∈ Q, φ p = 0)
    (d : Derivation C E E) :
    (fun i => d (φ (X i))) ∈ polynomialTangent φ Q := by
  change polynomialJacobian φ Q (fun i => d (φ (X i))) = 0
  ext p
  change (∑ i, φ (pderiv i p.1) * d (φ (X i))) = 0
  rw [← derivation_polynomial_map, hQ p.1 p.2, map_zero]

theorem differential_relation_of_polynomialTangent
    (φ : MvPolynomial ι C →ₐ[C] E) (Q : Ideal (MvPolynomial ι C))
    (hQ : ∀ p ∈ Q, φ p = 0) (a : ι → E)
    (h : ∀ t ∈ polynomialTangent φ Q, ∑ i, a i * t i = 0) :
    (∑ i, a i • D C E (φ (X i))) = 0 := by
  apply (Module.forall_dual_apply_eq_zero_iff E _).mp
  intro l
  let d : Derivation C E E := l.compDer (D C E)
  have hd := h (fun i => d (φ (X i))) (derivation_mem_polynomialTangent φ Q hQ d)
  change (∑ i, a i * l (D C E (φ (X i)))) = 0 at hd
  simpa only [map_sum, map_smul, smul_eq_mul] using hd

theorem logarithmic_differential_of_polynomialTangent
    (φ : MvPolynomial ι C →ₐ[C] E) (Q : Ideal (MvPolynomial ι C))
    (hQ : ∀ p ∈ Q, φ p = 0) (i j : ι)
    (h : ∀ t ∈ polynomialTangent φ Q, t i = t j / φ (X j)) :
    D C E (φ (X i)) = (φ (X j))⁻¹ • D C E (φ (X j)) := by
  apply sub_eq_zero.mp
  apply (Module.forall_dual_apply_eq_zero_iff E _).mp
  intro l
  let d : Derivation C E E := l.compDer (D C E)
  have hd := h (fun i => d (φ (X i))) (derivation_mem_polynomialTangent φ Q hQ d)
  change l (D C E (φ (X i))) = l (D C E (φ (X j))) / φ (X j) at hd
  simpa only [map_sub, map_smul, smul_eq_mul, div_eq_mul_inv,
    sub_eq_zero, mul_comm] using hd

theorem differential_eq_zero_of_polynomialTangent
    (φ : MvPolynomial ι C →ₐ[C] E) (Q : Ideal (MvPolynomial ι C))
    (hQ : ∀ p ∈ Q, φ p = 0) (i : ι)
    (h : ∀ t ∈ polynomialTangent φ Q, t i = 0) :
    D C E (φ (X i)) = 0 := by
  apply (Module.forall_dual_apply_eq_zero_iff E _).mp
  intro l
  let d : Derivation C E E := l.compDer (D C E)
  exact h (fun i => d (φ (X i))) (derivation_mem_polynomialTangent φ Q hQ d)

theorem polynomialNormal_span
    (φ : MvPolynomial ι C →ₐ[C] E) (Q : Ideal (MvPolynomial ι C))
    (b : Module.Basis ι E (ι → E)) :
    Submodule.span E (Set.range (fun i => (polynomialTangent φ Q).mkQ (b i))) = ⊤ := by
  rw [Set.range_comp', ← Submodule.map_span, b.span_eq, Submodule.map_top]
  exact LinearMap.range_eq_top.mpr (Submodule.mkQ_surjective _)

end PolynomialMap

variable {C ι : Type*} [Field C] [Fintype ι]

abbrev PolynomialResidueField (Q : Ideal (MvPolynomial ι C)) [Q.IsPrime] :=
  FractionRing (MvPolynomial ι C ⧸ Q)

def polynomialResidueMap (Q : Ideal (MvPolynomial ι C)) [Q.IsPrime] :
    MvPolynomial ι C →ₐ[C] PolynomialResidueField Q :=
  (IsScalarTower.toAlgHom C (MvPolynomial ι C ⧸ Q) (PolynomialResidueField Q)).comp
    (Ideal.Quotient.mkₐ C Q)

omit [Fintype ι] in

theorem polynomialResidueMap_eq_zero (Q : Ideal (MvPolynomial ι C)) [Q.IsPrime]
    (p : MvPolynomial ι C) (hp : p ∈ Q) : polynomialResidueMap Q p = 0 := by
  change algebraMap (MvPolynomial ι C ⧸ Q) (PolynomialResidueField Q)
    (Ideal.Quotient.mk Q p) = 0
  rw [Ideal.Quotient.eq_zero_iff_mem.mpr hp, map_zero]

omit [Fintype ι] in

theorem polynomialResidueMap_eq_zero_iff (Q : Ideal (MvPolynomial ι C)) [Q.IsPrime]
    (p : MvPolynomial ι C) : polynomialResidueMap Q p = 0 ↔ p ∈ Q := by
  constructor
  · intro h
    apply Ideal.Quotient.eq_zero_iff_mem.mp
    apply IsFractionRing.injective (MvPolynomial ι C ⧸ Q) (PolynomialResidueField Q)
    change algebraMap (MvPolynomial ι C ⧸ Q) (PolynomialResidueField Q)
      (Ideal.Quotient.mk Q p) = 0 at h
    simpa only [map_zero] using h
  · exact polynomialResidueMap_eq_zero Q p

omit [Fintype ι] in

theorem coordinate_sub_constant_mem_prime
    (Q : Ideal (MvPolynomial ι C)) [Q.IsPrime] (j : ι) (c : C)
    (h : algebraMap C (PolynomialResidueField Q) c = polynomialResidueMap Q (X j)) :
    X j - MvPolynomial.C c ∈ Q := by
  apply (polynomialResidueMap_eq_zero_iff Q _).mp
  simp only [map_sub, MvPolynomial.algHom_C, h, sub_self]

theorem polynomialResidueField_essFiniteType (Q : Ideal (MvPolynomial ι C)) [Q.IsPrime] :
    Algebra.EssFiniteType C (PolynomialResidueField Q) := by infer_instance

theorem constant_of_prime_polynomialTangent
    [CharZero C] [IsAlgClosed C] (Q : Ideal (MvPolynomial ι C)) [Q.IsPrime]
    (i j : ι)
    (h : ∀ t ∈ polynomialTangent (polynomialResidueMap Q) Q,
      t i = t j / polynomialResidueMap Q (X j)) :
    ∃ c : C, algebraMap C (PolynomialResidueField Q) c = polynomialResidueMap Q (X j) := by
  have : Algebra.EssFiniteType C (PolynomialResidueField Q) :=
    polynomialResidueField_essFiniteType Q
  exact constant_of_logarithmic_differential _ _
    (logarithmic_differential_of_polynomialTangent (polynomialResidueMap Q) Q
      (polynomialResidueMap_eq_zero Q) i j h)

end PiExponent

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Jets/PrimeNormalCotangent.lean <==
import Mathlib.RingTheory.LocalRing.ResidueField.Ideal
import Mathlib.RingTheory.RegularLocalRing.Polynomial
import OAI.NumberTheory.PiExponent.Jets.PolynomialTangentDifferential
import OAI.NumberTheory.PiExponent.Jets.ResidueConormalPairing

namespace OAI

noncomputable section

namespace PiExponent

open KaehlerDifferential
open scoped TensorProduct

def extendModuleDerivation
    {C R A E : Type*} [CommRing C] [CommRing R] [CommRing A] [CommRing E]
    [Algebra C R] [Algebra C A] [Algebra C E]
    [Algebra R A] [Algebra R E] [Algebra A E]
    [IsScalarTower C R A] [IsScalarTower C R E] [IsScalarTower C A E]
    [IsScalarTower R A E] [Algebra.FormallyEtale R A]
    (d : Derivation C R E) : Derivation C A E :=
  ((LinearMap.liftBaseChange A d.liftKaehlerDifferential).comp
    (tensorKaehlerEquivOfFormallyEtale C R A).symm.toLinearMap).compDer (D C A)

@[simp]
theorem extendModuleDerivation_algebraMap
    {C R A E : Type*} [CommRing C] [CommRing R] [CommRing A] [CommRing E]
    [Algebra C R] [Algebra C A] [Algebra C E]
    [Algebra R A] [Algebra R E] [Algebra A E]
    [IsScalarTower C R A] [IsScalarTower C R E] [IsScalarTower C A E]
    [IsScalarTower R A E] [Algebra.FormallyEtale R A]
    (d : Derivation C R E) (r : R) :
    extendModuleDerivation (A := A) d (algebraMap R A r) = d r := by
  simp [extendModuleDerivation, LinearMap.compDer,
    tensorKaehlerEquivOfFormallyEtale_symm_D_algebraMap,
    Derivation.liftKaehlerDifferential_comp_D]

variable {C ι : Type*} [Field C] [Fintype ι]
variable (Q : Ideal (MvPolynomial ι C)) [Q.IsPrime]

abbrev PrimeLocalCotangent := IsLocalRing.CotangentSpace (Localization.AtPrime Q)

def primeResidueMap : MvPolynomial ι C →ₐ[C] Q.ResidueField :=
  IsScalarTower.toAlgHom C (MvPolynomial ι C) Q.ResidueField

def primeLocalPartial (i : ι) : Derivation C (Localization.AtPrime Q) Q.ResidueField := by
  let : Algebra.FormallyEtale (MvPolynomial ι C) (Localization.AtPrime Q) :=
    Algebra.FormallyEtale.of_isLocalization Q.primeCompl
  exact extendModuleDerivation
    ((Algebra.linearMap (MvPolynomial ι C) Q.ResidueField).compDer (MvPolynomial.pderiv i))

omit [Fintype ι] in
@[simp]
theorem primeLocalPartial_polynomial (i : ι) (p : MvPolynomial ι C) :
    primeLocalPartial Q i (algebraMap (MvPolynomial ι C) (Localization.AtPrime Q) p) =
      algebraMap (MvPolynomial ι C) Q.ResidueField (MvPolynomial.pderiv i p) := by
  let : Algebra.FormallyEtale (MvPolynomial ι C) (Localization.AtPrime Q) :=
    Algebra.FormallyEtale.of_isLocalization Q.primeCompl
  change extendModuleDerivation _ (algebraMap (MvPolynomial ι C) (Localization.AtPrime Q) p) = _
  rw [extendModuleDerivation_algebraMap]
  rfl

def primePartialNormal (i : ι) : PrimeLocalCotangent Q →ₗ[Q.ResidueField] Q.ResidueField :=
  PiExponentSiegel.W58.residueConormalPairing
    (IsLocalRing.maximalIdeal (Localization.AtPrime Q)) (primeLocalPartial Q i)

def primeNormalPairing : (ι → Q.ResidueField) →ₗ[Q.ResidueField]
    (PrimeLocalCotangent Q →ₗ[Q.ResidueField] Q.ResidueField) where
  toFun v := ∑ i, v i • primePartialNormal Q i
  map_add' v w := by simp [add_smul, Finset.sum_add_distrib]
  map_smul' c v := by simp [Finset.smul_sum, smul_smul]

def primePolynomialCotangent (p : Q) : PrimeLocalCotangent Q :=
  (IsLocalRing.maximalIdeal (Localization.AtPrime Q)).toCotangent
    ⟨algebraMap (MvPolynomial ι C) (Localization.AtPrime Q) p.1,
      (IsLocalization.AtPrime.to_map_mem_maximal_iff (Localization.AtPrime Q) Q p.1).mpr p.2⟩

@[simp]
theorem primeNormalPairing_polynomial (v : ι → Q.ResidueField) (p : Q) :
    primeNormalPairing Q v (primePolynomialCotangent Q p) =
      ∑ i, v i * primeResidueMap Q (MvPolynomial.pderiv i p.1) := by
  change (∑ i, v i • primePartialNormal Q i) (primePolynomialCotangent Q p) = _
  rw [LinearMap.sum_apply]
  apply Finset.sum_congr rfl
  intro i _
  change v i * primeLocalPartial Q i
    (algebraMap (MvPolynomial ι C) (Localization.AtPrime Q) p.1) = _
  rw [primeLocalPartial_polynomial]
  rfl

theorem primeNormalPairing_ker_le_tangent :
    LinearMap.ker (primeNormalPairing Q) ≤ polynomialTangent (primeResidueMap Q) Q := by
  intro v hv
  change primeNormalPairing Q v = 0 at hv
  change polynomialJacobian (primeResidueMap Q) Q v = 0
  ext p
  have h := LinearMap.congr_fun hv (primePolynomialCotangent Q p)
  simpa only [primeNormalPairing_polynomial, LinearMap.zero_apply,
    polynomialJacobian, LinearMap.coe_mk, AddHom.coe_mk, Pi.zero_apply, mul_comm] using h

def primeLocalDirectional (v : ι → Q.ResidueField) :
    Derivation C (Localization.AtPrime Q) Q.ResidueField :=
  ∑ i, v i • primeLocalPartial Q i

@[simp]
theorem primeNormalPairing_toCotangent (v : ι → Q.ResidueField)
    (x : IsLocalRing.maximalIdeal (Localization.AtPrime Q)) :
    primeNormalPairing Q v ((IsLocalRing.maximalIdeal (Localization.AtPrime Q)).toCotangent x) =
      primeLocalDirectional Q v x := by
  change (∑ i, v i • primePartialNormal Q i) _ = _
  rw [LinearMap.sum_apply]
  change (∑ i, v i * primeLocalPartial Q i x.1) = _
  change (∑ i, v i * primeLocalPartial Q i x.1) =
    (Derivation.coeFnAddMonoidHom (∑ i, v i • primeLocalPartial Q i)) x.1
  rw [map_sum, Finset.sum_apply]
  rfl

theorem primeNormalPairing_linearIndependent {σ : Type*} [Fintype σ]
    (v : σ → ι → Q.ResidueField)
    (hv : LinearIndependent Q.ResidueField
      (fun j => (polynomialTangent (primeResidueMap Q) Q).mkQ (v j))) :
    LinearIndependent Q.ResidueField (fun j => primeNormalPairing Q (v j)) := by
  classical
  apply Fintype.linearIndependent_iff.mpr
  intro a ha j
  have hp : primeNormalPairing Q (∑ j, a j • v j) = 0 := by
    simpa only [map_sum, map_smul] using ha
  have hm := primeNormalPairing_ker_le_tangent Q hp
  have hq : (polynomialTangent (primeResidueMap Q) Q).mkQ (∑ j, a j • v j) = 0 :=
    (Submodule.Quotient.mk_eq_zero _).mpr hm
  have hsum : ∑ j, a j • (polynomialTangent (primeResidueMap Q) Q).mkQ (v j) = 0 := by
    simpa only [map_sum, map_smul] using hq
  exact Fintype.linearIndependent_iff.mp hv a hsum j

theorem prime_cotangent_evaluation_surjective {σ : Type*} [Fintype σ]
    (v : σ → ι → Q.ResidueField)
    (hv : LinearIndependent Q.ResidueField
      (fun j => (polynomialTangent (primeResidueMap Q) Q).mkQ (v j))) :
    Function.Surjective
      (fun x : PrimeLocalCotangent Q => fun j => primeNormalPairing Q (v j) x) := by
  classical
  let f := fun j => primeNormalPairing Q (v j)
  have hf : LinearIndependent Q.ResidueField f := primeNormalPairing_linearIndependent Q v hv
  intro a
  obtain ⟨g, hg⟩ := LinearMap.dualMap_surjective_of_injective
    hf.finsuppLinearCombination_injective (Finsupp.linearCombination Q.ResidueField a)
  refine ⟨(Module.evalEquiv Q.ResidueField (PrimeLocalCotangent Q)).symm g, ?_⟩
  funext j
  change f j ((Module.evalEquiv Q.ResidueField (PrimeLocalCotangent Q)).symm g) = a j
  rw [Module.apply_evalEquiv_symm_apply]
  have hj := LinearMap.congr_fun hg (Finsupp.single j (1 : Q.ResidueField))
  simpa only [LinearMap.dualMap_apply, Finsupp.linearCombination_single, one_smul] using hj

end PiExponent

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Jets/PrimeTaylorCotangent.lean <==
import OAI.NumberTheory.PiExponent.Jets.RectangularCotangent
import OAI.NumberTheory.PiExponent.LocalAlgebra.PrimeNormalKernel

namespace OAI

noncomputable section

namespace PiExponent

open PiExponentApprox.TransverseMultiplicity MvPowerSeries

variable {C ι σ : Type*} [Field C] [CharZero C] [Fintype ι]
variable [Fintype σ] [DecidableEq σ]
variable (Q : Ideal (MvPolynomial ι C)) [Q.IsPrime]

omit [Fintype ι] [Fintype σ] in
theorem primeRectangular_maps_maximal
    (tau : Localization.AtPrime Q →+* MvPowerSeries σ Q.ResidueField)
    (hzero : ∀ x, constantCoeff (tau x) = algebraMap (Localization.AtPrime Q) Q.ResidueField x)
    (n : σ → ℕ) (hn : ∀ i, 2 ≤ n i) :
    IsLocalRing.maximalIdeal (Localization.AtPrime Q) ≤
      (rectangularAugmentationIdeal (K := Q.ResidueField) n hn).comap
        (rectangularTaylorAlgHom n tau) := by
  apply rectangularTaylorAlgHom_maps_residueIdeal n (rectangularPositive n hn)
    tau (algebraMap (Localization.AtPrime Q) Q.ResidueField) hzero
  exact le_of_eq (IsLocalRing.ker_residue (R := Localization.AtPrime Q)).symm

theorem prime_rectangular_mapCotangent_surjective
    (tau : Localization.AtPrime Q →+* MvPowerSeries σ Q.ResidueField)
    (hzero : ∀ x, constantCoeff (tau x) = algebraMap (Localization.AtPrime Q) Q.ResidueField x)
    (v : σ → ι → Q.ResidueField)
    (hv : LinearIndependent Q.ResidueField
      (fun j => (polynomialTangent (primeResidueMap Q) Q).mkQ (v j)))
    (hfirst : ∀ j x, coeff (Finsupp.single j 1) (tau x) = primeLocalDirectional Q (v j) x)
    (n : σ → ℕ) (hn : ∀ i, 2 ≤ n i) :
    Function.Surjective
      (Ideal.mapCotangent (IsLocalRing.maximalIdeal (Localization.AtPrime Q))
        (rectangularAugmentationIdeal (K := Q.ResidueField) n hn)
        (rectangularTaylorAlgHom n tau) (primeRectangular_maps_maximal Q tau hzero n hn)) := by
  intro z
  obtain ⟨x, hx⟩ := prime_cotangent_evaluation_surjective Q v hv
    (rectangularCotangentFirstCoefficients n hn z)
  refine ⟨x, ?_⟩
  apply rectangularCotangentFirstCoefficients_injective n hn
  rw [← hx]
  obtain ⟨a, rfl⟩ :=
    (IsLocalRing.maximalIdeal (Localization.AtPrime Q)).toCotangent_surjective x
  funext j
  rw [Ideal.mapCotangent_toCotangent, rectangularCotangentFirstCoefficients_toCotangent]
  change rectangularFirstCoefficients n hn
    (Ideal.Quotient.mk (rectangularIdeal (K := Q.ResidueField) n) (tau a.1)) j = _
  rw [rectangularFirstCoefficients_mk, hfirst]
  exact (primeNormalPairing_toCotangent Q (v j) a).symm

omit [CharZero C] [Fintype σ] [DecidableEq σ] in

theorem prime_localizedTaylor_firstCoefficient
    (tau : MvPolynomial ι C →+* MvPowerSeries σ Q.ResidueField)
    (hzero : ∀ p, constantCoeff (tau p) =
      algebraMap (Localization.AtPrime Q) Q.ResidueField
        (algebraMap (MvPolynomial ι C) (Localization.AtPrime Q) p))
    (v : σ → ι → Q.ResidueField)
    (hfirst : ∀ j p, coeff (Finsupp.single j 1) (tau p) =
      ∑ i, v j i * primeResidueMap Q (MvPolynomial.pderiv i p))
    (j : σ) (x : Localization.AtPrime Q) :
    coeff (Finsupp.single j 1)
      (localizedTaylorMap Q.primeCompl tau
        (algebraMap (Localization.AtPrime Q) Q.ResidueField) hzero x) =
      primeLocalDirectional Q (v j) x := by
  apply localizedTaylorMap_linearCoefficient Q.primeCompl tau
    (algebraMap (Localization.AtPrime Q) Q.ResidueField) hzero j
      (primeLocalDirectional Q (v j))
  · intro a b
    simp only [Derivation.leibniz, Algebra.smul_def]
  · intro p
    rw [hfirst, primeLocalDirectional_polynomial]

end PiExponent

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Jets/RectangularCotangent.lean <==
import Mathlib.RingTheory.Ideal.Cotangent
import Mathlib.Tactic.NormNum
import Mathlib.Tactic.ByContra
import Mathlib.RingTheory.MvPowerSeries.Derivative
import OAI.NumberTheory.PiExponent.Jets.TransverseMultiplicity

namespace OAI

noncomputable section

namespace PiExponentApprox.TransverseMultiplicity

open MvPowerSeries

variable {σ K : Type*} [Fintype σ] [DecidableEq σ] [Field K]

abbrev RectangularRing (n : σ → ℕ) :=
  MvPowerSeries σ K ⧸ rectangularIdeal (K := K) n

omit [Fintype σ] [DecidableEq σ] in
theorem rectangularPositive (n : σ → ℕ) (hn : ∀ i, 2 ≤ n i) : ∀ i, 0 < n i :=
  fun i => lt_of_lt_of_le (by norm_num) (hn i)

def rectangularAugmentationIdeal (n : σ → ℕ) (hn : ∀ i, 2 ≤ n i) :
    Ideal (RectangularRing (K := K) n) :=
  RingHom.ker (rectangularAugmentation (K := K) n (rectangularPositive n hn))

def unitRectIndex (n : σ → ℕ) (hn : ∀ i, 2 ≤ n i) (i : σ) : RectIndex n :=
  ⟨Finsupp.single i 1, by
    intro j
    by_cases h : j = i
    · subst j
      simpa using (show 1 < n i by have := hn i; omega)
    · simpa [Finsupp.single_eq_of_ne h] using rectangularPositive n hn j⟩

def rectangularFirstCoefficients (n : σ → ℕ) (hn : ∀ i, 2 ≤ n i) :
    RectangularRing (K := K) n →ₗ[K] (σ → K) where
  toFun f i := rectangularQuotientCoefficients (K := K) n f (unitRectIndex n hn i)
  map_add' f g := by ext i; exact congrFun (map_add (rectangularQuotientCoefficients (K := K) n) f g) _
  map_smul' a f := by ext i; exact congrFun (map_smul (rectangularQuotientCoefficients (K := K) n) a f) _

omit [Fintype σ] in
@[simp] theorem rectangularFirstCoefficients_mk (n : σ → ℕ) (hn : ∀ i, 2 ≤ n i)
    (f : MvPowerSeries σ K) (i : σ) :
    rectangularFirstCoefficients (K := K) n hn (Ideal.Quotient.mk (rectangularIdeal (K := K) n) f) i =
      coeff (Finsupp.single i 1) f := rfl

omit [Fintype σ] [DecidableEq σ] in

theorem firstCoeff_mul (f g : MvPowerSeries σ K) (i : σ) :
    coeff (Finsupp.single i 1) (f * g) =
      constantCoeff f * coeff (Finsupp.single i 1) g +
        constantCoeff g * coeff (Finsupp.single i 1) f := by
  have hh := congrArg (constantCoeff : MvPowerSeries σ K →+* K)
    ((MvPowerSeries.pderiv i).leibniz f g)
  simpa only [smul_eq_mul, map_add, map_mul,
    ← coeff_zero_eq_constantCoeff_apply, coeff_pderiv, zero_add,
    Finsupp.zero_apply, Nat.cast_zero, zero_add, mul_one] using hh

theorem rectangular_reconstruct (n : σ → ℕ) (f : RectangularRing (K := K) n) :
    f = ∑ d : RectIndex n,
      Ideal.Quotient.mk (rectangularIdeal (K := K) n)
        (monomial d.val (rectangularQuotientCoefficients (K := K) n f d)) := by
  apply (rectangularQuotientCoefficients_bijective (K := K) n).1
  rw [map_sum]
  funext e
  simp only [Finset.sum_apply, rectangularQuotientCoefficients_mk]
  change rectangularQuotientCoefficients (K := K) n f e =
    ∑ d : RectIndex n, coeff e.val
      (monomial d.val (rectangularQuotientCoefficients (K := K) n f d))
  symm
  rw [Finset.sum_eq_single e]
  · simp only [coeff_monomial_same]
  · intro d _ hde
    have hne : e.val ≠ d.val := by
      intro he
      exact hde (Subtype.ext he.symm)
    simp only [coeff_monomial, ite_eq_right hne]
  · intro h
    exact (h (Finset.mem_univ e)).elim

theorem rectangular_monomial_mem_square (n : σ → ℕ) (hn : ∀ i, 2 ≤ n i)
    (d : σ →₀ ℕ) (a : K) (hd : d ≠ 0)
    (hunit : ∀ i, d ≠ Finsupp.single i 1) :
    Ideal.Quotient.mk (rectangularIdeal (K := K) n) (monomial d a) ∈
      (rectangularAugmentationIdeal (K := K) n hn) ^ 2 := by
  have hex : ∃ i, d i ≠ 0 := by
    by_contra! hh
    exact hd (by ext i; exact hh i)
  obtain ⟨i, hi⟩ := hex
  let e : σ →₀ ℕ := d - Finsupp.single i 1
  have he : e + Finsupp.single i 1 = d := Finsupp.sub_add_single_one_cancel hi
  have he0 : e ≠ 0 := by
    intro h
    apply hunit i
    simpa [h] using he.symm
  have hleft : Ideal.Quotient.mk (rectangularIdeal (K := K) n) (monomial (Finsupp.single i 1) (1 : K)) ∈
      rectangularAugmentationIdeal (K := K) n hn := by
    change constantCoeff (monomial (Finsupp.single i 1) (1 : K)) = 0
    have hsingle : (0 : σ →₀ ℕ) ≠ Finsupp.single i 1 := by
      intro h
      have hh := congrArg (fun d : σ →₀ ℕ => d i) h
      simp at hh
    simp [← coeff_zero_eq_constantCoeff, coeff_monomial, hsingle]
  have hright : Ideal.Quotient.mk (rectangularIdeal (K := K) n) (monomial e a) ∈
      rectangularAugmentationIdeal (K := K) n hn := by
    change constantCoeff (monomial e a) = 0
    simp [← coeff_zero_eq_constantCoeff, coeff_monomial, Ne.symm he0]
  rw [pow_two]
  have hh := Ideal.mul_mem_mul hleft hright
  convert hh using 1
  rw [← map_mul, monomial_mul_monomial, one_mul, add_comm, he]

theorem rectangular_mem_square_of_first_zero (n : σ → ℕ) (hn : ∀ i, 2 ≤ n i)
    (f : RectangularRing (K := K) n)
    (hf : f ∈ rectangularAugmentationIdeal (K := K) n hn)
    (hfirst : rectangularFirstCoefficients (K := K) n hn f = 0) :
    f ∈ (rectangularAugmentationIdeal (K := K) n hn) ^ 2 := by
  rw [rectangular_reconstruct n f]
  apply Ideal.sum_mem
  intro d hd
  by_cases hd0 : d.val = 0
  · have hc : rectangularQuotientCoefficients (K := K) n f d = 0 := by
      obtain ⟨F, rfl⟩ := Ideal.Quotient.mk_surjective f
      change coeff d.val F = 0
      rw [hd0]
      exact hf
    simp [hc]
  · by_cases hu : ∃ i, d.val = Finsupp.single i 1
    · obtain ⟨i, hi⟩ := hu
      have hc : rectangularQuotientCoefficients (K := K) n f d = 0 := by
        have hh := congrFun hfirst i
        change rectangularQuotientCoefficients (K := K) n f (unitRectIndex n hn i) = 0 at hh
        have he : d = unitRectIndex n hn i := Subtype.ext hi
        simpa only [he] using hh
      simp [hc]
    · exact rectangular_monomial_mem_square n hn d.val _ hd0 (by simpa using hu)

def rectangularIdealFirstCoefficients (n : σ → ℕ) (hn : ∀ i, 2 ≤ n i) :
    rectangularAugmentationIdeal (K := K) n hn →ₗ[K] (σ → K) :=
  (rectangularFirstCoefficients (K := K) n hn).comp
    ((rectangularAugmentationIdeal (K := K) n hn).subtype.restrictScalars K)

omit [Fintype σ] in
theorem rectangularIdealFirstCoefficients_mul (n : σ → ℕ) (hn : ∀ i, 2 ≤ n i)
    (f g : rectangularAugmentationIdeal (K := K) n hn) :
    rectangularIdealFirstCoefficients (K := K) n hn (f * g) = 0 := by
  obtain ⟨F, hF⟩ := Ideal.Quotient.mk_surjective f.val
  obtain ⟨G, hG⟩ := Ideal.Quotient.mk_surjective g.val
  have hFc : constantCoeff F = 0 := by
    have hf := f.property
    change rectangularAugmentation (K := K) n (rectangularPositive n hn) f.val = 0 at hf
    simpa only [← hF, rectangularAugmentation_mk] using hf
  have hGc : constantCoeff G = 0 := by
    have hg := g.property
    change rectangularAugmentation (K := K) n (rectangularPositive n hn) g.val = 0 at hg
    simpa only [← hG, rectangularAugmentation_mk] using hg
  ext i
  change rectangularFirstCoefficients (K := K) n hn (f.val * g.val) i = 0
  rw [← hF, ← hG, ← map_mul, rectangularFirstCoefficients_mk, firstCoeff_mul, hFc, hGc]
  simp

def rectangularCotangentFirstCoefficients (n : σ → ℕ) (hn : ∀ i, 2 ≤ n i) :
    (rectangularAugmentationIdeal (K := K) n hn).Cotangent →ₗ[K] (σ → K) :=
  Ideal.Cotangent.lift (rectangularIdealFirstCoefficients (K := K) n hn)
    (rectangularIdealFirstCoefficients_mul n hn)

omit [Fintype σ] in
@[simp] theorem rectangularCotangentFirstCoefficients_toCotangent
    (n : σ → ℕ) (hn : ∀ i, 2 ≤ n i)
    (f : rectangularAugmentationIdeal (K := K) n hn) :
    rectangularCotangentFirstCoefficients (K := K) n hn
      ((rectangularAugmentationIdeal (K := K) n hn).toCotangent f) =
        rectangularFirstCoefficients (K := K) n hn f.val := rfl

theorem rectangularCotangentFirstCoefficients_injective
    (n : σ → ℕ) (hn : ∀ i, 2 ≤ n i) :
    Function.Injective (rectangularCotangentFirstCoefficients (K := K) n hn) := by
  have hz : ∀ z, rectangularCotangentFirstCoefficients (K := K) n hn z = 0 → z = 0 := by
    intro z hz
    obtain ⟨f, rfl⟩ := (rectangularAugmentationIdeal (K := K) n hn).toCotangent_surjective z
    apply ((rectangularAugmentationIdeal (K := K) n hn).toCotangent_eq_zero f).mpr
    exact rectangular_mem_square_of_first_zero n hn f.val f.property hz
  intro x y h
  apply sub_eq_zero.mp
  apply hz
  rw [map_sub, h, sub_self]

end PiExponentApprox.TransverseMultiplicity

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Jets/ResidueConormalPairing.lean <==
import OAI.NumberTheory.PiExponent.Jets.ConormalPairing

namespace OAI

noncomputable section
namespace PiExponentSiegel.W58

variable {K R : Type*} [CommRing K] [CommRing R] [Algebra K R]
variable (I : Ideal R) (D : Derivation K R (R ⧸ I))

instance cotangentQuotientScalarTower : IsScalarTower R (R ⧸ I) I.Cotangent :=
  inferInstance

def residueConormalPairing : I.Cotangent →ₗ[R ⧸ I] R ⧸ I :=
  (conormalPairing I D).extendScalarsOfSurjective
    (show Function.Surjective (algebraMap R (R ⧸ I)) from Ideal.Quotient.mk_surjective)

@[simp] theorem residueConormalPairing_apply (x : I.Cotangent) :
    residueConormalPairing I D x = conormalPairing I D x := rfl

@[simp] theorem residueConormalPairing_toCotangent (x : I) :
    residueConormalPairing I D (I.toCotangent x) = D x := rfl

theorem residueConormalPairing_restrictScalars :
    (residueConormalPairing I D).restrictScalars R = conormalPairing I D := by
  ext x
  rfl

def reducedDerivation (D₀ : Derivation K R R) : Derivation K R (R ⧸ I) :=
  (Ideal.Quotient.mkₐ R I).toLinearMap.compDer D₀

@[simp] theorem reducedDerivation_apply (D₀ : Derivation K R R) (x : R) :
    reducedDerivation I D₀ x = Ideal.Quotient.mk I (D₀ x) := rfl

def derivationNormal (D₀ : Derivation K R R) : I.Cotangent →ₗ[R ⧸ I] R ⧸ I :=
  residueConormalPairing I (reducedDerivation I D₀)

@[simp] theorem derivationNormal_toCotangent (D₀ : Derivation K R R) (x : I) :
    derivationNormal I D₀ (I.toCotangent x) = Ideal.Quotient.mk I (D₀ x) := rfl

end PiExponentSiegel.W58

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Jets/TaylorRectangular.lean <==
import OAI.NumberTheory.PiExponent.Geometry.CurveContact
import OAI.NumberTheory.PiExponent.Jets.CommutingTaylor
import OAI.NumberTheory.PiExponent.Jets.TransverseMultiplicity

namespace OAI

noncomputable section
namespace PiExponent.TaylorRectangular

open scoped BigOperators
open CommutingTaylor
open PiExponentApprox

section General
variable {R K : Type*} [CommRing R] [Algebra ℚ R] [Field K] [Algebra ℚ K]

theorem residueTaylor_mem_rectangular (m : ℕ) (D : Fin m → Derivation ℚ R R)
    (ρ : R →+* K) (n : Fin m → ℕ) (a : R)
    (ha : ∀ α : Fin m →₀ ℕ, (∀ i, α i < n i) → ρ (mixedIter m D α a) = 0) :
    residueTaylorFin m D ρ a ∈ TransverseMultiplicity.rectangularIdeal n := by
  intro α hα
  rw [coeff_residueTaylorFin, ha α hα]
  rw [Algebra.smul_def]
  exact mul_zero _

theorem residueTaylor_quotient_eq_zero (m : ℕ) (D : Fin m → Derivation ℚ R R)
    (ρ : R →+* K) (n : Fin m → ℕ) (a : R)
    (ha : ∀ α : Fin m →₀ ℕ, (∀ i, α i < n i) → ρ (mixedIter m D α a) = 0) :
    Ideal.Quotient.mk (TransverseMultiplicity.rectangularIdeal n)
      (residueTaylorFin m D ρ a) = 0 :=
  Ideal.Quotient.eq_zero_iff_mem.mpr (residueTaylor_mem_rectangular m D ρ n a ha)

end General

def rationalFrame (m : ℕ) (i : Fin (m + 1)) :
    Derivation ℚ (FramePolynomial m) (FramePolynomial m) :=
  (polynomialFrame m i).restrictScalars ℚ

@[simp] theorem rationalFrame_apply (m : ℕ) (i : Fin (m + 1)) (a : FramePolynomial m) :
    rationalFrame m i a = polynomialFrame m i a := rfl

theorem rationalFrame_commute (m : ℕ) (i j : Fin (m + 1)) :
    Commute (rationalFrame m i).toLinearMap (rationalFrame m j).toLinearMap := by
  apply LinearMap.ext
  intro a
  exact polynomialFrame_commute m i j a

def derivativeWord {ι : Type*} : (k : ℕ) → (Fin k → ι) → (Fin k →₀ ℕ) → List ι
  | 0, _, _ => []
  | k+1, B, α => derivativeWord k (fun i => B i.succ) α.tail ++ List.replicate (α 0) (B 0)

theorem frameWord_append (m : ℕ) (u v : List (Fin (m + 1))) (a : FramePolynomial m) :
    polynomialFrameWord m (u ++ v) a = polynomialFrameWord m u (polynomialFrameWord m v a) := by
  induction u with
  | nil => rfl
  | cons i u ih => simp [polynomialFrameWord_cons, ih]

theorem frameWord_replicate (m : ℕ) (i : Fin (m + 1)) (n : ℕ) (a : FramePolynomial m) :
    polynomialFrameWord m (List.replicate n i) a = iter (rationalFrame m i) n a := by
  induction n with
  | zero => rfl
  | succ n ih => simp [List.replicate_succ, ih]

theorem mixedIter_eq_frameWord (m k : ℕ) (B : Fin k → Fin (m + 1))
    (α : Fin k →₀ ℕ) (a : FramePolynomial m) :
    mixedIter k (fun i => rationalFrame m (B i)) α a =
      polynomialFrameWord m (derivativeWord k B α) a := by
  induction k generalizing a with
  | zero => rfl
  | succ k ih =>
    simp only [mixedIter, LinearMap.comp_apply, derivativeWord, frameWord_append,
      frameWord_replicate]
    exact ih (fun i => B i.succ) α.tail _

theorem derivativeWord_cost (m k : ℕ) (B : Fin k → Fin (m + 1))
    (α : Fin k →₀ ℕ) (cost : Fin (m + 1) → ℝ) :
    frameWordCost cost (derivativeWord k B α) = ∑ i, (α i : ℝ) * cost (B i) := by
  induction k with
  | zero => simp [derivativeWord, frameWordCost]
  | succ k ih =>
    simp only [derivativeWord, frameWordCost, List.map_append, List.sum_append,
      List.map_replicate, List.sum_replicate]
    change frameWordCost cost (derivativeWord k (fun i => B i.succ) α.tail) +
      (α 0) • cost (B 0) = _
    rw [ih, Fin.sum_univ_succ]
    simp only [Finsupp.tail_apply, nsmul_eq_mul]
    ring

theorem derivativeWord_cost_le (m k : ℕ) (B : Fin k → Fin (m + 1))
    (α : Fin k →₀ ℕ) (cost : Fin (m + 1) → ℝ) (n : Fin k → ℕ) (δ : ℝ)
    (hcost : ∀ i, 0 ≤ cost i) (hα : ∀ i, α i < n i)
    (hn : ∑ i, ((n i - 1 : ℕ) : ℝ) * cost (B i) ≤ δ) :
    frameWordCost cost (derivativeWord k B α) ≤ δ := by
  rw [derivativeWord_cost]
  apply le_trans _ hn
  apply Finset.sum_le_sum
  intro i hi
  apply mul_le_mul_of_nonneg_right _ (hcost _)
  exact_mod_cast (by have := hα i; omega : α i ≤ n i - 1)

theorem frame_residueTaylor_ideal_le {K : Type*} [Field K] [Algebra ℚ K]
    (m k : ℕ) (B : Fin k → Fin (m + 1)) (ρ : FramePolynomial m →+* K)
    (I : Ideal (FramePolynomial m)) (cost : Fin (m + 1) → ℝ) (n : Fin k → ℕ) (δ : ℝ)
    (hcost : ∀ i, 0 ≤ cost i)
    (hn : ∑ i, ((n i - 1 : ℕ) : ℝ) * cost (B i) ≤ δ)
    (hvanish : ∀ a ∈ I, ∀ word : List (Fin (m + 1)), frameWordCost cost word ≤ δ →
      ρ (polynomialFrameWord m word a) = 0) :
    I ≤ (TransverseMultiplicity.rectangularIdeal n).comap
      (residueTaylorFin k (fun i => rationalFrame m (B i)) ρ) := by
  intro a ha
  apply residueTaylor_mem_rectangular
  intro α hα
  rw [mixedIter_eq_frameWord]
  exact hvanish a ha _ (derivativeWord_cost_le m k B α cost n δ hcost hα hn)

def costRectangle (m k : ℕ) (B : Fin k → Fin (m + 1))
    (cost : Fin (m + 1) → ℝ) (δ : ℝ) (i : Fin k) : ℕ :=
  ⌊δ / ((k : ℝ) * cost (B i))⌋₊ + 1

@[simp] theorem costRectangle_pos (m k : ℕ) (B : Fin k → Fin (m + 1))
    (cost : Fin (m + 1) → ℝ) (δ : ℝ) (i : Fin k) :
    0 < costRectangle m k B cost δ i := Nat.zero_lt_succ _

theorem costRectangle_budget (m k : ℕ) (B : Fin k → Fin (m + 1))
    (cost : Fin (m + 1) → ℝ) (δ : ℝ)
    (hk : 0 < k) (hc : ∀ i, 0 < cost (B i)) (hδ : 0 ≤ δ) :
    ∑ i, ((costRectangle m k B cost δ i - 1 : ℕ) : ℝ) * cost (B i) ≤ δ := by
  have hkR : (0 : ℝ) < k := by exact_mod_cast hk
  have hi (i : Fin k) :
      ((costRectangle m k B cost δ i - 1 : ℕ) : ℝ) * cost (B i) ≤ δ / k := by
    simp only [costRectangle, Nat.add_sub_cancel]
    have hf := Nat.floor_le (div_nonneg hδ (mul_pos hkR (hc i)).le)
    have hmul := (le_div_iff₀ (mul_pos hkR (hc i))).mp hf
    apply (le_div_iff₀ hkR).2
    nlinarith
  calc
    _ ≤ ∑ _i : Fin k, δ / (k : ℝ) := Finset.sum_le_sum (fun i _ => hi i)
    _ = δ := by simp [Finset.sum_const, nsmul_eq_mul]; field_simp

theorem costRectangle_product_lower (m k : ℕ) (B : Fin k → Fin (m + 1))
    (cost : Fin (m + 1) → ℝ) (δ : ℝ)
    (hk : 0 < k) (hc : ∀ i, 0 < cost (B i)) (hδ : 0 ≤ δ) :
    δ ^ k / ((k : ℝ) ^ k * ∏ i, cost (B i)) ≤
      ((∏ i, costRectangle m k B cost δ i : ℕ) : ℝ) := by
  have hkR : (0 : ℝ) < k := by exact_mod_cast hk
  calc
    _ = ∏ i : Fin k, δ / ((k : ℝ) * cost (B i)) := by
      simp [Finset.prod_div_distrib, Finset.prod_mul_distrib]
    _ ≤ ∏ i : Fin k, (costRectangle m k B cost δ i : ℝ) := by
      apply Finset.prod_le_prod₀ (fun i _ => div_nonneg hδ (mul_pos hkR (hc i)).le)
      intro i hi
      simpa [costRectangle] using
        (Nat.lt_floor_add_one (δ / ((k : ℝ) * cost (B i)))).le
    _ = _ := by simp

theorem frame_residueTaylor_costRectangle_ideal_le {K : Type*} [Field K] [Algebra ℚ K]
    (m k : ℕ) (B : Fin k → Fin (m + 1)) (ρ : FramePolynomial m →+* K)
    (I : Ideal (FramePolynomial m)) (cost : Fin (m + 1) → ℝ) (δ : ℝ)
    (hk : 0 < k) (hcost : ∀ i, 0 ≤ cost i) (hc : ∀ i, 0 < cost (B i)) (hδ : 0 ≤ δ)
    (hvanish : ∀ a ∈ I, ∀ word : List (Fin (m + 1)), frameWordCost cost word ≤ δ →
      ρ (polynomialFrameWord m word a) = 0) :
    I ≤ (TransverseMultiplicity.rectangularIdeal (costRectangle m k B cost δ)).comap
      (residueTaylorFin k (fun i => rationalFrame m (B i)) ρ) :=
  frame_residueTaylor_ideal_le m k B ρ I cost _ δ hcost
    (costRectangle_budget m k B cost δ hk hc hδ) hvanish

end PiExponent.TaylorRectangular

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Jets/TransverseMultiplicity.lean <==
import Mathlib.Algebra.Algebra.Hom.Rat
import Mathlib.LinearAlgebra.Dimension.Finrank
import Mathlib.RingTheory.MvPowerSeries.Derivative
import Mathlib.RingTheory.MvPowerSeries.Inverse
import Mathlib.Tactic
import OAI.NumberTheory.PiExponent.Jets.CotangentGeneration
import OAI.NumberTheory.PiExponent.Jets.IntrinsicLength
import OAI.NumberTheory.PiExponent.Jets.JetGeometry

namespace OAI

namespace PiExponentApprox.TransverseMultiplicity

noncomputable section

open MvPowerSeries

variable {σ K : Type*} [Fintype σ] [DecidableEq σ] [Field K]

def RectIndex (n : σ → ℕ) := {d : σ →₀ ℕ // ∀ i, d i < n i}

def rectangularIdeal (n : σ → ℕ) : Ideal (MvPowerSeries σ K) where
  carrier := {f | ∀ d, (∀ i, d i < n i) → coeff d f = 0}
  zero_mem' := by intro d hd; exact map_zero _
  add_mem' := by
    intro f g hf hg d hd
    rw [map_add, hf d hd, hg d hd, zero_add]
  smul_mem' := by
    intro a f hf d hd
    change coeff d (a * f) = 0
    rw [coeff_mul]
    apply Finset.sum_eq_zero
    intro ab hab
    have heq : ab.1 + ab.2 = d := Finset.HasAntidiagonal.mem_antidiagonal.mp hab
    have hb : ∀ i, ab.2 i < n i := by
      intro i
      have hdi := hd i
      rw [← heq, Finsupp.add_apply] at hdi
      omega
    rw [hf ab.2 hb, mul_zero]

def rectangularPacket (n : σ → ℕ) :
    MvPowerSeries σ K →ₗ[K] (RectIndex n → K) where
  toFun f d := coeff d.val f
  map_add' f g := by ext d; exact map_add _ _ _
  map_smul' a f := by ext d; exact map_smul _ _ _

omit [DecidableEq σ] in
theorem rectangularPacket_surjective (n : σ → ℕ) :
    Function.Surjective (rectangularPacket (K := K) n) := by
  classical
  intro packet
  let f : MvPowerSeries σ K := fun d =>
    if hd : ∀ i, d i < n i then packet ⟨d, hd⟩ else 0
  refine ⟨f, ?_⟩
  funext d
  change (if hd : ∀ i, d.val i < n i then packet ⟨d.val, hd⟩ else 0) = packet d
  simp only [dite_eq_left d.property]
  exact congrArg packet (Subtype.ext rfl)

def rectangularQuotientCoefficients (n : σ → ℕ) :
    (MvPowerSeries σ K ⧸ rectangularIdeal (K := K) n) →ₗ[K] (RectIndex n → K) :=
  Submodule.liftQ ((rectangularIdeal (K := K) n).restrictScalars K)
    (rectangularPacket n) (by
      intro f hf
      change rectangularPacket n f = 0
      funext d
      exact hf d.val d.property)

omit [Fintype σ] in
@[simp] theorem rectangularQuotientCoefficients_mk (n : σ → ℕ)
    (f : MvPowerSeries σ K) (d : RectIndex n) :
    rectangularQuotientCoefficients (K := K) n (Ideal.Quotient.mk (rectangularIdeal (K := K) n) f) d =
      coeff d.val f := rfl

theorem rectangularQuotientCoefficients_bijective (n : σ → ℕ) :
    Function.Bijective (rectangularQuotientCoefficients (K := K) n) := by
  constructor
  · intro a b hab
    obtain ⟨f, rfl⟩ := Ideal.Quotient.mk_surjective a
    obtain ⟨g, rfl⟩ := Ideal.Quotient.mk_surjective b
    apply Ideal.Quotient.eq.mpr
    intro d hd
    have hc := congrFun hab (⟨d, hd⟩ : RectIndex n)
    change coeff d f = coeff d g at hc
    rw [map_sub, hc, sub_self]
  · intro packet
    obtain ⟨f, hf⟩ := rectangularPacket_surjective (K := K) n packet
    exact ⟨Ideal.Quotient.mk (rectangularIdeal (K := K) n) f, hf⟩

def rectangularQuotientEquiv (n : σ → ℕ) :
    (MvPowerSeries σ K ⧸ rectangularIdeal (K := K) n) ≃ₗ[K] (RectIndex n → K) :=
  LinearEquiv.ofBijective (rectangularQuotientCoefficients n)
    (rectangularQuotientCoefficients_bijective n)

def rectIndexEquiv (n : σ → ℕ) : RectIndex n ≃ (∀ i, Fin (n i)) where
  toFun d i := ⟨d.val i, d.property i⟩
  invFun a := ⟨Finsupp.equivFunOnFinite.symm (fun i => (a i).val), by
    intro i
    exact (a i).isLt⟩
  left_inv d := by
    apply Subtype.ext
    exact Finsupp.ext fun i => rfl
  right_inv a := by
    funext i
    apply Fin.ext
    rfl

instance rectIndexFintype (n : σ → ℕ) : Fintype (RectIndex n) :=
  Fintype.ofEquiv (∀ i, Fin (n i)) (rectIndexEquiv n).symm

theorem card_rectIndex (n : σ → ℕ) : Fintype.card (RectIndex n) = ∏ i, n i := by
  rw [Fintype.card_congr (rectIndexEquiv n), Fintype.card_pi]
  simp only [Fintype.card_fin]

instance rectangularQuotientFinite (n : σ → ℕ) :
    Module.Finite K (MvPowerSeries σ K ⧸ rectangularIdeal (K := K) n) :=
  Module.Finite.equiv (rectangularQuotientEquiv n).symm

theorem finrank_rectangularQuotient (n : σ → ℕ) :
    Module.finrank K (MvPowerSeries σ K ⧸ rectangularIdeal (K := K) n) = ∏ i, n i := by
  rw [(rectangularQuotientEquiv (K := K) n).finrank_eq,
    Module.finrank_fintype_fun_eq_card, card_rectIndex]

def rectangularAugmentation (n : σ → ℕ) (hn : ∀ i, 0 < n i) :
    (MvPowerSeries σ K ⧸ rectangularIdeal (K := K) n) →+* K :=
  Ideal.Quotient.lift (rectangularIdeal (K := K) n)
    (constantCoeff : MvPowerSeries σ K →+* K) (by
    intro f hf
    change coeff 0 f = 0
    exact hf 0 hn)

omit [Fintype σ] in
@[simp] theorem rectangularAugmentation_mk (n : σ → ℕ) (hn : ∀ i, 0 < n i)
    (f : MvPowerSeries σ K) :
    rectangularAugmentation (K := K) n hn
      (Ideal.Quotient.mk (rectangularIdeal (K := K) n) f) = constantCoeff f := rfl

omit [Fintype σ] in
@[simp] theorem rectangularAugmentation_algebraMap (n : σ → ℕ) (hn : ∀ i, 0 < n i)
    (a : K) : rectangularAugmentation (K := K) n hn
      (algebraMap K (MvPowerSeries σ K ⧸ rectangularIdeal (K := K) n) a) = a := by
  change constantCoeff (C a : MvPowerSeries σ K) = a
  exact constantCoeff_C a

omit [Fintype σ] in
theorem rectangularQuotient_isLocal (n : σ → ℕ) (hn : ∀ i, 0 < n i) :
    IsLocalRing (MvPowerSeries σ K ⧸ rectangularIdeal (K := K) n) := by
  let := (rectangularAugmentation (K := K) n hn).domain_nontrivial
  exact IsLocalRing.of_surjective' (Ideal.Quotient.mk (rectangularIdeal (K := K) n))
    Ideal.Quotient.mk_surjective

theorem ordinaryIdeal_le_rectangularIdeal (n : σ → ℕ) :
    PiExponent.JetGeometry.weightedIdeal (fun _ : σ => 1) (1 + ∑ i, n i) ≤
      rectangularIdeal (K := K) n := by
  intro f hf d hd
  apply (PiExponent.JetGeometry.mem_weightedIdeal_iff _ _ f).mp hf d
  rw [← Finsupp.degree_eq_weight_one, Finsupp.degree_eq_sum]
  have hsum : (∑ i, d i) ≤ ∑ i, n i :=
    Finset.sum_le_sum fun i _ => Nat.le_of_lt (hd i)
  omega

omit [Fintype σ] [DecidableEq σ] in
theorem ordinaryOneIdeal_eq_constantKernel :
    (PiExponent.JetGeometry.weightedIdeal (fun _ : σ => 1) 1 :
      Ideal (MvPowerSeries σ K)) = RingHom.ker constantCoeff := by
  ext f
  change (1 : ℕ∞) ≤ f.order ↔ constantCoeff f = 0
  exact one_le_order_iff_constCoeff_eq_zero

omit [Fintype σ] in
theorem rectangularAugmentation_ker_eq_map (n : σ → ℕ) (hn : ∀ i, 0 < n i) :
    RingHom.ker (rectangularAugmentation (K := K) n hn) =
      Ideal.map (Ideal.Quotient.mk (rectangularIdeal (K := K) n))
        (PiExponent.JetGeometry.weightedIdeal (fun _ : σ => 1) 1) := by
  rw [ordinaryOneIdeal_eq_constantKernel]
  let q := Ideal.Quotient.mk (rectangularIdeal (K := K) n)
  have hker : Ideal.comap q (RingHom.ker (rectangularAugmentation (K := K) n hn)) =
      RingHom.ker (constantCoeff : MvPowerSeries σ K →+* K) := by
    ext f
    rfl
  rw [← hker, Ideal.map_comap_of_surjective q Ideal.Quotient.mk_surjective]

theorem rectangularAugmentation_ker_pow (n : σ → ℕ) (hn : ∀ i, 0 < n i) :
    (RingHom.ker (rectangularAugmentation (K := K) n hn)) ^ (1 + ∑ i, n i) = ⊥ := by
  rw [rectangularAugmentation_ker_eq_map, ← Ideal.map_pow]
  apply le_antisymm _ bot_le
  calc
    _ ≤ Ideal.map (Ideal.Quotient.mk (rectangularIdeal (K := K) n))
          (PiExponent.JetGeometry.weightedIdeal (fun _ : σ => 1) (1 + ∑ i, n i)) := by
      apply Ideal.map_mono
      simpa only [Nat.mul_one] using
        PiExponent.JetGeometry.ideal_pow_le_weightedIdeal (R := K) (fun _ : σ => 1)
          (PiExponent.JetGeometry.weightedIdeal (fun _ : σ => 1) 1) 1 le_rfl (1 + ∑ i, n i)
    _ ≤ Ideal.map (Ideal.Quotient.mk (rectangularIdeal (K := K) n))
          (rectangularIdeal (K := K) n) :=
      Ideal.map_mono (ordinaryIdeal_le_rectangularIdeal n)
    _ = ⊥ := Ideal.map_quotient_self _

theorem length_rectangularQuotient (n : σ → ℕ) (hn : ∀ i, 0 < n i) :
    Module.length (MvPowerSeries σ K ⧸ rectangularIdeal (K := K) n)
      (MvPowerSeries σ K ⧸ rectangularIdeal (K := K) n) = (∏ i, n i : ℕ) := by
  let := (rectangularAugmentation (K := K) n hn).domain_nontrivial
  let := rectangularQuotient_isLocal (K := K) n hn
  rw [PiExponentJets.W24.ring_length_eq_finrank_of_augmentation
    (rectangularAugmentation (K := K) n hn)
    (rectangularAugmentation_algebraMap n hn), finrank_rectangularQuotient]

def rectangularTaylorFactor {A : Type*} [CommRing A] (n : σ → ℕ)
    (I : Ideal A) (tau : A →+* MvPowerSeries σ K)
    (hvanish : ∀ a ∈ I, ∀ d, (∀ i, d i < n i) → coeff d (tau a) = 0) :
    (A ⧸ I) →+* (MvPowerSeries σ K ⧸ rectangularIdeal (K := K) n) :=
  Ideal.Quotient.lift I
    ((Ideal.Quotient.mk (rectangularIdeal (K := K) n)).comp tau)
    (fun a ha => Ideal.Quotient.eq_zero_iff_mem.mpr (hvanish a ha))

omit [Fintype σ] in
@[simp] theorem rectangularTaylorFactor_mk {A : Type*} [CommRing A]
    (n : σ → ℕ) (I : Ideal A) (tau : A →+* MvPowerSeries σ K)
    (hvanish : ∀ a ∈ I, ∀ d, (∀ i, d i < n i) → coeff d (tau a) = 0)
    (a : A) : rectangularTaylorFactor n I tau hvanish (Ideal.Quotient.mk I a) =
      Ideal.Quotient.mk (rectangularIdeal (K := K) n) (tau a) := rfl

theorem rectangular_length_le_of_residue_cotangent
    {A C : Type*} [CommRing A] [CommRing C] [Algebra C A]
    (n : σ → ℕ) (hn : ∀ i, 0 < n i)
    [Algebra C (MvPowerSeries σ K ⧸ rectangularIdeal (K := K) n)]
    (P : Ideal A)
    (f : A →ₐ[C] (MvPowerSeries σ K ⧸ rectangularIdeal (K := K) n))
    (rho : A →+* K) (hrho : Function.Surjective rho)
    (hcomm : (rectangularAugmentation (K := K) n hn).comp f.toRingHom = rho)
    (hf : P ≤ (RingHom.ker (rectangularAugmentation (K := K) n hn)).comap f)
    (hCot : Function.Surjective
      (Ideal.mapCotangent P (RingHom.ker (rectangularAugmentation (K := K) n hn)) f hf)) :
    (∏ i, n i : ℕ) ≤ Module.length A A := by
  have hlength := PiExponentJets.W24.length_le_of_residue_cotangent_map
    P (RingHom.ker (rectangularAugmentation (K := K) n hn)) f hf
    rho (rectangularAugmentation (K := K) n hn) hrho hcomm rfl hCot
    (1 + ∑ i, n i) (rectangularAugmentation_ker_pow n hn)
  rw [length_rectangularQuotient n hn] at hlength
  exact hlength

theorem rectangular_quotient_length_le_of_residue_cotangent
    {A C : Type*} [CommRing A] [CommRing C] [Algebra C A]
    (n : σ → ℕ) (hn : ∀ i, 0 < n i)
    [Algebra C (MvPowerSeries σ K ⧸ rectangularIdeal (K := K) n)]
    (P I : Ideal A)
    (f : A →ₐ[C] (MvPowerSeries σ K ⧸ rectangularIdeal (K := K) n))
    (rho : A →+* K) (hrho : Function.Surjective rho)
    (hcomm : (rectangularAugmentation (K := K) n hn).comp f.toRingHom = rho)
    (hf : P ≤ (RingHom.ker (rectangularAugmentation (K := K) n hn)).comap f)
    (hCot : Function.Surjective
      (Ideal.mapCotangent P (RingHom.ker (rectangularAugmentation (K := K) n hn)) f hf))
    (hI : I ≤ RingHom.ker f.toRingHom) :
    (∏ i, n i : ℕ) ≤ Module.length A (A ⧸ I) := by
  let B := MvPowerSeries σ K ⧸ rectangularIdeal (K := K) n
  have hs := PiExponentJets.W24.algHom_surjective_of_residue_cotangent
    P (RingHom.ker (rectangularAugmentation (K := K) n hn)) f hf
    rho (rectangularAugmentation (K := K) n hn) hrho hcomm rfl hCot
    (1 + ∑ i, n i) (rectangularAugmentation_ker_pow n hn)
  let g : (A ⧸ I) →+* B := Ideal.Quotient.lift I f.toRingHom hI
  have hg : Function.Surjective g :=
    Ideal.Quotient.lift_surjective_of_surjective I hI hs
  let : Algebra (A ⧸ I) B := g.toAlgebra
  have hg' : Function.Surjective (algebraMap (A ⧸ I) B) := hg
  have hlength : Module.length B B ≤ Module.length (A ⧸ I) (A ⧸ I) := by
    rw [← Module.length_eq_of_surjective (M := B) hg']
    exact Module.length_le_of_surjective (Algebra.linearMap (A ⧸ I) B) hg'
  rw [Module.length_eq_of_surjective (R := A ⧸ I) (M := A ⧸ I)
    (Ideal.Quotient.mk_surjective : Function.Surjective (algebraMap A (A ⧸ I)))]
  rw [length_rectangularQuotient n hn] at hlength
  exact hlength

def rectangularTaylorAlgHom {A : Type*} [CommRing A] [Algebra ℚ A] [Algebra ℚ K]
    (n : σ → ℕ) (tau : A →+* MvPowerSeries σ K) :
    A →ₐ[ℚ] (MvPowerSeries σ K ⧸ rectangularIdeal (K := K) n) :=
  ((Ideal.Quotient.mk (rectangularIdeal (K := K) n)).comp tau).toRatAlgHom

omit [Fintype σ] in
@[simp] theorem rectangularTaylorAlgHom_apply {A : Type*}
    [CommRing A] [Algebra ℚ A] [Algebra ℚ K]
    (n : σ → ℕ) (tau : A →+* MvPowerSeries σ K) (a : A) :
    rectangularTaylorAlgHom n tau a =
      Ideal.Quotient.mk (rectangularIdeal (K := K) n) (tau a) := rfl

omit [Fintype σ] in
theorem rectangularTaylorAlgHom_augmentation {A : Type*}
    [CommRing A] [Algebra ℚ A] [Algebra ℚ K]
    (n : σ → ℕ) (hn : ∀ i, 0 < n i) (tau : A →+* MvPowerSeries σ K)
    (rho : A →+* K) (hconstant : ∀ a, constantCoeff (tau a) = rho a) :
    (rectangularAugmentation (K := K) n hn).comp
      (rectangularTaylorAlgHom n tau).toRingHom = rho := by
  ext a
  exact hconstant a

omit [Fintype σ] in
theorem rectangularTaylorAlgHom_maps_residueIdeal {A : Type*}
    [CommRing A] [Algebra ℚ A] [Algebra ℚ K]
    (n : σ → ℕ) (hn : ∀ i, 0 < n i) (tau : A →+* MvPowerSeries σ K)
    (rho : A →+* K) (hconstant : ∀ a, constantCoeff (tau a) = rho a)
    (P : Ideal A) (hP : P ≤ RingHom.ker rho) :
    P ≤ (RingHom.ker (rectangularAugmentation (K := K) n hn)).comap
      (rectangularTaylorAlgHom n tau) := by
  intro a ha
  change constantCoeff (tau a) = 0
  rw [hconstant]
  exact hP ha

theorem rectangularTaylor_length_lower {A : Type*}
    [CommRing A] [Algebra ℚ A] [Algebra ℚ K]
    (n : σ → ℕ) (hn : ∀ i, 0 < n i) (tau : A →+* MvPowerSeries σ K)
    (rho : A →+* K) (hrho : Function.Surjective rho)
    (hconstant : ∀ a, constantCoeff (tau a) = rho a)
    (P I : Ideal A) (hP : P ≤ RingHom.ker rho)
    (hCot : Function.Surjective
      (Ideal.mapCotangent P (RingHom.ker (rectangularAugmentation (K := K) n hn))
        (rectangularTaylorAlgHom n tau)
        (rectangularTaylorAlgHom_maps_residueIdeal n hn tau rho hconstant P hP)))
    (hvanish : ∀ a ∈ I, ∀ d, (∀ i, d i < n i) → coeff d (tau a) = 0) :
    (∏ i, n i : ℕ) ≤ Module.length A (A ⧸ I) := by
  apply rectangular_quotient_length_le_of_residue_cotangent n hn P I
    (rectangularTaylorAlgHom n tau) rho hrho
    (rectangularTaylorAlgHom_augmentation n hn tau rho hconstant)
    (rectangularTaylorAlgHom_maps_residueIdeal n hn tau rho hconstant P hP) hCot
  intro a ha
  change Ideal.Quotient.mk (rectangularIdeal (K := K) n) (tau a) = 0
  exact Ideal.Quotient.eq_zero_iff_mem.mpr (hvanish a ha)

def localizedTaylorMap {A L : Type*} [CommRing A] [CommRing L] [Algebra A L]
    (M : Submonoid A) [IsLocalization M L]
    (tau : A →+* MvPowerSeries σ K) (rho : L →+* K)
    (hconstant : ∀ a, constantCoeff (tau a) = rho (algebraMap A L a)) :
    L →+* MvPowerSeries σ K :=
  IsLocalization.lift (M := M) (S := L) (g := tau) (fun s : M => by
    apply MvPowerSeries.isUnit_iff_constantCoeff.mpr
    rw [hconstant]
    exact (IsLocalization.map_units L s).map rho)

omit [Fintype σ] [DecidableEq σ] in
@[simp] theorem localizedTaylorMap_algebraMap {A L : Type*}
    [CommRing A] [CommRing L] [Algebra A L]
    (M : Submonoid A) [IsLocalization M L]
    (tau : A →+* MvPowerSeries σ K) (rho : L →+* K)
    (hconstant : ∀ a, constantCoeff (tau a) = rho (algebraMap A L a)) (a : A) :
    localizedTaylorMap M tau rho hconstant (algebraMap A L a) = tau a := by
  simp only [localizedTaylorMap, IsLocalization.lift_eq]

omit [Fintype σ] [DecidableEq σ] in
theorem localizedTaylorMap_constant {A L : Type*}
    [CommRing A] [CommRing L] [Algebra A L]
    (M : Submonoid A) [IsLocalization M L]
    (tau : A →+* MvPowerSeries σ K) (rho : L →+* K)
    (hconstant : ∀ a, constantCoeff (tau a) = rho (algebraMap A L a)) :
    (constantCoeff : MvPowerSeries σ K →+* K).comp
      (localizedTaylorMap M tau rho hconstant) = rho := by
  apply IsLocalization.ringHom_ext M
  ext a
  simp only [RingHom.comp_apply, localizedTaylorMap_algebraMap]
  exact hconstant a

omit [Fintype σ] [DecidableEq σ] in
theorem linearCoefficient_mul (i : σ) (f g : MvPowerSeries σ K) :
    coeff (Finsupp.single i 1) (f * g) =
      constantCoeff f * coeff (Finsupp.single i 1) g +
      constantCoeff g * coeff (Finsupp.single i 1) f := by
  have h (p : MvPowerSeries σ K) :
      constantCoeff (MvPowerSeries.pderiv i p) = coeff (Finsupp.single i 1) p := by
    rw [← coeff_zero_eq_constantCoeff_apply, MvPowerSeries.coeff_pderiv]
    simp
  rw [← h, (MvPowerSeries.pderiv i).leibniz]
  simp only [smul_eq_mul, map_add, map_mul, h]

omit [Fintype σ] [DecidableEq σ] in
theorem localizedTaylorMap_linearCoefficient {A L : Type*}
    [CommRing A] [CommRing L] [Algebra A L]
    (M : Submonoid A) [IsLocalization M L]
    (tau : A →+* MvPowerSeries σ K) (rho : L →+* K)
    (hconstant : ∀ a, constantCoeff (tau a) = rho (algebraMap A L a))
    (i : σ) (d : L → K)
    (hd : ∀ x y, d (x * y) = rho x * d y + rho y * d x)
    (ha : ∀ a, coeff (Finsupp.single i 1) (tau a) = d (algebraMap A L a))
    (x : L) :
    coeff (Finsupp.single i 1) (localizedTaylorMap M tau rho hconstant x) = d x := by
  obtain ⟨a, s, hs⟩ := IsLocalization.exists_mk'_eq M x
  have heq : x * algebraMap A L s = algebraMap A L a :=
    (IsLocalization.mk'_eq_iff_eq_mul.mp hs).symm
  have hc0 (y : L) :
      constantCoeff (localizedTaylorMap M tau rho hconstant y) = rho y :=
    RingHom.congr_fun (localizedTaylorMap_constant M tau rho hconstant) y
  have hc := congrArg
    (fun y => coeff (Finsupp.single i 1) (localizedTaylorMap M tau rho hconstant y)) heq
  rw [map_mul, linearCoefficient_mul, hc0, hc0,
    localizedTaylorMap_algebraMap, localizedTaylorMap_algebraMap, ha, ha] at hc
  have hd' := hd x (algebraMap A L s)
  rw [heq] at hd'
  have he : rho (algebraMap A L s) *
      coeff (Finsupp.single i 1) (localizedTaylorMap M tau rho hconstant x) =
        rho (algebraMap A L s) * d x := by
    exact add_left_cancel (hc.trans hd')
  exact mul_left_cancel₀ ((IsLocalization.map_units L s).map rho).ne_zero he

omit [Fintype σ] in
theorem localizedTaylorMap_ideal_le {A L : Type*}
    [CommRing A] [CommRing L] [Algebra A L]
    (M : Submonoid A) [IsLocalization M L]
    (tau : A →+* MvPowerSeries σ K) (rho : L →+* K)
    (hconstant : ∀ a, constantCoeff (tau a) = rho (algebraMap A L a))
    (n : σ → ℕ) (I : Ideal A)
    (hvanish : ∀ a ∈ I, ∀ d, (∀ i, d i < n i) → coeff d (tau a) = 0) :
    I.map (algebraMap A L) ≤
      (rectangularIdeal (K := K) n).comap (localizedTaylorMap M tau rho hconstant) := by
  apply Ideal.map_le_iff_le_comap.mpr
  intro a ha
  change localizedTaylorMap M tau rho hconstant (algebraMap A L a) ∈ rectangularIdeal n
  rw [localizedTaylorMap_algebraMap]
  exact hvanish a ha

def localizedRectangularTaylorFactor {A L : Type*}
    [CommRing A] [CommRing L] [Algebra A L]
    (M : Submonoid A) [IsLocalization M L]
    (tau : A →+* MvPowerSeries σ K) (rho : L →+* K)
    (hconstant : ∀ a, constantCoeff (tau a) = rho (algebraMap A L a))
    (n : σ → ℕ) (I : Ideal A)
    (hvanish : ∀ a ∈ I, ∀ d, (∀ i, d i < n i) → coeff d (tau a) = 0) :
    (L ⧸ I.map (algebraMap A L)) →+*
      (MvPowerSeries σ K ⧸ rectangularIdeal (K := K) n) :=
  rectangularTaylorFactor n (I.map (algebraMap A L))
    (localizedTaylorMap M tau rho hconstant)
    (localizedTaylorMap_ideal_le M tau rho hconstant n I hvanish)

omit [Fintype σ] in
@[simp] theorem localizedRectangularTaylorFactor_mk {A L : Type*}
    [CommRing A] [CommRing L] [Algebra A L]
    (M : Submonoid A) [IsLocalization M L]
    (tau : A →+* MvPowerSeries σ K) (rho : L →+* K)
    (hconstant : ∀ a, constantCoeff (tau a) = rho (algebraMap A L a))
    (n : σ → ℕ) (I : Ideal A)
    (hvanish : ∀ a ∈ I, ∀ d, (∀ i, d i < n i) → coeff d (tau a) = 0) (a : A) :
    localizedRectangularTaylorFactor M tau rho hconstant n I hvanish
      (Ideal.Quotient.mk (I.map (algebraMap A L)) (algebraMap A L a)) =
        Ideal.Quotient.mk (rectangularIdeal (K := K) n) (tau a) := by
  change Ideal.Quotient.mk (rectangularIdeal (K := K) n)
    (localizedTaylorMap M tau rho hconstant (algebraMap A L a)) = _
  rw [localizedTaylorMap_algebraMap]

end
end PiExponentApprox.TransverseMultiplicity

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Jets/TransverseSliceComparison.lean <==
import OAI.NumberTheory.PiExponent.Approximation.WeightedSliceDegree
import OAI.NumberTheory.PiExponent.Jets.NormalBasisProducts
import OAI.NumberTheory.PiExponent.Jets.TransverseWeightedMultiplicity
import OAI.NumberTheory.PiExponent.LocalAlgebra.PrimeFrameMultiplicity
import OAI.NumberTheory.PiExponent.LocalAlgebra.PrimeWeightedBezout
import OAI.NumberTheory.PiExponent.LocalAlgebra.WeightedBezoutBound

namespace OAI

noncomputable section
namespace PiExponent.TransverseSliceComparison

open scoped BigOperators
open PiExponentApprox NormalBasisRigidity
open TransverseWeightedMultiplicity WeightedSliceDegree

def residueCoordinates {m : ℕ} (Q : Ideal (FramePolynomial m)) [Q.IsPrime]
    (i : Fin (m + 1)) : Q.ResidueField := primeResidueMap Q (MvPolynomial.X i)

def sliceEquations {m : ℕ} (Q : Ideal (FramePolynomial m)) [Q.IsPrime]
    (A : Finset (Fin (m + 1))) {J : Type*} (f : J → FramePolynomial m) :
    J → MvPolynomial (Fin A.card) Q.ResidueField :=
  fun j => enumeratedSliceMap A (residueCoordinates Q) (f j)

def slicePoint {m : ℕ} (Q : Ideal (FramePolynomial m)) [Q.IsPrime]
    (A : Finset (Fin (m + 1))) : Fin A.card → Q.ResidueField :=
  fun i => residueCoordinates Q (A.equivFin.symm i)

theorem comparison_of_actual_slice {m : ℕ}
    (Q : Ideal (FramePolynomial m)) [Q.IsPrime]
    (hy : primeResidueMap Q (MvPolynomial.X (0 : Fin (m + 1))) ≠ 0)
    (A : Finset (Fin (m + 1))) (hk : 0 < A.card)
    (B : Fin A.card → Fin (m + 1))
    (hB : LinearIndependent Q.ResidueField
      (fun j => (polynomialTangent (primeResidueMap Q) Q).mkQ
        (frameBasis m (primeResidueMap Q (MvPolynomial.X 0)) hy (B j))))
    {J : Type*} (f : J → FramePolynomial m)
    (rho : Fin (m + 1) → ℚ) (hrho : ∀ i, 0 < rho i)
    (cost : Fin (m + 1) → ℝ) (hcost : ∀ i, 0 < cost i)
    (epsilon N : ℝ) (hepsilon : 0 < epsilon) (hN : 0 < N)
    (hdegree : ∀ j, ∀ d ∈ (f j).support,
      (∑ i ∈ d.support, (d i : ℝ) * (rho i : ℝ)) ≤ N)
    (hn : ∀ i, 2 ≤ rectangularCutoff (fun j => cost (B j)) (epsilon * N) i)
    (hvanish : ∀ p ∈ Ideal.span (Set.range f), ∀ word : List (Fin (m + 1)),
      frameWordCost cost word ≤ epsilon * N → polynomialFrameWord m word p ∈ Q)
    (hminimal : WeightedBezout.pointIdeal (slicePoint Q A) ∈
      (Ideal.span (Set.range (sliceEquations Q A f))).minimalPrimes)
    (hlength : Module.length (Localization.AtPrime Q)
        (Localization.AtPrime Q ⧸ (Ideal.span (Set.range f)).map
          (algebraMap (FramePolynomial m) (Localization.AtPrime Q))) =
      WeightedBezout.pointLength (slicePoint Q A)
        (Ideal.span (Set.range (sliceEquations Q A f)))) :
    (∏ i : Fin A.card, (rho (A.equivFin.symm i) : ℝ)) ≤
      (A.card : ℝ) ^ A.card * (∏ i, cost (B i)) / epsilon ^ A.card := by
  let : Infinite Q.ResidueField := Infinite.of_injective
    (algebraMap ℂ Q.ResidueField) (algebraMap ℂ Q.ResidueField).injective
  have hrhoR (i : Fin (m + 1)) : (0 : ℝ) < rho i := by exact_mod_cast hrho i
  have hsliceDegree : ∀ j, ∀ d ∈ (sliceEquations Q A f j).support,
      (∑ i ∈ d.support, (d i : ℝ) * (rho (A.equivFin.symm i) : ℝ)) ≤ N := by
    intro j
    exact supportBound_enumeratedSliceMap_sum A (residueCoordinates Q)
      (fun i => (rho i : ℝ)) (fun i => (hrhoR i).le) N (f j) (hdegree j)
  obtain ⟨L, hL, hupper⟩ := WeightedBezout.rational_pointLength_bound
    Q.ResidueField (sliceEquations Q A f) (slicePoint Q A)
    (fun i => rho (A.equivFin.symm i)) (fun i => hrho _) N hN.le hsliceDegree hminimal
  have hlower := prime_frame_rectangular_length_lower m A.card Q hy B hB
    (Ideal.span (Set.range f)) cost
    (rectangularCutoff (fun j => cost (B j)) (epsilon * N)) (epsilon * N) hn
    (fun i => (hcost i).le)
    (rectangularCutoff_budget hk (fun j => cost (B j)) (fun j => hcost _)
      (epsilon * N) (mul_pos hepsilon hN)) hvanish
  rw [hlength, hL] at hlower
  apply weight_comparison_of_rectangular_count hk
    (fun i => (rho (A.equivFin.symm i) : ℝ)) (fun j => cost (B j)) epsilon N L
    (fun i => hrhoR _) (fun j => hcost _) hepsilon hN _ hupper
  exact_mod_cast hlower

theorem comparison_of_normal_basis {m : ℕ}
    (Q : Ideal (FramePolynomial m)) [Q.IsPrime]
    (hy : primeResidueMap Q (MvPolynomial.X (0 : Fin (m + 1))) ≠ 0)
    (A : Finset (Fin (m + 1))) (hk : 0 < A.card)
    (hA : IsNormalBasis (K := Q.ResidueField)
      (fun i => (polynomialTangent (primeResidueMap Q) Q).mkQ
        (Pi.basisFun Q.ResidueField _ i)) A)
    (B : Fin A.card → Fin (m + 1))
    (hB : LinearIndependent Q.ResidueField
      (fun j => (polynomialTangent (primeResidueMap Q) Q).mkQ
        (frameBasis m (primeResidueMap Q (MvPolynomial.X 0)) hy (B j))))
    {J : Type*} (f : J → FramePolynomial m)
    (hQ : Q ∈ (Ideal.span (Set.range f)).minimalPrimes)
    (rho : Fin (m + 1) → ℚ) (hrho : ∀ i, 0 < rho i)
    (cost : Fin (m + 1) → ℝ) (hcost : ∀ i, 0 < cost i)
    (epsilon N : ℝ) (hepsilon : 0 < epsilon) (hN : 0 < N)
    (hdegree : ∀ j, ∀ d ∈ (f j).support,
      (∑ i ∈ d.support, (d i : ℝ) * (rho i : ℝ)) ≤ N)
    (hn : ∀ i, 2 ≤ rectangularCutoff (fun j => cost (B j)) (epsilon * N) i)
    (hvanish : ∀ p ∈ Ideal.span (Set.range f), ∀ word : List (Fin (m + 1)),
      frameWordCost cost word ≤ epsilon * N → polynomialFrameWord m word p ∈ Q) :
    (∏ i ∈ A, (rho i : ℝ)) ≤
      (A.card : ℝ) ^ A.card * (∏ i, cost (B i)) / epsilon ^ A.card := by
  obtain ⟨L, hL, hupper⟩ := PrimeWeightedBezout.weighted_prime_length_bound
    Q A hA f hQ rho hrho N hN.le hdegree
  have hlower := prime_frame_rectangular_length_lower m A.card Q hy B hB
    (Ideal.span (Set.range f)) cost
    (rectangularCutoff (fun j => cost (B j)) (epsilon * N)) (epsilon * N) hn
    (fun i => (hcost i).le)
    (rectangularCutoff_budget hk (fun j => cost (B j)) (fun j => hcost _)
      (epsilon * N) (mul_pos hepsilon hN)) hvanish
  change (∏ i, rectangularCutoff (fun j => cost (B j)) (epsilon * N) i : ℕ) ≤
    CoordinateSliceComparison.primeLength Q (Ideal.span (Set.range f)) at hlower
  rw [hL] at hlower
  have hrhoR (i : Fin (m + 1)) : (0 : ℝ) < rho i := by exact_mod_cast hrho i
  have h := weight_comparison_of_rectangular_count hk
    (fun i => (rho (A.equivFin.symm i) : ℝ)) (fun j => cost (B j)) epsilon N L
    (fun i => hrhoR _) (fun j => hcost _) hepsilon hN (by exact_mod_cast hlower)
    (by simpa only [NormalBasisProducts.prod_equivFin A (fun i => (rho i : ℝ))] using hupper)
  simpa only [NormalBasisProducts.prod_equivFin A (fun i => (rho i : ℝ))] using h

end PiExponent.TransverseSliceComparison
end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Jets/TransverseWeightedMultiplicity.lean <==
import OAI.NumberTheory.PiExponent.Approximation.RectangularVolume
import OAI.NumberTheory.PiExponent.Approximation.WeightSeparationConstant
import OAI.NumberTheory.PiExponent.Jets.TransverseMultiplicity

namespace OAI

noncomputable section
namespace PiExponent.TransverseWeightedMultiplicity

open scoped BigOperators

theorem eventually_uniform_rectangularCutoff_two_le (m : ℕ)
    (cost : Fin (m + 1) → ℝ) (hcost : ∀ i, 0 < cost i)
    (epsilon : ℝ) (hepsilon : 0 < epsilon) :
    ∀ᶠ N : ℝ in Filter.atTop, ∀ k : ℕ, 0 < k → k ≤ m →
      ∀ B : Fin k → Fin (m + 1), ∀ i,
        2 ≤ rectangularCutoff (fun j => cost (B j)) (epsilon * N) i := by
  have ht : Filter.Tendsto (fun N : ℝ => epsilon * N) Filter.atTop Filter.atTop :=
    Filter.tendsto_id.const_mul_atTop hepsilon
  have hb : ∀ᶠ N : ℝ in Filter.atTop, ∀ j : Fin (m + 1),
      (m : ℝ) * cost j < epsilon * N :=
    Filter.eventually_all.mpr (fun j =>
      ht.eventually (Filter.eventually_gt_atTop ((m : ℝ) * cost j)))
  filter_upwards [hb] with N hN
  intro k hk hkm B i
  have hdim : (k : ℝ) ≤ m := by exact_mod_cast hkm
  apply two_le_rectangularCutoff hk (fun j => cost (B j)) (fun j => hcost _) i
  exact (mul_le_mul_of_nonneg_right hdim (hcost _).le).trans_lt (hN (B i))

theorem rectangularCutoff_budget {k : ℕ} (hk : 0 < k)
    (kappa : Fin k → ℝ) (hkappa : ∀ i, 0 < kappa i)
    (T : ℝ) (hT : 0 < T) :
    ∑ i, ((rectangularCutoff kappa T i - 1 : ℕ) : ℝ) * kappa i ≤ T := by
  have hpos := rectangularCutoff_pos hk kappa hkappa hT
  have hlt : ∀ i, rectangularCutoff kappa T i - 1 < rectangularCutoff kappa T i := by
    intro i
    exact Nat.sub_lt (hpos i) (by norm_num)
  have h := rectangularCutoff_weight_lt hk kappa hkappa
    (fun i => rectangularCutoff kappa T i - 1) hlt
  simpa only [mul_comm] using h.le

theorem rectangular_weight_product_comparison {k : ℕ} (hk : 0 < k)
    (rho kappa : Fin k → ℝ) (epsilon N L : ℝ)
    (hrho : ∀ i, 0 < rho i) (hkappa : ∀ i, 0 < kappa i)
    (hepsilon : 0 < epsilon) (hN : 0 < N)
    (hlower : (epsilon * N) ^ k / ((k : ℝ) ^ k * ∏ i, kappa i) ≤ L)
    (hupper : L ≤ N ^ k / ∏ i, rho i) :
    (∏ i, rho i) ≤ (k : ℝ) ^ k * (∏ i, kappa i) / epsilon ^ k := by
  have hA : 0 < ∏ i, rho i := Finset.prod_pos (fun i _ => hrho i)
  have hB : 0 < (k : ℝ) ^ k * ∏ i, kappa i :=
    mul_pos (pow_pos (by exact_mod_cast hk) _) (Finset.prod_pos (fun i _ => hkappa i))
  have h := (div_le_div_iff₀ hB hA).mp (hlower.trans hupper)
  rw [mul_pow] at h
  apply (le_div_iff₀ (pow_pos hepsilon k)).mpr
  apply (mul_le_mul_iff_right₀ (pow_pos hN k)).mp
  calc
    N ^ k * ((∏ i, rho i) * epsilon ^ k) =
        epsilon ^ k * N ^ k * ∏ i, rho i := by ring
    _ ≤ N ^ k * ((k : ℝ) ^ k * ∏ i, kappa i) := h

theorem weight_comparison_of_rectangular_count {k : ℕ} (hk : 0 < k)
    (rho kappa : Fin k → ℝ) (epsilon N : ℝ) (L : ℕ)
    (hrho : ∀ i, 0 < rho i) (hkappa : ∀ i, 0 < kappa i)
    (hepsilon : 0 < epsilon) (hN : 0 < N)
    (hlower : (∏ i, rectangularCutoff kappa (epsilon * N) i : ℕ) ≤ L)
    (hupper : (L : ℝ) ≤ N ^ k / ∏ i, rho i) :
    (∏ i, rho i) ≤ (k : ℝ) ^ k * (∏ i, kappa i) / epsilon ^ k := by
  apply rectangular_weight_product_comparison hk rho kappa epsilon N L
    hrho hkappa hepsilon hN _ hupper
  have hv := rectangularCutoff_product_lower hk kappa hkappa (mul_pos hepsilon hN)
  apply hv.trans
  exact_mod_cast hlower

theorem rectangular_comparison_le_separation_constant {m k : ℕ}
    (hkm : k ≤ m) (kappa : Fin k → ℝ) (sigma : ℝ)
    (hsigma : 0 < sigma) (hkappa : ∀ i, 0 ≤ kappa i) :
    (k : ℝ) ^ k * (∏ i, kappa i) / (sigma / ((m : ℝ) + 2)) ^ k ≤
      (2 * ((m : ℝ) + 2) ^ (m + 2) *
        (1 + ((m : ℝ) + 2) / sigma) ^ (m + 2)) * ∏ i, kappa i := by
  have h := PiExponentApprox.rectangular_multiplicity_constant_le_enlarged
    m k sigma hsigma hkm
  have hp : 0 ≤ ∏ i, kappa i := Finset.prod_nonneg (fun i _ => hkappa i)
  have hh := mul_le_mul_of_nonneg_right h hp
  convert hh using 1
  simp only [div_eq_mul_inv, mul_pow, mul_inv_rev, inv_pow, inv_inv]
  ring

end PiExponent.TransverseWeightedMultiplicity
end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/AffineClosedPointLocalization.lean <==
import Mathlib.RingTheory.FiniteType
import Mathlib.RingTheory.Ideal.Quotient.Basic
import Mathlib.RingTheory.Localization.Ideal
import OAI.NumberTheory.PiExponent.LocalAlgebra.QuotientLocalizedLength
import OAI.NumberTheory.PiExponent.Polynomials.PolynomialPrimeClosedPointEquiv

namespace OAI

noncomputable section
namespace PiExponentSiegel.W23
open PiExponentSiegelAux.W09
open PiExponentJets.PolynomialLocalResidueResolution

variable (K α β : Type*) [Field K]

def affineCoefficientAlgHom :
    SplitPolynomial K α β →ₐ[K] FractionCoefficientPolynomial K α β :=
  (polynomialCoefficientLocalizationEquiv K α β).toAlgHom.comp
    (IsScalarTower.toAlgHom K (SplitPolynomial K α β)
      (PolynomialCoefficientLocalization K α β))

abbrev affineCoefficientMap :
    SplitPolynomial K α β →+* FractionCoefficientPolynomial K α β :=
  (affineCoefficientAlgHom K α β).toRingHom

@[reducible] def affineCoefficientAlgebra :
    Algebra (SplitPolynomial K α β) (FractionCoefficientPolynomial K α β) :=
  (affineCoefficientMap K α β).toAlgebra

attribute [local instance] affineCoefficientAlgebra

instance affineCoefficient_isLocalization :
    IsLocalization (coefficientDenominators K α β) (FractionCoefficientPolynomial K α β) := by
  exact (IsLocalization.isLocalization_iff_of_ringEquiv
    (coefficientDenominators K α β)
    (polynomialCoefficientLocalizationEquiv K α β).toRingEquiv).mp inferInstance

def affineMappedIdeal (P : Ideal (SplitPolynomial K α β)) :
    Ideal (FractionCoefficientPolynomial K α β) :=
  P.map (affineCoefficientMap K α β)

variable (Q : Ideal (SplitPolynomial K α β)) [Q.IsPrime]
variable (hB : IsTranscendenceBasis K (splitResidueBeta K α β Q))

theorem affineCoefficientMap_comap_closedPoint :
    (closedPolynomialIdeal K α β Q hB).comap (affineCoefficientMap K α β) = Q := by
  change ((coefficientClosedPoint K α β Q hB).map
      (polynomialCoefficientLocalizationEquiv K α β).toRingHom).comap
      ((polynomialCoefficientLocalizationEquiv K α β).toRingHom.comp
        (algebraMap (SplitPolynomial K α β) (PolynomialCoefficientLocalization K α β))) = Q
  rw [← Ideal.comap_comap, ← atPrimeImage_comap]
  exact coefficientClosedPoint_comap K α β Q hB

include hB in

theorem affineDenominators_disjoint (P : Ideal (SplitPolynomial K α β)) (hPQ : P ≤ Q) :
    Disjoint (coefficientDenominators K α β : Set (SplitPolynomial K α β)) (P : Set _) := by
  have hd : Disjoint (coefficientDenominators K α β : Set (SplitPolynomial K α β))
      (Q : Set _) := by
    rw [← affineCoefficientMap_comap_closedPoint K α β Q hB]
    exact (IsLocalization.disjoint_under_iff (coefficientDenominators K α β)
      (FractionCoefficientPolynomial K α β) (closedPolynomialIdeal K α β Q hB)).mpr
      (Ideal.IsMaximal.ne_top inferInstance)
  exact Set.disjoint_left.mpr fun x hx hxP => Set.disjoint_left.mp hd hx (hPQ hxP)

include hB in

theorem affineMappedIdeal_isPrime (P : Ideal (SplitPolynomial K α β)) [P.IsPrime]
    (hPQ : P ≤ Q) : (affineMappedIdeal K α β P).IsPrime := by
  exact IsLocalization.isPrime_of_isPrime_disjoint (coefficientDenominators K α β)
    (FractionCoefficientPolynomial K α β) P inferInstance
    (affineDenominators_disjoint K α β Q hB P hPQ)

theorem affineMappedIdeal_le_closedPoint (P : Ideal (SplitPolynomial K α β)) (hPQ : P ≤ Q) :
    affineMappedIdeal K α β P ≤ closedPolynomialIdeal K α β Q hB := by
  apply Ideal.map_le_iff_le_comap.mpr
  rw [affineCoefficientMap_comap_closedPoint]
  exact hPQ

include hB in

theorem affineMappedIdeal_comap (P : Ideal (SplitPolynomial K α β)) [P.IsPrime]
    (hPQ : P ≤ Q) :
    (affineMappedIdeal K α β P).comap (affineCoefficientMap K α β) = P :=
  IsLocalization.under_map_of_isPrime_disjoint (coefficientDenominators K α β)
    (FractionCoefficientPolynomial K α β) inferInstance
    (affineDenominators_disjoint K α β Q hB P hPQ)

theorem originalLocalCoefficientLocalEquiv_algebraMap (a : SplitPolynomial K α β) :
    originalLocalCoefficientLocalEquiv K α β Q hB
      (algebraMap (SplitPolynomial K α β) (Localization.AtPrime Q) a) =
      algebraMap (SplitPolynomial K α β) (CoefficientClosedLocal K α β Q hB) a := by
  let := closedLocal_isLocalizationAtOriginal K α β Q hB
  exact (IsLocalization.algEquiv Q.primeCompl (Localization.AtPrime Q)
    (CoefficientClosedLocal K α β Q hB)).commutes a

theorem closedPointLocalEquiv_algebraMap (a : SplitPolynomial K α β) :
    polynomialPrimeClosedPointEquiv K α β Q hB
      (algebraMap (SplitPolynomial K α β) (Localization.AtPrime Q) a) =
      algebraMap (FractionCoefficientPolynomial K α β)
        (Localization.AtPrime (closedPolynomialIdeal K α β Q hB))
        (affineCoefficientMap K α β a) := by
  change atPrimeEquivOfRingEquiv
    (polynomialCoefficientLocalizationEquiv K α β).toRingEquiv
    (coefficientClosedPoint K α β Q hB)
    (originalLocalCoefficientLocalEquiv K α β Q hB
      (algebraMap (SplitPolynomial K α β) (Localization.AtPrime Q) a)) = _
  exact (congrArg (atPrimeEquivOfRingEquiv
    (polynomialCoefficientLocalizationEquiv K α β).toRingEquiv
    (coefficientClosedPoint K α β Q hB))
    (originalLocalCoefficientLocalEquiv_algebraMap K α β Q hB a)).trans
    (atPrimeEquivOfRingEquiv_algebraMap
      (polynomialCoefficientLocalizationEquiv K α β).toRingEquiv
      (coefficientClosedPoint K α β Q hB)
      (algebraMap (SplitPolynomial K α β) (PolynomialCoefficientLocalization K α β) a))

theorem closedPointLocalEquiv_map_ideal (P : Ideal (SplitPolynomial K α β)) :
    (parameterLocalizedIdeal P Q).map
      (polynomialPrimeClosedPointEquiv K α β Q hB).toRingHom =
    parameterLocalizedIdeal (affineMappedIdeal K α β P)
      (closedPolynomialIdeal K α β Q hB) := by
  unfold parameterLocalizedIdeal affineMappedIdeal
  rw [Ideal.map_map, Ideal.map_map]
  congr 1
  apply RingHom.ext
  intro a
  exact closedPointLocalEquiv_algebraMap K α β Q hB a

def affineLocalQuotientEquiv (P : Ideal (SplitPolynomial K α β)) :
    (Localization.AtPrime Q ⧸ parameterLocalizedIdeal P Q) ≃+*
      (Localization.AtPrime (closedPolynomialIdeal K α β Q hB) ⧸
        parameterLocalizedIdeal (affineMappedIdeal K α β P)
          (closedPolynomialIdeal K α β Q hB)) :=
  Ideal.quotientEquiv _ _ (polynomialPrimeClosedPointEquiv K α β Q hB)
    (closedPointLocalEquiv_map_ideal K α β Q hB P).symm

def affineClosedQuotientLocalEquiv (P : Ideal (SplitPolynomial K α β)) (hPQ : P ≤ Q) :
    Localization.AtPrime (quotientParameterPrime P Q hPQ) ≃+*
      Localization.AtPrime
        (R := FractionCoefficientPolynomial K α β ⧸ affineMappedIdeal K α β P)
        (quotientParameterPrime (affineMappedIdeal K α β P)
        (closedPolynomialIdeal K α β Q hB)
        (affineMappedIdeal_le_closedPoint K α β Q hB P hPQ)) :=
  ((localizationQuotientParametersEquiv P Q hPQ).symm.trans
    (affineLocalQuotientEquiv K α β Q hB P)).trans
    (localizationQuotientParametersEquiv (affineMappedIdeal K α β P)
      (closedPolynomialIdeal K α β Q hB)
      (affineMappedIdeal_le_closedPoint K α β Q hB P hPQ))

def affineQuotientMap (P : Ideal (SplitPolynomial K α β)) :
    (SplitPolynomial K α β ⧸ P) →+*
      (FractionCoefficientPolynomial K α β ⧸ affineMappedIdeal K α β P) :=
  Ideal.quotientMap _ (affineCoefficientMap K α β) Ideal.le_comap_map

@[reducible] def affineQuotientAlgebra (P : Ideal (SplitPolynomial K α β)) :
    Algebra (SplitPolynomial K α β ⧸ P)
      (FractionCoefficientPolynomial K α β ⧸ affineMappedIdeal K α β P) :=
  RingHom.toAlgebra'
    (R := SplitPolynomial K α β ⧸ P)
    (S := FractionCoefficientPolynomial K α β ⧸ affineMappedIdeal K α β P)
    (affineQuotientMap K α β P) (fun x y =>
      (Ideal.Quotient.commSemiring (affineMappedIdeal K α β P)).mul_comm
        (affineQuotientMap K α β P x) y)

attribute [local instance] affineQuotientAlgebra

@[simp] theorem affineQuotientMap_mk (P : Ideal (SplitPolynomial K α β))
    (a : SplitPolynomial K α β) :
    affineQuotientMap K α β P (Ideal.Quotient.mk P a) =
      Ideal.Quotient.mk _ (affineCoefficientMap K α β a) := rfl

instance affineQuotient_scalarTower (P : Ideal (SplitPolynomial K α β)) :
    IsScalarTower K (SplitPolynomial K α β ⧸ P)
      (FractionCoefficientPolynomial K α β ⧸ affineMappedIdeal K α β P) := by
  apply IsScalarTower.of_algebraMap_eq
    (R := K) (S := SplitPolynomial K α β ⧸ P)
    (A := FractionCoefficientPolynomial K α β ⧸ affineMappedIdeal K α β P)
  intro k
  change Ideal.Quotient.mk _ (algebraMap K (FractionCoefficientPolynomial K α β) k) =
    affineQuotientMap K α β P (Ideal.Quotient.mk P (algebraMap K (SplitPolynomial K α β) k))
  rw [affineQuotientMap_mk]
  exact congrArg (Ideal.Quotient.mk (affineMappedIdeal K α β P))
    ((affineCoefficientAlgHom K α β).commutes k).symm

include hB in

theorem affineQuotientMap_injective (P : Ideal (SplitPolynomial K α β)) [P.IsPrime]
    (hPQ : P ≤ Q) : Function.Injective (affineQuotientMap K α β P) :=
  Ideal.quotientMap_injective' (affineMappedIdeal_comap K α β Q hB P hPQ).le

include hB in

theorem affineQuotient_faithfulSMul (P : Ideal (SplitPolynomial K α β)) [P.IsPrime]
    (hPQ : P ≤ Q) :
    FaithfulSMul (SplitPolynomial K α β ⧸ P)
      (FractionCoefficientPolynomial K α β ⧸ affineMappedIdeal K α β P) :=
  (faithfulSMul_iff_algebraMap_injective _ _).mpr
    (affineQuotientMap_injective K α β Q hB P hPQ)

include hB in

theorem affineQuotient_isDomain (P : Ideal (SplitPolynomial K α β)) [P.IsPrime]
    (hPQ : P ≤ Q) :
    IsDomain (FractionCoefficientPolynomial K α β ⧸ affineMappedIdeal K α β P) := by
  let := affineMappedIdeal_isPrime K α β Q hB P hPQ
  infer_instance

theorem affineQuotient_finiteType [Finite α] (P : Ideal (SplitPolynomial K α β)) :
    Algebra.FiniteType (SplitCoefficientField K β)
      (FractionCoefficientPolynomial K α β ⧸ affineMappedIdeal K α β P) :=
  Algebra.FiniteType.of_surjective
    (Ideal.Quotient.mkₐ (SplitCoefficientField K β) (affineMappedIdeal K α β P))
    Ideal.Quotient.mk_surjective

include hB in

theorem affineQuotient_isLocalization (P : Ideal (SplitPolynomial K α β)) [P.IsPrime]
    (hPQ : P ≤ Q) :
    IsLocalization ((coefficientDenominators K α β).map (Ideal.Quotient.mk P))
      (FractionCoefficientPolynomial K α β ⧸ affineMappedIdeal K α β P) := by
  apply (isLocalization_iff
    ((coefficientDenominators K α β).map (Ideal.Quotient.mk P))
    (FractionCoefficientPolynomial K α β ⧸ affineMappedIdeal K α β P)).mpr
  refine ⟨?_, ?_, ?_⟩
  · intro s
    obtain ⟨a, ha, he⟩ := s.property
    change IsUnit (affineQuotientMap K α β P (s : SplitPolynomial K α β ⧸ P))
    rw [← he, affineQuotientMap_mk]
    exact (IsLocalization.map_units (FractionCoefficientPolynomial K α β)
      (⟨a, ha⟩ : coefficientDenominators K α β)).map
        (Ideal.Quotient.mk (affineMappedIdeal K α β P))
  · intro z
    obtain ⟨t, rfl⟩ := Ideal.Quotient.mk_surjective z
    obtain ⟨⟨a, s⟩, hs⟩ := IsLocalization.surj (coefficientDenominators K α β) t
    refine ⟨⟨Ideal.Quotient.mk P a,
      ⟨Ideal.Quotient.mk P (s : SplitPolynomial K α β),
        Submonoid.mem_map_of_mem (Ideal.Quotient.mk P) s.property⟩⟩, ?_⟩
    change Ideal.Quotient.mk _ t *
      affineQuotientMap K α β P (Ideal.Quotient.mk P (s : SplitPolynomial K α β)) =
      affineQuotientMap K α β P (Ideal.Quotient.mk P a)
    rw [affineQuotientMap_mk, affineQuotientMap_mk, ← map_mul]
    exact congrArg (Ideal.Quotient.mk (affineMappedIdeal K α β P)) hs
  · intro x y hxy
    refine ⟨1, ?_⟩
    simpa only [Submonoid.coe_one, one_mul] using
      (affineQuotientMap_injective K α β Q hB P hPQ hxy)

theorem affineClosedQuotientLocalEquiv_mk_algebraMap
    (P : Ideal (SplitPolynomial K α β)) (hPQ : P ≤ Q) (a : SplitPolynomial K α β) :
    affineClosedQuotientLocalEquiv K α β Q hB P hPQ
      (algebraMap (SplitPolynomial K α β ⧸ P)
        (Localization.AtPrime (quotientParameterPrime P Q hPQ)) (Ideal.Quotient.mk P a)) =
      algebraMap
        (self := (inferInstance : Algebra
          (FractionCoefficientPolynomial K α β ⧸ affineMappedIdeal K α β P)
          (Localization.AtPrime (R := FractionCoefficientPolynomial K α β ⧸ affineMappedIdeal K α β P)
            (quotientParameterPrime (affineMappedIdeal K α β P)
              (closedPolynomialIdeal K α β Q hB)
              (affineMappedIdeal_le_closedPoint K α β Q hB P hPQ)))))
        (FractionCoefficientPolynomial K α β ⧸ affineMappedIdeal K α β P)
        (Localization.AtPrime
        (R := FractionCoefficientPolynomial K α β ⧸ affineMappedIdeal K α β P)
        (hp := quotientParameterPrime_isPrime (affineMappedIdeal K α β P)
          (closedPolynomialIdeal K α β Q hB)
          (affineMappedIdeal_le_closedPoint K α β Q hB P hPQ))
        (quotientParameterPrime (affineMappedIdeal K α β P)
          (closedPolynomialIdeal K α β Q hB)
          (affineMappedIdeal_le_closedPoint K α β Q hB P hPQ)))
        (affineQuotientMap K α β P (Ideal.Quotient.mk P a)) := by
  have hleft : (localizationQuotientParametersEquiv P Q hPQ).symm
      (algebraMap (SplitPolynomial K α β ⧸ P)
        (Localization.AtPrime (quotientParameterPrime P Q hPQ)) (Ideal.Quotient.mk P a)) =
      Ideal.Quotient.mk (parameterLocalizedIdeal P Q)
        (algebraMap (SplitPolynomial K α β) (Localization.AtPrime Q) a) := by
    apply (localizationQuotientParametersEquiv P Q hPQ).injective
    rw [RingEquiv.apply_symm_apply]
    exact (localizationQuotientParametersEquiv_mk_algebraMap P Q hPQ a).symm
  simp only [affineClosedQuotientLocalEquiv, RingEquiv.trans_apply]
  rw [hleft]
  change localizationQuotientParametersEquiv (affineMappedIdeal K α β P)
      (closedPolynomialIdeal K α β Q hB)
      (affineMappedIdeal_le_closedPoint K α β Q hB P hPQ)
      (Ideal.Quotient.mk _ (polynomialPrimeClosedPointEquiv K α β Q hB
        (algebraMap (SplitPolynomial K α β) (Localization.AtPrime Q) a))) = _
  rw [closedPointLocalEquiv_algebraMap,
    localizationQuotientParametersEquiv_mk_algebraMap, affineQuotientMap_mk]

end PiExponentSiegel.W23

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/AffineIdealSections.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.BlowupIdeal

namespace OAI

namespace PiExponent.GeometrySupport.AffineIdealSections
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
open PiExponentSeshadri.Geometry PiExponentSeshadri.IdealModule PiExponentSeshadri.IdealPullback
variable {R : Type} [CommRing R] (A : Ideal R)

def value (s : Γ(closedModule (specIdeal A), ⊤)) : R :=
  (Scheme.ΓSpecIso (CommRingCat.of R)).hom
    ((closedInclusion (specIdeal A)).app ⊤ s)

theorem value_mem (s : Γ(closedModule (specIdeal A), ⊤)) : value A s ∈ A := by
  have hs : (closedInclusion (specIdeal A)).app ⊤ s ∈
      A.map (Scheme.ΓSpecIso (CommRingCat.of R)).inv.hom := by
    rw [← specIdeal_top A, ← closed_image (specIdeal A) ⟨⊤, isAffineOpen_top _⟩]
    exact ⟨s,rfl⟩
  obtain ⟨a,ha,he⟩ := (Ideal.mem_map_iff_of_surjective _
    (ConcreteCategory.bijective_of_isIso (Scheme.ΓSpecIso (CommRingCat.of R)).inv).surjective).mp hs
  unfold value
  rw [← he, ← CommRingCat.comp_apply, Iso.inv_hom_id]
  exact ha

def toIdeal : Γ(closedModule (specIdeal A), ⊤) →+ A where
  toFun s := ⟨value A s, value_mem A s⟩
  map_zero' := by
    apply Subtype.ext
    change value A 0 = 0
    simp [value]
    exact (Scheme.ΓSpecIso (CommRingCat.of R)).hom.hom.map_zero
  map_add' s t := by
    apply Subtype.ext
    change value A (s+t) = value A s + value A t
    simp [value]
    exact (Scheme.ΓSpecIso (CommRingCat.of R)).hom.hom.map_add _ _

theorem toIdeal_injective : Function.Injective (toIdeal A) := by
  intro s t h
  have hh : value A s = value A t := congrArg Subtype.val h
  have hv := (ConcreteCategory.bijective_of_isIso
    (Scheme.ΓSpecIso (CommRingCat.of R)).hom).injective hh
  let : Mono (closedInclusion (specIdeal A)) :=
    inferInstanceAs (Mono (inclusion (specIdeal A).subschemeι))
  let : Mono (closedInclusion (specIdeal A)).val := inferInstanceAs
    (Mono ((Scheme.Modules.toPresheafOfModules (Spec (CommRingCat.of R))).map
      (closedInclusion (specIdeal A))))
  exact PresheafOfModules.injective_of_mono
    (closedInclusion (specIdeal A)).val (op ⊤) hv

theorem toIdeal_surjective : Function.Surjective (toIdeal A) := by
  intro a
  have ha : (Scheme.ΓSpecIso (CommRingCat.of R)).inv a.val ∈
      (specIdeal A).ideal ⟨⊤,isAffineOpen_top _⟩ := by
    rw [specIdeal_top]
    exact Ideal.mem_map_of_mem _ a.property
  rw [← closed_image] at ha
  obtain ⟨s,hs⟩ := ha
  change (closedInclusion (specIdeal A)).app ⊤ s =
    (Scheme.ΓSpecIso (CommRingCat.of R)).inv a.val at hs
  refine ⟨s,?_⟩
  apply Subtype.ext
  change (Scheme.ΓSpecIso (CommRingCat.of R)).hom
    ((closedInclusion (specIdeal A)).app ⊤ s) = a.val
  rw [hs, ← CommRingCat.comp_apply, Iso.inv_hom_id]
  rfl

def equiv : Γ(closedModule (specIdeal A), ⊤) ≃+ A :=
  AddEquiv.ofBijective (toIdeal A) ⟨toIdeal_injective A, toIdeal_surjective A⟩

@[simp] theorem equiv_inclusion (s : Γ(closedModule (specIdeal A), ⊤)) :
    (equiv A s).val = (Scheme.ΓSpecIso (CommRingCat.of R)).hom
      ((closedInclusion (specIdeal A)).app ⊤ s) := rfl

@[simp] theorem equiv_symm_inclusion (a : A) :
    (closedInclusion (specIdeal A)).app ⊤ ((equiv A).symm a) =
      (Scheme.ΓSpecIso (CommRingCat.of R)).inv a.val := by
  apply (ConcreteCategory.bijective_of_isIso
    (Scheme.ΓSpecIso (CommRingCat.of R)).hom).injective
  rw [← equiv_inclusion, AddEquiv.apply_symm_apply,
    ← CommRingCat.comp_apply, Iso.inv_hom_id]
  rfl

end
end PiExponent.GeometrySupport.AffineIdealSections

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/AffineLocalRegularBezout.lean <==
import Mathlib.RingTheory.Ideal.KrullsHeightTheorem
import OAI.NumberTheory.PiExponent.Geometry.ConePrimeProperties
import OAI.NumberTheory.PiExponent.LocalAlgebra.ConeRegularSequence
import OAI.NumberTheory.PiExponent.LocalAlgebra.LocalLength
import OAI.NumberTheory.PiExponent.LocalAlgebra.LocalizedRadical
import OAI.NumberTheory.PiExponent.Polynomials.HomogeneousListHistory

namespace OAI

namespace PiExponentJets.W22

open PiExponentJets.W64
open PiExponentSiegel.W17.ConeLocalLength
open scoped BigOperators Classical

theorem span_range_list_get {R : Type*} [CommSemiring R] (gs : List R) :
    Ideal.span (Set.range gs.get) = Ideal.ofList gs := by
  congr 1
  ext x
  exact List.mem_iff_get.symm

theorem span_range_map_list_get {R S : Type*} [CommSemiring S]
    (gs : List R) (f : R → S) :
    Ideal.span (Set.range (fun i => f (gs.get i))) = Ideal.ofList (gs.map f) := by
  congr 1
  ext x
  change (∃ i, f (gs.get i) = x) ↔ x ∈ gs.map f
  constructor
  · rintro ⟨i,rfl⟩
    exact List.mem_map.mpr ⟨gs.get i,List.mem_iff_get.mpr ⟨i,rfl⟩,rfl⟩
  · intro hx
    obtain ⟨a,ha,rfl⟩ := List.mem_map.mp hx
    obtain ⟨i,rfl⟩ := List.mem_iff_get.mp ha
    exact ⟨i,rfl⟩

theorem finiteLength_localized_minimal_quotient
    {R : Type*} [CommRing R] [IsNoetherianRing R]
    (I P : Ideal R) [P.IsPrime] (hP : P ∈ I.minimalPrimes) :
    IsFiniteLength (Localization.AtPrime P)
      (Localization.AtPrime P ⧸ I.map (algebraMap R (Localization.AtPrime P))) := by
  let L := Localization.AtPrime P
  let J := I.map (algebraMap R L)
  have hrad : J.radical = IsLocalRing.maximalIdeal L :=
    localized_radical_eq_maximal_of_mem_minimalPrimes I P hP
  let : J.radical.IsPrime := by rw [hrad]; infer_instance
  have hmin : IsLocalRing.maximalIdeal L ∈ J.minimalPrimes := by
    rw [← hrad]
    exact radical_mem_minimalPrimes J
  let : IsArtinianRing (L ⧸ J) :=
    IsLocalRing.quotient_artinian_of_mem_minimalPrimes_of_isLocalRing J hmin
  apply Module.length_ne_top_iff.mp
  rw [Module.length_eq_of_surjective (M := L ⧸ J)
    (show Function.Surjective (algebraMap L (L ⧸ J)) from Ideal.Quotient.mk_surjective)]
  exact Module.length_ne_top

theorem affine_local_regular_list_bezout
    {k : Type} [Field k] (n : ℕ)
    (P : Ideal (MvPolynomial (Fin n) k)) [P.IsPrime]
    (gs : List (MvPolynomial (Fin n) k)) (D : ℕ)
    (hdegree : ∀ g ∈ gs, g.totalDegree ≤ D)
    (hreg : RingTheory.Sequence.IsRegular (Localization.AtPrime P)
      (gs.map (algebraMap (MvPolynomial (Fin n) k) (Localization.AtPrime P))))
    (hlen : gs.length ≤ n) (hP : P ∈ (Ideal.ofList gs).minimalPrimes) :
    Module.length (Localization.AtPrime P)
      (Localization.AtPrime P ⧸ (Ideal.ofList gs).map
        (algebraMap (MvPolynomial (Fin n) k) (Localization.AtPrime P))) ≤
      ((D ^ gs.length : ℕ) : ℕ∞) := by
  let hs := gs.map homogenize
  let degrees : Fin hs.length → ℕ := fun i =>
    (gs[i.val]'(by simpa only [hs,List.length_map] using i.isLt)).totalDegree
  have hhom : ∀ i : Fin hs.length, hs[i].IsHomogeneous (degrees i) := by
    intro i
    simpa only [hs, List.getElem_map, Fin.getElem_fin, degrees] using
      homogenize_isHomogeneous (gs[i.val]'(by simpa only [hs,List.length_map] using i.isLt))
  have hconeReg := homogenized_list_regular_at_cone k (Fin n) P gs hreg
  have hget : P ∈ (Ideal.span (Set.range gs.get)).minimalPrimes := by
    simpa only [span_range_list_get] using hP
  have hconeMin := conePrime_minimal_over_homogenized k (Fin n) P gs.get hget
  rw [span_range_map_list_get] at hconeMin
  have hconeLen : hs.length < Fintype.card (Option (Fin n)) := by
    simp only [hs,List.length_map,Fintype.card_option,Fintype.card_fin]
    omega
  have hbound := homogeneous_local_regular_bezout (conePrime k (Fin n) P) none
    (homogenizing_coordinate_not_mem_conePrime k (Fin n) P)
    hs degrees hhom hconeReg hconeLen hconeMin
  have hfinite := finiteLength_localized_minimal_quotient
    (Ideal.span (Set.range gs.get)) P hget
  have hlength := homogenized_cone_local_length_eq k (Fin n) P gs.get hfinite
  rw [span_range_list_get, span_range_map_list_get] at hlength
  have hprod : (∏ i ∈ Finset.range hs.length, degreeAt degrees i) ≤ D ^ gs.length := by
    calc
      _ ≤ ∏ _i ∈ Finset.range hs.length, D := by
        apply Finset.prod_le_prod
        intro i hi
        have hi' : i < hs.length := Finset.mem_range.mp hi
        simp only [degreeAt,dite_eq_left hi',degrees]
        exact hdegree _ (List.getElem_mem _)
      _ = D ^ gs.length := by simp only [Finset.prod_const,Finset.card_range,hs,List.length_map]
  calc
    _ = Module.length (Localization.AtPrime (conePrime k (Fin n) P))
      (Localization.AtPrime (conePrime k (Fin n) P) ⧸ (Ideal.ofList hs).map
        (algebraMap (MvPolynomial (Option (Fin n)) k)
          (Localization.AtPrime (conePrime k (Fin n) P)))) := hlength.symm
    _ ≤ ((∏ i ∈ Finset.range hs.length, degreeAt degrees i : ℕ) : ℕ∞) := hbound
    _ ≤ _ := by exact_mod_cast hprod

end PiExponentJets.W22

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/AffinePrimeDimensionBridge.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.AffineResidueTranscendence
import OAI.NumberTheory.PiExponent.LocalAlgebra.ClosedPointLocalDimension

namespace OAI

noncomputable section
namespace PiExponentJets.W24

theorem affine_prime_dimension_of_closedPoint_presentation
    (k B β C : Type*) [Field k] [CommRing B] [IsDomain B]
    [Algebra k B] [Algebra.FiniteType k B] [Finite β]
    [CommRing C] [IsDomain C] [Algebra k C] [Algebra B C]
    [Algebra (FractionRing (MvPolynomial β k)) C]
    [IsScalarTower k B C]
    [IsScalarTower k (FractionRing (MvPolynomial β k)) C]
    [FaithfulSMul B C]
    [Algebra.FiniteType (FractionRing (MvPolynomial β k)) C]
    (q : Ideal B) [q.IsPrime]
    (b : β → q.ResidueField) (hb : IsTranscendenceBasis k b)
    (M : Submonoid B) [IsLocalization M C]
    (m : Ideal C) [m.IsMaximal]
    (e : Localization.AtPrime q ≃+* Localization.AtPrime m) :
    (q.height : WithBot ℕ∞) + ringKrullDim (B ⧸ q) = ringKrullDim B := by
  have he : (q.height : WithBot ℕ∞) = ringKrullDim C := by
    rw [← IsLocalization.AtPrime.ringKrullDim_eq_height q (Localization.AtPrime q),
      e.ringKrullDim, W29.closedPoint_local_dimension (FractionRing (MvPolynomial β k)) C m]
  have hd := coefficient_localization_dimension k (FractionRing (MvPolynomial β k)) B C M
    (rational_coefficient_trdeg_lt_aleph0 k β)
  rw [coefficient_trdeg_eq_prime_quotient_dimension k B β q b hb] at hd
  exact he.symm ▸ hd

end PiExponentJets.W24

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/AffineResidueTranscendence.lean <==
import Mathlib.RingTheory.LocalRing.ResidueField.Ideal
import OAI.NumberTheory.PiExponent.LocalAlgebra.AffineTranscendenceDimension

namespace OAI

noncomputable section
namespace PiExponentJets.W24
open scoped nonZeroDivisors

theorem trdeg_lt_aleph0_of_algebraic_tower
    (k B C : Type*) [Field k] [CommRing B] [IsDomain B]
    [CommRing C] [IsDomain C] [Algebra k B] [Algebra k C] [Algebra B C]
    [IsScalarTower k B C] [FaithfulSMul B C] [Algebra.IsAlgebraic B C]
    (hB : Algebra.trdeg k B < Cardinal.aleph0) :
    Algebra.trdeg k C < Cardinal.aleph0 := by
  have ht := lift_trdeg_add_eq k B C
  simp only [trdeg_eq_zero, Cardinal.lift_zero, add_zero] at ht
  have hlt := Cardinal.lift_lt_aleph0.mpr hB
  rw [ht] at hlt
  exact Cardinal.lift_lt_aleph0.mp hlt

theorem affine_prime_quotient_dimension_eq_residue_trdeg
    (k A : Type*) [Field k] [CommRing A] [Algebra k A]
    [Algebra.FiniteType k A] (Q : Ideal A) [Q.IsPrime] :
    ringKrullDim (A ⧸ Q) = ((Algebra.trdeg k Q.ResidueField).toNat : WithBot ℕ∞) := by
  have : FaithfulSMul (A ⧸ Q) Q.ResidueField :=
    (faithfulSMul_iff_algebraMap_injective _ _).mpr
      Q.injective_algebraMap_quotient_residueField
  rw [finiteType_domain_krullDim_eq_trdeg k (A ⧸ Q),
    localization_trdeg_toNat_eq k (A ⧸ Q) Q.ResidueField (nonZeroDivisors (A ⧸ Q))]

theorem affine_prime_quotient_dimension_eq_basis_card
    (k A β : Type*) [Field k] [CommRing A] [Algebra k A]
    [Algebra.FiniteType k A] (Q : Ideal A) [Q.IsPrime]
    (b : β → Q.ResidueField) (hb : IsTranscendenceBasis k b) :
    ringKrullDim (A ⧸ Q) = (Nat.card β : WithBot ℕ∞) := by
  have ht := congrArg Cardinal.toNat hb.lift_cardinalMk_eq_trdeg
  simp only [Cardinal.toNat_lift] at ht
  rw [affine_prime_quotient_dimension_eq_residue_trdeg k A Q, ← ht]
  rfl

theorem rational_coefficient_trdeg_toNat (k β : Type*) [Field k] :
    (Algebra.trdeg k (FractionRing (MvPolynomial β k))).toNat = Nat.card β := by
  rw [← localization_trdeg_toNat_eq k (MvPolynomial β k)
    (FractionRing (MvPolynomial β k)) (nonZeroDivisors (MvPolynomial β k))]
  simp only [MvPolynomial.trdeg_of_isDomain, Cardinal.toNat_lift, Nat.card]

theorem rational_coefficient_trdeg_lt_aleph0
    (k β : Type*) [Field k] [Finite β] :
    Algebra.trdeg k (FractionRing (MvPolynomial β k)) < Cardinal.aleph0 := by
  have : Algebra.IsAlgebraic (MvPolynomial β k) (FractionRing (MvPolynomial β k)) :=
    IsLocalization.isAlgebraic _ (nonZeroDivisors (MvPolynomial β k))
  apply trdeg_lt_aleph0_of_algebraic_tower k (MvPolynomial β k)
    (FractionRing (MvPolynomial β k))
  simp only [MvPolynomial.trdeg_of_isDomain, Cardinal.lift_lt_aleph0,
    Cardinal.mk_lt_aleph0]

theorem coefficient_trdeg_eq_prime_quotient_dimension
    (k A β : Type*) [Field k] [CommRing A] [Algebra k A]
    [Algebra.FiniteType k A] (Q : Ideal A) [Q.IsPrime]
    (b : β → Q.ResidueField) (hb : IsTranscendenceBasis k b) :
    ((Algebra.trdeg k (FractionRing (MvPolynomial β k))).toNat : WithBot ℕ∞) =
      ringKrullDim (A ⧸ Q) := by
  rw [rational_coefficient_trdeg_toNat k β,
    affine_prime_quotient_dimension_eq_basis_card k A β Q b hb]

end PiExponentJets.W24

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/AffineTranscendenceDimension.lean <==
import Mathlib.RingTheory.AlgebraicIndependent.TranscendenceBasis
import Mathlib.SetTheory.Cardinal.ToNat
import Mathlib.Tactic
import OAI.NumberTheory.PiExponent.LocalAlgebra.PrimeHilbertDimension

namespace OAI

namespace PiExponentJets.W24

section Normalization

variable (k B : Type*) [Field k] [CommRing B] [IsDomain B] [Algebra k B]

theorem normalization_trdeg_toNat (s : ℕ)
    (g : MvPolynomial (Fin s) k →ₐ[k] B)
    (hg : Function.Injective g) (hi : g.IsIntegral) :
    (Algebra.trdeg k B).toNat = s := by
  let : Algebra (MvPolynomial (Fin s) k) B := g.toRingHom.toAlgebra
  have : IsScalarTower k (MvPolynomial (Fin s) k) B :=
    IsScalarTower.of_algebraMap_eq fun x => (g.commutes x).symm
  have : FaithfulSMul (MvPolynomial (Fin s) k) B :=
    (faithfulSMul_iff_algebraMap_injective _ _).mpr hg
  have : Algebra.IsIntegral (MvPolynomial (Fin s) k) B := ⟨hi⟩
  have : Algebra.IsAlgebraic (MvPolynomial (Fin s) k) B :=
    ⟨fun x => (Algebra.IsIntegral.isIntegral x).isAlgebraic⟩
  have ht := congrArg Cardinal.toNat
    (lift_trdeg_add_eq k (MvPolynomial (Fin s) k) B)
  simpa [trdeg_eq_zero] using ht.symm

theorem finiteType_domain_krullDim_eq_trdeg [Algebra.FiniteType k B] :
    ringKrullDim B = ((Algebra.trdeg k B).toNat : WithBot ℕ∞) := by
  obtain ⟨s, g, hg, hfin, hdim⟩ := exists_finite_normalization_with_dimension k B
  rw [hdim, normalization_trdeg_toNat k B s g hg hfin.to_isIntegral]

end Normalization

section AlgebraicTower

variable (k B C : Type*) [Field k] [CommRing B] [IsDomain B]
  [CommRing C] [IsDomain C] [Algebra k B] [Algebra k C] [Algebra B C]
  [IsScalarTower k B C] [FaithfulSMul B C]

theorem trdeg_toNat_eq_of_algebraic_tower [Algebra.IsAlgebraic B C] :
    (Algebra.trdeg k B).toNat = (Algebra.trdeg k C).toNat := by
  have ht := congrArg Cardinal.toNat (lift_trdeg_add_eq k B C)
  simpa only [trdeg_eq_zero, Cardinal.lift_zero, add_zero, Cardinal.toNat_lift] using ht

theorem localization_trdeg_toNat_eq (M : Submonoid B) [IsLocalization M C] :
    (Algebra.trdeg k B).toNat = (Algebra.trdeg k C).toNat := by
  have : Algebra.IsAlgebraic B C := IsLocalization.isAlgebraic C M
  exact trdeg_toNat_eq_of_algebraic_tower k B C

end AlgebraicTower

variable (k F B C : Type*) [Field k] [Field F] [CommRing B] [IsDomain B]
  [CommRing C] [IsDomain C] [Algebra k F] [Algebra k B] [Algebra k C]
  [Algebra B C] [Algebra F C] [IsScalarTower k B C] [IsScalarTower k F C]
  [FaithfulSMul B C] [Algebra.FiniteType k B] [Algebra.FiniteType F C]

theorem coefficient_localization_dimension
    (M : Submonoid B) [IsLocalization M C]
    (hF : Algebra.trdeg k F < Cardinal.aleph0) :
    ringKrullDim C + ((Algebra.trdeg k F).toNat : WithBot ℕ∞) = ringKrullDim B := by
  have hFC : Algebra.trdeg F C < Cardinal.aleph0 := trdeg_lt_aleph0_of_finiteType (R := F) (S := C)
  have ht := congrArg Cardinal.toNat (lift_trdeg_add_eq k F C)
  rw [Cardinal.toNat_lift_add_lift hF hFC, Cardinal.toNat_lift] at ht
  have hl := localization_trdeg_toNat_eq k B C M
  rw [finiteType_domain_krullDim_eq_trdeg F C,
    finiteType_domain_krullDim_eq_trdeg k B, hl, ← ht, Nat.cast_add]
  exact add_comm _ _

end PiExponentJets.W24

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/AssociatedPrimeAvoidance.lean <==
import Mathlib.RingTheory.Ideal.AssociatedPrime.Finiteness
import Mathlib.Algebra.Module.Submodule.Union
import Mathlib.LinearAlgebra.Finsupp.LinearCombination
import Mathlib.Tactic

namespace OAI

namespace PiExponent.GeometrySupport.AssociatedPrimeAvoidance
noncomputable section
open scoped BigOperators

theorem exists_regular_combination
    {K ι J : Type*} [Field K] [Infinite K] [Finite ι] [Fintype J]
    (R : ι → Type*) [∀ i, CommRing (R i)] [∀ i, Algebra K (R i)]
    [∀ i, IsNoetherianRing (R i)] (a : ∀ i, J → R i)
    (hspan : ∀ i, Ideal.span (Set.range (a i)) = ⊤) :
    ∃ c : J → K, ∀ i, (∑ j, c j • a i j) ∈ nonZeroDivisors (R i) := by
  classical
  let : Fintype ι := Fintype.ofFinite ι
  let (i : ι) : Fintype (associatedPrimes (R i) (R i)) :=
    (associatedPrimes.finite (R i) (R i)).fintype
  let B := (i : ι) × associatedPrimes (R i) (R i)
  let L (i : ι) : (J → K) →ₗ[K] R i := Fintype.linearCombination K (a i)
  let bad (b : B) : Submodule K (J → K) :=
    (b.2.val.restrictScalars K).comap (L b.1)
  have hbad : ∀ b : B, bad b ≠ ⊤ := by
    intro b hb
    apply b.2.property.isPrime.ne_top
    apply top_unique
    rw [← hspan b.1]
    apply Ideal.span_le.mpr
    rintro _ ⟨j, rfl⟩
    have hm : Pi.single j (1 : K) ∈ bad b := by
      rw [hb]
      trivial
    change Fintype.linearCombination K (a b.1) (Pi.single j 1) ∈ b.2.val at hm
    rw [Fintype.linearCombination_apply_single, one_smul] at hm
    exact hm
  obtain ⟨c, hc⟩ := Submodule.exists_forall_notMem_of_forall_ne_top bad hbad
  refine ⟨c, fun i => ?_⟩
  by_contra hn
  have hz : (∑ j, c j • a i j) ∈ (nonZeroDivisors (R i) : Set (R i))ᶜ := hn
  rw [← biUnion_associatedPrimes_eq_compl_nonZeroDivisors (R i)] at hz
  obtain ⟨P, hP, hmem⟩ := Set.mem_iUnion₂.mp hz
  apply hc ⟨i, ⟨P, hP⟩⟩
  change (∑ j, c j • a i j) ∈ P
  exact hmem

end
end PiExponent.GeometrySupport.AssociatedPrimeAvoidance

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/ClosedPointLocalDimension.lean <==
import Mathlib.RingTheory.IntegralClosure.GoingDown
import Mathlib.RingTheory.Polynomial.RationalRoot
import Mathlib.RingTheory.Polynomial.UniqueFactorization
import OAI.NumberTheory.PiExponent.LocalAlgebra.PrimeHilbertDimension
import OAI.NumberTheory.PiExponent.Polynomials.PolynomialMaximalHeight

namespace OAI

namespace PiExponentJets.W29

section GoingDownHeight

variable {A B : Type*} [CommRing A] [CommRing B] [Algebra A B]
  [Algebra.HasGoingDown A B]

theorem under_height_le_of_goingDown (P : Ideal B) [P.IsPrime] :
    (P.under A).height ≤ P.height := by
  rw [PrimeSpectrum.height_eq_orderHeight (⟨P.under A, inferInstance⟩ : PrimeSpectrum A),
    PrimeSpectrum.height_eq_orderHeight (⟨P, inferInstance⟩ : PrimeSpectrum B)]
  apply Order.height_le
  intro l hl
  let : P.LiesOver l.last.asIdeal := ⟨congrArg PrimeSpectrum.asIdeal hl⟩
  obtain ⟨L, hlen, hlast, _⟩ := Ideal.exists_ltSeries_of_hasGoingDown l P
  have h : (L.length : ℕ∞) ≤ Order.height (⟨P, inferInstance⟩ : PrimeSpectrum B) :=
    Order.length_le_height (le_of_eq hlast)
  simpa only [hlen] using h

end GoingDownHeight

variable (k B : Type*) [Field k] [CommRing B] [IsDomain B]
  [Algebra k B] [Algebra.FiniteType k B]

include k

theorem affineDomain_maximal_height (m : Ideal B) [m.IsMaximal] :
    (m.height : WithBot ℕ∞) = ringKrullDim B := by
  obtain ⟨d, g, hg, hfin, hdim⟩ := W24.exists_finite_normalization_with_dimension k B
  let A := MvPolynomial (Fin d) k
  let : Algebra A B := g.toRingHom.toAlgebra
  have : Algebra.IsIntegral A B := ⟨hfin.to_isIntegral⟩
  have : FaithfulSMul A B := (faithfulSMul_iff_algebraMap_injective A B).mpr hg
  have : IsIntegrallyClosed A := inferInstance
  have : Algebra.HasGoingDown A B := inferInstance
  let p : Ideal A := m.under A
  have : p.IsMaximal := by
    dsimp [p]
    infer_instance
  have hp : p.height = (d : ℕ∞) :=
    PiExponentSiegelAux.W09.polynomialMaximal_height k d p
  have hlo : (d : ℕ∞) ≤ m.height := by
    rw [← hp]
    exact under_height_le_of_goingDown m
  apply le_antisymm
  · exact Ideal.height_le_ringKrullDim_of_ne_top
      (Ideal.IsMaximal.ne_top (inferInstance : m.IsMaximal))
  · rw [hdim]
    exact WithBot.coe_le_coe.mpr hlo

theorem closedPoint_local_dimension (m : Ideal B) [m.IsMaximal] :
    ringKrullDim (Localization.AtPrime m) = ringKrullDim B := by
  rw [IsLocalization.AtPrime.ringKrullDim_eq_height m (Localization.AtPrime m)]
  exact affineDomain_maximal_height k B m

end PiExponentJets.W29

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/CoherentExtFiniteness.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.EulerExact
import OAI.NumberTheory.PiExponent.Cohomology.SerreVanishing

namespace OAI

namespace PiExponent.CoherentExtFiniteness
noncomputable section
open CategoryTheory CategoryTheory.Limits CategoryTheory.Abelian AlgebraicGeometry
open PiExponentSeshadri.Geometry

theorem finite_middle_of_exact {K U V W : Type*} [Field K]
    [AddCommGroup U] [Module K U] [AddCommGroup V] [Module K V]
    [AddCommGroup W] [Module K W] [Module.Finite K U] [Module.Finite K W]
    (f : U →ₗ[K] V) (g : V →ₗ[K] W) (h : Function.Exact f g) :
    Module.Finite K V := by
  have he : Function.Exact f g.rangeRestrict := by
    intro x
    rw [Subtype.ext_iff]
    exact h x
  exact Module.Finite.of_exact he g.surjective_rangeRestrict

universe w v u t k
variable {K : Type k} [Field K] {C : Type u} [Category.{v} C] [Abelian C]
    [Linear K C] [HasExt.{w} C]

def extLinearEquivBiproduct (A : C) {J : Type*} [Fintype J]
    {B : J → C} {c : Bicone B} (hc : c.IsBilimit) (q : ℕ) :
    Ext.{w} A c.pt q ≃ₗ[K] ∀ j, Ext.{w} A (B j) q :=
  { Ext.addEquivBiproduct A hc q with
    map_smul' := by
      intro a x
      funext j
      exact Ext.smul_comp x (Ext.mk₀ (c.π j)) (add_zero q) a }

theorem ext_finite_of_biproduct (A : C) {J : Type*} [Fintype J]
    {B : J → C} {c : Bicone B} (hc : c.IsBilimit) (q : ℕ)
    (hfinite : ∀ j, Module.Finite K (Ext.{w} A (B j) q)) :
    Module.Finite K (Ext.{w} A c.pt q) := by
  let (j : J) : Module.Finite K (Ext.{w} A (B j) q) := hfinite j
  exact Module.Finite.of_surjective (extLinearEquivBiproduct (K := K) A hc q).symm.toLinearMap
    (extLinearEquivBiproduct (K := K) A hc q).symm.surjective

structure FiniteCohomologyPresentation {ι : Type t} (A : C) (F : ι → C) (i : ι) where
  kernel : ι
  middle : C
  left : F kernel ⟶ middle
  right : middle ⟶ F i
  comp_zero : left ≫ right = 0
  shortExact : (ShortComplex.mk left right comp_zero).ShortExact
  finite : ∀ q, Module.Finite K (Ext.{w} A middle q)

theorem ext_finite_of_presentations {ι : Type t} (A : C) (F : ι → C) (l : ℕ)
    (hbound : ∀ i q, l ≤ q → ∀ x : Ext.{w} A (F i) q, x = 0)
    (presentation : ∀ i, FiniteCohomologyPresentation (K := K) A F i)
    (i : ι) (q : ℕ) : Module.Finite K (Ext.{w} A (F i) q) := by
  have hdown : ∀ k q, l ≤ q + k → ∀ i, Module.Finite K (Ext.{w} A (F i) q) := by
    intro k
    induction k with
    | zero =>
      intro q hq i
      let : Subsingleton (Ext.{w} A (F i) q) :=
        ⟨fun x y => (hbound i q (by omega) x).trans (hbound i q (by omega) y).symm⟩
      infer_instance
    | succ k ih =>
      intro q hq i
      let P := presentation i
      let S := ShortComplex.mk P.left P.right P.comp_zero
      let : Module.Finite K (Ext.{w} A S.X₂ q) := P.finite q
      let : Module.Finite K (Ext.{w} A S.X₁ (q+1)) := ih (q+1) (by omega) P.kernel
      exact finite_middle_of_exact
        (PiExponentSeshadri.Cohomology.cohomologyMap₂ (K := K) A (S := S) q)
        (PiExponentSeshadri.Cohomology.cohomologyBoundary (K := K) A P.shortExact q)
        (PiExponentSeshadri.Cohomology.cohomology_exact₃ (K := K) A P.shortExact q)
  exact hdown l q (Nat.le_add_left _ _) i

variable {X : Scheme.{0}}

theorem cohomology_finite_of_biproduct
    (p : X ⟶ Spec (CommRingCat.of ℂ)) {J : Type*} [Fintype J]
    {B : J → X.Modules} {c : Bicone B} (hc : c.IsBilimit) (q : ℕ)
    (hfinite : ∀ j, letI := Module.compHom (cohomology (B j) q) (baseScalars p)
      FiniteDimensional ℂ (cohomology (B j) q)) :
    letI := Module.compHom (cohomology c.pt q) (baseScalars p)
    FiniteDimensional ℂ (cohomology c.pt q) := by
  let := sheafComplexLinear p
  have hfin : ∀ j, Module.Finite ℂ (Ext.{1} (structureSheaf X) (B j) q) := by
    intro j
    change @Module.Finite ℂ (cohomology (B j) q) _ _ (complexExtModule p (B j) q)
    rw [complexExtModule_eq]
    exact hfinite j
  have hf := ext_finite_of_biproduct (K := ℂ) (structureSheaf X) hc q hfin
  change @Module.Finite ℂ (cohomology c.pt q) _ _ (complexExtModule p c.pt q) at hf
  rw [complexExtModule_eq] at hf
  exact hf

structure CoherentFinitePresentation (p : X ⟶ Spec (CommRingCat.of ℂ)) (M : X.Modules) where
  kernel : X.Modules
  kernel_coherent : kernel.IsFinitePresentation
  middle : X.Modules
  left : kernel ⟶ middle
  right : middle ⟶ M
  comp_zero : left ≫ right = 0
  shortExact : (ShortComplex.mk left right comp_zero).ShortExact
  middle_finite : ∀ q, letI := Module.compHom (cohomology middle q) (baseScalars p)
    FiniteDimensional ℂ (cohomology middle q)

theorem coherent_cohomology_finite_of_presentations
    [IsNoetherian X] [IsAffineHom (pullback.diagonal (terminal.from X))]
    (p : X ⟶ Spec (CommRingCat.of ℂ))
    (l : ℕ) (hl : 0 < l) (U : Fin l → X.Opens)
    (hU : ∀ i, IsAffineOpen (U i)) (hcover : (⨆ i, U i) = ⊤)
    (presentation : ∀ (M : X.Modules) [M.IsFinitePresentation],
      Nonempty (CoherentFinitePresentation p M))
    (M : X.Modules) [M.IsFinitePresentation] (q : ℕ) :
    letI := Module.compHom (cohomology M q) (baseScalars p)
    FiniteDimensional ℂ (cohomology M q) := by
  let := sheafComplexLinear p
  let F : {N : X.Modules // N.IsFinitePresentation} → X.Modules := Subtype.val
  let P (i : {N : X.Modules // N.IsFinitePresentation}) :
      FiniteCohomologyPresentation (K := ℂ) (structureSheaf X) F i := by
    letI : i.val.IsFinitePresentation := i.property
    let S := Classical.choice (presentation i.val)
    exact
      { kernel := ⟨S.kernel, S.kernel_coherent⟩
        middle := S.middle
        left := S.left
        right := S.right
        comp_zero := S.comp_zero
        shortExact := S.shortExact
        finite := fun n => by
          change @Module.Finite ℂ (cohomology S.middle n) _ _ (complexExtModule p S.middle n)
          rw [complexExtModule_eq]
          exact S.middle_finite n }
  have hbound : ∀ i n, l ≤ n → ∀ x : Ext.{1} (structureSheaf X) (F i) n, x = 0 := by
    intro i n hn x
    let : i.val.IsFinitePresentation := i.property
    let : i.val.IsQuasicoherent :=
      (SheafOfModules.IsFinitePresentation.exists_quasicoherentData i.val).choose.isQuasicoherent
    exact PiExponent.SerreVanishing.ext_eq_zero_of_affine_cover l hl U hU hcover i.val n hn x
  have hf := ext_finite_of_presentations (K := ℂ) (structureSheaf X) F l hbound P
    ⟨M, inferInstance⟩ q
  change @Module.Finite ℂ (cohomology M q) _ _ (complexExtModule p M q) at hf
  rw [complexExtModule_eq] at hf
  exact hf

end
end PiExponent.CoherentExtFiniteness

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/CoherentInverseFinite.lean <==
import OAI.NumberTheory.PiExponent.Geometry.CoherentProjectiveFinite
import OAI.NumberTheory.PiExponent.Geometry.LineBundleInverse

namespace OAI

namespace PiExponent.CoherentProjectiveFinite
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits
open PiExponentSeshadri.Geometry
variable {X Y : Scheme.{0}}

theorem positive_coherent_cohomology_finite_of_inverse_powers
    [IsNoetherian Y] [IsAffineHom (pullback.diagonal (terminal.from Y))]
    (p : Y ⟶ Spec (CommRingCat.of ℂ))
    (L : LineBundle Y) (l : ℕ) (hl : 0 < l)
    (s : Fin l → (structureSheaf Y ⟶ L.sheaf))
    (hcover : (⨆ i, PiExponentSeshadri.SectionOpens.isoOpen (s i)) = ⊤)
    (haffine : ∀ i, IsAffineOpen (PiExponentSeshadri.SectionOpens.isoOpen (s i)))
    (hfinite : ∀ n q, 0 < q →
      letI := Module.compHom (cohomology (L.pow n).inverse.sheaf q) (baseScalars p)
      FiniteDimensional ℂ (cohomology (L.pow n).inverse.sheaf q))
    (M : Y.Modules) [M.IsFinitePresentation] (q : ℕ) (hq : 0 < q) :
    letI := Module.compHom (cohomology M q) (baseScalars p)
    FiniteDimensional ℂ (cohomology M q) :=
  positive_coherent_cohomology_finite_of_standard_twists p L l hl s hcover haffine
    (fun n => (L.pow n).inverse) (fun n => lineTensorInverseIso (L.pow n)) hfinite M q hq

theorem closed_positive_coherent_cohomology_finite_of_inverse_powers
    [IsNoetherian Y] [IsAffineHom (pullback.diagonal (terminal.from Y))]
    (f : X ⟶ Y) [IsClosedImmersion f] (p : Y ⟶ Spec (CommRingCat.of ℂ))
    (L : LineBundle Y) (l : ℕ) (hl : 0 < l)
    (s : Fin l → (structureSheaf Y ⟶ L.sheaf))
    (hcover : (⨆ i, PiExponentSeshadri.SectionOpens.isoOpen (s i)) = ⊤)
    (haffine : ∀ i, IsAffineOpen (PiExponentSeshadri.SectionOpens.isoOpen (s i)))
    (hfinite : ∀ n q, 0 < q →
      letI := Module.compHom (cohomology (L.pow n).inverse.sheaf q) (baseScalars p)
      FiniteDimensional ℂ (cohomology (L.pow n).inverse.sheaf q))
    (M : X.Modules) [M.IsFinitePresentation] (q : ℕ) (hq : 0 < q) :
    letI := Module.compHom (cohomology M q) (baseScalars (f ≫ p))
    FiniteDimensional ℂ (cohomology M q) :=
  closed_positive_coherent_cohomology_finite_of_standard_twists f p L l hl s hcover haffine
    (fun n => (L.pow n).inverse) (fun n => lineTensorInverseIso (L.pow n)) hfinite M q hq

theorem coherent_cohomology_finite_of_inverse_powers
    [IsNoetherian Y] [IsAffineHom (pullback.diagonal (terminal.from Y))]
    (p : Y ⟶ Spec (CommRingCat.of ℂ))
    (L : LineBundle Y) (l : ℕ) (hl : 0 < l)
    (s : Fin l → (structureSheaf Y ⟶ L.sheaf))
    (hcover : (⨆ i, PiExponentSeshadri.SectionOpens.isoOpen (s i)) = ⊤)
    (haffine : ∀ i, IsAffineOpen (PiExponentSeshadri.SectionOpens.isoOpen (s i)))
    (hfinite : ∀ n q,
      letI := Module.compHom (cohomology (L.pow n).inverse.sheaf q) (baseScalars p)
      FiniteDimensional ℂ (cohomology (L.pow n).inverse.sheaf q))
    (M : Y.Modules) [M.IsFinitePresentation] (q : ℕ) :
    letI := Module.compHom (cohomology M q) (baseScalars p)
    FiniteDimensional ℂ (cohomology M q) :=
  coherent_cohomology_finite_of_standard_twists p L l hl s hcover haffine
    (fun n => (L.pow n).inverse) (fun n => lineTensorInverseIso (L.pow n)) hfinite M q

theorem closed_coherent_cohomology_finite_of_inverse_powers
    [IsNoetherian Y] [IsAffineHom (pullback.diagonal (terminal.from Y))]
    (f : X ⟶ Y) [IsClosedImmersion f] (p : Y ⟶ Spec (CommRingCat.of ℂ))
    (L : LineBundle Y) (l : ℕ) (hl : 0 < l)
    (s : Fin l → (structureSheaf Y ⟶ L.sheaf))
    (hcover : (⨆ i, PiExponentSeshadri.SectionOpens.isoOpen (s i)) = ⊤)
    (haffine : ∀ i, IsAffineOpen (PiExponentSeshadri.SectionOpens.isoOpen (s i)))
    (hfinite : ∀ n q,
      letI := Module.compHom (cohomology (L.pow n).inverse.sheaf q) (baseScalars p)
      FiniteDimensional ℂ (cohomology (L.pow n).inverse.sheaf q))
    (M : X.Modules) [M.IsFinitePresentation] (q : ℕ) :
    letI := Module.compHom (cohomology M q) (baseScalars (f ≫ p))
    FiniteDimensional ℂ (cohomology M q) :=
  closed_coherent_cohomology_finite_of_standard_twists f p L l hl s hcover haffine
    (fun n => (L.pow n).inverse) (fun n => lineTensorInverseIso (L.pow n)) hfinite M q

end
end PiExponent.CoherentProjectiveFinite

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/ColonHilbertStep.lean <==
import Lean.Elab.Tactic.Omega
import Mathlib.LinearAlgebra.FiniteDimensional.Lemmas
import Mathlib.RingTheory.Ideal.Colon
import OAI.NumberTheory.PiExponent.Analysis.HilbertSeries

namespace OAI

namespace PiExponentJets.W64

attribute [local instance] MvPolynomial.gradedAlgebra
variable {k σ : Type*} [Field k] [Finite σ]

omit [Finite σ] in
theorem ideal_le_colon_singleton (I : Ideal (MvPolynomial σ k))
    (f : MvPolynomial σ k) : I ≤ I.colon {f} := by
  intro p hp
  apply Submodule.mem_colon_singleton.mpr
  simpa only [smul_eq_mul] using I.mul_mem_right f hp

omit [Finite σ] in
theorem quotientSectionFactor_colon_ker (I : Ideal (MvPolynomial σ k))
    {d : ℕ} (f : MvPolynomial σ k) (hf : f.IsHomogeneous d) (n : ℕ) :
    LinearMap.ker (quotientSectionFactor I (I.colon {f})
      (ideal_le_colon_singleton I f) n) =
      LinearMap.ker (quotientSectionMultiply I f hf n) := by
  ext x
  obtain ⟨p, hp, hpx⟩ := Submodule.mem_map.mp x.2
  change Ideal.Quotient.mk I p = x.1 at hpx
  simp only [LinearMap.mem_ker, Subtype.ext_iff]
  change (Ideal.Quotient.factorₐ k (ideal_le_colon_singleton I f)) x.1 = 0 ↔
    x.1 * Ideal.Quotient.mk I f = 0
  rw [← hpx]
  change Ideal.Quotient.mk (I.colon {f}) p = 0 ↔
    Ideal.Quotient.mk I (p * f) = 0
  rw [Ideal.Quotient.eq_zero_iff_mem, Ideal.Quotient.eq_zero_iff_mem,
    Submodule.mem_colon_singleton, smul_eq_mul]

theorem quotientSectionMultiply_range_finrank_colon
    (I : Ideal (MvPolynomial σ k)) {d : ℕ}
    (f : MvPolynomial σ k) (hf : f.IsHomogeneous d) (n : ℕ) :
    Module.finrank k (LinearMap.range (quotientSectionMultiply I f hf n)) =
      Module.finrank k (quotientSection (I.colon {f}) n) := by
  let φ := quotientSectionFactor I (I.colon {f}) (ideal_le_colon_singleton I f) n
  have hd := (LinearMap.ker φ).finrank_quotient_add_finrank
  let e := φ.quotKerEquivOfSurjective
    (quotientSectionFactor_surjective I (I.colon {f}) (ideal_le_colon_singleton I f) n)
  rw [e.finrank_eq] at hd
  change Module.finrank k (quotientSection (I.colon {f}) n) +
    Module.finrank k (LinearMap.ker (quotientSectionFactor I (I.colon {f})
      (ideal_le_colon_singleton I f) n)) = _ at hd
  rw [quotientSectionFactor_colon_ker I f hf n] at hd
  have hm := (quotientSectionMultiply I f hf n).finrank_range_add_finrank_ker
  omega

theorem colon_hilbert_step (I : Ideal (MvPolynomial σ k))
    (hI : I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k))
    {d : ℕ} (f : MvPolynomial σ k) (hf : f.IsHomogeneous d) (n : ℕ) :
    Module.finrank k (quotientSection (Ideal.span {f} ⊔ I) (n+d)) +
      Module.finrank k (quotientSection (I.colon {f}) n) =
      Module.finrank k (quotientSection I (n+d)) := by
  have hd := (LinearMap.range (quotientSectionMultiply I f hf n)).finrank_quotient_add_finrank
  rw [quotientSectionMultiply_range_finrank_colon I f hf n,
    ← quotientSectionFactor_ker_eq I hI f hf n] at hd
  let e := (quotientSectionFactor I (Ideal.span {f} ⊔ I) le_sup_right (n+d)).quotKerEquivOfSurjective
    (quotientSectionFactor_surjective I (Ideal.span {f} ⊔ I) le_sup_right (n+d))
  rw [e.finrank_eq] at hd
  exact hd

theorem sectionHilbertSeries_colon_step (I : Ideal (MvPolynomial σ k))
    (hI : I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k))
    {d : ℕ} (f : MvPolynomial σ k) (hf : f.IsHomogeneous d) :
    sectionHilbertSeries I = sectionHilbertSeries (Ideal.span {f} ⊔ I) +
      PowerSeries.X ^ d * sectionHilbertSeries (I.colon {f}) := by
  ext n
  rw [map_add, PowerSeries.coeff_X_pow_mul']
  simp only [coeff_sectionHilbertSeries]
  by_cases hdn : d ≤ n
  · rw [ite_eq_left hdn]
    have h := colon_hilbert_step I hI f hf (n-d)
    rw [Nat.sub_add_cancel hdn] at h
    exact_mod_cast h.symm
  · rw [ite_eq_right hdn, add_zero]
    exact congrArg (fun m : ℕ => (m : ℤ))
      (hilbert_step_of_degree_lt I hI f hf (Nat.lt_of_not_ge hdn)).symm

end PiExponentJets.W64

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/CompleteIntersectionComponentBound.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.ComponentMultiplicityBound
import OAI.NumberTheory.PiExponent.LocalAlgebra.PositiveDimensionalHilbert
import OAI.NumberTheory.PiExponent.LocalAlgebra.PrimeHilbertComparison
import OAI.NumberTheory.PiExponent.LocalAlgebra.RegularDegreePositivity

namespace OAI

namespace PiExponentJets.W22

open PiExponentJets.W64
open scoped BigOperators
attribute [local instance] MvPolynomial.gradedAlgebra

variable {k σ : Type*} [Field k] [Fintype σ]

theorem actualHP_regular_sequence
    (rs : List (MvPolynomial σ k)) (degrees : Fin rs.length → ℕ)
    (hhom : ∀ i : Fin rs.length, rs[i].IsHomogeneous (degrees i))
    (hreg : RingTheory.Sequence.IsRegular (MvPolynomial σ k) rs)
    (hlen : rs.length < Fintype.card σ)
    (hI : (Ideal.ofList rs).IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k)) :
    actualHP (Ideal.ofList rs) hI = regularSequenceHilbertPolynomial rs degrees := by
  apply actualHP_unique _ hI _
    (rationalDegreePolynomial (degreeAt degrees) rs.length).natDegree
  intro n hn
  exact regularSequenceHilbertPolynomial_eventually_exact
    (lt_of_le_of_lt (Nat.zero_le _) hlen) rs degrees hhom hreg hlen.le n hn

omit [Fintype σ] in
theorem regular_degreeAt_product_ne_zero
    (rs : List (MvPolynomial σ k)) (degrees : Fin rs.length → ℕ)
    (hhom : ∀ i : Fin rs.length, rs[i].IsHomogeneous (degrees i))
    (hreg : RingTheory.Sequence.IsRegular (MvPolynomial σ k) rs) :
    (∏ i ∈ Finset.range rs.length, degreeAt degrees i : ℕ) ≠ 0 := by
  classical
  apply Finset.prod_ne_zero_iff.mpr
  intro i hi
  have hi' := Finset.mem_range.mp hi
  simp only [degreeAt, dite_eq_left hi']
  exact Nat.ne_of_gt (PiExponentSiegel.W20.regular_homogeneous_degrees_pos
    rs degrees hhom hreg ⟨i, hi'⟩)

theorem actualHP_regular_sequence_natDegree
    (rs : List (MvPolynomial σ k)) (degrees : Fin rs.length → ℕ)
    (hhom : ∀ i : Fin rs.length, rs[i].IsHomogeneous (degrees i))
    (hreg : RingTheory.Sequence.IsRegular (MvPolynomial σ k) rs)
    (hlen : rs.length < Fintype.card σ)
    (hI : (Ideal.ofList rs).IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k)) :
    (actualHP (Ideal.ofList rs) hI).natDegree = Fintype.card σ - rs.length - 1 := by
  rw [actualHP_regular_sequence rs degrees hhom hreg hlen hI]
  have hp : (rationalDegreePolynomial (degreeAt degrees) rs.length).eval 1 ≠ 0 := by
    rw [rationalDegreePolynomial_eval_one]
    exact_mod_cast regular_degreeAt_product_ne_zero rs degrees hhom hreg
  exact (hilbertPolynomial_degree_and_leading _ _ (Nat.sub_pos_of_lt hlen) hp).1

theorem actualMultiplicity_regular_sequence
    (rs : List (MvPolynomial σ k)) (degrees : Fin rs.length → ℕ)
    (hhom : ∀ i : Fin rs.length, rs[i].IsHomogeneous (degrees i))
    (hreg : RingTheory.Sequence.IsRegular (MvPolynomial σ k) rs)
    (hlen : rs.length < Fintype.card σ)
    (hI : (Ideal.ofList rs).IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k)) :
    actualMultiplicity (Ideal.ofList rs) hI (actualHP (Ideal.ofList rs) hI).natDegree =
      (∏ i ∈ Finset.range rs.length, degreeAt degrees i : ℕ) := by
  rw [actualHP_regular_sequence_natDegree rs degrees hhom hreg hlen hI]
  unfold actualMultiplicity
  rw [actualHP_regular_sequence rs degrees hhom hreg hlen hI]
  exact regularSequenceHilbertPolynomial_multiplicity rs degrees hlen

theorem regular_sequence_component_length_le_degree_product
    (rs : List (MvPolynomial σ k)) (degrees : Fin rs.length → ℕ)
    (hhom : ∀ i : Fin rs.length, rs[i].IsHomogeneous (degrees i))
    (hreg : RingTheory.Sequence.IsRegular (MvPolynomial σ k) rs)
    (hlen : rs.length < Fintype.card σ)
    (Q : Ideal (MvPolynomial σ k)) [Q.IsPrime]
    (hQhom : Q.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k))
    (hQ : Q ∈ (Ideal.ofList rs).minimalPrimes)
    (v : σ) (hv : MvPolynomial.X v ∉ Q)
    (hdim : ringKrullDim (MvPolynomial σ k ⧸ Q) =
      (Fintype.card σ - rs.length : ℕ)) :
    ∃ m : ℕ,
      Module.length (Localization.AtPrime Q)
        (Localization.AtPrime Q ⧸ (Ideal.ofList rs).map
          (algebraMap (MvPolynomial σ k) (Localization.AtPrime Q))) = m ∧
      m ≤ ∏ i ∈ Finset.range rs.length, degreeAt degrees i := by
  have hI : (Ideal.ofList rs).IsHomogeneous
      (MvPolynomial.homogeneousSubmodule σ k) := by
    simpa only [List.take_length] using
      PiExponentSiegel.W20.prefixIdeal_homogeneous rs degrees hhom rs.length
  obtain ⟨N, hN⟩ := actualHP_eventually Q hQhom
  have hQdim := W24.prime_hilbert_natDegree_add_one_eq_krullDim
    Q hQhom v hv (actualHP Q hQhom) (N+1) (fun n hn => (hN n (by omega)).symm)
  have hQdeg : (actualHP Q hQhom).natDegree + 1 = Fintype.card σ - rs.length := by
    exact_mod_cast hQdim.trans hdim
  have hdegree : (actualHP Q hQhom).natDegree =
      (actualHP (Ideal.ofList rs) hI).natDegree := by
    rw [actualHP_regular_sequence_natDegree rs degrees hhom hreg hlen hI]
    omega
  obtain ⟨m, hm, hpositive, hbound⟩ :=
    component_multiplicity_bound (Ideal.ofList rs) Q hI hQhom hQ v hv hdegree
  refine ⟨m, hm, ?_⟩
  have hprod := actualMultiplicity_regular_sequence rs degrees hhom hreg hlen hI
  rw [hprod] at hbound
  have hsmall : (m : ℚ) ≤ (∏ i ∈ Finset.range rs.length, degreeAt degrees i : ℕ) := by
    have hmpos : (0 : ℚ) ≤ m := Nat.cast_nonneg m
    nlinarith
  exact_mod_cast hsmall

end PiExponentJets.W22

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/CompleteIntersectionHilbert.lean <==
import OAI.NumberTheory.PiExponent.Analysis.RegularSequenceSeries

namespace OAI

namespace PiExponentJets.W64

open scoped BigOperators
attribute [local instance] MvPolynomial.gradedAlgebra

noncomputable def degreePolynomial (D : ℕ → ℕ) (m : ℕ) : Polynomial ℤ :=
  ∏ i ∈ Finset.range m, ∑ j ∈ Finset.range (D i), (Polynomial.X : Polynomial ℤ) ^ j

theorem degreePolynomial_eval_one (D : ℕ → ℕ) (m : ℕ) :
    (degreePolynomial D m).eval 1 = ∏ i ∈ Finset.range m, (D i : ℤ) := by
  simp [degreePolynomial, Polynomial.eval_prod, Polynomial.eval_finsetSum]

variable {k σ : Type*} [Field k] [Fintype σ]

theorem regular_sequence_series_polynomial
    (hσ : 0 < Fintype.card σ)
    (rs : List (MvPolynomial σ k)) (degrees : Fin rs.length → ℕ)
    (hhom : ∀ i : Fin rs.length, rs[i].IsHomogeneous (degrees i))
    (hreg : RingTheory.Sequence.IsRegular (MvPolynomial σ k) rs)
    (hlen : rs.length = Fintype.card σ) :
    sectionHilbertSeries (Ideal.ofList rs) =
      ((degreePolynomial (degreeAt degrees) rs.length) : PowerSeries ℤ) := by
  rw [regular_sequence_series_geometric hσ rs degrees hhom hreg hlen]
  change _ = (Polynomial.coeToPowerSeries.ringHom : Polynomial ℤ →+* PowerSeries ℤ)
    (∏ i ∈ Finset.range rs.length, ∑ j ∈ Finset.range (degreeAt degrees i),
      (Polynomial.X : Polynomial ℤ) ^ j)
  rw [map_prod]
  apply Finset.prod_congr rfl
  intro i hi
  rw [map_sum]
  apply Finset.sum_congr rfl
  intro j hj
  rw [map_pow]
  simp only [Polynomial.coeToPowerSeries.ringHom_apply, Polynomial.coe_X]

theorem regular_sequence_section_dimension_coeff
    (hσ : 0 < Fintype.card σ)
    (rs : List (MvPolynomial σ k)) (degrees : Fin rs.length → ℕ)
    (hhom : ∀ i : Fin rs.length, rs[i].IsHomogeneous (degrees i))
    (hreg : RingTheory.Sequence.IsRegular (MvPolynomial σ k) rs)
    (hlen : rs.length = Fintype.card σ) (n : ℕ) :
    (Module.finrank k (quotientSection (Ideal.ofList rs) n) : ℤ) =
      (degreePolynomial (degreeAt degrees) rs.length).coeff n := by
  have h := congrArg (PowerSeries.coeff n)
    (regular_sequence_series_polynomial hσ rs degrees hhom hreg hlen)
  simpa only [coeff_sectionHilbertSeries, Polynomial.coeff_coe] using h

theorem regular_sequence_section_dimension_eq_zero
    (hσ : 0 < Fintype.card σ)
    (rs : List (MvPolynomial σ k)) (degrees : Fin rs.length → ℕ)
    (hhom : ∀ i : Fin rs.length, rs[i].IsHomogeneous (degrees i))
    (hreg : RingTheory.Sequence.IsRegular (MvPolynomial σ k) rs)
    (hlen : rs.length = Fintype.card σ) (n : ℕ)
    (hn : n ∉ (degreePolynomial (degreeAt degrees) rs.length).support) :
    Module.finrank k (quotientSection (Ideal.ofList rs) n) = 0 := by
  have h := regular_sequence_section_dimension_coeff hσ rs degrees hhom hreg hlen n
  have hz : (degreePolynomial (degreeAt degrees) rs.length).coeff n = 0 := by
    simpa only [Polynomial.mem_support_iff, not_not] using hn
  rw [hz] at h
  exact_mod_cast h

theorem regular_sequence_section_dimension_sum
    (hσ : 0 < Fintype.card σ)
    (rs : List (MvPolynomial σ k)) (degrees : Fin rs.length → ℕ)
    (hhom : ∀ i : Fin rs.length, rs[i].IsHomogeneous (degrees i))
    (hreg : RingTheory.Sequence.IsRegular (MvPolynomial σ k) rs)
    (hlen : rs.length = Fintype.card σ) :
    (∑ n ∈ (degreePolynomial (degreeAt degrees) rs.length).support,
      Module.finrank k (quotientSection (Ideal.ofList rs) n)) =
      ∏ i ∈ Finset.range rs.length, degreeAt degrees i := by
  have h :
      (∑ n ∈ (degreePolynomial (degreeAt degrees) rs.length).support,
        (Module.finrank k (quotientSection (Ideal.ofList rs) n) : ℤ)) =
        ∏ i ∈ Finset.range rs.length, (degreeAt degrees i : ℤ) := by
    calc
      _ = ∑ n ∈ (degreePolynomial (degreeAt degrees) rs.length).support,
          (degreePolynomial (degreeAt degrees) rs.length).coeff n := by
        apply Finset.sum_congr rfl
        intro n _
        exact regular_sequence_section_dimension_coeff hσ rs degrees hhom hreg hlen n
      _ = (degreePolynomial (degreeAt degrees) rs.length).eval 1 := by
        simp [Polynomial.eval_eq_sum, Polynomial.sum]
      _ = _ := degreePolynomial_eval_one _ _
  exact_mod_cast h

theorem regular_sequence_section_dimension_sum_le
    (hσ : 0 < Fintype.card σ)
    (rs : List (MvPolynomial σ k)) (degrees : Fin rs.length → ℕ)
    (hhom : ∀ i : Fin rs.length, rs[i].IsHomogeneous (degrees i))
    (hreg : RingTheory.Sequence.IsRegular (MvPolynomial σ k) rs)
    (hlen : rs.length = Fintype.card σ) (D : ℕ)
    (hD : ∀ i, degrees i ≤ D) :
    (∑ n ∈ (degreePolynomial (degreeAt degrees) rs.length).support,
      Module.finrank k (quotientSection (Ideal.ofList rs) n)) ≤ D ^ rs.length := by
  rw [regular_sequence_section_dimension_sum hσ rs degrees hhom hreg hlen]
  calc
    _ ≤ ∏ _i ∈ Finset.range rs.length, D := by
      apply Finset.prod_le_prod
      intro i hi
      simpa only [degreeAt, dite_eq_left (Finset.mem_range.mp hi)] using
        hD ⟨i, Finset.mem_range.mp hi⟩
    _ = _ := by simp

end PiExponentJets.W64

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/ComponentMultiplicityBound.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.HilbertMultiplicityFiltration
import OAI.NumberTheory.PiExponent.Polynomials.HomogeneousComponentLength

namespace OAI

namespace PiExponentJets.W22

open PiExponentJets.W64
open scoped BigOperators Classical
attribute [local instance] MvPolynomial.gradedAlgebra

variable {k σ : Type*} [Field k] [Fintype σ]

theorem component_multiplicity_bound
    (I Q : Ideal (MvPolynomial σ k)) [Q.IsPrime]
    (hI : I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k))
    (hQhom : Q.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k))
    (hQ : Q ∈ I.minimalPrimes) (v : σ) (hv : MvPolynomial.X v ∉ Q)
    (hdegree : (actualHP Q hQhom).natDegree = (actualHP I hI).natDegree) :
    ∃ m : ℕ,
      Module.length (Localization.AtPrime Q)
        (Localization.AtPrime Q ⧸ I.map
          (algebraMap (MvPolynomial σ k) (Localization.AtPrime Q))) = m ∧
      1 ≤ actualMultiplicity Q hQhom (actualHP I hI).natDegree ∧
      (m : ℚ) * actualMultiplicity Q hQhom (actualHP I hI).natDegree ≤
        actualMultiplicity I hI (actualHP I hI).natDegree := by
  classical
  obtain ⟨n, J, f, degrees, hmono, hstart, hend, hdata, hlength⟩ :=
    exists_homogeneous_component_length_count I Q hI hQ
  let D := (actualHP I hI).natDegree
  have hJ : ∀ i, (J i).IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k) := by
    intro i
    by_cases hi : i < n
    · exact (hdata i hi).1
    · have heq : J i = ⊤ := by
        apply top_unique
        rw [← hend]
        exact (monotone_nat_of_le_succ hmono) (Nat.le_of_not_gt hi)
      rw [heq]
      exact Ideal.IsHomogeneous.top (MvPolynomial.homogeneousSubmodule σ k)
  have hIle : ∀ i, I ≤ J i := fun i =>
    hstart.symm.le.trans ((monotone_nat_of_le_succ hmono) (Nat.zero_le i))
  let P : Fin n → Ideal (MvPolynomial σ k) := fun i => (J i).colon {f i}
  have hP : ∀ i : Fin n, (P i).IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k) :=
    fun i => homogeneous_colon_singleton (J i) (hJ i) (hdata i i.isLt).2.1
  have hIP : ∀ i : Fin n, I ≤ P i := fun i =>
    (hIle i).trans (ideal_le_colon_singleton (J i) (f i))
  have hPdeg : ∀ i : Fin n, (actualHP (P i) (hP i)).natDegree ≤ D :=
    fun i => actualHP_natDegree_antitone hI (hP i) (hIP i)
  let U : ℕ → ℚ := fun i => actualMultiplicity (J i) (hJ i) D
  let V : ℕ → ℚ := fun i =>
    if hi : i < n then actualMultiplicity (P ⟨i, hi⟩) (hP ⟨i, hi⟩) D else 0
  have hUstep : ∀ i < n, U i = U (i+1) + V i := by
    intro i hi
    simp only [U, V, dite_eq_left hi]
    exact actualMultiplicity_cyclic_step (J i) (J (i+1)) (hJ i) (hJ (i+1))
      (f i) (hdata i hi).2.1 (hdata i hi).2.2.2.2 (hP ⟨i, hi⟩) D (hPdeg ⟨i, hi⟩)
  have hUzero : U 0 = actualMultiplicity I hI D :=
    actualMultiplicity_congr (hJ 0) hI hstart D
  have hUend : U n = 0 := by
    have htop := Ideal.IsHomogeneous.top (MvPolynomial.homogeneousSubmodule σ k)
    exact (actualMultiplicity_congr (hJ n) htop hend D).trans (actualMultiplicity_top htop D)
  have hsum : actualMultiplicity I hI D = ∑ i ∈ Finset.range n, V i := by
    have ht := rational_filtration_telescope U V n hUstep
    rw [hUzero, hUend, add_zero] at ht
    exact ht
  let m : ℕ := ∑ i ∈ Finset.range n, if (J i).colon {f i} = Q then 1 else 0
  have hm : Module.length (Localization.AtPrime Q)
      (Localization.AtPrime Q ⧸ I.map
        (algebraMap (MvPolynomial σ k) (Localization.AtPrime Q))) = m := by
    rw [hlength]
    simp only [m, Nat.cast_sum, Nat.cast_ite, Nat.cast_one, Nat.cast_zero]
  have hpositive : 1 ≤ actualMultiplicity Q hQhom D := by
    obtain ⟨N, hN⟩ := actualHP_eventually Q hQhom
    exact W27.prime_eventual_hilbert_coefficient_ge_one Q v hv (actualHP Q hQhom)
      (N+1) D (fun t ht => (hN t (by omega)).symm) hdegree
  refine ⟨m, hm, hpositive, ?_⟩
  rw [hsum]
  have hmcast : (m : ℚ) =
      ∑ i ∈ Finset.range n, if (J i).colon {f i} = Q then (1 : ℚ) else 0 := by
    simp only [m, Nat.cast_sum, Nat.cast_ite, Nat.cast_one, Nat.cast_zero]
  rw [hmcast, Finset.sum_mul]
  apply Finset.sum_le_sum
  intro i hi
  have hin : i < n := Finset.mem_range.mp hi
  simp only [V, dite_eq_left hin]
  by_cases heq : (J i).colon {f i} = Q
  · rw [ite_eq_left heq, one_mul]
    exact le_of_eq (actualMultiplicity_congr (hP ⟨i, hin⟩) hQhom heq D).symm
  · rw [ite_eq_right heq, zero_mul]
    exact actualMultiplicity_nonneg (P ⟨i, hin⟩) (hP ⟨i, hin⟩) D (hPdeg ⟨i, hin⟩)

end PiExponentJets.W22

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/ComponentMultiplicitySum.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.HilbertMultiplicityFiltration
import OAI.NumberTheory.PiExponent.Polynomials.HomogeneousComponentLength

namespace OAI

namespace PiExponentJets.W22

open PiExponentJets.W64
open scoped BigOperators Classical
attribute [local instance] MvPolynomial.gradedAlgebra

theorem distinct_selected_factor_weight_le
    {τ β : Type*} [Fintype τ] (Q : τ → β) (hQinj : Function.Injective Q)
    (P : β) (W : τ → ℚ) (V : ℚ) (hV : 0 ≤ V)
    (hmatch : ∀ a, P = Q a → W a = V) :
    (∑ a, if P = Q a then W a else 0) ≤ V := by
  classical
  by_cases hex : ∃ a, P = Q a
  · obtain ⟨a, ha⟩ := hex
    have hsum : (∑ b, if P = Q b then W b else 0) = W a := by
      rw [Finset.sum_eq_single a]
      · simp only [ite_eq_left ha]
      · intro b _ hba
        have hb : P ≠ Q b := by
          intro hb
          exact hba (hQinj (hb.symm.trans ha))
        exact ite_eq_right hb
      · intro hnot
        exact False.elim (hnot (Finset.mem_univ a))
    rw [hsum, hmatch a ha]
  · have hzero : (∑ a, if P = Q a then W a else 0) = 0 := by
      apply Finset.sum_eq_zero
      intro a _
      exact ite_eq_right (fun ha => hex ⟨a, ha⟩)
    rw [hzero]
    exact hV

theorem grouped_count_weighted_sum_eq
    {τ β : Type*} [Fintype τ] (n : ℕ) (P : ℕ → β) (Q : τ → β) (W : τ → ℚ) :
    (∑ a, ((∑ i ∈ Finset.range n, if P i = Q a then 1 else 0 : ℕ) : ℚ) * W a) =
      ∑ i ∈ Finset.range n, ∑ a, if P i = Q a then W a else 0 := by
  classical
  simp only [Nat.cast_sum, Nat.cast_ite, Nat.cast_one, Nat.cast_zero,
    Finset.sum_mul, ite_mul, one_mul, zero_mul]
  exact Finset.sum_comm

variable {k σ τ : Type*} [Field k] [Fintype σ] [Fintype τ]

theorem component_multiplicity_sum_bound
    (I : Ideal (MvPolynomial σ k))
    (hI : I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k))
    (Q : τ → Ideal (MvPolynomial σ k)) [∀ a, (Q a).IsPrime]
    (hQinj : Function.Injective Q)
    (hQhom : ∀ a, (Q a).IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k))
    (hQ : ∀ a, Q a ∈ I.minimalPrimes)
    (v : τ → σ) (hv : ∀ a, MvPolynomial.X (v a) ∉ Q a)
    (hdegree : ∀ a, (actualHP (Q a) (hQhom a)).natDegree = (actualHP I hI).natDegree) :
    ∃ m : τ → ℕ,
      (∀ a, Module.length (Localization.AtPrime (Q a))
        (Localization.AtPrime (Q a) ⧸ I.map
          (algebraMap (MvPolynomial σ k) (Localization.AtPrime (Q a)))) = m a) ∧
      (∀ a, 1 ≤ actualMultiplicity (Q a) (hQhom a) (actualHP I hI).natDegree) ∧
      (∑ a, (m a : ℚ) * actualMultiplicity (Q a) (hQhom a)
        (actualHP I hI).natDegree) ≤ actualMultiplicity I hI (actualHP I hI).natDegree := by
  classical
  obtain ⟨n, J, f, degrees, hmono, hstart, hend, hdata⟩ :=
    exists_homogeneous_cyclic_filtration_nat I hI
  let D := (actualHP I hI).natDegree
  have hJ : ∀ i, (J i).IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k) := by
    intro i
    by_cases hi : i < n
    · exact (hdata i hi).1
    · have heq : J i = ⊤ := by
        apply top_unique
        rw [← hend]
        exact (monotone_nat_of_le_succ hmono) (Nat.le_of_not_gt hi)
      rw [heq]
      exact Ideal.IsHomogeneous.top (MvPolynomial.homogeneousSubmodule σ k)
  have hIle : ∀ i, I ≤ J i := fun i =>
    hstart.symm.le.trans ((monotone_nat_of_le_succ hmono) (Nat.zero_le i))
  let P : Fin n → Ideal (MvPolynomial σ k) := fun i => (J i).colon {f i}
  have hP : ∀ i : Fin n, (P i).IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k) :=
    fun i => homogeneous_colon_singleton (J i) (hJ i) (hdata i i.isLt).2.1
  have hIP : ∀ i : Fin n, I ≤ P i := fun i =>
    (hIle i).trans (ideal_le_colon_singleton (J i) (f i))
  have hPdeg : ∀ i : Fin n, (actualHP (P i) (hP i)).natDegree ≤ D :=
    fun i => actualHP_natDegree_antitone hI (hP i) (hIP i)
  let U : ℕ → ℚ := fun i => actualMultiplicity (J i) (hJ i) D
  let V : ℕ → ℚ := fun i =>
    if hi : i < n then actualMultiplicity (P ⟨i, hi⟩) (hP ⟨i, hi⟩) D else 0
  have hUstep : ∀ i < n, U i = U (i+1) + V i := by
    intro i hi
    simp only [U, V, dite_eq_left hi]
    exact actualMultiplicity_cyclic_step (J i) (J (i+1)) (hJ i) (hJ (i+1))
      (f i) (hdata i hi).2.1 (hdata i hi).2.2.2.2 (hP ⟨i, hi⟩) D (hPdeg ⟨i, hi⟩)
  have hUzero : U 0 = actualMultiplicity I hI D :=
    actualMultiplicity_congr (hJ 0) hI hstart D
  have hUend : U n = 0 := by
    have htop := Ideal.IsHomogeneous.top (MvPolynomial.homogeneousSubmodule σ k)
    exact (actualMultiplicity_congr (hJ n) htop hend D).trans (actualMultiplicity_top htop D)
  have hsum : actualMultiplicity I hI D = ∑ i ∈ Finset.range n, V i := by
    have ht := rational_filtration_telescope U V n hUstep
    rw [hUzero, hUend, add_zero] at ht
    exact ht
  let m : τ → ℕ := fun a =>
    ∑ i ∈ Finset.range n, if (J i).colon {f i} = Q a then 1 else 0
  have hm : ∀ a, Module.length (Localization.AtPrime (Q a))
      (Localization.AtPrime (Q a) ⧸ I.map
        (algebraMap (MvPolynomial σ k) (Localization.AtPrime (Q a)))) = m a := by
    intro a
    have hlength := localized_cyclic_filtration_length I (Q a) (hQ a)
      J hmono hstart n hend f
      (fun i hi => (hdata i hi).2.2.2.2) (fun i hi => (hdata i hi).2.2.2.1)
    rw [hlength]
    simp only [m, Nat.cast_sum, Nat.cast_ite, Nat.cast_one, Nat.cast_zero]
  have hpositive : ∀ a, 1 ≤ actualMultiplicity (Q a) (hQhom a) D := by
    intro a
    obtain ⟨N, hN⟩ := actualHP_eventually (Q a) (hQhom a)
    exact W27.prime_eventual_hilbert_coefficient_ge_one (Q a) (v a) (hv a)
      (actualHP (Q a) (hQhom a)) (N+1) D
      (fun t ht => (hN t (by omega)).symm) (hdegree a)
  refine ⟨m, hm, hpositive, ?_⟩
  change (∑ a, (m a : ℚ) * actualMultiplicity (Q a) (hQhom a) D) ≤
    actualMultiplicity I hI D
  rw [hsum]
  have hgroup := grouped_count_weighted_sum_eq n
    (fun i => (J i).colon {f i}) Q (fun a => actualMultiplicity (Q a) (hQhom a) D)
  change (∑ a, (m a : ℚ) * actualMultiplicity (Q a) (hQhom a) D) = _ at hgroup
  rw [hgroup]
  apply Finset.sum_le_sum
  intro i hi
  have hin : i < n := Finset.mem_range.mp hi
  have hnonneg : 0 ≤ V i := by
    simp only [V, dite_eq_left hin]
    exact actualMultiplicity_nonneg (P ⟨i, hin⟩) (hP ⟨i, hin⟩) D (hPdeg ⟨i, hin⟩)
  apply distinct_selected_factor_weight_le Q hQinj ((J i).colon {f i})
    (fun a => actualMultiplicity (Q a) (hQhom a) D) (V i) hnonneg
  intro a heq
  simp only [V, dite_eq_left hin]
  exact (actualMultiplicity_congr (hP ⟨i, hin⟩) (hQhom a) heq D).symm

end PiExponentJets.W22

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/ConeComplex.lean <==
import Mathlib.Algebra.Homology.HomologicalComplex
import OAI.NumberTheory.PiExponent.LocalAlgebra.RegularSequenceResolution

namespace OAI

namespace PiExponentSiegelAux.W30
open CategoryTheory

universe u
variable {R : Type u} [CommRing R]

lemma coneBottom_comp {X Y Z : Type*} [AddCommGroup X] [AddCommGroup Y]
    [AddCommGroup Z] [Module R X] [Module R Y] [Module R Z]
    (f : X →ₗ[R] Y) (g : Y →ₗ[R] Z) (r : R) (hgf : g.comp f = 0) :
    (coneBottom g r).comp (coneDifferential f g r) = 0 := by
  apply LinearMap.ext
  intro xy
  have hz : g (f xy.1) = 0 := LinearMap.congr_fun hgf xy.1
  change g (f xy.1 + r • xy.2) + r • (-g xy.2) = 0
  simp [map_add, map_smul, hz]

def scalarConeObject (C : ChainComplex (ModuleCat.{u} R) ℕ) : ℕ → ModuleCat.{u} R
  | 0 => C.X 0
  | n + 1 => ModuleCat.of R (C.X (n + 1) × C.X n)

def scalarConeMap (C : ChainComplex (ModuleCat.{u} R) ℕ) (r : R) :
    ∀ n, scalarConeObject C (n + 1) ⟶ scalarConeObject C n
  | 0 => ModuleCat.ofHom (coneBottom (C.d 1 0).hom r)
  | n + 1 => ModuleCat.ofHom
      (coneDifferential (C.d (n + 2) (n + 1)).hom (C.d (n + 1) n).hom r)

lemma chain_linear_comp_zero (C : ChainComplex (ModuleCat.{u} R) ℕ) (n : ℕ) :
    (C.d (n + 1) n).hom.comp (C.d (n + 2) (n + 1)).hom = 0 := by
  simpa only [ModuleCat.hom_comp, ModuleCat.hom_zero] using
    congrArg (fun f => f.hom) (C.d_comp_d (n + 2) (n + 1) n)

theorem scalarConeMap_comp (C : ChainComplex (ModuleCat.{u} R) ℕ) (r : R) (n : ℕ) :
    scalarConeMap C r (n + 1) ≫ scalarConeMap C r n = 0 := by
  cases n with
  | zero =>
    apply ModuleCat.hom_ext
    exact coneBottom_comp _ _ r (chain_linear_comp_zero C 0)
  | succ n =>
    apply ModuleCat.hom_ext
    exact coneDifferential_comp _ _ _ r
      (chain_linear_comp_zero C (n + 1)) (chain_linear_comp_zero C n)

def scalarConeComplex (C : ChainComplex (ModuleCat.{u} R) ℕ) (r : R) :
    ChainComplex (ModuleCat.{u} R) ℕ :=
  ChainComplex.of (scalarConeObject C) (scalarConeMap C r) (scalarConeMap_comp C r)

theorem scalarCone_interior_exact (C : ChainComplex (ModuleCat.{u} R) ℕ) (r : R)
    (n : ℕ)
    (hnext : LinearMap.range (C.d (n + 3) (n + 2)).hom =
      LinearMap.ker (C.d (n + 2) (n + 1)).hom)
    (hprev : LinearMap.range (C.d (n + 2) (n + 1)).hom =
      LinearMap.ker (C.d (n + 1) n).hom) :
    LinearMap.range (scalarConeMap C r (n + 2)).hom =
      LinearMap.ker (scalarConeMap C r (n + 1)).hom :=
  coneDifferential_exact _ _ _ r hnext hprev

end PiExponentSiegelAux.W30

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/ConeEquationLength.lean <==
import OAI.NumberTheory.PiExponent.Polynomials.ConeHomogeneousEquations

namespace OAI

noncomputable section

attribute [local instance] Localization.AtPrime.algebraOfLiesOver

namespace PiExponentSiegel.W17.ConeLocalLength

variable (k σ : Type*) [CommRing k]
variable (P : Ideal (AffineRing k σ)) [P.IsPrime]

theorem conePrimeLocalizationEquiv_algebraMap (F : ConeRing k σ) :
    conePrimeLocalizationEquiv k σ P
      (algebraMap (ConeRing k σ) (Localization.AtPrime (conePrime k σ P)) F) =
    algebraMap (LaurentChart k σ)
      (Localization.AtPrime (laurentPrime (AffineRing k σ) P)) (coneToLaurent k σ F) := by
  let a := IsLocalization.localizationLocalizationAtPrimeIsoLocalization
    (Submonoid.powers (MvPolynomial.X none : ConeRing k σ)) (awayChartPrime k σ P)
  let b := PiExponentJets.W22.primeLocalizationEquiv (coneLaurentEquiv k σ)
    (awayChartPrime k σ P) (laurentPrime (AffineRing k σ) P) rfl
  change b (a (algebraMap (ConeRing k σ) _ F)) = _
  rw [a.commutes F]
  change b (algebraMap (ConeAway k σ) _ (algebraMap (ConeRing k σ) (ConeAway k σ) F)) = _
  rw [show b (algebraMap (ConeAway k σ) _
      (algebraMap (ConeRing k σ) (ConeAway k σ) F)) =
      algebraMap (LaurentChart k σ) _ ((coneLaurentEquiv k σ)
        (algebraMap (ConeRing k σ) (ConeAway k σ) F)) from
    IsLocalization.ringEquivOfRingEquiv_eq
      (PiExponentJets.W22.primeCompl_map_eq_of_comap (coneLaurentEquiv k σ)
        (awayChartPrime k σ P) (laurentPrime (AffineRing k σ) P) rfl) _]
  exact congrArg (algebraMap (LaurentChart k σ)
    (Localization.AtPrime (laurentPrime (AffineRing k σ) P)))
    (coneAwayToLaurent_algebraMap k σ F)

theorem conePrimeLocalizationEquiv_map_ideal (J : Ideal (ConeRing k σ)) :
    (J.map (algebraMap (ConeRing k σ)
      (Localization.AtPrime (conePrime k σ P)))).map
        (conePrimeLocalizationEquiv k σ P).toRingHom =
    (J.map (coneToLaurent k σ)).map (algebraMap (LaurentChart k σ)
      (Localization.AtPrime (laurentPrime (AffineRing k σ) P))) := by
  rw [Ideal.map_map, Ideal.map_map]
  congr 1
  apply RingHom.ext
  intro F
  exact conePrimeLocalizationEquiv_algebraMap k σ P F

theorem affine_ideal_map_to_laurent_local (J : Ideal (AffineRing k σ)) :
    (J.map (algebraMap (AffineRing k σ) (Localization.AtPrime P))).map
      (algebraMap (Localization.AtPrime P)
        (Localization.AtPrime (laurentPrime (AffineRing k σ) P))) =
    (J.map (LaurentPolynomial.C : AffineRing k σ →+* LaurentChart k σ)).map
      (algebraMap (LaurentChart k σ)
        (Localization.AtPrime (laurentPrime (AffineRing k σ) P))) := by
  rw [Ideal.map_map, Ideal.map_map]
  congr 1
  apply RingHom.ext
  intro x
  rw [RingHom.comp_apply, RingHom.comp_apply, ← IsScalarTower.algebraMap_apply]
  rw [LaurentPolynomial.C_eq_algebraMap, ← IsScalarTower.algebraMap_apply]

theorem homogenized_cone_local_length_eq {ι : Type*} (f : ι → AffineRing k σ)
    (hfinite : IsFiniteLength (Localization.AtPrime P)
      (Localization.AtPrime P ⧸ (Ideal.span (Set.range f)).map
        (algebraMap (AffineRing k σ) (Localization.AtPrime P)))) :
    Module.length (Localization.AtPrime (conePrime k σ P))
      (Localization.AtPrime (conePrime k σ P) ⧸
        (Ideal.span (Set.range (fun i => PiExponentJets.W22.homogenize (f i)))).map
          (algebraMap (ConeRing k σ) (Localization.AtPrime (conePrime k σ P)))) =
    Module.length (Localization.AtPrime P)
      (Localization.AtPrime P ⧸ (Ideal.span (Set.range f)).map
        (algebraMap (AffineRing k σ) (Localization.AtPrime P))) := by
  let J := Ideal.span (Set.range f)
  let H := Ideal.span (Set.range (fun i => PiExponentJets.W22.homogenize (f i)))
  have hid := conePrimeLocalizationEquiv_map_ideal k σ P H
  rw [map_homogenized_span_eq_laurent_span k σ f] at hid
  have hlength := PiExponentJets.W22.quotient_length_eq_of_ringEquiv
    (conePrimeLocalizationEquiv k σ P)
    (H.map (algebraMap (ConeRing k σ) (Localization.AtPrime (conePrime k σ P))))
    ((J.map (LaurentPolynomial.C : AffineRing k σ →+* LaurentChart k σ)).map
      (algebraMap (LaurentChart k σ)
        (Localization.AtPrime (laurentPrime (AffineRing k σ) P)))) hid.symm
  apply hlength.trans
  have h := laurentLocal_quotient_length (AffineRing k σ) P
    (J.map (algebraMap (AffineRing k σ) (Localization.AtPrime P))) hfinite
  rw [affine_ideal_map_to_laurent_local k σ P J] at h
  exact h

end PiExponentSiegel.W17.ConeLocalLength

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/ConeLocalLength.lean <==
import Mathlib.Algebra.MvPolynomial.Equiv
import Mathlib.Algebra.Polynomial.Laurent
import Mathlib.RingTheory.Flat.Localization
import Mathlib.RingTheory.Length
import Mathlib.RingTheory.Localization.LocalizationLocalization
import Mathlib.RingTheory.Polynomial.Basic
import OAI.NumberTheory.PiExponent.LocalAlgebra.FlatLocalLength

namespace OAI

noncomputable section

namespace PiExponentSiegel.W17.ConeLocalLength

attribute [local instance] Localization.AtPrime.algebraOfLiesOver

section ExtendedPrime

variable {A B : Type*} [CommRing A] [CommRing B] [Algebra A B]
    (P : Ideal A) [P.IsPrime] (Q : Ideal B) [Q.IsPrime] [Q.LiesOver P]

theorem localized_maximalIdeal_map_eq (hQ : Q = P.map (algebraMap A B)) :
    (IsLocalRing.maximalIdeal (Localization.AtPrime P)).map
      (algebraMap (Localization.AtPrime P) (Localization.AtPrime Q)) =
    IsLocalRing.maximalIdeal (Localization.AtPrime Q) := by
  rw [← IsLocalization.AtPrime.map_eq_maximalIdeal P (Localization.AtPrime P),
    Ideal.map_map, ← IsScalarTower.algebraMap_eq A (Localization.AtPrime P)
      (Localization.AtPrime Q),
    IsScalarTower.algebraMap_eq A B (Localization.AtPrime Q), ← Ideal.map_map, ← hQ]
  exact IsLocalization.AtPrime.map_eq_maximalIdeal Q (Localization.AtPrime Q)

theorem localized_flat [Module.Flat A B] :
    Module.Flat (Localization.AtPrime P) (Localization.AtPrime Q) := inferInstance

end ExtendedPrime

section PolynomialExtension

variable (A : Type*) [CommRing A] (P : Ideal A) [P.IsPrime]

abbrev polynomialPrime : Ideal (Polynomial A) := P.map Polynomial.C

omit [P.IsPrime] in
theorem polynomialPrime_comap :
    (polynomialPrime A P).comap (algebraMap A (Polynomial A)) = P := by
  ext a
  change Polynomial.C a ∈ P.map Polynomial.C ↔ a ∈ P
  rw [Ideal.mem_map_C_iff]
  constructor
  · intro h
    simpa using h 0
  · intro ha n
    by_cases hn : n = 0
    · subst n
      simpa using ha
    · simp [Polynomial.coeff_C, hn]

instance polynomialPrime_liesOver : (polynomialPrime A P).LiesOver P :=
  (Ideal.liesOver_iff _ _).mpr (polynomialPrime_comap A P).symm

theorem polynomialLocal_flat :
    Module.Flat (Localization.AtPrime P)
      (Localization.AtPrime (polynomialPrime A P)) := inferInstance

theorem polynomialLocal_maximalIdeal_map_eq :
    (IsLocalRing.maximalIdeal (Localization.AtPrime P)).map
      (algebraMap (Localization.AtPrime P)
        (Localization.AtPrime (polynomialPrime A P))) =
    IsLocalRing.maximalIdeal (Localization.AtPrime (polynomialPrime A P)) :=
  localized_maximalIdeal_map_eq P (polynomialPrime A P) rfl

end PolynomialExtension

section LaurentExtension

variable (A : Type*) [CommRing A] (P : Ideal A) [P.IsPrime]

abbrev laurentPrime : Ideal (LaurentPolynomial A) := P.map LaurentPolynomial.C

instance laurent_polynomial_tower : IsScalarTower A (Polynomial A) (LaurentPolynomial A) :=
  IsScalarTower.of_algebraMap_eq (fun a => by
    simp [LaurentPolynomial.algebraMap_eq_toLaurent, Polynomial.algebraMap_eq,
      ← LaurentPolynomial.C_eq_algebraMap])

theorem polynomialPrime_disjoint_powers_X :
    Disjoint (Submonoid.powers (Polynomial.X : Polynomial A) : Set (Polynomial A))
      (polynomialPrime A P : Set (Polynomial A)) := by
  apply Set.disjoint_left.mpr
  rintro f ⟨n, rfl⟩ hf
  have hc := (Ideal.mem_map_C_iff.mp hf) n
  exact P.one_notMem (by simpa using hc)

omit [P.IsPrime] in
theorem laurentPrime_eq_map_polynomialPrime :
    laurentPrime A P = (polynomialPrime A P).map
      (algebraMap (Polynomial A) (LaurentPolynomial A)) := by
  have hc : (algebraMap (Polynomial A) (LaurentPolynomial A)).comp
      (Polynomial.C : A →+* Polynomial A) = LaurentPolynomial.C := by
    apply RingHom.ext
    intro a
    exact Polynomial.toLaurent_C a
  change P.map LaurentPolynomial.C =
    (P.map Polynomial.C).map (algebraMap (Polynomial A) (LaurentPolynomial A))
  rw [Ideal.map_map, hc]

instance laurentPrime_isPrime : (laurentPrime A P).IsPrime := by
  rw [laurentPrime_eq_map_polynomialPrime]
  exact IsLocalization.isPrime_of_isPrime_disjoint
    (Submonoid.powers (Polynomial.X : Polynomial A)) (LaurentPolynomial A)
    (polynomialPrime A P) inferInstance (polynomialPrime_disjoint_powers_X A P)

theorem laurentPrime_comap :
    (laurentPrime A P).comap (algebraMap A (LaurentPolynomial A)) = P := by
  rw [IsScalarTower.algebraMap_eq A (Polynomial A) (LaurentPolynomial A),
    ← Ideal.comap_comap, laurentPrime_eq_map_polynomialPrime,
    show Ideal.comap (algebraMap (Polynomial A) (LaurentPolynomial A))
        ((polynomialPrime A P).map (algebraMap (Polynomial A) (LaurentPolynomial A))) =
        polynomialPrime A P from
      IsLocalization.under_map_of_isPrime_disjoint
        (Submonoid.powers (Polynomial.X : Polynomial A)) (LaurentPolynomial A)
        (show (polynomialPrime A P).IsPrime from inferInstance)
        (polynomialPrime_disjoint_powers_X A P)]
  exact polynomialPrime_comap A P

instance laurentPrime_liesOver : (laurentPrime A P).LiesOver P :=
  (Ideal.liesOver_iff _ _).mpr (laurentPrime_comap A P).symm

instance laurent_flat : Module.Flat A (LaurentPolynomial A) := by
  let : Module.Flat (Polynomial A) (LaurentPolynomial A) :=
    IsLocalization.flat (LaurentPolynomial A) (Submonoid.powers (Polynomial.X : Polynomial A))
  exact Module.Flat.trans A (Polynomial A) (LaurentPolynomial A)

theorem laurentLocal_flat :
    Module.Flat (Localization.AtPrime P)
      (Localization.AtPrime (laurentPrime A P)) := inferInstance

theorem laurentLocal_maximalIdeal_map_eq :
    (IsLocalRing.maximalIdeal (Localization.AtPrime P)).map
      (algebraMap (Localization.AtPrime P)
        (Localization.AtPrime (laurentPrime A P))) =
    IsLocalRing.maximalIdeal (Localization.AtPrime (laurentPrime A P)) :=
  localized_maximalIdeal_map_eq P (laurentPrime A P) rfl

theorem laurentLocal_quotient_length
    (I : Ideal (Localization.AtPrime P))
    (hI : IsFiniteLength (Localization.AtPrime P) (Localization.AtPrime P ⧸ I)) :
    Module.length (Localization.AtPrime (laurentPrime A P))
      (Localization.AtPrime (laurentPrime A P) ⧸ I.map
        (algebraMap (Localization.AtPrime P)
          (Localization.AtPrime (laurentPrime A P)))) =
    Module.length (Localization.AtPrime P) (Localization.AtPrime P ⧸ I) :=
  PiExponentJets.W25.length_quotient_map_of_flat_local
    (laurentLocal_maximalIdeal_map_eq A P) I hI

end LaurentExtension

variable (k σ : Type*) [CommRing k]

abbrev AffineRing := MvPolynomial σ k
abbrev ConeRing := MvPolynomial (Option σ) k
abbrev ConeAway := Localization.Away (MvPolynomial.X none : ConeRing k σ)
abbrev LaurentChart := LaurentPolynomial (AffineRing k σ)

def coneHomogenizingUnit : (ConeAway k σ)ˣ :=
  (IsLocalization.Away.algebraMap_isUnit
    (S := ConeAway k σ) (MvPolynomial.X none : ConeRing k σ)).unit

@[simp] theorem coneHomogenizingUnit_val :
    (coneHomogenizingUnit k σ : ConeAway k σ) =
      algebraMap (ConeRing k σ) (ConeAway k σ) (MvPolynomial.X none) :=
  IsUnit.unit_spec _

@[simp] theorem coneHomogenizingUnit_inv_mul :
    (↑(coneHomogenizingUnit k σ)⁻¹ : ConeAway k σ) *
      algebraMap (ConeRing k σ) (ConeAway k σ) (MvPolynomial.X none) = 1 := by
  rw [← coneHomogenizingUnit_val]
  exact Units.inv_mul (coneHomogenizingUnit k σ)

def affineToConeAway : AffineRing k σ →+* ConeAway k σ :=
  MvPolynomial.eval₂Hom
    ((algebraMap (ConeRing k σ) (ConeAway k σ)).comp MvPolynomial.C)
    (fun i => algebraMap (ConeRing k σ) (ConeAway k σ) (MvPolynomial.X (some i)) *
      ↑(coneHomogenizingUnit k σ)⁻¹)

@[simp] theorem affineToConeAway_C (a : k) :
    affineToConeAway k σ (MvPolynomial.C a) =
      algebraMap (ConeRing k σ) (ConeAway k σ) (MvPolynomial.C a) := by
  simp [affineToConeAway]

@[simp] theorem affineToConeAway_X (i : σ) :
    affineToConeAway k σ (MvPolynomial.X i) =
      algebraMap (ConeRing k σ) (ConeAway k σ) (MvPolynomial.X (some i)) *
        ↑(coneHomogenizingUnit k σ)⁻¹ := by
  simp [affineToConeAway]

def coneToLaurent : ConeRing k σ →+* LaurentChart k σ :=
  MvPolynomial.eval₂Hom (LaurentPolynomial.C.comp MvPolynomial.C)
    (fun i => i.elim (LaurentPolynomial.T 1)
      (fun j => LaurentPolynomial.C (MvPolynomial.X j) * LaurentPolynomial.T 1))

@[simp] theorem coneToLaurent_C (a : k) :
    coneToLaurent k σ (MvPolynomial.C a) =
      LaurentPolynomial.C (MvPolynomial.C a) := by simp [coneToLaurent]

@[simp] theorem coneToLaurent_X_none :
    coneToLaurent k σ (MvPolynomial.X none) = LaurentPolynomial.T 1 := by
  simp [coneToLaurent]

@[simp] theorem coneToLaurent_X_some (i : σ) :
    coneToLaurent k σ (MvPolynomial.X (some i)) =
      LaurentPolynomial.C (MvPolynomial.X i) * LaurentPolynomial.T 1 := by
  simp [coneToLaurent]

def coneAwayToLaurent : ConeAway k σ →+* LaurentChart k σ :=
  IsLocalization.Away.lift (MvPolynomial.X none : ConeRing k σ)
    (g := coneToLaurent k σ) (by simpa using LaurentPolynomial.isUnit_T (R := AffineRing k σ) 1)

@[simp] theorem coneAwayToLaurent_algebraMap (p : ConeRing k σ) :
    coneAwayToLaurent k σ (algebraMap (ConeRing k σ) (ConeAway k σ) p) =
      coneToLaurent k σ p := by simp [coneAwayToLaurent]

def laurentToConeAway : LaurentChart k σ →+* ConeAway k σ :=
  LaurentPolynomial.eval₂ (affineToConeAway k σ) (coneHomogenizingUnit k σ)

@[simp] theorem laurentToConeAway_C (p : AffineRing k σ) :
    laurentToConeAway k σ (LaurentPolynomial.C p) = affineToConeAway k σ p := by
  simp [laurentToConeAway]

@[simp] theorem laurentToConeAway_T :
    laurentToConeAway k σ (LaurentPolynomial.T 1) = coneHomogenizingUnit k σ := by
  simp [laurentToConeAway]

theorem laurentToConeAway_comp_coneToLaurent :
    (laurentToConeAway k σ).comp (coneToLaurent k σ) =
      algebraMap (ConeRing k σ) (ConeAway k σ) := by
  apply MvPolynomial.ringHom_ext
  · intro a
    simp
  · intro i
    cases i with
    | none => simp
    | some i => simp [mul_assoc]

theorem laurentToConeAway_comp_coneAwayToLaurent :
    (laurentToConeAway k σ).comp (coneAwayToLaurent k σ) = RingHom.id _ := by
  apply IsLocalization.ringHom_ext
    (Submonoid.powers (MvPolynomial.X none : ConeRing k σ))
  apply RingHom.ext
  intro p
  change laurentToConeAway k σ
    (coneAwayToLaurent k σ (algebraMap _ _ p)) = algebraMap _ _ p
  rw [coneAwayToLaurent_algebraMap]
  exact RingHom.congr_fun (laurentToConeAway_comp_coneToLaurent k σ) p

theorem coneAwayToLaurent_comp_affineToConeAway :
    (coneAwayToLaurent k σ).comp (affineToConeAway k σ) = LaurentPolynomial.C := by
  apply MvPolynomial.ringHom_ext
  · intro a
    simp
  · intro i
    change coneAwayToLaurent k σ (affineToConeAway k σ (MvPolynomial.X i)) =
      LaurentPolynomial.C (MvPolynomial.X i)
    apply (LaurentPolynomial.isUnit_T (R := AffineRing k σ) 1).mul_left_inj.mp
    have hu : coneAwayToLaurent k σ (coneHomogenizingUnit k σ) =
        LaurentPolynomial.T 1 := by simp
    calc
      coneAwayToLaurent k σ (affineToConeAway k σ (MvPolynomial.X i)) *
          LaurentPolynomial.T 1 =
          coneAwayToLaurent k σ
            (affineToConeAway k σ (MvPolynomial.X i) * coneHomogenizingUnit k σ) := by
        rw [map_mul, hu]
      _ = LaurentPolynomial.C (MvPolynomial.X i) * LaurentPolynomial.T 1 := by
        simp [mul_assoc]

theorem coneAwayToLaurent_comp_laurentToConeAway :
    (coneAwayToLaurent k σ).comp (laurentToConeAway k σ) = RingHom.id _ := by
  apply IsLocalization.ringHom_ext
    (Submonoid.powers (Polynomial.X : Polynomial (AffineRing k σ)))
  apply Polynomial.ringHom_ext
  · intro a
    change coneAwayToLaurent k σ
      (laurentToConeAway k σ (algebraMap _ _ (Polynomial.C a))) =
        algebraMap _ _ (Polynomial.C a)
    simp only [LaurentPolynomial.algebraMap_eq_toLaurent, Polynomial.toLaurent_C,
      laurentToConeAway_C]
    exact RingHom.congr_fun (coneAwayToLaurent_comp_affineToConeAway k σ) a
  · change coneAwayToLaurent k σ
      (laurentToConeAway k σ (algebraMap _ _ Polynomial.X)) =
        algebraMap _ _ Polynomial.X
    simp [LaurentPolynomial.algebraMap_eq_toLaurent]

def coneLaurentEquiv : ConeAway k σ ≃+* LaurentChart k σ :=
  RingEquiv.ofRingHom (coneAwayToLaurent k σ) (laurentToConeAway k σ)
    (coneAwayToLaurent_comp_laurentToConeAway k σ)
    (laurentToConeAway_comp_coneAwayToLaurent k σ)

end PiExponentSiegel.W17.ConeLocalLength

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/ConePrimeLocalization.lean <==
import Mathlib.RingTheory.LocalRing.RingHom.Basic
import OAI.NumberTheory.PiExponent.LocalAlgebra.ConeLocalLength
import OAI.NumberTheory.PiExponent.LocalAlgebra.LocalizedLengthEquivalence

namespace OAI

noncomputable section

namespace PiExponentSiegel.W17.ConeLocalLength

attribute [local instance] Localization.AtPrime.algebraOfLiesOver

variable (k σ : Type*) [CommRing k]
variable (P : Ideal (AffineRing k σ)) [P.IsPrime]

def awayChartPrime : Ideal (ConeAway k σ) :=
  (laurentPrime (AffineRing k σ) P).comap (coneLaurentEquiv k σ).toRingHom

instance awayChartPrime_isPrime : (awayChartPrime k σ P).IsPrime := by
  unfold awayChartPrime
  infer_instance

def conePrime : Ideal (ConeRing k σ) :=
  (awayChartPrime k σ P).comap (algebraMap (ConeRing k σ) (ConeAway k σ))

instance conePrime_isPrime : (conePrime k σ P).IsPrime := by
  unfold conePrime
  infer_instance

theorem homogenizing_coordinate_not_mem_conePrime :
    (MvPolynomial.X none : ConeRing k σ) ∉ conePrime k σ P := by
  intro h
  change algebraMap (ConeRing k σ) (ConeAway k σ) (MvPolynomial.X none) ∈
    awayChartPrime k σ P at h
  exact (show (awayChartPrime k σ P).IsPrime from inferInstance).ne_top
    ((awayChartPrime k σ P).eq_top_of_isUnit_mem h
      (IsLocalization.Away.algebraMap_isUnit (S := ConeAway k σ)
        (MvPolynomial.X none : ConeRing k σ)))

def conePrimeLocalizationEquiv :
    Localization.AtPrime (conePrime k σ P) ≃+*
      Localization.AtPrime (laurentPrime (AffineRing k σ) P) :=
  (IsLocalization.localizationLocalizationAtPrimeIsoLocalization
    (Submonoid.powers (MvPolynomial.X none : ConeRing k σ))
    (awayChartPrime k σ P)).toRingEquiv.trans
      (PiExponentJets.W22.primeLocalizationEquiv (coneLaurentEquiv k σ)
        (awayChartPrime k σ P) (laurentPrime (AffineRing k σ) P) rfl)

def affineLocalToConeLocal : Localization.AtPrime P →+*
    Localization.AtPrime (conePrime k σ P) :=
  (conePrimeLocalizationEquiv k σ P).symm.toRingHom.comp
    (algebraMap (Localization.AtPrime P)
      (Localization.AtPrime (laurentPrime (AffineRing k σ) P)))

@[instance_reducible] def affineLocalConeAlgebra :
    Algebra (Localization.AtPrime P) (Localization.AtPrime (conePrime k σ P)) :=
  (affineLocalToConeLocal k σ P).toAlgebra

theorem affineLocalToConeLocal_map_maximalIdeal :
    (IsLocalRing.maximalIdeal (Localization.AtPrime P)).map
      (affineLocalToConeLocal k σ P) =
    IsLocalRing.maximalIdeal (Localization.AtPrime (conePrime k σ P)) := by
  rw [affineLocalToConeLocal, ← Ideal.map_map,
    laurentLocal_maximalIdeal_map_eq (AffineRing k σ) P]
  exact IsLocalRing.map_maximalIdeal_of_surjective
    (conePrimeLocalizationEquiv k σ P).symm.toRingHom
    (conePrimeLocalizationEquiv k σ P).symm.surjective

theorem affineLocalToConeLocal_flat :
    letI := affineLocalConeAlgebra k σ P
    Module.Flat (Localization.AtPrime P) (Localization.AtPrime (conePrime k σ P)) := by
  let := affineLocalConeAlgebra k σ P
  let e : Localization.AtPrime (conePrime k σ P) ≃ₐ[Localization.AtPrime P]
      Localization.AtPrime (laurentPrime (AffineRing k σ) P) :=
    { conePrimeLocalizationEquiv k σ P with
      commutes' := by
        intro a
        change conePrimeLocalizationEquiv k σ P
          ((conePrimeLocalizationEquiv k σ P).symm (algebraMap _ _ a)) = _
        exact (conePrimeLocalizationEquiv k σ P).apply_symm_apply _ }
  exact Module.Flat.of_linearEquiv e.toLinearEquiv

theorem coneLocal_quotient_length
    (I : Ideal (Localization.AtPrime P))
    (hI : IsFiniteLength (Localization.AtPrime P) (Localization.AtPrime P ⧸ I)) :
    Module.length (Localization.AtPrime (conePrime k σ P))
      (Localization.AtPrime (conePrime k σ P) ⧸ I.map (affineLocalToConeLocal k σ P)) =
    Module.length (Localization.AtPrime P) (Localization.AtPrime P ⧸ I) := by
  let := affineLocalConeAlgebra k σ P
  let := affineLocalToConeLocal_flat k σ P
  exact PiExponentJets.W25.length_quotient_map_of_flat_local
    (affineLocalToConeLocal_map_maximalIdeal k σ P) I hI

end PiExponentSiegel.W17.ConeLocalLength

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/ConeQuotientAugmentation.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.RegularSequenceResolution

namespace OAI

namespace PiExponentSiegelAux.W30
open scoped Pointwise
variable {R Y Z Q : Type*} [CommRing R] [AddCommGroup Y] [AddCommGroup Z]
  [AddCommGroup Q] [Module R Y] [Module R Z] [Module R Q]

def coneQuotientAugmentation (π : Z →ₗ[R] Q) (r : R) : Z →ₗ[R] QuotSMulTop r Q :=
  (r • (⊤ : Submodule R Q)).mkQ.comp π

theorem coneQuotientAugmentation_exact (g : Y →ₗ[R] Z) (π : Z →ₗ[R] Q) (r : R)
    (hπ : Function.Surjective π) (hg : LinearMap.range g = LinearMap.ker π) :
    LinearMap.range (coneBottom g r) = LinearMap.ker (coneQuotientAugmentation π r) := by
  ext z
  rw [LinearMap.mem_range, LinearMap.mem_ker]
  constructor
  · rintro ⟨⟨y, w⟩, rfl⟩
    have hz : π (g y) = 0 := LinearMap.congr_fun (comp_zero_of_range_eq_ker g π hg) y
    change (Submodule.Quotient.mk (π (g y + r • w)) : QuotSMulTop r Q) = 0
    apply (Submodule.Quotient.mk_eq_zero (r • (⊤ : Submodule R Q))).mpr
    simp only [map_add, map_smul, hz, zero_add]
    exact Submodule.smul_mem_pointwise_smul (π w) r ⊤ (Submodule.mem_top)
  · intro hz
    have hmem : π z ∈ r • (⊤ : Submodule R Q) :=
      (Submodule.Quotient.mk_eq_zero (r • (⊤ : Submodule R Q))).mp hz
    obtain ⟨q, _, hq⟩ := (Submodule.mem_smul_pointwise_iff_exists _ _ _).mp hmem
    obtain ⟨w, hw⟩ := hπ q
    have hcycle : π (z - r • w) = 0 := by
      simp only [map_sub, map_smul, hw, hq, sub_self]
    have hrange : z - r • w ∈ LinearMap.range g := by
      rw [hg]
      exact hcycle
    obtain ⟨y, hy⟩ := LinearMap.mem_range.mp hrange
    refine ⟨(y, w), ?_⟩
    change g y + r • w = z
    rw [hy]
    abel

theorem coneQuotientAugmentation_surjective (π : Z →ₗ[R] Q) (r : R)
    (hπ : Function.Surjective π) : Function.Surjective (coneQuotientAugmentation π r) :=
  (Submodule.mkQ_surjective _).comp hπ

end PiExponentSiegelAux.W30

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/ConeRegularSequence.lean <==
import Mathlib.RingTheory.Flat.FaithfullyFlat.Algebra
import Mathlib.RingTheory.Regular.Flat
import OAI.NumberTheory.PiExponent.LocalAlgebra.ConeEquationLength

namespace OAI

noncomputable section

attribute [local instance] Localization.AtPrime.algebraOfLiesOver

namespace PiExponentSiegel.W17.ConeLocalLength

open RingTheory.Sequence

section Units

variable {R τ M : Type*} [CommRing R] [AddCommGroup M] [Module R M]

theorem ofList_map_mul_units (xs : List τ) (a u : τ → R) (hu : ∀ x, IsUnit (u x)) :
    Ideal.ofList (xs.map (fun x => a x * u x)) = Ideal.ofList (xs.map a) := by
  apply le_antisymm
  · apply Ideal.span_le.mpr
    intro r hr
    obtain ⟨x, hx, rfl⟩ := List.mem_map.mp hr
    exact Ideal.mul_mem_right _ _ (Ideal.subset_span (List.mem_map.mpr ⟨x, hx, rfl⟩))
  · apply Ideal.span_le.mpr
    intro r hr
    obtain ⟨x, hx, rfl⟩ := List.mem_map.mp hr
    apply (Ideal.mul_unit_mem_iff_mem _ (hu x)).mp
    exact Ideal.subset_span (List.mem_map.mpr ⟨x, hx, rfl⟩)

theorem isRegular_map_mul_units (xs : List τ) (a u : τ → R) (hu : ∀ x, IsUnit (u x))
    (hreg : IsRegular M (xs.map a)) :
    IsRegular M (xs.map (fun x => a x * u x)) := by
  refine ⟨⟨?_⟩, ?_⟩
  · intro i hi
    have hi' : i < xs.length := by simpa only [List.length_map] using hi
    have ha := hreg.regular_mod_prev i (by simpa only [List.length_map] using hi')
    simp only [List.getElem_map] at ha ⊢
    have hI : Ideal.ofList ((xs.map (fun x => a x * u x)).take i) =
        Ideal.ofList ((xs.map a).take i) := by
      simp only [← List.map_take]
      exact ofList_map_mul_units (xs.take i) a u hu
    have hN : (Ideal.ofList ((xs.map (fun x => a x * u x)).take i) •
        (⊤ : Submodule R M)) = Ideal.ofList ((xs.map a).take i) • ⊤ :=
      congrArg (fun J : Ideal R => J • (⊤ : Submodule R M)) hI
    exact Eq.mp (congrArg (fun N : Submodule R M =>
      IsSMulRegular (M ⧸ N) (a xs[i] * u xs[i])) hN.symm)
      (ha.mul ((hu xs[i]).isSMulRegular _))
  · rw [ofList_map_mul_units xs a u hu]
    exact hreg.top_ne_smul

end Units

variable (k σ : Type*) [CommRing k]
variable (P : Ideal (AffineRing k σ)) [P.IsPrime]

def coneLocalCoordinate : Localization.AtPrime (conePrime k σ P) :=
  algebraMap (ConeRing k σ) (Localization.AtPrime (conePrime k σ P)) (MvPolynomial.X none)

theorem coneLocalCoordinate_isUnit : IsUnit (coneLocalCoordinate k σ P) :=
  IsLocalization.map_units (Localization.AtPrime (conePrime k σ P))
    (⟨MvPolynomial.X none, homogenizing_coordinate_not_mem_conePrime k σ P⟩ :
      (conePrime k σ P).primeCompl)

theorem homogenized_local_eq_affine_mul_coordinate (f : AffineRing k σ) :
    algebraMap (ConeRing k σ) (Localization.AtPrime (conePrime k σ P))
      (PiExponentJets.W22.homogenize f) =
    affineLocalToConeLocal k σ P (algebraMap (AffineRing k σ) (Localization.AtPrime P) f) *
      coneLocalCoordinate k σ P ^ f.totalDegree := by
  let e := conePrimeLocalizationEquiv k σ P
  have ha : e (affineLocalToConeLocal k σ P
      (algebraMap (AffineRing k σ) (Localization.AtPrime P) f)) =
      algebraMap (LaurentChart k σ)
        (Localization.AtPrime (laurentPrime (AffineRing k σ) P)) (LaurentPolynomial.C f) := by
    change e (e.symm (algebraMap (Localization.AtPrime P)
      (Localization.AtPrime (laurentPrime (AffineRing k σ) P))
        (algebraMap (AffineRing k σ) (Localization.AtPrime P) f))) = _
    rw [e.apply_symm_apply]
    exact (IsScalarTower.algebraMap_apply (AffineRing k σ) (Localization.AtPrime P)
      (Localization.AtPrime (laurentPrime (AffineRing k σ) P)) f).symm.trans
        (IsScalarTower.algebraMap_apply (AffineRing k σ) (LaurentChart k σ)
          (Localization.AtPrime (laurentPrime (AffineRing k σ) P)) f)
  apply e.injective
  rw [e.map_mul, e.map_pow, ha]
  change conePrimeLocalizationEquiv k σ P
    (algebraMap (ConeRing k σ) (Localization.AtPrime (conePrime k σ P))
      (PiExponentJets.W22.homogenize f)) =
    algebraMap (LaurentChart k σ)
      (Localization.AtPrime (laurentPrime (AffineRing k σ) P)) (LaurentPolynomial.C f) *
    conePrimeLocalizationEquiv k σ P
      (algebraMap (ConeRing k σ) (Localization.AtPrime (conePrime k σ P))
        (MvPolynomial.X none)) ^ f.totalDegree
  rw [conePrimeLocalizationEquiv_algebraMap, conePrimeLocalizationEquiv_algebraMap,
    coneToLaurent_homogenize, coneToLaurent_X_none, map_mul, map_pow]

theorem affineLocalToConeLocal_faithfullyFlat :
    letI := affineLocalConeAlgebra k σ P
    Module.FaithfullyFlat (Localization.AtPrime P)
      (Localization.AtPrime (conePrime k σ P)) := by
  let := affineLocalConeAlgebra k σ P
  let := affineLocalToConeLocal_flat k σ P
  let : IsLocalHom (algebraMap (Localization.AtPrime P)
      (Localization.AtPrime (conePrime k σ P))) :=
    ((IsLocalRing.local_hom_TFAE _).out 1 3).mpr
      (affineLocalToConeLocal_map_maximalIdeal k σ P).le
  exact Module.FaithfullyFlat.of_flat_of_isLocalHom

theorem homogenized_list_regular_at_cone (fs : List (AffineRing k σ))
    (hreg : IsRegular (Localization.AtPrime P)
      (fs.map (algebraMap (AffineRing k σ) (Localization.AtPrime P)))) :
    IsRegular (Localization.AtPrime (conePrime k σ P))
      ((fs.map PiExponentJets.W22.homogenize).map
        (algebraMap (ConeRing k σ) (Localization.AtPrime (conePrime k σ P)))) := by
  let := affineLocalConeAlgebra k σ P
  let := affineLocalToConeLocal_faithfullyFlat k σ P
  have hbase : IsRegular (Localization.AtPrime (conePrime k σ P))
      (fs.map (fun f => affineLocalToConeLocal k σ P
        (algebraMap (AffineRing k σ) (Localization.AtPrime P) f))) := by
    have hb := hreg.of_faithfullyFlat (S := Localization.AtPrime (conePrime k σ P))
    change IsRegular (Localization.AtPrime (conePrime k σ P))
      ((fs.map (algebraMap (AffineRing k σ) (Localization.AtPrime P))).map
        (affineLocalToConeLocal k σ P)) at hb
    simpa only [List.map_map, Function.comp_def] using hb
  have hscaled := isRegular_map_mul_units fs
    (fun f => affineLocalToConeLocal k σ P
      (algebraMap (AffineRing k σ) (Localization.AtPrime P) f))
    (fun f => coneLocalCoordinate k σ P ^ f.totalDegree)
    (fun f => (coneLocalCoordinate_isUnit k σ P).pow f.totalDegree) hbase
  simpa only [List.map_map, Function.comp_def,
    homogenized_local_eq_affine_mul_coordinate] using hscaled

end PiExponentSiegel.W17.ConeLocalLength

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/CoordinateBasisSplitting.lean <==
import Mathlib.Logic.Equiv.Sum
import OAI.NumberTheory.PiExponent.LocalAlgebra.CoordinateTranscendenceLocalization
import OAI.NumberTheory.PiExponent.LocalAlgebra.PrimeResidueAlgebraEquiv
import OAI.NumberTheory.PiExponent.Polynomials.PolynomialPrimeClosedPointEquiv

namespace OAI

noncomputable section
namespace PiExponentJets.PolynomialLocalResidueResolution

variable {n : ℕ} {T : Type*} (j : T → Fin n) (hj : Function.Injective j)

abbrev RemainingCoordinate := {i : Fin n // i ∉ Set.range j}

def coordinateIndexSplitting : RemainingCoordinate j ⊕ T ≃ Fin n := by
  classical
  exact (Equiv.sumCongr (Equiv.refl _) (Equiv.ofInjective j hj)).trans
    ((Equiv.sumComm _ _).trans (Equiv.sumCompl (fun i : Fin n => i ∈ Set.range j)))

@[simp] theorem coordinateIndexSplitting_inr (a : T) :
    coordinateIndexSplitting j hj (Sum.inr a) = j a := rfl

@[simp] theorem coordinateIndexSplitting_symm_selected (a : T) :
    (coordinateIndexSplitting j hj).symm (j a) = Sum.inr a := by
  rw [← coordinateIndexSplitting_inr j hj a, Equiv.symm_apply_apply]

def coordinateBasisRenaming (K : Type*) [Field K] : MvPolynomial (Fin n) K ≃ₐ[K]
    MvPolynomial (RemainingCoordinate j ⊕ T) K :=
  MvPolynomial.renameEquiv K (coordinateIndexSplitting j hj).symm

variable (K : Type*) [Field K] (Q : Ideal (MvPolynomial (Fin n) K)) [Q.IsPrime]
variable (t : Set Q.ResidueField) (j : t → Fin n) (hj : Function.Injective j)
variable (hcoord : ∀ a, residueCoordinate K n Q (j a) = (a : Q.ResidueField))
variable (ht : IsTranscendenceBasis K ((↑) : t → Q.ResidueField))

abbrev coordinateSplitPrime := Q.map (coordinateBasisRenaming j hj K).toRingHom

include hcoord ht in

theorem coordinateSplitPrime_basis :
    IsTranscendenceBasis K
      (splitResidueBeta K (RemainingCoordinate j) t (coordinateSplitPrime K Q t j hj)) := by
  have hb := primeResidueAlgEquiv_transcendenceBasis
    (coordinateBasisRenaming j hj K) Q ((↑) : t → Q.ResidueField) ht
  have he : splitResidueBeta K (RemainingCoordinate j) t (coordinateSplitPrime K Q t j hj) =
      fun a : t => primeResidueAlgEquiv (coordinateBasisRenaming j hj K) Q (a : Q.ResidueField) := by
    funext a
    rw [← hcoord a]
    change algebraMap (MvPolynomial (RemainingCoordinate j ⊕ t) K)
      (coordinateSplitPrime K Q t j hj).ResidueField (MvPolynomial.X (Sum.inr a)) =
      primeResidueAlgEquiv (coordinateBasisRenaming j hj K) Q
        (algebraMap (MvPolynomial (Fin n) K) Q.ResidueField (MvPolynomial.X (j a)))
    rw [primeResidueAlgEquiv_algebraMap]
    change algebraMap _ (coordinateSplitPrime K Q t j hj).ResidueField (MvPolynomial.X (Sum.inr a)) =
      algebraMap _ (coordinateSplitPrime K Q t j hj).ResidueField
        (MvPolynomial.rename (coordinateIndexSplitting j hj).symm (MvPolynomial.X (j a)))
    rw [MvPolynomial.rename_X, coordinateIndexSplitting_symm_selected]
  rw [he]
  exact hb

def coordinateBasisLocalEquiv : Localization.AtPrime Q ≃+*
    Localization.AtPrime (coordinateSplitPrime K Q t j hj) :=
  PiExponentSiegel.W23.atPrimeEquivOfRingEquiv (coordinateBasisRenaming j hj K).toRingEquiv Q

def coordinateBasisClosedPointEquiv : Localization.AtPrime Q ≃+*
    Localization.AtPrime
      (closedPolynomialIdeal K (RemainingCoordinate j) t (coordinateSplitPrime K Q t j hj)
        (coordinateSplitPrime_basis K Q t j hj hcoord ht)) :=
  (coordinateBasisLocalEquiv K Q t j hj).trans
    (polynomialPrimeClosedPointEquiv K (RemainingCoordinate j) t
      (coordinateSplitPrime K Q t j hj)
      (coordinateSplitPrime_basis K Q t j hj hcoord ht))

end PiExponentJets.PolynomialLocalResidueResolution

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/CoordinateContactBound.lean <==
import Mathlib.Tactic
import OAI.NumberTheory.PiExponent.Geometry.CurveContactSum
import OAI.NumberTheory.PiExponent.Geometry.PlaceCenteredBranch
import OAI.NumberTheory.PiExponent.Jets.OrdinaryAuxiliaryJet

namespace OAI

noncomputable section
open scoped BigOperators
namespace PiExponent.CoordinateContactBound

open WeightedSliceDegree CurveValuationCenter CurveCenters

theorem supportBound_X_sub_C
    {K ι : Type*} [Field K] (W : ι → ℝ) (i : ι) (hi : 0 ≤ W i) (c : K) :
    SupportBound W (W i) (MvPolynomial.X i - MvPolynomial.C c) := by
  have hX : SupportBound W (W i) (MvPolynomial.X i : MvPolynomial ι K) :=
    supportBound_X W i
  have hC : SupportBound W (W i) (MvPolynomial.C (-c)) := (supportBound_C W (-c)).mono hi
  simpa only [map_neg, sub_eq_add_neg] using hX.add hC

@[simp] theorem ordinary_formalJet_X_sub_C {n : ℕ} (c : Fin n → ℂ) (i : Fin n) :
    OrdinaryAuxiliaryJet.formalJet c (MvPolynomial.X i - MvPolynomial.C (c i)) =
      MvPowerSeries.X i := by
  simp only [OrdinaryAuxiliaryJet.formalJet, map_sub, MvPolynomial.aeval_X, MvPolynomial.aeval_C]
  change MvPowerSeries.C (c i) + MvPowerSeries.X i - MvPowerSeries.C (c i) = MvPowerSeries.X i
  abel

theorem X_mem_rationalWeightedIdeal
    {K ι : Type*} [CommRing K] (V : ι → ℚ) (hV : ∀ i, 0 ≤ V i) (i : ι) :
    MvPowerSeries.X i ∈ (JetGeometry.rationalWeightedIdeal V hV (V i) :
      Ideal (MvPowerSeries ι K)) := by
  classical
  intro d hd
  rw [MvPowerSeries.coeff_X, ite_eq_right]
  intro he
  subst d
  simp [Finsupp.weight_single] at hd

theorem ordinary_formalJet_coordinate_mem {n : ℕ} (c : Fin n → ℂ)
    (V : Fin n → ℚ) (hV : ∀ i, 0 ≤ V i) (i : Fin n) :
    OrdinaryAuxiliaryJet.formalJet c (MvPolynomial.X i - MvPolynomial.C (c i)) ∈
      JetGeometry.rationalWeightedIdeal V hV (V i) := by
  rw [ordinary_formalJet_X_sub_C]
  exact X_mem_rationalWeightedIdeal V hV i

theorem coordinate_contact_sum_le
    {E : Type*} [Field E] [Algebra ℂ E] {n : ℕ}
    (hfinite : ∀ f : E, Transcendental ℂ f →
      FiniteDimensional (IntermediateField.adjoin ℂ {f}) E)
    (x : Fin n → E) (c : Fin n → ℂ)
    (W V : Fin n → ℚ) (hW : ∀ i, 0 < W i) (hV : ∀ i, 0 < V i)
    (i : Fin n) (hne : x i - algebraMap ℂ E (c i) ≠ 0)
    (S : Finset (NormalizedPlace ℂ E))
    (hc : ∀ p ∈ S, Centered x c p)
    (hres : ∀ p ∈ S,
      Algebra.IsIntegral ℂ (IsLocalRing.ResidueField (PlaceValuationRing.ring p)))
    (μ : NormalizedPlace ℂ E → ℝ)
    (hμ : ∀ p (hp : p ∈ S), letI := hres p hp;
      μ p = (PlaceCenteredBranch.ordinaryContact p x c (hc p hp)
        ⟨i, sub_ne_zero.mp hne⟩ V : ℝ)) :
    (V i : ℝ) * (∑ p ∈ S, μ p) ≤
      (W i : ℝ) * CurveContactSum.weightedDegree hfinite x W := by
  let f : MvPolynomial (Fin n) ℂ := MvPolynomial.X i - MvPolynomial.C (c i)
  have hfe : MvPolynomial.aeval x f = x i - algebraMap ℂ E (c i) := by simp [f]
  apply CurveContactSum.polynomial_contact_sum_le hfinite x W hW
    (W i : ℝ) (V i : ℝ) (by exact_mod_cast (hW i).le) f
    (supportBound_X_sub_C (fun j => (W j : ℝ)) i (by exact_mod_cast (hW i).le) (c i))
    (hfe ▸ hne) S μ
  intro p hp
  let := hres p hp
  rw [hμ p hp]
  have h := PlaceCenteredBranch.ordinaryWord_field_order_lower p x c (hc p hp)
    ⟨i, sub_ne_zero.mp hne⟩ V hV (V i) f
    (ordinary_formalJet_coordinate_mem c V (fun j => (hV j).le) i) []
    (by simpa only [OrdinaryDerivatives.word_nil, hfe] using hne)
  simp only [List.map_nil, List.sum_nil, sub_zero, OrdinaryDerivatives.word_nil] at h
  exact_mod_cast (by simpa only [mul_comm] using h :
    V i * PlaceCenteredBranch.ordinaryContact p x c (hc p hp) ⟨i, sub_ne_zero.mp hne⟩ V ≤
      (WeightedPolynomialPole.coordinateOrder p.valuation (MvPolynomial.aeval x f) : ℚ))

end PiExponent.CoordinateContactBound

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/CoordinateFiniteSlice.lean <==
import Mathlib.Tactic
import OAI.NumberTheory.PiExponent.Approximation.WeightedSliceDegree
import OAI.NumberTheory.PiExponent.LocalAlgebra.PrimeResidueAlgebraEquiv

namespace OAI

noncomputable section
namespace PiExponent.CoordinateFiniteSlice

open PiExponentJets.PolynomialLocalResidueResolution

variable {K ι : Type*} [Field K]

def coordinateEquiv (A : Finset ι) :
    Fin A.card ⊕ {i // i ∉ A} ≃ ι := by
  classical
  exact (Equiv.sumCongr A.equivFin.symm (Equiv.refl _)).trans (Equiv.sumCompl (· ∈ A))

@[simp] theorem coordinateEquiv_inl (A : Finset ι) (i : Fin A.card) :
    coordinateEquiv A (Sum.inl i) = (A.equivFin.symm i).val := rfl

@[simp] theorem coordinateEquiv_inr (A : Finset ι) (i : {i // i ∉ A}) :
    coordinateEquiv A (Sum.inr i) = i.val := rfl

def coordinateRenaming (A : Finset ι) :
    MvPolynomial ι K ≃ₐ[K] MvPolynomial (Fin A.card ⊕ {i // i ∉ A}) K :=
  MvPolynomial.renameEquiv K (coordinateEquiv A).symm

@[simp] theorem coordinateRenaming_X_inl (A : Finset ι) (i : Fin A.card) :
    coordinateRenaming (K := K) A (MvPolynomial.X (A.equivFin.symm i).val) =
      MvPolynomial.X (Sum.inl i) := by
  change MvPolynomial.rename (coordinateEquiv A).symm
    (MvPolynomial.X (coordinateEquiv A (Sum.inl i))) = _
  rw [MvPolynomial.rename_X, Equiv.symm_apply_apply]

@[simp] theorem coordinateRenaming_X_inr (A : Finset ι) (i : {i // i ∉ A}) :
    coordinateRenaming (K := K) A (MvPolynomial.X i.val) =
      MvPolynomial.X (Sum.inr i) := by
  change MvPolynomial.rename (coordinateEquiv A).symm
    (MvPolynomial.X (coordinateEquiv A (Sum.inr i))) = _
  rw [MvPolynomial.rename_X, Equiv.symm_apply_apply]

abbrev splitPrime (Q : Ideal (MvPolynomial ι K)) (A : Finset ι) :
    Ideal (MvPolynomial (Fin A.card ⊕ {i // i ∉ A}) K) :=
  Q.map (coordinateRenaming (K := K) A).toRingHom

instance splitPrime_isPrime (Q : Ideal (MvPolynomial ι K)) [Q.IsPrime] (A : Finset ι) :
    (splitPrime Q A).IsPrime := Ideal.map_isPrime_of_equiv (coordinateRenaming A)

def residueEquiv (Q : Ideal (MvPolynomial ι K)) [Q.IsPrime] (A : Finset ι) :
    Q.ResidueField ≃ₐ[K] (splitPrime Q A).ResidueField :=
  primeResidueAlgEquiv (coordinateRenaming A) Q

@[simp] theorem residueEquiv_coordinate_inl
    (Q : Ideal (MvPolynomial ι K)) [Q.IsPrime] (A : Finset ι) (i : Fin A.card) :
    residueEquiv Q A
      (algebraMap (MvPolynomial ι K) Q.ResidueField (MvPolynomial.X (A.equivFin.symm i).val)) =
    algebraMap (MvPolynomial (Fin A.card ⊕ {i // i ∉ A}) K) (splitPrime Q A).ResidueField (MvPolynomial.X (Sum.inl i)) := by
  simpa only [residueEquiv, splitPrime, coordinateRenaming_X_inl] using
    primeResidueAlgEquiv_algebraMap (coordinateRenaming (K := K) A) Q
      (MvPolynomial.X (A.equivFin.symm i).val)

@[simp] theorem residueEquiv_coordinate_inr
    (Q : Ideal (MvPolynomial ι K)) [Q.IsPrime] (A : Finset ι) (i : {i // i ∉ A}) :
    residueEquiv Q A
      (algebraMap (MvPolynomial ι K) Q.ResidueField (MvPolynomial.X i.val)) =
    algebraMap (MvPolynomial (Fin A.card ⊕ {i // i ∉ A}) K) (splitPrime Q A).ResidueField (MvPolynomial.X (Sum.inr i)) := by
  simpa only [residueEquiv, splitPrime, coordinateRenaming_X_inr] using
    primeResidueAlgEquiv_algebraMap (coordinateRenaming (K := K) A) Q (MvPolynomial.X i.val)

theorem complementary_transcendenceBasis
    (Q : Ideal (MvPolynomial ι K)) [Q.IsPrime] (A : Finset ι)
    (hB : IsTranscendenceBasis K (fun i : {i // i ∉ A} =>
      algebraMap (MvPolynomial ι K) Q.ResidueField (MvPolynomial.X i.val))) :
    IsTranscendenceBasis K (fun i : {i // i ∉ A} =>
      algebraMap (MvPolynomial (Fin A.card ⊕ {i // i ∉ A}) K) (splitPrime Q A).ResidueField (MvPolynomial.X (Sum.inr i))) := by
  simpa only [Function.comp_def, residueEquiv_coordinate_inr] using (residueEquiv Q A).isTranscendenceBasis hB

theorem splitPrime_mem_minimalPrimes
    (Q I : Ideal (MvPolynomial ι K)) [Q.IsPrime] (A : Finset ι)
    (hQ : Q ∈ I.minimalPrimes) :
    splitPrime Q A ∈ (I.map (coordinateRenaming (K := K) A).toRingHom).minimalPrimes := by
  rw [Ideal.minimalPrimes_map_of_surjective (f := (coordinateRenaming (K := K) A).toRingHom)
    (coordinateRenaming (K := K) A).surjective]
  have hk : RingHom.ker (coordinateRenaming (K := K) A).toRingHom = ⊥ := by
    ext p
    change coordinateRenaming (K := K) A p = 0 ↔ p = 0
    exact (coordinateRenaming (K := K) A).map_eq_zero_iff
  rw [hk, sup_bot_eq]
  exact ⟨Q, hQ, rfl⟩

def residueCoordinates (Q : Ideal (MvPolynomial ι K)) [Q.IsPrime] (i : ι) : Q.ResidueField :=
  algebraMap (MvPolynomial ι K) Q.ResidueField (MvPolynomial.X i)

def slicePoint (Q : Ideal (MvPolynomial ι K)) [Q.IsPrime] (A : Finset ι)
    (i : Fin A.card) : Q.ResidueField := residueCoordinates Q (A.equivFin.symm i)

@[simp] theorem enumeratedSliceMap_X_inl
    (Q : Ideal (MvPolynomial ι K)) [Q.IsPrime] (A : Finset ι) (i : Fin A.card) :
    WeightedSliceDegree.enumeratedSliceMap (C := K) A (residueCoordinates Q)
      (MvPolynomial.X (A.equivFin.symm i).val) = MvPolynomial.X i := by
  simp [WeightedSliceDegree.enumeratedSliceMap,
    WeightedSliceDegree.sliceMap_X_mem (C := K) A (residueCoordinates Q)
      (A.equivFin.symm i).val (A.equivFin.symm i).property]

@[simp] theorem enumeratedSliceMap_X_inr
    (Q : Ideal (MvPolynomial ι K)) [Q.IsPrime] (A : Finset ι) (i : {i // i ∉ A}) :
    WeightedSliceDegree.enumeratedSliceMap (C := K) A (residueCoordinates Q)
      (MvPolynomial.X i.val) = MvPolynomial.C (residueCoordinates Q i.val) := by
  simp [WeightedSliceDegree.enumeratedSliceMap,
    WeightedSliceDegree.sliceMap_X_notMem (C := K) A (residueCoordinates Q) i.val i.property]

theorem residueEquiv_symm_coordinate_inl
    (Q : Ideal (MvPolynomial ι K)) [Q.IsPrime] (A : Finset ι) (i : Fin A.card) :
    (residueEquiv Q A).symm
      (algebraMap (MvPolynomial (Fin A.card ⊕ {i // i ∉ A}) K) (splitPrime Q A).ResidueField (MvPolynomial.X (Sum.inl i))) =
      slicePoint Q A i := by
  apply (residueEquiv Q A).injective
  rw [AlgEquiv.apply_symm_apply]
  exact (residueEquiv_coordinate_inl Q A i).symm

theorem residueEquiv_symm_coordinate_inr
    (Q : Ideal (MvPolynomial ι K)) [Q.IsPrime] (A : Finset ι) (i : {i // i ∉ A}) :
    (residueEquiv Q A).symm
      (algebraMap (MvPolynomial (Fin A.card ⊕ {i // i ∉ A}) K) (splitPrime Q A).ResidueField (MvPolynomial.X (Sum.inr i))) =
      residueCoordinates Q i.val := by
  apply (residueEquiv Q A).injective
  rw [AlgEquiv.apply_symm_apply]
  exact (residueEquiv_coordinate_inr Q A i).symm

end PiExponent.CoordinateFiniteSlice

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/CoordinateSliceLength.lean <==
import Mathlib.Tactic
import OAI.NumberTheory.PiExponent.Approximation.WeightedSliceDegree
import OAI.NumberTheory.PiExponent.LocalAlgebra.LocalLengthTransport
import OAI.NumberTheory.PiExponent.LocalAlgebra.QuotientLengthEquivalence
import OAI.NumberTheory.PiExponent.LocalAlgebra.SeparablePointLength
import OAI.NumberTheory.PiExponent.Polynomials.PolynomialPrimeClosedPointEquiv

namespace OAI

noncomputable section

namespace PiExponent.CoordinateSliceLength

open PiExponentJets.PolynomialLocalResidueResolution

abbrev localizedLength {R : Type*} [CommRing R] (P : Ideal R) [P.IsPrime] (I : Ideal R) : ℕ∞ :=
  Module.length (Localization.AtPrime P)
    (Localization.AtPrime P ⧸ I.map (algebraMap R (Localization.AtPrime P)))

theorem localizedLength_congr {R : Type*} [CommRing R]
    (P Q : Ideal R) [P.IsPrime] [Q.IsPrime] (h : P = Q) (I : Ideal R) :
    localizedLength P I = localizedLength Q I := by
  subst Q
  rfl

variable (K α β : Type*) [Field K]
variable (Q : Ideal (MvPolynomial (α ⊕ β) K)) [Q.IsPrime]
variable (hB : IsTranscendenceBasis K (splitResidueBeta K α β Q))

def rationalizePolynomial :
    MvPolynomial (α ⊕ β) K →+* MvPolynomial α (SplitCoefficientField K β) :=
  (PiExponentSiegelAux.W09.polynomialCoefficientLocalizationEquiv K α β).toRingHom.comp
    (algebraMap (MvPolynomial (α ⊕ β) K)
      (PiExponentSiegelAux.W09.PolynomialCoefficientLocalization K α β))

@[simp] theorem rationalizePolynomial_X_inl (i : α) :
    rationalizePolynomial K α β (MvPolynomial.X (Sum.inl i)) = MvPolynomial.X i :=
  PiExponentSiegelAux.W09.polynomialCoefficientLocalizationEquiv_X_inl K α β i

@[simp] theorem rationalizePolynomial_X_inr (i : β) :
    rationalizePolynomial K α β (MvPolynomial.X (Sum.inr i)) =
      MvPolynomial.C (algebraMap (MvPolynomial β K) (SplitCoefficientField K β)
        (MvPolynomial.X i)) :=
  PiExponentSiegelAux.W09.polynomialCoefficientLocalizationEquiv_X_inr K α β i

theorem closedPolynomialIdeal_eq_ker :
    closedPolynomialIdeal K α β Q hB =
      RingHom.ker (closedPointEvaluationRingHom K α β Q hB) := by
  unfold closedPolynomialIdeal coefficientClosedPoint
  change ((RingHom.ker (closedPointEvaluationRingHom K α β Q hB)).comap
    (PiExponentSiegelAux.W09.polynomialCoefficientLocalizationEquiv K α β).toRingHom).map
      (PiExponentSiegelAux.W09.polynomialCoefficientLocalizationEquiv K α β).toRingHom = _
  exact Ideal.map_comap_of_surjective _
    (PiExponentSiegelAux.W09.polynomialCoefficientLocalizationEquiv K α β).surjective _

theorem map_prime_eq_closedPolynomialIdeal :
    Q.map (rationalizePolynomial K α β) = closedPolynomialIdeal K α β Q hB := by
  have h := extended_kernel_eq
    (PiExponentSiegelAux.W09.coefficientDenominators K α β)
    (algebraMap (MvPolynomial (α ⊕ β) K) (SplitResidue K α β Q))
    ((closedPointEvaluationRingHom K α β Q hB).comp
      (PiExponentSiegelAux.W09.polynomialCoefficientLocalizationEquiv K α β).toRingHom)
    (closedPointEvaluation_original K α β Q hB)
  rw [Ideal.ker_algebraMap_residueField] at h
  unfold closedPolynomialIdeal coefficientClosedPoint
  rw [← h, Ideal.map_map]
  rfl

theorem closedPolynomialIdeal_comap :
    (closedPolynomialIdeal K α β Q hB).comap (rationalizePolynomial K α β) = Q := by
  rw [closedPolynomialIdeal_eq_ker]
  change RingHom.ker ((closedPointEvaluationRingHom K α β Q hB).comp
    (rationalizePolynomial K α β)) = Q
  rw [show (closedPointEvaluationRingHom K α β Q hB).comp
      (rationalizePolynomial K α β) =
      algebraMap (MvPolynomial (α ⊕ β) K) (SplitResidue K α β Q) from
    closedPointEvaluation_original K α β Q hB]
  exact Ideal.ker_algebraMap_residueField Q

theorem closedPolynomialIdeal_mem_minimalPrimes
    (I : Ideal (MvPolynomial (α ⊕ β) K)) (hQ : Q ∈ I.minimalPrimes) :
    closedPolynomialIdeal K α β Q hB ∈
      (I.map (rationalizePolynomial K α β)).minimalPrimes := by
  refine ⟨⟨inferInstance, ?_⟩, ?_⟩
  · rw [← map_prime_eq_closedPolynomialIdeal]
    exact Ideal.map_mono hQ.1.2
  · intro J hJ hJP
    let : J.IsPrime := hJ.1
    have hcont : Q ≤ J.comap (rationalizePolynomial K α β) := by
      apply hQ.2 ⟨inferInstance, Ideal.map_le_iff_le_comap.mp hJ.2⟩
      rw [← closedPolynomialIdeal_comap K α β Q hB]
      exact Ideal.comap_mono hJP
    rw [← map_prime_eq_closedPolynomialIdeal]
    exact Ideal.map_le_iff_le_comap.mpr hcont

theorem polynomialPrimeClosedPointEquiv_algebraMap
    (p : MvPolynomial (α ⊕ β) K) :
    polynomialPrimeClosedPointEquiv K α β Q hB
      (algebraMap _ (Localization.AtPrime Q) p) =
    algebraMap (MvPolynomial α (SplitCoefficientField K β)) (Localization.AtPrime (closedPolynomialIdeal K α β Q hB))
      (rationalizePolynomial K α β p) := by
  let := closedLocal_isLocalizationAtOriginal K α β Q hB
  change PiExponentSiegel.W23.atPrimeEquivOfRingEquiv _ _
    ((IsLocalization.algEquiv Q.primeCompl (Localization.AtPrime Q)
      (CoefficientClosedLocal K α β Q hB))
      (algebraMap _ (Localization.AtPrime Q) p)) = _
  rw [AlgEquiv.commutes]
  rw [IsScalarTower.algebraMap_apply (MvPolynomial (α ⊕ β) K)
    (PiExponentSiegelAux.W09.PolynomialCoefficientLocalization K α β)
    (CoefficientClosedLocal K α β Q hB)]
  exact PiExponentSiegel.W23.atPrimeEquivOfRingEquiv_algebraMap _ _ _

theorem polynomialPrimeClosedPointEquiv_map_ideal (I : Ideal (MvPolynomial (α ⊕ β) K)) :
    (I.map (algebraMap _ (Localization.AtPrime Q))).map
      (polynomialPrimeClosedPointEquiv K α β Q hB).toRingHom =
    (I.map (rationalizePolynomial K α β)).map
      (algebraMap (MvPolynomial α (SplitCoefficientField K β)) (Localization.AtPrime (closedPolynomialIdeal K α β Q hB))) := by
  rw [Ideal.map_map, Ideal.map_map]
  congr 1
  apply RingHom.ext
  intro p
  exact polynomialPrimeClosedPointEquiv_algebraMap K α β Q hB p

include hB in

theorem length_eq_rationalized (I : Ideal (MvPolynomial (α ⊕ β) K)) :
    localizedLength Q I =
      localizedLength (closedPolynomialIdeal K α β Q hB)
        (I.map (rationalizePolynomial K α β)) :=
  LocalLengthTransport.localLength_eq_of_localizedIdeal_map Q
    (closedPolynomialIdeal K α β Q hB) (polynomialPrimeClosedPointEquiv K α β Q hB)
    I (I.map (rationalizePolynomial K α β))
    (polynomialPrimeClosedPointEquiv_map_ideal K α β Q hB I)

theorem splitCoefficientResidue_isScalarTower :
    letI := splitCoefficientResidueAlgebra K α β Q hB
    IsScalarTower K (SplitCoefficientField K β) (SplitResidue K α β Q) := by
  let := splitCoefficientResidueAlgebra K α β Q hB
  apply IsScalarTower.of_algebraMap_eq
  intro a
  change algebraMap K (SplitResidue K α β Q) a =
    ((rationalResidueEquiv (splitLocalBeta K α β Q) hB.1
      (algebraMap K (SplitCoefficientField K β) a)) : SplitResidue K α β Q)
  rw [AlgEquiv.commutes]
  rfl

theorem splitResidue_finite [Finite α] [Finite β] :
    letI := splitCoefficientResidueAlgebra K α β Q hB
    Module.Finite (SplitCoefficientField K β) (SplitResidue K α β Q) := by
  let := splitCoefficientResidueAlgebra K α β Q hB
  let := splitCoefficientResidue_isScalarTower K α β Q hB
  let : Algebra.EssFiniteType K (SplitResidue K α β Q) :=
    Algebra.EssFiniteType.comp K (MvPolynomial (α ⊕ β) K) (SplitResidue K α β Q)
  let := Algebra.EssFiniteType.of_comp K (SplitCoefficientField K β)
    (SplitResidue K α β Q)
  let := splitResidue_algebraic K α β Q hB
  exact Algebra.finite_of_essFiniteType_of_isAlgebraic

def slicePoint (i : α) : SplitResidue K α β Q :=
  algebraMap (MvPolynomial (α ⊕ β) K) (SplitResidue K α β Q)
    (MvPolynomial.X (Sum.inl i))

def residueSlice :
    MvPolynomial (α ⊕ β) K →+* MvPolynomial α (SplitResidue K α β Q) :=
  (MvPolynomial.aeval (fun i : α ⊕ β => match i with
    | Sum.inl i => MvPolynomial.X i
    | Sum.inr j => MvPolynomial.C (splitResidueBeta K α β Q j))).toRingHom

theorem map_rationalize_eq_residueSlice :
    letI := splitCoefficientResidueAlgebra K α β Q hB
    (MvPolynomial.map (algebraMap (SplitCoefficientField K β) (SplitResidue K α β Q))).comp
      (rationalizePolynomial K α β) = residueSlice K α β Q := by
  let := splitCoefficientResidueAlgebra K α β Q hB
  let := splitCoefficientResidue_isScalarTower K α β Q hB
  apply MvPolynomial.ringHom_ext
  · intro a
    change MvPolynomial.map _ (rationalizePolynomial K α β (MvPolynomial.C a)) = _
    have hr : rationalizePolynomial K α β (MvPolynomial.C a) =
        MvPolynomial.C (algebraMap K (SplitCoefficientField K β) a) := by
      change PiExponentSiegelAux.W09.polynomialCoefficientLocalizationEquiv K α β
        (algebraMap K (PiExponentSiegelAux.W09.PolynomialCoefficientLocalization K α β) a) = _
      exact (PiExponentSiegelAux.W09.polynomialCoefficientLocalizationEquiv K α β).commutes a
    rw [hr, MvPolynomial.map_C]
    change MvPolynomial.C _ = MvPolynomial.aeval _ (MvPolynomial.C a)
    rw [MvPolynomial.aeval_C]
    exact congrArg MvPolynomial.C
      (IsScalarTower.algebraMap_apply K (SplitCoefficientField K β) (SplitResidue K α β Q) a).symm
  · intro i
    cases i with
    | inl i => simp [residueSlice]
    | inr i =>
      have hc := closedPointEvaluation_coefficient K α β Q hB (MvPolynomial.X i)
      simp only [closedPointEvaluation, MvPolynomial.aeval_C, MvPolynomial.aeval_X] at hc
      simpa [residueSlice] using congrArg (MvPolynomial.C (σ := α)) hc

theorem closedPolynomialIdeal_eq_contractedPoint :
    letI := splitCoefficientResidueAlgebra K α β Q hB
    closedPolynomialIdeal K α β Q hB =
      SeparablePointLength.contractedPoint (K := SplitCoefficientField K β)
        (slicePoint K α β Q) := by
  let := splitCoefficientResidueAlgebra K α β Q hB
  rw [closedPolynomialIdeal_eq_ker, SeparablePointLength.contractedPoint_eq_ker]
  rfl

include hB in

theorem length_eq_residueSlice [Finite α] [Finite β] [CharZero K]
    (I : Ideal (MvPolynomial (α ⊕ β) K)) :
    Module.length (Localization.AtPrime Q)
      (Localization.AtPrime Q ⧸ I.map (algebraMap _ (Localization.AtPrime Q))) =
    Module.length (Localization.AtPrime (WeightedBezout.pointIdeal (slicePoint K α β Q)))
      (Localization.AtPrime (WeightedBezout.pointIdeal (slicePoint K α β Q)) ⧸
        (I.map (residueSlice K α β Q)).map (algebraMap _
          (Localization.AtPrime (WeightedBezout.pointIdeal (slicePoint K α β Q))))) := by
  let := splitCoefficientResidueAlgebra K α β Q hB
  let := splitResidue_finite K α β Q hB
  have hc := closedPolynomialIdeal_eq_contractedPoint K α β Q hB
  have h := length_eq_rationalized K α β Q hB I
  have hcongr := localizedLength_congr
    (closedPolynomialIdeal K α β Q hB)
    (SeparablePointLength.contractedPoint (K := SplitCoefficientField K β) (slicePoint K α β Q))
    hc (I.map (rationalizePolynomial K α β))
  have he := SeparablePointLength.pointLocal_quotient_length
    (K := SplitCoefficientField K β) (slicePoint K α β Q)
    (I.map (rationalizePolynomial K α β))
  have hi : (I.map (rationalizePolynomial K α β)).map
      (MvPolynomial.map (algebraMap (SplitCoefficientField K β) (SplitResidue K α β Q))) =
      I.map (residueSlice K α β Q) := by
    rw [Ideal.map_map, map_rationalize_eq_residueSlice K α β Q hB]
  rw [hi] at he
  exact h.trans (hcongr.trans he.symm)

include hB in

theorem slicePoint_mem_minimalPrimes [Finite α] [Finite β]
    (I : Ideal (MvPolynomial (α ⊕ β) K)) (hQ : Q ∈ I.minimalPrimes) :
    WeightedBezout.pointIdeal (slicePoint K α β Q) ∈
      (I.map (residueSlice K α β Q)).minimalPrimes := by
  let := splitCoefficientResidueAlgebra K α β Q hB
  let := splitResidue_finite K α β Q hB
  have h := closedPolynomialIdeal_mem_minimalPrimes K α β Q hB I hQ
  rw [closedPolynomialIdeal_eq_contractedPoint K α β Q hB] at h
  have he := SeparablePointLength.point_mem_minimalPrimes_map
    (K := SplitCoefficientField K β) (slicePoint K α β Q)
    (I.map (rationalizePolynomial K α β)) h
  rw [Ideal.map_map, map_rationalize_eq_residueSlice K α β Q hB] at he
  exact he

end PiExponent.CoordinateSliceLength

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/CoordinateTranscendenceBasis.lean <==
import Mathlib.Algebra.MvPolynomial.Degrees
import OAI.NumberTheory.PiExponent.Jets.NormalBasisRigidity
import OAI.NumberTheory.PiExponent.Jets.PolynomialTangentDifferential

namespace OAI

noncomputable section
namespace PiExponent
open MvPolynomial
open NormalBasisRigidity

section Linear
variable {K ι : Type*} [Field K] [Fintype ι]

theorem normalBasis_complement_surjective (T : Submodule K (ι → K))
    (A : Finset ι)
    (hA : IsNormalBasis (K := K) (fun i => T.mkQ (Pi.basisFun K ι i)) A) :
    Function.Surjective (fun t : T => fun i : {i // i ∉ A} => t.val i.val) := by
  classical
  have hli : LinearIndependent K (fun i : A => T.mkQ (Pi.basisFun K ι i)) := hA.1
  let b : Module.Basis A K ((ι → K) ⧸ T) := Module.Basis.mk hli (by
    have hr : Set.range (fun i : A => T.mkQ (Pi.basisFun K ι i)) =
        (fun i => T.mkQ (Pi.basisFun K ι i)) '' (A : Set ι) := by ext; simp
    change ⊤ ≤ Submodule.span K (Set.range (fun i : A => T.mkQ (Pi.basisFun K ι i)))
    rw [hr, hA.2])
  intro g
  let u : ι → K := fun i => if hi : i ∈ A then 0 else g ⟨i, hi⟩
  let w : ι → K := ∑ i : A, b.repr (T.mkQ u) i • Pi.basisFun K ι i.val
  have hw : T.mkQ w = T.mkQ u := by
    change T.mkQ (∑ i : A, _) = _
    simp only [map_sum, map_smul]
    simpa only [b, Module.Basis.mk_apply] using b.sum_repr (T.mkQ u)
  have ht : u - w ∈ T := by
    rw [← Submodule.Quotient.mk_eq_zero]
    change T.mkQ (u - w) = 0
    rw [map_sub, hw, sub_self]
  refine ⟨⟨u - w, ht⟩, ?_⟩
  funext i
  have hw0 : w i.val = 0 := by
    dsimp [w]
    simp only [Finset.sum_apply, Pi.smul_apply]
    apply Finset.sum_eq_zero
    intro a _
    have hn : a.val ≠ i.val := fun he => i.property (he ▸ a.property)
    simp [Pi.basisFun_apply, Ne.symm hn]
  change u i.val - w i.val = g i
  simp [u, i.property, hw0]

theorem normalBasis_complement_injective (T : Submodule K (ι → K))
    (A : Finset ι)
    (hA : IsNormalBasis (K := K) (fun i => T.mkQ (Pi.basisFun K ι i)) A) :
    Function.Injective (fun t : T => fun i : {i // i ∉ A} => t.val i.val) := by
  classical
  suffices hz : ∀ t : T, (∀ i, i ∉ A → t.val i = 0) → t = 0 by
    intro t u h
    have hd : t - u = 0 := hz (t - u) (by
      intro i hi
      exact sub_eq_zero.mpr (congrFun h ⟨i,hi⟩))
    exact sub_eq_zero.mp hd
  intro t ht
  have he : (∑ a : A, t.val a.val • Pi.basisFun K ι a.val) = t.val := by
    ext i
    simp only [Finset.sum_apply, Pi.smul_apply, Pi.basisFun_apply]
    by_cases hi : i ∈ A
    · rw [Finset.sum_eq_single (⟨i, hi⟩ : A)]
      · simp
      · intro a _ hn
        have hn' : a.val ≠ i := fun h => hn (Subtype.ext h)
        simp [Ne.symm hn']
      · simp
    · simp [ht i hi, show ∀ a : A, a.val ≠ i from fun a h => hi (h ▸ a.property)]
  have hs : (∑ a : A, t.val a.val • T.mkQ (Pi.basisFun K ι a.val)) = 0 := by
    calc
      _ = T.mkQ (∑ a : A, t.val a.val • Pi.basisFun K ι a.val) := by simp only [map_sum, map_smul]
      _ = 0 := by rw [he]; exact (Submodule.Quotient.mk_eq_zero T).mpr t.property
  have hall := (Fintype.linearIndependent_iff.mp hA.1) _ hs
  apply Subtype.ext
  ext i
  by_cases hi : i ∈ A
  · exact hall ⟨i,hi⟩
  · exact ht i hi

end Linear

section PolynomialChain
variable {C E ι κ : Type*} [Field C] [Field E] [Algebra C E] [Fintype ι] [Fintype κ]

theorem polynomialGradient_mul (φ : MvPolynomial ι C →ₐ[C] E) (t : ι → E)
    (p q : MvPolynomial ι C) :
    (∑ i, φ (pderiv i (p*q)) * t i) =
      φ p * (∑ i, φ (pderiv i q) * t i) +
      φ q * (∑ i, φ (pderiv i p) * t i) := by
  simp only [pderiv_mul, map_add, map_mul, add_mul, Finset.sum_add_distrib]
  simp only [Finset.mul_sum]
  conv_lhs => rw [add_comm]
  congr 1 <;> apply Finset.sum_congr rfl <;> intro i _ <;> ring

theorem polynomialGradient_rename (φ : MvPolynomial ι C →ₐ[C] E) (t : ι → E)
    (f : κ → ι) (p : MvPolynomial κ C) :
    (∑ i, φ (pderiv i (rename f p)) * t i) =
      ∑ j, φ (rename f (pderiv j p)) * t (f j) := by
  classical
  induction p using MvPolynomial.induction_on with
  | C c => simp
  | add p q hp hq => simp [hp,hq, add_mul, Finset.sum_add_distrib]
  | mul_X p j hp =>
    rw [map_mul, polynomialGradient_mul, hp]
    have hgrad : (∑ i, φ (pderiv i (rename f (X j))) * t i) = t (f j) := by
      simp [Pi.single_apply]
    rw [hgrad]
    let ψ : MvPolynomial κ C →ₐ[C] E := φ.comp (rename f)
    have hR := polynomialGradient_mul ψ (t ∘ f) p (X j)
    change _ = ∑ i, ψ (pderiv i (p * X j)) * (t ∘ f) i
    rw [hR]
    simp [ψ, Pi.single_apply]

end PolynomialChain

section KernelCriterion
variable {C E ι : Type*} [Field C] [CharZero C] [Field E] [Algebra C E] [Fintype ι]

omit [CharZero C] in
theorem pderiv_totalDegree_lt_of_pos (p : MvPolynomial ι C) (hp : 0 < p.totalDegree)
    (i : ι) : (pderiv i p).totalDegree < p.totalDegree := by
  classical
  apply lt_of_le_of_lt (show (pderiv i p).totalDegree ≤ p.totalDegree - 1 from ?_)
    (Nat.sub_lt hp (by omega))
  apply Finset.sup_le
  intro m hm
  have hcoeff : p.coeff (m + Finsupp.single i 1) ≠ 0 := by
    have hh := (mem_support_iff.mp hm)
    rw [coeff_pderiv] at hh
    exact (mul_ne_zero_iff.mp hh).1
  have hb := le_totalDegree (mem_support_iff.mpr hcoeff)
  have hsum : (m + Finsupp.single i 1).sum (fun _ e => e) =
      m.sum (fun _ e => e) + 1 := by
    simp [Finsupp.sum_fintype, Finset.sum_add_distrib]
  rw [hsum] at hb
  omega

theorem eq_C_of_pderiv_eq_zero (p : MvPolynomial ι C)
    (hp : ∀ i, pderiv i p = 0) : p = MvPolynomial.C (p.coeff 0) := by
  classical
  ext m
  by_cases hm : m = 0
  · subst m; simp
  · rw [coeff_C, ite_eq_right (Ne.symm hm)]
    have hex : ∃ i, m i ≠ 0 := by
      by_contra! h
      apply hm
      ext i
      exact h i
    obtain ⟨i, hi'⟩ := hex
    have hc := congrArg (fun p : MvPolynomial ι C => p.coeff (m - Finsupp.single i 1)) (hp i)
    rw [coeff_pderiv, Finsupp.sub_add_single_one_cancel hi'] at hc
    have hpos : 0 < ((m - Finsupp.single i 1 : ι →₀ ℕ) i) + 1 := by omega
    have hn : ((((m - Finsupp.single i 1 : ι →₀ ℕ) i) : C) + 1) ≠ 0 := by
      exact_mod_cast (Nat.ne_of_gt hpos)
    rw [AddMonoidAlgebra.coeff_zero, Finsupp.zero_apply] at hc
    exact (mul_eq_zero.mp hc).resolve_right hn

theorem algebraicIndependent_of_pderiv_kernel (x : ι → E)
    (hker : ∀ p : MvPolynomial ι C, aeval x p = 0 →
      ∀ i, aeval x (pderiv i p) = 0) : AlgebraicIndependent C x := by
  apply algebraicIndependent_iff.mpr
  intro p
  induction hp : p.totalDegree using Nat.strong_induction_on generalizing p with
  | h n ih =>
    intro hz
    by_cases hn : n = 0
    · have he := totalDegree_eq_zero_iff_eq_C.mp (hp.trans hn)
      rw [he, aeval_C] at hz
      have hconstant : p.coeff 0 = 0 := (algebraMap C E).injective (by simpa using hz)
      rw [he, hconstant, map_zero]
    · have hpartials : ∀ i, pderiv i p = 0 := by
        intro i
        exact ih _ (hp ▸ pderiv_totalDegree_lt_of_pos p (by omega) i)
          _ rfl (hker p hz i)
      have he := eq_C_of_pderiv_eq_zero p hpartials
      rw [he, aeval_C] at hz
      have hconstant : p.coeff 0 = 0 := (algebraMap C E).injective (by simpa using hz)
      rw [he, hconstant, map_zero]


theorem normalBasis_complement_algebraicIndependent
    (φ : MvPolynomial ι C →ₐ[C] E) (Q : Ideal (MvPolynomial ι C))
    (hker : ∀ p, φ p = 0 → p ∈ Q)
    (A : Finset ι)
    (hA : IsNormalBasis (K := E)
      (fun i => (polynomialTangent φ Q).mkQ (Pi.basisFun E ι i)) A) :
    AlgebraicIndependent C (fun i : {i // i ∉ A} => φ (X i.val)) := by
  classical
  let x : {i // i ∉ A} → E := fun i => φ (X i.val)
  have hφ (p : MvPolynomial {i // i ∉ A} C) : φ (rename Subtype.val p) = aeval x p := by
    have he : φ.comp (rename Subtype.val) = aeval x := by ext i; simp [x]
    exact AlgHom.congr_fun he p
  apply algebraicIndependent_of_pderiv_kernel
  intro p hp j
  obtain ⟨t,ht⟩ := normalBasis_complement_surjective (polynomialTangent φ Q) A hA
    (Pi.single j 1)
  have hmem : rename Subtype.val p ∈ Q := hker _ ((hφ p).trans hp)
  have heq : (∑ i, φ (pderiv i (rename Subtype.val p)) * t.val i) = 0 := by
    exact congrFun t.property ⟨rename Subtype.val p,hmem⟩
  rw [polynomialGradient_rename] at heq
  have hv : ∀ i : {i // i ∉ A}, t.val i.val = (Pi.single j (1 : E) : {i // i ∉ A} → E) i := by
    intro i
    exact congrFun ht i
  simpa [hv, hφ, Pi.single_apply, x] using heq

end KernelCriterion

section Algebraicity
open KaehlerDifferential
variable {C E ι : Type*} [Field C] [CharZero C] [Field E] [Algebra C E] [Fintype ι]

omit [CharZero C] [Fintype ι] in
theorem derivation_eq_zero_of_field_generators
    (x : ι → E) (hgen : IntermediateField.adjoin C (Set.range x) = ⊤)
    (d : Derivation C E E) (hd : ∀ i, d (x i) = 0) : d = 0 := by
  have hp : ∀ a ∈ Algebra.adjoin C (Set.range x), d a = 0 := by
    exact Derivation.eqOn_adjoin (D1 := d) (D2 := 0) (by rintro _ ⟨i,rfl⟩; exact hd i)
  apply Derivation.ext
  intro z
  have hz : z ∈ IntermediateField.adjoin C (Set.range x) := by rw [hgen]; trivial
  obtain ⟨a,ha,b,hb,rfl⟩ := IntermediateField.mem_adjoin_iff_div.mp hz
  change d (a / b) = 0
  rw [d.leibniz_div, hp a ha, hp b hb, smul_zero, smul_zero, sub_self, smul_zero]

theorem normalBasis_complement_isAlgebraic
    [Algebra.EssFiniteType C E]
    (φ : MvPolynomial ι C →ₐ[C] E) (Q : Ideal (MvPolynomial ι C))
    (hQ : ∀ p ∈ Q, φ p = 0)
    (hgen : IntermediateField.adjoin C (Set.range (fun i => φ (X i))) = ⊤)
    (A : Finset ι)
    (hA : IsNormalBasis (K := E)
      (fun i => (polynomialTangent (φ) Q).mkQ
        (Pi.basisFun (E) ι i)) A) :
    Algebra.IsAlgebraic
      (IntermediateField.adjoin C
        (Set.range (fun i : {i // i ∉ A} => φ (X i.val))))
      (E) := by
  classical
  let K := IntermediateField.adjoin C
    (Set.range (fun i : {i // i ∉ A} => φ (X i.val)))
  have hdzero (d : Derivation K E E) : d = 0 := by
    let dC := d.restrictScalars C
    let t : polynomialTangent (φ) Q :=
      ⟨(fun i => dC (φ (X i))),
        derivation_mem_polynomialTangent _ _ hQ dC⟩
    have ht : t = 0 := normalBasis_complement_injective _ A hA (by
      funext i
      change d (φ (X i.val)) = 0
      let k : K := ⟨φ (X i.val),
        IntermediateField.subset_adjoin C _ (Set.mem_range_self i)⟩
      exact d.map_algebraMap k)
    have hc : ∀ i, dC (φ (X i)) = 0 := by
      intro i
      exact congrFun (congrArg Subtype.val ht) i
    have hh := derivation_eq_zero_of_field_generators (fun i => φ (X i)) hgen dC hc
    ext z
    exact DFunLike.congr_fun hh z
  let : Algebra.EssFiniteType K E := Algebra.EssFiniteType.of_comp C K E
  constructor
  intro z
  have hz : D K E z = 0 := by
    apply (Module.forall_dual_apply_eq_zero_iff E _).mp
    intro l
    let d : Derivation K E E := l.compDer (D K E)
    exact DFunLike.congr_fun (hdzero d) z
  exact isAlgebraic_of_logarithmic_differential (C := K) (0 : E) z (by rw [map_zero, hz, smul_zero])

end Algebraicity

section TranscendenceBasis
open scoped IntermediateField.algebraAdjoinAdjoin
variable {C E ι : Type*} [Field C] [CharZero C] [Field E] [Algebra C E] [Fintype ι]

theorem normalBasis_complement_isTranscendenceBasis
    [Algebra.EssFiniteType C E]
    (φ : MvPolynomial ι C →ₐ[C] E) (Q : Ideal (MvPolynomial ι C))
    (hQ : ∀ p, φ p = 0 ↔ p ∈ Q)
    (hgen : IntermediateField.adjoin C (Set.range (fun i => φ (X i))) = ⊤)
    (A : Finset ι)
    (hA : IsNormalBasis (K := E)
      (fun i => (polynomialTangent φ Q).mkQ (Pi.basisFun E ι i)) A) :
    IsTranscendenceBasis C (fun i : {i // i ∉ A} => φ (X i.val)) := by
  have hind := normalBasis_complement_algebraicIndependent φ Q
    (fun p => (hQ p).mp) A hA
  apply hind.isTranscendenceBasis_iff_isAlgebraic.mpr
  let K := IntermediateField.adjoin C
    (Set.range (fun i : {i // i ∉ A} => φ (X i.val)))
  let : Algebra.IsAlgebraic K E := normalBasis_complement_isAlgebraic φ Q
    (fun p => (hQ p).mpr) hgen A hA
  exact Algebra.IsAlgebraic.trans _ K E

end TranscendenceBasis

variable {C ι : Type*} [Field C] [Fintype ι]

omit [Fintype ι] in

theorem polynomialResidueMap_field_generation
    (Q : Ideal (MvPolynomial ι C)) [Q.IsPrime] :
    IntermediateField.adjoin C (Set.range (fun i => polynomialResidueMap Q (X i))) = ⊤ := by
  apply top_unique
  intro z _
  obtain ⟨a,b,hb,hz⟩ := IsFractionRing.div_surjective (MvPolynomial ι C ⧸ Q) z
  obtain ⟨a,rfl⟩ := Ideal.Quotient.mk_surjective a
  obtain ⟨b,rfl⟩ := Ideal.Quotient.mk_surjective b
  have he : aeval (fun i => polynomialResidueMap Q (X i)) = polynomialResidueMap Q := by
    ext i
    simp
  apply (IntermediateField.mem_adjoin_range_iff C _ z).mpr
  refine ⟨a,b,?_⟩
  rw [he]
  exact hz.symm

theorem primeNormalBasis_complement_isTranscendenceBasis
    [CharZero C] (Q : Ideal (MvPolynomial ι C)) [Q.IsPrime] (A : Finset ι)
    (hA : IsNormalBasis (K := PolynomialResidueField Q)
      (fun i => (polynomialTangent (polynomialResidueMap Q) Q).mkQ
        (Pi.basisFun (PolynomialResidueField Q) ι i)) A) :
    IsTranscendenceBasis C
      (fun i : {i // i ∉ A} => polynomialResidueMap Q (X i.val)) :=
  normalBasis_complement_isTranscendenceBasis (polynomialResidueMap Q) Q
    (polynomialResidueMap_eq_zero_iff Q) (polynomialResidueMap_field_generation Q) A hA


omit [Fintype ι] in

theorem idealResidueMap_field_generation
    (Q : Ideal (MvPolynomial ι C)) [Q.IsPrime] :
    IntermediateField.adjoin C
      (Set.range (fun i => algebraMap (MvPolynomial ι C) Q.ResidueField (X i))) = ⊤ := by
  apply top_unique
  intro z _
  obtain ⟨a,b,hb,hz⟩ := IsFractionRing.div_surjective (MvPolynomial ι C ⧸ Q) z
  obtain ⟨a,rfl⟩ := Ideal.Quotient.mk_surjective a
  obtain ⟨b,rfl⟩ := Ideal.Quotient.mk_surjective b
  have he : aeval (fun i => algebraMap (MvPolynomial ι C) Q.ResidueField (X i)) =
      IsScalarTower.toAlgHom C (MvPolynomial ι C) Q.ResidueField := by
    ext i
    simp
  apply (IntermediateField.mem_adjoin_range_iff C _ z).mpr
  refine ⟨a,b,?_⟩
  rw [he]
  simpa only [IsScalarTower.coe_toAlgHom', Ideal.algebraMap_quotient_residueField_mk] using hz.symm

theorem idealResidueNormalBasis_complement_isTranscendenceBasis
    [CharZero C] (Q : Ideal (MvPolynomial ι C)) [Q.IsPrime] (A : Finset ι)
    (hA : IsNormalBasis (K := Q.ResidueField)
      (fun i => (polynomialTangent
        (IsScalarTower.toAlgHom C (MvPolynomial ι C) Q.ResidueField) Q).mkQ
          (Pi.basisFun Q.ResidueField ι i)) A) :
    IsTranscendenceBasis C
      (fun i : {i // i ∉ A} => algebraMap (MvPolynomial ι C) Q.ResidueField (X i.val)) := by
  let : Algebra.EssFiniteType C Q.ResidueField :=
    .comp C (MvPolynomial ι C) Q.ResidueField
  exact normalBasis_complement_isTranscendenceBasis
    (IsScalarTower.toAlgHom C (MvPolynomial ι C) Q.ResidueField) Q
    (fun _ => Ideal.algebraMap_residueField_eq_zero)
    (idealResidueMap_field_generation Q) A hA

end PiExponent

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/CoordinateTranscendenceLocalization.lean <==
import Mathlib.Algebra.MvPolynomial.Equiv
import Mathlib.RingTheory.MvPolynomial.Localization
import OAI.NumberTheory.PiExponent.Polynomials.PolynomialLocalResidueResolution

namespace OAI

noncomputable section
namespace PiExponentJets.PolynomialLocalResidueResolution

variable (K : Type*) [Field K] (n : ℕ)
variable (Q : Ideal (MvPolynomial (Fin n) K)) [Q.IsPrime]

lemma residueCoordinate_aeval (f : MvPolynomial (Fin n) K) :
    MvPolynomial.aeval (residueCoordinate K n Q) f =
      algebraMap (MvPolynomial (Fin n) K) (LocalPolynomialResidue K n Q) f := by
  have he : MvPolynomial.aeval (residueCoordinate K n Q) =
      IsScalarTower.toAlgHom K (MvPolynomial (Fin n) K) (LocalPolynomialResidue K n Q) := by
    ext i
    simp only [MvPolynomial.aeval_X]
    rfl
  exact AlgHom.congr_fun he f

theorem residueCoordinate_adjoin_top :
    IntermediateField.adjoin K (Set.range (residueCoordinate K n Q)) = ⊤ := by
  apply top_unique
  intro z _
  obtain ⟨a, b, hb, hz⟩ :=
    IsFractionRing.div_surjective (MvPolynomial (Fin n) K ⧸ Q) z
  obtain ⟨f, rfl⟩ := Ideal.Quotient.mk_surjective a
  obtain ⟨g, rfl⟩ := Ideal.Quotient.mk_surjective b
  apply (IntermediateField.mem_adjoin_range_iff K (residueCoordinate K n Q) z).mpr
  refine ⟨f, g, ?_⟩
  simpa only [residueCoordinate_aeval,
    Ideal.algebraMap_quotient_residueField_mk] using hz.symm

theorem exists_coordinate_residue_basis :
    ∃ t : Set (LocalPolynomialResidue K n Q),
      t.Finite ∧ t ⊆ Set.range (residueCoordinate K n Q) ∧
      IsTranscendenceBasis K ((↑) : t → LocalPolynomialResidue K n Q) := by
  have htop := residueCoordinate_adjoin_top K n Q
  let : Algebra.IsAlgebraic
      (Algebra.adjoin K (Set.range (residueCoordinate K n Q)))
      (LocalPolynomialResidue K n Q) := by
    rw [← IntermediateField.isAlgebraic_adjoin_iff_top, htop, Algebra.isAlgebraic_iff_isIntegral]
    exact Algebra.isIntegral_of_surjective IntermediateField.topEquiv.surjective
  obtain ⟨t, ht, htb⟩ :=
    exists_isTranscendenceBasis_subset (R := K) (Set.range (residueCoordinate K n Q))
  exact ⟨t, (Set.finite_range _).subset ht, ht, htb⟩

theorem exists_coordinate_basis_indices :
    ∃ (t : Set (LocalPolynomialResidue K n Q)) (j : t → Fin n),
      t.Finite ∧ Function.Injective j ∧
      (∀ a, residueCoordinate K n Q (j a) = (a : LocalPolynomialResidue K n Q)) ∧
      IsTranscendenceBasis K ((↑) : t → LocalPolynomialResidue K n Q) := by
  classical
  obtain ⟨t, hfin, ht, htb⟩ := exists_coordinate_residue_basis K n Q
  choose j hj using fun a : t => ht a.property
  refine ⟨t, j, hfin, ?_, hj, htb⟩
  intro a b hab
  apply Subtype.ext
  exact (hj a).symm.trans ((congrArg (residueCoordinate K n Q) hab).trans (hj b))

end PiExponentJets.PolynomialLocalResidueResolution

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/CumulativeHilbertSections.lean <==
import Mathlib.Algebra.BigOperators.Fin
import OAI.NumberTheory.PiExponent.Geometry.NormalizationGrowth
import OAI.NumberTheory.PiExponent.Polynomials.HomogeneousQuotientDimension

namespace OAI

noncomputable section
namespace PiExponentJets.W25

open MvPolynomial DirectSum
open PiExponentJets.W24 PiExponentJets.W64

attribute [local instance] MvPolynomial.gradedAlgebra

variable {k σ : Type*} [Field k]

theorem restrictTotalDegree_eq_iSup_homogeneous (n : ℕ) :
    restrictTotalDegree σ k n =
      ⨆ j : Fin (n + 1), homogeneousSubmodule σ k j.val := by
  classical
  apply le_antisymm
  · intro p hp
    have hpdegree : p.totalDegree ≤ n := (mem_restrictTotalDegree σ _ _).mp hp
    have hsum : (∑ j ∈ Finset.range (p.totalDegree + 1), homogeneousComponent j p) ∈
        ⨆ j : Fin (n + 1), homogeneousSubmodule σ k j.val := by
      apply Submodule.sum_mem
      intro j hj
      have hjdegree : j ≤ n :=
        (Nat.le_of_lt_succ (Finset.mem_range.mp hj)).trans hpdegree
      exact (le_iSup (fun a : Fin (n + 1) => homogeneousSubmodule σ k a.val)
        ⟨j, Nat.lt_succ_of_le hjdegree⟩) (homogeneousComponent_mem j p)
    simpa only [sum_homogeneousComponent] using hsum
  · apply iSup_le
    intro j p hp
    apply (mem_restrictTotalDegree σ _ _).mpr
    exact (show p.IsHomogeneous j.val from hp).totalDegree_le.trans
      (Nat.le_of_lt_succ j.isLt)

theorem quotientDegreeFiltration_eq_iSup_sections
    (I : Ideal (MvPolynomial σ k)) (n : ℕ) :
    quotientDegreeFiltration I n =
      ⨆ j : Fin (n + 1), quotientSection I j.val := by
  unfold quotientDegreeFiltration quotientSection
  rw [restrictTotalDegree_eq_iSup_homogeneous, Submodule.map_iSup]

theorem cumulativeSectionMap_injective (I : Ideal (MvPolynomial σ k))
    (hI : I.IsHomogeneous (homogeneousSubmodule σ k)) (n : ℕ) :
    Function.Injective
      (DirectSum.coeLinearMap (fun j : Fin (n + 1) => quotientSection I j.val)) :=
  ((quotientSection_iSupIndep I hI).comp Fin.val_injective).dfinsupp_lsum_injective

theorem cumulativeSectionMap_range (I : Ideal (MvPolynomial σ k)) (n : ℕ) :
    LinearMap.range
        (DirectSum.coeLinearMap (fun j : Fin (n + 1) => quotientSection I j.val)) =
      quotientDegreeFiltration I n := by
  rw [DirectSum.range_coeLinearMap, quotientDegreeFiltration_eq_iSup_sections]

def cumulativeHomogeneousQuotientEquiv (I : Ideal (MvPolynomial σ k))
    (hI : I.IsHomogeneous (homogeneousSubmodule σ k)) (n : ℕ) :
    (⨁ j : Fin (n + 1), quotientSection I j.val) ≃ₗ[k]
      quotientDegreeFiltration I n :=
  (LinearEquiv.ofInjective
    (DirectSum.coeLinearMap (fun j : Fin (n + 1) => quotientSection I j.val))
    (cumulativeSectionMap_injective I hI n)).trans
      (LinearEquiv.ofEq _ _ (cumulativeSectionMap_range I n))

@[simp] theorem cumulativeHomogeneousQuotientEquiv_apply
    (I : Ideal (MvPolynomial σ k))
    (hI : I.IsHomogeneous (homogeneousSubmodule σ k)) (n : ℕ)
    (x : ⨁ j : Fin (n + 1), quotientSection I j.val) :
    (cumulativeHomogeneousQuotientEquiv I hI n x : MvPolynomial σ k ⧸ I) =
      DirectSum.coeLinearMap (fun j : Fin (n + 1) => quotientSection I j.val) x := rfl

variable [Finite σ]

theorem quotientDegreeFiltration_finrank_eq_sum_fin
    (I : Ideal (MvPolynomial σ k))
    (hI : I.IsHomogeneous (homogeneousSubmodule σ k)) (n : ℕ) :
    Module.finrank k (quotientDegreeFiltration I n) =
      ∑ j : Fin (n + 1), Module.finrank k (quotientSection I j.val) := by
  rw [← (cumulativeHomogeneousQuotientEquiv I hI n).finrank_eq,
    Module.finrank_directSum]

theorem quotientDegreeFiltration_finrank_eq_sum
    (I : Ideal (MvPolynomial σ k))
    (hI : I.IsHomogeneous (homogeneousSubmodule σ k)) (n : ℕ) :
    Module.finrank k (quotientDegreeFiltration I n) =
      ∑ j ∈ Finset.range (n + 1), Module.finrank k (quotientSection I j) := by
  rw [quotientDegreeFiltration_finrank_eq_sum_fin I hI n]
  exact Fin.sum_univ_eq_sum_range
    (fun j : ℕ => Module.finrank k (quotientSection I j)) (n + 1)

end PiExponentJets.W25

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/CyclicPrimeFactor.lean <==
import Mathlib.LinearAlgebra.Isomorphisms
import Mathlib.RingTheory.Ideal.Colon
import Mathlib.RingTheory.Ideal.Span

namespace OAI

namespace PiExponentJets.W22

variable {R : Type*} [CommRing R]

noncomputable def cyclicFactorEquiv (I : Ideal R) (f : R) :
    (R ⧸ I.colon {f}) ≃ₗ[R]
      (↥(I ⊔ Ideal.span {f}) ⧸ I.submoduleOf (I ⊔ Ideal.span {f})) := by
  let J : Ideal R := I ⊔ Ideal.span {f}
  have hfJ : f ∈ J := (show Ideal.span {f} ≤ J from le_sup_right)
    (Ideal.subset_span (by simp))
  let F : R →ₗ[R] J ⧸ I.submoduleOf J :=
    (I.submoduleOf J).mkQ.comp (LinearMap.toSpanSingleton R J ⟨f, hfJ⟩)
  have hker : LinearMap.ker F = I.colon {f} := by
    ext a
    change ((Submodule.Quotient.mk (a • (⟨f, hfJ⟩ : J)) : J ⧸ I.submoduleOf J) = 0) ↔
      a ∈ I.colon {f}
    rw [Submodule.Quotient.mk_eq_zero]
    change a * f ∈ I ↔ a ∈ I.colon {f}
    simp only [Submodule.mem_colon_singleton, smul_eq_mul]
  have hsurj : Function.Surjective F := by
    intro y
    obtain ⟨x, rfl⟩ := (I.submoduleOf J).mkQ_surjective y
    have hx : (x : R) ∈ Ideal.span {f} ⊔ I := by
      simpa only [J, sup_comm] using x.property
    obtain ⟨a, b, hb, hab⟩ := Ideal.mem_span_singleton_sup.mp hx
    refine ⟨a, ?_⟩
    change (Submodule.Quotient.mk (a • (⟨f, hfJ⟩ : J)) : J ⧸ I.submoduleOf J) =
      Submodule.Quotient.mk x
    rw [Submodule.Quotient.eq]
    change a * f - (x : R) ∈ I
    rw [← hab]
    simpa only [sub_add_eq_sub_sub, sub_self, zero_sub] using I.neg_mem hb
  exact (Submodule.quotEquivOfEq _ _ hker.symm).trans (F.quotKerEquivOfSurjective hsurj)

end PiExponentJets.W22

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/DVRValuationUnique.lean <==
import Mathlib.Tactic
import OAI.NumberTheory.PiExponent.Geometry.CurveLocalOrder

namespace OAI

noncomputable section
open scoped nonZeroDivisors
open PiExponent.WeightedCurveDegree PiExponent.CurveLocalOrder

namespace PiExponent.DVRValuationUnique

variable {A E : Type*} [CommRing A] [IsDomain A] [IsDiscreteValuationRing A]
  [Field E] [Algebra A E] [IsFractionRing A E]

def localFieldUnit (a : A) (ha : a ≠ 0) : Eˣ :=
  Units.mk0 (algebraMap A E a) ((map_ne_zero_iff _ (IsFractionRing.injective A E)).mpr ha)

omit [IsDomain A] [IsDiscreteValuationRing A] in
@[simp] theorem localFieldUnit_val (a : A) (ha : a ≠ 0) :
    ((localFieldUnit (E := E) a ha : Eˣ) : E) = algebraMap A E a := rfl

omit [IsDomain A] [IsDiscreteValuationRing A] [IsFractionRing A E] in
theorem integerOrder_unit_eq_zero
    (v : AddValuation E (WithTop ℤ))
    (hregular : ∀ a : A, 0 ≤ v (algebraMap A E a)) (u : Aˣ) :
    integerOrder v (Units.map (algebraMap A E) u) = 0 := by
  have hpos : 0 ≤ integerOrder v (Units.map (algebraMap A E) u) := by
    apply WithTop.coe_le_coe.mp
    simpa using hregular (u : A)
  have hneg : 0 ≤ integerOrder v (Units.map (algebraMap A E) u⁻¹) := by
    apply WithTop.coe_le_coe.mp
    simpa using hregular (u⁻¹ : Aˣ)
  simp only [map_inv, integerOrder_inv] at hneg
  omega

theorem exists_order_eq_uniformizer_multiple
    (v : AddValuation E (WithTop ℤ))
    (hregular : ∀ a : A, 0 ≤ v (algebraMap A E a))
    {π : A} (hπ : Irreducible π) (a : A) (ha : a ≠ 0) :
    ∃ n : ℕ, integerOrder v (localFieldUnit (E := E) a ha) =
      (n : ℤ) * integerOrder v (localFieldUnit (E := E) π hπ.ne_zero) ∧
      IsDiscreteValuationRing.addVal A a = n := by
  obtain ⟨n, u, rfl⟩ := IsDiscreteValuationRing.eq_unit_mul_pow_irreducible ha hπ
  refine ⟨n, ?_, IsDiscreteValuationRing.addVal_def' u hπ n⟩
  have he : localFieldUnit (E := E) ((u : A) * π ^ n) ha =
      Units.map (algebraMap A E) u * localFieldUnit (E := E) π hπ.ne_zero ^ n := by
    ext
    simp [localFieldUnit, map_mul, map_pow]
  rw [he, integerOrder_mul, integerOrder_pow, integerOrder_unit_eq_zero v hregular]
  simp

theorem uniformizer_order_dvd
    (v : AddValuation E (WithTop ℤ))
    (hregular : ∀ a : A, 0 ≤ v (algebraMap A E a))
    {π : A} (hπ : Irreducible π) (z : Eˣ) :
    integerOrder v (localFieldUnit (E := E) π hπ.ne_zero) ∣ integerOrder v z := by
  obtain ⟨a, b, hb, hab⟩ := IsFractionRing.div_surjective A (z : E)
  have hb0 : b ≠ 0 := mem_nonZeroDivisors_iff_ne_zero.mp hb
  have ha0 : a ≠ 0 := by
    intro ha
    apply z.ne_zero
    rw [← hab, ha, map_zero, zero_div]
  have hz : z = localFieldUnit (E := E) a ha0 / localFieldUnit (E := E) b hb0 := by
    ext
    simpa only [Units.val_div_eq_div_val, localFieldUnit_val] using hab.symm
  obtain ⟨m, hm, _⟩ := exists_order_eq_uniformizer_multiple v hregular hπ a ha0
  obtain ⟨n, hn, _⟩ := exists_order_eq_uniformizer_multiple v hregular hπ b hb0
  rw [hz, integerOrder_div, hm, hn]
  exact ⟨(m : ℤ) - n, by ring⟩

theorem eq_fractionAddValuation
    (v : AddValuation E (WithTop ℤ))
    (hregular : ∀ a : A, 0 ≤ v (algebraMap A E a))
    (hcenter : ∀ a ∈ IsLocalRing.maximalIdeal A, a ≠ 0 → 0 < v (algebraMap A E a))
    (hnormalized : ∃ z : Eˣ, integerOrder v z = 1) :
    v = fractionAddValuation A E := by
  obtain ⟨π, hπ⟩ := IsDiscreteValuationRing.exists_irreducible A
  have hπmem : π ∈ IsLocalRing.maximalIdeal A := by
    rw [hπ.maximalIdeal_eq]
    exact Ideal.subset_span (Set.mem_singleton π)
  have hpos : 0 < integerOrder v (localFieldUnit (E := E) π hπ.ne_zero) := by
    apply WithTop.coe_lt_coe.mp
    simpa using hcenter π hπmem hπ.ne_zero
  have hone : integerOrder v (localFieldUnit (E := E) π hπ.ne_zero) = 1 := by
    obtain ⟨z, hz⟩ := hnormalized
    apply Int.eq_one_of_dvd_one hpos.le
    rw [← hz]
    exact uniformizer_order_dvd v hregular hπ z
  have hlocal (a : A) : v (algebraMap A E a) = localAddValuation A a := by
    by_cases ha : a = 0
    · simp [ha]
    obtain ⟨n, hn, hcanonical⟩ := exists_order_eq_uniformizer_multiple v hregular hπ a ha
    rw [hone, mul_one] at hn
    rw [localAddValuation_apply, hcanonical, enatToIntegerOrder_natCast]
    rw [← localFieldUnit_val a ha, ← coe_integerOrder, hn]
    rfl
  ext x
  obtain ⟨a, b, _, rfl⟩ := IsFractionRing.div_surjective A x
  rw [AddValuation.map_div, AddValuation.map_div, hlocal, hlocal,
    fractionAddValuation_algebraMap, fractionAddValuation_algebraMap]

theorem fractionAddValuation_normalized :
    ∃ z : Eˣ, integerOrder (fractionAddValuation A E) z = 1 := by
  obtain ⟨π, hπ⟩ := IsDiscreteValuationRing.exists_irreducible A
  refine ⟨localFieldUnit (E := E) π hπ.ne_zero, ?_⟩
  apply WithTop.coe_injective
  rw [coe_integerOrder, localFieldUnit_val, fractionAddValuation_algebraMap,
    localAddValuation_apply, IsDiscreteValuationRing.addVal_uniformizer hπ]
  rfl

end PiExponent.DVRValuationUnique

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/Dimension.lean <==
import Mathlib.Algebra.Order.Floor.Semiring
import Mathlib.Tactic.FieldSimp
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.Positivity
import Mathlib.Tactic.Ring
import OAI.NumberTheory.PiExponent.Analysis.DimensionLimits

namespace OAI

noncomputable section

open Filter
open scoped Topology

namespace PiExponent

def dimensionK (C : ℝ) (m : ℕ) : ℕ := ⌊C ^ m⌋₊

def dimensionW (B : ℝ) (m : ℕ) : ℝ := (B ^ m)⁻¹

def dimensionV (theta B C : ℝ) (m : ℕ) : ℝ :=
  2 * (dimensionK C m : ℝ) * theta ^ m * dimensionW B m

theorem dimensionK_le (C : ℝ) (hC : 0 ≤ C) (m : ℕ) :
    (dimensionK C m : ℝ) ≤ C ^ m :=
  Nat.floor_le (pow_nonneg hC m)

theorem dimensionK_one_le (C : ℝ) (hC : 1 ≤ C) (m : ℕ) :
    1 ≤ dimensionK C m := by
  exact (Nat.one_le_floor_iff _).2 (one_le_pow₀ hC)

theorem dimensionW_pos (B : ℝ) (hB : 0 < B) (m : ℕ) :
    0 < dimensionW B m := by
  exact inv_pos.mpr (pow_pos hB m)

theorem dimensionV_pos (theta B C : ℝ) (htheta : 0 < theta)
    (hB : 0 < B) (hC : 1 ≤ C) (m : ℕ) :
    0 < dimensionV theta B C m := by
  have hK : 0 < (dimensionK C m : ℝ) := by
    exact_mod_cast (lt_of_lt_of_le Nat.zero_lt_one (dimensionK_one_le C hC m))
  exact mul_pos (mul_pos (mul_pos (by norm_num) hK) (pow_pos htheta m))
    (dimensionW_pos B hB m)

theorem dimension_volume (theta B C : ℝ) (htheta : 0 < theta)
    (hB : 0 < B) (hC : 1 ≤ C) (m : ℕ) :
    (dimensionK C m : ℝ) * (dimensionW B m / dimensionV theta B C m) *
      theta ^ m = 1 / 2 := by
  have hK : (dimensionK C m : ℝ) ≠ 0 := by
    exact ne_of_gt (by exact_mod_cast
      (lt_of_lt_of_le Nat.zero_lt_one (dimensionK_one_le C hC m)))
  have ht : theta ^ m ≠ 0 := ne_of_gt (pow_pos htheta m)
  have hw : dimensionW B m ≠ 0 := ne_of_gt (dimensionW_pos B hB m)
  unfold dimensionV
  field_simp

theorem dimensionK_div_W_le (B C : ℝ) (hB : 0 < B) (hC : 0 ≤ C) (m : ℕ) :
    (dimensionK C m : ℝ) / dimensionW B m ≤ (C * B) ^ m := by
  rw [dimensionW, div_inv_eq_mul, mul_pow]
  exact mul_le_mul_of_nonneg_right (dimensionK_le C hC m) (pow_pos hB m).le

theorem dimensionV_geometric_lower (theta B C : ℝ) (htheta : 0 < theta)
    (hB : 0 < B) (m : ℕ) (hlarge : 2 ≤ C ^ m) :
    (C * theta / B) ^ m ≤ dimensionV theta B C m := by
  have hfloor : C ^ m < (dimensionK C m : ℝ) + 1 := Nat.lt_floor_add_one _
  have hK : C ^ m ≤ 2 * (dimensionK C m : ℝ) := by linarith
  rw [div_pow, mul_pow, div_eq_mul_inv]
  unfold dimensionV dimensionW
  exact mul_le_mul_of_nonneg_right
    (mul_le_mul_of_nonneg_right hK (pow_pos htheta m).le)
    (inv_pos.mpr (pow_pos hB m)).le

theorem dimension_volume_lt_one (theta C : ℝ) (htheta : 0 < theta)
    (hC : 0 ≤ C) (hsmall : C * theta < 1) (m : ℕ) (hm : 1 ≤ m) :
    (dimensionK C m : ℝ) * theta ^ m < 1 := by
  calc
    (dimensionK C m : ℝ) * theta ^ m ≤ C ^ m * theta ^ m :=
      mul_le_mul_of_nonneg_right (dimensionK_le C hC m) (pow_pos htheta m).le
    _ = (C * theta) ^ m := (mul_pow _ _ _).symm
    _ < 1 := pow_lt_one₀ (mul_nonneg hC htheta.le) hsmall (by omega)

theorem dimension_error_le (theta B C a b : ℝ) (htheta : 0 < theta)
    (hB : 0 < B) (hC : 0 ≤ C) (ha : 0 ≤ a) (hb : 0 ≤ b)
    (m : ℕ) (hlarge : 2 ≤ C ^ m) :
    (a * (m : ℝ) + b) / dimensionV theta B C m +
        100 * (dimensionK C m : ℝ) / dimensionW B m ≤
      (a * (m : ℝ) + b) / (C * theta / B) ^ m + 100 * (C * B) ^ m := by
  have hr : 0 < (C * theta / B) ^ m := by
    have hCp : 0 < C := by
      by_contra hn
      have hz : C = 0 := le_antisymm (le_of_not_gt hn) hC
      subst C
      rcases m with _ | m <;> norm_num at hlarge
    positivity
  apply add_le_add
  · exact div_le_div_of_nonneg_left (by positivity) hr
      (dimensionV_geometric_lower theta B C htheta hB m hlarge)
  · rw [mul_div_assoc]
    exact mul_le_mul_of_nonneg_left (dimensionK_div_W_le B C hB hC m) (by norm_num)

theorem dimension_collision_identity (theta A B C eta : ℝ)
    (htheta : 0 < theta) (hA : 0 < A) (hB : 0 < B) (hC : 1 ≤ C) (m : ℕ) :
    eta ^ 2 * (dimensionK C m : ℝ) * theta ^ m /
        (((m : ℝ) + 1) * dimensionV theta B C m * A ^ m) =
      eta ^ 2 * (B / A) ^ m / (2 * ((m : ℝ) + 1)) := by
  have hK : (dimensionK C m : ℝ) ≠ 0 := by
    exact ne_of_gt (by exact_mod_cast
      (lt_of_lt_of_le Nat.zero_lt_one (dimensionK_one_le C hC m)))
  have ht : theta ^ m ≠ 0 := ne_of_gt (pow_pos htheta m)
  have hA' : A ^ m ≠ 0 := ne_of_gt (pow_pos hA m)
  have hB' : B ^ m ≠ 0 := ne_of_gt (pow_pos hB m)
  have hm : (m : ℝ) + 1 ≠ 0 := by positivity
  unfold dimensionV dimensionW
  rw [div_pow]
  field_simp

theorem tendsto_dimension_error_majorant (theta B C a b : ℝ)
    (hB : 0 < B) (hC : 0 < C) (hsmall : C * B < 1)
    (hlarge : 1 < C * theta / B) :
    Tendsto (fun m : ℕ => (a * (m : ℝ) + b) / (C * theta / B) ^ m +
      100 * (C * B) ^ m) atTop (𝓝 0) := by
  have h₁ := tendsto_pow_const_div_const_pow_of_one_lt 1 hlarge
  have h₀ := tendsto_pow_const_div_const_pow_of_one_lt 0 hlarge
  have hlin : Tendsto (fun m : ℕ => (a * (m : ℝ) + b) /
      (C * theta / B) ^ m) atTop (𝓝 0) := by
    convert (h₁.const_mul a).add (h₀.const_mul b) using 1
    · ext m
      simp only [pow_one, pow_zero]
      ring
    · simp
  have hgeom := tendsto_pow_atTop_nhds_zero_of_lt_one (mul_pos hC hB).le hsmall
  simpa only [mul_zero, add_zero] using hlin.add (hgeom.const_mul 100)

theorem tendsto_dimension_collision (A B eta : ℝ)
    (hratio : 1 < B / A) (heta : 0 < eta) :
    Tendsto (fun m : ℕ => eta ^ 2 * (B / A) ^ m /
      (2 * ((m : ℝ) + 1))) atTop atTop := by
  have h := (tendsto_pow_div_nat_add_one hratio).const_mul_atTop
    (show 0 < eta ^ 2 / 2 by positivity)
  convert h using 1
  ext m
  rw [mul_div_mul_comm]

theorem exists_dimension_margin (theta A B C eta a b epsilon target : ℝ)
    (htheta : 0 < theta) (hB : 0 < B) (hC : 1 < C)
    (hsmall : C * B < 1) (hlarge : 1 < C * theta / B)
    (hratio : 1 < B / A) (heta : 0 < eta)
    (ha : 0 ≤ a) (hb : 0 ≤ b) (hepsilon : 0 < epsilon) :
    ∃ m : ℕ, 1 ≤ m ∧
      (a * (m : ℝ) + b) / dimensionV theta B C m +
        100 * (dimensionK C m : ℝ) / dimensionW B m < epsilon ∧
      target < eta ^ 2 * (B / A) ^ m / (2 * ((m : ℝ) + 1)) := by
  have herrors := (tendsto_dimension_error_majorant theta B C a b hB
    (zero_lt_one.trans hC) hsmall hlarge).eventually (gt_mem_nhds hepsilon)
  have hcollision := (tendsto_dimension_collision A B eta hratio heta).eventually
    (eventually_gt_atTop target)
  have hfloor := (tendsto_pow_atTop_atTop_of_one_lt hC).eventually
    (eventually_ge_atTop (2 : ℝ))
  have hgood : ∀ᶠ m : ℕ in atTop, 1 ≤ m ∧
      (a * (m : ℝ) + b) / dimensionV theta B C m +
        100 * (dimensionK C m : ℝ) / dimensionW B m < epsilon ∧
      target < eta ^ 2 * (B / A) ^ m / (2 * ((m : ℝ) + 1)) := by
    filter_upwards [herrors, hcollision, hfloor, eventually_ge_atTop 1]
      with m herror hcollision hfloor hm
    exact ⟨hm, (dimension_error_le theta B C a b htheta hB
      (zero_lt_one.trans hC).le ha hb m hfloor).trans_lt herror, hcollision⟩
  exact hgood.exists

end PiExponent

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/EquidimensionalRetainedCut.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.PrimeHypersurfaceEquidimension
import OAI.NumberTheory.PiExponent.LocalAlgebra.RetainedMinimalPrimeFamily

namespace OAI

namespace PiExponentJets.W22.RetainedPrimeCycle

attribute [local instance] MvPolynomial.gradedAlgebra
universe u
variable {k σ : Type u} [Field k] [Fintype σ]

theorem retainedChild_dimension
    (C : RetainedPrimeCycle.{u,u,u} k σ) (f : MvPolynomial σ k)
    (havoid : ∀ a, f ∉ (C.component a).val) (s : ℕ)
    (hparent : ∀ a,
      (actualHP (C.component a).val (C.component a).homogeneous).natDegree = s+1)
    (T : Ideal (MvPolynomial σ k)) (a : C.Index)
    (Q : RetainedMinimalPrime (Ideal.span {f} ⊔ (C.component a).val) T) :
    ringKrullDim (MvPolynomial σ k ⧸ Q.val) = (s+1 : ℕ) := by
  obtain ⟨N, hN⟩ := actualHP_eventually (C.component a).val (C.component a).homogeneous
  have hPdim := W24.prime_hilbert_natDegree_add_one_eq_krullDim (C.component a).val
    (C.component a).homogeneous (C.component a).coordinate (C.component a).coordinate_not_mem
    (actualHP (C.component a).val (C.component a).homogeneous) (N+1)
    (fun n hn => (hN n (by omega)).symm)
  have hdim : ringKrullDim (MvPolynomial σ k ⧸ (C.component a).val) = (s+2 : ℕ) := by
    calc
      _ = ((actualHP (C.component a).val (C.component a).homogeneous).natDegree + 1 :
          WithBot ℕ∞) := hPdim.symm
      _ = ((s+2 : ℕ) : WithBot ℕ∞) := by
        rw [← Nat.cast_one, ← Nat.cast_add]
        exact congrArg (fun n : ℕ => (n : WithBot ℕ∞)) (by rw [hparent a])
  exact W24.minimal_prime_hypersurface_dimension k σ (C.component a).val Q.val f
    (havoid a) (by simpa only [sup_comm] using Q.property.1) s hdim

noncomputable def equidimensionalRetainedCut
    (C : RetainedPrimeCycle.{u,u,u} k σ)
    (f : MvPolynomial σ k) (d : ℕ) (hd : 0 < d) (hf : f.IsHomogeneous d)
    (havoid : ∀ a, f ∉ (C.component a).val)
    (s : ℕ) (hparent : ∀ a,
      (actualHP (C.component a).val (C.component a).homogeneous).natDegree = s+1)
    (T : Ideal (MvPolynomial σ k)) (v : σ) (hv : MvPolynomial.X v ∉ T) : ProperCut C :=
  canonicalRetainedCut C f d hd hf havoid s hparent T v hv
    (retainedChild_dimension C f havoid s hparent T)

theorem equidimensionalRetainedCut_covers
    (C : RetainedPrimeCycle.{u,u,u} k σ)
    (f : MvPolynomial σ k) (d : ℕ) (hd : 0 < d) (hf : f.IsHomogeneous d)
    (havoid : ∀ a, f ∉ (C.component a).val)
    (s : ℕ) (hparent : ∀ a,
      (actualHP (C.component a).val (C.component a).homogeneous).natDegree = s+1)
    (T : Ideal (MvPolynomial σ k)) (v : σ) (hv : MvPolynomial.X v ∉ T) :
    (equidimensionalRetainedCut C f d hd hf havoid s hparent T v hv).CoversBelow T :=
  canonicalRetainedCut_covers C f d hd hf havoid s hparent T v hv
    (retainedChild_dimension C f havoid s hparent T)

end PiExponentJets.W22.RetainedPrimeCycle

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/FibreContact.lean <==
import OAI.NumberTheory.PiExponent.Geometry.CurveContactSum
import OAI.NumberTheory.PiExponent.Jets.DVRBranchJet
import OAI.NumberTheory.PiExponent.Jets.OrdinaryDVRBranchJet
import OAI.NumberTheory.PiExponent.Polynomials.WeightedPolynomialPole

namespace OAI

noncomputable section
namespace PiExponent.FibreContact

theorem contact_zero_cons {m : ℕ} (v : Fin (m+1) → ℚ)
    (a : Fin m → PowerSeries ℂ) (ha : ∃ i, a i ≠ 0)
    (hfull : ∃ i, (Fin.cases 0 a : Fin (m+1) → PowerSeries ℂ) i ≠ 0) :
    BranchContact.contact v (Fin.cases 0 a) hfull =
      BranchContact.contact (fun i => v i.succ) a ha := by
  apply le_antisymm
  · obtain ⟨i, hi, he⟩ := BranchContact.exists_attains (fun i => v i.succ) a ha
    have hh := BranchContact.contact_le v
      (Fin.cases (0 : PowerSeries ℂ) a : Fin (m+1) → PowerSeries ℂ) hfull i.succ
      (by simpa only [Fin.cases_succ] using hi)
    simp only [Fin.cases_succ] at hh
    exact hh.trans_eq he.symm
  · obtain ⟨i, hi, he⟩ := BranchContact.exists_attains v (Fin.cases (0 : PowerSeries ℂ) a : Fin (m+1) → PowerSeries ℂ) hfull
    cases i using Fin.cases with
    | zero => exact (hi rfl).elim
    | succ i =>
      have hh := BranchContact.contact_le (fun i => v i.succ) a ha i
        (by simpa only [Fin.cases_succ] using hi)
      simp only [Fin.cases_succ] at he
      exact hh.trans_eq he.symm

variable {A : Type*} [CommRing A] [IsDomain A] [IsDiscreteValuationRing A]
    [Algebra ℂ A] [Algebra.IsIntegral ℂ (IsLocalRing.ResidueField A)]

theorem coordinates_one {m : ℕ} (c : Fin m → ℂ) (x : Fin m → A) :
    DVRBranchJet.coordinates c (1 : A) x =
      Fin.cases 0 (OrdinaryDVRBranchJet.coordinates c x) := by
  funext i
  cases i using Fin.cases with
  | zero => simp [DVRBranchJet.coordinates, FormalBranchEvaluation.branchCoordinates]
  | succ i =>
    simp only [DVRBranchJet.coordinates, FormalBranchEvaluation.branchCoordinates,
      Fin.cases_succ, map_one, sub_self,
      PowerSeries.subst_zero_of_constantCoeff_zero PowerSeries.constantCoeff_log, sub_zero]
    rfl

theorem logarithmic_contact_eq_ordinary {m : ℕ} (v : Fin (m+1) → ℚ)
    (c : Fin m → ℂ) (x : Fin m → A)
    (hnc : ∃ i, x i ≠ algebraMap ℂ A (c i)) :
    DVRBranchJet.contact v c (1 : A) x (Or.inr hnc) =
      OrdinaryDVRBranchJet.contact (fun i => v i.succ) c x hnc := by
  have ha := OrdinaryDVRBranchJet.coordinates_nonzero c x hnc
  have hb : ∃ i, (Fin.cases (0 : PowerSeries ℂ)
      (OrdinaryDVRBranchJet.coordinates c x) : Fin (m+1) → PowerSeries ℂ) i ≠ 0 := by
    obtain ⟨i, hi⟩ := ha
    exact ⟨i.succ, by simpa only [Fin.cases_succ] using hi⟩
  have hcongr {b d : Fin (m+1) → PowerSeries ℂ} (he : b = d)
      (hb : ∃ i, b i ≠ 0) (hd : ∃ i, d i ≠ 0) :
      BranchContact.contact v b hb = BranchContact.contact v d hd := by subst d; rfl
  exact (hcongr (coordinates_one c x)
    (DVRBranchJet.coordinates_nonzero c 1 x (Or.inr hnc)) hb).trans
      (contact_zero_cons v (OrdinaryDVRBranchJet.coordinates c x) ha hb)

theorem weightedPole_le {ι : Type*} [Fintype ι]
    (w z : ι → ℚ) (t : ℚ) (ht : 0 ≤ t) (hcoord : ∀ i, -z i / w i ≤ t) :
    WeightedCurveDegree.weightedPole w z ≤ t := by
  apply Finset.sup'_le
  intro i hi
  cases i with
  | none => exact ht
  | some i => exact hcoord i

theorem weightedPole_zero_cons {m : ℕ} (w : Fin (m+1) → ℚ) (z : Fin m → ℚ) :
    WeightedCurveDegree.weightedPole w (Fin.cases 0 z) =
      WeightedCurveDegree.weightedPole (fun i => w i.succ) z := by
  let zz : Fin (m+1) → ℚ := Fin.cases 0 z
  let ww : Fin m → ℚ := fun i => w i.succ
  change WeightedCurveDegree.weightedPole w zz = WeightedCurveDegree.weightedPole ww z
  have hz0 : zz 0 = 0 := rfl
  have hzs (i : Fin m) : zz i.succ = z i := rfl
  have hws (i : Fin m) : ww i = w i.succ := rfl
  have hleft0 := WeightedCurveDegree.weightedPole_nonneg w zz
  have hright0 := WeightedCurveDegree.weightedPole_nonneg ww z
  apply le_antisymm
  · apply weightedPole_le w zz _ hright0
    intro i
    cases i using Fin.cases with
    | zero => simpa only [hz0, neg_zero, zero_div] using hright0
    | succ i =>
      rw [hzs]
      have hh := WeightedCurveDegree.div_le_weightedPole ww z i
      rw [hws] at hh
      exact hh
  · apply weightedPole_le ww z _ hleft0
    intro i
    have hh := WeightedCurveDegree.div_le_weightedPole w zz i.succ
    rw [hzs] at hh
    rw [hws]
    exact hh

theorem coordinatePole_one {E : Type*} [Field E] {m : ℕ}
    (val : AddValuation E (WithTop ℤ)) (w : Fin (m+1) → ℚ) (x : Fin m → E) :
    WeightedPolynomialPole.coordinatePole val (Fin.cases 1 x) w =
      WeightedPolynomialPole.coordinatePole val x (fun i => w i.succ) := by
  have h1 : WeightedPolynomialPole.coordinateOrder val 1 = 0 := by
    simp [WeightedPolynomialPole.coordinateOrder]
  have he : (fun i : Fin (m+1) =>
      (WeightedPolynomialPole.coordinateOrder val ((Fin.cases (1 : E) x : Fin (m+1) → E) i) : ℚ)) =
      Fin.cases 0 (fun i => (WeightedPolynomialPole.coordinateOrder val (x i) : ℚ)) := by
    funext i
    cases i using Fin.cases <;> simp [h1]
  unfold WeightedPolynomialPole.coordinatePole
  rw [he]
  exact weightedPole_zero_cons w _

theorem weightedDegree_one {E : Type*} [Field E] [Algebra ℂ E] {m : ℕ}
    (hfinite : ∀ f : E, Transcendental ℂ f →
      FiniteDimensional (IntermediateField.adjoin ℂ {f}) E)
    (w : Fin (m+1) → ℚ) (x : Fin m → E) :
    CurveContactSum.weightedDegree hfinite (Fin.cases (1 : E) x : Fin (m+1) → E) w =
      CurveContactSum.weightedDegree hfinite x (fun i => w i.succ) := by
  have he : CurveContactSum.weightedPoleDivisor hfinite
      (Fin.cases (1 : E) x : Fin (m+1) → E) w =
      CurveContactSum.weightedPoleDivisor hfinite x (fun i => w i.succ) := by
    ext p
    exact coordinatePole_one p.valuation w x
  unfold CurveContactSum.weightedDegree
  rw [he]

end PiExponent.FibreContact
end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/FiltrationLength.lean <==
import Mathlib.Algebra.BigOperators.Group.Finset.Basic
import Mathlib.LinearAlgebra.Quotient.Basic
import Mathlib.RingTheory.Length

namespace OAI

namespace PiExponentJets.W22

open scoped BigOperators

variable {R M : Type*} [CommRing R] [AddCommGroup M] [Module R M]

theorem length_filtration_step (A B : Submodule R M) (hAB : A ≤ B) :
    Module.length R B = Module.length R A + Module.length R (B ⧸ A.submoduleOf B) := by
  have h := Module.length_eq_add_of_exact (A.submoduleOf B).subtype
    (A.submoduleOf B).mkQ (Submodule.subtype_injective _)
    (Submodule.mkQ_surjective _) (LinearMap.exact_subtype_mkQ _)
  rw [(Submodule.submoduleOfEquivOfLe hAB).length_eq] at h
  exact h

theorem length_eq_sum_filtration
    (N : ℕ → Submodule R M) (hmono : ∀ i, N i ≤ N (i + 1))
    (hzero : N 0 = ⊥) (n : ℕ) :
    Module.length R (N n) =
      ∑ i ∈ Finset.range n, Module.length R (N (i + 1) ⧸ (N i).submoduleOf (N (i + 1))) := by
  induction n with
  | zero =>
    simp only [Finset.range_zero, Finset.sum_empty]
    have hlen := congrArg (fun A : Submodule R M => Module.length R A) hzero
    exact hlen.trans Module.length_eq_zero
  | succ n ih =>
    rw [length_filtration_step (N n) (N (n + 1)) (hmono n), ih,
      Finset.sum_range_succ]

theorem module_length_eq_sum_filtration
    (N : ℕ → Submodule R M) (hmono : ∀ i, N i ≤ N (i + 1))
    (hzero : N 0 = ⊥) (n : ℕ) (htop : N n = ⊤) :
    Module.length R M =
      ∑ i ∈ Finset.range n, Module.length R (N (i + 1) ⧸ (N i).submoduleOf (N (i + 1))) := by
  have hlen := congrArg (fun A : Submodule R M => Module.length R A) htop
  have hlen' : Module.length R (N n) = Module.length R M :=
    hlen.trans Module.length_top
  exact hlen'.symm.trans (length_eq_sum_filtration N hmono hzero n)

end PiExponentJets.W22

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/FiniteFreeExtTransfer.lean <==
import Mathlib.Algebra.Category.ModuleCat.Ext.HasExt
import Mathlib.LinearAlgebra.FreeModule.Finite.Basic

namespace OAI

noncomputable section
universe w v u

namespace PiExponentSiegelAux.W31
open Module
open CategoryTheory CategoryTheory.Abelian
open scoped BigOperators

section General
variable {C : Type u} [Category.{v} C] [Abelian C] [HasExt.{w} C]

theorem ext_subsingleton_of_finite_identity_factorization
    {ι : Type*} [Fintype ι] (X F G : C) (n : ℕ)
    (p : ι → (F ⟶ G)) (j : ι → (G ⟶ F))
    (htotal : (∑ i, p i ≫ j i) = 𝟙 F)
    (h : Subsingleton (Ext X G n)) : Subsingleton (Ext X F n) := by
  apply subsingleton_of_forall_eq 0
  intro e
  have he : (∑ i, (e.comp (Ext.mk₀ (p i)) (add_zero n)).comp
      (Ext.mk₀ (j i)) (add_zero n)) = e := by
    simp only [Ext.comp_assoc_of_second_deg_zero, Ext.mk₀_comp_mk₀,
      ← Ext.comp_sum, ← Ext.mk₀_sum, htotal, Ext.comp_mk₀_id]
  calc
    e = _ := he.symm
    _ = 0 := by
      apply Finset.sum_eq_zero
      intro i hi
      rw [h.elim (e.comp (Ext.mk₀ (p i)) (add_zero n)) 0, Ext.zero_comp]

end General

variable {R : Type u} [CommRing R]
variable {F : Type u} [AddCommGroup F] [Module R F]

theorem ext_subsingleton_of_finite_basis {ι : Type*} [Fintype ι]
    (b : Basis ι R F) (X : ModuleCat.{u} R) (n : ℕ)
    (h : Subsingleton (Ext X (ModuleCat.of R R) n)) :
    Subsingleton (Ext X (ModuleCat.of R F) n) := by
  apply ext_subsingleton_of_finite_identity_factorization X (ModuleCat.of R F)
    (ModuleCat.of R R) n
    (fun i => ModuleCat.ofHom (b.coord i))
    (fun i => ModuleCat.ofHom (LinearMap.toSpanSingleton R F (b i))) ?_ h
  apply ModuleCat.hom_ext
  ext x
  simpa only [ModuleCat.hom_sum, ModuleCat.hom_comp, ModuleCat.hom_ofHom,
    ModuleCat.hom_id, LinearMap.sum_apply, LinearMap.comp_apply,
    LinearMap.toSpanSingleton_apply, Basis.coord_apply, LinearMap.id_apply] using
    b.sum_repr x

theorem ext_subsingleton_of_finite_free [Module.Free R F] [Module.Finite R F]
    (X : ModuleCat.{u} R) (n : ℕ)
    (h : Subsingleton (Ext X (ModuleCat.of R R) n)) :
    Subsingleton (Ext X (ModuleCat.of R F) n) :=
  ext_subsingleton_of_finite_basis (Module.Free.chooseBasis R F) X n h

end PiExponentSiegelAux.W31

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/FiniteFreeResolutionExt.lean <==
import Mathlib.Algebra.Category.ModuleCat.Ext.HasExt
import Mathlib.Algebra.Homology.ShortComplex.ModuleCat
import Mathlib.CategoryTheory.Abelian.Projective.Ext
import Mathlib.LinearAlgebra.FreeModule.Finite.Basic

namespace OAI

noncomputable section
universe w v u

namespace PiExponentSiegelAux.W31
open Module
open CategoryTheory CategoryTheory.Limits CategoryTheory.Abelian
open HomologicalComplex

section General
variable {C : Type u} [Category.{v} C] [Abelian C]

def projectiveResolutionOfExact (P : ChainComplex C ℕ) (M : C)
    (ε : P.X 0 ⟶ M) (hε : P.d 1 0 ≫ ε = 0)
    (hzero : (ShortComplex.mk (P.d 1 0) ε hε).Exact)
    (hepi : Epi ε) (hexact : ∀ n : ℕ, P.ExactAt (n + 1))
    (hproj : ∀ n : ℕ, CategoryTheory.Projective (P.X n)) :
    CategoryTheory.ProjectiveResolution M where
  complex := P
  projective := hproj
  π := (ChainComplex.toSingle₀Equiv P M).symm ⟨ε, hε⟩
  quasiIso := ⟨fun n => by
    cases n with
    | zero =>
      rw [ChainComplex.quasiIsoAt₀_iff,
        ShortComplex.quasiIso_iff_of_zeros' _ (by simp; rfl) (by simp; rfl)
          (by simp; rfl)]
      simpa [ChainComplex.toSingle₀Equiv] using! And.intro hzero hepi
    | succ n =>
      rw [quasiIsoAt_iff_exactAt' (hL := ChainComplex.exactAt_succ_single_obj ..)]
      exact hexact n⟩

theorem projectiveResolutionOfExact_complex (P : ChainComplex C ℕ) (M : C)
    (ε : P.X 0 ⟶ M) (hε : P.d 1 0 ≫ ε = 0)
    (hzero : (ShortComplex.mk (P.d 1 0) ε hε).Exact)
    (hepi : Epi ε) (hexact : ∀ n : ℕ, P.ExactAt (n + 1))
    (hproj : ∀ n : ℕ, CategoryTheory.Projective (P.X n)) :
    (projectiveResolutionOfExact P M ε hε hzero hepi hexact hproj).complex = P := rfl

variable [HasExt.{w} C]

def resolutionExtAddEquiv (M Y : C) (P : ProjectiveResolution M) (n : ℕ) :
    Ext M Y n ≃+
      CochainComplex.HomComplex.CohomologyClass P.cochainComplex
        ((CochainComplex.singleFunctor C 0).obj Y) n :=
  P.extAddEquivCohomologyClass

theorem ext_subsingleton_iff_cocycles_are_boundaries
    (M Y : C) (P : ProjectiveResolution M) (n : ℕ) :
    Subsingleton (Ext M Y (n + 1)) ↔
      ∀ (f : P.complex.X (n + 1) ⟶ Y),
        P.complex.d (n + 2) (n + 1) ≫ f = 0 →
        ∃ g : P.complex.X n ⟶ Y, P.complex.d (n + 1) n ≫ g = f := by
  constructor
  · intro h f hf
    exact (P.extMk_eq_zero_iff f (n + 2) rfl hf n rfl).mp
      (h.elim _ 0)
  · intro h
    apply subsingleton_of_forall_eq 0
    intro e
    obtain ⟨f, hf, rfl⟩ := P.extMk_surjective e (n + 2) rfl
    exact (P.extMk_eq_zero_iff f (n + 2) rfl hf n rfl).mpr (h f hf)

theorem ext_subsingleton_of_isZero_resolution_term
    (M Y : C) (P : ProjectiveResolution M) (n : ℕ)
    (hterm : IsZero (P.complex.X n)) : Subsingleton (Ext M Y n) := by
  apply subsingleton_of_forall_eq 0
  intro e
  obtain ⟨f, hf, rfl⟩ := P.extMk_surjective e (n + 1) rfl
  have hfzero : f = 0 := hterm.eq_of_src f 0
  subst f
  exact P.extMk_zero (n + 1) rfl

end General

variable {R : Type u} [CommRing R]

theorem module_exactAt_succ_of_range_eq_ker (P : ChainComplex (ModuleCat.{u} R) ℕ)
    (n : ℕ)
    (h : LinearMap.range (P.d (n + 2) (n + 1)).hom =
      LinearMap.ker (P.d (n + 1) n).hom) : P.ExactAt (n + 1) := by
  rw [HomologicalComplex.exactAt_iff' _ (n + 2) (n + 1) n (by simp) (by simp)]
  rw [ShortComplex.moduleCat_exact_iff_range_eq_ker]
  exact h

def finiteFreeResolutionOfExact (P : ChainComplex (ModuleCat.{u} R) ℕ)
    (M : ModuleCat.{u} R) (ε : P.X 0 ⟶ M) (hε : P.d 1 0 ≫ ε = 0)
    (hzero : LinearMap.range (P.d 1 0).hom = LinearMap.ker ε.hom)
    (hepi : Function.Surjective ε.hom)
    (hexact : ∀ n : ℕ, LinearMap.range (P.d (n + 2) (n + 1)).hom =
      LinearMap.ker (P.d (n + 1) n).hom)
    (rank : ℕ → ℕ) (basis : ∀ n : ℕ, Basis (Fin (rank n)) R (P.X n)) :
    ProjectiveResolution M :=
  projectiveResolutionOfExact P M ε hε
    ((ShortComplex.moduleCat_exact_iff_range_eq_ker _).mpr hzero)
    ((ModuleCat.epi_iff_surjective ε).mpr hepi)
    (fun n => module_exactAt_succ_of_range_eq_ker P n (hexact n))
    (fun n => ModuleCat.projective_of_free (basis n))

def moduleFreeResolutionOfExact (P : ChainComplex (ModuleCat.{u} R) ℕ)
    (M : ModuleCat.{u} R) (ε : P.X 0 ⟶ M) (hε : P.d 1 0 ≫ ε = 0)
    (hzero : LinearMap.range (P.d 1 0).hom = LinearMap.ker ε.hom)
    (hepi : Function.Surjective ε.hom)
    (hexact : ∀ n : ℕ, LinearMap.range (P.d (n + 2) (n + 1)).hom =
      LinearMap.ker (P.d (n + 1) n).hom)
    (hfree : ∀ n : ℕ, Module.Free R (P.X n)) : ProjectiveResolution M :=
  projectiveResolutionOfExact P M ε hε
    ((ShortComplex.moduleCat_exact_iff_range_eq_ker _).mpr hzero)
    ((ModuleCat.epi_iff_surjective ε).mpr hepi)
    (fun n => module_exactAt_succ_of_range_eq_ker P n (hexact n))
    (fun n => by
      let := hfree n
      exact ModuleCat.projective_of_free (Module.Free.chooseBasis R (P.X n)))

end PiExponentSiegelAux.W31

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/FiniteFromClosedFibers.lean <==
import Mathlib.AlgebraicGeometry.ZariskisMainTheorem
import Mathlib.Topology.JacobsonSpace
import Mathlib.Tactic

namespace OAI

noncomputable section
namespace PiExponent.NumericalAmpleness
open CategoryTheory AlgebraicGeometry TopologicalSpace Set
universe u

theorem isFinite_of_proper_finite_closed_fibers {X Y : Scheme.{u}}
    (f : X ⟶ Y) [IsProper f] [JacobsonSpace Y]
    (hfinite : ∀ y : Y, IsClosed ({y} : Set Y) → (f ⁻¹' {y}).Finite) : IsFinite f := by
  have htop : f.quasiFiniteLocus = ⊤ := by
    apply top_unique
    intro x _
    by_contra hx
    have hclosed : IsClosed (f '' ((f.quasiFiniteLocus : Set X)ᶜ)) :=
      f.isClosedMap _ f.quasiFiniteLocus.isOpen.isClosed_compl
    obtain ⟨y, ⟨z, hz, hzy⟩, hy⟩ :=
      nonempty_inter_closedPoints (Z := f '' ((f.quasiFiniteLocus : Set X)ᶜ))
        ⟨f x, x, hx, rfl⟩ hclosed.isLocallyClosed
    have hfin : (f ⁻¹' {f z}).Finite := by rw [hzy]; exact hfinite y hy
    let : Finite (f.fiber (f z)) := (f.fiberHomeo (f z)).finite_iff.mpr hfin
    have hq : f.QuasiFiniteAt z :=
      Scheme.Hom.quasiFiniteAt_iff_isOpen_singleton_asFiber.mpr (isOpen_discrete _)
    exact hz hq
  let : LocallyQuasiFinite f := (Scheme.Hom.quasiFiniteLocus_eq_top_iff f).mp htop
  exact IsFinite.of_isProper_of_locallyQuasiFinite f

end PiExponent.NumericalAmpleness

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/FiniteGlobalPresentation.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.CoherentAffineFinite
import OAI.NumberTheory.PiExponent.Approximation.TwistSections
import OAI.NumberTheory.PiExponent.Cohomology.FiniteCoverCohomology

namespace OAI

namespace PiExponent.FiniteGlobalPresentation
noncomputable section
universe u v₁ v₂ u₁ u₂
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace Opposite
open PiExponent.CoherentAffineFinite

section PresentationMap
variable {C : Type u₁} [Category.{v₁} C] {J : GrothendieckTopology C}
  {R : Sheaf J RingCat.{u}} [HasSheafify J AddCommGrpCat.{u}]
  [J.WEqualsLocallyBijective AddCommGrpCat.{u}]
  {C' : Type u₂} [Category.{v₂} C'] {J' : GrothendieckTopology C'}
  {S : Sheaf J' RingCat.{u}} [HasSheafify J' AddCommGrpCat.{u}]
  [J'.WEqualsLocallyBijective AddCommGrpCat.{u}]
  {M : SheafOfModules.{u} R}

instance presentation_map_isFinite (P : M.Presentation) [P.IsFinite]
    (F : SheafOfModules.{u} R ⥤ SheafOfModules.{u} S)
    [PreservesColimitsOfSize.{u,u} F]
    (η : SheafOfModules.unit S ≅ F.obj (SheafOfModules.unit R)) :
    (P.map F η).IsFinite where
  isFiniteType_generators := ⟨by
    rw [SheafOfModules.Presentation.map_generators_I]
    infer_instance⟩
  isFiniteType_relations := ⟨by
    rw [SheafOfModules.Presentation.map_relations_I]
    infer_instance⟩
private def presentationOfIso {N : SheafOfModules.{u} R} (e : M ≅ N)
    (P : M.Presentation) : N.Presentation := by
  let : IsIso e.hom := e.isIso_hom
  exact P.ofIsIso e.hom

end PresentationMap

theorem isFinitePresentation_of_presentation {X : Scheme.{u}} {M : X.Modules}
    (P : M.Presentation) [hP : P.IsFinite] : M.IsFinitePresentation := by
  let q := P.quasicoherentData
  have : q.IsFinitePresentation := by
    constructor
    intro U
    exact ⟨⟨hP.isFiniteType_generators.finite⟩, ⟨hP.isFiniteType_relations.finite⟩⟩
  exact { exists_quasicoherentData := ⟨q, inferInstance⟩ }

theorem tilde_exists_finitePresentation {R : CommRingCat.{u}} [IsNoetherianRing R]
    (N : ModuleCat R) [Module.Finite R N] :
    ∃ P : (tilde N).Presentation, P.IsFinite := by
  classical
  obtain ⟨s,hs⟩ := Module.Finite.fg_top (R := R) (M := N)
  let K := LinearMap.ker (Finsupp.linearCombination (M := N) R ((↑) : s → N))
  obtain ⟨t,ht⟩ := IsNoetherian.noetherian K
  let P := presentationTilde N (s : Set N) hs (t : Set (s →₀ R)) ht
  have : P.IsFinite := by
    constructor
    · constructor
      change Finite s
      infer_instance
    · constructor
      change Finite t
      infer_instance
  exact ⟨P,inferInstance⟩

theorem tilde_finitePresentation {R : CommRingCat.{u}} [IsNoetherianRing R]
    (N : ModuleCat R) [Module.Finite R N] : (tilde N).IsFinitePresentation := by
  obtain ⟨P,hP⟩ := tilde_exists_finitePresentation N
  exact isFinitePresentation_of_presentation P

theorem spec_kernel_isQuasicoherent {R : CommRingCat.{u}} {M N : (Spec R).Modules}
    [M.IsQuasicoherent] [N.IsQuasicoherent] (f : M ⟶ N) :
    (kernel f).IsQuasicoherent := by
  let hm := Scheme.Modules.isIso_fromTildeΓ_of_isQuasicoherent M
  let hn := Scheme.Modules.isIso_fromTildeΓ_of_isQuasicoherent N
  let em := @asIso _ _ _ _ M.fromTildeΓ hm
  let en := @asIso _ _ _ _ N.fromTildeΓ hn
  let g := (tilde.functor R).preimage
    (em.hom ≫ f ≫ en.inv)
  let e : (tilde.functor R).obj (kernel g) ≅ kernel f :=
    PreservesKernel.iso (tilde.functor R) g ≪≫
      kernel.mapIso ((tilde.functor R).map g) f em
        en (by
          change (tilde.functor R).map ((tilde.functor R).preimage _) ≫ _ = _
          erw [Functor.map_preimage]
          exact (Category.assoc em.hom (f ≫ en.inv) en.hom).trans
            (congrArg (fun q => em.hom ≫ q)
              ((Category.assoc f en.inv en.hom).trans
                ((congrArg (fun q => f ≫ q) en.inv_hom_id).trans (Category.comp_id f)))))
  exact (SheafOfModules.isQuasicoherent (Spec R).ringCatSheaf).prop_of_iso e
    (inferInstanceAs (tilde (kernel g)).IsQuasicoherent)

theorem spec_exists_finitePresentation_of_sections {R : CommRingCat.{u}} [IsNoetherianRing R]
    (M : (Spec R).Modules) [M.IsQuasicoherent]
    [Module.Finite R ((modulesSpecToSheaf.obj M).obj.obj (op ⊤))] :
    ∃ P : M.Presentation, P.IsFinite := by
  let : IsIso M.fromTildeΓ := Scheme.Modules.isIso_fromTildeΓ_of_isQuasicoherent M
  obtain ⟨P,hP⟩ := tilde_exists_finitePresentation
    ((modulesSpecToSheaf.obj M).obj.obj (op ⊤))
  let h := Scheme.Modules.isIso_fromTildeΓ_of_isQuasicoherent M
  exact ⟨presentationOfIso (@asIso _ _ _ _ M.fromTildeΓ h) P,
    ⟨⟨hP.isFiniteType_generators.finite⟩, ⟨hP.isFiniteType_relations.finite⟩⟩⟩

theorem spec_kernel_exists_finitePresentation {R : CommRingCat.{u}} [IsNoetherianRing R]
    {M N : (Spec R).Modules} [M.IsQuasicoherent] [N.IsQuasicoherent]
    [Module.Finite R ((modulesSpecToSheaf.obj M).obj.obj (op ⊤))] (f : M ⟶ N) :
    ∃ P : (kernel f).Presentation, P.IsFinite := by
  have := spec_kernel_isQuasicoherent f
  have : (moduleSpecΓFunctor (R := R)).IsRightAdjoint := tilde.adjunction.isRightAdjoint
  have : Module.Finite R (moduleSpecΓFunctor.obj M) :=
    inferInstanceAs (Module.Finite R ((modulesSpecToSheaf.obj M).obj.obj (op ⊤)))
  let g := moduleSpecΓFunctor.map (kernel.ι f)
  have : Mono g := inferInstanceAs (Mono (moduleSpecΓFunctor.map (kernel.ι f)))
  have : Module.Finite R ((modulesSpecToSheaf.obj (kernel f)).obj.obj (op ⊤)) :=
    Module.Finite.of_injective g.hom ((ModuleCat.mono_iff_injective g).mp inferInstance)
  exact spec_exists_finitePresentation_of_sections (kernel f)

def presentationOver_of_restrict {X : Scheme.{u}} (M : X.Modules) (U : X.Opens)
    (P : (M.restrict U.ι).Presentation) : (M.over U).Presentation := by
  let E := Scheme.Modules.overEquiv U
  let F : SheafOfModules U.toScheme.ringCatSheaf ⥤
      SheafOfModules (Sheaf.over X.ringCatSheaf U) := E.inverse
  let : PreservesColimitsOfSize.{u,u} F :=
    E.symm.toAdjunction.leftAdjoint_preservesColimits
  let e : E.inverse.obj (M.restrict U.ι) ≅ M.over U :=
    E.inverse.mapIso ((Scheme.Modules.overFunctorEquiv U).app M).symm ≪≫
      (E.unitIso.app (M.over U)).symm
  let : IsIso e.hom := e.isIso_hom
  exact presentationOfIso e (P.map F (E.unitIso.app _))

instance presentationOver_of_restrict_isFinite {X : Scheme.{u}} (M : X.Modules)
    (U : X.Opens) (P : (M.restrict U.ι).Presentation) [hP : P.IsFinite] :
    (presentationOver_of_restrict M U P).IsFinite := by
  exact ⟨⟨hP.isFiniteType_generators.finite⟩, ⟨hP.isFiniteType_relations.finite⟩⟩

theorem isFinitePresentation_of_affine_presentations {X : Scheme.{u}} (M : X.Modules)
    (h : ∀ U : X.affineOpens, ∃ P : (M.restrict U.1.ι).Presentation, P.IsFinite) :
    M.IsFinitePresentation := by
  classical
  let pres (U : X.affineOpens) := (h U).choose
  have hpres (U : X.affineOpens) : (pres U).IsFinite := (h U).choose_spec
  let q : M.QuasicoherentData := {
    I := X.affineOpens
    X U := U.1
    coversTop := by
      rw [Opens.coversTop_iff]
      apply top_unique
      intro x hx
      obtain ⟨U,hU,hxU,hUt⟩ := exists_isAffineOpen_mem_and_subset
        (show x ∈ (⊤ : X.Opens) from trivial)
      exact Opens.mem_iSup.mpr ⟨⟨U,hU⟩,hxU⟩
    presentation U := presentationOver_of_restrict M U.1 (pres U) }
  have : q.IsFinitePresentation := by
    constructor
    intro U
    change (presentationOver_of_restrict M U.1 (pres U)).IsFinite
    infer_instance
  exact { exists_quasicoherentData := ⟨q, inferInstance⟩ }

theorem affine_kernel_exists_finitePresentation {X : Scheme.{u}}
    [IsAffine X] [IsLocallyNoetherian X] {M N : X.Modules}
    [M.IsQuasicoherent] [N.IsQuasicoherent] (f : M ⟶ N)
    (hM : LocallyFinitelyGenerated M) :
    ∃ P : (kernel f).Presentation, P.IsFinite := by
  let a := X.isoSpec.inv
  let F := Scheme.Modules.restrictFunctor a
  have : IsNoetherianRing Γ(X,⊤) :=
    IsLocallyNoetherian.component_noetherian ⟨⊤, isAffineOpen_top X⟩
  have : Module.Finite Γ(X,⊤) ((modulesSpecToSheaf.obj (M.restrict a)).obj.obj (op ⊤)) :=
    spec_sections_finite_of_localGenerators (M.restrict a) (hM.restrict a)
  obtain ⟨P,hP⟩ := spec_kernel_exists_finitePresentation (F.map f)
  let e := PreservesKernel.iso F f
  let : IsIso e.inv := e.isIso_inv
  let P' := presentationOfIso e.symm P
  let b := X.isoSpec.hom
  let G : SheafOfModules (Spec Γ(X,⊤)).ringCatSheaf ⥤ SheafOfModules X.ringCatSheaf :=
    Scheme.Modules.restrictFunctor b
  let : PreservesColimitsOfSize.{u,u} G :=
    (Scheme.Modules.restrictAdjunction b).leftAdjoint_preservesColimits
  let Q := P'.map G (Scheme.Modules.restrictUnitIso b).symm
  let e₁ := (Scheme.Modules.restrictFunctorComp b a).app (kernel f)
  have e₂ : (kernel f).restrict (𝟙 X) ≅ ((kernel f).restrict a).restrict b := by
    change (kernel f).restrict (b ≫ a) ≅ ((kernel f).restrict a).restrict b at e₁
    simpa only [b, a, Iso.hom_inv_id] using e₁
  let e₃ := e₂.symm ≪≫ Scheme.Modules.restrictFunctorId.app (kernel f)
  let : IsIso e₃.hom := e₃.isIso_hom
  exact ⟨presentationOfIso e₃ Q,
    ⟨⟨hP.isFiniteType_generators.finite⟩, ⟨hP.isFiniteType_relations.finite⟩⟩⟩

theorem free_isFinitePresentation (X : Scheme.{u}) (I : Type u) [Finite I] :
    (SheafOfModules.free (R := X.ringCatSheaf) I).IsFinitePresentation := by
  let f : SheafOfModules.free (R := X.ringCatSheaf) (ULift.{u} Empty) ⟶
      SheafOfModules.free I := 0
  let P := SheafOfModules.presentationOfIsCokernelFree f (𝟙 _) (by simp [f])
    (CokernelCofork.IsColimit.ofId f rfl)
  have : P.IsFinite := by
    constructor
    · constructor
      change Finite I
      infer_instance
    · constructor
      change Finite (ULift.{u} Empty)
      infer_instance
  exact isFinitePresentation_of_presentation P

theorem kernel_isFinitePresentation {X : Scheme.{u}} [IsLocallyNoetherian X]
    {M N : X.Modules} [M.IsFinitePresentation] [N.IsQuasicoherent] (f : M ⟶ N) :
    (kernel f).IsFinitePresentation := by
  apply isFinitePresentation_of_affine_presentations
  intro U
  have : IsAffine U.1.toScheme := U.2
  let F := Scheme.Modules.restrictFunctor U.1.ι
  let : M.IsQuasicoherent :=
    (SheafOfModules.IsFinitePresentation.exists_quasicoherentData M).choose.isQuasicoherent
  obtain ⟨P,hP⟩ := affine_kernel_exists_finitePresentation (F.map f)
    ((locallyFinitelyGenerated_of_finitePresentation M).restrict U.1.ι)
  let e := PreservesKernel.iso F f
  let : IsIso e.inv := e.isIso_inv
  exact ⟨presentationOfIso e.symm P,
    ⟨⟨hP.isFiniteType_generators.finite⟩, ⟨hP.isFiniteType_relations.finite⟩⟩⟩

theorem kernel_generators_isFinitePresentation {X : Scheme.{u}} [IsLocallyNoetherian X]
    (M : X.Modules) [M.IsQuasicoherent] (s : M.GeneratingSections) [hs : s.IsFiniteType] :
    (kernel s.π).IsFinitePresentation := by
  let : Finite s.I := hs.finite
  have := free_isFinitePresentation X s.I
  exact kernel_isFinitePresentation s.π

theorem exists_local_finitePresentation {X : Scheme.{u}} (M : X.Modules)
    [M.IsFinitePresentation] (x : X) :
    ∃ U : X.Opens, x ∈ U ∧ ∃ P : (M.restrict U.ι).Presentation, P.IsFinite := by
  obtain ⟨q,hq⟩ := SheafOfModules.IsFinitePresentation.exists_quasicoherentData M
  have hcov := q.coversTop
  rw [Opens.coversTop_iff] at hcov
  obtain ⟨i,hi⟩ := Opens.mem_iSup.mp (show x ∈ ⨆ i, q.X i by rw [hcov]; trivial)
  let F : SheafOfModules (Sheaf.over X.ringCatSheaf (q.X i)) ⥤
      SheafOfModules (Scheme.Opens.toScheme (X := X) (q.X i)).ringCatSheaf :=
    (Scheme.Modules.overEquiv (q.X i)).functor
  let : PreservesColimitsOfSize.{u,u} F :=
    (Scheme.Modules.overEquiv (q.X i)).toAdjunction.leftAdjoint_preservesColimits
  let : (q.presentation i).IsFinite := hq.isFinite_presentation i
  let P := (q.presentation i).map F (Iso.refl _)
  let e := (Scheme.Modules.overFunctorEquiv (q.X i)).app M
  let : IsIso e.hom := e.isIso_hom
  exact ⟨q.X i, hi, presentationOfIso e P,
    ⟨⟨(hq.isFinite_presentation i).isFiniteType_generators.finite⟩,
      ⟨(hq.isFinite_presentation i).isFiniteType_relations.finite⟩⟩⟩

theorem isFinitePresentation_of_localPresentations {X : Scheme.{u}} (M : X.Modules)
    (h : ∀ x : X, ∃ U : X.Opens, x ∈ U ∧
      ∃ P : (M.restrict U.ι).Presentation, P.IsFinite) : M.IsFinitePresentation := by
  classical
  choose U hx P hP using h
  have hP' (x : X) : (P x).IsFinite := hP x
  let q : M.QuasicoherentData := {
    I := X
    X := U
    coversTop := by
      rw [Opens.coversTop_iff]
      apply top_unique
      intro x hxtop
      exact Opens.mem_iSup.mpr ⟨x,hx x⟩
    presentation x := presentationOver_of_restrict M (U x) (P x) }
  have : q.IsFinitePresentation := by
    constructor
    intro x
    change (presentationOver_of_restrict M (U x) (P x)).IsFinite
    infer_instance
  exact { exists_quasicoherentData := ⟨q, inferInstance⟩ }

theorem finitePresentation_of_le {X : Scheme.{u}} (M : X.Modules) {U V : X.Opens}
    (h : V ≤ U) (P : (M.restrict U.ι).Presentation) [hP : P.IsFinite] :
    ∃ Q : (M.restrict V.ι).Presentation, Q.IsFinite := by
  let F : SheafOfModules U.toScheme.ringCatSheaf ⥤ SheafOfModules V.toScheme.ringCatSheaf :=
    Scheme.Modules.restrictFunctor (X.homOfLE h)
  let : PreservesColimitsOfSize.{u,u} F :=
    (Scheme.Modules.restrictAdjunction (X.homOfLE h)).leftAdjoint_preservesColimits
  let Q := P.map F
    (Scheme.Modules.restrictUnitIso (X.homOfLE h)).symm
  let e := (Scheme.Modules.restrictFunctorComp (X.homOfLE h) U.ι).app M
  simp only [X.homOfLE_ι h] at e
  let : IsIso e.inv := e.isIso_inv
  exact ⟨presentationOfIso e.symm Q,
    ⟨⟨hP.isFiniteType_generators.finite⟩, ⟨hP.isFiniteType_relations.finite⟩⟩⟩

def restrictIsoOfLE {X : Scheme.{u}} {M N : X.Modules} {U V : X.Opens}
    (h : V ≤ U) (e : M.restrict U.ι ≅ N.restrict U.ι) :
    M.restrict V.ι ≅ N.restrict V.ι := by
  let e' := (Scheme.Modules.restrictFunctorComp (X.homOfLE h) U.ι).app M ≪≫
    (Scheme.Modules.restrictFunctor (X.homOfLE h)).mapIso e ≪≫
    ((Scheme.Modules.restrictFunctorComp (X.homOfLE h) U.ι).app N).symm
  simp only [X.homOfLE_ι h] at e'
  exact e'

theorem isFinitePresentation_of_locally_iso {X : Scheme.{u}} (M N : X.Modules)
    [M.IsFinitePresentation]
    (h : ∀ x : X, ∃ V : X.Opens, x ∈ V ∧ Nonempty (N.restrict V.ι ≅ M.restrict V.ι)) :
    N.IsFinitePresentation := by
  apply isFinitePresentation_of_localPresentations
  intro x
  obtain ⟨V,hxV,⟨e⟩⟩ := h x
  obtain ⟨U,hxU,P,hP⟩ := exists_local_finitePresentation M x
  obtain ⟨Q,hQ⟩ := finitePresentation_of_le M (V := U ⊓ V) inf_le_left P
  let e' := restrictIsoOfLE (V := U ⊓ V) inf_le_right e
  let : IsIso e'.inv := e'.isIso_inv
  exact ⟨U ⊓ V, ⟨hxU,hxV⟩, presentationOfIso e'.symm Q,
    ⟨⟨hQ.isFiniteType_generators.finite⟩, ⟨hQ.isFiniteType_relations.finite⟩⟩⟩

theorem moduleTwist_isFinitePresentation {X : Scheme.{0}}
    (L : PiExponentSeshadri.Geometry.LineBundle X) (n : ℕ) (M : X.Modules)
    [M.IsFinitePresentation] :
    ((PiExponentSeshadri.Geometry.moduleTwistFunctor L n).obj M).IsFinitePresentation := by
  apply isFinitePresentation_of_locally_iso M
  intro x
  obtain ⟨U,hxU,⟨e⟩⟩ := L.locallyRankOne x
  exact ⟨U,hxU,⟨(PiExponentSeshadri.Geometry.moduleTwistRestrictFrame L U e n).app M⟩⟩

end
end PiExponent.FiniteGlobalPresentation

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/FiniteSupportLocalIso.lean <==
import OAI.NumberTheory.PiExponent.Approximation.SectionOpens
import OAI.NumberTheory.PiExponent.Geometry.SupportedSheaf

namespace OAI


namespace PiExponentSeshadri.Geometry
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace Opposite
open PiExponentSeshadri.Frames PiExponentSeshadri.SectionOpens
variable {X : Scheme.{0}}

def openSectionModule (M : X.Modules) (U : X.Opens) : ModuleCat Γ(X,⊤) := by
  letI := Module.compHom Γ(M,U) (X.presheaf.map (homOfLE (show U ≤ ⊤ from le_top)).op).hom
  exact ModuleCat.of Γ(X,⊤) Γ(M,U)

def openSectionRestriction (M : X.Modules) (U : X.Opens) :
    Γ(M,⊤) →ₗ[Γ(X,⊤)] openSectionModule M U where
  toFun := M.presheaf.map (homOfLE (show U ≤ ⊤ from le_top)).op
  map_add' := map_add _
  map_smul' := fun r s => M.map_smul _ r s

def disjointSupportCoverEquiv (M : X.Modules) {ι : Type*} (D : ι → X.Opens)
    (hcover : ⊤ ≤ ⨆ i, D i)
    (hz : ∀ i j, i ≠ j → Subsingleton Γ(M,D i ⊓ D j)) :
    Γ(M,⊤) ≃ₗ[Γ(X,⊤)] ((i : ι) → openSectionModule M (D i)) := by
  let F : (X : TopCat).Sheaf AddCommGrpCat :=
    (SheafOfModules.toSheaf X.ringCatSheaf).obj M
  let f := LinearMap.pi (fun i => openSectionRestriction M (D i))
  apply LinearEquiv.ofBijective f
  constructor
  · intro s t h
    apply F.eq_of_locally_eq' D ⊤ (fun _ => homOfLE le_top) hcover s t
    intro i
    exact congrFun h i
  · intro s
    have hc : TopCat.Presheaf.IsCompatible F.obj D s := by
      intro i j
      by_cases h : i = j
      · subst j; rfl
      · let : Subsingleton (F.obj.obj (op (D i ⊓ D j))) := hz i j h
        exact Subsingleton.elim _ _
    obtain ⟨t,ht,_⟩ := F.existsUnique_gluing' D ⊤ (fun _ => homOfLE le_top) hcover s hc
    exact ⟨t,funext ht⟩

def openSectionIso (M N : X.Modules) (U : X.Opens)
    (e : M.restrict U.ι ≅ N.restrict U.ι) :
    openSectionModule M U ≃ₗ[Γ(X,⊤)] openSectionModule N U := by
  let etop := ((Scheme.Modules.toPresheaf U.toScheme).mapIso e).app (op ⊤)
  let a := (M.restrictAppIso U.ι ⊤).symm ≪≫ etop ≪≫ N.restrictAppIso U.ι ⊤
  have E : openSectionModule M (U.ι ''ᵁ ⊤) ≃ₗ[Γ(X,⊤)]
      openSectionModule N (U.ι ''ᵁ ⊤) := by
    refine { toFun := fun x => a.hom x
             invFun := fun x => a.inv x
             left_inv := by intro s; exact ConcreteCategory.congr_hom a.hom_inv_id s
             right_inv := by intro s; exact ConcreteCategory.congr_hom a.inv_hom_id s
             map_add' := map_add _
             map_smul' := ?_ }
    intro r s
    change Γ(M,U.ι ''ᵁ ⊤) at s
    change (N.restrictAppIso U.ι ⊤).hom
        (e.hom.app ⊤ ((M.restrictAppIso U.ι ⊤).inv
          ((X.presheaf.map (homOfLE (show U.ι ''ᵁ ⊤ ≤ ⊤ from le_top)).op r) • s))) =
      (X.presheaf.map (homOfLE (show U.ι ''ᵁ ⊤ ≤ ⊤ from le_top)).op r) • a.hom s
    rw [Scheme.Modules.smul_restrictAppIso_inv_apply,e.hom.app_smul,
      Scheme.Modules.smul_restrictAppIso_hom_apply]
    simp only [← ConcreteCategory.comp_apply, Category.assoc, Iso.hom_inv_id, Category.comp_id]
    rfl
  have htop : U.ι ''ᵁ (⊤ : U.toScheme.Opens) = U := by
    rw [Scheme.Hom.image_top_eq_opensRange,Scheme.Opens.opensRange_ι]
  exact htop ▸ E

def finiteSupportLocallyIsoGlobal (M N : X.Modules) (S : Set X)
    (hfin : S.Finite) (hclosed : ∀ x ∈ S, IsClosed ({x} : Set X))
    (hM : ∀ x ∉ S, Subsingleton (M.presheaf.stalk x))
    (hN : ∀ x ∉ S, Subsingleton (N.presheaf.stalk x))
    (hloc : ∀ x ∈ S, ∃ U : X.Opens, x ∈ U ∧ Nonempty (M.restrict U.ι ≅ N.restrict U.ι)) :
    Γ(M,⊤) ≃ₗ[Γ(X,⊤)] Γ(N,⊤) := by
  classical
  choose U hx he using fun x : S => hloc x x.property
  let e : ∀ x : S, M.restrict (U x).ι ≅ N.restrict (U x).ι := fun x => (he x).some
  have hc : IsClosed S := by
    rw [← Set.biUnion_of_singleton S]
    exact hfin.isClosed_biUnion hclosed
  have hcx (x : S) : IsClosed (S \ {x.val}) := by
    rw [← Set.biUnion_of_singleton (S \ {x.val})]
    exact (hfin.subset Set.sdiff_subset).isClosed_biUnion (fun y hy => hclosed y hy.1)
  let V : S → X.Opens := fun x => U x ⊓ ⟨(S \ {x.val})ᶜ,(hcx x).isOpen_compl⟩
  let D : Option S → X.Opens := fun x => match x with
    | none => ⟨Sᶜ,hc.isOpen_compl⟩
    | some x => V x
  have hV (x : S) : x.val ∈ V x := ⟨hx x,fun h => h.2 rfl⟩
  have hcover : ⊤ ≤ ⨆ i, D i := by
    intro x _
    by_cases hs : x ∈ S
    · exact Opens.mem_iSup.mpr ⟨some ⟨x,hs⟩,hV ⟨x,hs⟩⟩
    · exact Opens.mem_iSup.mpr ⟨none,hs⟩
  have honly (x : X) (hs : x ∈ S) (i : Option S) (hi : x ∈ D i) :
      i = some ⟨x,hs⟩ := by
    cases i with
    | none => exact (hi hs).elim
    | some y =>
      congr 1
      apply Subtype.ext
      by_contra hne
      exact hi.2 ⟨hs,fun h => hne h.symm⟩
  have hz (P : X.Modules) (hP : ∀ x ∉ S, Subsingleton (P.presheaf.stalk x)) :
      ∀ i j, i ≠ j → Subsingleton Γ(P,D i ⊓ D j) := by
    intro i j hij
    apply FiniteSupport.sections_subsingleton_of_stalks
      ((SheafOfModules.toSheaf X.ringCatSheaf).obj P)
    intro x hx
    apply hP
    intro hs
    exact hij ((honly x hs i hx.1).trans (honly x hs j hx.2).symm)
  have eD (i : Option S) : openSectionModule M (D i) ≃ₗ[Γ(X,⊤)] openSectionModule N (D i) := by
    cases i with
    | none =>
      letI : Subsingleton (openSectionModule M (D none)) := by
        change Subsingleton Γ(M,D none)
        exact FiniteSupport.sections_subsingleton_of_stalks
          ((SheafOfModules.toSheaf X.ringCatSheaf).obj M) _ (fun x hx => hM x hx)
      letI : Subsingleton (openSectionModule N (D none)) := by
        change Subsingleton Γ(N,D none)
        exact FiniteSupport.sections_subsingleton_of_stalks
          ((SheafOfModules.toSheaf X.ringCatSheaf).obj N) _ (fun x hx => hN x hx)
      exact LinearEquiv.ofSubsingleton _ _
    | some x =>
      let hVu : V x ≤ U x := inf_le_left
      let nest (P : X.Modules) : (P.restrict (U x).ι).restrict (X.homOfLE hVu) ≅ P.restrict (V x).ι :=
        ((Scheme.Modules.restrictFunctorComp (X.homOfLE hVu) (U x).ι).app P).symm ≪≫
          (Scheme.Modules.restrictFunctorCongr (X.homOfLE_ι hVu)).app P
      exact openSectionIso M N (V x) ((nest M).symm ≪≫
        (Scheme.Modules.restrictFunctor (X.homOfLE hVu)).mapIso (e x) ≪≫ nest N)
  exact (disjointSupportCoverEquiv M D hcover (hz M hM)).trans
    ((LinearEquiv.piCongrRight eD).trans (disjointSupportCoverEquiv N D hcover (hz N hN)).symm)

end
end PiExponentSeshadri.Geometry

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/FinsuppCandidates.lean <==
import Mathlib.LinearAlgebra.Finsupp.LinearCombination
import OAI.NumberTheory.PiExponent.LocalAlgebra.ParameterCombinations

namespace OAI

namespace PiExponentJets.W22

variable {k σ ι : Type*} [CommRing k]

theorem linearCombination_eq_parameterCombination (f : ι → MvPolynomial σ k) (c : ι →₀ k) :
    Finsupp.linearCombination k f c = parameterCombination c.support c f := by
  simp only [Finsupp.linearCombination_apply, Finsupp.sum, parameterCombination,
    MvPolynomial.C_mul']

theorem linearCombination_totalDegree_le (f : ι → MvPolynomial σ k) (c : ι →₀ k)
    {d : ℕ} (hf : ∀ i, (f i).totalDegree ≤ d) :
    (Finsupp.linearCombination k f c).totalDegree ≤ d := by
  rw [linearCombination_eq_parameterCombination]
  exact parameterCombination_totalDegree_le c.support c f (fun i _ => hf i)

theorem linearCombination_mem_ideal (f : ι → MvPolynomial σ k) (c : ι →₀ k)
    (J : Ideal (MvPolynomial σ k)) (hf : ∀ i, f i ∈ J) :
    Finsupp.linearCombination k f c ∈ J := by
  rw [linearCombination_eq_parameterCombination]
  exact parameterCombination_mem c.support c f J (fun i _ => hf i)

end PiExponentJets.W22

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/FlatLocalLength.lean <==
import Mathlib.RingTheory.Flat.Basic
import Mathlib.RingTheory.Length
import Mathlib.RingTheory.LocalRing.MaximalIdeal.Basic
import Mathlib.RingTheory.TensorProduct.Quotient

namespace OAI

noncomputable section
namespace PiExponentJets.W25

open TensorProduct

variable {A B : Type*} [CommRing A] [CommRing B] [Algebra A B]
  [IsLocalRing A] [IsLocalRing B]

theorem simple_baseChange_of_map_maximalIdeal
    (hmax : (IsLocalRing.maximalIdeal A).map (algebraMap A B) =
      IsLocalRing.maximalIdeal B)
    {M : Type*} [AddCommGroup M] [Module A M] [IsSimpleModule A M] :
    IsSimpleModule B (B ⊗[A] M) := by
  obtain ⟨J, hJ, ⟨e⟩⟩ :=
    (isSimpleModule_iff_quot_maximal (R := A) (M := M)).mp inferInstance
  have hJmax : J = IsLocalRing.maximalIdeal A := IsLocalRing.eq_maximalIdeal hJ
  subst J
  have : IsSimpleModule B (B ⧸ IsLocalRing.maximalIdeal B) :=
    isSimpleModule_iff_isCoatom.mpr
      (Ideal.isMaximal_def.mp (inferInstance : (IsLocalRing.maximalIdeal B).IsMaximal))
  let eB : (B ⊗[A] M) ≃ₗ[B] (B ⧸ IsLocalRing.maximalIdeal B) :=
    (e.baseChange A B M (A ⧸ IsLocalRing.maximalIdeal A)).trans
      ((Algebra.TensorProduct.quotIdealMapEquivTensorQuot B
        (IsLocalRing.maximalIdeal A)).toLinearEquiv.symm.trans
        (Submodule.quotEquivOfEq _ _ hmax))
  exact IsSimpleModule.congr eB

theorem length_baseChange_of_flat_local [Module.Flat A B]
    (hmax : (IsLocalRing.maximalIdeal A).map (algebraMap A B) =
      IsLocalRing.maximalIdeal B)
    {M : Type*} [AddCommGroup M] [Module A M] (hM : IsFiniteLength A M) :
    Module.length B (B ⊗[A] M) = Module.length A M := by
  induction hM with
  | of_subsingleton =>
    simp only [Module.length_eq_zero]
  | @of_simple_quotient M _ _ N hsimple hN ih =>
    have : IsSimpleModule B (B ⊗[A] (M ⧸ N)) :=
      simple_baseChange_of_map_maximalIdeal hmax
    have hexact : Function.Exact N.subtype N.mkQ := by
      rw [LinearMap.exact_iff, Submodule.range_subtype, Submodule.ker_mkQ]
    have hinj : Function.Injective (N.subtype.baseChange B) :=
      Module.Flat.lTensor_preserves_injective_linearMap N.subtype
        (Submodule.subtype_injective N)
    have hsurj : Function.Surjective (N.mkQ.baseChange B) :=
      LinearMap.lTensor_surjective B (Submodule.mkQ_surjective N)
    have hbaseexact : Function.Exact (N.subtype.baseChange B) (N.mkQ.baseChange B) :=
      Module.Flat.lTensor_exact B hexact
    have hA := Module.length_eq_add_of_exact N.subtype N.mkQ
      (Submodule.subtype_injective N) (Submodule.mkQ_surjective N) hexact
    have hB := Module.length_eq_add_of_exact (N.subtype.baseChange B)
      (N.mkQ.baseChange B) hinj hsurj hbaseexact
    calc
      Module.length B (B ⊗[A] M) =
          Module.length B (B ⊗[A] N) + Module.length B (B ⊗[A] (M ⧸ N)) := hB
      _ = Module.length A N + Module.length A (M ⧸ N) := by
        rw [ih, Module.length_eq_one B (B ⊗[A] (M ⧸ N)),
          Module.length_eq_one A (M ⧸ N)]
      _ = Module.length A M := hA.symm

theorem finiteLength_baseChange_of_flat_local [Module.Flat A B]
    (hmax : (IsLocalRing.maximalIdeal A).map (algebraMap A B) =
      IsLocalRing.maximalIdeal B)
    {M : Type*} [AddCommGroup M] [Module A M] (hM : IsFiniteLength A M) :
    IsFiniteLength B (B ⊗[A] M) := by
  apply Module.length_ne_top_iff.mp
  rw [length_baseChange_of_flat_local hmax hM]
  exact Module.length_ne_top_iff.mpr hM

theorem length_quotient_map_of_flat_local [Module.Flat A B]
    (hmax : (IsLocalRing.maximalIdeal A).map (algebraMap A B) =
      IsLocalRing.maximalIdeal B)
    (I : Ideal A) (hI : IsFiniteLength A (A ⧸ I)) :
    Module.length B (B ⧸ I.map (algebraMap A B)) = Module.length A (A ⧸ I) := by
  calc
    Module.length B (B ⧸ I.map (algebraMap A B)) =
        Module.length B (B ⊗[A] (A ⧸ I)) :=
      (Algebra.TensorProduct.quotIdealMapEquivTensorQuot B I).toLinearEquiv.length_eq
    _ = Module.length A (A ⧸ I) := length_baseChange_of_flat_local hmax hI

end PiExponentJets.W25

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/FreeResolutionAssociatedHeight.lean <==
import Mathlib.Algebra.Category.ModuleCat.Ext.HasExt
import Mathlib.Algebra.Homology.DerivedCategory.Ext.ExactSequences
import Mathlib.Data.Nat.Init
import Mathlib.RingTheory.Ideal.AssociatedPrime.Localization
import Mathlib.RingTheory.LocalRing.ResidueField.Basic
import Mathlib.RingTheory.Localization.Submodule

namespace OAI

noncomputable section

universe w v u

namespace PiExponentJets.W18
open CategoryTheory CategoryTheory.Abelian

section ExactDimensionShifting
variable {C : Type u} [Category.{v} C] [Abelian C] [HasExt.{w} C]

theorem ext_subsingleton_of_shortExact
    (X : C) (S : ShortComplex C) (hS : S.ShortExact) (n : ℕ)
    (hmid : Subsingleton (Ext X S.X₂ n))
    (hleft : Subsingleton (Ext X S.X₁ (n + 1))) :
    Subsingleton (Ext X S.X₃ n) := by
  let := hmid
  let := hleft
  apply subsingleton_of_forall_eq 0
  intro e
  obtain ⟨a, ha⟩ := Ext.covariant_sequence_exact₃ X hS e rfl
    (Subsingleton.elim _ 0)
  rw [Subsingleton.elim a 0, Ext.zero_comp] at ha
  exact ha.symm

theorem ext_zero_of_finite_exact_resolution
    (X : C) (K F : ℕ → C) (r : ℕ)
    (i : ∀ n, K (n + 1) ⟶ F n) (p : ∀ n, F n ⟶ K n)
    (hzero : ∀ n, i n ≫ p n = 0)
    (hexact : ∀ n < r, (ShortComplex.mk (i n) (p n) (hzero n)).ShortExact)
    (hmid : ∀ n < r, Subsingleton (Ext X (F n) n))
    (hend : Subsingleton (Ext X (K r) r)) :
    Subsingleton (Ext X (K 0) 0) := by
  exact Nat.decreasingInduction
    (motive := fun n _ => Subsingleton (Ext X (K n) n))
    (fun n hn ih => ext_subsingleton_of_shortExact X
      (ShortComplex.mk (i n) (p n) (hzero n)) (hexact n hn) n (hmid n hn) ih)
    hend (Nat.zero_le r)

theorem nonzero_ext_forces_resolution_obstruction
    (X : C) (K F : ℕ → C) (r : ℕ)
    (i : ∀ n, K (n + 1) ⟶ F n) (p : ∀ n, F n ⟶ K n)
    (hzero : ∀ n, i n ≫ p n = 0)
    (hexact : ∀ n < r, (ShortComplex.mk (i n) (p n) (hzero n)).ShortExact)
    (e : Ext X (K 0) 0) (he : e ≠ 0) :
    ¬ ((∀ n < r, Subsingleton (Ext X (F n) n)) ∧
      Subsingleton (Ext X (K r) r)) := by
  rintro ⟨hmid, hend⟩
  let := ext_zero_of_finite_exact_resolution X K F r i p hzero hexact hmid hend
  exact he (Subsingleton.elim _ _)

theorem lengthTwo_ext_zero
    (X : C) (S T : ShortComplex C) (hS : S.ShortExact) (hT : T.ShortExact)
    (hlink : T.X₃ = S.X₁)
    (hF₀ : Subsingleton (Ext X S.X₂ 0))
    (hF₁ : Subsingleton (Ext X T.X₂ 1))
    (hF₂ : Subsingleton (Ext X T.X₁ 2)) :
    Subsingleton (Ext X S.X₃ 0) := by
  have hK : Subsingleton (Ext X T.X₃ 1) :=
    ext_subsingleton_of_shortExact X T hT 1 hF₁ hF₂
  rw [hlink] at hK
  exact ext_subsingleton_of_shortExact X S hS 0 hF₀ hK

end ExactDimensionShifting

variable {R : Type u} [CommRing R] [IsNoetherianRing R]
variable {M : Type u} [AddCommGroup M] [Module R M]

theorem associatedPrime_nonzero_quotient_hom (P : Ideal R)
    (hP : IsAssociatedPrime P M) :
    ∃ f : R ⧸ P →ₗ[R] M, f ≠ 0 := by
  obtain ⟨hprime, f, hf⟩ :=
    (isAssociatedPrime_iff_exists_injective_linearMap P M).mp hP
  let := hprime
  refine ⟨f, ?_⟩
  intro hz
  have h10 : (1 : R ⧸ P) = 0 := hf (by simp [hz])
  exact one_ne_zero h10

theorem associatedPrime_nonzero_ext_zero (P : Ideal R)
    (hP : IsAssociatedPrime P M) :
    ∃ e : Ext (ModuleCat.of R (R ⧸ P)) (ModuleCat.of R M) 0, e ≠ 0 := by
  obtain ⟨f, hf⟩ := associatedPrime_nonzero_quotient_hom P hP
  refine ⟨Ext.mk₀ (ModuleCat.ofHom f), ?_⟩
  intro he
  have hh := (Ext.mk₀_eq_zero_iff (ModuleCat.ofHom f)).mp he
  exact hf (congrArg (fun g : ModuleCat.of R (R ⧸ P) ⟶ ModuleCat.of R M => g.hom) hh)

theorem not_isAssociatedPrime_of_ext_zero (P : Ideal R)
    (h : Subsingleton (Ext (ModuleCat.of R (R ⧸ P)) (ModuleCat.of R M) 0)) :
    ¬ IsAssociatedPrime P M := by
  intro hP
  obtain ⟨e, he⟩ := associatedPrime_nonzero_ext_zero P hP
  exact he (h.elim e 0)

theorem associatedPrime_local_nonzero_ext_zero (P : Ideal R) [P.IsPrime]
    (hP : IsAssociatedPrime P M) :
    ∃ e : Ext
      (ModuleCat.of (Localization.AtPrime P)
        (IsLocalRing.ResidueField (Localization.AtPrime P)))
      (ModuleCat.of (Localization.AtPrime P) (LocalizedModule.AtPrime P M)) 0,
      e ≠ 0 := by
  have hlocal : IsAssociatedPrime (IsLocalRing.maximalIdeal (Localization.AtPrime P))
      (LocalizedModule.AtPrime P M) :=
    Module.associatedPrimes.mem_associatedPrimes_atPrime_of_mem_associatedPrimes hP
  exact associatedPrime_nonzero_ext_zero
    (IsLocalRing.maximalIdeal (Localization.AtPrime P)) hlocal

end PiExponentJets.W18

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/GenericCombination.lean <==
import Mathlib.Algebra.Module.Submodule.RestrictScalars
import Mathlib.Algebra.Module.Submodule.Union
import Mathlib.LinearAlgebra.Finsupp.LinearCombination
import Mathlib.RingTheory.Ideal.Operations
import Mathlib.RingTheory.Ideal.Span

namespace OAI

namespace PiExponentSiegel.W20

variable {K M I J : Type*} [Field K] [Infinite K]
  [AddCommGroup M] [Module K M] [Finite I]

theorem exists_linearCombination_avoiding_submodules
    (g : J → M) (P : I → Submodule K M)
    (h : ∀ i, ¬ Submodule.span K (Set.range g) ≤ P i) :
    ∃ c : J →₀ K, ∀ i, Finsupp.linearCombination K g c ∉ P i := by
  let bad : I → Submodule K (J →₀ K) :=
    fun i => (P i).comap (Finsupp.linearCombination K g)
  have hbad : ∀ i, bad i ≠ ⊤ := by
    intro i hi
    apply h i
    apply Submodule.span_le.mpr
    rintro _ ⟨j, rfl⟩
    have hc : Finsupp.single j (1 : K) ∈ bad i := by
      rw [hi]
      trivial
    change Finsupp.linearCombination K g (Finsupp.single j 1) ∈ P i at hc
    simpa using hc
  obtain ⟨c, hc⟩ := Submodule.exists_forall_notMem_of_forall_ne_top bad hbad
  exact ⟨c, hc⟩

variable {R : Type*} [CommRing R] [Algebra K R]

theorem exists_linearCombination_avoiding_ideals
    (g : J → R) (P : I → Ideal R)
    (h : ∀ i, ¬ Ideal.span (Set.range g) ≤ P i) :
    ∃ c : J →₀ K, ∀ i, Finsupp.linearCombination K g c ∉ P i := by
  apply exists_linearCombination_avoiding_submodules g
    (fun i => (P i).restrictScalars K)
  intro i hi
  apply h i
  apply Ideal.span_le.mpr
  intro x hx
  exact hi (Submodule.subset_span hx)

theorem exists_span_element_avoiding_ideals
    (g : J → R) (P : I → Ideal R)
    (h : ∀ i, ¬ Ideal.span (Set.range g) ≤ P i) :
    ∃ x ∈ Submodule.span K (Set.range g), ∀ i, x ∉ P i := by
  obtain ⟨c, hc⟩ := exists_linearCombination_avoiding_ideals (K := K) g P h
  refine ⟨Finsupp.linearCombination K g c, ?_, hc⟩
  rw [← Finsupp.range_linearCombination]
  exact ⟨c, rfl⟩

theorem exists_linearCombination_avoiding_primes_below_radical
    (g : J → R) (m : Ideal R)
    (hgen : (Ideal.span (Set.range g)).radical = m)
    (P : I → Ideal R) (hprime : ∀ i, (P i).IsPrime)
    (hbelow : ∀ i, P i < m) :
    ∃ c : J →₀ K, ∀ i, Finsupp.linearCombination K g c ∉ P i := by
  apply exists_linearCombination_avoiding_ideals g P
  intro i hle
  have hmle : m ≤ P i := by
    rw [← hgen]
    exact (hprime i).radical_le_iff.mpr hle
  exact (not_le_of_gt (hbelow i)) hmle

end PiExponentSiegel.W20

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/GlobalInvertibleIdeal.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.InvertibleIdealLocal

namespace OAI

namespace PiExponentSeshadri.InvertibleLocal
noncomputable section

section
open CategoryTheory AlgebraicGeometry Opposite
open PiExponentSeshadri.Geometry
variable {X Y Z : Scheme} {I : X.IdealSheafData} {f : Y ⟶ X}

lemma restricted_image_on_chart (J : LineBundle Y) (ι : J.sheaf ⟶ structureSheaf Y)
    (h : PresentsPullbackIdeal I f J ι)
    (j : Z ⟶ Y) [IsOpenImmersion j] (U : Z.affineOpens) (V : X.affineOpens)
    (hUV : j ''ᵁ U.1 ≤ f ⁻¹ᵁ V.1) :
    ((restrictedInclusion J ι j).val.app (op U.1)).hom.range =
      ((I.comap f).comap j).ideal U := by
  rw [(I.comap f).ideal_comap_of_isOpenImmersion j U]
  have he := (h.2 ⟨j ''ᵁ U.1, U.2.image_of_isOpenImmersion j⟩ V hUV).trans
    (IdealPullback.comap_ideal I f _ V hUV).symm
  ext r
  change (∃ s, (restrictedInclusion J ι j).val.app (op U.1) s = r) ↔ _
  erw [Ideal.mem_comap, ← he]
  change (∃ s, _) ↔ ∃ s, ι.val.app (op (j ''ᵁ U.1)) s = (j.appIso U.1).inv r
  constructor
  · rintro ⟨s, hs⟩
    refine ⟨s, ?_⟩
    change (j.appIso U.1).hom (ι.val.app (op (j ''ᵁ U.1)) s) = r at hs
    rw [← hs]
    exact (congrArg (fun k : Γ(Y, j ''ᵁ U.1) ⟶ Γ(Y, j ''ᵁ U.1) =>
      k (ι.val.app (op (j ''ᵁ U.1)) s)) (j.appIso U.1).hom_inv_id).symm
  · rintro ⟨s, hs⟩
    refine ⟨s, ?_⟩
    change (j.appIso U.1).hom (ι.val.app (op (j ''ᵁ U.1)) s) = r
    rw [hs]
    exact congrArg (fun k : Γ(Z, U.1) ⟶ Γ(Z, U.1) => k r) (j.appIso U.1).inv_hom_id

private theorem mono_iso_inv_comp {C : Type*} [Category C] {A B D : C}
    (e : A ≅ B) (g : A ⟶ D) [Mono g] : Mono (e.inv ≫ g) := inferInstance

lemma local_equation_on_chart (J : LineBundle Y) (ι : J.sheaf ⟶ structureSheaf Y)
    (h : PresentsPullbackIdeal I f J ι)
    (U : Y.affineOpens) (V : X.affineOpens) (hUV : U.1 ≤ f ⁻¹ᵁ V.1)
    (e : J.sheaf.restrict U.1.ι ≅ structureSheaf U.1.toScheme) :
    ∃ r : Γ(U.1.toScheme, ⊤), IsRegular r ∧
      ((I.comap f).comap U.1.ι).ideal ⟨⊤, isAffineOpen_top _⟩ = Ideal.span {r} := by
  let : Mono ι := h.1
  let g : UnitEndomorphism.unit U.1.toScheme ⟶ UnitEndomorphism.unit U.1.toScheme :=
    e.inv ≫ restrictedInclusion J ι U.1.ι
  let : Mono (restrictedInclusion J ι U.1.ι) := restrictedInclusion_mono J ι U.1.ι
  have : Mono g := mono_iso_inv_comp e (restrictedInclusion J ι U.1.ι)
  refine ⟨UnitEndomorphism.equation g ⊤, UnitEndomorphism.equation_regular g ⊤, ?_⟩
  rw [← UnitEndomorphism.image_principal g ⊤,
    ← restricted_image_on_chart J ι h U.1.ι ⟨⊤, isAffineOpen_top _⟩ V
      (by simpa only [Scheme.Opens.ι_image_top] using hUV)]
  ext r
  change (∃ s, (restrictedInclusion J ι U.1.ι).val.app (op ⊤) s = r) ↔
    ∃ s, (restrictedInclusion J ι U.1.ι).val.app (op ⊤) (e.inv.val.app (op ⊤) s) = r
  constructor
  · rintro ⟨s, hs⟩
    refine ⟨e.hom.val.app (op ⊤) s, ?_⟩
    have ht : e.inv.val.app (op ⊤) (e.hom.val.app (op ⊤) s) = s := by
      exact congrArg (fun k : J.sheaf.restrict U.1.ι ⟶ J.sheaf.restrict U.1.ι =>
        k.val.app (op ⊤) s) e.hom_inv_id
    rw [ht]; exact hs
  · rintro ⟨s, hs⟩
    exact ⟨e.inv.val.app (op ⊤) s, hs⟩

lemma local_equations (hf : InvertiblePullbackIdeal I f) (y : Y) :
    ∃ U : Y.affineOpens, y ∈ U.1 ∧ ∃ r : Γ(U.1.toScheme, ⊤), IsRegular r ∧
      ((I.comap f).comap U.1.ι).ideal ⟨⊤, isAffineOpen_top _⟩ = Ideal.span {r} := by
  obtain ⟨J, ι, h⟩ := hf
  obtain ⟨W, hyW, ⟨e⟩⟩ := J.locallyRankOne y
  obtain ⟨V, hV, hyV, _⟩ := exists_isAffineOpen_mem_and_subset
    (show f y ∈ (⊤ : X.Opens) from trivial)
  obtain ⟨U, hU, hyU, hUV⟩ := exists_isAffineOpen_mem_and_subset
    (show y ∈ W ⊓ f ⁻¹ᵁ V from ⟨hyW, hyV⟩)
  refine ⟨⟨U, hU⟩, hyU, ?_⟩
  exact local_equation_on_chart J ι h ⟨U, hU⟩ ⟨V, hV⟩
    (hUV.trans inf_le_right) (frameOfLE J.sheaf (hUV.trans inf_le_left) e)

lemma invertible_iff_local_equations :
    InvertiblePullbackIdeal I f ↔
    ∀ y : Y, ∃ U : Y.affineOpens, y ∈ U.1 ∧
      ∃ r : Γ(U.1.toScheme, ⊤), IsRegular r ∧
      ((I.comap f).comap U.1.ι).ideal ⟨⊤, isAffineOpen_top _⟩ = Ideal.span {r} :=
  ⟨local_equations, invertible_of_local_equations⟩

lemma invertible_congr {X' : Scheme} {I' : X'.IdealSheafData} {f' : Y ⟶ X'}
    (he : I.comap f = I'.comap f') :
    InvertiblePullbackIdeal I f ↔ InvertiblePullbackIdeal I' f' := by
  rw [invertible_iff_local_equations, invertible_iff_local_equations, he]

end

open CategoryTheory AlgebraicGeometry
open PiExponentSeshadri.Geometry
variable {X Y Z : Scheme}

lemma presents_restrict_general (I : X.IdealSheafData) (f : Y ⟶ X)
    (J : LineBundle Y) (ι : J.sheaf ⟶ structureSheaf Y)
    (hf : PresentsPullbackIdeal I f J ι) (j : Z ⟶ Y) [IsOpenImmersion j] :
    PresentsPullbackIdeal I (j ≫ f) (restrictLineBundle J j) (restrictedInclusion J ι j) := by
  let : Mono ι := hf.1
  refine ⟨restrictedInclusion_mono J ι j, ?_⟩
  intro U V e
  change ((restrictedInclusion J ι j).val.app (Opposite.op U.1)).hom.range = _
  rw [restricted_image_on_chart J ι hf j U V ?_, ← Scheme.IdealSheafData.comap_comp]
  · exact IdealPullback.comap_ideal I (j ≫ f) U V e
  · rintro _ ⟨z, hz, rfl⟩
    exact e hz

lemma invertible_restrict_general (I : X.IdealSheafData) (f : Y ⟶ X)
    (hf : InvertiblePullbackIdeal I f) (j : Z ⟶ Y) [IsOpenImmersion j] :
    InvertiblePullbackIdeal I (j ≫ f) := by
  obtain ⟨J, ι, h⟩ := hf
  exact ⟨restrictLineBundle J j, restrictedInclusion J ι j,
    presents_restrict_general I f J ι h j⟩

lemma invertible_of_cover (I : X.IdealSheafData) (f : Y ⟶ X) (C : Y.OpenCover)
    (hf : ∀ i, InvertiblePullbackIdeal I (C.f i ≫ f)) :
    InvertiblePullbackIdeal I f := by
  let J : LineBundle Y := {
    sheaf := IdealModule.closedModule (I.comap f)
    locallyRankOne y := by
      let i := C.idx y
      obtain ⟨z, hz⟩ := C.covers y
      obtain ⟨U, hzU, r, hr, hIr⟩ := local_equations (hf i) z
      let j := U.1.ι ≫ C.f i
      have he : ((I.comap f).comap j).ideal ⟨⊤, isAffineOpen_top U.1.toScheme⟩ =
          Ideal.span {r} := by
        simpa only [j, Scheme.IdealSheafData.comap_comp] using hIr
      obtain ⟨e⟩ := IdealModule.frame_restriction (I.comap f) j r he hr.1
      refine ⟨j.opensRange, ?_, ⟨IdealModule.frameOnRange _ j e⟩⟩
      exact ⟨⟨z, hzU⟩, hz⟩ }
  have : Mono (IdealModule.closedInclusion (I.comap f)) :=
    inferInstanceAs (Mono (IdealModule.inclusion (I.comap f).subschemeι))
  refine ⟨J, IdealModule.closedInclusion (I.comap f), this, ?_⟩
  intro U V e
  change ((IdealModule.closedInclusion (I.comap f)).val.app (Opposite.op U.1)).hom.range = _
  rw [IdealModule.closed_image]
  exact IdealPullback.comap_ideal I f U V e

end
end PiExponentSeshadri.InvertibleLocal

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/HilbertDenominatorReduction.lean <==
import OAI.NumberTheory.PiExponent.Analysis.ColonSeriesTelescope

namespace OAI

namespace PiExponentJets.W64

open scoped BigOperators
attribute [local instance] MvPolynomial.gradedAlgebra
variable {k σ : Type*} [Field k] [Finite σ]

noncomputable def colonHilbertNumerator (P : ℕ → Polynomial ℤ) (m : ℕ) : Polynomial ℤ :=
  (∑ j ∈ Finset.range m, Polynomial.X ^ j * P j) * (1 - Polynomial.X) +
    Polynomial.X ^ m * P m

theorem stabilized_colon_polynomial_numerator
    (I : Ideal (MvPolynomial σ k))
    (hI : I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k))
    (f : MvPolynomial σ k) (hf : f.IsHomogeneous 1) (m r : ℕ)
    (hstable : iteratedColon I f (m+1) = iteratedColon I f m)
    (P : ℕ → Polynomial ℤ)
    (hP : ∀ j : ℕ, sectionHilbertSeries (Ideal.span {f} ⊔ iteratedColon I f j) =
      (P j : PowerSeries ℤ) * (PowerSeries.invOneSubPow ℤ r).val) :
    sectionHilbertSeries I = (colonHilbertNumerator P m : PowerSeries ℤ) *
      (PowerSeries.invOneSubPow ℤ (r+1)).val := by
  have hu : (PowerSeries.invOneSubPow ℤ r).val =
      (1-PowerSeries.X) * (PowerSeries.invOneSubPow ℤ (r+1)).val := by
    symm
    simpa only [pow_one, Nat.add_comm] using
      PowerSeries.one_sub_pow_mul_invOneSubPow_val_add_eq_invOneSubPow_val ℤ r 1
  have hv : (PowerSeries.invOneSubPow ℤ r).val * (PowerSeries.invOneSubPow ℤ 1).val =
      (PowerSeries.invOneSubPow ℤ (r+1)).val := by
    rw [← Units.val_mul, ← PowerSeries.invOneSubPow_add]
  rw [stabilized_iteratedColon_series I hI f hf m hstable]
  simp_rw [hP]
  have hsum : (∑ j ∈ Finset.range m,
      PowerSeries.X ^ j * ((P j : PowerSeries ℤ) * (PowerSeries.invOneSubPow ℤ r).val)) =
      (∑ j ∈ Finset.range m, PowerSeries.X ^ j * (P j : PowerSeries ℤ)) *
        (PowerSeries.invOneSubPow ℤ r).val := by
    simp only [Finset.sum_mul, mul_assoc]
  rw [hsum, mul_assoc (P m : PowerSeries ℤ), hv, hu]
  have hcoe : (colonHilbertNumerator P m : PowerSeries ℤ) =
      (∑ j ∈ Finset.range m, PowerSeries.X ^ j * (P j : PowerSeries ℤ)) *
        (1-PowerSeries.X) + PowerSeries.X ^ m * (P m : PowerSeries ℤ) := by
    change Polynomial.coeToPowerSeries.ringHom
      ((∑ j ∈ Finset.range m, Polynomial.X ^ j * P j) * (1-Polynomial.X) +
        Polynomial.X ^ m * P m) = _
    rw [map_add, map_mul, map_sum]
    simp only [map_mul, map_sub, map_pow, map_one]
    simp only [Polynomial.coeToPowerSeries.ringHom_apply, Polynomial.coe_X]
  rw [hcoe]
  ring

end PiExponentJets.W64

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/HilbertDifferenceDegree.lean <==
import Mathlib.Algebra.Polynomial.Degree.SmallDegree
import Mathlib.Algebra.Polynomial.Taylor
import Mathlib.Tactic

namespace OAI

namespace PiExponentJets.W27
open Polynomial

theorem difference_taylor_coefficient (p : Polynomial ℚ) (s : ℕ)
    (hp : p.natDegree = s+1) (a : ℚ) :
    (p - Polynomial.taylor a p).coeff s = -a * (s+1 : ℚ) * p.leadingCoeff := by
  have hd : (Polynomial.hasseDeriv s p).natDegree ≤ 1 := by
    simpa [hp] using Polynomial.natDegree_hasseDeriv_le p s
  have hlin := Polynomial.eq_X_add_C_of_natDegree_le_one hd
  have h0 : (Polynomial.hasseDeriv s p).coeff 0 = p.coeff s := by
    simp [Polynomial.hasseDeriv_coeff]
  have h1 : (Polynomial.hasseDeriv s p).coeff 1 = (s+1 : ℚ) * p.leadingCoeff := by
    rw [Polynomial.hasseDeriv_coeff]
    simp only [Nat.add_comm 1 s, Nat.choose_succ_self_right, Nat.cast_add, Nat.cast_one]
    rw [← hp, Polynomial.coeff_natDegree]
  rw [Polynomial.coeff_sub, Polynomial.taylor_coeff, hlin]
  simp only [Polynomial.eval_add, Polynomial.eval_mul, Polynomial.eval_C, Polynomial.eval_X]
  rw [h0, h1]
  ring

theorem difference_taylor_natDegree_le (p : Polynomial ℚ) (s : ℕ)
    (hp : p.natDegree = s+1) (a : ℚ) :
    (p - Polynomial.taylor a p).natDegree ≤ s := by
  apply Polynomial.natDegree_le_iff_coeff_eq_zero.mpr
  intro n hn
  rw [Polynomial.coeff_sub]
  by_cases he : n = s+1
  · subst n
    rw [← hp, Polynomial.coeff_natDegree, Polynomial.coeff_taylor_natDegree, sub_self]
  · have hlt : p.natDegree < n := by omega
    rw [Polynomial.coeff_eq_zero_of_natDegree_lt hlt,
      Polynomial.coeff_eq_zero_of_natDegree_lt (by simpa using hlt), sub_self]

theorem backward_difference_degree_and_leading
    (p : Polynomial ℚ) (s : ℕ) (hp : p.natDegree = s+1)
    (d : ℚ) (hd : d ≠ 0) :
    (p - Polynomial.taylor (-d) p).natDegree = s ∧
      (p - Polynomial.taylor (-d) p).leadingCoeff = d * (s+1 : ℚ) * p.leadingCoeff := by
  have hp0 : p ≠ 0 := by
    intro hz
    simp [hz] at hp
  have hs : (s+1 : ℚ) ≠ 0 := by positivity
  have hc : (p - Polynomial.taylor (-d) p).coeff s =
      d * (s+1 : ℚ) * p.leadingCoeff := by
    simpa using difference_taylor_coefficient p s hp (-d)
  have hcn : (p - Polynomial.taylor (-d) p).coeff s ≠ 0 := by
    rw [hc]
    exact mul_ne_zero (mul_ne_zero hd hs) (Polynomial.leadingCoeff_ne_zero.mpr hp0)
  have hdeg := Polynomial.natDegree_eq_of_le_of_coeff_ne_zero
    (difference_taylor_natDegree_le p s hp (-d)) hcn
  refine ⟨hdeg, ?_⟩
  simpa only [Polynomial.leadingCoeff, hdeg] using hc

theorem backward_difference_multiplicity
    (p : Polynomial ℚ) (s : ℕ) (hp : p.natDegree = s+1)
    (d : ℚ) (hd : d ≠ 0) :
    (p - Polynomial.taylor (-d) p).leadingCoeff *
        ((p - Polynomial.taylor (-d) p).natDegree.factorial : ℚ) =
      d * (p.leadingCoeff * (p.natDegree.factorial : ℚ)) := by
  obtain ⟨hdeg, hl⟩ := backward_difference_degree_and_leading p s hp d hd
  rw [hl, hdeg, hp, Nat.factorial_succ]
  push_cast
  ring

theorem backward_difference_eq_comp (p : Polynomial ℚ) (d : ℚ) :
    p - Polynomial.taylor (-d) p = p - p.comp (Polynomial.X - Polynomial.C d) := by
  simp only [Polynomial.taylor_apply, Polynomial.C_neg, sub_eq_add_neg]

end PiExponentJets.W27

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/HilbertGrowthComparison.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.PrimeHilbertDegree

namespace OAI

namespace PiExponentJets.W24

open Polynomial

theorem natDegree_le_of_eventual_polynomial_le (p q : Polynomial ℚ)
    (hp : 0 < p.leadingCoeff) (N : ℕ)
    (hle : ∀ n : ℕ, N ≤ n → p.eval (n : ℚ) ≤ q.eval (n : ℚ)) :
    p.natDegree ≤ q.natDegree := by
  by_contra hn
  have hdeg : q.degree < p.degree := degree_lt_degree (Nat.lt_of_not_ge hn)
  have hnonneg := W27.polynomial_leadingCoeff_nonneg_of_eventually_nonneg
    (q - p) N (fun n hn => by simpa only [eval_sub] using sub_nonneg.mpr (hle n hn))
  rw [leadingCoeff_sub_of_degree_lt' hdeg] at hnonneg
  exact (not_le_of_gt hp) (neg_nonneg.mp hnonneg)

theorem natDegree_affine_comp_le (p : Polynomial ℚ) (a b : ℚ) :
    (p.comp (C a * X + C b)).natDegree ≤ p.natDegree := by
  have ha : (C a * X + C b : Polynomial ℚ).natDegree ≤ 1 := by
    rw [natDegree_add_C]
    simpa only [natDegree_X] using natDegree_C_mul_le a (X : Polynomial ℚ)
  exact (natDegree_comp_le).trans ((Nat.mul_le_mul_left _ ha).trans_eq (Nat.mul_one _))

theorem natDegree_eq_of_polynomial_growth_bounds
    (q lower upper : Polynomial ℚ) (d : ℕ)
    (hql : 0 < q.leadingCoeff) (hll : 0 < lower.leadingCoeff)
    (hld : lower.natDegree = d) (hud : upper.natDegree ≤ d)
    (a b c e : ℚ) (N : ℕ)
    (hlo : ∀ n : ℕ, N ≤ n → lower.eval (n : ℚ) ≤ q.eval (a * n + b))
    (hup : ∀ n : ℕ, N ≤ n → q.eval (n : ℚ) ≤ upper.eval (c * n + e)) :
    q.natDegree = d := by
  have hlow : lower.natDegree ≤ (q.comp (C a * X + C b)).natDegree :=
    natDegree_le_of_eventual_polynomial_le lower _ hll N (by
      simpa only [eval_comp, eval_add, eval_mul, eval_C, eval_X] using hlo)
  have hupp : q.natDegree ≤ (upper.comp (C c * X + C e)).natDegree :=
    natDegree_le_of_eventual_polynomial_le q _ hql N (by
      simpa only [eval_comp, eval_add, eval_mul, eval_C, eval_X] using hup)
  exact le_antisymm
    (hupp.trans ((natDegree_affine_comp_le upper c e).trans hud))
    (hld ▸ hlow.trans (natDegree_affine_comp_le q a b))

end PiExponentJets.W24

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/HilbertMultiplicityFiltration.lean <==
import OAI.NumberTheory.PiExponent.Polynomials.HilbertPolynomial

namespace OAI

namespace PiExponentJets.W22

open PiExponentJets.W64
open scoped BigOperators
attribute [local instance] MvPolynomial.gradedAlgebra

variable {k σ : Type*} [Field k] [Fintype σ]

noncomputable def actualMultiplicity (I : Ideal (MvPolynomial σ k))
    (hI : I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k)) (d : ℕ) : ℚ :=
  (actualHP I hI).coeff d * (d.factorial : ℚ)

theorem actualMultiplicity_congr {I J : Ideal (MvPolynomial σ k)}
    (hI : I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k))
    (hJ : J.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k)) (h : I = J) (d : ℕ) :
    actualMultiplicity I hI d = actualMultiplicity J hJ d := by
  unfold actualMultiplicity
  rw [actualHP_congr hI hJ h]

theorem actualMultiplicity_nonneg (I : Ideal (MvPolynomial σ k))
    (hI : I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k)) (d : ℕ)
    (hd : (actualHP I hI).natDegree ≤ d) : 0 ≤ actualMultiplicity I hI d := by
  obtain ⟨N, hN⟩ := actualHP_eventually I hI
  exact W27.quotient_eventual_hilbert_coefficient_nonneg I (actualHP I hI) (N+1) d
    (fun n hn => (hN n (by omega)).symm) hd

theorem actualMultiplicity_top
    (h : (⊤ : Ideal (MvPolynomial σ k)).IsHomogeneous
      (MvPolynomial.homogeneousSubmodule σ k)) (d : ℕ) :
    actualMultiplicity ⊤ h d = 0 := by
  simp only [actualMultiplicity, actualHP_top h, Polynomial.coeff_zero, zero_mul]

theorem actualMultiplicity_cyclic_step
    (I J : Ideal (MvPolynomial σ k))
    (hI : I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k))
    (hJ : J.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k))
    {s : ℕ} (f : MvPolynomial σ k) (hf : f.IsHomogeneous s)
    (hstep : J = I ⊔ Ideal.span {f})
    (hP : (I.colon {f}).IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k))
    (d : ℕ) (hd : (actualHP (I.colon {f}) hP).natDegree ≤ d) :
    actualMultiplicity I hI d =
      actualMultiplicity J hJ d + actualMultiplicity (I.colon {f}) hP d := by
  have hJs : (Ideal.span {f} ⊔ I).IsHomogeneous
      (MvPolynomial.homogeneousSubmodule σ k) := by
    simpa only [hstep, sup_comm] using hJ
  have heq : Ideal.span {f} ⊔ I = J := (sup_comm _ _).trans hstep.symm
  unfold actualMultiplicity
  rw [actualHP_colon_step I hI f hf hJs hP, Polynomial.coeff_add,
    shiftHilbertPolynomial_top_coeff _ _ d hd, add_mul,
    actualHP_congr hJs hJ heq]

theorem rational_filtration_telescope (U V : ℕ → ℚ) :
    ∀ n : ℕ, (∀ i < n, U i = U (i+1) + V i) →
      U 0 = (∑ i ∈ Finset.range n, V i) + U n := by
  intro n
  induction n with
  | zero => intro _; simp
  | succ n ih =>
    intro hs
    have hprev := ih (fun i hi => hs i (Nat.lt_succ_of_lt hi))
    rw [hprev, hs n (Nat.lt_succ_self n), Finset.sum_range_succ]
    ring

end PiExponentJets.W22

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/HilbertZeroVariables.lean <==
import OAI.NumberTheory.PiExponent.Polynomials.HilbertPolynomialBase

namespace OAI

namespace PiExponentJets.W64

variable {k σ : Type*} [Field k] [Fintype σ]

theorem quotientSection_finrank_zero_of_no_variables
    (hσ : Fintype.card σ = 0) (I : Ideal (MvPolynomial σ k)) (n : ℕ) :
    Module.finrank k (quotientSection I (n+1)) = 0 := by
  have h := Submodule.finrank_map_le (Ideal.Quotient.mkₐ k I).toLinearMap
    (MvPolynomial.homogeneousSubmodule σ k (n+1))
  rw [homogeneousSection_finrank, card_exponents_degree, hσ,
    Nat.multichoose_zero_succ] at h
  exact Nat.eq_zero_of_le_zero h

theorem sectionHilbertSeries_no_variables
    (hσ : Fintype.card σ = 0) (I : Ideal (MvPolynomial σ k)) :
    sectionHilbertSeries I = PowerSeries.C (Module.finrank k (quotientSection I 0) : ℤ) := by
  ext n
  cases n with
  | zero => simp
  | succ n =>
    rw [coeff_sectionHilbertSeries, quotientSection_finrank_zero_of_no_variables hσ I n]
    simp only [PowerSeries.coeff_C, Nat.succ_ne_zero, ite_false, Nat.cast_zero]

theorem exists_hilbert_numerator_no_variables
    (hσ : Fintype.card σ = 0) (I : Ideal (MvPolynomial σ k)) :
    ∃ P : Polynomial ℤ, sectionHilbertSeries I =
      (P : PowerSeries ℤ) * (PowerSeries.invOneSubPow ℤ (Fintype.card σ)).val := by
  refine ⟨Polynomial.C (Module.finrank k (quotientSection I 0) : ℤ), ?_⟩
  simpa only [hσ, PowerSeries.invOneSubPow_zero, Units.val_one, mul_one,
    Polynomial.coe_C] using sectionHilbertSeries_no_variables hσ I

end PiExponentJets.W64

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/IdealFiniteGenerators.lean <==
import Mathlib.RingTheory.Noetherian.Basic
import Mathlib.Tactic

namespace OAI

namespace PiExponent.IdealFiniteGenerators

theorem exists_generators {R : Type*} [CommRing R] [IsNoetherianRing R]
    (I : Ideal R) : ∃ m : ℕ, ∃ a : Fin m → I,
      Ideal.span (Set.range fun j => (a j).val) = I := by
  obtain ⟨m,b,hb⟩ := Submodule.fg_iff_exists_fin_generating_family.mp
    (IsNoetherian.noetherian I)
  let a : Fin m → I := fun j => ⟨b j, by
    rw [← hb]
    exact Submodule.subset_span ⟨j,rfl⟩⟩
  exact ⟨m,a,hb⟩

end PiExponent.IdealFiniteGenerators

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/IdealModule.lean <==
import Mathlib.Algebra.Category.Grp.EpiMono
import Mathlib.Algebra.Category.Grp.Abelian
import Mathlib.CategoryTheory.Sites.Abelian
import Mathlib.Topology.Sheaves.LocallySurjective
import Mathlib.Algebra.Category.ModuleCat.Sheaf.PullbackFree
import Mathlib.AlgebraicGeometry.IdealSheaf.Functorial
import Mathlib.AlgebraicGeometry.IdealSheaf.Subscheme
import Mathlib.AlgebraicGeometry.Morphisms.Flat
import Mathlib.RingTheory.Flat.TorsionFree
import OAI.NumberTheory.PiExponent.Approximation.FrameSections

namespace OAI

noncomputable section

namespace PiExponentSeshadri.IdealModule

section
open CategoryTheory CategoryTheory.Limits AlgebraicGeometry Opposite
universe u
variable {X Y : Scheme.{u}} (f : X ⟶ Y)

def unit (X : Scheme.{u}) : X.Modules := SheafOfModules.unit X.ringCatSheaf

def structureMap : unit Y ⟶
    (Scheme.Modules.pushforward f).obj (unit X) :=
  SheafOfModules.unitToPushforwardObjUnit f.toRingCatSheafHom

@[simp] lemma structureMap_app (U : Y.Opens) (x : Γ(Y, U)) :
    ((structureMap f).val.app (op U)) x = (f.app U) x := rfl

def idealModule : Y.Modules := kernel (structureMap f)

def inclusion : idealModule f ⟶ unit Y :=
  kernel.ι (structureMap f)

instance : Mono (inclusion f) := inferInstanceAs (Mono (kernel.ι (structureMap f)))

def sectionsKernelIso (U : Y.Opens) :
    (idealModule f).val.obj (op U) ≅
      ModuleCat.of (Y.ringCatSheaf.obj.obj (op U))
        ((structureMap f).val.app (op U)).hom.ker :=
  PreservesKernel.iso
    (Scheme.Modules.toPresheafOfModules Y ⋙
      PresheafOfModules.evaluation Y.ringCatSheaf.obj (op U)) (structureMap f) ≪≫
    ModuleCat.kernelIsoKer _

lemma sectionsKernelIso_inclusion (U : Y.Opens) :
    (sectionsKernelIso f U).hom ≫
      ModuleCat.ofHom ((structureMap f).val.app (op U)).hom.ker.subtype =
        (inclusion f).val.app (op U) := by
  let E := Scheme.Modules.toPresheafOfModules Y ⋙
    PresheafOfModules.evaluation Y.ringCatSheaf.obj (op U)
  change ((PreservesKernel.iso E (structureMap f)).hom ≫
    (ModuleCat.kernelIsoKer (E.map (structureMap f))).hom) ≫
      ModuleCat.ofHom (E.map (structureMap f)).hom.ker.subtype =
        E.map (kernel.ι (structureMap f))
  rw [Category.assoc, ModuleCat.kernelIsoKer_hom_ker_subtype,
    PreservesKernel.iso_hom, kernelComparison_comp_ι]

lemma image_eq_kernel (U : Y.Opens) :
    ((inclusion f).val.app (op U)).hom.range = RingHom.ker (f.app U).hom := by
  ext x
  constructor
  · rintro ⟨y, rfl⟩
    change (f.app U) (((inclusion f).val.app (op U)) y) = 0
    have h := congrArg (fun g => (g.val.app (op U)) y)
      (kernel.condition (structureMap f))
    exact h
  · intro hx
    let y : ((structureMap f).val.app (op U)).hom.ker := ⟨x, hx⟩
    refine ⟨(sectionsKernelIso f U).inv y, ?_⟩
    have h := congrArg (fun g => g ((sectionsKernelIso f U).inv y))
      (sectionsKernelIso_inclusion f U)
    simpa using h.symm

lemma image_eq_ideal [QuasiCompact f] (U : Y.affineOpens) :
    ((inclusion f).val.app (op U.1)).hom.range = f.ker.ideal U := by
  rw [image_eq_kernel, Scheme.Hom.ker_apply]

end

section
open CategoryTheory CategoryTheory.Limits AlgebraicGeometry Opposite
universe u
variable {X Y : Scheme.{u}}

def closedModule (I : X.IdealSheafData) : X.Modules := idealModule I.subschemeι

def closedInclusion (I : X.IdealSheafData) : closedModule I ⟶ unit X :=
  inclusion I.subschemeι

lemma closed_image (I : X.IdealSheafData) (U : X.affineOpens) :
    ((closedInclusion I).val.app (op U.1)).hom.range = I.ideal U := by
  exact (image_eq_ideal I.subschemeι U).trans (congrArg (fun J => J.ideal U) I.ker_subschemeι)

lemma isIso_of_affine_app {M N : X.Modules} (g : M ⟶ N)
    (h : ∀ U : X.affineOpens, IsIso (g.app U.1)) : IsIso g := by
  let F := SheafOfModules.toSheaf X.ringCatSheaf
  have hb : TopologicalSpace.Opens.IsBasis (Set.range fun U : X.affineOpens => U.val) := by
    simpa using X.isBasis_affineOpens
  have hg : IsIso (F.map g) := TopCat.Sheaf.isIso_iff_isIso_basis hb h
  let : IsIso ((Scheme.Modules.toPresheaf X).map g) :=
    inferInstanceAs (IsIso ((sheafToPresheaf _ AddCommGrpCat).map (F.map g)))
  exact isIso_of_reflects_iso g (Scheme.Modules.toPresheaf X)

def multiply (r : Γ(X, ⊤)) : unit X ⟶ unit X where
  val.app U := by
    let S := X.ringCatSheaf.obj.obj U
    letI : CommRing S := inferInstanceAs (CommRing Γ(X, U.unop))
    exact ModuleCat.ofHom (LinearMap.mulLeft S
      ((X.presheaf.map (homOfLE le_top).op) r))
  val.naturality {U V} i := by
    apply ModuleCat.hom_ext
    apply LinearMap.ext
    intro a
    change Γ(X, U.unop) at a
    change (X.presheaf.map (homOfLE le_top).op r) * (X.presheaf.map i a) =
      X.presheaf.map i (X.presheaf.map (homOfLE le_top).op r * a)
    rw [map_mul, ← CommRingCat.comp_apply, ← Functor.map_comp]
    rfl

@[simp] lemma multiply_app (r : Γ(X, ⊤)) (U : X.Opens) (a : Γ(X, U)) :
    (multiply r).val.app (op U) a = X.presheaf.map (homOfLE le_top).op r * a := rfl

lemma multiply_structure_zero (f : Y ⟶ X) (r : Γ(X, ⊤))
    (hr : (f.app ⊤) r = 0) : multiply r ≫ structureMap f = 0 := by
  ext U a
  change Γ(X, U) at a
  change (f.app U) ((X.presheaf.map (homOfLE (show U ≤ ⊤ from le_top)).op r) *
    (a : Γ(X, U))) = 0
  rw [map_mul]
  have he : (f.app U) (X.presheaf.map (homOfLE le_top).op r) = 0 := by
    rw [← CommRingCat.comp_apply, f.naturality, CommRingCat.comp_apply, hr, map_zero]
  rw [he, zero_mul]

def equationToIdeal (f : Y ⟶ X) (r : Γ(X, ⊤)) (hr : (f.app ⊤) r = 0) :
    unit X ⟶ idealModule f :=
  kernel.lift (structureMap f) (multiply r) (multiply_structure_zero f r hr)

@[reassoc (attr := simp)] lemma equationToIdeal_inclusion
    (f : Y ⟶ X) (r : Γ(X, ⊤)) (hr : (f.app ⊤) r = 0) :
    equationToIdeal f r hr ≫ inclusion f = multiply r := kernel.lift_ι _ _ _

lemma equationToIdeal_app (f : Y ⟶ X) (r : Γ(X, ⊤)) (hr : (f.app ⊤) r = 0)
    (U : X.Opens) (a : Γ(X, U)) :
    (inclusion f).val.app (op U) ((equationToIdeal f r hr).val.app (op U) a) =
      X.presheaf.map (homOfLE le_top).op r * a :=
  congrArg (fun g => g.val.app (op U) a) (equationToIdeal_inclusion f r hr)

lemma isIso_equationToIdeal (f : Y ⟶ X) [QuasiCompact f]
    (r : Γ(X, ⊤)) (hr : (f.app ⊤) r = 0)
    (hprincipal : ∀ U : X.affineOpens,
      f.ker.ideal U = Ideal.span {X.presheaf.map (homOfLE le_top).op r})
    (hregular : ∀ U : X.affineOpens,
      IsLeftRegular (X.presheaf.map (homOfLE (show U.1 ≤ ⊤ from le_top)).op r)) :
    IsIso (equationToIdeal f r hr) := by
  apply isIso_of_affine_app
  intro U
  have hinj : Function.Injective ((inclusion f).val.app (op U.1)) := by
    let : Mono (inclusion f).val :=
      inferInstanceAs (Mono ((Scheme.Modules.toPresheafOfModules X).map (inclusion f)))
    exact PresheafOfModules.injective_of_mono (inclusion f).val (op U.1)
  apply (ConcreteCategory.isIso_iff_bijective _).mpr
  constructor
  · intro a b hab
    apply hregular U
    have he := congrArg ((inclusion f).val.app (op U.1)) hab
    change (inclusion f).val.app (op U.1) ((equationToIdeal f r hr).val.app (op U.1) a) =
      (inclusion f).val.app (op U.1) ((equationToIdeal f r hr).val.app (op U.1) b) at he
    exact (equationToIdeal_app f r hr U.1 a).symm.trans
      (he.trans (equationToIdeal_app f r hr U.1 b))
  · intro y
    have hy : (inclusion f).val.app (op U.1) y ∈ f.ker.ideal U := by
      rw [← image_eq_ideal f U]
      exact ⟨y, rfl⟩
    rw [hprincipal U] at hy
    have hd : X.presheaf.map (homOfLE (show U.1 ≤ ⊤ from le_top)).op r ∣
        (show Γ(X, U.1) from (inclusion f).val.app (op U.1) y) :=
      Ideal.mem_span_singleton.mp hy
    obtain ⟨a, ha⟩ := hd
    refine ⟨a, hinj ?_⟩
    exact (equationToIdeal_app f r hr U.1 a).trans ha.symm

end

section
open CategoryTheory AlgebraicGeometry
variable {X : Scheme}
lemma regular_map_flat {R S : Type*} [CommRing R] [CommRing S]
    (f : R →+* S) (hf : f.Flat) {r : R} (hr : IsLeftRegular r) :
    IsLeftRegular (f r) := by
  let := f.toAlgebra
  let : Module.Flat R S := hf
  have hh : IsSMulRegular S r := Module.Flat.isSMulRegular_of_isRegular
    ⟨hr, hr.right_of_commute (fun a => mul_comm r a)⟩
  simpa only [IsSMulRegular, IsLeftRegular, Algebra.smul_def, RingHom.algebraMap_toAlgebra] using hh

lemma restriction_regular [IsAffine X] (r : Γ(X, ⊤)) (hr : IsLeftRegular r)
    (U : X.affineOpens) :
    IsLeftRegular (X.presheaf.map (homOfLE (show U.1 ≤ ⊤ from le_top)).op r) := by
  apply regular_map_flat _ _ hr
  simpa [Scheme.Hom.appLE] using
    Scheme.Hom.flat_appLE (𝟙 X) (isAffineOpen_top X) U.2 (show U.1 ≤ (𝟙 X) ⁻¹ᵁ ⊤ from le_top)

end

open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace Opposite
variable {X Y : Scheme.{0}}

lemma structureMap_epi (f : X ⟶ Y) [IsClosedImmersion f] : Epi (structureMap f) := by
  let F := SheafOfModules.toSheaf Y.ringCatSheaf
  have hloc : TopCat.Presheaf.IsLocallySurjective (F.map (structureMap f)).hom := by
    apply (TopCat.Presheaf.isLocallySurjective_iff _).mpr
    intro U t y hy
    obtain ⟨_,⟨V,hA,rfl⟩,hyV,hVU⟩ :=
      Y.isBasis_affineOpens.exists_subset_of_mem_open hy U.isOpen
    obtain ⟨s,hs⟩ := f.app_surjective V hA
      (((F.obj ((Scheme.Modules.pushforward f).obj (unit X))).obj.map
        (homOfLE hVU).op) t)
    exact ⟨V,hVU,⟨s,hs⟩,hyV⟩
  let : Epi (F.map (structureMap f)) :=
    (TopCat.Sheaf.isLocallySurjective_iff_epi _).mp hloc
  exact F.epi_of_epi_map inferInstance

theorem closedSequence_exact (f : X ⟶ Y) [IsClosedImmersion f] :
    (ShortComplex.mk (inclusion f) (structureMap f) (kernel.condition _)).ShortExact := by
  let := structureMap_epi f
  exact { exact := ShortComplex.exact_kernel _ }

end PiExponentSeshadri.IdealModule

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/IdealModuleRestriction.lean <==
import OAI.NumberTheory.PiExponent.Geometry.IdealSheafPowers
import OAI.NumberTheory.PiExponent.LocalAlgebra.IdealPowerAnnihilator

namespace OAI

namespace PiExponentSeshadri.IdealModule
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace Opposite
variable {X Y : Scheme.{0}}

lemma restrictedInclusion_structureMap_eq_zero (I : Y.IdealSheafData)
    (f : X ⟶ Y) [IsOpenImmersion f] :
    restrictedInclusion I f ≫ structureMap (I.comap f).subschemeι = 0 := by
  apply hom_ext_affine
  intro U
  ext x
  change (I.comap f).subschemeι.app U.1 ((restrictedInclusion I f).app U.1 x) = 0
  apply RingHom.mem_ker.mp
  rw [(I.comap f).ker_subschemeι_app U, ← restricted_image I f U]
  exact ⟨x,rfl⟩

def restrictedToClosed (I : Y.IdealSheafData) (f : X ⟶ Y) [IsOpenImmersion f] :
    (closedModule I).restrict f ⟶ closedModule (I.comap f) :=
  kernel.lift (structureMap (I.comap f).subschemeι) (restrictedInclusion I f)
    (restrictedInclusion_structureMap_eq_zero I f)

@[reassoc (attr := simp)] lemma restrictedToClosed_inclusion (I : Y.IdealSheafData)
    (f : X ⟶ Y) [IsOpenImmersion f] :
    restrictedToClosed I f ≫ closedInclusion (I.comap f) = restrictedInclusion I f :=
  kernel.lift_ι _ _ _

instance restrictedToClosed_isIso (I : Y.IdealSheafData) (f : X ⟶ Y) [IsOpenImmersion f] :
    IsIso (restrictedToClosed I f) := by
  apply isIso_of_affine_app
  intro U
  let : Mono (closedInclusion (I.comap f)).val := inferInstanceAs
    (Mono ((Scheme.Modules.toPresheafOfModules X).map (closedInclusion (I.comap f))))
  let : Mono (restrictedInclusion I f).val := inferInstanceAs
    (Mono ((Scheme.Modules.toPresheafOfModules X).map (restrictedInclusion I f)))
  have ht : Function.Injective ((closedInclusion (I.comap f)).app U.1) := by
    exact PresheafOfModules.injective_of_mono (closedInclusion (I.comap f)).val (op U.1)
  have hs : Function.Injective ((restrictedInclusion I f).app U.1) := by
    exact PresheafOfModules.injective_of_mono (restrictedInclusion I f).val (op U.1)
  have he (x : Γ((closedModule I).restrict f,U.1)) :
      (closedInclusion (I.comap f)).app U.1 ((restrictedToClosed I f).app U.1 x) =
        (restrictedInclusion I f).app U.1 x :=
    congrArg (fun g => g.app U.1 x) (restrictedToClosed_inclusion I f)
  apply (ConcreteCategory.isIso_iff_bijective _).mpr
  constructor
  · intro x y h
    apply hs
    rw [← he x, ← he y, h]
  · intro x
    have hx : (closedInclusion (I.comap f)).app U.1 x ∈ (I.comap f).ideal U := by
      rw [← closed_image (I.comap f) U]
      exact ⟨x,rfl⟩
    rw [← restricted_image I f U] at hx
    obtain ⟨y,hy⟩ := hx
    exact ⟨y, ht ((he y).trans hy)⟩

def closedModuleRestrictIso (I : Y.IdealSheafData) (f : X ⟶ Y) [IsOpenImmersion f] :
    (closedModule I).restrict f ≅ closedModule (I.comap f) := asIso (restrictedToClosed I f)

lemma closedModuleRestrictIso_naturality {I J : Y.IdealSheafData} (h : I ≤ J)
    (f : X ⟶ Y) [IsOpenImmersion f] :
    (Scheme.Modules.restrictFunctor f).map (closedMap h) ≫ (closedModuleRestrictIso J f).hom =
      (closedModuleRestrictIso I f).hom ≫ closedMap (Scheme.IdealSheafData.comap_mono f h) := by
  apply (cancel_mono (closedInclusion (J.comap f))).mp
  simp only [Category.assoc, closedMap_inclusion]
  change (Scheme.Modules.restrictFunctor f).map (closedMap h) ≫
    restrictedToClosed J f ≫ closedInclusion (J.comap f) =
    restrictedToClosed I f ≫ closedInclusion (I.comap f)
  rw [restrictedToClosed_inclusion, restrictedToClosed_inclusion]
  unfold restrictedInclusion
  let F : Y.Modules ⥤ X.Modules := Scheme.Modules.restrictFunctor f
  exact (Category.assoc _ _ _).symm.trans
    ((congrArg (fun g : F.obj (closedModule I) ⟶ F.obj (unit Y) =>
      g ≫ (Scheme.Modules.restrictUnitIso f).hom)
      (F.map_comp (closedMap h) (closedInclusion J)).symm).trans
      (congrArg (fun g : closedModule I ⟶ unit Y =>
        F.map g ≫ (Scheme.Modules.restrictUnitIso f).hom) (closedMap_inclusion h)))

end
end PiExponentSeshadri.IdealModule

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/IdealPowerAnnihilator.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.CurveEuler
import OAI.NumberTheory.PiExponent.LocalAlgebra.IdealPowerFiltration

namespace OAI

namespace PiExponentSeshadri.IdealModule
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace Opposite
open PiExponentSeshadri.Geometry
variable {X : Scheme.{0}}

theorem hom_ext_affine {M N : X.Modules} {f g : M ⟶ N}
    (h : ∀ U : X.affineOpens, f.app U.1 = g.app U.1) : f = g := by
  let F := SheafOfModules.toSheaf X.ringCatSheaf
  apply F.map_injective
  apply Sheaf.hom_ext
  apply TopCat.Sheaf.hom_ext _ _ (show Opens.IsBasis
    (Set.range (fun U : X.affineOpens => U.1)) by simpa using X.isBasis_affineOpens)
  intro U
  ext x
  exact ConcreteCategory.congr_hom (h U) x

lemma restriction_mem_ideal (I : X.IdealSheafData) (r : Γ(X,⊤))
    (hr : I.subschemeι.appTop r = 0) (U : X.affineOpens) :
    restrictScalar X U.1 r ∈ I.ideal U := by
  rw [← I.ker_subschemeι_app U, RingHom.mem_ker]
  unfold restrictScalar
  have h := congrArg (fun f => f r) (I.subschemeι.naturality
    (homOfLE (show U.1 ≤ ⊤ from le_top)).op)
  change I.subschemeι.app U.1 (X.presheaf.map (homOfLE le_top).op r) = _ at h
  rw [CommRingCat.comp_apply] at h
  exact h.trans ((congrArg _ hr).trans (map_zero _))

lemma smul_closedInclusion_structureMap_eq_zero (I : X.IdealSheafData) (n : ℕ)
    (r : Γ(X,⊤)) (hr : I.subschemeι.appTop r = 0) :
    (r • closedInclusion (I^n)) ≫ structureMap (I^(n+1)).subschemeι = 0 := by
  apply hom_ext_affine
  intro U
  ext x
  change (I^(n+1)).subschemeι.app U.1
    (restrictScalar X U.1 r * (show Γ(X,U.1) from (closedInclusion (I^n)).app U.1 x)) = 0
  apply RingHom.mem_ker.mp
  rw [(I^(n+1)).ker_subschemeι_app U]
  change restrictScalar X U.1 r * (show Γ(X,U.1) from (closedInclusion (I^n)).app U.1 x) ∈
    I.ideal U ^ (n+1)
  rw [pow_succ']
  apply Ideal.mul_mem_mul (restriction_mem_ideal I r hr U)
  change (closedInclusion (I^n)).app U.1 x ∈ (I^n).ideal U
  rw [← closed_image (I^n) U]
  exact ⟨x,rfl⟩

def multiplyToNextPower (I : X.IdealSheafData) (n : ℕ)
    (r : Γ(X,⊤)) (hr : I.subschemeι.appTop r = 0) :
    closedModule (I^n) ⟶ closedModule (I^(n+1)) :=
  kernel.lift (structureMap (I^(n+1)).subschemeι) (r • closedInclusion (I^n))
    (smul_closedInclusion_structureMap_eq_zero I n r hr)

@[reassoc (attr := simp)] lemma multiplyToNextPower_inclusion (I : X.IdealSheafData) (n : ℕ)
    (r : Γ(X,⊤)) (hr : I.subschemeι.appTop r = 0) :
    multiplyToNextPower I n r hr ≫ closedInclusion (I^(n+1)) = r • closedInclusion (I^n) :=
  kernel.lift_ι _ _ _

lemma multiplyToNextPower_powerMap (I : X.IdealSheafData) (n : ℕ)
    (r : Γ(X,⊤)) (hr : I.subschemeι.appTop r = 0) :
    multiplyToNextPower I n r hr ≫ powerMap I n = r • 𝟙 (closedModule (I^n)) := by
  apply (cancel_mono (closedInclusion (I^n))).mp
  rw [Category.assoc, show powerMap I n ≫ closedInclusion (I^n) =
    closedInclusion (I^(n+1)) from closedMap_inclusion _]
  rw [multiplyToNextPower_inclusion]
  ext U x
  change restrictScalar X U r * (show Γ(X,U) from (closedInclusion (I^n)).app U x) =
    (closedInclusion (I^n)).app U (restrictScalar X U r • x)
  exact ((closedInclusion (I^n)).app_smul _ x).symm

theorem powerLayer_smul_id_eq_zero (I : X.IdealSheafData) (n : ℕ)
    (r : Γ(X,⊤)) (hr : I.subschemeι.appTop r = 0) :
    r • 𝟙 (powerLayer I n) = 0 := by
  apply (cancel_epi (cokernel.π (powerMap I n))).mp
  have h : (r • 𝟙 (closedModule (I^n))) ≫ cokernel.π (powerMap I n) = 0 := by
    rw [← multiplyToNextPower_powerMap I n r hr, Category.assoc, cokernel.condition,
      Limits.comp_zero]
  calc
    _ = (r • 𝟙 (closedModule (I^n))) ≫ cokernel.π (powerMap I n) := by
      ext U x
      exact ((cokernel.π (powerMap I n)).app_smul _ x).symm
    _ = 0 := h
    _ = _ := Limits.comp_zero.symm
end
end PiExponentSeshadri.IdealModule

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/IdealPowerDescent.lean <==
import OAI.NumberTheory.PiExponent.Approximation.GlobalClosedAnnihilatedDescent
import OAI.NumberTheory.PiExponent.Approximation.ModulePullbackCoherent
import OAI.NumberTheory.PiExponent.LocalAlgebra.IdealPowerRestriction

namespace OAI

namespace PiExponentSeshadri.IdealModule
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
open PiExponentSeshadri.Geometry PiExponentSeshadri.ClosedAnnihilatedDescent
variable {X : Scheme.{0}}

theorem powerLayer_locallyAnnihilated (I : X.IdealSheafData) (n : ℕ) :
    LocallyAnnihilated I.subschemeι (powerLayer I n) := by
  intro U r hr
  apply Module.mem_annihilator.mpr
  intro x
  exact powerLayer_restrict_kernel_smul_eq_zero I n U r hr x

def descendedPowerLayer (I : X.IdealSheafData) (n : ℕ) : I.subscheme.Modules :=
  (Scheme.Modules.pullback I.subschemeι).obj (powerLayer I n)

instance descendedPowerLayer_isFinitePresentation [IsLocallyNoetherian X]
    (I : X.IdealSheafData) (n : ℕ) : (descendedPowerLayer I n).IsFinitePresentation := by
  have := powerLayer_isFinitePresentation I n
  exact pullback_isFinitePresentation I.subschemeι (powerLayer I n)

def powerLayerPushforwardIso [IsLocallyNoetherian X] (I : X.IdealSheafData) (n : ℕ) :
    (Scheme.Modules.pushforward I.subschemeι).obj (descendedPowerLayer I n) ≅ powerLayer I n := by
  have := powerLayer_isFinitePresentation I n
  let : (powerLayer I n).IsQuasicoherent :=
    (SheafOfModules.IsFinitePresentation.exists_quasicoherentData
      (powerLayer I n)).choose.isQuasicoherent
  exact closedDescentPushforwardIso I.subschemeι (powerLayer I n)
    (powerLayer_locallyAnnihilated I n)

end
end PiExponentSeshadri.IdealModule

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/IdealPowerFiltration.lean <==
import OAI.NumberTheory.PiExponent.Approximation.ClosedPushforwardCoherent
import OAI.NumberTheory.PiExponent.Approximation.CoherentCokernels
import OAI.NumberTheory.PiExponent.Approximation.FullSupportNilpotence
import OAI.NumberTheory.PiExponent.Geometry.LineBundleCoherent
import OAI.NumberTheory.PiExponent.LocalAlgebra.IdealModule

namespace OAI

namespace PiExponentSeshadri.IdealModule
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace Opposite
variable {X : Scheme.{0}}

instance closedInclusion_mono (I : X.IdealSheafData) : Mono (closedInclusion I) :=
  inferInstanceAs (Mono (inclusion I.subschemeι))

lemma closedInclusion_structureMap_eq_zero {I J : X.IdealSheafData} (h : I ≤ J) :
    closedInclusion I ≫ structureMap J.subschemeι = 0 := by
  ext U x
  change J.subschemeι.app U ((closedInclusion I).app U x) = 0
  have hi : I.subschemeι.app U ((closedInclusion I).app U x) = 0 :=
    congrArg (fun f => f.app U x) (kernel.condition (structureMap I.subschemeι))
  rw [Scheme.Hom.congr_app (Scheme.IdealSheafData.inclusion_subschemeι h).symm U,
    Scheme.Hom.comp_app]
  change J.subscheme.presheaf.map _
    ((Scheme.IdealSheafData.inclusion h).app _
      (I.subschemeι.app U ((closedInclusion I).app U x))) = 0
  rw [hi, map_zero, map_zero]

def closedMap {I J : X.IdealSheafData} (h : I ≤ J) : closedModule I ⟶ closedModule J :=
  kernel.lift (structureMap J.subschemeι) (closedInclusion I)
    (closedInclusion_structureMap_eq_zero h)

@[reassoc (attr := simp)] lemma closedMap_inclusion {I J : X.IdealSheafData} (h : I ≤ J) :
    closedMap h ≫ closedInclusion J = closedInclusion I := kernel.lift_ι _ _ _

instance closedMap_mono {I J : X.IdealSheafData} (h : I ≤ J) : Mono (closedMap h) := by
  have : Mono (closedMap h ≫ closedInclusion J) := by rw [closedMap_inclusion]; infer_instance
  exact mono_of_mono (closedMap h) (closedInclusion J)

@[simp] lemma closedMap_refl (I : X.IdealSheafData) : closedMap (le_refl I) = 𝟙 _ := by
  apply (cancel_mono (closedInclusion I)).mp
  simp

@[reassoc (attr := simp)] lemma closedMap_comp {I J K : X.IdealSheafData}
    (hIJ : I ≤ J) (hJK : J ≤ K) : closedMap hIJ ≫ closedMap hJK = closedMap (hIJ.trans hJK) := by
  apply (cancel_mono (closedInclusion K)).mp
  simp

def powerMap (I : X.IdealSheafData) (n : ℕ) : closedModule (I^(n+1)) ⟶ closedModule (I^n) :=
  closedMap (fun _U => Ideal.pow_le_pow_right (Nat.le_succ n))

instance powerMap_mono (I : X.IdealSheafData) (n : ℕ) : Mono (powerMap I n) :=
  closedMap_mono _

def powerLayer (I : X.IdealSheafData) (n : ℕ) : X.Modules := cokernel (powerMap I n)

def powerSequence (I : X.IdealSheafData) (n : ℕ) : ShortComplex X.Modules :=
  ShortComplex.mk (powerMap I n) (cokernel.π (powerMap I n)) (cokernel.condition _)

theorem powerSequence_shortExact (I : X.IdealSheafData) (n : ℕ) :
    (powerSequence I n).ShortExact := by
  change (ShortComplex.mk (powerMap I n) (cokernel.π (powerMap I n)) _).ShortExact
  exact { exact := ShortComplex.exact_of_g_is_cokernel _ (cokernelIsCokernel (powerMap I n)) }

theorem closedModule_bot_isZero : IsZero (closedModule (⊥ : X.IdealSheafData)) := by
  have hmono : Mono (structureMap (Scheme.IdealSheafData.subschemeι (⊥ : X.IdealSheafData))) := by
    let F := Scheme.Modules.toPresheafOfModules X
    apply F.mono_of_mono_map
    apply PresheafOfModules.mono_of_injective
    intro U
    exact (ConcreteCategory.bijective_of_isIso
      ((⊥ : X.IdealSheafData).subschemeι.app U.unop)).injective
  exact isZero_kernel_of_mono _

theorem closedModule_isFinitePresentation [IsLocallyNoetherian X] (I : X.IdealSheafData) :
    (closedModule I).IsFinitePresentation := by
  have : (unit X).IsFinitePresentation :=
    PiExponent.GeometrySupport.LineBundleCoherent.structureSheaf_isFinitePresentation
  have : (unit I.subscheme).IsFinitePresentation :=
    PiExponent.GeometrySupport.LineBundleCoherent.structureSheaf_isFinitePresentation
  let : ((Scheme.Modules.pushforward I.subschemeι).obj (unit I.subscheme)).IsQuasicoherent :=
    (SheafOfModules.IsFinitePresentation.exists_quasicoherentData
      ((Scheme.Modules.pushforward I.subschemeι).obj (unit I.subscheme))).choose.isQuasicoherent
  exact PiExponent.FiniteGlobalPresentation.kernel_isFinitePresentation (structureMap I.subschemeι)

theorem powerLayer_isFinitePresentation [IsLocallyNoetherian X]
    (I : X.IdealSheafData) (n : ℕ) : (powerLayer I n).IsFinitePresentation := by
  have := closedModule_isFinitePresentation (I^n)
  have := closedModule_isFinitePresentation (I^(n+1))
  let : (closedModule (I^(n+1))).IsQuasicoherent :=
    (SheafOfModules.IsFinitePresentation.exists_quasicoherentData
      (closedModule (I^(n+1)))).choose.isQuasicoherent
  exact PiExponent.CoherentCokernels.cokernel_isFinitePresentation (powerMap I n)

theorem powerModule_eventually_isZero [IsNoetherian X] (I : X.IdealSheafData)
    (hI : I.support = ⊤) : ∃ n : ℕ, 0 < n ∧ IsZero (closedModule (I^n)) := by
  obtain ⟨n, hn, he⟩ := Geometry.exists_pos_pow_eq_bot_of_fullSupport I hI
  exact ⟨n,hn,he ▸ closedModule_bot_isZero⟩

end
end PiExponentSeshadri.IdealModule

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/IdealPowerRestriction.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.IdealModuleRestriction

namespace OAI

namespace PiExponentSeshadri.IdealModule
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace Opposite
open PiExponentSeshadri.Geometry
variable {X Y : Scheme.{0}}

def closedQuotientRestrictIso {I J : Y.IdealSheafData} (h : I ≤ J)
    (f : X ⟶ Y) [IsOpenImmersion f] :
    (cokernel (closedMap h)).restrict f ≅
      cokernel (closedMap (Scheme.IdealSheafData.comap_mono f h)) :=
  PreservesCokernel.iso (Scheme.Modules.restrictFunctor f) (closedMap h) ≪≫
    cokernel.mapIso _ _ (closedModuleRestrictIso I f) (closedModuleRestrictIso J f)
      (closedModuleRestrictIso_naturality h f)

def closedQuotientCongr {I J I' J' : X.IdealSheafData} (h : I ≤ J) (h' : I' ≤ J')
    (hI : I = I') (hJ : J = J') : cokernel (closedMap h) ≅ cokernel (closedMap h') := by
  subst I'
  subst J'
  exact Iso.refl _

def powerLayerRestrictIso (I : Y.IdealSheafData) (n : ℕ)
    (f : X ⟶ Y) [IsOpenImmersion f] :
    (powerLayer I n).restrict f ≅ powerLayer (I.comap f) n :=
  closedQuotientRestrictIso (fun _U => Ideal.pow_le_pow_right (Nat.le_succ n)) f ≪≫
    closedQuotientCongr _ _ (IdealPullback.comap_pow I f (n+1)) (IdealPullback.comap_pow I f n)

theorem powerLayer_restrict_smul_eq_zero (I : Y.IdealSheafData) (n : ℕ)
    (f : X ⟶ Y) [IsOpenImmersion f] (r : Γ(X,⊤))
    (hr : (I.comap f).subschemeι.appTop r = 0)
    (x : Γ((powerLayer I n).restrict f,⊤)) : r • x = 0 := by
  let e := powerLayerRestrictIso I n f
  have hz : r • e.hom.app ⊤ x = 0 := by
    have h := congrArg (fun a : powerLayer (I.comap f) n ⟶ powerLayer (I.comap f) n =>
      a.app ⊤ (e.hom.app ⊤ x)) (powerLayer_smul_id_eq_zero (I.comap f) n r hr)
    change (X.presheaf.map (𝟙 (op ⊤)) r) • e.hom.app ⊤ x = 0 at h
    have hid : X.presheaf.map (𝟙 (op ⊤)) r = r :=
      congrArg (fun g : Γ(X,⊤) ⟶ Γ(X,⊤) => g r) (X.presheaf.map_id (op ⊤))
    exact (congrArg (fun a : Γ(X,⊤) => a • e.hom.app ⊤ x) hid).symm.trans h
  apply (ConcreteCategory.bijective_of_isIso (e.hom.app ⊤)).injective
  exact (e.hom.app_smul r x).trans (hz.trans (map_zero _).symm)

theorem ker_subscheme_morphismRestrict (I : Y.IdealSheafData) (U : Y.Opens) :
    (I.subschemeι ∣_ U).ker = I.comap U.ι := by
  apply Scheme.IdealSheafData.ext
  funext V
  rw [Scheme.ker_ideal_of_isPullback_of_isOpenImmersion I.subschemeι
    (I.subschemeι ∣_ U) (I.subschemeι ⁻¹ᵁ U).ι U.ι
    (isPullback_morphismRestrict I.subschemeι U), I.ker_subschemeι,
    I.ideal_comap_of_isOpenImmersion]

theorem ker_appTop_subscheme_morphismRestrict (I : Y.IdealSheafData) (U : Y.affineOpens) :
    RingHom.ker (I.subschemeι ∣_ U.1).appTop.hom =
      RingHom.ker (I.comap U.1.ι).subschemeι.appTop.hom := by
  let : IsAffine U.1.toScheme := U.2
  exact (Scheme.Hom.ker_apply (I.subschemeι ∣_ U.1) ⟨⊤,isAffineOpen_top _⟩).symm.trans
    ((congrArg (fun J : U.1.toScheme.IdealSheafData => J.ideal ⟨⊤,isAffineOpen_top _⟩)
      (ker_subscheme_morphismRestrict I U.1)).trans
      ((I.comap U.1.ι).ker_subschemeι_app ⟨⊤,isAffineOpen_top _⟩).symm)

theorem powerLayer_restrict_kernel_smul_eq_zero (I : Y.IdealSheafData) (n : ℕ)
    (U : Y.affineOpens) (r : Γ(U.1.toScheme,⊤))
    (hr : (I.subschemeι ∣_ U.1).appTop r = 0)
    (x : Γ((powerLayer I n).restrict U.1.ι,⊤)) : r • x = 0 := by
  apply powerLayer_restrict_smul_eq_zero I n U.1.ι r _ x
  apply RingHom.mem_ker.mp
  rw [← ker_appTop_subscheme_morphismRestrict I U]
  exact hr

end
end PiExponentSeshadri.IdealModule

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/IdealPullbackMap.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.BlowupIdeal
import OAI.NumberTheory.PiExponent.LocalAlgebra.IdealPowerAnnihilator

namespace OAI

namespace PiExponent.GeometrySupport.IdealPullbackMap
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace Opposite
open PiExponentSeshadri.Geometry PiExponentSeshadri.IdealModule
variable {X Y : Scheme.{0}} (f : Y ⟶ X) [QuasiCompact f]
    (I : X.IdealSheafData) (J : Y.IdealSheafData) (hIJ : I ≤ J.map f)

include hIJ in

theorem comp_quotient_zero :
    (closedInclusion I ≫ structureMap f) ≫
      (Scheme.Modules.pushforward f).map (structureMap J.subschemeι) = 0 := by
  apply hom_ext_affine
  intro U
  ext x
  have hr : (closedInclusion I).app U.1 x ∈ I.ideal U := by
    rw [← closed_image I U]
    exact ⟨x, rfl⟩
  let r : Γ(X, U.1) := (closedInclusion I).app U.1 x
  have hz : r ∈ (J.subschemeι ≫ f).ker.ideal U := (hIJ U) hr
  rw [Scheme.Hom.ker_apply] at hz
  change (J.subschemeι ≫ f).app U.1 r = 0 at hz
  rw [Scheme.Hom.comp_app] at hz
  exact hz

def map : closedModule I ⟶ (Scheme.Modules.pushforward f).obj (closedModule J) :=
  kernel.lift ((Scheme.Modules.pushforward f).map (structureMap J.subschemeι))
    (closedInclusion I ≫ structureMap f) (comp_quotient_zero f I J hIJ) ≫
      (PreservesKernel.iso (Scheme.Modules.pushforward f) (structureMap J.subschemeι)).inv

@[reassoc (attr := simp)] theorem map_inclusion :
    map f I J hIJ ≫ (Scheme.Modules.pushforward f).map (closedInclusion J) =
      closedInclusion I ≫ structureMap f := by
  rw [map]
  erw [Category.assoc]
  have he : (PreservesKernel.iso (Scheme.Modules.pushforward f)
      (structureMap J.subschemeι)).inv ≫
      (Scheme.Modules.pushforward f).map (closedInclusion J) =
      kernel.ι ((Scheme.Modules.pushforward f).map (structureMap J.subschemeι)) :=
    PreservesKernel.iso_inv_ι _ _
  erw [he, kernel.lift_ι]

theorem map_app_inclusion (U : X.Opens) (s : Γ(closedModule I, U)) :
    (closedInclusion J).app (f ⁻¹ᵁ U) ((map f I J hIJ).app U s) =
      f.app U ((closedInclusion I).app U s) :=
  congrArg (fun g => g.app U s) (map_inclusion f I J hIJ)

def comap : closedModule I ⟶ (Scheme.Modules.pushforward f).obj (closedModule (I.comap f)) :=
  map f I (I.comap f) (I.le_map_comap f)

@[reassoc (attr := simp)] theorem comap_inclusion :
    comap f I ≫ (Scheme.Modules.pushforward f).map (closedInclusion (I.comap f)) =
      closedInclusion I ≫ structureMap f := map_inclusion _ _ _ _

end
end PiExponent.GeometrySupport.IdealPullbackMap

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/IdealPullbackOpenSquare.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.IdealSectionRestriction

namespace OAI

noncomputable section
namespace PiExponent.IdealSectionRestriction
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
open PiExponentSeshadri.IdealModule

private theorem bijective_iff_of_square {A B C D : Type*}
    (p : A → B) (q : C → D) (a : A → C) (b : B → D)
    (ha : Function.Bijective a) (hb : Function.Bijective b)
    (h : ∀ x, b (p x) = q (a x)) : Function.Bijective p ↔ Function.Bijective q := by
  have he : b ∘ p = q ∘ a := funext h
  rw [← hb.of_comp_iff' p, he]
  exact Function.Bijective.of_comp_iff q ha

private theorem appLE_congr {X Y : Scheme.{0}} {f g : X ⟶ Y} (h : f = g)
    (U : Y.Opens) (V : X.Opens) (hf : V ≤ f ⁻¹ᵁ U) (hg : V ≤ g ⁻¹ᵁ U) :
    f.appLE U V hf = g.appLE U V hg := by
  subst g
  rfl

theorem squareIdeal {X Y X' Y' : Scheme.{0}} (f : Y ⟶ X)
    (j : X' ⟶ X) (k : Y' ⟶ Y) (f' : Y' ⟶ X') (h : k ≫ f = f' ≫ j)
    (I : X.IdealSheafData) :
    (I.comap f).comap k = (I.comap j).comap f' := by
  rw [← I.comap_comp k f, ← I.comap_comp f' j, h]

theorem pullback_open_square {X Y X' Y' : Scheme.{0}}
    (f : Y ⟶ X) [QuasiCompact f]
    (j : X' ⟶ X) [IsOpenImmersion j]
    (k : Y' ⟶ Y) [IsOpenImmersion k]
    (f' : Y' ⟶ X') [QuasiCompact f'] (h : k ≫ f = f' ≫ j)
    (I : X.IdealSheafData) (U : X'.Opens) (V : Y'.Opens)
    (hV : k ''ᵁ V ≤ f ⁻¹ᵁ (j ''ᵁ U)) (hV' : V ≤ f' ⁻¹ᵁ U)
    (s : Γ(closedModule I, j ''ᵁ U)) :
    idealCongr (squareIdeal f j k f' h I) V
      (sectionsEquiv (I.comap f) k V
        (pullback f I (j ''ᵁ U) (k ''ᵁ V) hV s)) =
      pullback f' (I.comap j) U V hV' (sectionsEquiv I j U s) := by
  apply inclusion_injective ((I.comap j).comap f') V
  rw [idealCongr_inclusion]
  have h₁ := sectionsEquiv_inclusion (I.comap f) k V
    (pullback f I (j ''ᵁ U) (k ''ᵁ V) hV s)
  have h₂ := pullback_inclusion f I (j ''ᵁ U) (k ''ᵁ V) hV s
  have h₃ := pullback_inclusion f' (I.comap j) U V hV' (sectionsEquiv I j U s)
  have h₄ := sectionsEquiv_inclusion I j U s
  rw [Scheme.Hom.appIso_hom'] at h₁ h₄
  have hh : f.appLE (j ''ᵁ U) (k ''ᵁ V) hV ≫
      k.appLE (k ''ᵁ V) V (k.preimage_image_eq V).ge =
      j.appLE (j ''ᵁ U) U (j.preimage_image_eq U).ge ≫ f'.appLE U V hV' := by
    rw [Scheme.Hom.appLE_comp_appLE, Scheme.Hom.appLE_comp_appLE]
    exact appLE_congr h _ _ _ _
  exact (h₁.trans (congrArg (k.appLE (k ''ᵁ V) V (k.preimage_image_eq V).ge) h₂)).trans
    ((congrArg (fun a => a ((closedInclusion I).app (j ''ᵁ U) s)) hh).trans
      ((congrArg (f'.appLE U V hV') h₄).symm.trans h₃.symm))

theorem pullback_open_square_bijective_iff {X Y X' Y' : Scheme.{0}}
    (f : Y ⟶ X) [QuasiCompact f]
    (j : X' ⟶ X) [IsOpenImmersion j]
    (k : Y' ⟶ Y) [IsOpenImmersion k]
    (f' : Y' ⟶ X') [QuasiCompact f'] (h : k ≫ f = f' ≫ j)
    (I : X.IdealSheafData) (U : X'.Opens) (V : Y'.Opens)
    (hV : k ''ᵁ V ≤ f ⁻¹ᵁ (j ''ᵁ U)) (hV' : V ≤ f' ⁻¹ᵁ U) :
    Function.Bijective (pullback f I (j ''ᵁ U) (k ''ᵁ V) hV) ↔
      Function.Bijective (pullback f' (I.comap j) U V hV') := by
  exact bijective_iff_of_square
    (pullback f I (j ''ᵁ U) (k ''ᵁ V) hV)
    (pullback f' (I.comap j) U V hV')
    (sectionsEquiv I j U)
    (fun z => idealCongr (squareIdeal f j k f' h I) V
      (sectionsEquiv (I.comap f) k V z))
    (sectionsEquiv I j U).bijective
    ((idealCongr (squareIdeal f j k f' h I) V).bijective.comp
      (sectionsEquiv (I.comap f) k V).bijective)
    (pullback_open_square f j k f' h I U V hV hV')

theorem comap_app_bijective_iff_open_square {X Y X' Y' : Scheme.{0}}
    (f : Y ⟶ X) [QuasiCompact f]
    (j : X' ⟶ X) [IsOpenImmersion j]
    (k : Y' ⟶ Y) [IsOpenImmersion k]
    (f' : Y' ⟶ X') [QuasiCompact f'] (h : k ≫ f = f' ≫ j)
    (I : X.IdealSheafData) (U : X.Opens) (U' : X'.Opens) (V' : Y'.Opens)
    (hj : j ''ᵁ U' = U) (hk : k ''ᵁ V' = f ⁻¹ᵁ U)
    (hv : V' = f' ⁻¹ᵁ U') :
    Function.Bijective ((GeometrySupport.IdealPullbackMap.comap f I).app U) ↔
      Function.Bijective ((GeometrySupport.IdealPullbackMap.comap f' (I.comap j)).app U') := by
  subst U
  exact (pullback_bijective_iff_comap f I (j ''ᵁ U') (k ''ᵁ V') hk.le hk).symm.trans
    ((pullback_open_square_bijective_iff f j k f' h I U' V' hk.le hv.le).trans
      (pullback_bijective_iff_comap f' (I.comap j) U' V' hv.le hv))

end PiExponent.IdealSectionRestriction

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/IdealSectionRestriction.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.IdealModuleRestriction
import OAI.NumberTheory.PiExponent.LocalAlgebra.IdealPullbackMap

namespace OAI

noncomputable section
namespace PiExponent.IdealSectionRestriction
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
open PiExponentSeshadri.IdealModule
variable {X Y : Scheme.{0}}

def sectionsEquiv (I : Y.IdealSheafData) (f : X ⟶ Y) [IsOpenImmersion f]
    (U : X.Opens) :
    Γ(closedModule I, f ''ᵁ U) ≃+ Γ(closedModule (I.comap f), U) :=
  ((closedModule I).restrictAppIso f U).symm.addCommGroupIsoToAddEquiv.trans
    (asIso ((closedModuleRestrictIso I f).hom.app U)).addCommGroupIsoToAddEquiv

theorem sectionsEquiv_inclusion (I : Y.IdealSheafData) (f : X ⟶ Y)
    [IsOpenImmersion f] (U : X.Opens) (s : Γ(closedModule I, f ''ᵁ U)) :
    (closedInclusion (I.comap f)).app U (sectionsEquiv I f U s) =
      (f.appIso U).hom ((closedInclusion I).app (f ''ᵁ U) s) := by
  have h := congrArg (fun g => g.app U s) (restrictedToClosed_inclusion I f)
  exact h

theorem inclusion_injective (I : Y.IdealSheafData) (U : Y.Opens) :
    Function.Injective ((closedInclusion I).app U) := by
  let : Mono (closedInclusion I).val := inferInstanceAs
    (Mono ((Scheme.Modules.toPresheafOfModules Y).map (closedInclusion I)))
  exact PresheafOfModules.injective_of_mono (closedInclusion I).val (op U)

def pullback (f : X ⟶ Y) [QuasiCompact f] (I : Y.IdealSheafData)
    (U : Y.Opens) (V : X.Opens) (h : V ≤ f ⁻¹ᵁ U) :
    Γ(closedModule I,U) →+ Γ(closedModule (I.comap f),V) :=
  ((closedModule (I.comap f)).presheaf.map (homOfLE h).op).hom.comp
    ((GeometrySupport.IdealPullbackMap.comap f I).app U).hom

theorem pullback_inclusion (f : X ⟶ Y) [QuasiCompact f] (I : Y.IdealSheafData)
    (U : Y.Opens) (V : X.Opens) (h : V ≤ f ⁻¹ᵁ U)
    (s : Γ(closedModule I,U)) :
    (closedInclusion (I.comap f)).app V (pullback f I U V h s) =
      f.appLE U V h ((closedInclusion I).app U s) := by
  have hn := PresheafOfModules.naturality_apply (closedInclusion (I.comap f)).val
    (homOfLE h).op ((GeometrySupport.IdealPullbackMap.comap f I).app U s)
  change (closedInclusion (I.comap f)).app V (pullback f I U V h s) =
    X.presheaf.map (homOfLE h).op
      ((closedInclusion (I.comap f)).app (f ⁻¹ᵁ U)
        ((GeometrySupport.IdealPullbackMap.comap f I).app U s)) at hn
  have he := congrArg (fun g => g.app U s)
    (GeometrySupport.IdealPullbackMap.comap_inclusion f I)
  exact hn.trans (congrArg (X.presheaf.map (homOfLE h).op) he)

theorem pullback_eq_sectionsEquiv (I : Y.IdealSheafData) (f : X ⟶ Y)
    [IsOpenImmersion f] [QuasiCompact f] (U : X.Opens) :
    pullback f I (f ''ᵁ U) U (f.preimage_image_eq U).ge =
      (sectionsEquiv I f U).toAddMonoidHom := by
  ext s
  apply inclusion_injective (I.comap f) U
  have he := sectionsEquiv_inclusion I f U s
  rw [Scheme.Hom.appIso_hom'] at he
  exact (pullback_inclusion f I (f ''ᵁ U) U (f.preimage_image_eq U).ge s).trans he.symm

def idealCongr {I J : Y.IdealSheafData} (h : I = J) (U : Y.Opens) :
    Γ(closedModule I,U) ≃+ Γ(closedModule J,U) := by
  subst J
  exact AddEquiv.refl _

theorem idealCongr_inclusion {I J : Y.IdealSheafData} (h : I = J) (U : Y.Opens)
    (s : Γ(closedModule I,U)) :
    (closedInclusion J).app U (idealCongr h U s) = (closedInclusion I).app U s := by
  subst J
  rfl

theorem pullback_comp {Z : Scheme.{0}} (f : X ⟶ Y) (g : Y ⟶ Z)
    [QuasiCompact f] [QuasiCompact g] (I : Z.IdealSheafData)
    (U : Z.Opens) (V : Y.Opens) (W : X.Opens)
    (hV : V ≤ g ⁻¹ᵁ U) (hW : W ≤ f ⁻¹ᵁ V) (s : Γ(closedModule I,U)) :
    pullback f (I.comap g) V W hW (pullback g I U V hV s) =
      idealCongr (I.comap_comp f g) W
        (pullback (f ≫ g) I U W
          (hW.trans ((Opens.map f.base).map (homOfLE hV)).le) s) := by
  apply inclusion_injective ((I.comap g).comap f) W
  rw [idealCongr_inclusion]
  have h₁ := pullback_inclusion f (I.comap g) V W hW (pullback g I U V hV s)
  have h₂ := pullback_inclusion g I U V hV s
  have h₃ := pullback_inclusion (f ≫ g) I U W
    (hW.trans ((Opens.map f.base).map (homOfLE hV)).le) s
  exact (h₁.trans (congrArg (f.appLE V W hW) h₂)).trans
    ((congrArg (fun k : Γ(Z,U) ⟶ Γ(X,W) => k ((closedInclusion I).app U s))
      (Scheme.Hom.appLE_comp_appLE f g U V W hV hW)).trans h₃.symm)

theorem pullback_self (f : X ⟶ Y) [QuasiCompact f] (I : Y.IdealSheafData)
    (U : Y.Opens) :
    pullback f I U (f ⁻¹ᵁ U) le_rfl =
      ((GeometrySupport.IdealPullbackMap.comap f I).app U).hom := by
  ext s
  exact congrArg (fun a => a ((GeometrySupport.IdealPullbackMap.comap f I).app U s))
    ((closedModule (I.comap f)).presheaf.map_id (op (f ⁻¹ᵁ U)))

theorem pullback_bijective_iff_comap (f : X ⟶ Y) [QuasiCompact f]
    (I : Y.IdealSheafData) (U : Y.Opens) (V : X.Opens)
    (h : V ≤ f ⁻¹ᵁ U) (he : V = f ⁻¹ᵁ U) :
    Function.Bijective (pullback f I U V h) ↔
      Function.Bijective ((GeometrySupport.IdealPullbackMap.comap f I).app U) := by
  subst V
  rw [pullback_self]
  rfl

end PiExponent.IdealSectionRestriction

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/IdealTensorPowers.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.InvertibleIdealLocal
import OAI.NumberTheory.PiExponent.LocalAlgebra.TensorIdealInclusion

namespace OAI


namespace PiExponentSeshadri.Geometry
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Frames
variable {X : Scheme.{0}}

def idealPowerInclusion (J : LineBundle X) (ι : J.sheaf ⟶ O X) :
    ∀ n : ℕ, (J.pow n).sheaf ⟶ O X
  | 0 => 𝟙 _
  | n+1 => tensorInclusion J (J.pow n) ι ≫ idealPowerInclusion J ι n

lemma idealPowerInclusion_mono (J : LineBundle X) (ι : J.sheaf ⟶ O X) [Mono ι]
    (n : ℕ) : Mono (idealPowerInclusion J ι n) := by
  induction n with
  | zero => change Mono (𝟙 (O X)); infer_instance
  | succ n ih =>
    let := ih
    let := tensorInclusion_mono J (J.pow n) ι
    change Mono (tensorInclusion J (J.pow n) ι ≫ idealPowerInclusion J ι n)
    infer_instance

def idealPowerFrame (J : LineBundle X) (U : X.Opens)
    (e : J.sheaf.restrict U.ι ≅ O U.toScheme) :
    ∀ n : ℕ, (J.pow n).sheaf.restrict U.ι ≅ O U.toScheme
  | 0 => Scheme.Modules.restrictUnitIso U.ι
  | n+1 => tensorFrame J (J.pow n) U e (idealPowerFrame J U e n)

def affineMapCoefficient {M N : X.Modules} (U : X.affineOpens)
    (e : M.restrict U.1.ι ≅ O U.1.toScheme)
    (f : N.restrict U.1.ι ≅ O U.1.toScheme) (a : M ⟶ N) : Γ(X,U.1) :=
  U.1.topIso.hom (endValue (e.inv ≫ (Scheme.Modules.restrictFunctor U.1.ι).map a ≫ f.hom))

lemma affineMapCoefficient_comp {M N P : X.Modules} (U : X.affineOpens)
    (e : M.restrict U.1.ι ≅ O U.1.toScheme)
    (f : N.restrict U.1.ι ≅ O U.1.toScheme)
    (g : P.restrict U.1.ι ≅ O U.1.toScheme) (a : M ⟶ N) (b : N ⟶ P) :
    affineMapCoefficient U e g (a ≫ b) =
      affineMapCoefficient U e f a * affineMapCoefficient U f g b := by
  unfold affineMapCoefficient
  rw [← map_mul,← endValue_comp]
  simp only [Functor.map_comp,Category.assoc,Iso.hom_inv_id_assoc]

private lemma affineMapCoefficient_id {M : X.Modules} (U : X.affineOpens)
    (e : M.restrict U.1.ι ≅ O U.1.toScheme) :
    affineMapCoefficient U e e (𝟙 M) = 1 := by
  simp only [affineMapCoefficient]
  erw [CategoryTheory.Functor.map_id, Category.id_comp, Iso.inv_hom_id, endValue_id, map_one]

lemma idealPowerInclusion_ideal (J : LineBundle X) (ι : J.sheaf ⟶ O X)
    (U : X.affineOpens) (e : J.sheaf.restrict U.1.ι ≅ O U.1.toScheme) (n : ℕ) :
    Ideal.span {affineMapCoefficient U (idealPowerFrame J U.1 e n)
      (Scheme.Modules.restrictUnitIso U.1.ι) (idealPowerInclusion J ι n)} =
      (Ideal.span {affineMapCoefficient U e (Scheme.Modules.restrictUnitIso U.1.ι) ι})^n := by
  induction n with
  | zero =>
    simp only [idealPowerFrame, idealPowerInclusion]
    exact (congrArg (fun r : Γ(X,U.1) => Ideal.span {r})
      (affineMapCoefficient_id U (Scheme.Modules.restrictUnitIso U.1.ι))).trans (by simp)
  | succ n ih =>
    change Ideal.span {affineMapCoefficient U (tensorFrame J (J.pow n) U.1 e (idealPowerFrame J U.1 e n))
      (Scheme.Modules.restrictUnitIso U.1.ι) (tensorInclusion J (J.pow n) ι ≫ idealPowerInclusion J ι n)} = _
    erw [affineMapCoefficient_comp U _ (idealPowerFrame J U.1 e n),
      ← Ideal.span_singleton_mul_span_singleton,ih]
    rw [show Ideal.span {affineMapCoefficient U (tensorFrame J (J.pow n) U.1 e (idealPowerFrame J U.1 e n))
      (idealPowerFrame J U.1 e n) (tensorInclusion J (J.pow n) ι)} =
      Ideal.span {affineMapCoefficient U e (Scheme.Modules.restrictUnitIso U.1.ι) ι} from
        tensor_inclusion_ideal J (J.pow n) ι U e (idealPowerFrame J U.1 e n)]
    rw [pow_succ']

end
end PiExponentSeshadri.Geometry

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/IntegralAffineOpenDimension.lean <==
import Mathlib.AlgebraicGeometry.FunctionField
import Mathlib.AlgebraicGeometry.Morphisms.FiniteType
import Mathlib.AlgebraicGeometry.Stalk
import OAI.NumberTheory.PiExponent.Cohomology.EulerSupportDimension
import OAI.NumberTheory.PiExponent.LocalAlgebra.AffineTranscendenceDimension

namespace OAI

noncomputable section
namespace PiExponent.IntegralAffineOpenDimension
open CategoryTheory AlgebraicGeometry TopologicalSpace
universe u
variable {k : Type u} [Field k] {X : Scheme.{u}} [IsIntegral X]
variable (p : X ⟶ Spec (.of k))

def chartConstants (U : X.affineOpens) : k →+* Γ(X, U.1) :=
  (Spec.preimage (U.2.fromSpec ≫ p)).hom

@[instance_reducible] def chartAlgebra (U : X.affineOpens) : Algebra k Γ(X, U.1) :=
  (chartConstants p U).toAlgebra

@[instance_reducible] def functionFieldAlgebra : Algebra k X.functionField :=
  (Spec.preimage (X.fromSpecStalk (genericPoint X) ≫ p)).hom.toAlgebra

theorem germToFunctionField_fromSpec (U : X.affineOpens) [Nonempty U.1] :
    Spec.map (X.germToFunctionField U.1) ≫ U.2.fromSpec =
      X.fromSpecStalk (genericPoint X) :=
  U.2.fromSpecStalk_eq_fromSpecStalk _

theorem chart_functionField_scalarTower (U : X.affineOpens) [Nonempty U.1] :
    letI := chartAlgebra p U
    letI := functionFieldAlgebra p
    IsScalarTower k Γ(X, U.1) X.functionField := by
  let := chartAlgebra p U
  let := functionFieldAlgebra p
  have h : Spec.preimage (U.2.fromSpec ≫ p) ≫ X.germToFunctionField U.1 =
      Spec.preimage (X.fromSpecStalk (genericPoint X) ≫ p) := by
    apply Spec.map_injective
    rw [Spec.map_comp, Spec.map_preimage, ← Category.assoc,
      germToFunctionField_fromSpec, Spec.map_preimage]
  exact IsScalarTower.of_algebraMap_eq' (CommRingCat.hom_ext_iff.mp h).symm

omit [IsIntegral X] in
theorem chart_finiteType [LocallyOfFiniteType p] (U : X.affineOpens) :
    letI := chartAlgebra p U
    Algebra.FiniteType k Γ(X, U.1) := by
  let := chartAlgebra p U
  have h : LocallyOfFiniteType (Spec.map (Spec.preimage (U.2.fromSpec ≫ p))) := by
    rw [Spec.map_preimage]
    let hOpen : IsOpenImmersion U.2.fromSpec := U.2.isOpenImmersion_fromSpec
    let : LocallyOfFiniteType U.2.fromSpec :=
      @locallyOfFiniteType_of_isOpenImmersion _ _ U.2.fromSpec hOpen
    exact locallyOfFiniteType_comp U.2.fromSpec p
  have h' : RingHom.FiniteType (chartConstants p U) := HasRingHomProperty.Spec_iff.mp h
  exact RingHom.finiteType_algebraMap.mp h'

theorem chart_ring_dimension [LocallyOfFiniteType p] (U : X.affineOpens) [Nonempty U.1] :
    letI := functionFieldAlgebra p
    ringKrullDim Γ(X, U.1) = ((Algebra.trdeg k X.functionField).toNat : WithBot ℕ∞) := by
  let := chartAlgebra p U
  let := functionFieldAlgebra p
  let := chart_functionField_scalarTower p U
  let := chart_finiteType p U
  let := functionField_isFractionRing_of_isAffineOpen X U.1 U.2
  let : FaithfulSMul Γ(X, U.1) X.functionField :=
    (faithfulSMul_iff_algebraMap_injective _ _).mpr (IsFractionRing.injective _ _)
  rw [PiExponentJets.W24.finiteType_domain_krullDim_eq_trdeg k Γ(X, U.1),
    PiExponentJets.W24.localization_trdeg_toNat_eq k Γ(X, U.1) X.functionField
      (nonZeroDivisors Γ(X, U.1))]

omit [IsIntegral X] in
theorem affine_dimension_eq_ring (U : X.affineOpens) :
    topologicalKrullDim U.1 = ringKrullDim Γ(X, U.1) := by
  have h := U.2.isoSpec.hom.homeomorph.isHomeomorph.topologicalKrullDim_eq
  change topologicalKrullDim U.1 = topologicalKrullDim (PrimeSpectrum Γ(X, U.1)) at h
  exact h.trans (PrimeSpectrum.topologicalKrullDim_eq_ringKrullDim _)

theorem affine_open_dimension_eq [LocallyOfFiniteType p] (U : X.affineOpens) [Nonempty U.1] :
    topologicalKrullDim U.1 = topologicalKrullDim X := by
  let := functionFieldAlgebra p
  have hU : topologicalKrullDim U.1 =
      ((Algebra.trdeg k X.functionField).toNat : WithBot ℕ∞) :=
    (affine_dimension_eq_ring U).trans (chart_ring_dimension p U)
  apply le_antisymm (topologicalKrullDim_subspace_le X U.1)
  change topologicalKrullDim X ≤ topologicalKrullDim U.1
  rw [hU]
  apply PiExponent.NumericalAmpleness.dimension_le_of_local_bound
  intro x
  obtain ⟨V, hV, hxV, _⟩ := exists_isAffineOpen_mem_and_subset (Opens.mem_top x)
  let : Nonempty V := ⟨⟨x, hxV⟩⟩
  exact ⟨V, hxV, ((affine_dimension_eq_ring ⟨V, hV⟩).trans
    (chart_ring_dimension p ⟨V, hV⟩)).le⟩

theorem affine_ring_dimension_eq [LocallyOfFiniteType p] (U : X.affineOpens) [Nonempty U.1] :
    ringKrullDim Γ(X, U.1) = topologicalKrullDim X :=
  (affine_dimension_eq_ring U).symm.trans (affine_open_dimension_eq p U)

end PiExponent.IntegralAffineOpenDimension

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/InvertibleIdealAway.lean <==
import OAI.NumberTheory.PiExponent.Approximation.PushforwardTensor
import OAI.NumberTheory.PiExponent.Approximation.SectionOpens
import OAI.NumberTheory.PiExponent.Jets.CompactJetIdeal
import OAI.NumberTheory.PiExponent.LocalAlgebra.GlobalInvertibleIdeal

namespace OAI

noncomputable section
namespace PiExponent.InvertibleIdealAway
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
open PiExponentSeshadri.Geometry PiExponentSeshadri.InvertibleLocal
variable {X B C : Scheme.{0}}

private theorem isIso_of_comp_iso_hom {D : Type*} [Category D]
    {A B C : D} (f : A ⟶ B) (e : B ≅ C) (h : IsIso (f ≫ e.hom)) : IsIso f :=
  (isIso_comp_right_iff f e.hom).mp h

theorem restrictedInclusion_isIso_of_unit
    (I : X.IdealSheafData) (p : B ⟶ X)
    (J : LineBundle B) (ι : J.sheaf ⟶ structureSheaf B)
    (hJ : PresentsPullbackIdeal I p J ι)
    (U : B.Opens) (V : X.affineOpens) (hUV : U ≤ p ⁻¹ᵁ V.1)
    (hunit : (I.comap p).comap U.ι = ⊤) :
    IsIso (restrictedInclusion J ι U.ι) := by
  have : Mono ι := hJ.1
  let φ := restrictedInclusion J ι U.ι
  have : Mono φ := inferInstance
  apply PiExponentSeshadri.IdealModule.isIso_of_affine_app
  intro W
  have himage : ((φ.val.app (op W.1)).hom).range = ⊤ := by
    change ((restrictedInclusion J ι U.ι).val.app (op W.1)).hom.range = _
    rw [restricted_image_on_chart J ι hJ U.ι W V
      ((U.ι_image_le W.1).trans hUV), hunit]
    rfl
  apply (ConcreteCategory.isIso_iff_bijective _).mpr
  constructor
  · have : Mono φ.val := inferInstanceAs
      (Mono ((Scheme.Modules.toPresheafOfModules U.toScheme).map φ))
    exact PresheafOfModules.injective_of_mono φ.val (op W.1)
  · intro r
    have hr : r ∈ ((φ.val.app (op W.1)).hom).range := by
      rw [himage]
      trivial
    exact hr

theorem inclusion_isIso_of_comap_top
    (I : X.IdealSheafData) (p : B ⟶ X)
    (J : LineBundle B) (ι : J.sheaf ⟶ structureSheaf B)
    (hJ : PresentsPullbackIdeal I p J ι) (hunit : I.comap p = ⊤) : IsIso ι := by
  apply PiExponentSeshadri.SectionOpens.isIso_of_locally_isIso
  intro b
  obtain ⟨V, hV, hbV, -⟩ := exists_isAffineOpen_mem_and_subset
    (show p b ∈ (⊤ : X.Opens) from trivial)
  let U := p ⁻¹ᵁ V
  have hi : IsIso (restrictedInclusion J ι U.ι) :=
    restrictedInclusion_isIso_of_unit I p J ι hJ U ⟨V, hV⟩ le_rfl (by
      rw [hunit, Scheme.IdealSheafData.comap_top])
  refine ⟨U, hbV, ?_⟩
  exact isIso_of_comp_iso_hom ((Scheme.Modules.restrictFunctor U.ι).map ι)
    (Scheme.Modules.restrictUnitIso U.ι) hi

theorem pullback_map_isIso_of_factors
    {M N : B.Modules} (ι : M ⟶ N) (g : C ⟶ B)
    (U : B.Opens) (h : C ⟶ U.toScheme) (hfac : h ≫ U.ι = g)
    [IsIso ((Scheme.Modules.restrictFunctor U.ι).map ι)] :
    IsIso ((Scheme.Modules.pullback g).map ι) := by
  have : IsIso ((Scheme.Modules.pullback U.ι).map ι) :=
    (NatIso.isIso_map_iff (Scheme.Modules.restrictFunctorIsoPullback U.ι) ι).mp inferInstance
  have : IsIso ((Scheme.Modules.pullback h).map ((Scheme.Modules.pullback U.ι).map ι)) :=
    inferInstance
  have hcomp : IsIso ((Scheme.Modules.pullback (h ≫ U.ι)).map ι) :=
    (NatIso.isIso_map_iff (Scheme.Modules.pullbackComp h U.ι) ι).mp (by
      change IsIso ((Scheme.Modules.pullback h).map ((Scheme.Modules.pullback U.ι).map ι))
      infer_instance)
  exact hfac ▸ hcomp

theorem pullback_inclusion_isIso_of_avoids
    (I : X.IdealSheafData) (p : B ⟶ X)
    (J : LineBundle B) (ι : J.sheaf ⟶ structureSheaf B)
    (hJ : PresentsPullbackIdeal I p J ι) (g : C ⟶ B)
    (havoid : ∀ c, (g ≫ p) c ∉ I.support) :
    IsIso ((Scheme.Modules.pullback g).map ι) := by
  let V : X.Opens := ⟨(I.support : Set X)ᶜ, I.support.isClosed.isOpen_compl⟩
  let U : B.Opens := p ⁻¹ᵁ V
  have hunit : I.comap (U.ι ≫ p) = ⊤ :=
    CompactJetIdeal.restrict_eq_top_of_disjoint I (U.ι ≫ p) (fun u => u.property)
  have hpresent := presents_restrict_general I p J ι hJ U.ι
  have hinc : IsIso (restrictedInclusion J ι U.ι) :=
    inclusion_isIso_of_comap_top I (U.ι ≫ p) (restrictLineBundle J U.ι)
      (restrictedInclusion J ι U.ι) hpresent hunit
  have : IsIso ((Scheme.Modules.restrictFunctor U.ι).map ι) :=
    isIso_of_comp_iso_hom ((Scheme.Modules.restrictFunctor U.ι).map ι)
      (Scheme.Modules.restrictUnitIso U.ι) hinc
  have hrange : Set.range g ⊆ Set.range U.ι := by
    rintro _ ⟨c, rfl⟩
    exact ⟨⟨g c, havoid c⟩, rfl⟩
  let h : C ⟶ U.toScheme := IsOpenImmersion.lift U.ι g hrange
  exact pullback_map_isIso_of_factors ι g U h (IsOpenImmersion.lift_fac _ _ _)

def pullbackInclusion (J : LineBundle B) (ι : J.sheaf ⟶ structureSheaf B)
    (g : C ⟶ B) : (J.pullback g).sheaf ⟶ structureSheaf C :=
  (Scheme.Modules.pullback g).map ι ≫ (pullbackUnitIso g).hom

def pullbackIsoOfAvoids
    (I : X.IdealSheafData) (p : B ⟶ X)
    (J : LineBundle B) (ι : J.sheaf ⟶ structureSheaf B)
    (hJ : PresentsPullbackIdeal I p J ι) (g : C ⟶ B)
    (havoid : ∀ c, (g ≫ p) c ∉ I.support) :
    (J.pullback g).sheaf ≅ structureSheaf C := by
  exact @asIso C.Modules _ _ _ ((Scheme.Modules.pullback g).map ι)
    (pullback_inclusion_isIso_of_avoids I p J ι hJ g havoid) ≪≫ pullbackUnitIso g

def pullbackIsoOfComapTop
    (I : X.IdealSheafData) (p : B ⟶ X)
    (J : LineBundle B) (ι : J.sheaf ⟶ structureSheaf B)
    (hJ : PresentsPullbackIdeal I p J ι) (g : C ⟶ B)
    (hunit : I.comap (g ≫ p) = ⊤) :
    (J.pullback g).sheaf ≅ structureSheaf C := by
  apply pullbackIsoOfAvoids I p J ι hJ g
  intro c hc
  have hm : c ∈ (I.comap (g ≫ p)).support := by
    rw [Scheme.IdealSheafData.support_comap]
    exact hc
  rw [hunit] at hm
  exact hm

end PiExponent.InvertibleIdealAway

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/InvertibleIdealLocal.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.BlowupIdeal
import OAI.NumberTheory.PiExponent.Approximation.PowerSectionExtension

namespace OAI

noncomputable section

namespace PiExponentSeshadri.UnitEndomorphism
open CategoryTheory AlgebraicGeometry Opposite
universe u
variable {X : Scheme.{u}}
abbrev unit (X : Scheme.{u}) : X.Modules := SheafOfModules.unit X.ringCatSheaf
variable (g : unit X ⟶ unit X)

def equation (U : X.Opens) : Γ(X, U) := g.val.app (op U) (1 : Γ(X, U))

lemma app_eq_mul (U : X.Opens) (a : Γ(X, U)) :
    g.val.app (op U) a = equation g U * a := by
  let F : Γ(X, U) →ₗ[Γ(X, U)] Γ(X, U) := (g.val.app (op U)).hom
  have h := F.map_smul a (1 : Γ(X, U))
  simpa only [smul_eq_mul, mul_one, mul_comm a, one_mul, F, equation] using! h

lemma image_principal (U : X.Opens) :
    (show Ideal Γ(X, U) from (g.val.app (op U)).hom.range) = Ideal.span {equation g U} := by
  ext a
  constructor
  · rintro ⟨b, rfl⟩
    exact Ideal.mem_span_singleton.mpr ⟨b, app_eq_mul g U b⟩
  · intro ha
    obtain ⟨b, hb⟩ := Ideal.mem_span_singleton.mp ha
    exact ⟨b, (app_eq_mul g U b).trans hb.symm⟩

lemma equation_regular [Mono g] (U : X.Opens) : IsRegular (equation g U) := by
  let : Mono g.val := inferInstanceAs (Mono ((Scheme.Modules.toPresheafOfModules X).map g))
  have hinj := PresheafOfModules.injective_of_mono g.val (op U)
  apply (Commute.isRegular_iff (fun a => Commute.all _ a)).mpr
  intro a b hab
  apply hinj
  simpa only [app_eq_mul] using! hab

end PiExponentSeshadri.UnitEndomorphism
namespace PiExponentSeshadri.InvertibleLocal

section
open CategoryTheory AlgebraicGeometry Opposite
open PiExponentSeshadri.Geometry
universe u
variable {X Y Z : Scheme} (I : X.IdealSheafData) (f : Y ⟶ X)
variable (J : LineBundle Y) (ι : J.sheaf ⟶ structureSheaf Y)

lemma image_eq_comap [IsAffine X] (h : PresentsPullbackIdeal I f J ι) (U : Y.affineOpens) :
    sectionImageIdeal J ι U.1 = (I.comap f).ideal U := by
  let V : X.affineOpens := ⟨⊤, isAffineOpen_top X⟩
  have e : U.1 ≤ f ⁻¹ᵁ V.1 := by simp [V]
  exact (h.2 U V e).trans (IdealPullback.comap_ideal I f U V e).symm

variable {I f}

private theorem mono_comp_iso {C : Type*} [Category C] {A B D : C}
    (g : A ⟶ B) (e : B ≅ D) [Mono g] : Mono (g ≫ e.hom) := inferInstance

private theorem mono_iso_inv_comp {C : Type*} [Category C] {A B D : C}
    (e : A ≅ B) (g : A ⟶ D) [Mono g] : Mono (e.inv ≫ g) := inferInstance

def restrictedInclusion (j : Z ⟶ Y) [IsOpenImmersion j] :
    J.sheaf.restrict j ⟶ structureSheaf Z :=
  (Scheme.Modules.restrictFunctor j).map ι ≫ (Scheme.Modules.restrictUnitIso j).hom

instance restrictedInclusion_mono (j : Z ⟶ Y) [IsOpenImmersion j] [Mono ι] :
    Mono (restrictedInclusion J ι j) := by
  exact mono_comp_iso ((Scheme.Modules.restrictFunctor j).map ι)
    (Scheme.Modules.restrictUnitIso j)

lemma restricted_image [IsAffine X] (h : PresentsPullbackIdeal I f J ι)
    (j : Z ⟶ Y) [IsOpenImmersion j] (U : Z.affineOpens) :
    ((restrictedInclusion J ι j).val.app (op U.1)).hom.range =
      ((I.comap f).comap j).ideal U := by
  rw [(I.comap f).ideal_comap_of_isOpenImmersion j U]
  ext r
  change Γ(Z, U.1) at r
  change (∃ s, (restrictedInclusion J ι j).val.app (op U.1) s = r) ↔ _
  erw [Ideal.mem_comap, ← image_eq_comap I f J ι h
    ⟨j ''ᵁ U.1, U.2.image_of_isOpenImmersion j⟩]
  change (∃ s, _) ↔ ∃ s, ι.val.app (op (j ''ᵁ U.1)) s = (j.appIso U.1).inv r
  constructor
  · rintro ⟨s, hs⟩
    refine ⟨s, ?_⟩
    change (j.appIso U.1).hom (ι.val.app (op (j ''ᵁ U.1)) s) = r at hs
    rw [← hs]
    exact (congrArg (fun k : Γ(Y, j ''ᵁ U.1) ⟶ Γ(Y, j ''ᵁ U.1) => k (ι.val.app (op (j ''ᵁ U.1)) s))
      (j.appIso U.1).hom_inv_id).symm
  · rintro ⟨s, hs⟩
    refine ⟨s, ?_⟩
    change (j.appIso U.1).hom (ι.val.app (op (j ''ᵁ U.1)) s) = r
    rw [hs]
    exact congrArg (fun k : Γ(Z, U.1) ⟶ Γ(Z, U.1) => k r) (j.appIso U.1).inv_hom_id

lemma local_equation [IsAffine X] (h : PresentsPullbackIdeal I f J ι)
    (j : Z ⟶ Y) [IsOpenImmersion j] [IsAffine Z]
    (e : J.sheaf.restrict j ≅ structureSheaf Z) :
    ∃ r : Γ(Z, ⊤), IsRegular r ∧
      ((I.comap f).comap j).ideal ⟨⊤, isAffineOpen_top Z⟩ = Ideal.span {r} := by
  let : Mono ι := h.1
  let g : UnitEndomorphism.unit Z ⟶ UnitEndomorphism.unit Z :=
    e.inv ≫ restrictedInclusion J ι j
  let : Mono (restrictedInclusion J ι j) := restrictedInclusion_mono J ι j
  have : Mono g := mono_iso_inv_comp e (restrictedInclusion J ι j)
  refine ⟨UnitEndomorphism.equation g ⊤, UnitEndomorphism.equation_regular g ⊤, ?_⟩
  rw [← UnitEndomorphism.image_principal g ⊤, ← restricted_image J ι h j ⟨⊤, isAffineOpen_top Z⟩]
  ext r
  change (∃ s, (restrictedInclusion J ι j).val.app (op ⊤) s = r) ↔
    ∃ s, (restrictedInclusion J ι j).val.app (op ⊤) (e.inv.val.app (op ⊤) s) = r
  constructor
  · rintro ⟨s, hs⟩
    refine ⟨e.hom.val.app (op ⊤) s, ?_⟩
    have ht : e.inv.val.app (op ⊤) (e.hom.val.app (op ⊤) s) = s := by
      exact congrArg (fun k : J.sheaf.restrict j ⟶ J.sheaf.restrict j => k.val.app (op ⊤) s)
        e.hom_inv_id
    rw [ht]; exact hs
  · rintro ⟨s, hs⟩
    exact ⟨e.inv.val.app (op ⊤) s, hs⟩

end

section
open CategoryTheory AlgebraicGeometry
open PiExponentSeshadri.Geometry
variable {X Y : Scheme}

lemma affine_local_equation [IsAffine X] (I : X.IdealSheafData) (f : Y ⟶ X)
    (hf : InvertiblePullbackIdeal I f) (y : Y) :
    ∃ U : Y.affineOpens, y ∈ U.1 ∧ ∃ r : Γ(U.1.toScheme, ⊤), IsRegular r ∧
      ((I.comap f).comap U.1.ι).ideal ⟨⊤, isAffineOpen_top U.1.toScheme⟩ =
        Ideal.span {r} := by
  obtain ⟨J, ι, h⟩ := hf
  obtain ⟨U, hyU, ⟨e⟩⟩ := affine_frame J y
  refine ⟨U, hyU, ?_⟩
  exact local_equation J ι h U.1.ι e

end

open CategoryTheory AlgebraicGeometry
open PiExponentSeshadri.Geometry
variable {X Y Z : Scheme}


def restrictLineBundle (J : LineBundle Y) (j : Z ⟶ Y) [IsOpenImmersion j] : LineBundle Z where
  sheaf := J.sheaf.restrict j
  locallyRankOne z := by
    obtain ⟨U, hzU, ⟨e⟩⟩ := J.locallyRankOne (j z)
    let V := j ⁻¹ᵁ U
    refine ⟨V, hzU, ⟨?_⟩⟩
    let e' := (Scheme.Modules.restrictFunctorComp (j ∣_ U) U.ι).app J.sheaf ≪≫
      (Scheme.Modules.restrictFunctor (j ∣_ U)).mapIso e ≪≫
      Scheme.Modules.restrictUnitIso (j ∣_ U)
    have e'' : J.sheaf.restrict (V.ι ≫ j) ≅ structureSheaf V.toScheme := by
      simp only [morphismRestrict_ι] at e'
      exact e'
    exact ((Scheme.Modules.restrictFunctorComp V.ι j).app J.sheaf).symm ≪≫ e''

lemma presents_restrict [IsAffine X] (I : X.IdealSheafData) (f : Y ⟶ X)
    (J : LineBundle Y) (ι : J.sheaf ⟶ structureSheaf Y)
    (hf : PresentsPullbackIdeal I f J ι) (j : Z ⟶ Y) [IsOpenImmersion j] :
    PresentsPullbackIdeal I (j ≫ f) (restrictLineBundle J j) (restrictedInclusion J ι j) := by
  let : Mono ι := hf.1
  refine ⟨restrictedInclusion_mono J ι j, ?_⟩
  intro U V e
  change ((restrictedInclusion J ι j).val.app (Opposite.op U.1)).hom.range = _
  rw [restricted_image J ι hf j U, ← Scheme.IdealSheafData.comap_comp]
  exact IdealPullback.comap_ideal I (j ≫ f) U V e

lemma invertible_restrict [IsAffine X] (I : X.IdealSheafData) (f : Y ⟶ X)
    (hf : InvertiblePullbackIdeal I f) (j : Z ⟶ Y) [IsOpenImmersion j] :
    InvertiblePullbackIdeal I (j ≫ f) := by
  obtain ⟨J, ι, h⟩ := hf
  exact ⟨restrictLineBundle J j, restrictedInclusion J ι j, presents_restrict I f J ι h j⟩

end PiExponentSeshadri.InvertibleLocal

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/IsolatedIntersectionSteps.lean <==
import Lean.Elab.Tactic.Omega
import Mathlib.RingTheory.Ideal.Colon
import Mathlib.RingTheory.Ideal.MinimalPrime.Localization
import OAI.NumberTheory.PiExponent.LocalAlgebra.GenericCombination

namespace OAI

namespace PiExponentSiegel.W17.IsolatedIntersection

variable {R : Type*} [CommRing R]

theorem minimalPrime_over_parent_intersection {I P Q : Ideal R} {f : R}
    (hQ : Q ∈ (I ⊔ Ideal.span {f}).minimalPrimes)
    (hIP : I ≤ P) (hPQ : P ≤ Q) :
    Q ∈ (P ⊔ Ideal.span {f}).minimalPrimes := by
  refine ⟨⟨hQ.1.1, sup_le hPQ (le_sup_right.trans hQ.1.2)⟩, ?_⟩
  intro S hS hSQ
  exact hQ.2 ⟨hS.1, sup_le (hIP.trans (le_sup_left.trans hS.2))
    (le_sup_right.trans hS.2)⟩ hSQ

theorem exists_minimalPrime_parent {I Q : Ideal R} {f : R}
    (hQ : Q ∈ (I ⊔ Ideal.span {f}).minimalPrimes) :
    ∃ P ∈ I.minimalPrimes, P ≤ Q ∧
      Q ∈ (P ⊔ Ideal.span {f}).minimalPrimes := by
  let : Q.IsPrime := hQ.1.1
  obtain ⟨P, hP, hPQ⟩ := Ideal.exists_minimalPrimes_le (le_sup_left.trans hQ.1.2)
  exact ⟨P, hP, hPQ, minimalPrime_over_parent_intersection hQ hP.1.2 hPQ⟩

theorem local_regular_avoids_retained_minimalPrime
    (I T : Ideal R) [T.IsPrime] {Q : Ideal R} {f : R}
    (hQ : Q ∈ I.minimalPrimes) (hQT : Q ≤ T)
    (hreg : IsSMulRegular
      (Localization.AtPrime T ⧸ I.map (algebraMap R (Localization.AtPrime T)))
      (algebraMap R (Localization.AtPrime T) f)) : f ∉ Q := by
  let L := Localization.AtPrime T
  let a : R →+* L := algebraMap R L
  have hd : Disjoint (T.primeCompl : Set R) (Q : Set R) := by
    apply Set.disjoint_left.mpr
    intro x hx hxQ
    exact (show x ∉ T from hx) (hQT hxQ)
  have hc : (Q.map a).comap a = Q :=
    IsLocalization.under_map_of_isPrime_disjoint T.primeCompl L hQ.1.1 hd
  have hm : Q.map a ∈ (I.map a).minimalPrimes := by
    rw [IsLocalization.minimalPrimes_map T.primeCompl L]
    change (Q.map a).comap a ∈ I.minimalPrimes
    rw [hc]
    exact hQ
  have hnot : a f ∉ Q.map a := hreg.notMem_of_mem_minimalPrimes
    (by simpa only [Ideal.annihilator_quotient] using hm)
  exact fun hf => hnot (Ideal.mem_map_of_mem a hf)

theorem exists_component_chain (J : ℕ → Ideal R)
    (hstep : ∀ i, J i ≤ J (i + 1)) (n : ℕ) (T : Ideal R)
    (hT : T ∈ (J n).minimalPrimes) :
    ∃ C : ℕ → Ideal R, C n = T ∧
      (∀ i ≤ n, C i ∈ (J i).minimalPrimes ∧ C i ≤ T) ∧
      (∀ i < n, C i ≤ C (i + 1)) := by
  classical
  induction n generalizing T with
  | zero =>
    refine ⟨fun _ => T, rfl, ?_, ?_⟩
    · intro i hi
      have : i = 0 := by omega
      subst i
      exact ⟨hT, le_rfl⟩
    · intro i hi
      omega
  | succ n ih =>
    let : T.IsPrime := hT.1.1
    obtain ⟨P, hP, hPT⟩ := Ideal.exists_minimalPrimes_le ((hstep n).trans hT.1.2)
    obtain ⟨C, hCn, hC, hmono⟩ := ih P hP
    let D : ℕ → Ideal R := fun i => if i ≤ n then C i else T
    refine ⟨D, by simp [D], ?_, ?_⟩
    · intro i hi
      by_cases hin : i ≤ n
      · have hx : C i ∈ (J i).minimalPrimes ∧ C i ≤ T :=
          ⟨(hC i hin).1, (hC i hin).2.trans hPT⟩
        simpa [D, hin] using hx
      · have heq : i = n + 1 := by omega
        subst i
        have hx : T ∈ (J (n + 1)).minimalPrimes ∧ T ≤ T := ⟨hT, le_rfl⟩
        simpa [D] using hx
    · intro i hi
      by_cases hin : i < n
      · have hi₁ : i ≤ n := by omega
        have hi₂ : i + 1 ≤ n := by omega
        simpa [D, hi₁, hi₂] using hmono i hin
      · have heq : i = n := by omega
        subst i
        simpa [D, hCn] using hPT

theorem exists_proper_component_chain
    (J : ℕ → Ideal R) (f : ℕ → R)
    (hstep : ∀ i, J (i + 1) = J i ⊔ Ideal.span {f i})
    (n : ℕ) (T : Ideal R) [T.IsPrime]
    (hT : T ∈ (J n).minimalPrimes)
    (hreg : ∀ i < n, IsSMulRegular
      (Localization.AtPrime T ⧸ (J i).map (algebraMap R (Localization.AtPrime T)))
      (algebraMap R (Localization.AtPrime T) (f i))) :
    ∃ C : ℕ → Ideal R, C n = T ∧
      (∀ i ≤ n, C i ∈ (J i).minimalPrimes ∧ C i ≤ T) ∧
      (∀ i < n, f i ∉ C i ∧ C i < C (i + 1) ∧
        C (i + 1) ∈ (C i ⊔ Ideal.span {f i}).minimalPrimes) := by
  have hmono : ∀ i, J i ≤ J (i + 1) := by
    intro i
    rw [hstep]
    exact le_sup_left
  obtain ⟨C, hCn, hC, hCC⟩ := exists_component_chain J hmono n T hT
  refine ⟨C, hCn, hC, ?_⟩
  intro i hi
  have hi₁ : i ≤ n := Nat.le_of_lt hi
  have hi₂ : i + 1 ≤ n := hi
  have hnot := local_regular_avoids_retained_minimalPrime (J i) T
    (hC i hi₁).1 (hC i hi₁).2 (hreg i hi)
  have hnext : C (i + 1) ∈ (J i ⊔ Ideal.span {f i}).minimalPrimes := by
    rw [← hstep]
    exact (hC (i + 1) hi₂).1
  have hmin := minimalPrime_over_parent_intersection hnext (hC i hi₁).1.1.2 (hCC i hi)
  refine ⟨hnot, lt_of_le_of_ne (hCC i hi) ?_, hmin⟩
  intro heq
  apply hnot
  rw [heq]
  exact hnext.1.2 ((show Ideal.span {f i} ≤ J i ⊔ Ideal.span {f i} from
    le_sup_right) (Ideal.subset_span (Set.mem_singleton _)))

theorem completeIdeal_not_le_proper_parent {J T P : Ideal R}
    (hT : T ∈ J.minimalPrimes) (hP : P.IsPrime) (hPT : P < T) : ¬ J ≤ P := by
  intro hJP
  exact (not_le_of_gt hPT) (hT.2 ⟨hP, hJP⟩ hPT.le)

variable {K ι τ : Type*} [Field K] [Infinite K] [Algebra K R] [Finite ι]

theorem exists_generatorCombination_avoiding_parents
    (g : τ → R) (T : Ideal R)
    (hT : T ∈ (Ideal.span (Set.range g)).minimalPrimes)
    (P : ι → Ideal R) (hP : ∀ i, (P i).IsPrime) (hPT : ∀ i, P i < T) :
    ∃ c : τ →₀ K, ∀ i, Finsupp.linearCombination K g c ∉ P i := by
  apply PiExponentSiegel.W20.exists_linearCombination_avoiding_ideals g P
  exact fun i => completeIdeal_not_le_proper_parent hT (hP i) (hPT i)

end PiExponentSiegel.W17.IsolatedIntersection

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/IteratedKoszulExactness.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.ConeQuotientAugmentation
import OAI.NumberTheory.PiExponent.LocalAlgebra.KoszulBounded

namespace OAI

namespace PiExponentSiegelAux.W30
universe u
variable {R : Type u} [CommRing R]

theorem scalarCone_positive_exact (C : ChainComplex (ModuleCat.{u} R) ℕ)
    {Q : Type u} [AddCommGroup Q] [Module R Q] (π : C.X 0 →ₗ[R] Q) (r : R)
    (hzero : LinearMap.range (C.d 1 0).hom = LinearMap.ker π)
    (hexact : ∀ n, LinearMap.range (C.d (n + 2) (n + 1)).hom =
      LinearMap.ker (C.d (n + 1) n).hom)
    (hr : IsSMulRegular Q r) (n : ℕ) :
    LinearMap.range ((scalarConeComplex C r).d (n + 2) (n + 1)).hom =
      LinearMap.ker ((scalarConeComplex C r).d (n + 1) n).hom := by
  cases n with
  | zero =>
    change LinearMap.range (coneDifferential (C.d 2 1).hom (C.d 1 0).hom r) =
      LinearMap.ker (coneBottom (C.d 1 0).hom r)
    exact coneBottom_exact (C.d 2 1).hom (C.d 1 0).hom π r (hexact 0) hzero hr
  | succ n =>
    have hd₁ : (scalarConeComplex C r).d (n + 1 + 2) (n + 1 + 1) =
        scalarConeMap C r (n + 1 + 1) := ChainComplex.of_d _ _ (n + 1 + 1)
    have hd₀ : (scalarConeComplex C r).d (n + 1 + 1) (n + 1) =
        scalarConeMap C r (n + 1) := ChainComplex.of_d _ _ (n + 1)
    rw [hd₁, hd₀]
    exact scalarCone_interior_exact C r n (hexact (n + 1)) (hexact n)

theorem iterateScalarCones_exact (rs : List R) {Q : Type u}
    [AddCommGroup Q] [Module R Q] (C : ChainComplex (ModuleCat.{u} R) ℕ)
    (π : C.X 0 →ₗ[R] Q) (hπ : Function.Surjective π)
    (hzero : LinearMap.range (C.d 1 0).hom = LinearMap.ker π)
    (hexact : ∀ n, LinearMap.range (C.d (n + 2) (n + 1)).hom =
      LinearMap.ker (C.d (n + 1) n).hom)
    (hreg : RingTheory.Sequence.IsRegular Q rs) :
    ∃ ε : (iterateScalarCones C rs).X 0 →ₗ[R]
        (Q ⧸ (Ideal.ofList rs • ⊤ : Submodule R Q)),
      Function.Surjective ε ∧
      LinearMap.range ((iterateScalarCones C rs).d 1 0).hom = LinearMap.ker ε ∧
      ∀ n, LinearMap.range ((iterateScalarCones C rs).d (n + 2) (n + 1)).hom =
        LinearMap.ker ((iterateScalarCones C rs).d (n + 1) n).hom := by
  induction rs generalizing Q C with
  | nil =>
    let e := (Ideal.ofList ([] : List R) • (⊤ : Submodule R Q)).quotEquivOfEqBot
      (by simp)
    refine ⟨e.symm.toLinearMap.comp π, e.symm.surjective.comp hπ, ?_, hexact⟩
    calc
      _ = LinearMap.ker π := hzero
      _ = _ := by
        ext x
        change π x = 0 ↔ e.symm (π x) = 0
        exact ⟨fun h => by rw [h, map_zero], fun h => e.symm.injective (by simpa using h)⟩
  | cons r rs ih =>
    obtain ⟨hr, htail⟩ := (RingTheory.Sequence.isRegular_cons_iff Q r rs).mp hreg
    let C' := scalarConeComplex C r
    let π' : C'.X 0 →ₗ[R] QuotSMulTop r Q := coneQuotientAugmentation π r
    have hπ' : Function.Surjective π' := coneQuotientAugmentation_surjective π r hπ
    have hz' : LinearMap.range (C'.d 1 0).hom = LinearMap.ker π' := by
      change LinearMap.range (coneBottom (C.d 1 0).hom r) =
        LinearMap.ker (coneQuotientAugmentation π r)
      exact coneQuotientAugmentation_exact (C.d 1 0).hom π r hπ hzero
    have he' : ∀ n, LinearMap.range (C'.d (n + 2) (n + 1)).hom =
        LinearMap.ker (C'.d (n + 1) n).hom :=
      scalarCone_positive_exact C π r hzero hexact hr
    obtain ⟨ε, hε, hzε, heε⟩ := ih C' π' hπ' hz' he' htail
    let e := Submodule.quotOfListConsSMulTopEquivQuotSMulTopInner Q r rs
    refine ⟨e.symm.toLinearMap.comp ε, e.symm.surjective.comp hε, ?_, heε⟩
    calc
      _ = LinearMap.ker ε := hzε
      _ = _ := by
        ext x
        change ε x = 0 ↔ e.symm (ε x) = 0
        exact ⟨fun h => by rw [h, map_zero], fun h => e.symm.injective (by simpa using h)⟩

theorem regularSequenceComplex_exact (rs : List R)
    (hreg : RingTheory.Sequence.IsRegular R rs) :
    ∃ ε : (regularSequenceComplex rs).X 0 →ₗ[R] (R ⧸ Ideal.ofList rs),
      Function.Surjective ε ∧
      LinearMap.range ((regularSequenceComplex rs).d 1 0).hom = LinearMap.ker ε ∧
      ∀ n, LinearMap.range ((regularSequenceComplex rs).d (n + 2) (n + 1)).hom =
        LinearMap.ker ((regularSequenceComplex rs).d (n + 1) n).hom := by
  have hzero : LinearMap.range (emptyKoszulComplex.d 1 0).hom =
      LinearMap.ker (LinearMap.id : R →ₗ[R] R) := by
    have hd : (emptyKoszulComplex (R := R)).d 1 0 = 0 :=
      ChainComplex.of_d (emptyKoszulObject (R := R)) (fun _ => 0) 0
    rw [hd]
    change LinearMap.range (0 : (Fin 0 → R) →ₗ[R] R) =
      LinearMap.ker (LinearMap.id : R →ₗ[R] R)
    exact LinearMap.range_zero.trans LinearMap.ker_id.symm
  have hexact : ∀ n : ℕ,
      LinearMap.range ((emptyKoszulComplex (R := R)).d (n + 2) (n + 1)).hom =
      LinearMap.ker ((emptyKoszulComplex (R := R)).d (n + 1) n).hom := by
    intro n
    let : Subsingleton ((emptyKoszulComplex (R := R)).X (n + 1)) := by
      change Subsingleton (Fin 0 → R)
      infer_instance
    exact Subsingleton.elim _ _
  have h := iterateScalarCones_exact rs emptyKoszulComplex
    (LinearMap.id : R →ₗ[R] R) Function.surjective_id hzero hexact hreg
  have hI : (Ideal.ofList rs • (⊤ : Submodule R R)) = Ideal.ofList rs := by
    change Ideal.ofList rs * ⊤ = Ideal.ofList rs
    exact Ideal.mul_top _
  rw [hI] at h
  exact h

end PiExponentSiegelAux.W30

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/KoszulBounded.lean <==
import Mathlib.Tactic
import OAI.NumberTheory.PiExponent.LocalAlgebra.KoszulFiniteFree

namespace OAI

namespace PiExponentSiegelAux.W30
universe u
variable {R : Type u} [CommRing R]

lemma scalarCone_bounded (C : ChainComplex (ModuleCat.{u} R) ℕ) (r : R) (d : ℕ)
    (hbound : ∀ n, d < n → Subsingleton (C.X n)) (n : ℕ) (hn : d + 1 < n) :
    Subsingleton ((scalarConeComplex C r).X n) := by
  cases n with
  | zero => omega
  | succ n =>
    let := hbound n (by omega)
    let := hbound (n + 1) (by omega)
    change Subsingleton (C.X (n + 1) × C.X n)
    infer_instance

lemma iterateScalarCones_bounded (rs : List R) (C : ChainComplex (ModuleCat.{u} R) ℕ)
    (d : ℕ) (hbound : ∀ n, d < n → Subsingleton (C.X n))
    (n : ℕ) (hn : d + rs.length < n) :
    Subsingleton ((iterateScalarCones C rs).X n) := by
  induction rs generalizing C d with
  | nil => exact hbound n (by simpa using hn)
  | cons r rs ih =>
    apply ih (scalarConeComplex C r) (d + 1) (scalarCone_bounded C r d hbound)
    simp only [List.length_cons] at hn
    omega

theorem regularSequenceComplex_bounded (rs : List R) (n : ℕ) (hn : rs.length < n) :
    Subsingleton ((regularSequenceComplex rs).X n) := by
  apply iterateScalarCones_bounded rs emptyKoszulComplex 0 ?_ n (by simpa using hn)
  intro k hk
  cases k with
  | zero => omega
  | succ k =>
    change Subsingleton (Fin 0 → R)
    infer_instance

theorem iterateScalarCones_zero (rs : List R) (C : ChainComplex (ModuleCat.{u} R) ℕ) :
    (iterateScalarCones C rs).X 0 = C.X 0 := by
  induction rs generalizing C with
  | nil => rfl
  | cons r rs ih => exact (ih (scalarConeComplex C r)).trans rfl

@[simp] theorem regularSequenceComplex_zero (rs : List R) :
    (regularSequenceComplex rs).X 0 = ModuleCat.of R R :=
  iterateScalarCones_zero rs emptyKoszulComplex

end PiExponentSiegelAux.W30

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/KoszulDualBottom.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.KoszulDualTransport

namespace OAI

namespace PiExponentSiegelAux.W30
open Module

variable {R X Y Z : Type*} [CommRing R]
variable [AddCommGroup X] [AddCommGroup Y] [AddCommGroup Z]
variable [Module R X] [Module R Y] [Module R Z]

def dualConeBottom (g : Y →ₗ[R] Z) (r : R) :
    Dual R Z →ₗ[R] (Dual R Y × Dual R Z) :=
  g.dualMap.prod (r • LinearMap.id)

@[simp] theorem dualConeBottom_apply (g : Y →ₗ[R] Z) (r : R) (α : Dual R Z) :
    dualConeBottom g r α = (α.comp g, r • α) := rfl

theorem coneBottom_dual_equiv (g : Y →ₗ[R] Z) (r : R) :
    (dualProdDualEquivDual R Y Z).toLinearMap.comp (dualConeBottom g r) =
      (coneBottom g r).dualMap := by
  apply LinearMap.ext
  intro α
  apply LinearMap.ext
  rintro ⟨y, z⟩
  change α (g y) + r • α z = α (g y + r • z)
  rw [map_add, map_smul]

theorem dualConeBottom_exact (f : X →ₗ[R] Y) (g : Y →ₗ[R] Z) (r : R)
    (hex : LinearMap.range g.dualMap = LinearMap.ker f.dualMap)
    (hinj : Function.Injective g.dualMap) :
    LinearMap.range (dualConeBottom g r) = LinearMap.ker (dualConeDifferential f g r) := by
  ext ab
  constructor
  · rintro ⟨α, rfl⟩
    apply Prod.ext
    · exact LinearMap.congr_fun (comp_zero_of_range_eq_ker g.dualMap f.dualMap hex) α
    · change r • g.dualMap α - g.dualMap (r • α) = 0
      rw [map_smul, sub_self]
  · intro hab
    have ha : f.dualMap ab.1 = 0 := congrArg Prod.fst hab
    have hb : r • ab.1 - g.dualMap ab.2 = 0 := congrArg Prod.snd hab
    have hm : ab.1 ∈ LinearMap.range g.dualMap := by
      rw [hex]
      exact ha
    obtain ⟨t, ht⟩ := hm
    refine ⟨t, ?_⟩
    apply Prod.ext
    · exact ht
    · change r • t = ab.2
      apply hinj
      rw [map_smul, ht]
      exact sub_eq_zero.mp hb

theorem dualConeBottom_injective (g : Y →ₗ[R] Z) (r : R)
    (hinj : Function.Injective g.dualMap) : Function.Injective (dualConeBottom g r) := by
  intro α β h
  exact hinj (congrArg Prod.fst h)

theorem dualConeBottom_injective_of_regular (g : Y →ₗ[R] Z) (r : R)
    (hr : IsSMulRegular (Dual R Z) r) : Function.Injective (dualConeBottom g r) := by
  intro α β h
  exact hr (congrArg Prod.snd h)

theorem dualConeBottom_endpoint_exact {Q : Type*} [AddCommGroup Q] [Module R Q]
    (f : X →ₗ[R] Y) (g : Y →ₗ[R] Z) (r : R) (π : Dual R Y →ₗ[R] Q)
    (hfg : f.dualMap.comp g.dualMap = 0)
    (hgπ : LinearMap.range g.dualMap = LinearMap.ker π)
    (hinj : Function.Injective g.dualMap) (hr : IsSMulRegular Q r) :
    LinearMap.range (dualConeBottom g r) = LinearMap.ker (dualConeDifferential f g r) := by
  ext ab
  constructor
  · rintro ⟨α, rfl⟩
    apply Prod.ext
    · exact LinearMap.congr_fun hfg α
    · change r • g.dualMap α - g.dualMap (r • α) = 0
      rw [map_smul, sub_self]
  · intro hab
    have hb : r • ab.1 - g.dualMap ab.2 = 0 := congrArg Prod.snd hab
    have hπg : π (g.dualMap ab.2) = 0 :=
      LinearMap.congr_fun (comp_zero_of_range_eq_ker g.dualMap π hgπ) ab.2
    have hrπ : r • π ab.1 = 0 := by
      have h := congrArg π hb
      simpa only [map_sub, map_smul, hπg, sub_zero, map_zero] using h
    have hπa : π ab.1 = 0 := hr (by simpa only [smul_zero] using hrπ)
    have hm : ab.1 ∈ LinearMap.range g.dualMap := by
      rw [hgπ]
      exact hπa
    obtain ⟨t, ht⟩ := hm
    refine ⟨t, ?_⟩
    apply Prod.ext
    · exact ht
    · change r • t = ab.2
      apply hinj
      rw [map_smul, ht]
      exact sub_eq_zero.mp hb

universe u
variable {S : Type u} [CommRing S]

theorem scalarCone_dual_one_exact (P : ChainComplex (ModuleCat.{u} S) ℕ) (r : S)
    (hex : LinearMap.range (P.d 1 0).hom.dualMap =
      LinearMap.ker (P.d 2 1).hom.dualMap)
    (hinj : Function.Injective (P.d 1 0).hom.dualMap) :
    LinearMap.range ((scalarConeComplex P r).d 1 0).hom.dualMap =
      LinearMap.ker ((scalarConeComplex P r).d 2 1).hom.dualMap := by
  apply exact_of_equivalences
    (((scalarConeComplex P r).d 1 0).hom.dualMap)
    (((scalarConeComplex P r).d 2 1).hom.dualMap)
    (dualConeBottom (P.d 1 0).hom r)
    (dualConeDifferential (P.d 2 1).hom (P.d 1 0).hom r)
    (LinearEquiv.refl S (Dual S (P.X 0)))
    (dualProdDualEquivDual S (P.X 1) (P.X 0))
    (dualProdDualEquivDual S (P.X 2) (P.X 1))
  · have hd : (scalarConeComplex P r).d 1 0 = scalarConeMap P r 0 :=
      ChainComplex.of_d (scalarConeObject P) (scalarConeMap P r) 0
    rw [hd]
    exact coneBottom_dual_equiv (P.d 1 0).hom r
  · have hd : (scalarConeComplex P r).d 2 1 = scalarConeMap P r 1 :=
      ChainComplex.of_d (scalarConeObject P) (scalarConeMap P r) 1
    rw [hd]
    exact coneDifferential_dual_equiv (P.d 2 1).hom (P.d 1 0).hom r
  · exact dualConeBottom_exact _ _ r hex hinj

end PiExponentSiegelAux.W30

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/KoszulDualCone.lean <==
import Mathlib.LinearAlgebra.Dual.Lemmas
import OAI.NumberTheory.PiExponent.LocalAlgebra.RegularSequenceResolution

namespace OAI

namespace PiExponentSiegelAux.W30
open Module

variable {R X Y Z W : Type*} [CommRing R]
variable [AddCommGroup X] [AddCommGroup Y] [AddCommGroup Z] [AddCommGroup W]
variable [Module R X] [Module R Y] [Module R Z] [Module R W]

def dualConeDifferential (f : X →ₗ[R] Y) (g : Y →ₗ[R] Z) (r : R) :
    (Dual R Y × Dual R Z) →ₗ[R] (Dual R X × Dual R Y) :=
  (f.dualMap.comp (LinearMap.fst R _ _)).prod
    (r • LinearMap.fst R _ _ - g.dualMap.comp (LinearMap.snd R _ _))

@[simp] theorem dualConeDifferential_apply (f : X →ₗ[R] Y) (g : Y →ₗ[R] Z)
    (r : R) (α : Dual R Y) (β : Dual R Z) :
    dualConeDifferential f g r (α, β) = (α.comp f, r • α - β.comp g) := rfl

theorem coneDifferential_dual_precomposition (f : X →ₗ[R] Y) (g : Y →ₗ[R] Z)
    (r : R) (α : Dual R Y) (β : Dual R Z) :
    (α.coprod β).comp (coneDifferential f g r) =
      (α.comp f).coprod (r • α - β.comp g) := by
  apply LinearMap.ext
  rintro ⟨x, y⟩
  change α (f x + r • y) + β (-g y) = α (f x) + (r • α - β.comp g) y
  change α (f x + r • y) + β (-g y) =
    α (f x) + (r • α y - β (g y))
  simp only [map_add, map_smul, map_neg, sub_eq_add_neg]
  abel

theorem coneDifferential_dual_equiv (f : X →ₗ[R] Y) (g : Y →ₗ[R] Z) (r : R) :
    (dualProdDualEquivDual R X Y).toLinearMap.comp (dualConeDifferential f g r) =
      (coneDifferential f g r).dualMap.comp (dualProdDualEquivDual R Y Z).toLinearMap := by
  apply LinearMap.ext
  rintro ⟨α, β⟩
  exact (coneDifferential_dual_precomposition f g r α β).symm

theorem dualConeDifferential_exact (f : X →ₗ[R] Y) (g : Y →ₗ[R] Z)
    (h : Z →ₗ[R] W) (r : R)
    (hhg : LinearMap.range h.dualMap = LinearMap.ker g.dualMap)
    (hgf : LinearMap.range g.dualMap = LinearMap.ker f.dualMap) :
    LinearMap.range (dualConeDifferential g h r) =
      LinearMap.ker (dualConeDifferential f g r) := by
  ext ab
  rw [LinearMap.mem_range, LinearMap.mem_ker]
  constructor
  · rintro ⟨⟨α, β⟩, rfl⟩
    have hfg : f.dualMap (g.dualMap α) = 0 :=
      LinearMap.congr_fun (comp_zero_of_range_eq_ker g.dualMap f.dualMap hgf) α
    have hgh : g.dualMap (h.dualMap β) = 0 :=
      LinearMap.congr_fun (comp_zero_of_range_eq_ker h.dualMap g.dualMap hhg) β
    apply Prod.ext
    · exact hfg
    · change r • g.dualMap α - g.dualMap (r • α - h.dualMap β) = 0
      simp only [map_sub, map_smul, hgh, sub_zero, sub_self]
  · intro hab
    have ha : f.dualMap ab.1 = 0 := congrArg Prod.fst hab
    have hb : r • ab.1 - g.dualMap ab.2 = 0 := congrArg Prod.snd hab
    have hamem : ab.1 ∈ LinearMap.range g.dualMap := by
      rw [hgf]
      exact ha
    obtain ⟨t, ht⟩ := LinearMap.mem_range.mp hamem
    have hcycle : g.dualMap (r • t - ab.2) = 0 := by
      simpa only [map_sub, map_smul, ht] using hb
    have hbmem : r • t - ab.2 ∈ LinearMap.range h.dualMap := by
      rw [hhg]
      exact hcycle
    obtain ⟨a, ha⟩ := LinearMap.mem_range.mp hbmem
    refine ⟨(t, a), ?_⟩
    apply Prod.ext
    · exact ht
    · change r • t - h.dualMap a = ab.2
      rw [ha]
      abel

end PiExponentSiegelAux.W30

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/KoszulDualEndpoint.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.KoszulDualCone

namespace OAI

namespace PiExponentSiegelAux.W30
open Module

variable {R X Y Z W Q : Type*} [CommRing R]
variable [AddCommGroup X] [AddCommGroup Y] [AddCommGroup Z] [AddCommGroup W]
variable [AddCommGroup Q]
variable [Module R X] [Module R Y] [Module R Z] [Module R W] [Module R Q]

theorem dualCone_endpoint_exact (f : X →ₗ[R] Y) (g : Y →ₗ[R] Z)
    (h : Z →ₗ[R] W) (r : R) (π : Dual R Y →ₗ[R] Q)
    (hfg : f.dualMap.comp g.dualMap = 0)
    (hgh : g.dualMap.comp h.dualMap = 0)
    (hhg : LinearMap.range h.dualMap = LinearMap.ker g.dualMap)
    (hgπ : LinearMap.range g.dualMap = LinearMap.ker π)
    (hr : IsSMulRegular Q r) :
    LinearMap.range (dualConeDifferential g h r) =
      LinearMap.ker (dualConeDifferential f g r) := by
  ext ab
  rw [LinearMap.mem_range, LinearMap.mem_ker]
  constructor
  · rintro ⟨⟨α, β⟩, rfl⟩
    apply Prod.ext
    · exact LinearMap.congr_fun hfg α
    · change r • g.dualMap α - g.dualMap (r • α - h.dualMap β) = 0
      have hz : g.dualMap (h.dualMap β) = 0 := LinearMap.congr_fun hgh β
      simp only [map_sub, map_smul, hz, sub_zero, sub_self]
  · intro hab
    have hb : r • ab.1 - g.dualMap ab.2 = 0 := congrArg Prod.snd hab
    have hπg : π (g.dualMap ab.2) = 0 :=
      LinearMap.congr_fun (comp_zero_of_range_eq_ker g.dualMap π hgπ) ab.2
    have hrπ : r • π ab.1 = 0 := by
      have h := congrArg π hb
      simpa only [map_sub, map_smul, hπg, sub_zero, map_zero] using h
    have hπa : π ab.1 = 0 := hr (by simpa only [smul_zero] using hrπ)
    have hamem : ab.1 ∈ LinearMap.range g.dualMap := by
      rw [hgπ]
      exact hπa
    obtain ⟨t, ht⟩ := LinearMap.mem_range.mp hamem
    have hcycle : g.dualMap (r • t - ab.2) = 0 := by
      simpa only [map_sub, map_smul, ht] using hb
    have hbmem : r • t - ab.2 ∈ LinearMap.range h.dualMap := by
      rw [hhg]
      exact hcycle
    obtain ⟨a, ha⟩ := LinearMap.mem_range.mp hbmem
    refine ⟨(t, a), ?_⟩
    apply Prod.ext
    · exact ht
    · change r • t - h.dualMap a = ab.2
      rw [ha]
      abel

end PiExponentSiegelAux.W30

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/KoszulDualInitial.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.KoszulDualBottom
import OAI.NumberTheory.PiExponent.LocalAlgebra.KoszulTopAugmentation

namespace OAI

namespace PiExponentSiegelAux.W30
open Module

variable {R A B : Type*} [CommRing R]
variable [AddCommGroup A] [AddCommGroup B] [Module R A] [Module R B]

theorem regular_on_dual (r : R) (hr : IsSMulRegular R r) :
    IsSMulRegular (Dual R A) r := by
  intro α β h
  apply LinearMap.ext
  intro a
  apply hr
  exact congrArg (fun φ : Dual R A => φ a) h

theorem coordinate_quotient_exact (f : A →ₗ[R] B) (e : B ≃ₗ[R] R)
    (I : Ideal R) (hI : LinearMap.range (e.toLinearMap.comp f) = I) :
    LinearMap.range f = LinearMap.ker (I.mkQ.comp e.toLinearMap) := by
  ext b
  constructor
  · rintro ⟨a, rfl⟩
    change I.mkQ (e (f a)) = 0
    apply (Submodule.Quotient.mk_eq_zero I).mpr
    rw [← hI]
    exact ⟨a, rfl⟩
  · intro hb
    have hm : e b ∈ I := (Submodule.Quotient.mk_eq_zero I).mp hb
    rw [← hI] at hm
    obtain ⟨a, ha⟩ := hm
    exact ⟨a, e.injective ha⟩

theorem coordinate_quotient_surjective (e : B ≃ₗ[R] R) (I : Ideal R) :
    Function.Surjective (I.mkQ.comp e.toLinearMap) :=
  I.mkQ_surjective.comp e.surjective

universe u
variable {S : Type u} [CommRing S]

theorem scalarCone_dual_zero_injective_of_regular
    (P : ChainComplex (ModuleCat.{u} S) ℕ) (r : S) (hr : IsSMulRegular S r) :
    Function.Injective ((scalarConeComplex P r).d 1 0).hom.dualMap := by
  have hd : (scalarConeComplex P r).d 1 0 = scalarConeMap P r 0 :=
    ChainComplex.of_d (scalarConeObject P) (scalarConeMap P r) 0
  rw [hd]
  change Function.Injective (coneBottom (P.d 1 0).hom r).dualMap
  intro α β h
  apply dualConeBottom_injective_of_regular (P.d 1 0).hom r (regular_on_dual r hr)
  apply (dualProdDualEquivDual S (P.X 1) (P.X 0)).injective
  have he (φ : Dual S (P.X 0)) :
      (dualProdDualEquivDual S (P.X 1) (P.X 0)) (dualConeBottom (P.d 1 0).hom r φ) =
        (coneBottom (P.d 1 0).hom r).dualMap φ :=
    LinearMap.congr_fun (coneBottom_dual_equiv (P.d 1 0).hom r) φ
  rw [he, he]
  exact h

theorem scalarCone_dual_zero_injective
    (P : ChainComplex (ModuleCat.{u} S) ℕ) (r : S)
    (hinj : Function.Injective (P.d 1 0).hom.dualMap) :
    Function.Injective ((scalarConeComplex P r).d 1 0).hom.dualMap := by
  have hd : (scalarConeComplex P r).d 1 0 = scalarConeMap P r 0 :=
    ChainComplex.of_d (scalarConeObject P) (scalarConeMap P r) 0
  rw [hd]
  change Function.Injective (coneBottom (P.d 1 0).hom r).dualMap
  intro α β h
  apply dualConeBottom_injective (P.d 1 0).hom r hinj
  apply (dualProdDualEquivDual S (P.X 1) (P.X 0)).injective
  have he (φ : Dual S (P.X 0)) :
      (dualProdDualEquivDual S (P.X 1) (P.X 0)) (dualConeBottom (P.d 1 0).hom r φ) =
        (coneBottom (P.d 1 0).hom r).dualMap φ :=
    LinearMap.congr_fun (coneBottom_dual_equiv (P.d 1 0).hom r) φ
  rw [he, he]
  exact h

theorem scalarCone_first_top_dual_image
    (P : ChainComplex (ModuleCat.{u} S) ℕ) (r : S)
    (hbound : ∀ k, 0 < k → Subsingleton (P.X k)) (e : P.X 0 ≃ₗ[S] S) :
    LinearMap.range
      ((W31.scalarConeTopDualCoordinate P r 0 hbound e).toLinearMap.comp
        ((scalarConeComplex P r).d 1 0).hom.dualMap) = Ideal.span {r} := by
  have he (α : Dual S (P.X 0)) :
      W31.scalarConeTopDualCoordinate P r 0 hbound e
        (((scalarConeComplex P r).d 1 0).hom.dualMap α) =
          r * W31.topDualCoordinate e α := by
    rw [W31.scalarConeTopDualCoordinate_apply]
    exact W31.scalarConeFirstTopBoundary_eval P r α (e.symm 1)
  ext z
  rw [LinearMap.mem_range, Ideal.mem_span_singleton]
  constructor
  · rintro ⟨α, hα⟩
    refine ⟨W31.topDualCoordinate e α, ?_⟩
    exact hα.symm.trans (he α)
  · rintro ⟨a, ha⟩
    refine ⟨(W31.topDualCoordinate e).symm a, ?_⟩
    change W31.scalarConeTopDualCoordinate P r 0 hbound e
      (((scalarConeComplex P r).d 1 0).hom.dualMap ((W31.topDualCoordinate e).symm a)) = z
    rw [he, LinearEquiv.apply_symm_apply]
    exact ha.symm

end PiExponentSiegelAux.W30

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/KoszulDualStep.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.KoszulDualBottom
import OAI.NumberTheory.PiExponent.LocalAlgebra.KoszulDualEndpoint

namespace OAI

namespace PiExponentSiegelAux.W30
open Module
universe u
variable {R : Type u} [CommRing R]

theorem chain_dual_comp_zero (P : ChainComplex (ModuleCat.{u} R) ℕ) (n : ℕ) :
    (P.d (n + 2) (n + 1)).hom.dualMap.comp (P.d (n + 1) n).hom.dualMap = 0 := by
  apply LinearMap.ext
  intro α
  apply LinearMap.ext
  intro x
  change α ((P.d (n + 1) n).hom ((P.d (n + 2) (n + 1)).hom x)) = 0
  have hz : (P.d (n + 1) n).hom ((P.d (n + 2) (n + 1)).hom x) = 0 :=
    LinearMap.congr_fun (chain_linear_comp_zero P n) x
  rw [hz, map_zero]

theorem scalarCone_dual_endpoint_exact
    {Q : Type u} [AddCommGroup Q] [Module R Q]
    (P : ChainComplex (ModuleCat.{u} R) ℕ) (r : R) (n : ℕ)
    (π : Dual R (P.X (n + 2)) →ₗ[R] Q)
    (hlo : LinearMap.range (P.d (n + 1) n).hom.dualMap =
      LinearMap.ker (P.d (n + 2) (n + 1)).hom.dualMap)
    (hπ : LinearMap.range (P.d (n + 2) (n + 1)).hom.dualMap = LinearMap.ker π)
    (hr : IsSMulRegular Q r) :
    LinearMap.range ((scalarConeComplex P r).d (n + 2) (n + 1)).hom.dualMap =
      LinearMap.ker ((scalarConeComplex P r).d (n + 3) (n + 2)).hom.dualMap := by
  apply exact_of_equivalences
    (((scalarConeComplex P r).d (n + 2) (n + 1)).hom.dualMap)
    (((scalarConeComplex P r).d (n + 3) (n + 2)).hom.dualMap)
    (dualConeDifferential (P.d (n + 2) (n + 1)).hom (P.d (n + 1) n).hom r)
    (dualConeDifferential (P.d (n + 3) (n + 2)).hom (P.d (n + 2) (n + 1)).hom r)
    (dualProdDualEquivDual R (P.X (n + 1)) (P.X n))
    (dualProdDualEquivDual R (P.X (n + 2)) (P.X (n + 1)))
    (dualProdDualEquivDual R (P.X (n + 3)) (P.X (n + 2)))
  · have hd : (scalarConeComplex P r).d (n + 2) (n + 1) = scalarConeMap P r (n + 1) :=
      ChainComplex.of_d (scalarConeObject P) (scalarConeMap P r) (n + 1)
    rw [hd]
    exact coneDifferential_dual_equiv (P.d (n + 2) (n + 1)).hom (P.d (n + 1) n).hom r
  · have hd : (scalarConeComplex P r).d (n + 3) (n + 2) = scalarConeMap P r (n + 2) :=
      ChainComplex.of_d (scalarConeObject P) (scalarConeMap P r) (n + 2)
    rw [hd]
    exact coneDifferential_dual_equiv (P.d (n + 3) (n + 2)).hom (P.d (n + 2) (n + 1)).hom r
  · exact dualCone_endpoint_exact _ _ _ r π
      (chain_dual_comp_zero P (n + 1)) (chain_dual_comp_zero P n) hlo hπ hr

theorem scalarCone_dual_one_endpoint_exact
    {Q : Type u} [AddCommGroup Q] [Module R Q]
    (P : ChainComplex (ModuleCat.{u} R) ℕ) (r : R)
    (π : Dual R (P.X 1) →ₗ[R] Q)
    (hπ : LinearMap.range (P.d 1 0).hom.dualMap = LinearMap.ker π)
    (hinj : Function.Injective (P.d 1 0).hom.dualMap)
    (hr : IsSMulRegular Q r) :
    LinearMap.range ((scalarConeComplex P r).d 1 0).hom.dualMap =
      LinearMap.ker ((scalarConeComplex P r).d 2 1).hom.dualMap := by
  apply exact_of_equivalences
    (((scalarConeComplex P r).d 1 0).hom.dualMap)
    (((scalarConeComplex P r).d 2 1).hom.dualMap)
    (dualConeBottom (P.d 1 0).hom r)
    (dualConeDifferential (P.d 2 1).hom (P.d 1 0).hom r)
    (LinearEquiv.refl R (Dual R (P.X 0)))
    (dualProdDualEquivDual R (P.X 1) (P.X 0))
    (dualProdDualEquivDual R (P.X 2) (P.X 1))
  · have hd : (scalarConeComplex P r).d 1 0 = scalarConeMap P r 0 :=
      ChainComplex.of_d (scalarConeObject P) (scalarConeMap P r) 0
    rw [hd]
    exact coneBottom_dual_equiv (P.d 1 0).hom r
  · have hd : (scalarConeComplex P r).d 2 1 = scalarConeMap P r 1 :=
      ChainComplex.of_d (scalarConeObject P) (scalarConeMap P r) 1
    rw [hd]
    exact coneDifferential_dual_equiv (P.d 2 1).hom (P.d 1 0).hom r
  · exact dualConeBottom_endpoint_exact _ _ r π (chain_dual_comp_zero P 0) hπ hinj hr

theorem scalarCone_dual_low_exact
    {Q : Type u} [AddCommGroup Q] [Module R Q]
    (P : ChainComplex (ModuleCat.{u} R) ℕ) (r : R) (n : ℕ)
    (π : Dual R (P.X (n + 1)) →ₗ[R] Q)
    (hinj : Function.Injective (P.d 1 0).hom.dualMap)
    (hlow : ∀ k, k < n → LinearMap.range (P.d (k + 1) k).hom.dualMap =
      LinearMap.ker (P.d (k + 2) (k + 1)).hom.dualMap)
    (hπ : LinearMap.range (P.d (n + 1) n).hom.dualMap = LinearMap.ker π)
    (hr : IsSMulRegular Q r) :
    ∀ k, k < n + 1 →
      LinearMap.range ((scalarConeComplex P r).d (k + 1) k).hom.dualMap =
        LinearMap.ker ((scalarConeComplex P r).d (k + 2) (k + 1)).hom.dualMap := by
  intro k hk
  by_cases hkn : k < n
  · cases k with
    | zero => exact scalarCone_dual_one_exact P r (hlow 0 hkn) hinj
    | succ k =>
      exact scalarCone_dual_interior_exact P r k (hlow k (by omega))
        (hlow (k + 1) hkn)
  · have hkn : k = n := by omega
    subst k
    cases n with
    | zero => exact scalarCone_dual_one_endpoint_exact P r π hπ hinj hr
    | succ n =>
      exact scalarCone_dual_endpoint_exact P r n π (hlow n (by omega)) hπ hr

end PiExponentSiegelAux.W30

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/KoszulDualTransport.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.ConeComplex
import OAI.NumberTheory.PiExponent.LocalAlgebra.KoszulDualCone

namespace OAI

namespace PiExponentSiegelAux.W30
open Module

variable {R A B C A' B' C' : Type*} [CommRing R]
variable [AddCommGroup A] [AddCommGroup B] [AddCommGroup C]
variable [AddCommGroup A'] [AddCommGroup B'] [AddCommGroup C']
variable [Module R A] [Module R B] [Module R C]
variable [Module R A'] [Module R B'] [Module R C']

theorem exact_of_equivalences (f : A →ₗ[R] B) (g : B →ₗ[R] C)
    (f' : A' →ₗ[R] B') (g' : B' →ₗ[R] C')
    (eA : A' ≃ₗ[R] A) (eB : B' ≃ₗ[R] B) (eC : C' ≃ₗ[R] C)
    (hf : eB.toLinearMap.comp f' = f.comp eA.toLinearMap)
    (hg : eC.toLinearMap.comp g' = g.comp eB.toLinearMap)
    (hex : LinearMap.range f' = LinearMap.ker g') :
    LinearMap.range f = LinearMap.ker g := by
  have hf_apply (a : A') : eB (f' a) = f (eA a) := LinearMap.congr_fun hf a
  have hg_apply (b : B') : eC (g' b) = g (eB b) := LinearMap.congr_fun hg b
  ext b
  constructor
  · rintro ⟨a, rfl⟩
    obtain ⟨a', rfl⟩ := eA.surjective a
    change g (f (eA a')) = 0
    rw [← hf_apply a', ← hg_apply (f' a')]
    have hz : g' (f' a') = 0 := by
      have hm : f' a' ∈ LinearMap.range f' := ⟨a', rfl⟩
      rw [hex] at hm
      exact hm
    rw [hz, map_zero]
  · intro hb
    obtain ⟨b', rfl⟩ := eB.surjective b
    have hz : g' b' = 0 := by
      apply eC.injective
      rw [map_zero, hg_apply b']
      exact hb
    have hm : b' ∈ LinearMap.range f' := by
      rw [hex]
      exact hz
    obtain ⟨a', ha'⟩ := hm
    refine ⟨eA a', ?_⟩
    rw [← hf_apply a', ha']

universe u
variable {S : Type u} [CommRing S]

theorem scalarCone_dual_interior_exact
    (P : ChainComplex (ModuleCat.{u} S) ℕ) (r : S) (n : ℕ)
    (hlo : LinearMap.range (P.d (n + 1) n).hom.dualMap =
      LinearMap.ker (P.d (n + 2) (n + 1)).hom.dualMap)
    (hhi : LinearMap.range (P.d (n + 2) (n + 1)).hom.dualMap =
      LinearMap.ker (P.d (n + 3) (n + 2)).hom.dualMap) :
    LinearMap.range ((scalarConeComplex P r).d (n + 2) (n + 1)).hom.dualMap =
      LinearMap.ker ((scalarConeComplex P r).d (n + 3) (n + 2)).hom.dualMap := by
  apply exact_of_equivalences
    (((scalarConeComplex P r).d (n + 2) (n + 1)).hom.dualMap)
    (((scalarConeComplex P r).d (n + 3) (n + 2)).hom.dualMap)
    (dualConeDifferential (P.d (n + 2) (n + 1)).hom (P.d (n + 1) n).hom r)
    (dualConeDifferential (P.d (n + 3) (n + 2)).hom (P.d (n + 2) (n + 1)).hom r)
    (dualProdDualEquivDual S (P.X (n + 1)) (P.X n))
    (dualProdDualEquivDual S (P.X (n + 2)) (P.X (n + 1)))
    (dualProdDualEquivDual S (P.X (n + 3)) (P.X (n + 2)))
  · have hd : (scalarConeComplex P r).d (n + 2) (n + 1) = scalarConeMap P r (n + 1) := by
      exact ChainComplex.of_d _ _ (n + 1)
    rw [hd]
    exact coneDifferential_dual_equiv (P.d (n + 2) (n + 1)).hom (P.d (n + 1) n).hom r
  · have hd : (scalarConeComplex P r).d (n + 3) (n + 2) = scalarConeMap P r (n + 2) := by
      exact ChainComplex.of_d _ _ (n + 2)
    rw [hd]
    exact coneDifferential_dual_equiv (P.d (n + 3) (n + 2)).hom (P.d (n + 2) (n + 1)).hom r
  · exact dualConeDifferential_exact _ _ _ r hlo hhi

end PiExponentSiegelAux.W30

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/KoszulFiniteFree.lean <==
import Mathlib.LinearAlgebra.Basis.Prod
import Mathlib.RingTheory.Finiteness.Prod
import OAI.NumberTheory.PiExponent.LocalAlgebra.ConeComplex

namespace OAI

namespace PiExponentSiegelAux.W30

universe u
variable {R : Type u} [CommRing R]

def emptyKoszulObject : ℕ → ModuleCat.{u} R
  | 0 => ModuleCat.of R R
  | _ + 1 => ModuleCat.of R (Fin 0 → R)

def emptyKoszulComplex : ChainComplex (ModuleCat.{u} R) ℕ :=
  ChainComplex.of emptyKoszulObject (fun _ => 0) (fun _ => by simp)

def iterateScalarCones (C : ChainComplex (ModuleCat.{u} R) ℕ) :
    List R → ChainComplex (ModuleCat.{u} R) ℕ
  | [] => C
  | r :: rs => iterateScalarCones (scalarConeComplex C r) rs

def regularSequenceComplex (rs : List R) : ChainComplex (ModuleCat.{u} R) ℕ :=
  iterateScalarCones emptyKoszulComplex rs

lemma scalarCone_free (C : ChainComplex (ModuleCat.{u} R) ℕ) (r : R)
    (hfree : ∀ n, Module.Free R (C.X n)) (n : ℕ) :
    Module.Free R ((scalarConeComplex C r).X n) := by
  cases n with
  | zero => exact hfree 0
  | succ n =>
    let := hfree (n + 1)
    let := hfree n
    change Module.Free R (C.X (n + 1) × C.X n)
    infer_instance

lemma scalarCone_finite (C : ChainComplex (ModuleCat.{u} R) ℕ) (r : R)
    (hfinite : ∀ n, Module.Finite R (C.X n)) (n : ℕ) :
    Module.Finite R ((scalarConeComplex C r).X n) := by
  cases n with
  | zero => exact hfinite 0
  | succ n =>
    let := hfinite (n + 1)
    let := hfinite n
    change Module.Finite R (C.X (n + 1) × C.X n)
    infer_instance

lemma iterateScalarCones_free (rs : List R) (C : ChainComplex (ModuleCat.{u} R) ℕ)
    (hfree : ∀ n, Module.Free R (C.X n)) (n : ℕ) :
    Module.Free R ((iterateScalarCones C rs).X n) := by
  induction rs generalizing C with
  | nil => exact hfree n
  | cons r rs ih => exact ih (scalarConeComplex C r) (scalarCone_free C r hfree)

lemma iterateScalarCones_finite (rs : List R) (C : ChainComplex (ModuleCat.{u} R) ℕ)
    (hfinite : ∀ n, Module.Finite R (C.X n)) (n : ℕ) :
    Module.Finite R ((iterateScalarCones C rs).X n) := by
  induction rs generalizing C with
  | nil => exact hfinite n
  | cons r rs ih => exact ih (scalarConeComplex C r) (scalarCone_finite C r hfinite)

theorem regularSequenceComplex_free (rs : List R) (n : ℕ) :
    Module.Free R ((regularSequenceComplex rs).X n) := by
  apply iterateScalarCones_free
  intro k
  cases k with
  | zero =>
    change Module.Free R R
    exact Module.Free.self R
  | succ k =>
    change Module.Free R (Fin 0 → R)
    infer_instance

theorem regularSequenceComplex_finite (rs : List R) (n : ℕ) :
    Module.Finite R ((regularSequenceComplex rs).X n) := by
  apply iterateScalarCones_finite
  intro k
  cases k with
  | zero =>
    change Module.Finite R R
    exact Module.Finite.self R
  | succ k =>
    change Module.Finite R (Fin 0 → R)
    infer_instance

end PiExponentSiegelAux.W30

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/KoszulTopAugmentation.lean <==
import OAI.NumberTheory.PiExponent.Jets.KoszulTopDifferential
import OAI.NumberTheory.PiExponent.LocalAlgebra.RegularSequenceAugmentation

namespace OAI

namespace PiExponentSiegelAux.W30
open Module

variable {R A B C : Type*} [CommRing R]
variable [AddCommGroup A] [AddCommGroup B] [AddCommGroup C]
variable [Module R A] [Module R B] [Module R C]

lemma range_comp_eq_of_surjective (f : B →ₗ[R] C) (g : A →ₗ[R] B)
    (hg : Function.Surjective g) : LinearMap.range (f.comp g) = LinearMap.range f := by
  ext c
  constructor
  · rintro ⟨a, rfl⟩
    exact ⟨g a, rfl⟩
  · rintro ⟨b, rfl⟩
    obtain ⟨a, rfl⟩ := hg b
    exact ⟨a, rfl⟩

theorem scalar_sub_range (e : A ≃ₗ[R] R) (g : B →ₗ[R] R) (r : R)
    (I : Ideal R) (hg : LinearMap.range g = I) :
    LinearMap.range
      (r • e.toLinearMap.comp (LinearMap.fst R A B) -
        g.comp (LinearMap.snd R A B)) = I ⊔ Ideal.span {r} := by
  let T : (A × B) →ₗ[R] (B × R) :=
    (-(LinearMap.snd R A B)).prod (e.toLinearMap.comp (LinearMap.fst R A B))
  have hT : Function.Surjective T := by
    rintro ⟨b, z⟩
    refine ⟨(e.symm z, -b), ?_⟩
    change (-(-b), e (e.symm z)) = (b, z)
    simp only [neg_neg, e.apply_symm_apply]
  have hmap : r • e.toLinearMap.comp (LinearMap.fst R A B) -
      g.comp (LinearMap.snd R A B) = (coneBottom g r).comp T := by
    apply LinearMap.ext
    rintro ⟨a, b⟩
    change r • e a - g b = g (-b) + r • e a
    rw [map_neg]
    abel
  rw [hmap, range_comp_eq_of_surjective _ _ hT, coneBottom_range_eq_sup g r I hg]

universe u
variable {S : Type u} [CommRing S]

theorem scalarCone_top_dual_image
    (P : ChainComplex (ModuleCat.{u} S) ℕ) (r : S) (n : ℕ)
    (hbound : ∀ k, n + 1 < k → Subsingleton (P.X k))
    (e : P.X (n + 1) ≃ₗ[S] S) (I : Ideal S)
    (hI : LinearMap.range
      ((W31.topDualCoordinate e).toLinearMap.comp (P.d (n + 1) n).hom.dualMap) = I) :
    LinearMap.range
      ((W31.scalarConeTopDualCoordinate P r (n + 1) hbound e).toLinearMap.comp
        ((scalarConeComplex P r).d (n + 2) (n + 1)).hom.dualMap) =
      I ⊔ Ideal.span {r} := by
  let E := dualProdDualEquivDual S (P.X (n + 1)) (P.X n)
  let F := (W31.scalarConeTopDualCoordinate P r (n + 1) hbound e).toLinearMap.comp
    ((scalarConeComplex P r).d (n + 2) (n + 1)).hom.dualMap
  have hmap : F.comp E.toLinearMap =
      r • (W31.topDualCoordinate e).toLinearMap.comp
          (LinearMap.fst S (Dual S (P.X (n + 1))) (Dual S (P.X n))) -
        ((W31.topDualCoordinate e).toLinearMap.comp (P.d (n + 1) n).hom.dualMap).comp
          (LinearMap.snd S (Dual S (P.X (n + 1))) (Dual S (P.X n))) := by
    apply LinearMap.ext
    rintro ⟨α, β⟩
    exact W31.scalarConeTopDualCoordinate_boundary P r n hbound e α β
  change LinearMap.range F = _
  rw [← range_comp_eq_of_surjective F E.toLinearMap E.surjective, hmap]
  exact scalar_sub_range (W31.topDualCoordinate e) _ r I hI

end PiExponentSiegelAux.W30

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/KoszulTopTerm.lean <==
import Mathlib.LinearAlgebra.Dual.Defs
import Mathlib.LinearAlgebra.Prod
import OAI.NumberTheory.PiExponent.LocalAlgebra.KoszulBounded

namespace OAI

noncomputable section
universe u
namespace PiExponentSiegelAux.W31
variable {R : Type u} [CommRing R]

def scalarConeTopEquiv (C : ChainComplex (ModuleCat.{u} R) ℕ) (r : R) (d : ℕ)
    (hbound : ∀ n, d < n → Subsingleton (C.X n)) :
    (W30.scalarConeComplex C r).X (d + 1) ≃ₗ[R] C.X d := by
  letI := hbound (d + 1) (Nat.lt_succ_self d)
  letI : Unique (C.X (d + 1)) :=
    { default := 0, uniq := fun x => Subsingleton.elim x 0 }
  exact LinearEquiv.uniqueProd (R := R) (M := C.X d) (M₂ := C.X (d + 1))

def iterateScalarConesTopEquiv (rs : List R) (C : ChainComplex (ModuleCat.{u} R) ℕ)
    (d : ℕ) (hbound : ∀ n, d < n → Subsingleton (C.X n)) :
    (W30.iterateScalarCones C rs).X (d + rs.length) ≃ₗ[R] C.X d := by
  induction rs generalizing C d with
  | nil =>
    exact LinearEquiv.refl R (C.X d)
  | cons r rs ih =>
    have e := ih (W30.scalarConeComplex C r) (d + 1)
      (W30.scalarCone_bounded C r d hbound)
    let K := W30.iterateScalarCones (W30.scalarConeComplex C r) rs
    have hidx : d + (r :: rs).length = (d + 1) + rs.length := by
      simp only [List.length_cons]
      exact (Nat.add_assoc d rs.length 1).symm.trans (Nat.add_right_comm d rs.length 1)
    exact (K.XIsoOfEq hidx).toLinearEquiv.trans
      (e.trans (scalarConeTopEquiv C r d hbound))

def regularSequenceTopEquiv (rs : List R) :
    (W30.regularSequenceComplex rs).X rs.length ≃ₗ[R] R := by
  have hbound : ∀ n, 0 < n → Subsingleton (W30.emptyKoszulComplex (R := R) |>.X n) :=
    fun n hn => W30.regularSequenceComplex_bounded ([] : List R) n hn
  let K := W30.iterateScalarCones (W30.emptyKoszulComplex (R := R)) rs
  exact (K.XIsoOfEq (Nat.zero_add rs.length).symm).toLinearEquiv.trans
    (iterateScalarConesTopEquiv rs W30.emptyKoszulComplex 0 hbound)

def regularSequenceTopDualEquiv (rs : List R) :
    Module.Dual R ((W30.regularSequenceComplex rs).X rs.length) ≃ₗ[R] R :=
  (regularSequenceTopEquiv rs).dualMap.symm.trans (LinearMap.ringLmapEquivSelf R R R)

theorem regularSequenceTopDualEquiv_apply (rs : List R)
    (φ : Module.Dual R ((W30.regularSequenceComplex rs).X rs.length)) :
    regularSequenceTopDualEquiv rs φ = φ ((regularSequenceTopEquiv rs).symm 1) := rfl

end PiExponentSiegelAux.W31

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/LocalBezout.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.AffineLocalRegularBezout
import OAI.NumberTheory.PiExponent.LocalAlgebra.RegularParameterSelection

namespace OAI

namespace PiExponent

open PiExponentJets.W22

theorem localIsolatedBezout
    (k : Type) [Field k] [Infinite k] (n : ℕ)
    {J : Type*} (f : J → MvPolynomial (Fin n) k) (D h : ℕ)
    (hdegree : ∀ j, (f j).totalDegree ≤ D)
    (P : Ideal (MvPolynomial (Fin n) k)) [P.IsPrime]
    (hminimal : P ∈ (Ideal.span (Set.range f)).minimalPrimes)
    (hheight : P.height = (h : ℕ∞)) (hbound : h ≤ n) :
    Module.length (Localization.AtPrime P)
      (Localization.AtPrime P ⧸ (Ideal.span (Set.range f)).map
        (algebraMap (MvPolynomial (Fin n) k) (Localization.AtPrime P))) ≤
      ((D ^ h : ℕ) : ℕ∞) := by
  have hrad := localized_radical_eq_maximal_of_mem_minimalPrimes
    (Ideal.span (Set.range f)) P hminimal
  obtain ⟨cs, _hcslength, hgslen, hgsdegree, hgscontained, hgsreg, hgsrad⟩ :=
    PiExponentSiegel.W58.polynomialLocal_exists_degree_bounded_regular_parameters
      k n P f D h hdegree hheight hrad
  let gs := cs.map (Finsupp.linearCombination k f)
  have hlen : gs.length = h := hgslen
  have hgsmin : P ∈ (Ideal.ofList gs).minimalPrimes :=
    mem_minimalPrimes_of_localized_radical (Ideal.ofList gs) P hgsrad
  have hselected := affine_local_regular_list_bezout n P gs D
    hgsdegree hgsreg (hlen.le.trans hbound) hgsmin
  have htransfer := ideal_quotient_length_le_of_bound
    (Ideal.map_mono hgscontained) hselected
  simpa only [hlen] using htransfer

end PiExponent

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/LocalComponentDegree.lean <==
import Mathlib.RingTheory.Ideal.AssociatedPrime.Finiteness
import Mathlib.RingTheory.Ideal.MinimalPrime.Localization
import Mathlib.RingTheory.Length
import Mathlib.RingTheory.SimpleModule.Basic
import OAI.NumberTheory.PiExponent.LocalAlgebra.FiltrationLength

namespace OAI

namespace PiExponentJets.W22

open scoped Classical BigOperators

variable {R : Type*} [CommRing R]

theorem map_ideal_eq_top_of_not_le
    (P Q : Ideal R) [Q.IsPrime] (hPQ : ¬ P ≤ Q) :
    P.map (algebraMap R (Localization.AtPrime Q)) = ⊤ := by
  obtain ⟨x, hxP, hxQ⟩ := SetLike.not_le_iff_exists.mp hPQ
  have hu : IsUnit (algebraMap R (Localization.AtPrime Q) x) :=
    (IsLocalization.AtPrime.isUnit_to_map_iff (Localization.AtPrime Q) Q x).mpr hxQ
  exact Ideal.eq_top_of_isUnit_mem _ (Ideal.mem_map_of_mem _ hxP) hu

theorem localized_prime_factor_length_zero
    (P Q : Ideal R) [Q.IsPrime] (hPQ : ¬ P ≤ Q) :
    Module.length (Localization.AtPrime Q)
      (Localization.AtPrime Q ⧸ P.map (algebraMap R (Localization.AtPrime Q))) = 0 := by
  rw [map_ideal_eq_top_of_not_le P Q hPQ]
  exact Module.length_eq_zero

theorem localized_prime_factor_length_one
    (Q : Ideal R) [Q.IsPrime] :
    Module.length (Localization.AtPrime Q)
      (Localization.AtPrime Q ⧸ Q.map (algebraMap R (Localization.AtPrime Q))) = 1 := by
  rw [Localization.AtPrime.map_eq_maximalIdeal]
  let : IsSimpleModule (Localization.AtPrime Q)
      (Localization.AtPrime Q ⧸ IsLocalRing.maximalIdeal (Localization.AtPrime Q)) :=
    isSimpleModule_iff_isCoatom.mpr (Ideal.isMaximal_def.mp inferInstance)
  exact Module.length_eq_one _ _

theorem prime_not_le_of_ne_minimal
    (I P Q : Ideal R) [P.IsPrime]
    (hQ : Q ∈ I.minimalPrimes) (hIP : I ≤ P) (hne : P ≠ Q) : ¬ P ≤ Q := by
  intro hPQ
  exact hne (le_antisymm hPQ (hQ.2 ⟨inferInstance, hIP⟩ hPQ))

theorem localized_prime_factor_length
    (I P Q : Ideal R) [P.IsPrime] [Q.IsPrime]
    (hQ : Q ∈ I.minimalPrimes) (hIP : I ≤ P) :
    Module.length (Localization.AtPrime Q)
      (Localization.AtPrime Q ⧸ P.map (algebraMap R (Localization.AtPrime Q))) =
      if P = Q then 1 else 0 := by
  classical
  by_cases hPQ : P = Q
  · subst P
    simpa only [ite_true] using localized_prime_factor_length_one Q
  · rw [ite_eq_right hPQ]
    exact localized_prime_factor_length_zero P Q
      (prime_not_le_of_ne_minimal I P Q hQ hIP hPQ)

theorem local_component_length_eq_prime_factor_count
    (I Q : Ideal R) [Q.IsPrime] (hQ : Q ∈ I.minimalPrimes)
    (N : ℕ → Submodule (Localization.AtPrime Q)
      (Localization.AtPrime Q ⧸ I.map (algebraMap R (Localization.AtPrime Q))))
    (hmono : ∀ i, N i ≤ N (i + 1)) (hzero : N 0 = ⊥)
    (n : ℕ) (htop : N n = ⊤)
    (P : ℕ → Ideal R) [∀ i, (P i).IsPrime]
    (hIP : ∀ i < n, I ≤ P i)
    (e : ∀ i < n,
      (N (i + 1) ⧸ (N i).submoduleOf (N (i + 1))) ≃ₗ[Localization.AtPrime Q]
        (Localization.AtPrime Q ⧸ (P i).map (algebraMap R (Localization.AtPrime Q)))) :
    Module.length (Localization.AtPrime Q)
      (Localization.AtPrime Q ⧸ I.map (algebraMap R (Localization.AtPrime Q))) =
      ∑ i ∈ Finset.range n, if P i = Q then 1 else 0 := by
  rw [module_length_eq_sum_filtration N hmono hzero n htop]
  apply Finset.sum_congr rfl
  intro i hi
  rw [(e i (Finset.mem_range.mp hi)).length_eq]
  exact localized_prime_factor_length I (P i) Q hQ (hIP i (Finset.mem_range.mp hi))

end PiExponentJets.W22

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/LocalIntersectionDimensionOne.lean <==
import Mathlib.RingTheory.KrullDimension.LocalRing
import OAI.NumberTheory.PiExponent.LocalAlgebra.LocalIntersectionPrimeFactors

namespace OAI

namespace PiExponentJets.W28.LocalIntersection

variable {A : Type*} [CommRing A]

theorem maximal_factor_cut_eq_colon (P : Ideal A) [P.IsMaximal] (x : A) :
    Module.length A (A ⧸ (P ⊔ Ideal.span {x})) =
      Module.length A ((P.colon {x}) ⧸ P.submoduleOf (P.colon {x})) := by
  let : IsSimpleModule A (A ⧸ P) :=
    isSimpleModule_iff_isCoatom.mpr (Ideal.isMaximal_def.mp inferInstance)
  apply finite_length_cut_eq_colon P x
  apply Module.length_ne_top_iff.mp
  rw [Module.length_eq_one A (A ⧸ P)]
  exact ENat.one_ne_top

theorem regular_not_mem_minimalPrime (x : A) (hx : x ∈ nonZeroDivisors A)
    (P : Ideal A) (hP : P ∈ minimalPrimes A) : x ∉ P := by
  exact fun hxP => Set.disjoint_left.mp
    (Ideal.disjoint_nonZeroDivisors_of_mem_minimalPrimes hP) hxP hx

theorem dimension_one_prime_factor_dichotomy
    [Ring.KrullDimLE 1 A] [IsLocalRing A]
    (x : A) (hx : x ∈ nonZeroDivisors A)
    (P : Ideal A) [P.IsPrime] :
    (P ∈ minimalPrimes A ∧ Function.Injective (quotientMul P x)) ∨
    (P = IsLocalRing.maximalIdeal A ∧
      Module.length A (A ⧸ (P ⊔ Ideal.span {x})) =
        Module.length A ((P.colon {x}) ⧸ P.submoduleOf (P.colon {x}))) := by
  rcases (Ring.krullDimLE_one_iff.mp inferInstance) P inferInstance with hP | hP
  · exact Or.inl ⟨hP,
      prime_quotientMul_injective P x (regular_not_mem_minimalPrime x hx P hP)⟩
  · let : P.IsMaximal := hP
    exact Or.inr ⟨IsLocalRing.eq_maximalIdeal hP, maximal_factor_cut_eq_colon P x⟩

end PiExponentJets.W28.LocalIntersection

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/LocalIntersectionExactStep.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.EndomorphismEulerAdditivity
import OAI.NumberTheory.PiExponent.LocalAlgebra.LocalIntersectionTransport

namespace OAI

namespace PiExponentJets.W28.LocalIntersection

variable {A M₁ M₂ M₃ : Type*} [CommRing A]
  [AddCommGroup M₁] [Module A M₁] [AddCommGroup M₂] [Module A M₂]
  [AddCommGroup M₃] [Module A M₃]

theorem scalar_euler_cross_add (x : A)
    (f : M₁ →ₗ[A] M₂) (g : M₂ →ₗ[A] M₃)
    (hExact : Function.Exact f g) (hf : Function.Injective f)
    (hg : Function.Surjective g) :
    Module.length A (M₂ ⧸ LinearMap.range (x • (LinearMap.id : M₂ →ₗ[A] M₂))) +
        Module.length A (LinearMap.ker (x • (LinearMap.id : M₁ →ₗ[A] M₁))) +
        Module.length A (LinearMap.ker (x • (LinearMap.id : M₃ →ₗ[A] M₃))) =
      Module.length A (LinearMap.ker (x • (LinearMap.id : M₂ →ₗ[A] M₂))) +
        Module.length A (M₁ ⧸ LinearMap.range (x • (LinearMap.id : M₁ →ₗ[A] M₁))) +
        Module.length A (M₃ ⧸ LinearMap.range (x • (LinearMap.id : M₃ →ₗ[A] M₃))) := by
  apply EndomorphismEuler.endomorphism_euler_cross_add
    (x • LinearMap.id) (x • LinearMap.id) (x • LinearMap.id) f g hExact
  · ext m
    exact map_smul f x m
  · ext m
    exact map_smul g x m
  · exact hf
  · exact hg

theorem cyclic_ideal_step_cross_add (I : Ideal A) (f x : A) :
    Module.length A (A ⧸ (I ⊔ Ideal.span {x})) +
        Module.length A (((I.colon {f}).colon {x}) ⧸
          (I.colon {f}).submoduleOf ((I.colon {f}).colon {x})) +
        Module.length A (((I ⊔ Ideal.span {f}).colon {x}) ⧸
          (I ⊔ Ideal.span {f}).submoduleOf ((I ⊔ Ideal.span {f}).colon {x})) =
      Module.length A ((I.colon {x}) ⧸ I.submoduleOf (I.colon {x})) +
        Module.length A (A ⧸ ((I.colon {f}) ⊔ Ideal.span {x})) +
        Module.length A (A ⧸ ((I ⊔ Ideal.span {f}) ⊔ Ideal.span {x})) := by
  let J : Ideal A := I ⊔ Ideal.span {f}
  let T : Submodule A (A ⧸ I) := Submodule.map I.mkQ J
  let eT : (A ⧸ I.colon {f}) ≃ₗ[A] T :=
    (W22.cyclicFactorEquiv I f).trans (W22.subquotientEquivImage I J)
  let eQ : ((A ⧸ I) ⧸ T) ≃ₗ[A] (A ⧸ J) :=
    Submodule.quotientQuotientEquivQuotient I J le_sup_left
  have h := scalar_euler_cross_add x T.subtype T.mkQ
    (LinearMap.exact_subtype_mkQ T) (Submodule.subtype_injective T)
    (Submodule.mkQ_surjective T)
  rw [scalar_kernel_length_eq eT.symm x, scalar_kernel_length_eq eQ x,
    scalar_cokernel_length_eq eT.symm x, scalar_cokernel_length_eq eQ x] at h
  change Module.length A ((A ⧸ I) ⧸ LinearMap.range (quotientMul I x)) +
      Module.length A (LinearMap.ker (quotientMul (I.colon {f}) x)) +
      Module.length A (LinearMap.ker (quotientMul J x)) =
    Module.length A (LinearMap.ker (quotientMul I x)) +
      Module.length A ((A ⧸ I.colon {f}) ⧸ LinearMap.range (quotientMul (I.colon {f}) x)) +
      Module.length A ((A ⧸ J) ⧸ LinearMap.range (quotientMul J x)) at h
  simpa only [cokernel_length_eq_cut, kernel_length_eq_colon, J] using h

end PiExponentJets.W28.LocalIntersection

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/LocalIntersectionFormula.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.LocalIntersectionQuotientTransport

namespace OAI

namespace PiExponentJets.W28.LocalIntersection

open scoped BigOperators

variable {A : Type*} [CommRing A] [IsNoetherianRing A]

theorem minimalPrimeCutSum_quotient (I : Ideal A) (x : A) :
    minimalPrimeCutSum I x =
      minimalPrimeCutSum (⊥ : Ideal (A ⧸ I)) (Ideal.Quotient.mk I x) := by
  classical
  let : Fintype I.minimalPrimes :=
    (I.finite_minimalPrimes_of_isNoetherianRing A).fintype
  let : Fintype (minimalPrimes (A ⧸ I)) :=
    ((⊥ : Ideal (A ⧸ I)).finite_minimalPrimes_of_isNoetherianRing (A ⧸ I)).fintype
  symm
  unfold minimalPrimeCutSum
  apply Fintype.sum_equiv (quotientMinimalPrimesEquiv I)
  intro Q
  let P := (quotientMinimalPrimesEquiv I Q).val
  let : P.IsPrime := (quotientMinimalPrimesEquiv I Q).property.1.1
  let : Q.val.IsPrime := Q.property.1.1
  have hIP : I ≤ P := (quotientMinimalPrimesEquiv I Q).property.1.2
  have hmap : P.map (Ideal.Quotient.mk I) = Q.val :=
    Ideal.map_comap_of_surjective (Ideal.Quotient.mk I) Ideal.Quotient.mk_surjective Q.val
  have hc := quotient_prime_cut_length I P hIP x
  rw [hmap] at hc
  exact congrArg₂ HMul.hMul (quotient_minimal_local_length I Q).symm hc.symm

omit [IsNoetherianRing A] in
theorem quotient_parameter_mem_nonZeroDivisors (I : Ideal A) (x : A)
    (hregular : Function.Injective (quotientMul I x)) :
    Ideal.Quotient.mk I x ∈ nonZeroDivisors (A ⧸ I) := by
  apply mem_nonZeroDivisors_iff_left.mpr
  intro y hy
  apply hregular
  change x • y = x • (0 : A ⧸ I)
  rw [smul_zero, Algebra.smul_def]
  exact hy

theorem local_onecut_length [IsLocalRing A]
    (I : Ideal A) (x : A) (hdim : ringKrullDim (A ⧸ I) = 1)
    (hregular : Function.Injective (quotientMul I x)) :
    Module.length A (A ⧸ (I ⊔ Ideal.span {x})) = minimalPrimeCutSum I x := by
  have hnot : ¬ Subsingleton (A ⧸ I) := by
    intro hsub
    let := hsub
    have hbot : ringKrullDim (A ⧸ I) = ⊥ := ringKrullDim_eq_bot_of_subsingleton
    rw [hdim] at hbot
    exact WithBot.one_ne_bot hbot
  let : Nontrivial (A ⧸ I) := not_subsingleton_iff_nontrivial.mp hnot
  let : IsLocalRing (A ⧸ I) :=
    IsLocalRing.of_surjective' (Ideal.Quotient.mk I) Ideal.Quotient.mk_surjective
  let : Ring.KrullDimLE 1 (A ⧸ I) := Ring.krullDimLE_iff.mpr hdim.le
  calc
    Module.length A (A ⧸ (I ⊔ Ideal.span {x})) =
        Module.length (A ⧸ I) ((A ⧸ I) ⧸ Ideal.span {Ideal.Quotient.mk I x}) :=
      quotient_principal_cut_length I x
    _ = minimalPrimeCutSum (⊥ : Ideal (A ⧸ I)) (Ideal.Quotient.mk I x) :=
      regular_ring_onecut_length _ (quotient_parameter_mem_nonZeroDivisors I x hregular)
    _ = minimalPrimeCutSum I x := (minimalPrimeCutSum_quotient I x).symm

theorem localOneCutLengthStatement_proved [IsLocalRing A] :
    LocalOneCutLengthStatement A := by
  intro I x hdim hregular _hprimary _hradical
  exact local_onecut_length I x hdim hregular

end PiExponentJets.W28.LocalIntersection

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/LocalIntersectionLength.lean <==
import Mathlib.RingTheory.OrderOfVanishing.Noetherian
import OAI.NumberTheory.PiExponent.LocalAlgebra.CyclicPrimeFactor
import OAI.NumberTheory.PiExponent.LocalAlgebra.SubquotientLength

namespace OAI

namespace PiExponentJets.W28.LocalIntersection

variable {A M : Type*} [CommRing A] [AddCommGroup M] [Module A M]

theorem finite_length_kernel_eq_cokernel
    (u : M →ₗ[A] M) (hfin : IsFiniteLength A M) :
    Module.length A (LinearMap.ker u) =
      Module.length A (M ⧸ LinearMap.range u) := by
  have hk := Module.length_eq_add_of_exact (LinearMap.ker u).subtype
    (LinearMap.ker u).mkQ (Submodule.subtype_injective _)
    (Submodule.mkQ_surjective _) (LinearMap.exact_subtype_mkQ _)
  rw [u.quotKerEquivRange.length_eq] at hk
  have hr := Module.length_eq_add_of_exact (LinearMap.range u).subtype
    (LinearMap.range u).mkQ (Submodule.subtype_injective _)
    (Submodule.mkQ_surjective _) (LinearMap.exact_subtype_mkQ _)
  have hfiniteRange : Module.length A (LinearMap.range u) ≠ ⊤ :=
    Module.length_ne_top_iff.mpr
      (hfin.of_injective (Submodule.subtype_injective (LinearMap.range u)))
  apply ENat.add_left_injective_of_ne_top hfiniteRange
  calc
    Module.length A (LinearMap.ker u) + Module.length A (LinearMap.range u) =
        Module.length A M := hk.symm
    _ = Module.length A (M ⧸ LinearMap.range u) +
        Module.length A (LinearMap.range u) := hr.trans (add_comm _ _)

def quotientMul (I : Ideal A) (x : A) : (A ⧸ I) →ₗ[A] (A ⧸ I) :=
  x • LinearMap.id

@[simp] theorem quotientMul_apply (I : Ideal A) (x : A) (y : A ⧸ I) :
    quotientMul I x y = x • y := rfl

@[simp] theorem quotientMul_mk (I : Ideal A) (x a : A) :
    quotientMul I x (I.mkQ a) = I.mkQ (a * x) := by
  change x • I.mkQ a = I.mkQ (a * x)
  calc
    x • I.mkQ a = I.mkQ (x • a) := (I.mkQ.map_smul x a).symm
    _ = I.mkQ (a * x) := by rw [smul_eq_mul, mul_comm]

theorem quotientMul_kernel (I : Ideal A) (x : A) :
    LinearMap.ker (quotientMul I x) = Submodule.map I.mkQ (I.colon {x}) := by
  ext y
  constructor
  · intro hy
    obtain ⟨a, rfl⟩ := I.mkQ_surjective y
    have ha : a * x ∈ I := by
      have hz : quotientMul I x (I.mkQ a) = 0 := hy
      rw [quotientMul_mk, Submodule.mkQ_apply, Submodule.Quotient.mk_eq_zero] at hz
      exact hz
    refine ⟨a, ?_, rfl⟩
    change a ∈ I.colon {x}
    simpa only [Submodule.mem_colon_singleton, smul_eq_mul] using ha
  · rintro ⟨a, ha, rfl⟩
    change a ∈ I.colon {x} at ha
    change quotientMul I x (I.mkQ a) = 0
    rw [quotientMul_mk, Submodule.mkQ_apply, Submodule.Quotient.mk_eq_zero]
    simpa only [Submodule.mem_colon_singleton, smul_eq_mul] using ha

noncomputable def colonQuotientEquivKernel (I : Ideal A) (x : A) :
    ((I.colon {x}) ⧸ I.submoduleOf (I.colon {x})) ≃ₗ[A]
      LinearMap.ker (quotientMul I x) :=
  (W22.subquotientEquivImage I (I.colon {x})).trans
    (LinearEquiv.ofEq _ _ (quotientMul_kernel I x).symm)

theorem quotientMul_range (I : Ideal A) (x : A) :
    LinearMap.range (quotientMul I x) = Submodule.map I.mkQ (Ideal.span {x}) := by
  have hcomp : (quotientMul I x).comp I.mkQ =
      I.mkQ.comp (LinearMap.toSpanSingleton A A x) := by
    apply LinearMap.ext
    intro a
    change quotientMul I x (I.mkQ a) = I.mkQ (a * x)
    exact quotientMul_mk I x a
  have hr := congrArg LinearMap.range hcomp
  simpa only [LinearMap.range_comp, Submodule.range_mkQ, Submodule.map_top,
    LinearMap.range_toSpanSingleton] using hr

noncomputable def cokernelEquivCut (I : Ideal A) (x : A) :
    ((A ⧸ I) ⧸ LinearMap.range (quotientMul I x)) ≃ₗ[A]
      A ⧸ (I ⊔ Ideal.span {x}) :=
  (Submodule.quotEquivOfEq _ _ (quotientMul_range I x)).trans
    (Submodule.quotientQuotientEquivQuotientSup I (Ideal.span {x}))

theorem kernel_length_eq_colon (I : Ideal A) (x : A) :
    Module.length A (LinearMap.ker (quotientMul I x)) =
      Module.length A ((I.colon {x}) ⧸ I.submoduleOf (I.colon {x})) :=
  (colonQuotientEquivKernel I x).length_eq.symm

theorem cokernel_length_eq_cut (I : Ideal A) (x : A) :
    Module.length A ((A ⧸ I) ⧸ LinearMap.range (quotientMul I x)) =
      Module.length A (A ⧸ (I ⊔ Ideal.span {x})) :=
  (cokernelEquivCut I x).length_eq

theorem finite_length_cut_eq_colon (I : Ideal A) (x : A)
    (hfin : IsFiniteLength A (A ⧸ I)) :
    Module.length A (A ⧸ (I ⊔ Ideal.span {x})) =
      Module.length A ((I.colon {x}) ⧸ I.submoduleOf (I.colon {x})) := by
  rw [← cokernel_length_eq_cut, ← kernel_length_eq_colon]
  exact (finite_length_kernel_eq_cokernel (quotientMul I x) hfin).symm

theorem regular_colon_length_zero (I : Ideal A) (x : A)
    (hregular : Function.Injective (quotientMul I x)) :
    Module.length A ((I.colon {x}) ⧸ I.submoduleOf (I.colon {x})) = 0 := by
  rw [← kernel_length_eq_colon, LinearMap.ker_eq_bot.mpr hregular]
  exact Module.length_bot

end PiExponentJets.W28.LocalIntersection

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/LocalIntersectionMinimalSum.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.LocalIntersectionRegularEuler

namespace OAI

namespace PiExponentJets.W28.LocalIntersection

open scoped BigOperators Classical

variable {A : Type*} [CommRing A] [IsNoetherianRing A]
  [Ring.KrullDimLE 1 A] [IsLocalRing A]

omit [IsNoetherianRing A] [Ring.KrullDimLE 1 A] [IsLocalRing A] in
private theorem subtype_indicator_sum
    (S : Set (Ideal A)) [Fintype S] (P : Ideal A) (w : Ideal A → ℕ∞) :
    (∑ Q : S, if P = Q.val then w Q.val else 0) =
      if P ∈ S then w P else 0 := by
  classical
  by_cases hp : P ∈ S
  · rw [ite_eq_left hp]
    calc
      (∑ Q : S, if P = Q.val then w Q.val else 0) =
          (if P = P then w P else 0) := by
        apply Finset.sum_eq_single (⟨P, hp⟩ : S)
        · intro Q hQ hne
          have hne' : P ≠ Q.val := by
            intro h
            apply hne
            exact Subtype.ext h.symm
          simp only [hne', ↓reduceIte]
        · simp
      _ = w P := ite_eq_left rfl
  · rw [ite_eq_right hp]
    apply Finset.sum_eq_zero
    intro Q hQ
    have hne : P ≠ Q.val := fun h => hp (h.symm ▸ Q.property)
    simp only [hne, ↓reduceIte]

theorem regular_ring_onecut_length (x : A) (hx : x ∈ nonZeroDivisors A) :
    Module.length A (A ⧸ Ideal.span {x}) =
      minimalPrimeCutSum (⊥ : Ideal A) x := by
  classical
  obtain ⟨n, J, f, hp, he, hcounts⟩ := exists_regular_onecut_sum_and_local_counts x hx
  let ps : ℕ → Ideal A := fun i => (J i).colon {f i}
  let w : Ideal A → ℕ∞ := fun P => Module.length A (A ⧸ (P ⊔ Ideal.span {x}))
  have hsumNat : (Module.length A (A ⧸ Ideal.span {x})).toNat =
      ∑ i ∈ Finset.range n, if ps i ∈ minimalPrimes A then (w (ps i)).toNat else 0 := by
    exact_mod_cast he
  have hsumENat : ((Module.length A (A ⧸ Ideal.span {x})).toNat : ℕ∞) =
      ∑ i ∈ Finset.range n, if ps i ∈ minimalPrimes A then ((w (ps i)).toNat : ℕ∞) else 0 := by
    exact_mod_cast hsumNat
  have hzeroCut : Module.length A (A ⧸ Ideal.span {x}) ≠ ⊤ := by
    exact Module.length_ne_top_iff.mpr (isFiniteLength_quotient_span_singleton A hx)
  rw [ENat.natCast_toNat hzeroCut] at hsumENat
  have hsum : Module.length A (A ⧸ Ideal.span {x}) =
      ∑ i ∈ Finset.range n, if ps i ∈ minimalPrimes A then w (ps i) else 0 := by
    refine hsumENat.trans (Finset.sum_congr rfl ?_)
    intro i hi
    split_ifs with hmin
    · exact ENat.natCast_toNat (regular_cut_length_ne_top x hx (ps i))
    · rfl
  let : Fintype ((⊥ : Ideal A).minimalPrimes) :=
    ((⊥ : Ideal A).finite_minimalPrimes_of_isNoetherianRing A).fintype
  have hterm (P : (⊥ : Ideal A).minimalPrimes) :
      (letI : P.val.IsPrime := P.property.1.1
       Module.length (Localization.AtPrime P.val)
          (Localization.AtPrime P.val ⧸ (⊥ : Ideal A).map
            (algebraMap A (Localization.AtPrime P.val))) * w P.val) =
        ∑ i ∈ Finset.range n, if ps i = P.val then w P.val else 0 := by
    let : P.val.IsPrime := P.property.1.1
    rw [hcounts P.val P.property, Finset.sum_mul]
    apply Finset.sum_congr rfl
    intro i hi
    by_cases h : ps i = P.val
    · simp only [ps] at h
      simp only [h, ↓reduceIte, one_mul, ps]
    · simp only [ps] at h
      simp only [h, ↓reduceIte, zero_mul, ps]
  calc
    Module.length A (A ⧸ Ideal.span {x}) =
        ∑ i ∈ Finset.range n, if ps i ∈ minimalPrimes A then w (ps i) else 0 := hsum
    _ = ∑ i ∈ Finset.range n, ∑ P : (⊥ : Ideal A).minimalPrimes,
        if ps i = P.val then w P.val else 0 := by
      apply Finset.sum_congr rfl
      intro i hi
      exact (subtype_indicator_sum ((⊥ : Ideal A).minimalPrimes) (ps i) w).symm
    _ = ∑ P : (⊥ : Ideal A).minimalPrimes, ∑ i ∈ Finset.range n,
        if ps i = P.val then w P.val else 0 := Finset.sum_comm
    _ = minimalPrimeCutSum (⊥ : Ideal A) x := by
      unfold minimalPrimeCutSum
      apply Finset.sum_congr rfl
      intro P hP
      exact (hterm P).symm

end PiExponentJets.W28.LocalIntersection

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/LocalIntersectionPrimeFactors.lean <==
import Mathlib.RingTheory.Ideal.MinimalPrime.Localization
import Mathlib.RingTheory.Ideal.MinimalPrime.Noetherian
import OAI.NumberTheory.PiExponent.LocalAlgebra.LocalIntersectionLength

namespace OAI

namespace PiExponentJets.W28.LocalIntersection

variable {A : Type*} [CommRing A]

theorem prime_quotientMul_injective (P : Ideal A) [P.IsPrime]
    (x : A) (hx : x ∉ P) : Function.Injective (quotientMul P x) := by
  have hx0 : Ideal.Quotient.mk P x ≠ 0 := by
    simpa only [ne_eq, Ideal.Quotient.eq_zero_iff_mem] using hx
  intro y z hyz
  change x • y = x • z at hyz
  simp only [Algebra.smul_def] at hyz
  exact mul_left_cancel₀ hx0 hyz

theorem prime_colon_length_zero (P : Ideal A) [P.IsPrime]
    (x : A) (hx : x ∉ P) :
    Module.length A ((P.colon {x}) ⧸ P.submoduleOf (P.colon {x})) = 0 :=
  regular_colon_length_zero P x (prime_quotientMul_injective P x hx)

theorem quotientMul_eq_zero_of_mem (P : Ideal A) (x : A) (hx : x ∈ P) :
    quotientMul P x = 0 := by
  apply LinearMap.ext
  intro y
  obtain ⟨a, rfl⟩ := P.mkQ_surjective y
  change quotientMul P x (P.mkQ a) = 0
  rw [quotientMul_mk, Submodule.mkQ_apply, Submodule.Quotient.mk_eq_zero]
  exact P.mul_mem_left a hx

noncomputable def minimalPrimeCutSum [IsNoetherianRing A]
    (I : Ideal A) (x : A) : ℕ∞ := by
  classical
  letI : Fintype I.minimalPrimes :=
    (I.finite_minimalPrimes_of_isNoetherianRing A).fintype
  exact ∑ P : I.minimalPrimes,
    letI : P.val.IsPrime := P.property.1.1
    Module.length (Localization.AtPrime P.val)
      (Localization.AtPrime P.val ⧸
        I.map (algebraMap A (Localization.AtPrime P.val))) *
      Module.length A (A ⧸ (P.val ⊔ Ideal.span {x}))

def LocalOneCutLengthStatement (A : Type*) [CommRing A]
    [IsNoetherianRing A] [IsLocalRing A] : Prop :=
  ∀ (I : Ideal A) (x : A),
    ringKrullDim (A ⧸ I) = 1 →
    Function.Injective (quotientMul I x) →
    (I ⊔ Ideal.span {x}).IsPrimary →
    (I ⊔ Ideal.span {x}).radical = IsLocalRing.maximalIdeal A →
    Module.length A (A ⧸ (I ⊔ Ideal.span {x})) = minimalPrimeCutSum I x

end PiExponentJets.W28.LocalIntersection

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/LocalIntersectionPrimeFiltration.lean <==
import Mathlib.RingTheory.Ideal.AssociatedPrime.Finiteness
import OAI.NumberTheory.PiExponent.LocalAlgebra.LocalizedFiltrationLength

namespace OAI

namespace PiExponentJets.W28.LocalIntersection

open scoped BigOperators

variable {A : Type*} [CommRing A] [IsNoetherianRing A]

omit [IsNoetherianRing A] in
theorem quotient_annihilator_eq_colon (J : Ideal A) (f : A) :
    (⊥ : Submodule A (A ⧸ J)).colon {J.mkQ f} = J.colon {f} := by
  ext a
  simp only [Submodule.mem_colon_singleton, Submodule.mem_bot]
  change a • J.mkQ f = 0 ↔ a * f ∈ J
  rw [← J.mkQ.map_smul, smul_eq_mul, Submodule.mkQ_apply,
    Submodule.Quotient.mk_eq_zero]

theorem exists_cyclic_prime_filtration_nat :
    ∃ (n : ℕ) (J : ℕ → Ideal A) (f : ℕ → A),
      (∀ i, J i ≤ J (i + 1)) ∧ J 0 = ⊥ ∧ J n = ⊤ ∧
      ∀ i < n, ((J i).colon {f i}).IsPrime ∧
        J (i + 1) = J i ⊔ Ideal.span {f i} := by
  classical
  obtain ⟨s, hshead, hslast⟩ :=
    IsNoetherianRing.exists_relSeries_isQuotientEquivQuotientPrime A A
  have hsmono : Monotone s := Fin.monotone_iff_le_succ.mpr fun i => (s.step i).1
  let J : ℕ → Ideal A := fun i =>
    s ⟨min i s.length, Nat.lt_succ_of_le (min_le_right _ _)⟩
  have hd : ∀ i : Fin s.length, ∃ f : A,
      ((s i.castSucc).colon {f}).IsPrime ∧
        s i.succ = s i.castSucc ⊔ Ideal.span {f} := by
    intro i
    obtain ⟨f, hp, hf⟩ :=
      Submodule.isQuotientEquivQuotientPrime_iff.mp (s.step i)
    exact ⟨f, by simpa only [quotient_annihilator_eq_colon] using hp, hf⟩
  let generators : Fin s.length → A := fun i => (hd i).choose
  let f : ℕ → A := fun i => if hi : i < s.length then generators ⟨i, hi⟩ else 0
  refine ⟨s.length, J, f, ?_, ?_, ?_, ?_⟩
  · intro i
    apply hsmono
    exact min_le_min_right s.length (Nat.le_succ i)
  · change s.head = (⊥ : Submodule A A)
    exact hshead
  · simpa only [J, min_self, RelSeries.last, Fin.last] using hslast
  · intro i hi
    have hleft : J i = s (Fin.castSucc ⟨i, hi⟩) := by
      apply congrArg s
      apply Fin.ext
      exact min_eq_left (Nat.le_of_lt hi)
    have hright : J (i + 1) = s (Fin.succ ⟨i, hi⟩) := by
      apply congrArg s
      apply Fin.ext
      exact min_eq_left (Nat.succ_le_of_lt hi)
    simpa only [f, dite_eq_left hi, generators, hleft, hright] using (hd ⟨i, hi⟩).choose_spec

theorem exists_cyclic_filtration_all_local_counts :
    ∃ (n : ℕ) (J : ℕ → Ideal A) (f : ℕ → A),
      (∀ i, J i ≤ J (i + 1)) ∧ J 0 = ⊥ ∧ J n = ⊤ ∧
      (∀ i < n, ((J i).colon {f i}).IsPrime ∧
        J (i + 1) = J i ⊔ Ideal.span {f i}) ∧
      ∀ (P : Ideal A) [P.IsPrime], P ∈ minimalPrimes A →
        Module.length (Localization.AtPrime P)
          (Localization.AtPrime P ⧸ (⊥ : Ideal A).map
            (algebraMap A (Localization.AtPrime P))) =
          ∑ i ∈ Finset.range n, if (J i).colon {f i} = P then 1 else 0 := by
  obtain ⟨n, J, f, hmono, hstart, hend, hstep⟩ :=
    exists_cyclic_prime_filtration_nat (A := A)
  refine ⟨n, J, f, hmono, hstart, hend, hstep, ?_⟩
  intro P hP hp
  exact W22.localized_cyclic_filtration_length ⊥ P hp J hmono hstart n hend f
    (fun i hi => (hstep i hi).2) (fun i hi => (hstep i hi).1)

end PiExponentJets.W28.LocalIntersection

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/LocalIntersectionQuotientTransport.lean <==
import Mathlib.RingTheory.LocalRing.Quotient
import OAI.NumberTheory.PiExponent.LocalAlgebra.LocalIntersectionMinimalSum
import OAI.NumberTheory.PiExponent.LocalAlgebra.QuotientLocalizedLength

namespace OAI

namespace PiExponentJets.W28.LocalIntersection

variable {A : Type*} [CommRing A]

theorem quotient_cut_length (I J : Ideal A) :
    Module.length A (A ⧸ (I ⊔ J)) =
      Module.length (A ⧸ I) ((A ⧸ I) ⧸ J.map (Ideal.Quotient.mk I)) := by
  calc
    Module.length A (A ⧸ (I ⊔ J)) =
        Module.length (A ⧸ (I ⊔ J)) (A ⧸ (I ⊔ J)) :=
      PiExponentSiegel.W23.quotient_module_length_eq_intrinsic _
    _ = Module.length ((A ⧸ I) ⧸ J.map (Ideal.Quotient.mk I))
        ((A ⧸ I) ⧸ J.map (Ideal.Quotient.mk I)) :=
      (PiExponentSiegel.W23.intrinsic_length_eq_of_ringEquiv
        (DoubleQuot.quotQuotEquivQuotSup I J)).symm
    _ = Module.length (A ⧸ I) ((A ⧸ I) ⧸ J.map (Ideal.Quotient.mk I)) :=
      (PiExponentSiegel.W23.quotient_module_length_eq_intrinsic _).symm

theorem quotient_principal_cut_length (I : Ideal A) (x : A) :
    Module.length A (A ⧸ (I ⊔ Ideal.span {x})) =
      Module.length (A ⧸ I) ((A ⧸ I) ⧸ Ideal.span {Ideal.Quotient.mk I x}) := by
  have hmap : (Ideal.span {x}).map (Ideal.Quotient.mk I) =
      Ideal.span {Ideal.Quotient.mk I x} := by
    simp only [Ideal.map_span, Set.image_singleton]
  exact (quotient_cut_length I (Ideal.span {x})).trans
    (Submodule.quotEquivOfEq _ _ hmap).length_eq

theorem quotient_prime_cut_length (I P : Ideal A) (hIP : I ≤ P) (x : A) :
    Module.length A (A ⧸ (P ⊔ Ideal.span {x})) =
      Module.length (A ⧸ I) ((A ⧸ I) ⧸
        (P.map (Ideal.Quotient.mk I) ⊔ Ideal.span {Ideal.Quotient.mk I x})) := by
  have hleft : I ⊔ (P ⊔ Ideal.span {x}) = P ⊔ Ideal.span {x} :=
    sup_eq_right.mpr (hIP.trans le_sup_left)
  have hright : (P ⊔ Ideal.span {x}).map (Ideal.Quotient.mk I) =
      P.map (Ideal.Quotient.mk I) ⊔ Ideal.span {Ideal.Quotient.mk I x} := by
    simp only [Ideal.map_sup, Ideal.map_span, Set.image_singleton]
  calc
    Module.length A (A ⧸ (P ⊔ Ideal.span {x})) =
        Module.length A (A ⧸ (I ⊔ (P ⊔ Ideal.span {x}))) :=
      (Submodule.quotEquivOfEq _ _ hleft).length_eq.symm
    _ = Module.length (A ⧸ I) ((A ⧸ I) ⧸
        (P ⊔ Ideal.span {x}).map (Ideal.Quotient.mk I)) :=
      quotient_cut_length I (P ⊔ Ideal.span {x})
    _ = Module.length (A ⧸ I) ((A ⧸ I) ⧸
        (P.map (Ideal.Quotient.mk I) ⊔ Ideal.span {Ideal.Quotient.mk I x})) :=
      (Submodule.quotEquivOfEq _ _ hright).length_eq

noncomputable def quotientMinimalPrimesEquiv (I : Ideal A) :
    minimalPrimes (A ⧸ I) ≃ I.minimalPrimes := by
  classical
  let f : minimalPrimes (A ⧸ I) → I.minimalPrimes := fun Q =>
    ⟨Q.val.comap (Ideal.Quotient.mk I), by
      rw [I.minimalPrimes_eq_comap]
      exact ⟨Q.val, Q.property, rfl⟩⟩
  apply Equiv.ofBijective f
  constructor
  · intro Q R h
    apply Subtype.ext
    apply Ideal.comap_injective_of_surjective (Ideal.Quotient.mk I) Ideal.Quotient.mk_surjective
    exact congrArg Subtype.val h
  · intro P
    have hmem : P.val ∈ Ideal.comap (Ideal.Quotient.mk I) '' minimalPrimes (A ⧸ I) :=
      Eq.mp (congrArg (fun S : Set (Ideal A) => P.val ∈ S) I.minimalPrimes_eq_comap) P.property
    obtain ⟨Q, hQ, hQP⟩ := hmem
    exact ⟨⟨Q, hQ⟩, Subtype.ext hQP⟩

@[simp] theorem quotientMinimalPrimesEquiv_apply (I : Ideal A)
    (Q : minimalPrimes (A ⧸ I)) :
    (quotientMinimalPrimesEquiv I Q).val = Q.val.comap (Ideal.Quotient.mk I) := rfl

theorem quotient_minimal_local_length (I : Ideal A)
    (Q : minimalPrimes (A ⧸ I)) :
    (letI : (quotientMinimalPrimesEquiv I Q).val.IsPrime :=
       (quotientMinimalPrimesEquiv I Q).property.1.1
     Module.length (Localization.AtPrime (quotientMinimalPrimesEquiv I Q).val)
       (Localization.AtPrime (quotientMinimalPrimesEquiv I Q).val ⧸
        I.map (algebraMap A (Localization.AtPrime (quotientMinimalPrimesEquiv I Q).val)))) =
    (letI : Q.val.IsPrime := Q.property.1.1
     Module.length (Localization.AtPrime Q.val)
       (Localization.AtPrime Q.val ⧸ (⊥ : Ideal (A ⧸ I)).map
        (algebraMap (A ⧸ I) (Localization.AtPrime Q.val)))) := by
  let P := (quotientMinimalPrimesEquiv I Q).val
  let : P.IsPrime := (quotientMinimalPrimesEquiv I Q).property.1.1
  let : Q.val.IsPrime := Q.property.1.1
  have hIP : I ≤ P := (quotientMinimalPrimesEquiv I Q).property.1.2
  have hmap : PiExponentSiegel.W23.quotientParameterPrime I P hIP = Q.val := by
    exact Ideal.map_comap_of_surjective (Ideal.Quotient.mk I) Ideal.Quotient.mk_surjective Q.val
  have hlocal := PiExponentSiegel.W23.quotient_localized_length_eq_explicit I P hIP
  have hprime :
      (⟨PiExponentSiegel.W23.quotientParameterPrime I P hIP,
        PiExponentSiegel.W23.quotientParameterPrime_isPrime I P hIP⟩ : PrimeSpectrum (A ⧸ I)) =
      ⟨Q.val, Q.property.1.1⟩ := PrimeSpectrum.ext hmap
  have hlength := congrArg (fun p : PrimeSpectrum (A ⧸ I) =>
    Module.length (Localization.AtPrime p.asIdeal) (Localization.AtPrime p.asIdeal)) hprime
  refine (hlocal.trans hlength).trans ?_
  rw [Ideal.map_bot]
  exact ((⊥ : Submodule (Localization.AtPrime Q.val) (Localization.AtPrime Q.val)).quotEquivOfEqBot
    rfl).length_eq.symm

end PiExponentJets.W28.LocalIntersection

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/LocalIntersectionTransport.lean <==
import Mathlib.Algebra.Module.Submodule.Equiv
import OAI.NumberTheory.PiExponent.LocalAlgebra.LocalIntersectionLength

namespace OAI

namespace PiExponentJets.W28.LocalIntersection

variable {A M N : Type*} [CommRing A]
  [AddCommGroup M] [Module A M] [AddCommGroup N] [Module A N]

theorem map_scalar_kernel (e : M ≃ₗ[A] N) (x : A) :
    (LinearMap.ker (x • (LinearMap.id : M →ₗ[A] M))).map e.toLinearMap =
      LinearMap.ker (x • (LinearMap.id : N →ₗ[A] N)) := by
  ext y
  constructor
  · rintro ⟨z, hz, rfl⟩
    change x • e z = 0
    change x • z = 0 at hz
    rw [← map_smul, hz, map_zero]
  · intro hy
    refine ⟨e.symm y, ?_, e.apply_symm_apply y⟩
    change x • e.symm y = 0
    change x • y = 0 at hy
    rw [← map_smul, hy, map_zero]

theorem map_scalar_range (e : M ≃ₗ[A] N) (x : A) :
    (LinearMap.range (x • (LinearMap.id : M →ₗ[A] M))).map e.toLinearMap =
      LinearMap.range (x • (LinearMap.id : N →ₗ[A] N)) := by
  ext y
  constructor
  · rintro ⟨z, ⟨w, rfl⟩, rfl⟩
    refine ⟨e w, ?_⟩
    change x • e w = e (x • w)
    exact (map_smul e x w).symm
  · rintro ⟨z, rfl⟩
    refine ⟨x • e.symm z, ⟨e.symm z, rfl⟩, ?_⟩
    change e (x • e.symm z) = x • z
    rw [map_smul, e.apply_symm_apply]

noncomputable def scalarKernelEquiv (e : M ≃ₗ[A] N) (x : A) :
    LinearMap.ker (x • (LinearMap.id : M →ₗ[A] M)) ≃ₗ[A]
      LinearMap.ker (x • (LinearMap.id : N →ₗ[A] N)) :=
  e.ofSubmodules _ _ (map_scalar_kernel e x)

noncomputable def scalarCokernelEquiv (e : M ≃ₗ[A] N) (x : A) :
    (M ⧸ LinearMap.range (x • (LinearMap.id : M →ₗ[A] M))) ≃ₗ[A]
      (N ⧸ LinearMap.range (x • (LinearMap.id : N →ₗ[A] N))) :=
  Submodule.Quotient.equiv _ _ e (map_scalar_range e x)

theorem scalar_kernel_length_eq (e : M ≃ₗ[A] N) (x : A) :
    Module.length A (LinearMap.ker (x • (LinearMap.id : M →ₗ[A] M))) =
      Module.length A (LinearMap.ker (x • (LinearMap.id : N →ₗ[A] N))) :=
  (scalarKernelEquiv e x).length_eq

theorem scalar_cokernel_length_eq (e : M ≃ₗ[A] N) (x : A) :
    Module.length A (M ⧸ LinearMap.range (x • (LinearMap.id : M →ₗ[A] M))) =
      Module.length A (N ⧸ LinearMap.range (x • (LinearMap.id : N →ₗ[A] N))) :=
  (scalarCokernelEquiv e x).length_eq

theorem cyclic_factor_kernel_length (I : Ideal A) (f x : A) :
    Module.length A (LinearMap.ker (x • (LinearMap.id :
      (↥(I ⊔ Ideal.span {f}) ⧸ I.submoduleOf (I ⊔ Ideal.span {f})) →ₗ[A]
      (↥(I ⊔ Ideal.span {f}) ⧸ I.submoduleOf (I ⊔ Ideal.span {f}))))) =
    Module.length A (((I.colon {f}).colon {x}) ⧸
      (I.colon {f}).submoduleOf ((I.colon {f}).colon {x})) := by
  rw [scalar_kernel_length_eq (W22.cyclicFactorEquiv I f).symm x]
  exact kernel_length_eq_colon (I.colon {f}) x

theorem cyclic_factor_cokernel_length (I : Ideal A) (f x : A) :
    Module.length A
      ((↥(I ⊔ Ideal.span {f}) ⧸ I.submoduleOf (I ⊔ Ideal.span {f})) ⧸
        LinearMap.range (x • (LinearMap.id :
          (↥(I ⊔ Ideal.span {f}) ⧸ I.submoduleOf (I ⊔ Ideal.span {f})) →ₗ[A]
          (↥(I ⊔ Ideal.span {f}) ⧸ I.submoduleOf (I ⊔ Ideal.span {f}))))) =
      Module.length A (A ⧸ ((I.colon {f}) ⊔ Ideal.span {x})) := by
  rw [scalar_cokernel_length_eq (W22.cyclicFactorEquiv I f).symm x]
  exact cokernel_length_eq_cut (I.colon {f}) x

end PiExponentJets.W28.LocalIntersection

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/LocalLength.lean <==
import Mathlib.RingTheory.Ideal.Quotient.Defs
import Mathlib.RingTheory.Length

namespace OAI

namespace PiExponentJets.W22

variable {R M : Type*} [CommRing R] [AddCommGroup M] [Module R M]

theorem quotient_length_antitone {P Q : Submodule R M} (hPQ : P ≤ Q) :
    Module.length R (M ⧸ Q) ≤ Module.length R (M ⧸ P) :=
  Module.length_le_of_surjective (Submodule.factor hPQ)
    (Submodule.factor_surjective hPQ)

theorem ideal_quotient_length_le {a J : Ideal R} (haJ : a ≤ J) :
    Module.length R (R ⧸ J) ≤ Module.length R (R ⧸ a) :=
  quotient_length_antitone haJ

theorem ideal_quotient_length_le_of_bound {a J : Ideal R} (haJ : a ≤ J)
    {B : ℕ∞} (hbound : Module.length R (R ⧸ a) ≤ B) :
    Module.length R (R ⧸ J) ≤ B :=
  (ideal_quotient_length_le haJ).trans hbound

theorem ideal_quotient_finite_length {a J : Ideal R} (haJ : a ≤ J)
    (ha : IsFiniteLength R (R ⧸ a)) : IsFiniteLength R (R ⧸ J) :=
  ha.of_surjective (Submodule.factor_surjective haJ)

theorem ideal_quotient_length_le_of_degree_bound {a J : Ideal R} (haJ : a ≤ J)
    {degree B : ℕ∞} (hdegree : 1 ≤ degree)
    (hbound : Module.length R (R ⧸ a) * degree ≤ B) :
    Module.length R (R ⧸ J) ≤ B := by
  apply ideal_quotient_length_le_of_bound haJ
  exact (le_mul_of_one_le_right' hdegree).trans hbound

end PiExponentJets.W22

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/LocalLengthTransport.lean <==
import Mathlib.RingTheory.Localization.AtPrime.Basic
import OAI.NumberTheory.PiExponent.LocalAlgebra.QuotientLengthEquivalence

namespace OAI

noncomputable section
namespace PiExponent.LocalLengthTransport

abbrev localLength {R : Type*} [CommRing R]
    (P : Ideal R) [P.IsPrime] (I : Ideal R) : ℕ∞ :=
  Module.length (Localization.AtPrime P)
    (Localization.AtPrime P ⧸ I.map (algebraMap R (Localization.AtPrime P)))

theorem localLength_congr {R : Type*} [CommRing R]
    (P Q : Ideal R) [P.IsPrime] [Q.IsPrime] (hPQ : P = Q) (I : Ideal R) :
    localLength P I = localLength Q I := by
  subst Q
  rfl

variable {R S : Type*} [CommRing R] [CommRing S]
variable (P : Ideal R) (Q : Ideal S) [P.IsPrime] [Q.IsPrime]

theorem localizedIdeal_map_eq
    (f : R →+* S) (e : Localization.AtPrime P ≃+* Localization.AtPrime Q)
    (he : ∀ r : R, e (algebraMap R (Localization.AtPrime P) r) =
      algebraMap S (Localization.AtPrime Q) (f r))
    (I : Ideal R) :
    (I.map (algebraMap R (Localization.AtPrime P))).map e.toRingHom =
      (I.map f).map (algebraMap S (Localization.AtPrime Q)) := by
  rw [Ideal.map_map, Ideal.map_map]
  congr 1
  exact RingHom.ext he

theorem localLength_eq_map
    (f : R →+* S) (e : Localization.AtPrime P ≃+* Localization.AtPrime Q)
    (he : ∀ r : R, e (algebraMap R (Localization.AtPrime P) r) =
      algebraMap S (Localization.AtPrime Q) (f r))
    (I : Ideal R) :
    localLength P I = localLength Q (I.map f) :=
  PiExponentJets.W22.quotient_length_eq_of_ringEquiv e _ _
    (localizedIdeal_map_eq P Q f e he I).symm

theorem localLength_eq_of_localizedIdeal_map
    (e : Localization.AtPrime P ≃+* Localization.AtPrime Q)
    (I : Ideal R) (J : Ideal S)
    (hIJ : (I.map (algebraMap R (Localization.AtPrime P))).map e.toRingHom =
      J.map (algebraMap S (Localization.AtPrime Q))) :
    localLength P I = localLength Q J :=
  PiExponentJets.W22.quotient_length_eq_of_ringEquiv e _ _ hIJ.symm

end PiExponent.LocalLengthTransport

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/LocalPrefixCutDimension.lean <==
import Mathlib.RingTheory.Ideal.KrullsHeightTheorem
import Mathlib.RingTheory.KrullDimension.Regular
import Mathlib.RingTheory.LocalRing.Quotient
import OAI.NumberTheory.PiExponent.LocalAlgebra.RegularPrefixLocalization

namespace OAI

namespace PiExponentJets.W29

open Ideal

section LocalQuotient

variable {S : Type*} [CommRing S] [IsNoetherianRing S] [IsLocalRing S]

theorem local_quotient_cut_dimension_one (I : Ideal S) (x : S)
    (hmin : IsLocalRing.maximalIdeal S ∈ (I ⊔ Ideal.span {x}).minimalPrimes)
    (hinj : Function.Injective (W28.LocalIntersection.quotientMul I x)) :
    ringKrullDim (S ⧸ I) = 1 := by
  have hImax : I ≤ IsLocalRing.maximalIdeal S := le_sup_left.trans hmin.1.2
  have hIne : I ≠ ⊤ := ne_of_lt
    (lt_of_le_of_lt hImax (IsLocalRing.maximalIdeal.isMaximal S).lt_top)
  let : Nontrivial (S ⧸ I) := Ideal.Quotient.nontrivial_iff.mpr hIne
  let : IsLocalRing (S ⧸ I) :=
    IsLocalRing.of_surjective' (Ideal.Quotient.mk I) Ideal.Quotient.mk_surjective
  have hmap : (IsLocalRing.maximalIdeal S).map (Ideal.Quotient.mk I) =
      IsLocalRing.maximalIdeal (S ⧸ I) :=
    IsLocalRing.map_maximalIdeal_of_surjective (Ideal.Quotient.mk I)
      Ideal.Quotient.mk_surjective
  have hu : ringKrullDim (S ⧸ I) ≤ 1 := by
    have hheight := Ideal.map_height_le_one_of_mem_minimalPrimes hmin
    rw [hmap] at hheight
    rw [← IsLocalRing.maximalIdeal_height_eq_ringKrullDim]
    exact WithBot.coe_le_coe.mpr hheight
  let xb : S ⧸ I := Ideal.Quotient.mk I x
  have hx : x ∈ IsLocalRing.maximalIdeal S :=
    hmin.1.2 (Ideal.mem_sup_right (Ideal.subset_span (by simp)))
  have hxb : xb ∈ IsLocalRing.maximalIdeal (S ⧸ I) := by
    rw [← hmap]
    exact Ideal.mem_map_of_mem (Ideal.Quotient.mk I) hx
  have hreg : IsSMulRegular (S ⧸ I) xb := by
    intro y z hyz
    change xb * y = xb * z at hyz
    apply hinj
    change x • y = x • z
    simpa only [Algebra.smul_def, Ideal.Quotient.algebraMap_eq] using hyz
  have hspan : (Ideal.span {xb} : Ideal (S ⧸ I)) ≤
      IsLocalRing.maximalIdeal (S ⧸ I) := (Ideal.span_singleton_le_iff_mem _).mpr hxb
  have hspanne : (Ideal.span {xb} : Ideal (S ⧸ I)) ≠ ⊤ := ne_of_lt
    (lt_of_le_of_lt hspan (IsLocalRing.maximalIdeal.isMaximal (S ⧸ I)).lt_top)
  let : Nontrivial ((S ⧸ I) ⧸ Ideal.span {xb}) :=
    Ideal.Quotient.nontrivial_iff.mpr hspanne
  have hdrop := ringKrullDim_quotient_span_singleton_succ_eq_ringKrullDim hreg hxb
  have hl : 1 ≤ ringKrullDim (S ⧸ I) := by
    rw [← hdrop]
    simpa only [zero_add, add_zero, add_comm] using add_le_add_right
      (ringKrullDim_nonneg_of_nontrivial (R := (S ⧸ I) ⧸ Ideal.span {xb}))
      (1 : WithBot ℕ∞)
  exact le_antisymm hu hl

end LocalQuotient

variable {A : Type*} [CommRing A] [IsNoetherianRing A]

theorem regularPrefix_local_cut_dimension_one
    (T Q : Ideal A) [T.IsPrime] [Q.IsPrime] (hQT : Q ≤ T)
    (gs : List A)
    (hreg : RingTheory.Sequence.IsRegular (Localization.AtPrime T)
      (gs.map (algebraMap A (Localization.AtPrime T))))
    (j : ℕ) (hj : j < gs.length)
    (hQ : Q ∈ (Ideal.ofList (gs.take j) ⊔ Ideal.span {gs[j]}).minimalPrimes) :
    ringKrullDim (Localization.AtPrime Q ⧸
      (Ideal.ofList (gs.take j)).map (algebraMap A (Localization.AtPrime Q))) = 1 := by
  let μ := algebraMap A (Localization.AtPrime Q)
  have hmin : IsLocalRing.maximalIdeal (Localization.AtPrime Q) ∈
      (((Ideal.ofList (gs.take j)).map μ) ⊔ Ideal.span {μ gs[j]}).minimalPrimes := by
    have hloc : IsLocalRing.maximalIdeal (Localization.AtPrime Q) ∈
        ((Ideal.ofList (gs.take j) ⊔ Ideal.span {gs[j]}).map μ).minimalPrimes := by
      rw [IsLocalization.minimalPrimes_map Q.primeCompl (Localization.AtPrime Q)]
      simpa only [Set.mem_preimage, Localization.AtPrime.under_maximalIdeal] using hQ
    simpa only [Ideal.map_sup, Ideal.map_span, Set.image_singleton] using hloc
  exact local_quotient_cut_dimension_one _ _ hmin
    (W16.regularPrefix_quotientMul_injective T Q hQT gs hreg j hj)

end PiExponentJets.W29

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/LocalPrimeTower.lean <==
import Mathlib.RingTheory.Ideal.MinimalPrime.Localization
import Mathlib.RingTheory.Localization.LocalizationLocalization
import OAI.NumberTheory.PiExponent.LocalAlgebra.QuotientLengthEquivalence

namespace OAI

namespace PiExponentJets.W22

variable {A : Type*} [CommRing A]

noncomputable def localPrimeTowerEquiv
    (Q : Ideal A) [Q.IsPrime] (p : Ideal (Localization.AtPrime Q)) [p.IsPrime] :
    Localization.AtPrime (p.comap (algebraMap A (Localization.AtPrime Q))) ≃ₐ[A]
      Localization.AtPrime p :=
  IsLocalization.localizationLocalizationAtPrimeIsoLocalization Q.primeCompl p

@[simp] theorem localPrimeTowerEquiv_algebraMap
    (Q : Ideal A) [Q.IsPrime] (p : Ideal (Localization.AtPrime Q)) [p.IsPrime] (a : A) :
    localPrimeTowerEquiv Q p
      (algebraMap A (Localization.AtPrime (p.comap (algebraMap A (Localization.AtPrime Q)))) a) =
      algebraMap A (Localization.AtPrime p) a :=
  (localPrimeTowerEquiv Q p).commutes a

theorem localPrimeTower_map_ideal
    (Q : Ideal A) [Q.IsPrime] (p : Ideal (Localization.AtPrime Q)) [p.IsPrime] (I : Ideal A) :
    (I.map (algebraMap A (Localization.AtPrime Q))).map
      (algebraMap (Localization.AtPrime Q) (Localization.AtPrime p)) =
    (I.map (algebraMap A
      (Localization.AtPrime (p.comap (algebraMap A (Localization.AtPrime Q)))))).map
        (localPrimeTowerEquiv Q p).toRingEquiv.toRingHom := by
  have he : (localPrimeTowerEquiv Q p).toRingEquiv.toRingHom.comp
      (algebraMap A (Localization.AtPrime (p.comap (algebraMap A (Localization.AtPrime Q))))) =
      algebraMap A (Localization.AtPrime p) := by
    ext a
    exact localPrimeTowerEquiv_algebraMap Q p a
  rw [Ideal.map_map, Ideal.map_map, he,
    ← IsScalarTower.algebraMap_eq A (Localization.AtPrime Q) (Localization.AtPrime p)]

theorem localPrimeTower_quotient_length
    (Q : Ideal A) [Q.IsPrime] (p : Ideal (Localization.AtPrime Q)) [p.IsPrime] (I : Ideal A) :
    Module.length (Localization.AtPrime (p.comap (algebraMap A (Localization.AtPrime Q))))
      (Localization.AtPrime (p.comap (algebraMap A (Localization.AtPrime Q))) ⧸
        I.map (algebraMap A
          (Localization.AtPrime (p.comap (algebraMap A (Localization.AtPrime Q)))))) =
    Module.length (Localization.AtPrime p)
      (Localization.AtPrime p ⧸ (I.map (algebraMap A (Localization.AtPrime Q))).map
        (algebraMap (Localization.AtPrime Q) (Localization.AtPrime p))) :=
  quotient_length_eq_of_ringEquiv (localPrimeTowerEquiv Q p).toRingEquiv _ _
    (localPrimeTower_map_ideal Q p I)

end PiExponentJets.W22

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/LocalPullbackSectionOrder.lean <==
import OAI.NumberTheory.PiExponent.Geometry.CurveModelLocalOrder
import OAI.NumberTheory.PiExponent.Geometry.CurveSectionDegree
import OAI.NumberTheory.PiExponent.LocalAlgebra.LocalSectionOrder
import OAI.NumberTheory.PiExponent.Polynomials.PullbackFrameCoefficient

namespace OAI

noncomputable section
open CategoryTheory AlgebraicGeometry TopologicalSpace
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
open PiExponent.LocalSectionOrder PiExponent.CurveSectionDegree

namespace PiExponent.LocalPullbackSectionOrder


theorem topIso_germ_stalkMap {X : Scheme.{0}} (U : X.Opens) (y : U.toScheme) :
    U.topIso.hom ≫ X.presheaf.germ U (U.ι y) y.2 ≫ U.ι.stalkMap y =
      U.toScheme.presheaf.germ ⊤ y trivial := by
  have hmap : U.topIso.hom ≫ U.ι.app U =
      U.toScheme.presheaf.map (homOfLE (show U.ι ⁻¹ᵁ U ≤ ⊤ from le_top)).op := by
    rw [Scheme.Opens.ι_app, Scheme.Opens.topIso_hom]
    erw [← Functor.map_comp]
    rfl
  have hstalk := congrArg (fun k => U.topIso.hom ≫ k) (U.ι.germ_stalkMap U y y.2)
  have hres := congrArg (fun k => k ≫ U.toScheme.presheaf.germ (U.ι ⁻¹ᵁ U) y y.2) hmap
  exact hstalk.trans ((Category.assoc U.topIso.hom (U.ι.app U)
    (U.toScheme.presheaf.germ (U.ι ⁻¹ᵁ U) y y.2)).symm.trans
      (hres.trans (U.toScheme.presheaf.germ_res (homOfLE le_top) y y.2)))

theorem factor_coefficient_image {X : Scheme.{0}} {A : Type} [CommRing A] [IsLocalRing A]
    (U : X.Opens) (g : Spec (CommRingCat.of A) ⟶ U.toScheme)
    (c : Γ(U.toScheme, ⊤)) :
    (Scheme.ΓSpecIso (CommRingCat.of A)).hom (g.appTop c) =
      (Scheme.stalkClosedPointTo (g ≫ U.ι))
        (X.presheaf.germ U ((g ≫ U.ι) (IsLocalRing.closedPoint A))
          (g (IsLocalRing.closedPoint A)).2 (U.topIso.hom c)) := by
  have h := topIso_germ_stalkMap U (g (IsLocalRing.closedPoint A))
  have hg := Scheme.germ_stalkClosedPointTo g ⊤ trivial
  simp only [Scheme.stalkClosedPointTo_comp]
  change ((g.appTop ≫ (Scheme.ΓSpecIso (CommRingCat.of A)).hom) c) =
    ((U.topIso.hom ≫ X.presheaf.germ U _ _ ≫ U.ι.stalkMap _ ≫
      Scheme.stalkClosedPointTo g) c)
  erw [← Category.assoc U.topIso.hom
    (X.presheaf.germ U _ _ ≫ U.ι.stalkMap _) (Scheme.stalkClosedPointTo g), h]
  rw [hg]
  congr 1

theorem exists_frame_coefficient_germ {X : Scheme.{0}} {A : Type}
    [CommRing A] [IsLocalRing A] (f : Spec (CommRingCat.of A) ⟶ X)
    (L : LineBundle X) :
    ∃ e : (Scheme.Modules.pullback f).obj L.sheaf ≅ O (Spec (CommRingCat.of A)),
      ∀ s : GlobalSections X L.sheaf,
      localCoefficient e (pullbackSection f s) =
        (Scheme.stalkClosedPointTo f) (coefficientGermAt L s (f (IsLocalRing.closedPoint A))) := by
  let F := affineFrameAt L (f (IsLocalRing.closedPoint A))
  have hr : Set.range f ⊆ Set.range F.openSet.1.ι := by
    rw [Scheme.Opens.range_ι]
    rintro _ ⟨y, rfl⟩
    exact ((IsLocalRing.specializes_closedPoint y).map f.continuous).mem_open
      F.openSet.1.isOpen F.mem
  let g := IsOpenImmersion.lift F.openSet.1.ι f hr
  have hfac : g ≫ F.openSet.1.ι = f := IsOpenImmersion.lift_fac _ _ _
  obtain ⟨e, he⟩ := PullbackFrameCoefficient.exists_frame_of_factors_through_open
    F.openSet.1 g F.frame
  have haux (f' : Spec (CommRingCat.of A) ⟶ X) (hf' : g ≫ F.openSet.1.ι = f') :
      ∃ e' : (Scheme.Modules.pullback f').obj L.sheaf ≅ O (Spec (CommRingCat.of A)),
      ∀ s : GlobalSections X L.sheaf,
        localCoefficient e' (pullbackSection f' s) =
          (Scheme.stalkClosedPointTo f')
            ((X.presheaf.germ F.openSet.1 (f' (IsLocalRing.closedPoint A))
              (by rw [← hf']; exact (g (IsLocalRing.closedPoint A)).2))
              (F.openSet.1.topIso.hom (coefficient F.frame (restrictSection F.openSet.1.ι s)))) := by
    subst f'
    refine ⟨e, fun s => ?_⟩
    unfold localCoefficient
    exact (congrArg (Scheme.ΓSpecIso (CommRingCat.of A)).hom (he s)).trans
      (factor_coefficient_image F.openSet.1 g _)
  exact haux f hfac

theorem sectionOrder_eq_germ_order {X : Scheme.{0}} {A : Type}
    [CommRing A] [IsDomain A] [IsDiscreteValuationRing A]
    (f : Spec (CommRingCat.of A) ⟶ X)
    [IsDomain (X.presheaf.stalk (f (IsLocalRing.closedPoint A)))]
    [IsDiscreteValuationRing (X.presheaf.stalk (f (IsLocalRing.closedPoint A)))]
    [IsIso (Scheme.stalkClosedPointTo f)]
    (L : LineBundle X) (s : GlobalSections X L.sheaf)
    (e : (Scheme.Modules.pullback f).obj L.sheaf ≅ O (Spec (CommRingCat.of A))) :
    sectionOrder e (pullbackSection f s) =
      IsDiscreteValuationRing.addVal (X.presheaf.stalk (f (IsLocalRing.closedPoint A)))
        (coefficientGermAt L s (f (IsLocalRing.closedPoint A))) := by
  obtain ⟨e', he'⟩ := exists_frame_coefficient_germ f L
  rw [sectionOrder_frame_independent e e', sectionOrder, he']
  exact CurveModelLocalOrder.addVal_ringEquiv
    (asIso (Scheme.stalkClosedPointTo f)).commRingCatIsoToRingEquiv _

end PiExponent.LocalPullbackSectionOrder

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/LocalSectionOrder.lean <==
import Mathlib.RingTheory.DiscreteValuationRing.Basic
import Mathlib.Tactic
import OAI.NumberTheory.PiExponent.Cohomology.CurveZeroEuler
import OAI.NumberTheory.PiExponent.Polynomials.FrameCoefficients

namespace OAI

noncomputable section
open CategoryTheory CategoryTheory.Limits AlgebraicGeometry
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
universe u

namespace PiExponent.LocalSectionOrder

def localCoefficient
    {A : Type u} [CommRing A] {M : (Spec (CommRingCat.of A)).Modules}
    (e : M ≅ O (Spec (CommRingCat.of A)))
    (s : O (Spec (CommRingCat.of A)) ⟶ M) : A :=
  (Scheme.ΓSpecIso (CommRingCat.of A)).hom (coefficient e s)

def localFrameChange
    {A : Type u} [CommRing A] {M : (Spec (CommRingCat.of A)).Modules}
    (e f : M ≅ O (Spec (CommRingCat.of A))) : Aˣ :=
  Units.map (Scheme.ΓSpecIso (CommRingCat.of A)).hom.hom (frameChange e f)

theorem localCoefficient_change
    {A : Type u} [CommRing A] {M : (Spec (CommRingCat.of A)).Modules}
    (e f : M ≅ O (Spec (CommRingCat.of A)))
    (s : O (Spec (CommRingCat.of A)) ⟶ M) :
    localCoefficient f s = (localFrameChange e f : A) * localCoefficient e s := by
  unfold localCoefficient
  rw [coefficient_change e f s, map_mul]
  rfl

theorem zeroIdeal_frame_independent
    {A : Type u} [CommRing A] {M : (Spec (CommRingCat.of A)).Modules}
    (e f : M ≅ O (Spec (CommRingCat.of A)))
    (s : O (Spec (CommRingCat.of A)) ⟶ M) :
    Ideal.span {localCoefficient e s} = Ideal.span {localCoefficient f s} := by
  rw [localCoefficient_change e f,
    Ideal.span_singleton_mul_left_unit (localFrameChange e f).isUnit]

def sectionOrder
    {A : Type u} [CommRing A] [IsDomain A] [IsDiscreteValuationRing A]
    {M : (Spec (CommRingCat.of A)).Modules}
    (e : M ≅ O (Spec (CommRingCat.of A)))
    (s : O (Spec (CommRingCat.of A)) ⟶ M) : ℕ∞ :=
  IsDiscreteValuationRing.addVal A (localCoefficient e s)

theorem sectionOrder_frame_independent
    {A : Type u} [CommRing A] [IsDomain A] [IsDiscreteValuationRing A]
    {M : (Spec (CommRingCat.of A)).Modules}
    (e f : M ≅ O (Spec (CommRingCat.of A)))
    (s : O (Spec (CommRingCat.of A)) ⟶ M) :
    sectionOrder e s = sectionOrder f s := by
  unfold sectionOrder
  rw [localCoefficient_change e f, AddValuation.map_mul,
    IsDiscreteValuationRing.addVal_eq_zero_of_unit, zero_add]

theorem localCoefficient_eq_zero_iff
    {A : Type u} [CommRing A] {M : (Spec (CommRingCat.of A)).Modules}
    (e : M ≅ O (Spec (CommRingCat.of A)))
    (s : O (Spec (CommRingCat.of A)) ⟶ M) : localCoefficient e s = 0 ↔ s = 0 := by
  constructor
  · intro h
    have hc : coefficient e s = 0 := by
      apply (ConcreteCategory.bijective_of_isIso (Scheme.ΓSpecIso (CommRingCat.of A)).hom).1
      simpa only [localCoefficient, map_zero] using h
    have he : s ≫ e.hom = 0 := by
      ext U a
      change Γ(Spec (CommRingCat.of A), U) at a
      change (s ≫ e.hom).app U a = (0 : Γ(Spec (CommRingCat.of A), U))
      rw [end_apply, end_naturality]
      change a * (Spec (CommRingCat.of A)).presheaf.map _ (coefficient e s) = 0
      rw [hc, map_zero]
      exact mul_zero a
    apply (cancel_mono e.hom).mp
    simpa using he
  · intro h
    subst h
    unfold localCoefficient coefficient endValue
    rw [zero_comp]
    change (Scheme.ΓSpecIso (CommRingCat.of A)).hom (0 : Γ(Spec (CommRingCat.of A), ⊤)) = 0
    exact map_zero _

def zeroScheme
    {A : Type u} [CommRing A] {M : (Spec (CommRingCat.of A)).Modules}
    (e : M ≅ O (Spec (CommRingCat.of A)))
    (s : O (Spec (CommRingCat.of A)) ⟶ M) : Scheme :=
  Spec (CommRingCat.of (A ⧸ Ideal.span {localCoefficient e s}))

theorem zeroScheme_frame_independent
    {A : Type u} [CommRing A] {M : (Spec (CommRingCat.of A)).Modules}
    (e f : M ≅ O (Spec (CommRingCat.of A)))
    (s : O (Spec (CommRingCat.of A)) ⟶ M) : zeroScheme e s = zeroScheme f s := by
  unfold zeroScheme
  rw [zeroIdeal_frame_independent e f]

theorem zeroScheme_euler_eq_sectionOrder
    {A : Type} [CommRing A] [IsDomain A] [IsDiscreteValuationRing A]
    [Algebra ℂ A] [Algebra.IsIntegral ℂ (IsLocalRing.ResidueField A)]
    {M : (Spec (CommRingCat.of A)).Modules}
    (e : M ≅ O (Spec (CommRingCat.of A)))
    (s : O (Spec (CommRingCat.of A)) ⟶ M) (hs : s ≠ 0) (d : ℕ) :
    eulerCharacteristic
      (CurveZeroEuler.algebraStructureMap (A ⧸ Ideal.span {localCoefficient e s})) d
      (structureSheaf (zeroScheme e s)) = ((sectionOrder e s).toNat : ℤ) :=
  CurveZeroEuler.principal_zero_euler_eq_order ((localCoefficient_eq_zero_iff e s).not.mpr hs) d

end PiExponent.LocalSectionOrder

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/LocalizationQuotientParameters.lean <==
import Mathlib.RingTheory.Ideal.Quotient.Operations
import Mathlib.RingTheory.LocalRing.ResidueField.Basic
import Mathlib.RingTheory.Localization.AtPrime.Basic
import OAI.NumberTheory.PiExponent.LocalAlgebra.LocalizedLengthEquivalence

namespace OAI

noncomputable section
namespace PiExponentSiegel.W23

variable {A : Type*} [CommRing A]

def quotientParameterPrime (I m : Ideal A) (_hI : I ≤ m) : Ideal (A ⧸ I) :=
  m.map (Ideal.Quotient.mk I)

instance quotientParameterPrime_isPrime (I m : Ideal A) [m.IsPrime] (hI : I ≤ m) :
    (quotientParameterPrime I m hI).IsPrime :=
  Ideal.map_isPrime_of_surjective (f := Ideal.Quotient.mk I) (I := m)
    Ideal.Quotient.mk_surjective
    (by simpa only [Ideal.mk_ker] using hI)

instance quotientParameterPrime_isMaximal (I m : Ideal A) [m.IsMaximal] (hI : I ≤ m) :
    (quotientParameterPrime I m hI).IsMaximal :=
  Ideal.IsMaximal.map_of_surjective_of_ker_le (f := Ideal.Quotient.mk I) (m := m)
    Ideal.Quotient.mk_surjective
    (by simpa only [Ideal.mk_ker] using hI)

@[simp] theorem mem_quotientParameterPrime_mk (I m : Ideal A) (hI : I ≤ m) (a : A) :
    Ideal.Quotient.mk I a ∈ quotientParameterPrime I m hI ↔ a ∈ m :=
  Ideal.mem_quotient_iff_mem hI

def parameterLocalizedIdeal (I m : Ideal A) [m.IsPrime] :
    Ideal (Localization.AtPrime m) :=
  I.map (algebraMap A (Localization.AtPrime m))

variable (I m : Ideal A) [m.IsPrime] (hI : I ≤ m)

def parameterLocalizationMap :
    Localization.AtPrime m →+* Localization.AtPrime (quotientParameterPrime I m hI) :=
  IsLocalization.map (Localization.AtPrime (quotientParameterPrime I m hI))
    (Ideal.Quotient.mk I) (M := m.primeCompl)
    (S := Localization.AtPrime m)
    (T := (quotientParameterPrime I m hI).primeCompl) (by
      intro a ha
      change Ideal.Quotient.mk I a ∉ quotientParameterPrime I m hI
      exact fun h => ha ((mem_quotientParameterPrime_mk I m hI a).mp h))

@[simp] theorem parameterLocalizationMap_algebraMap (a : A) :
    parameterLocalizationMap I m hI (algebraMap A (Localization.AtPrime m) a) =
      algebraMap (A ⧸ I) (Localization.AtPrime (quotientParameterPrime I m hI))
        (Ideal.Quotient.mk I a) :=
  IsLocalization.map_eq _ a

theorem parameterLocalizedIdeal_le_ker :
    parameterLocalizedIdeal I m ≤ RingHom.ker (parameterLocalizationMap I m hI) := by
  rw [parameterLocalizedIdeal, Ideal.map_le_iff_le_comap]
  intro a ha
  change parameterLocalizationMap I m hI (algebraMap A (Localization.AtPrime m) a) = 0
  rw [parameterLocalizationMap_algebraMap,
    (Ideal.Quotient.eq_zero_iff_mem).mpr ha, map_zero]

def parameterLocalQuotientForward :
    (Localization.AtPrime m ⧸ parameterLocalizedIdeal I m) →+*
      Localization.AtPrime (quotientParameterPrime I m hI) :=
  Ideal.Quotient.lift _ (parameterLocalizationMap I m hI)
    (fun x hx => (RingHom.mem_ker (f := parameterLocalizationMap I m hI) (r := x)).mp
      (parameterLocalizedIdeal_le_ker I m hI hx))

@[simp] theorem parameterLocalQuotientForward_mk (x : Localization.AtPrime m) :
    parameterLocalQuotientForward I m hI (Ideal.Quotient.mk _ x) =
      parameterLocalizationMap I m hI x := rfl

def parameterQuotientToLocalQuotient :
    (A ⧸ I) →+* (Localization.AtPrime m ⧸ parameterLocalizedIdeal I m) :=
  Ideal.Quotient.lift I
    ((Ideal.Quotient.mk (parameterLocalizedIdeal I m)).comp
      (algebraMap A (Localization.AtPrime m)))
    (fun _ ha => Ideal.Quotient.eq_zero_iff_mem.mpr (Ideal.mem_map_of_mem _ ha))

@[simp] theorem parameterQuotientToLocalQuotient_mk (a : A) :
    parameterQuotientToLocalQuotient I m (Ideal.Quotient.mk I a) =
      Ideal.Quotient.mk (parameterLocalizedIdeal I m)
        (algebraMap A (Localization.AtPrime m) a) := rfl

theorem parameterQuotientToLocalQuotient_units
    (s : (quotientParameterPrime I m hI).primeCompl) :
    IsUnit (parameterQuotientToLocalQuotient I m (s : A ⧸ I)) := by
  obtain ⟨a, ha⟩ := Ideal.Quotient.mk_surjective (s : A ⧸ I)
  have ham : a ∉ m := by
    intro ham
    apply s.property
    change (s : A ⧸ I) ∈ m.map (Ideal.Quotient.mk I)
    rw [← ha]
    exact Ideal.mem_map_of_mem _ ham
  rw [← ha, parameterQuotientToLocalQuotient_mk]
  exact (IsLocalization.map_units (Localization.AtPrime m) (⟨a, ham⟩ : m.primeCompl)).map
    (Ideal.Quotient.mk (parameterLocalizedIdeal I m))

def parameterLocalQuotientReverse :
    Localization.AtPrime (quotientParameterPrime I m hI) →+*
      (Localization.AtPrime m ⧸ parameterLocalizedIdeal I m) :=
  IsLocalization.lift (M := (quotientParameterPrime I m hI).primeCompl)
    (S := Localization.AtPrime (quotientParameterPrime I m hI))
    (parameterQuotientToLocalQuotient_units I m hI)

@[simp] theorem parameterLocalQuotientReverse_algebraMap (x : A ⧸ I) :
    parameterLocalQuotientReverse I m hI
      (algebraMap (A ⧸ I) (Localization.AtPrime (quotientParameterPrime I m hI)) x) =
      parameterQuotientToLocalQuotient I m x :=
  IsLocalization.lift_eq _ x

theorem parameterLocalQuotient_reverse_forward :
    (parameterLocalQuotientReverse I m hI).comp (parameterLocalQuotientForward I m hI) =
      RingHom.id (Localization.AtPrime m ⧸ parameterLocalizedIdeal I m) := by
  apply Ideal.Quotient.ringHom_ext
  apply IsLocalization.ringHom_ext m.primeCompl
  apply RingHom.ext
  intro a
  simp only [RingHom.comp_apply, RingHom.id_apply, parameterLocalQuotientForward_mk,
    parameterLocalizationMap_algebraMap, parameterLocalQuotientReverse_algebraMap,
    parameterQuotientToLocalQuotient_mk]

theorem parameterLocalQuotient_forward_reverse :
    (parameterLocalQuotientForward I m hI).comp (parameterLocalQuotientReverse I m hI) =
      RingHom.id (Localization.AtPrime (quotientParameterPrime I m hI)) := by
  apply IsLocalization.ringHom_ext (quotientParameterPrime I m hI).primeCompl
  apply Ideal.Quotient.ringHom_ext
  apply RingHom.ext
  intro a
  simp only [RingHom.comp_apply, RingHom.id_apply, parameterLocalQuotientReverse_algebraMap,
    parameterQuotientToLocalQuotient_mk, parameterLocalQuotientForward_mk,
    parameterLocalizationMap_algebraMap]

def localizationQuotientParametersEquiv :
    (Localization.AtPrime m ⧸ parameterLocalizedIdeal I m) ≃+*
      Localization.AtPrime (quotientParameterPrime I m hI) where
  toFun := parameterLocalQuotientForward I m hI
  invFun := parameterLocalQuotientReverse I m hI
  left_inv x := RingHom.congr_fun (parameterLocalQuotient_reverse_forward I m hI) x
  right_inv x := RingHom.congr_fun (parameterLocalQuotient_forward_reverse I m hI) x
  map_mul' := (parameterLocalQuotientForward I m hI).map_mul
  map_add' := (parameterLocalQuotientForward I m hI).map_add

@[simp] theorem localizationQuotientParametersEquiv_mk_algebraMap (a : A) :
    localizationQuotientParametersEquiv I m hI
      (Ideal.Quotient.mk _ (algebraMap A (Localization.AtPrime m) a)) =
    algebraMap (A ⧸ I) (Localization.AtPrime (quotientParameterPrime I m hI))
      (Ideal.Quotient.mk I a) :=
  parameterLocalizationMap_algebraMap I m hI a

include hI in

theorem parameterLocalQuotient_isLocalRing :
    IsLocalRing (Localization.AtPrime m ⧸ parameterLocalizedIdeal I m) :=
  (localizationQuotientParametersEquiv I m hI).symm.isLocalRing

theorem localizationQuotientParametersEquiv_maximalIdeal :
    letI := parameterLocalQuotient_isLocalRing I m hI
    (IsLocalRing.maximalIdeal (Localization.AtPrime m ⧸ parameterLocalizedIdeal I m)).map
      (localizationQuotientParametersEquiv I m hI).toRingHom =
      IsLocalRing.maximalIdeal (Localization.AtPrime (quotientParameterPrime I m hI)) := by
  let := parameterLocalQuotient_isLocalRing I m hI
  exact IsLocalRing.map_ringEquiv_maximalIdeal (localizationQuotientParametersEquiv I m hI)

def localizationQuotientParametersResidueEquiv :
    letI := parameterLocalQuotient_isLocalRing I m hI
    IsLocalRing.ResidueField (Localization.AtPrime m ⧸ parameterLocalizedIdeal I m) ≃+*
      IsLocalRing.ResidueField (Localization.AtPrime (quotientParameterPrime I m hI)) := by
  letI := parameterLocalQuotient_isLocalRing I m hI
  exact IsLocalRing.ResidueField.mapEquiv (localizationQuotientParametersEquiv I m hI)

theorem localizationQuotientParametersResidueEquiv_residue
    (x : Localization.AtPrime m ⧸ parameterLocalizedIdeal I m) :
    letI := parameterLocalQuotient_isLocalRing I m hI
    localizationQuotientParametersResidueEquiv I m hI (IsLocalRing.residue _ x) =
      IsLocalRing.residue _ (localizationQuotientParametersEquiv I m hI x) := by
  let := parameterLocalQuotient_isLocalRing I m hI
  let : IsLocalHom (localizationQuotientParametersEquiv I m hI).toRingHom :=
    IsLocalHom.of_surjective (localizationQuotientParametersEquiv I m hI).toRingHom
      (localizationQuotientParametersEquiv I m hI).surjective
  exact IsLocalRing.ResidueField.map_residue
    (localizationQuotientParametersEquiv I m hI).toRingHom x

theorem parameterLocalizedIdeal_span_singleton (x : A) :
    parameterLocalizedIdeal (Ideal.span {x}) m =
      Ideal.span {algebraMap A (Localization.AtPrime m) x} := by
  simp only [parameterLocalizedIdeal, Ideal.map_span, Set.image_singleton]

variable {B : Type*} [CommRing B]

local instance parameterEquivImage_isPrime (e : A ≃+* B) (P : Ideal A) [P.IsPrime] :
    (P.map e.toRingHom).IsPrime :=
  Ideal.map_isPrime_of_equiv e

theorem atPrimeImage_comap (e : A ≃+* B) (P : Ideal A) :
    P = (P.map e.toRingHom).comap e.toRingHom := by
  ext a
  change a ∈ P ↔ e a ∈ P.map e.toRingHom
  exact Ideal.apply_mem_of_equiv_iff.symm

def atPrimeEquivOfRingEquiv (e : A ≃+* B) (P : Ideal A) [P.IsPrime] :
    Localization.AtPrime P ≃+* Localization.AtPrime (P.map e.toRingHom) :=
  PiExponentJets.W22.primeLocalizationEquiv e P (P.map e.toRingHom)
    (atPrimeImage_comap e P)

@[simp] theorem atPrimeEquivOfRingEquiv_algebraMap
    (e : A ≃+* B) (P : Ideal A) [P.IsPrime] (a : A) :
    atPrimeEquivOfRingEquiv e P (algebraMap A (Localization.AtPrime P) a) =
      algebraMap B (Localization.AtPrime (P.map e.toRingHom)) (e a) :=
  IsLocalization.ringEquivOfRingEquiv_eq
    (PiExponentJets.W22.primeCompl_map_eq_of_comap e P (P.map e.toRingHom)
      (atPrimeImage_comap e P)) a

def localizationQuotientParametersEquivTrans (e : (A ⧸ I) ≃+* B) :
    (Localization.AtPrime m ⧸ parameterLocalizedIdeal I m) ≃+*
      Localization.AtPrime ((quotientParameterPrime I m hI).map e.toRingHom) :=
  (localizationQuotientParametersEquiv I m hI).trans
    (atPrimeEquivOfRingEquiv e (quotientParameterPrime I m hI))

@[simp] theorem localizationQuotientParametersEquivTrans_mk_algebraMap
    (e : (A ⧸ I) ≃+* B) (a : A) :
    localizationQuotientParametersEquivTrans I m hI e
      (Ideal.Quotient.mk _ (algebraMap A (Localization.AtPrime m) a)) =
      algebraMap B
        (Localization.AtPrime ((quotientParameterPrime I m hI).map e.toRingHom))
        (e (Ideal.Quotient.mk I a)) := by
  simp only [localizationQuotientParametersEquivTrans, RingEquiv.trans_apply,
    localizationQuotientParametersEquiv_mk_algebraMap, atPrimeEquivOfRingEquiv_algebraMap]

end PiExponentSiegel.W23

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/LocalizedAlgebraEvaluation.lean <==
import Mathlib.RingTheory.Localization.Module
import Mathlib.RingTheory.Localization.Basic
import Mathlib.Tactic

namespace OAI

namespace PiExponent.LocalizedAlgebraEvaluation
noncomputable section
variable {P A B : Type*} [CommRing P] [CommRing A] [CommRing B] [Algebra P A]
variable (S : Submonoid P) (T : Submonoid B) (f : A →+* B)
  (hf : ∀ s : S, f (algebraMap P A s.val) ∈ T)

def denominatorMap : S →* T where
  toFun s := ⟨f (algebraMap P A s.val), hf s⟩
  map_one' := Subtype.ext (by simp)
  map_mul' s t := Subtype.ext (by simp)

@[simp] theorem denominatorMap_val (s : S) :
    (denominatorMap S T f hf s).val = f (algebraMap P A s.val) := rfl

def evaluation : LocalizedModule S A →+ Localization T where
  toFun z := z.liftOn
    (fun p => IsLocalization.mk' (Localization T) (f p.1) (denominatorMap S T f hf p.2))
    (by
      rintro ⟨m,s⟩ ⟨m',s'⟩ ⟨u, hu⟩
      apply (IsLocalization.eq (M := T) (S := Localization T)).mpr
      refine ⟨denominatorMap S T f hf u, ?_⟩
      change f (algebraMap P A u.val) * (f (algebraMap P A s'.val) * f m) =
        f (algebraMap P A u.val) * (f (algebraMap P A s.val) * f m')
      simpa only [Submonoid.smul_def, Algebra.smul_def, map_mul] using congrArg f hu)
  map_zero' := by
    rw [← LocalizedModule.zero_mk (1 : S), LocalizedModule.liftOn_mk,
      map_zero, IsLocalization.mk'_zero]
  map_add' z w := by
    induction z, w using LocalizedModule.induction_on₂ with
    | h m m' s s' =>
      simp only [LocalizedModule.mk_add_mk, LocalizedModule.liftOn_mk,
        Submonoid.smul_def, Algebra.smul_def, map_add, map_mul]
      simpa only [denominatorMap_val, mul_comm] using
        (IsLocalization.mk'_add (M := T) (S := Localization T) (f m) (f m')
          (denominatorMap S T f hf s) (denominatorMap S T f hf s'))

@[simp] theorem evaluation_mk (m : A) (s : S) :
    evaluation S T f hf (LocalizedModule.mk m s) =
      IsLocalization.mk' (Localization T) (f m) (denominatorMap S T f hf s) :=
by
  simp only [evaluation, AddMonoidHom.coe_mk, ZeroHom.coe_mk, LocalizedModule.liftOn_mk]

theorem evaluation_smul (p : P) (z : LocalizedModule S A) :
    evaluation S T f hf (p • z) =
      algebraMap B (Localization T) (f (algebraMap P A p)) * evaluation S T f hf z := by
  induction z using LocalizedModule.induction_on with
  | h m s =>
    rw [LocalizedModule.smul'_mk, evaluation_mk, evaluation_mk]
    simp only [Algebra.smul_def, map_mul]
    exact (IsLocalization.mul_mk'_eq_mk'_of_mul _ _ _).symm

end
end PiExponent.LocalizedAlgebraEvaluation

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/LocalizedComponent.lean <==
import Mathlib.RingTheory.Ideal.MinimalPrime.Localization

namespace OAI

namespace PiExponentJets.W22

variable {R : Type*} [CommRing R]

theorem radical_mem_minimalPrimes (I : Ideal R) [I.radical.IsPrime] :
    I.radical ∈ I.minimalPrimes := by
  rw [← Ideal.radical_minimalPrimes, Ideal.minimalPrimes_eq_subsingleton_self]
  exact Set.mem_singleton _

theorem mem_minimalPrimes_of_localized_radical
    (I P : Ideal R) [P.IsPrime]
    (hrad : (I.map (algebraMap R (Localization.AtPrime P))).radical =
      IsLocalRing.maximalIdeal (Localization.AtPrime P)) :
    P ∈ I.minimalPrimes := by
  have hp : (I.map (algebraMap R (Localization.AtPrime P))).radical.IsPrime := by
    rw [hrad]
    infer_instance
  let := hp
  have hm := radical_mem_minimalPrimes (I.map (algebraMap R (Localization.AtPrime P)))
  rw [hrad, IsLocalization.minimalPrimes_map P.primeCompl (Localization.AtPrime P)] at hm
  change (IsLocalRing.maximalIdeal (Localization.AtPrime P)).comap
    (algebraMap R (Localization.AtPrime P)) ∈ I.minimalPrimes at hm
  simpa only [Localization.AtPrime.under_maximalIdeal] using hm

end PiExponentJets.W22

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/LocalizedCyclicFactor.lean <==
import Mathlib.RingTheory.Localization.AtPrime.Basic
import Mathlib.RingTheory.Localization.Ideal
import OAI.NumberTheory.PiExponent.LocalAlgebra.CyclicPrimeFactor

namespace OAI

namespace PiExponentJets.W22

variable {R : Type*} [CommRing R]

theorem map_colon_singleton_localization
    (S : Submonoid R) (L : Type*) [CommRing L] [Algebra R L] [IsLocalization S L]
    (I : Ideal R) (f : R) :
    (I.colon {f}).map (algebraMap R L) =
      (I.map (algebraMap R L)).colon {algebraMap R L f} := by
  apply (IsLocalization.orderEmbedding S L).injective
  ext a
  change algebraMap R L a ∈ (I.colon {f}).map (algebraMap R L) ↔
    algebraMap R L a ∈ (I.map (algebraMap R L)).colon {algebraMap R L f}
  simp only [Submodule.mem_colon_singleton, smul_eq_mul, ← map_mul,
    IsLocalization.algebraMap_mem_map_algebraMap_iff S L, mul_assoc]

noncomputable def localizedCyclicFactorEquiv
    (S : Submonoid R) (L : Type*) [CommRing L] [Algebra R L] [IsLocalization S L]
    (I : Ideal R) (f : R) :
    (L ⧸ (I.colon {f}).map (algebraMap R L)) ≃ₗ[L]
      (((I ⊔ Ideal.span {f}).map (algebraMap R L)) ⧸
        (I.map (algebraMap R L)).submoduleOf
          ((I ⊔ Ideal.span {f}).map (algebraMap R L))) := by
  rw [map_colon_singleton_localization S L, Ideal.map_sup,
    Ideal.map_span, Set.image_singleton]
  exact cyclicFactorEquiv (I.map (algebraMap R L)) (algebraMap R L f)

noncomputable def primeLocalizedCyclicFactorEquiv
    (Q : Ideal R) [Q.IsPrime] (I : Ideal R) (f : R) :
    (Localization.AtPrime Q ⧸ (I.colon {f}).map
      (algebraMap R (Localization.AtPrime Q))) ≃ₗ[Localization.AtPrime Q]
      (((I ⊔ Ideal.span {f}).map (algebraMap R (Localization.AtPrime Q))) ⧸
        (I.map (algebraMap R (Localization.AtPrime Q))).submoduleOf
          ((I ⊔ Ideal.span {f}).map (algebraMap R (Localization.AtPrime Q)))) :=
  localizedCyclicFactorEquiv Q.primeCompl (Localization.AtPrime Q) I f

end PiExponentJets.W22

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/LocalizedFiltrationLength.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.LocalComponentDegree
import OAI.NumberTheory.PiExponent.LocalAlgebra.LocalizedCyclicFactor
import OAI.NumberTheory.PiExponent.LocalAlgebra.SubquotientLength

namespace OAI

namespace PiExponentJets.W22

open scoped BigOperators Classical

variable {R : Type*} [CommRing R]

theorem localized_cyclic_filtration_length
    (I Q : Ideal R) [Q.IsPrime] (hQ : Q ∈ I.minimalPrimes)
    (J : ℕ → Ideal R) (hmono : ∀ i, J i ≤ J (i + 1))
    (hstart : J 0 = I) (n : ℕ) (hend : J n = ⊤)
    (f : ℕ → R)
    (hstep : ∀ i < n, J (i + 1) = J i ⊔ Ideal.span {f i})
    (hprime : ∀ i < n, ((J i).colon {f i}).IsPrime) :
    Module.length (Localization.AtPrime Q)
      (Localization.AtPrime Q ⧸ I.map (algebraMap R (Localization.AtPrime Q))) =
      ∑ i ∈ Finset.range n, if (J i).colon {f i} = Q then 1 else 0 := by
  let L := Localization.AtPrime Q
  let N : ℕ → Ideal L := fun i => (J i).map (algebraMap R L)
  have hNmono : ∀ i, N i ≤ N (i + 1) := fun i => Ideal.map_mono (hmono i)
  have hNtop : N n = ⊤ := by simp only [N, hend, Ideal.map_top]
  have hstartlen := congrArg
    (fun A : Ideal R => Module.length L (L ⧸ A.map (algebraMap R L))) hstart
  have hlen := quotient_length_eq_sum_of_last_top N hNmono n hNtop
  have hbase : I ≤ J 0 := hstart.symm.le
  have hIle : ∀ i, I ≤ J i := fun i =>
    hbase.trans ((monotone_nat_of_le_succ hmono) (Nat.zero_le i))
  calc
    _ = Module.length L (L ⧸ N 0) := hstartlen.symm
    _ = ∑ i ∈ Finset.range n,
        Module.length L (N (i + 1) ⧸ (N i).submoduleOf (N (i + 1))) := hlen
    _ = _ := by
      apply Finset.sum_congr rfl
      intro i hi
      have hin : i < n := Finset.mem_range.mp hi
      let := hprime i hin
      have hIP : I ≤ (J i).colon {f i} := by
        intro a ha
        apply Submodule.mem_colon_singleton.mpr
        exact (J i).mul_mem_right (f i) (hIle i ha)
      have heq : Module.length L (N (i + 1) ⧸ (N i).submoduleOf (N (i + 1))) =
          Module.length L (L ⧸ ((J i).colon {f i}).map (algebraMap R L)) := by
        have htransport := congrArg
          (fun K : Ideal R => Module.length L
            (↥(K.map (algebraMap R L)) ⧸
              ((J i).map (algebraMap R L)).submoduleOf (K.map (algebraMap R L))))
          (hstep i hin)
        exact htransport.trans
          (primeLocalizedCyclicFactorEquiv Q (J i) (f i)).symm.length_eq
      rw [heq]
      exact localized_prime_factor_length I ((J i).colon {f i}) Q hQ hIP

end PiExponentJets.W22

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/LocalizedLengthEquivalence.lean <==
import Mathlib.RingTheory.Localization.AtPrime.Basic
import OAI.NumberTheory.PiExponent.LocalAlgebra.QuotientLengthEquivalence

namespace OAI

namespace PiExponentJets.W22

variable {R S : Type*} [CommRing R] [CommRing S]

theorem primeCompl_map_eq_of_comap
    (e : R ≃+* S) (P : Ideal R) (Q : Ideal S) [P.IsPrime] [Q.IsPrime]
    (hPQ : P = Q.comap e.toRingHom) :
    P.primeCompl.map e.toMonoidHom = Q.primeCompl := by
  ext x
  constructor
  · rintro ⟨r, hr, rfl⟩
    change e r ∉ Q
    intro h
    apply hr
    rw [hPQ]
    exact h
  · intro hx
    change x ∉ Q at hx
    refine ⟨e.symm x, ?_, e.apply_symm_apply x⟩
    change e.symm x ∉ P
    rw [hPQ]
    change e (e.symm x) ∉ Q
    simpa only [e.apply_symm_apply] using hx

noncomputable def primeLocalizationEquiv
    (e : R ≃+* S) (P : Ideal R) (Q : Ideal S) [P.IsPrime] [Q.IsPrime]
    (hPQ : P = Q.comap e.toRingHom) :
    Localization.AtPrime P ≃+* Localization.AtPrime Q :=
  IsLocalization.ringEquivOfRingEquiv (Localization.AtPrime P) (Localization.AtPrime Q)
    e (primeCompl_map_eq_of_comap e P Q hPQ)

theorem primeLocalizationEquiv_map_ideal
    (e : R ≃+* S) (P : Ideal R) (Q : Ideal S) [P.IsPrime] [Q.IsPrime]
    (hPQ : P = Q.comap e.toRingHom) (I : Ideal R) :
    (I.map (algebraMap R (Localization.AtPrime P))).map
      (primeLocalizationEquiv e P Q hPQ).toRingHom =
    (I.map e.toRingHom).map (algebraMap S (Localization.AtPrime Q)) := by
  rw [Ideal.map_map, Ideal.map_map]
  congr 1
  ext r
  exact IsLocalization.ringEquivOfRingEquiv_eq
    (primeCompl_map_eq_of_comap e P Q hPQ) r

theorem localized_quotient_length_eq_of_ringEquiv
    (e : R ≃+* S) (P : Ideal R) (Q : Ideal S) [P.IsPrime] [Q.IsPrime]
    (hPQ : P = Q.comap e.toRingHom) (I : Ideal R) :
    Module.length (Localization.AtPrime P)
      (Localization.AtPrime P ⧸ I.map (algebraMap R (Localization.AtPrime P))) =
    Module.length (Localization.AtPrime Q)
      (Localization.AtPrime Q ⧸ (I.map e.toRingHom).map
        (algebraMap S (Localization.AtPrime Q))) :=
  quotient_length_eq_of_ringEquiv (primeLocalizationEquiv e P Q hPQ)
    (I.map (algebraMap R (Localization.AtPrime P)))
    ((I.map e.toRingHom).map (algebraMap S (Localization.AtPrime Q)))
    (primeLocalizationEquiv_map_ideal e P Q hPQ I).symm

end PiExponentJets.W22

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/LocalizedMinimalPrimeFamily.lean <==
import Mathlib.RingTheory.Ideal.MinimalPrime.Noetherian
import OAI.NumberTheory.PiExponent.LocalAlgebra.LocalPrimeTower

namespace OAI

namespace PiExponentJets.W22

variable {A : Type*} [CommRing A]

def MinimalParentsBelow (I Q : Ideal A) := {P : Ideal A // P ∈ I.minimalPrimes ∧ P ≤ Q}

noncomputable instance minimalParentsBelow_fintype [IsNoetherianRing A] (I Q : Ideal A) :
    Fintype (MinimalParentsBelow I Q) := by
  have hfinite : {P : Ideal A | P ∈ I.minimalPrimes ∧ P ≤ Q}.Finite :=
    (I.finite_minimalPrimes_of_isNoetherianRing A).subset (fun _ h => h.1)
  exact hfinite.fintype

instance {I Q : Ideal A} (P : MinimalParentsBelow I Q) : P.val.IsPrime := P.property.1.1.1

noncomputable def localizedMinimalPrimesEquiv (I Q : Ideal A) [Q.IsPrime] :
    (I.map (algebraMap A (Localization.AtPrime Q))).minimalPrimes ≃ MinimalParentsBelow I Q := by
  classical
  let L := Localization.AtPrime Q
  let e := IsLocalization.AtPrime.orderIsoOfPrime L Q
  let f : (I.map (algebraMap A L)).minimalPrimes → MinimalParentsBelow I Q := fun p =>
    ⟨p.val.comap (algebraMap A L), by
      have hmin : p.val.comap (algebraMap A L) ∈ I.minimalPrimes :=
        (Set.ext_iff.mp (IsLocalization.minimalPrimes_map Q.primeCompl L I) p.val).mp p.property
      exact ⟨hmin, (e ⟨p.val, p.property.1.1⟩).property.2⟩⟩
  apply Equiv.ofBijective f
  constructor
  · intro p q h
    apply Subtype.ext
    apply (IsLocalization.orderEmbedding Q.primeCompl L).injective
    exact congrArg Subtype.val h
  · intro P
    let p := e.symm ⟨P.val, P.property.1.1.1, P.property.2⟩
    have heq : p.val.comap (algebraMap A L) = P.val :=
      congrArg Subtype.val (e.apply_symm_apply ⟨P.val, P.property.1.1.1, P.property.2⟩)
    have hp : p.val ∈ (I.map (algebraMap A L)).minimalPrimes := by
      rw [IsLocalization.minimalPrimes_map Q.primeCompl L I]
      change p.val.comap (algebraMap A L) ∈ I.minimalPrimes
      rw [heq]
      exact P.property.1
    exact ⟨⟨p.val, hp⟩, Subtype.ext heq⟩

@[simp] theorem localizedMinimalPrimesEquiv_apply
    (I Q : Ideal A) [Q.IsPrime]
    (p : (I.map (algebraMap A (Localization.AtPrime Q))).minimalPrimes) :
    (localizedMinimalPrimesEquiv I Q p).val =
      p.val.comap (algebraMap A (Localization.AtPrime Q)) := rfl

end PiExponentJets.W22

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/LocalizedOneCutPropagation.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.LocalIntersectionFormula
import OAI.NumberTheory.PiExponent.LocalAlgebra.LocalizedMinimalPrimeFamily

namespace OAI

namespace PiExponentJets.W22

open PiExponentJets.W28.LocalIntersection
open scoped BigOperators Classical

variable {A : Type*} [CommRing A] [IsNoetherianRing A]

noncomputable def globalParentCutSum (I Q : Ideal A) [Q.IsPrime] (x : A) : ℕ∞ :=
  ∑ P : MinimalParentsBelow I Q,
    Module.length (Localization.AtPrime P.val)
      (Localization.AtPrime P.val ⧸ I.map (algebraMap A (Localization.AtPrime P.val))) *
    Module.length (Localization.AtPrime Q)
      (Localization.AtPrime Q ⧸ (P.val ⊔ Ideal.span {x}).map
        (algebraMap A (Localization.AtPrime Q)))

omit [IsNoetherianRing A] in
theorem localization_map_cut (I Q : Ideal A) [Q.IsPrime] (x : A) :
    (I ⊔ Ideal.span {x}).map (algebraMap A (Localization.AtPrime Q)) =
      I.map (algebraMap A (Localization.AtPrime Q)) ⊔
        Ideal.span {algebraMap A (Localization.AtPrime Q) x} := by
  rw [Ideal.map_sup, Ideal.map_span, Set.image_singleton]

theorem minimalPrimeCutSum_localization (I Q : Ideal A) [Q.IsPrime] (x : A) :
    minimalPrimeCutSum (I.map (algebraMap A (Localization.AtPrime Q)))
      (algebraMap A (Localization.AtPrime Q) x) = globalParentCutSum I Q x := by
  classical
  let : Fintype (I.map (algebraMap A (Localization.AtPrime Q))).minimalPrimes :=
    ((I.map (algebraMap A (Localization.AtPrime Q))).finite_minimalPrimes_of_isNoetherianRing
      (Localization.AtPrime Q)).fintype
  unfold minimalPrimeCutSum globalParentCutSum
  apply Fintype.sum_equiv (localizedMinimalPrimesEquiv I Q)
  intro p
  let : p.val.IsPrime := p.property.1.1
  have htower := localPrimeTower_quotient_length Q p.val I
  have hcut :
      ((p.val.comap (algebraMap A (Localization.AtPrime Q))) ⊔ Ideal.span {x}).map
        (algebraMap A (Localization.AtPrime Q)) =
      p.val ⊔ Ideal.span {algebraMap A (Localization.AtPrime Q) x} := by
    rw [Ideal.map_sup, Ideal.map_span, Set.image_singleton,
      IsLocalization.map_under Q.primeCompl (Localization.AtPrime Q) p.val]
  have hcutlen := congrArg
    (fun K : Ideal (Localization.AtPrime Q) =>
      Module.length (Localization.AtPrime Q) (Localization.AtPrime Q ⧸ K)) hcut
  exact congrArg₂ HMul.hMul htower.symm hcutlen.symm

theorem localized_onecut_parent_recurrence
    (I Q : Ideal A) [Q.IsPrime] (x : A)
    (hdim : ringKrullDim (Localization.AtPrime Q ⧸
      I.map (algebraMap A (Localization.AtPrime Q))) = 1)
    (hregular : Function.Injective
      (quotientMul (I.map (algebraMap A (Localization.AtPrime Q)))
        (algebraMap A (Localization.AtPrime Q) x))) :
    Module.length (Localization.AtPrime Q)
      (Localization.AtPrime Q ⧸ (I ⊔ Ideal.span {x}).map
        (algebraMap A (Localization.AtPrime Q))) = globalParentCutSum I Q x := by
  rw [localization_map_cut]
  exact (local_onecut_length _ _ hdim hregular).trans
    (minimalPrimeCutSum_localization I Q x)

end PiExponentJets.W22

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/LocalizedRadical.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.LocalizedComponent

namespace OAI

namespace PiExponentJets.W22

variable {R : Type*} [CommRing R]

theorem localized_radical_eq_maximal_of_mem_minimalPrimes
    (I P : Ideal R) [P.IsPrime] (hP : P ∈ I.minimalPrimes) :
    (I.map (algebraMap R (Localization.AtPrime P))).radical =
      IsLocalRing.maximalIdeal (Localization.AtPrime P) := by
  have hreverse : P.map (algebraMap R (Localization.AtPrime P)) ≤
      (I.map (algebraMap R (Localization.AtPrime P))).radical := by
    rw [Ideal.radical_eq_sInf, le_sInf_iff]
    rintro q ⟨hqI, hq⟩
    obtain ⟨hqprime, hqP⟩ :=
      ((IsLocalization.AtPrime.orderIsoOfPrime (Localization.AtPrime P) P) ⟨q, hq⟩).2
    rw [Ideal.map_le_iff_le_comap] at hqI ⊢
    exact hP.2 ⟨hqprime, hqI⟩ hqP
  have hmprime : (IsLocalRing.maximalIdeal (Localization.AtPrime P)).IsPrime := inferInstance
  apply le_antisymm
  · apply hmprime.radical_le_iff.mpr
    rw [← Localization.AtPrime.map_eq_maximalIdeal]
    exact Ideal.map_mono hP.1.2
  · simpa only [Localization.AtPrime.map_eq_maximalIdeal] using hreverse

end PiExponentJets.W22

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/MultiplicityCycles.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.EquidimensionalRetainedCut
import OAI.NumberTheory.PiExponent.LocalAlgebra.NaturalMultiplicityPropagation

namespace OAI

namespace PiExponentJets.W22

open scoped BigOperators Classical
attribute [local instance] MvPolynomial.gradedAlgebra
universe u
variable {k σ : Type u} [Field k] [Fintype σ]

noncomputable def actualMultiplicityCycle
    (I : Ideal (MvPolynomial σ k))
    (hI : I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k))
    (T : Ideal (MvPolynomial σ k)) (v : σ) (hv : MvPolynomial.X v ∉ T) :
    RetainedPrimeCycle.{u,u,u} k σ where
  Index := RetainedMinimalPrime I T
  finiteIndex := inferInstance
  component := RetainedMinimalPrime.toComponent hI v hv
  coefficient := fun P => actualLocalLength I P.val

theorem actualMultiplicityCycle_coefficient
    (I : Ideal (MvPolynomial σ k))
    (hI : I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k))
    (T : Ideal (MvPolynomial σ k)) (v : σ) (hv : MvPolynomial.X v ∉ T)
    (P : RetainedMinimalPrime I T) :
    (actualMultiplicityCycle I hI T v hv).coefficientAt
      (RetainedMinimalPrime.toComponent hI v hv P) = actualLocalLength I P.val := by
  unfold RetainedPrimeCycle.coefficientAt
  change (∑ Q : RetainedMinimalPrime I T,
    if RetainedMinimalPrime.toComponent hI v hv Q = RetainedMinimalPrime.toComponent hI v hv P
      then actualLocalLength I Q.val else 0) = _
  rw [Finset.sum_eq_single P]
  · exact ite_eq_left rfl
  · intro Q _ hQP
    exact ite_eq_right (fun heq => hQP (RetainedMinimalPrime.toComponent_injective hI v hv heq))
  · intro hnot
    exact False.elim (hnot (Finset.mem_univ P))

theorem actualMultiplicityCycle_cut_expansion
    (I : Ideal (MvPolynomial σ k))
    (hI : I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k))
    {d : ℕ} (x : MvPolynomial σ k) (hx : x.IsHomogeneous d)
    (T : Ideal (MvPolynomial σ k)) (v : σ) (hv : MvPolynomial.X v ∉ T)
    (hdim : ∀ Q : RetainedMinimalPrime (I ⊔ Ideal.span {x}) T,
      ringKrullDim (Localization.AtPrime Q.val ⧸
        I.map (algebraMap (MvPolynomial σ k) (Localization.AtPrime Q.val))) = 1)
    (hregular : ∀ Q : RetainedMinimalPrime (I ⊔ Ideal.span {x}) T,
      Function.Injective (W28.LocalIntersection.quotientMul
        (I.map (algebraMap (MvPolynomial σ k) (Localization.AtPrime Q.val)))
        (algebraMap (MvPolynomial σ k) (Localization.AtPrime Q.val) x))) :
    (actualMultiplicityCycle (I ⊔ Ideal.span {x}) (cut_ideal_homogeneous I hI x hx) T v hv).degree =
      ∑ P : RetainedMinimalPrime I T, (actualLocalLength I P.val : ℚ) *
        ∑ Q : {Q : RetainedMinimalPrime (I ⊔ Ideal.span {x}) T // P.val ≤ Q.val},
          (actualLocalLength (P.val ⊔ Ideal.span {x}) Q.val.val : ℚ) *
          (RetainedMinimalPrime.toComponent (cut_ideal_homogeneous I hI x hx) v hv Q.val).hilbertDegree := by
  let D := actualMultiplicityCycle (I ⊔ Ideal.span {x}) (cut_ideal_homogeneous I hI x hx) T v hv
  have hrec (Q : RetainedMinimalPrime (I ⊔ Ideal.span {x}) T) :=
    natural_local_onecut_recurrence I Q.val hI x hx Q.property.1 (hdim Q) (hregular Q)
  calc
    D.degree = ∑ Q : RetainedMinimalPrime (I ⊔ Ideal.span {x}) T,
        ∑ P : MinimalParentsBelow I Q.val,
          (actualLocalLength I P.val : ℚ) *
            (actualLocalLength (P.val ⊔ Ideal.span {x}) Q.val : ℚ) *
              (D.component Q).hilbertDegree := by
      unfold RetainedPrimeCycle.degree
      apply Finset.sum_congr rfl
      intro Q _
      let : Q.val.IsPrime := Q.property.1.1.1
      change (actualLocalLength (I ⊔ Ideal.span {x}) Q.val : ℚ) * (D.component Q).hilbertDegree = _
      rw [hrec Q, Nat.cast_sum, Finset.sum_mul]
      apply Finset.sum_congr rfl
      intro P _
      rw [Nat.cast_mul]
    _ = ∑ z : (Σ Q : RetainedMinimalPrime (I ⊔ Ideal.span {x}) T,
        MinimalParentsBelow I Q.val),
          (actualLocalLength I z.2.val : ℚ) *
            (actualLocalLength (z.2.val ⊔ Ideal.span {x}) z.1.val : ℚ) *
              (D.component z.1).hilbertDegree := by rw [Fintype.sum_sigma]
    _ = ∑ z : (Σ P : RetainedMinimalPrime I T,
        {Q : RetainedMinimalPrime (I ⊔ Ideal.span {x}) T // P.val ≤ Q.val}),
          (actualLocalLength I z.1.val : ℚ) *
            (actualLocalLength (z.1.val ⊔ Ideal.span {x}) z.2.val.val : ℚ) *
              (D.component z.2.val).hilbertDegree := by
      apply Fintype.sum_equiv (parentChildIncidenceEquiv I T x)
      intro z
      rfl
    _ = _ := by
      rw [Fintype.sum_sigma]
      simp only [Finset.mul_sum, mul_assoc, D, actualMultiplicityCycle]

theorem actualMultiplicityCycle_parent_budget
    (I : Ideal (MvPolynomial σ k))
    (hI : I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k))
    (x : MvPolynomial σ k) (d : ℕ) (hd : 0 < d) (hx : x.IsHomogeneous d)
    (T : Ideal (MvPolynomial σ k)) (v : σ) (hv : MvPolynomial.X v ∉ T)
    (havoid : ∀ P : RetainedMinimalPrime I T, x ∉ P.val)
    (s : ℕ) (hparent : ∀ P : RetainedMinimalPrime I T,
      (actualHP P.val (RetainedMinimalPrime.toComponent hI v hv P).homogeneous).natDegree = s+1)
    (P : RetainedMinimalPrime I T) :
    (∑ Q : {Q : RetainedMinimalPrime (I ⊔ Ideal.span {x}) T // P.val ≤ Q.val},
      (actualLocalLength (P.val ⊔ Ideal.span {x}) Q.val.val : ℚ) *
        (RetainedMinimalPrime.toComponent (cut_ideal_homogeneous I hI x hx) v hv Q.val).hilbertDegree) ≤
      (d : ℚ) * (RetainedMinimalPrime.toComponent hI v hv P).hilbertDegree := by
  let C := actualMultiplicityCycle I hI T v hv
  let Qs := {Q : RetainedMinimalPrime (I ⊔ Ideal.span {x}) T // P.val ≤ Q.val}
  let Q : Qs → Ideal (MvPolynomial σ k) := fun q => q.val.val
  let E : Qs → ProjectiveComponent k σ := fun q =>
    RetainedMinimalPrime.toComponent (cut_ideal_homogeneous I hI x hx) v hv q.val
  have hQmin : ∀ q : Qs, Q q ∈ (Ideal.span {x} ⊔ P.val).minimalPrimes := by
    intro q
    simpa only [sup_comm] using minimal_cut_of_intermediate_parent I P.val q.val.val x
      q.val.property.1 P.property.1.1.2 q.property
  have hQdegree : ∀ q : Qs, (actualHP (Q q) (E q).homogeneous).natDegree = s := by
    intro q
    have hdim := RetainedPrimeCycle.retainedChild_dimension C x havoid s hparent T P
      ⟨Q q, hQmin q, q.val.property.2⟩
    exact actualHP_natDegree_of_prime_dimension (Q q) (E q).homogeneous
      (E q).coordinate (E q).coordinate_not_mem s hdim
  have hinj : Function.Injective Q := by
    intro q r h
    exact Subtype.ext (Subtype.ext h)
  have hb := prime_cut_component_budget P.val (C.component P).homogeneous x hx
    (havoid P) hd s (hparent P) Q hinj (fun q => (E q).homogeneous) hQmin
    (fun q => (E q).coordinate) (fun q => (E q).coordinate_not_mem) hQdegree
  change (∑ q : Qs,
    (actualLocalLength (P.val ⊔ Ideal.span {x}) (Q q) : ℚ) *
      actualMultiplicity (Q q) (E q).homogeneous
        (actualHP (Q q) (E q).homogeneous).natDegree) ≤
    (d : ℚ) * actualMultiplicity P.val (C.component P).homogeneous
      (actualHP P.val (C.component P).homogeneous).natDegree
  simp only [hQdegree, hparent]
  simpa only [sup_comm] using hb

theorem actualMultiplicityCycle_cut_degree_le
    (I : Ideal (MvPolynomial σ k))
    (hI : I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k))
    (x : MvPolynomial σ k) (d : ℕ) (hd : 0 < d) (hx : x.IsHomogeneous d)
    (T : Ideal (MvPolynomial σ k)) (v : σ) (hv : MvPolynomial.X v ∉ T)
    (havoid : ∀ P : RetainedMinimalPrime I T, x ∉ P.val)
    (s : ℕ) (hparent : ∀ P : RetainedMinimalPrime I T,
      (actualHP P.val (RetainedMinimalPrime.toComponent hI v hv P).homogeneous).natDegree = s+1)
    (hdim : ∀ Q : RetainedMinimalPrime (I ⊔ Ideal.span {x}) T,
      ringKrullDim (Localization.AtPrime Q.val ⧸
        I.map (algebraMap (MvPolynomial σ k) (Localization.AtPrime Q.val))) = 1)
    (hregular : ∀ Q : RetainedMinimalPrime (I ⊔ Ideal.span {x}) T,
      Function.Injective (W28.LocalIntersection.quotientMul
        (I.map (algebraMap (MvPolynomial σ k) (Localization.AtPrime Q.val)))
        (algebraMap (MvPolynomial σ k) (Localization.AtPrime Q.val) x))) :
    (actualMultiplicityCycle (I ⊔ Ideal.span {x}) (cut_ideal_homogeneous I hI x hx) T v hv).degree ≤
      (d : ℚ) * (actualMultiplicityCycle I hI T v hv).degree := by
  rw [actualMultiplicityCycle_cut_expansion I hI x hx T v hv hdim hregular]
  calc
    _ ≤ ∑ P : RetainedMinimalPrime I T, (actualLocalLength I P.val : ℚ) *
        ((d : ℚ) * (RetainedMinimalPrime.toComponent hI v hv P).hilbertDegree) := by
      apply Finset.sum_le_sum
      intro P _
      exact mul_le_mul_of_nonneg_left
        (actualMultiplicityCycle_parent_budget I hI x d hd hx T v hv havoid s hparent P)
        (Nat.cast_nonneg _)
    _ = _ := by
      rw [RetainedPrimeCycle.degree, Finset.mul_sum]
      apply Finset.sum_congr rfl
      intro P _
      dsimp only [actualMultiplicityCycle]
      ring

end PiExponentJets.W22

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/NaturalMultiplicityPropagation.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.LocalizedOneCutPropagation
import OAI.NumberTheory.PiExponent.LocalAlgebra.RetainedMinimalPrimeFamily

namespace OAI

namespace PiExponentJets.W22

open scoped BigOperators Classical
attribute [local instance] MvPolynomial.gradedAlgebra

theorem minimal_cut_of_intermediate_parent
    {A : Type*} [CommRing A] (I P Q : Ideal A) (x : A)
    (hQ : Q ∈ (I ⊔ Ideal.span {x}).minimalPrimes) (hIP : I ≤ P) (hPQ : P ≤ Q) :
    Q ∈ (P ⊔ Ideal.span {x}).minimalPrimes := by
  refine ⟨⟨hQ.1.1, sup_le hPQ (le_sup_right.trans hQ.1.2)⟩, ?_⟩
  intro K hK hKQ
  exact hQ.2 ⟨hK.1, (sup_le_sup hIP le_rfl).trans hK.2⟩ hKQ

universe u
variable {k σ : Type u} [Field k] [Fintype σ]

omit [Fintype σ] in
theorem cut_ideal_homogeneous
    (I : Ideal (MvPolynomial σ k))
    (hI : I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k))
    {d : ℕ} (x : MvPolynomial σ k) (hx : x.IsHomogeneous d) :
    (I ⊔ Ideal.span {x}).IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k) := by
  simpa only [sup_comm] using primeCut_isHomogeneous I hI x hx

theorem natural_local_onecut_recurrence
    (I Q : Ideal (MvPolynomial σ k)) [Q.IsPrime]
    (hI : I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k))
    {d : ℕ} (x : MvPolynomial σ k) (hx : x.IsHomogeneous d)
    (hQ : Q ∈ (I ⊔ Ideal.span {x}).minimalPrimes)
    (hdim : ringKrullDim (Localization.AtPrime Q ⧸
      I.map (algebraMap (MvPolynomial σ k) (Localization.AtPrime Q))) = 1)
    (hregular : Function.Injective
      (W28.LocalIntersection.quotientMul
        (I.map (algebraMap (MvPolynomial σ k) (Localization.AtPrime Q)))
        (algebraMap (MvPolynomial σ k) (Localization.AtPrime Q) x))) :
    actualLocalLength (I ⊔ Ideal.span {x}) Q =
      ∑ P : MinimalParentsBelow I Q, actualLocalLength I P.val *
        actualLocalLength (P.val ⊔ Ideal.span {x}) Q := by
  have hrec := localized_onecut_parent_recurrence I Q x hdim hregular
  have hsum : globalParentCutSum I Q x =
      ((∑ P : MinimalParentsBelow I Q, actualLocalLength I P.val *
        actualLocalLength (P.val ⊔ Ideal.span {x}) Q : ℕ) : ℕ∞) := by
    unfold globalParentCutSum
    rw [Nat.cast_sum]
    apply Finset.sum_congr rfl
    intro P _
    have hP := PiExponentSiegel.W17.ConeLocalLength.minimalPrime_isHomogeneous
      I P.val hI P.property.1
    have hQP := minimal_cut_of_intermediate_parent I P.val Q x hQ
      P.property.1.1.2 P.property.2
    rw [actualLocalLength_spec I P.val hI P.property.1,
      actualLocalLength_spec (P.val ⊔ Ideal.span {x}) Q
        (cut_ideal_homogeneous P.val hP x hx) hQP, Nat.cast_mul]
  rw [actualLocalLength_spec (I ⊔ Ideal.span {x}) Q
    (cut_ideal_homogeneous I hI x hx) hQ, hsum] at hrec
  exact_mod_cast hrec

noncomputable def parentChildIncidenceEquiv
    (I T : Ideal (MvPolynomial σ k)) (x : MvPolynomial σ k) :
    (Σ Q : RetainedMinimalPrime (I ⊔ Ideal.span {x}) T, MinimalParentsBelow I Q.val) ≃
      (Σ P : RetainedMinimalPrime I T,
        {Q : RetainedMinimalPrime (I ⊔ Ideal.span {x}) T // P.val ≤ Q.val}) where
  toFun z := ⟨⟨z.2.val, z.2.property.1, z.2.property.2.trans z.1.property.2⟩,
    z.1, z.2.property.2⟩
  invFun z := ⟨z.2.val, z.1.val, z.1.property.1, z.2.property⟩
  left_inv := by rintro ⟨Q,P⟩; rfl
  right_inv := by rintro ⟨P,Q⟩; rfl

end PiExponentJets.W22

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/OpenIsoFunctionField.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.CurveBlowupImageBase

namespace OAI

noncomputable section
open CategoryTheory AlgebraicGeometry TopologicalSpace

namespace PiExponent.CurveBlowupImage
variable {C X : Scheme.{0}} [IsIntegral C] [IsIntegral X]

def functionFieldMap (f : C ⟶ X) [IsDominant f] : X.functionField ⟶ C.functionField :=
  eqToHom (congrArg (fun x => X.presheaf.stalk x)
    (genericPoint_eq_of_isDominant f).symm) ≫ f.stalkMap (genericPoint C)

theorem functionFieldMap_isIso (f : C ⟶ X) [IsDominant f]
    (U : X.Opens) [IsIso (f ∣_ U)] (hU : Nonempty (f ⁻¹ᵁ U)) :
    IsIso (functionFieldMap f) := by
  have hx : f (genericPoint C) ∈ U := by
    apply ((genericPoint_spec C).mem_open_set_iff (f ⁻¹ᵁ U).isOpen).mpr
    obtain ⟨q⟩ := hU
    exact ⟨q.1, trivial, q.2⟩
  let := stalkMap_isIso_of_restrict f U (genericPoint C) hx
  unfold functionFieldMap
  infer_instance

def functionFieldIso (f : C ⟶ X) [IsDominant f]
    (U : X.Opens) [IsIso (f ∣_ U)] (hU : Nonempty (f ⁻¹ᵁ U)) :
    X.functionField ≅ C.functionField :=
  letI := functionFieldMap_isIso f U hU
  asIso (functionFieldMap f)

private theorem eqToHom_fromSpecStalk (X : Scheme.{0}) {x y : X} (h : x = y) :
    Spec.map (eqToHom (congrArg (fun z => X.presheaf.stalk z) h)) ≫
      X.fromSpecStalk x = X.fromSpecStalk y := by
  subst y
  simp

theorem functionFieldMap_fromSpecStalk (f : C ⟶ X) [IsDominant f] :
    Spec.map (functionFieldMap f) ≫ X.fromSpecStalk (genericPoint X) =
      C.fromSpecStalk (genericPoint C) ≫ f := by
  unfold functionFieldMap
  rw [Spec.map_comp, Category.assoc,
    eqToHom_fromSpecStalk X (genericPoint_eq_of_isDominant f).symm]
  exact Scheme.SpecMap_stalkMap_fromSpecStalk f

theorem functionFieldIso_fromSpecStalk (f : C ⟶ X) [IsDominant f]
    (U : X.Opens) [IsIso (f ∣_ U)] (hU : Nonempty (f ⁻¹ᵁ U)) :
    Spec.map (functionFieldIso f U hU).hom ≫ X.fromSpecStalk (genericPoint X) =
      C.fromSpecStalk (genericPoint C) ≫ f :=
  functionFieldMap_fromSpecStalk f

end PiExponent.CurveBlowupImage

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/OrdinaryMultiplicity.lean <==
import OAI.NumberTheory.PiExponent.Jets.OrdinaryTaylor
import OAI.NumberTheory.PiExponent.Jets.PrimeTaylorCotangent

namespace OAI

noncomputable section
namespace PiExponent.OrdinaryMultiplicity

open scoped BigOperators
open OrdinaryDerivatives DerivativeIdeals CommutingTaylor
open PiExponentApprox.TransverseMultiplicity

def polynomialTaylor (n k : ℕ) (B : Fin k → Fin n)
    (Q : Ideal (OrdinaryDerivatives.Polynomial n)) [Q.IsPrime] :
    OrdinaryDerivatives.Polynomial n →+* MvPowerSeries (Fin k) Q.ResidueField :=
  residueTaylorFin k (fun j => partialFrame n (B j))
    (algebraMap (OrdinaryDerivatives.Polynomial n) Q.ResidueField)

@[simp] theorem polynomialTaylor_constant (n k : ℕ) (B : Fin k → Fin n)
    (Q : Ideal (OrdinaryDerivatives.Polynomial n)) [Q.IsPrime] (p : OrdinaryDerivatives.Polynomial n) :
    MvPowerSeries.constantCoeff (polynomialTaylor n k B Q p) =
      algebraMap (Localization.AtPrime Q) Q.ResidueField
        (algebraMap (OrdinaryDerivatives.Polynomial n) (Localization.AtPrime Q) p) := by
  rw [← IsScalarTower.algebraMap_apply]
  exact constantCoeff_residueTaylorFin k _ _ p

def localTaylor (n k : ℕ) (B : Fin k → Fin n)
    (Q : Ideal (OrdinaryDerivatives.Polynomial n)) [Q.IsPrime] :
    Localization.AtPrime Q →+* MvPowerSeries (Fin k) Q.ResidueField :=
  localizedTaylorMap Q.primeCompl (polynomialTaylor n k B Q)
    (algebraMap (Localization.AtPrime Q) Q.ResidueField) (polynomialTaylor_constant n k B Q)

@[simp] theorem localTaylor_constant (n k : ℕ) (B : Fin k → Fin n)
    (Q : Ideal (OrdinaryDerivatives.Polynomial n)) [Q.IsPrime] (x : Localization.AtPrime Q) :
    MvPowerSeries.constantCoeff (localTaylor n k B Q x) =
      algebraMap (Localization.AtPrime Q) Q.ResidueField x :=
  RingHom.congr_fun (localizedTaylorMap_constant Q.primeCompl
    (polynomialTaylor n k B Q) (algebraMap (Localization.AtPrime Q) Q.ResidueField)
    (polynomialTaylor_constant n k B Q)) x

theorem localTaylor_firstCoefficient (n k : ℕ) (B : Fin k → Fin n)
    (Q : Ideal (OrdinaryDerivatives.Polynomial n)) [Q.IsPrime] (j : Fin k) (x : Localization.AtPrime Q) :
    MvPowerSeries.coeff (Finsupp.single j 1) (localTaylor n k B Q x) =
      primeLocalDirectional Q (Pi.basisFun Q.ResidueField _ (B j)) x := by
  apply prime_localizedTaylor_firstCoefficient Q (polynomialTaylor n k B Q)
    (polynomialTaylor_constant n k B Q) (fun j => Pi.basisFun Q.ResidueField _ (B j))
  intro l p
  change MvPowerSeries.coeff (Finsupp.single l 1)
    (residueTaylorFin k (fun j => partialFrame n (B j))
      (algebraMap (OrdinaryDerivatives.Polynomial n) Q.ResidueField) p) = _
  rw [coeff_single_residueTaylorFin]
  simp [Pi.basisFun_apply, Pi.single_apply, partialFrame_apply, primeResidueMap]

theorem prime_rectangular_length_lower (n k : ℕ)
    (Q : Ideal (OrdinaryDerivatives.Polynomial n)) [Q.IsPrime] (B : Fin k → Fin n)
    (hB : LinearIndependent Q.ResidueField
      (fun j => (polynomialTangent (primeResidueMap Q) Q).mkQ
        (Pi.basisFun Q.ResidueField _ (B j))))
    (I : Ideal (OrdinaryDerivatives.Polynomial n)) (cost : Fin n → ℝ) (box : Fin k → ℕ) (delta : ℝ)
    (hbox : ∀ i, 2 ≤ box i) (hcost : ∀ i, 0 ≤ cost i)
    (hbudget : ∑ i, ((box i - 1 : ℕ) : ℝ) * cost (B i) ≤ delta)
    (hvanish : ∀ p ∈ I, ∀ l : List (Fin n),
      wordCost cost l ≤ delta → OrdinaryDerivatives.word n l p ∈ Q) :
    (∏ i, box i : ℕ) ≤
      Module.length (Localization.AtPrime Q)
        (Localization.AtPrime Q ⧸ I.map
          (algebraMap (OrdinaryDerivatives.Polynomial n) (Localization.AtPrime Q))) := by
  have hCot := prime_rectangular_mapCotangent_surjective Q (localTaylor n k B Q)
    (localTaylor_constant n k B Q) (fun j => Pi.basisFun Q.ResidueField _ (B j)) hB
    (localTaylor_firstCoefficient n k B Q) box hbox
  have hP : IsLocalRing.maximalIdeal (Localization.AtPrime Q) ≤
      RingHom.ker (algebraMap (Localization.AtPrime Q) Q.ResidueField) := by
    rw [show RingHom.ker (algebraMap (Localization.AtPrime Q) Q.ResidueField) =
      IsLocalRing.maximalIdeal (Localization.AtPrime Q) from IsLocalRing.ker_residue]
  apply rectangularTaylor_length_lower box (rectangularPositive box hbox)
    (localTaylor n k B Q) (algebraMap (Localization.AtPrime Q) Q.ResidueField)
    IsLocalRing.residue_surjective (localTaylor_constant n k B Q)
    (IsLocalRing.maximalIdeal (Localization.AtPrime Q)) _ hP hCot
  apply localizedTaylorMap_ideal_le Q.primeCompl (polynomialTaylor n k B Q)
    (algebraMap (Localization.AtPrime Q) Q.ResidueField) (polynomialTaylor_constant n k B Q)
  apply OrdinaryTaylor.ordinary_residueTaylor_ideal_le n k B
    (algebraMap (OrdinaryDerivatives.Polynomial n) Q.ResidueField) I cost box delta hcost hbudget
  intro p hp l hl
  exact Ideal.algebraMap_residueField_eq_zero.mpr (hvanish p hp l hl)

end PiExponent.OrdinaryMultiplicity
end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/PairResolutionShortComplex.lean <==
import Mathlib.Algebra.Homology.ShortComplex.ModuleCat
import OAI.NumberTheory.PiExponent.Polynomials.PolynomialLocalUnmixedness

namespace OAI

noncomputable section
namespace PiExponentJets.PolynomialLocalUnmixedness
open CategoryTheory

variable {S : Type*} [CommRing S]

def pairQuotientShortComplex (f g : S) : ShortComplex (ModuleCat S) :=
  ShortComplex.moduleCatMk (Ideal.ofList [f, g]).subtype (Ideal.ofList [f, g]).mkQ
    (by
      apply LinearMap.ext
      intro x
      exact (Submodule.Quotient.mk_eq_zero (Ideal.ofList [f, g])).mpr x.property)

def pairSyzygyShortComplex (f g : S) : ShortComplex (ModuleCat S) :=
  ShortComplex.moduleCatMk (pairBoundary f g) (pairToIdeal f g) (by
    apply LinearMap.ext
    intro t
    apply Subtype.ext
    change f * (-g * t) + g * (f * t) = 0
    ring)

theorem pairQuotientShortComplex_shortExact (f g : S) :
    (pairQuotientShortComplex f g).ShortExact := by
  refine ShortComplex.ShortExact.mk' ?_ ?_ ?_
  · rw [ShortComplex.moduleCat_exact_iff_range_eq_ker]
    exact ideal_subtype_range_eq_quotient_kernel f g
  · exact (ModuleCat.mono_iff_injective _).mpr (Ideal.ofList [f, g]).injective_subtype
  · exact (ModuleCat.epi_iff_surjective _).mpr (Submodule.mkQ_surjective _)

theorem pairSyzygyShortComplex_shortExact (f g : S)
    (hreg : RingTheory.Sequence.IsRegular S [f, g]) :
    (pairSyzygyShortComplex f g).ShortExact := by
  refine ShortComplex.ShortExact.mk' ?_ ?_ ?_
  · rw [ShortComplex.moduleCat_exact_iff_range_eq_ker]
    exact regular_pair_range_boundary_eq_kernel_toIdeal f g hreg
  · exact (ModuleCat.mono_iff_injective _).mpr (regular_pair_boundary_injective f g hreg)
  · exact (ModuleCat.epi_iff_surjective _).mpr (pairToIdeal_surjective f g)

theorem pair_resolution_shortComplex_link (f g : S) :
    (pairSyzygyShortComplex f g).X₃ = (pairQuotientShortComplex f g).X₁ := rfl

end PiExponentJets.PolynomialLocalUnmixedness

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/ParameterCombinations.lean <==
import Mathlib.Algebra.MvPolynomial.Degrees
import Mathlib.RingTheory.Ideal.Span

namespace OAI

namespace PiExponentJets.W22

open scoped BigOperators

variable {k σ ι : Type*} [CommRing k]

noncomputable def parameterCombination (s : Finset ι) (c : ι → k)
    (f : ι → MvPolynomial σ k) : MvPolynomial σ k :=
  ∑ i ∈ s, MvPolynomial.C (c i) * f i

theorem parameterCombination_totalDegree_le (s : Finset ι) (c : ι → k)
    (f : ι → MvPolynomial σ k) {d : ℕ}
    (hf : ∀ i ∈ s, (f i).totalDegree ≤ d) :
    (parameterCombination s c f).totalDegree ≤ d := by
  apply MvPolynomial.totalDegree_finsetSum_le
  intro i hi
  calc
    (MvPolynomial.C (c i) * f i).totalDegree ≤
        (MvPolynomial.C (c i) : MvPolynomial σ k).totalDegree + (f i).totalDegree :=
      MvPolynomial.totalDegree_mul _ _
    _ = (f i).totalDegree := by rw [MvPolynomial.totalDegree_C, zero_add]
    _ ≤ d := hf i hi

theorem parameterCombination_mem (s : Finset ι) (c : ι → k)
    (f : ι → MvPolynomial σ k) (J : Ideal (MvPolynomial σ k))
    (hf : ∀ i ∈ s, f i ∈ J) : parameterCombination s c f ∈ J := by
  apply J.sum_mem
  intro i hi
  exact J.mul_mem_left _ (hf i hi)

theorem parameterCandidates_span_le {κ : Type*} (s : Finset ι) (c : κ → ι → k)
    (f : ι → MvPolynomial σ k) (J : Ideal (MvPolynomial σ k))
    (hf : ∀ i ∈ s, f i ∈ J) :
    Ideal.span (Set.range (fun j => parameterCombination s (c j) f)) ≤ J := by
  apply Ideal.span_le.mpr
  rintro p ⟨j, rfl⟩
  exact parameterCombination_mem s (c j) f J hf

end PiExponentJets.W22

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/ParameterKilledFiniteLength.lean <==
import Mathlib.Algebra.Module.Torsion.Basic
import Mathlib.RingTheory.Finiteness.Basic
import Mathlib.RingTheory.OrderOfVanishing.Noetherian

namespace OAI

namespace PiExponentJets.W06

variable {A : Type*} [CommRing A] [IsNoetherianRing A] [Ring.KrullDimLE 1 A]

theorem isArtinianRing_quotient_parameter {x : A} (hx : x ∈ nonZeroDivisors A) :
    IsArtinianRing (A ⧸ Ideal.span {x}) := by
  have hlength : IsFiniteLength A (A ⧸ Ideal.span {x}) :=
    isFiniteLength_quotient_span_singleton A hx
  have hart : IsArtinian A (A ⧸ Ideal.span {x}) :=
    (isFiniteLength_iff_isNoetherian_isArtinian.mp hlength).2
  exact isArtinian_of_tower A hart

variable {M : Type*} [AddCommGroup M] [Module A M]

theorem isFiniteLength_of_parameter_killed [Module.Finite A M]
    {x : A} (hx : x ∈ nonZeroDivisors A) (hkill : ∀ m : M, x • m = 0) :
    IsFiniteLength A M := by
  have ht : Module.IsTorsionBy A M x := fun {m} => hkill m
  have hs : Module.IsTorsionBySet A M (Ideal.span {x}) :=
    (Module.isTorsionBySet_span_singleton_iff x).mpr ht
  let : Module (A ⧸ Ideal.span {x}) M := hs.module
  let : IsScalarTower A (A ⧸ Ideal.span {x}) M := hs.isScalarTower
  let : IsArtinianRing (A ⧸ Ideal.span {x}) := isArtinianRing_quotient_parameter hx
  let : Module.Finite (A ⧸ Ideal.span {x}) M :=
    Module.Finite.of_restrictScalars_finite A (A ⧸ Ideal.span {x}) M
  let : IsArtinian (A ⧸ Ideal.span {x}) M := inferInstance
  have hart : IsArtinian A M :=
    isArtinian_of_surjective_algebraMap (R := A ⧸ Ideal.span {x}) (S := A)
      (M := M) (Ideal.Quotient.mk_surjective (I := Ideal.span {x}))
  exact isFiniteLength_iff_isNoetherian_isArtinian.mpr ⟨inferInstance, hart⟩

theorem length_ne_top_of_parameter_killed [Module.Finite A M]
    {x : A} (hx : x ∈ nonZeroDivisors A) (hkill : ∀ m : M, x • m = 0) :
    Module.length A M ≠ ⊤ :=
  Module.length_ne_top_iff.mpr (isFiniteLength_of_parameter_killed hx hkill)

omit [IsNoetherianRing A] [Ring.KrullDimLE 1 A] in

theorem parameter_kills_mul_kernel (x : A) :
    ∀ m : LinearMap.ker (x • (LinearMap.id : M →ₗ[A] M)), x • m = 0 := by
  intro m
  apply Subtype.ext
  change x • (m : M) = 0
  simpa only [LinearMap.mem_ker, LinearMap.smul_apply, LinearMap.id_apply] using m.property

omit [IsNoetherianRing A] [Ring.KrullDimLE 1 A] in

theorem parameter_kills_mul_cokernel (x : A) :
    ∀ m : M ⧸ LinearMap.range (x • (LinearMap.id : M →ₗ[A] M)), x • m = 0 := by
  have ht : Module.IsTorsionBy A
      (M ⧸ LinearMap.range (x • (LinearMap.id : M →ₗ[A] M))) x :=
    (Module.isTorsionBy_quotient_iff _ x).mpr (fun m => ⟨m, rfl⟩)
  exact fun m => @ht m

theorem isFiniteLength_ker_parameter_mul [Module.Finite A M]
    {x : A} (hx : x ∈ nonZeroDivisors A) :
    IsFiniteLength A (LinearMap.ker (x • (LinearMap.id : M →ₗ[A] M))) := by
  let : IsNoetherian A M := inferInstance
  let : Module.Finite A (LinearMap.ker (x • (LinearMap.id : M →ₗ[A] M))) := inferInstance
  exact isFiniteLength_of_parameter_killed hx (parameter_kills_mul_kernel x)

theorem isFiniteLength_coker_parameter_mul [Module.Finite A M]
    {x : A} (hx : x ∈ nonZeroDivisors A) :
    IsFiniteLength A (M ⧸ LinearMap.range (x • (LinearMap.id : M →ₗ[A] M))) := by
  exact isFiniteLength_of_parameter_killed hx (parameter_kills_mul_cokernel x)

theorem kernel_cokernel_parameter_lengths_ne_top [Module.Finite A M]
    {x : A} (hx : x ∈ nonZeroDivisors A) :
    Module.length A (LinearMap.ker (x • (LinearMap.id : M →ₗ[A] M))) ≠ ⊤ ∧
    Module.length A (M ⧸ LinearMap.range (x • (LinearMap.id : M →ₗ[A] M))) ≠ ⊤ :=
  ⟨Module.length_ne_top_iff.mpr (isFiniteLength_ker_parameter_mul hx),
    Module.length_ne_top_iff.mpr (isFiniteLength_coker_parameter_mul hx)⟩

end PiExponentJets.W06

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/ParameterResidueField.lean <==
import OAI.NumberTheory.PiExponent.Geometry.CurveValuationCenter

namespace OAI

noncomputable section
namespace PiExponent.ParameterResidueField
open scoped Polynomial nonZeroDivisors
open CurveZeroPole CurveValuationCenter

theorem residue_finite {F S : Type*} [Field F] [CommRing S] [Algebra F S]
    [Algebra.FiniteType F S] (q : Ideal S) [q.IsMaximal] : Module.Finite F q.ResidueField := by
  let : Algebra.FiniteType F q.ResidueField :=
    Algebra.FiniteType.of_surjective (IsScalarTower.toAlgHom F S q.ResidueField)
      (Ideal.algebraMap_residueField_surjective q)
  exact finite_of_finite_type_of_isJacobsonRing F q.ResidueField

abbrev parameterChartConstants
    {F E : Type*} [Field F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f) : Algebra F (parameterChart f hf) :=
  let := parameterPolynomialAlgebra f hf
  ((algebraMap F[X] (parameterChart f hf)).comp Polynomial.C).toAlgebra

theorem parameterChartConstants_tower
    {F E : Type*} [Field F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f) :
    letI := parameterPolynomialAlgebra f hf
    letI := parameterChartConstants f hf
    IsScalarTower F F[X] (parameterChart f hf) := by
  let := parameterPolynomialAlgebra f hf
  let := parameterChartConstants f hf
  exact IsScalarTower.of_algebraMap_eq (fun _ => rfl)

theorem parameter_residue_finite
    {F E : Type*} [Field F] [CharZero F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E]
    (q : parameterZeroPlaces f hf) :
    letI := parameterChartConstants f hf
    Module.Finite F (IsLocalRing.ResidueField (Localization.AtPrime q.1)) := by
  let := parameterAlgebra f hf
  let := parameterPolynomialAlgebra f hf
  let := parameter_scalarTower f hf
  let := parameter_finite f hf
  let := parameterChartConstants f hf
  let := parameterChartConstants_tower f hf
  let S := parameterChart f hf
  let : Module.IsTorsionFree F[X] S :=
    Module.isTorsionFree_iff_algebraMap_injective.mpr
      (FunctionField.ringOfIntegers.algebraMap_injective F E)
  let : Algebra.FiniteType F S := Algebra.FiniteType.trans
    (inferInstance : Algebra.FiniteType F F[X]) (inferInstance : Algebra.FiniteType F[X] S)
  let : q.1.IsMaximal := Ideal.IsMaximal.of_liesOver_isMaximal q.1 (zeroPrime F)
  exact residue_finite q.1

theorem parameter_residue_integral
    {F E : Type*} [Field F] [CharZero F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E]
    (q : parameterZeroPlaces f hf) :
    letI := parameterChartConstants f hf
    Algebra.IsIntegral F (IsLocalRing.ResidueField (Localization.AtPrime q.1)) := by
  let := parameterChartConstants f hf
  let := parameter_residue_finite f hf q
  exact Algebra.IsIntegral.of_finite F _

end PiExponent.ParameterResidueField

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/PointLengthEquiv.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.LocalizedLengthEquivalence
import OAI.NumberTheory.PiExponent.LocalAlgebra.WeightedBezout

namespace OAI

namespace PiExponent.PointLengthEquiv

open PiExponent.WeightedBezout

variable {E F ι : Type*} [Field E] [Field F]

theorem evaluation_map (e : E ≃+* F) (b : ι → E) (p : MvPolynomial ι E) :
    MvPolynomial.aeval (fun i => e (b i)) (MvPolynomial.map e.toRingHom p) =
      e (MvPolynomial.aeval b p) := by
  simpa [MvPolynomial.aeval_def] using
    ((MvPolynomial.eval_map e.toRingHom (fun i => e (b i)) p).trans
      (MvPolynomial.eval₂_comp e.toRingHom b p).symm)

theorem pointIdeal_comap (e : E ≃+* F) (b : ι → E) :
    pointIdeal b = (pointIdeal (fun i => e (b i))).comap
      (MvPolynomial.mapEquiv ι e).toRingHom := by
  ext p
  change MvPolynomial.aeval b p = 0 ↔
    MvPolynomial.aeval (fun i => e (b i)) (MvPolynomial.map e.toRingHom p) = 0
  rw [evaluation_map]
  exact e.map_eq_zero_iff.symm

theorem pointIdeal_map (e : E ≃+* F) (b : ι → E) :
    (pointIdeal b).map (MvPolynomial.mapEquiv ι e).toRingHom =
      pointIdeal (fun i => e (b i)) := by
  rw [pointIdeal_comap e b]
  exact Ideal.map_comap_of_surjective (MvPolynomial.mapEquiv ι e).toRingHom
    (MvPolynomial.mapEquiv ι e).surjective _

theorem pointLocal_quotient_length (e : E ≃+* F) (b : ι → E)
    (I : Ideal (MvPolynomial ι E)) :
    Module.length (Localization.AtPrime (pointIdeal b))
      (Localization.AtPrime (pointIdeal b) ⧸
        I.map (algebraMap _ (Localization.AtPrime (pointIdeal b)))) =
    Module.length (Localization.AtPrime (pointIdeal (fun i => e (b i))))
      (Localization.AtPrime (pointIdeal (fun i => e (b i))) ⧸
        (I.map (MvPolynomial.map e.toRingHom)).map
          (algebraMap _ (Localization.AtPrime (pointIdeal (fun i => e (b i)))))) := by
  exact PiExponentJets.W22.localized_quotient_length_eq_of_ringEquiv
    (MvPolynomial.mapEquiv ι e) (pointIdeal b) (pointIdeal (fun i => e (b i)))
    (pointIdeal_comap e b) I

theorem point_mem_minimalPrimes_map (e : E ≃+* F) (b : ι → E)
    (I : Ideal (MvPolynomial ι E)) (hI : pointIdeal b ∈ I.minimalPrimes) :
    pointIdeal (fun i => e (b i)) ∈ (I.map (MvPolynomial.map e.toRingHom)).minimalPrimes := by
  let φ := MvPolynomial.mapEquiv ι e
  change pointIdeal (fun i => e (b i)) ∈ (I.map φ.toRingHom).minimalPrimes
  have hker : RingHom.ker φ.toRingHom = ⊥ := by
    ext p
    change φ p = 0 ↔ p = 0
    exact φ.map_eq_zero_iff
  rw [Ideal.minimalPrimes_map_of_surjective (f := φ.toRingHom) φ.surjective, hker, sup_bot_eq]
  exact ⟨pointIdeal b, hI, pointIdeal_map e b⟩

end PiExponent.PointLengthEquiv

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/PositiveCoherentExtFiniteness.lean <==
import OAI.NumberTheory.PiExponent.Approximation.NegativeTwistPresentations

namespace OAI

noncomputable section

namespace PiExponent

namespace CoherentExtFiniteness
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits CategoryTheory.Abelian
open PiExponentSeshadri.Geometry
variable {X : Scheme.{0}}

structure PositiveCoherentFinitePresentation
    (p : X ⟶ Spec (CommRingCat.of ℂ)) (M : X.Modules) where
  kernel : X.Modules
  kernel_coherent : kernel.IsFinitePresentation
  middle : X.Modules
  left : kernel ⟶ middle
  right : middle ⟶ M
  comp_zero : left ≫ right = 0
  shortExact : (ShortComplex.mk left right comp_zero).ShortExact
  middle_finite : ∀ q, 0 < q → letI := Module.compHom (cohomology middle q) (baseScalars p)
    FiniteDimensional ℂ (cohomology middle q)

theorem positive_coherent_cohomology_finite_of_presentations
    [IsNoetherian X] [IsAffineHom (pullback.diagonal (terminal.from X))]
    (p : X ⟶ Spec (CommRingCat.of ℂ))
    (l : ℕ) (hl : 0 < l) (U : Fin l → X.Opens)
    (hU : ∀ i, IsAffineOpen (U i)) (hcover : (⨆ i, U i) = ⊤)
    (presentation : ∀ (M : X.Modules) [M.IsFinitePresentation],
      Nonempty (PositiveCoherentFinitePresentation p M))
    (M : X.Modules) [M.IsFinitePresentation] (q : ℕ) (hq : 0 < q) :
    letI := Module.compHom (cohomology M q) (baseScalars p)
    FiniteDimensional ℂ (cohomology M q) := by
  let := sheafComplexLinear p
  have hdown : ∀ k q, 0 < q → l ≤ q + k →
      ∀ (A : X.Modules) [A.IsFinitePresentation], Module.Finite ℂ (cohomology A q) := by
    intro k
    induction k with
    | zero =>
      intro q hq hbound A hA
      let : A.IsQuasicoherent :=
        (SheafOfModules.IsFinitePresentation.exists_quasicoherentData A).choose.isQuasicoherent
      have hz : ∀ x : cohomology A q, x = 0 :=
        PiExponent.SerreVanishing.ext_eq_zero_of_affine_cover l hl U hU hcover A q (by omega)
      let : Subsingleton (cohomology A q) := ⟨fun x y => (hz x).trans (hz y).symm⟩
      infer_instance
    | succ k ih =>
      intro q hq hbound A hA
      let P := Classical.choice (presentation A)
      let S := ShortComplex.mk P.left P.right P.comp_zero
      let : P.kernel.IsFinitePresentation := P.kernel_coherent
      let : Module.Finite ℂ (Ext.{1} (structureSheaf X) S.X₂ q) := by
        change @Module.Finite ℂ (cohomology P.middle q) _ _ (complexExtModule p P.middle q)
        rw [complexExtModule_eq]
        exact P.middle_finite q hq
      let : Module.Finite ℂ (Ext.{1} (structureSheaf X) S.X₁ (q+1)) :=
        ih (q+1) (by omega) (by omega) P.kernel
      exact finite_middle_of_exact
        (PiExponentSeshadri.Cohomology.cohomologyMap₂ (K := ℂ) (structureSheaf X) (S := S) q)
        (PiExponentSeshadri.Cohomology.cohomologyBoundary (K := ℂ) (structureSheaf X) P.shortExact q)
        (PiExponentSeshadri.Cohomology.cohomology_exact₃ (K := ℂ) (structureSheaf X) P.shortExact q)
  have hf := hdown l q hq (Nat.le_add_left _ _) M
  change @Module.Finite ℂ (cohomology M q) _ _ (complexExtModule p M q) at hf
  rw [complexExtModule_eq] at hf
  exact hf

end CoherentExtFiniteness

namespace NegativeTwistPresentations
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits
open PiExponentSeshadri.Geometry
variable {X : Scheme.{0}}

def positiveCoherentFinitePresentation [IsLocallyNoetherian X]
    (L N : LineBundle X) {M : X.Modules} [M.IsFinitePresentation] {n : ℕ}
    (s : ((moduleTwistFunctor L n).obj M).GeneratingSections) [s.IsFiniteType]
    (e : moduleTensor X (L.pow n).sheaf N.sheaf ≅ structureSheaf X)
    (p : X ⟶ Spec (CommRingCat.of ℂ))
    (hN : ∀ q, 0 < q → letI := Module.compHom (cohomology N.sheaf q) (baseScalars p)
      FiniteDimensional ℂ (cohomology N.sheaf q)) :
    CoherentExtFiniteness.PositiveCoherentFinitePresentation p M where
  kernel := kernel (presentationMap L N s e)
  kernel_coherent := kernel_isFinitePresentation L N s e
  middle := moduleTensor X (SheafOfModules.free s.I) N.sheaf
  left := kernel.ι (presentationMap L N s e)
  right := presentationMap L N s e
  comp_zero := kernel.condition (presentationMap L N s e)
  shortExact := presentation_shortExact L N s e
  middle_finite := fun q hq => middle_cohomology_finite L N s p q (hN q hq)

end NegativeTwistPresentations

end PiExponent

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/PositiveDimensionalHilbert.lean <==
import Mathlib.Algebra.Polynomial.Eval.Coeff
import Mathlib.RingTheory.Polynomial.HilbertPoly
import OAI.NumberTheory.PiExponent.LocalAlgebra.CompleteIntersectionHilbert

namespace OAI

namespace PiExponentJets.W64

open scoped BigOperators
attribute [local instance] MvPolynomial.gradedAlgebra

variable {k σ : Type*} [Field k] [Fintype σ]

theorem regular_sequence_series_general
    (hσ : 0 < Fintype.card σ)
    (rs : List (MvPolynomial σ k)) (degrees : Fin rs.length → ℕ)
    (hhom : ∀ i : Fin rs.length, rs[i].IsHomogeneous (degrees i))
    (hreg : RingTheory.Sequence.IsRegular (MvPolynomial σ k) rs) :
    sectionHilbertSeries (Ideal.ofList rs) =
      (∏ i ∈ Finset.range rs.length, (1 - PowerSeries.X ^ degreeAt degrees i)) *
        (PowerSeries.invOneSubPow ℤ (Fintype.card σ)).val := by
  have h := regular_prefix_series rs degrees hhom hreg rs.length le_rfl
  simp only [List.take_length] at h
  rwa [sectionHilbertSeries_bot hσ] at h

theorem degreePolynomial_coe (D : ℕ → ℕ) (m : ℕ) :
    ((degreePolynomial D m) : PowerSeries ℤ) =
      ∏ i ∈ Finset.range m, ∑ j ∈ Finset.range (D i),
        (PowerSeries.X : PowerSeries ℤ) ^ j := by
  change (Polynomial.coeToPowerSeries.ringHom : Polynomial ℤ →+* PowerSeries ℤ)
    (∏ i ∈ Finset.range m, ∑ j ∈ Finset.range (D i),
      (Polynomial.X : Polynomial ℤ) ^ j) = _
  rw [map_prod]
  apply Finset.prod_congr rfl
  intro i hi
  rw [map_sum]
  apply Finset.sum_congr rfl
  intro j hj
  rw [map_pow]
  simp only [Polynomial.coeToPowerSeries.ringHom_apply, Polynomial.coe_X]

theorem regular_sequence_series_residual
    (hσ : 0 < Fintype.card σ)
    (rs : List (MvPolynomial σ k)) (degrees : Fin rs.length → ℕ)
    (hhom : ∀ i : Fin rs.length, rs[i].IsHomogeneous (degrees i))
    (hreg : RingTheory.Sequence.IsRegular (MvPolynomial σ k) rs)
    (hlen : rs.length ≤ Fintype.card σ) :
    sectionHilbertSeries (Ideal.ofList rs) =
      ((degreePolynomial (degreeAt degrees) rs.length) : PowerSeries ℤ) *
        (PowerSeries.invOneSubPow ℤ (Fintype.card σ - rs.length)).val := by
  rw [regular_sequence_series_general hσ rs degrees hhom hreg]
  have hn : Fintype.card σ = rs.length + (Fintype.card σ - rs.length) :=
    (Nat.add_sub_of_le hlen).symm
  have hi := congrArg (PowerSeries.invOneSubPow ℤ) hn
  rw [PowerSeries.invOneSubPow_add] at hi
  rw [hi, Units.val_mul, ← mul_assoc,
    degree_factors_mul_invOneSubPow, ← degreePolynomial_coe]

noncomputable def rationalSectionHilbertSeries (I : Ideal (MvPolynomial σ k)) :
    PowerSeries ℚ := PowerSeries.map (Int.castRingHom ℚ) (sectionHilbertSeries I)

omit [Fintype σ] in
@[simp] theorem coeff_rationalSectionHilbertSeries
    (I : Ideal (MvPolynomial σ k)) (n : ℕ) :
    PowerSeries.coeff n (rationalSectionHilbertSeries I) =
      (Module.finrank k (quotientSection I n) : ℚ) := by
  simp [rationalSectionHilbertSeries, PowerSeries.coeff_map]

noncomputable def rationalDegreePolynomial (D : ℕ → ℕ) (m : ℕ) : Polynomial ℚ :=
  (degreePolynomial D m).map (Int.castRingHom ℚ)

theorem rationalDegreePolynomial_eval_one (D : ℕ → ℕ) (m : ℕ) :
    (rationalDegreePolynomial D m).eval 1 =
      (∏ i ∈ Finset.range m, D i : ℕ) := by
  rw [rationalDegreePolynomial, Polynomial.eval_one_map, degreePolynomial_eval_one]
  simp

theorem map_int_invOneSubPow (r : ℕ) :
    PowerSeries.map (Int.castRingHom ℚ) (PowerSeries.invOneSubPow ℤ r).val =
      (PowerSeries.invOneSubPow ℚ r).val := by
  cases r with
  | zero => simp [PowerSeries.invOneSubPow_zero]
  | succ r =>
    rw [PowerSeries.invOneSubPow_val_succ_eq_mk_add_choose,
      PowerSeries.invOneSubPow_val_succ_eq_mk_add_choose]
    ext n
    simp [PowerSeries.coeff_map]

theorem rational_regular_sequence_series_residual
    (hσ : 0 < Fintype.card σ)
    (rs : List (MvPolynomial σ k)) (degrees : Fin rs.length → ℕ)
    (hhom : ∀ i : Fin rs.length, rs[i].IsHomogeneous (degrees i))
    (hreg : RingTheory.Sequence.IsRegular (MvPolynomial σ k) rs)
    (hlen : rs.length ≤ Fintype.card σ) :
    rationalSectionHilbertSeries (Ideal.ofList rs) =
      ((rationalDegreePolynomial (degreeAt degrees) rs.length) : PowerSeries ℚ) *
        (PowerSeries.invOneSubPow ℚ (Fintype.card σ - rs.length)).val := by
  rw [rationalSectionHilbertSeries,
    regular_sequence_series_residual hσ rs degrees hhom hreg hlen,
    map_mul, map_int_invOneSubPow]
  rw [← Polynomial.polynomial_map_coe]
  rfl

noncomputable def regularSequenceHilbertPolynomial
    (rs : List (MvPolynomial σ k)) (degrees : Fin rs.length → ℕ) : Polynomial ℚ :=
  Polynomial.hilbertPoly (rationalDegreePolynomial (degreeAt degrees) rs.length)
    (Fintype.card σ - rs.length)

theorem regularSequenceHilbertPolynomial_eventually_exact
    (hσ : 0 < Fintype.card σ)
    (rs : List (MvPolynomial σ k)) (degrees : Fin rs.length → ℕ)
    (hhom : ∀ i : Fin rs.length, rs[i].IsHomogeneous (degrees i))
    (hreg : RingTheory.Sequence.IsRegular (MvPolynomial σ k) rs)
    (hlen : rs.length ≤ Fintype.card σ) (n : ℕ)
    (hn : (rationalDegreePolynomial (degreeAt degrees) rs.length).natDegree < n) :
    (Module.finrank k (quotientSection (Ideal.ofList rs) n) : ℚ) =
      (regularSequenceHilbertPolynomial rs degrees).eval (n : ℚ) := by
  rw [← coeff_rationalSectionHilbertSeries,
    rational_regular_sequence_series_residual hσ rs degrees hhom hreg hlen]
  exact Polynomial.coeff_mul_invOneSubPow_eq_hilbertPoly_eval _ hn

theorem hilbertPolynomial_top_coefficient (p : Polynomial ℚ) (r : ℕ) (hr : 0 < r) :
    (Polynomial.hilbertPoly p r).coeff (r-1) =
      p.eval 1 * ((r-1).factorial : ℚ)⁻¹ := by
  obtain ⟨s, rfl⟩ := Nat.exists_eq_succ_of_ne_zero (Nat.ne_of_gt hr)
  simp only [Nat.succ_sub_one, Polynomial.hilbertPoly_succ,
    Polynomial.finsetSum_coeff, Polynomial.coeff_smul, smul_eq_mul,
    Polynomial.coeff_preHilbertPoly_self]
  rw [← Finset.sum_mul]
  congr 1
  simp [Polynomial.eval_eq_sum, Polynomial.sum]

theorem hilbertPolynomial_natDegree_le (p : Polynomial ℚ) (r : ℕ) (hr : 0 < r) :
    (Polynomial.hilbertPoly p r).natDegree ≤ r-1 := by
  obtain ⟨s, rfl⟩ := Nat.exists_eq_succ_of_ne_zero (Nat.ne_of_gt hr)
  simp only [Nat.succ_sub_one, Polynomial.hilbertPoly_succ]
  apply Polynomial.natDegree_sum_le_of_forall_le
  intro i _
  exact (Polynomial.natDegree_smul_le _ _).trans
    (Polynomial.natDegree_preHilbertPoly ℚ s i).le

theorem hilbertPolynomial_degree_and_leading
    (p : Polynomial ℚ) (r : ℕ) (hr : 0 < r) (hp : p.eval 1 ≠ 0) :
    (Polynomial.hilbertPoly p r).natDegree = r-1 ∧
      (Polynomial.hilbertPoly p r).leadingCoeff = p.eval 1 * ((r-1).factorial : ℚ)⁻¹ := by
  have hf : (((r-1).factorial : ℕ) : ℚ) ≠ 0 := by
    exact_mod_cast Nat.factorial_ne_zero (r-1)
  have hc : (Polynomial.hilbertPoly p r).coeff (r-1) ≠ 0 := by
    rw [hilbertPolynomial_top_coefficient p r hr]
    exact mul_ne_zero hp (inv_ne_zero hf)
  have hd := Polynomial.natDegree_eq_of_le_of_coeff_ne_zero
    (hilbertPolynomial_natDegree_le p r hr) hc
  refine ⟨hd, ?_⟩
  rw [Polynomial.leadingCoeff, hd, hilbertPolynomial_top_coefficient p r hr]

noncomputable def hilbertMultiplicity (p : Polynomial ℚ) (ringDimension : ℕ) : ℚ :=
  p.coeff (ringDimension-1) * ((ringDimension-1).factorial : ℚ)

theorem regularSequenceHilbertPolynomial_multiplicity
    (rs : List (MvPolynomial σ k)) (degrees : Fin rs.length → ℕ)
    (hlen : rs.length < Fintype.card σ) :
    hilbertMultiplicity (regularSequenceHilbertPolynomial rs degrees)
        (Fintype.card σ - rs.length) =
      (∏ i ∈ Finset.range rs.length, degreeAt degrees i : ℕ) := by
  have hr : 0 < Fintype.card σ - rs.length := Nat.sub_pos_of_lt hlen
  have hf : (((Fintype.card σ - rs.length - 1).factorial : ℕ) : ℚ) ≠ 0 := by
    exact_mod_cast Nat.factorial_ne_zero (Fintype.card σ - rs.length - 1)
  rw [hilbertMultiplicity, regularSequenceHilbertPolynomial,
    hilbertPolynomial_top_coefficient _ _ hr, mul_assoc, inv_mul_cancel₀ hf,
    mul_one, rationalDegreePolynomial_eval_one]

theorem regular_sequence_has_hilbert_polynomial_with_degree_product
    (hσ : 0 < Fintype.card σ)
    (rs : List (MvPolynomial σ k)) (degrees : Fin rs.length → ℕ)
    (hhom : ∀ i : Fin rs.length, rs[i].IsHomogeneous (degrees i))
    (hreg : RingTheory.Sequence.IsRegular (MvPolynomial σ k) rs)
    (hlen : rs.length < Fintype.card σ) :
    ∃ p : Polynomial ℚ,
      (∃ N : ℕ, ∀ n : ℕ, N < n →
        (Module.finrank k (quotientSection (Ideal.ofList rs) n) : ℚ) = p.eval (n : ℚ)) ∧
      hilbertMultiplicity p (Fintype.card σ - rs.length) =
        (∏ i ∈ Finset.range rs.length, degreeAt degrees i : ℕ) := by
  refine ⟨regularSequenceHilbertPolynomial rs degrees, ?_,
    regularSequenceHilbertPolynomial_multiplicity rs degrees hlen⟩
  refine ⟨(rationalDegreePolynomial (degreeAt degrees) rs.length).natDegree, ?_⟩
  intro n hn
  exact regularSequenceHilbertPolynomial_eventually_exact hσ rs degrees hhom hreg hlen.le n hn

end PiExponentJets.W64

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/PresentedIdealIso.lean <==
import OAI.NumberTheory.PiExponent.Geometry.LineBundleCoherent
import OAI.NumberTheory.PiExponent.LocalAlgebra.GlobalInvertibleIdeal
import OAI.NumberTheory.PiExponent.LocalAlgebra.IdealPowerAnnihilator
import OAI.NumberTheory.PiExponent.LocalAlgebra.SectionImageIdeal

namespace OAI

noncomputable section
namespace PiExponent.PresentedIdealIso
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace Opposite
open PiExponentSeshadri.Geometry PiExponentSeshadri.IdealModule
open PiExponent.SectionImageIdeal
variable {X Y : Scheme.{0}}

theorem imageIdealSheaf_eq_comap
    (I : X.IdealSheafData) (f : Y ⟶ X)
    (J : LineBundle Y) (ι : J.sheaf ⟶ structureSheaf Y)
    [J.sheaf.IsQuasicoherent] (hJ : PresentsPullbackIdeal I f J ι) :
    imageIdealSheaf ι = I.comap f := by
  classical
  have hlocal (y : Y) : ∃ U : Y.affineOpens, y ∈ U.1 ∧
      ∃ V : X.affineOpens, U.1 ≤ f ⁻¹ᵁ V.1 := by
    obtain ⟨V, hV, hyV, -⟩ := exists_isAffineOpen_mem_and_subset
      (show f y ∈ (⊤ : X.Opens) from trivial)
    obtain ⟨U, hU, hyU, hUV⟩ := exists_isAffineOpen_mem_and_subset
      (show y ∈ f ⁻¹ᵁ V from hyV)
    exact ⟨⟨U, hU⟩, hyU, ⟨V, hV⟩, hUV⟩
  choose U hy V hUV using hlocal
  apply Scheme.IdealSheafData.ext_of_iSup_eq_top U
  · apply top_unique
    intro y _
    exact Opens.mem_iSup.mpr ⟨y, hy y⟩
  · intro y
    exact (hJ.2 (U y) (V y) (hUV y)).trans
      (PiExponentSeshadri.IdealPullback.comap_ideal I f (U y) (V y) (hUV y)).symm

theorem presented_range_eq
    (I : X.IdealSheafData) (f : Y ⟶ X)
    (J : LineBundle Y) (ι : J.sheaf ⟶ structureSheaf Y)
    (hJ : PresentsPullbackIdeal I f J ι) (U : Y.affineOpens) :
    (ι.val.app (op U.1)).hom.range = (I.comap f).ideal U := by
  let := GeometrySupport.LineBundleCoherent.lineBundle_isFinitePresentation J
  let : J.sheaf.IsQuasicoherent :=
    (SheafOfModules.IsFinitePresentation.exists_quasicoherentData J.sheaf).choose.isQuasicoherent
  exact congrArg (fun K : Y.IdealSheafData => K.ideal U)
    (imageIdealSheaf_eq_comap I f J ι hJ)

theorem inclusion_structureMap_zero
    (I : X.IdealSheafData) (f : Y ⟶ X)
    (J : LineBundle Y) (ι : J.sheaf ⟶ structureSheaf Y)
    (hJ : PresentsPullbackIdeal I f J ι) :
    ι ≫ structureMap (I.comap f).subschemeι = 0 := by
  apply hom_ext_affine
  intro U
  ext x
  change (I.comap f).subschemeι.app U.1 (ι.app U.1 x) = 0
  apply RingHom.mem_ker.mp
  rw [(I.comap f).ker_subschemeι_app U, ← presented_range_eq I f J ι hJ U]
  exact ⟨x, rfl⟩

def toIdealModule
    (I : X.IdealSheafData) (f : Y ⟶ X)
    (J : LineBundle Y) (ι : J.sheaf ⟶ structureSheaf Y)
    (hJ : PresentsPullbackIdeal I f J ι) : J.sheaf ⟶ closedModule (I.comap f) :=
  kernel.lift (structureMap (I.comap f).subschemeι) ι
    (inclusion_structureMap_zero I f J ι hJ)

@[reassoc (attr := simp)] theorem toIdealModule_inclusion
    (I : X.IdealSheafData) (f : Y ⟶ X)
    (J : LineBundle Y) (ι : J.sheaf ⟶ structureSheaf Y)
    (hJ : PresentsPullbackIdeal I f J ι) :
    toIdealModule I f J ι hJ ≫ closedInclusion (I.comap f) = ι :=
  kernel.lift_ι _ _ _

instance toIdealModule_isIso
    (I : X.IdealSheafData) (f : Y ⟶ X)
    (J : LineBundle Y) (ι : J.sheaf ⟶ structureSheaf Y)
    (hJ : PresentsPullbackIdeal I f J ι) : IsIso (toIdealModule I f J ι hJ) := by
  have : Mono ι := hJ.1
  let K := I.comap f
  let t := toIdealModule I f J ι hJ
  let κ := closedInclusion K
  apply isIso_of_affine_app
  intro U
  have hιinj : Function.Injective (ι.val.app (op U.1)) := by
    have : Mono ι.val := inferInstanceAs (Mono ((Scheme.Modules.toPresheafOfModules Y).map ι))
    exact PresheafOfModules.injective_of_mono ι.val (op U.1)
  have hκinj : Function.Injective (κ.val.app (op U.1)) := by
    have : Mono κ.val := inferInstanceAs (Mono ((Scheme.Modules.toPresheafOfModules Y).map κ))
    exact PresheafOfModules.injective_of_mono κ.val (op U.1)
  have hfac (m : Γ(J.sheaf, U.1)) : κ.app U.1 (t.app U.1 m) = ι.app U.1 m :=
    congrArg (fun a : J.sheaf ⟶ structureSheaf Y => a.app U.1 m)
      (toIdealModule_inclusion I f J ι hJ)
  apply (ConcreteCategory.isIso_iff_bijective _).mpr
  constructor
  · intro a b hab
    apply hιinj
    exact (hfac a).symm.trans ((congrArg (κ.app U.1) hab).trans (hfac b))
  · intro z
    have hz : κ.app U.1 z ∈ K.ideal U := by
      rw [← closed_image K U]
      exact ⟨z, rfl⟩
    rw [← presented_range_eq I f J ι hJ U] at hz
    obtain ⟨m, hm⟩ := hz
    refine ⟨m, hκinj ?_⟩
    exact (hfac m).trans hm

def iso
    (I : X.IdealSheafData) (f : Y ⟶ X)
    (J₁ J₂ : LineBundle Y)
    (ι₁ : J₁.sheaf ⟶ structureSheaf Y) (ι₂ : J₂.sheaf ⟶ structureSheaf Y)
    (h₁ : PresentsPullbackIdeal I f J₁ ι₁)
    (h₂ : PresentsPullbackIdeal I f J₂ ι₂) : J₁.sheaf ≅ J₂.sheaf :=
  asIso (toIdealModule I f J₁ ι₁ h₁) ≪≫ (asIso (toIdealModule I f J₂ ι₂ h₂)).symm

@[reassoc (attr := simp)] theorem iso_hom_inclusion
    (I : X.IdealSheafData) (f : Y ⟶ X)
    (J₁ J₂ : LineBundle Y)
    (ι₁ : J₁.sheaf ⟶ structureSheaf Y) (ι₂ : J₂.sheaf ⟶ structureSheaf Y)
    (h₁ : PresentsPullbackIdeal I f J₁ ι₁)
    (h₂ : PresentsPullbackIdeal I f J₂ ι₂) :
    (iso I f J₁ J₂ ι₁ ι₂ h₁ h₂).hom ≫ ι₂ = ι₁ := by
  have h₂inv : (asIso (toIdealModule I f J₂ ι₂ h₂)).inv ≫ ι₂ =
      closedInclusion (I.comap f) := by
    have hh := congrArg
      (fun a : J₂.sheaf ⟶ structureSheaf Y =>
        (asIso (toIdealModule I f J₂ ι₂ h₂)).inv ≫ a)
      (toIdealModule_inclusion I f J₂ ι₂ h₂)
    exact hh.symm.trans (Iso.inv_hom_id_assoc _ _)
  change toIdealModule I f J₁ ι₁ h₁ ≫
    (asIso (toIdealModule I f J₂ ι₂ h₂)).inv ≫ ι₂ = ι₁
  rw [h₂inv]
  exact toIdealModule_inclusion I f J₁ ι₁ h₁

end PiExponent.PresentedIdealIso

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/PrimeCutBudget.lean <==
import OAI.NumberTheory.PiExponent.Geometry.ProperHypersurfaceHilbert
import OAI.NumberTheory.PiExponent.LocalAlgebra.ComponentMultiplicitySum
import OAI.NumberTheory.PiExponent.LocalAlgebra.PrimeHilbertComparison

namespace OAI

namespace PiExponentJets.W22

open PiExponentJets.W64
open scoped BigOperators Classical
attribute [local instance] MvPolynomial.gradedAlgebra

variable {k σ τ : Type*} [Field k] [Fintype σ] [Fintype τ]

noncomputable def actualLocalLength (I Q : Ideal (MvPolynomial σ k)) [Q.IsPrime] : ℕ :=
  (Module.length (Localization.AtPrime Q)
    (Localization.AtPrime Q ⧸ I.map
      (algebraMap (MvPolynomial σ k) (Localization.AtPrime Q)))).toNat

theorem actualLocalLength_spec
    (I Q : Ideal (MvPolynomial σ k)) [Q.IsPrime]
    (hI : I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k))
    (hQ : Q ∈ I.minimalPrimes) :
    Module.length (Localization.AtPrime Q)
      (Localization.AtPrime Q ⧸ I.map
        (algebraMap (MvPolynomial σ k) (Localization.AtPrime Q))) = actualLocalLength I Q := by
  obtain ⟨n, J, f, d, hmono, hstart, hend, hdata, hlength⟩ :=
    exists_homogeneous_component_length_count I Q hI hQ
  let m : ℕ := ∑ i ∈ Finset.range n, if (J i).colon {f i} = Q then 1 else 0
  have hm : Module.length (Localization.AtPrime Q)
      (Localization.AtPrime Q ⧸ I.map
        (algebraMap (MvPolynomial σ k) (Localization.AtPrime Q))) = m := by
    rw [hlength]
    simp only [m, Nat.cast_sum, Nat.cast_ite, Nat.cast_one, Nat.cast_zero]
  simp only [actualLocalLength, hm, ENat.toNat_natCast]

omit [Fintype σ] in
theorem primeCut_isHomogeneous
    (P : Ideal (MvPolynomial σ k))
    (hP : P.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k))
    {d : ℕ} (f : MvPolynomial σ k) (hf : f.IsHomogeneous d) :
    (Ideal.span {f} ⊔ P).IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k) := by
  have hsingle : (Ideal.span {f}).IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k) := by
    apply Ideal.homogeneous_span (MvPolynomial.homogeneousSubmodule σ k)
    intro x hx
    have hxf : x = f := Set.mem_singleton_iff.mp hx
    subst x
    exact ⟨d, hf⟩
  exact hsingle.sup hP

theorem actualHP_prime_cut_degree_multiplicity
    (P : Ideal (MvPolynomial σ k)) [P.IsPrime]
    (hP : P.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k))
    {d : ℕ} (f : MvPolynomial σ k) (hf : f.IsHomogeneous d)
    (hfP : f ∉ P) (hd : 0 < d) (s : ℕ)
    (hdegree : (actualHP P hP).natDegree = s+1) :
    (actualHP (Ideal.span {f} ⊔ P) (primeCut_isHomogeneous P hP f hf)).natDegree = s ∧
      actualMultiplicity (Ideal.span {f} ⊔ P) (primeCut_isHomogeneous P hP f hf) s =
        (d : ℚ) * actualMultiplicity P hP (s+1) := by
  obtain ⟨N, hN⟩ := actualHP_eventually P hP
  obtain ⟨q, ⟨M, hM⟩, hqdegree, hqmult⟩ :=
    prime_hypersurface_actual_hilbert_degree P hP f hf hfP hd
      (actualHP P hP) N s hN hdegree
  have hq : actualHP (Ideal.span {f} ⊔ P) (primeCut_isHomogeneous P hP f hf) = q :=
    actualHP_unique _ _ q M hM
  refine ⟨by rw [hq]; exact hqdegree, ?_⟩
  unfold actualMultiplicity
  rw [hq]
  simpa only [Polynomial.leadingCoeff, hqdegree, hdegree] using hqmult

theorem prime_cut_component_budget
    (P : Ideal (MvPolynomial σ k)) [P.IsPrime]
    (hP : P.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k))
    {d : ℕ} (f : MvPolynomial σ k) (hf : f.IsHomogeneous d)
    (hfP : f ∉ P) (hd : 0 < d) (s : ℕ)
    (hdegree : (actualHP P hP).natDegree = s+1)
    (Q : τ → Ideal (MvPolynomial σ k)) [∀ a, (Q a).IsPrime]
    (hQinj : Function.Injective Q)
    (hQhom : ∀ a, (Q a).IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k))
    (hQ : ∀ a, Q a ∈ (Ideal.span {f} ⊔ P).minimalPrimes)
    (v : τ → σ) (hv : ∀ a, MvPolynomial.X (v a) ∉ Q a)
    (hchildDegree : ∀ a, (actualHP (Q a) (hQhom a)).natDegree = s) :
    (∑ a, (actualLocalLength (Ideal.span {f} ⊔ P) (Q a) : ℚ) *
      actualMultiplicity (Q a) (hQhom a) s) ≤
      (d : ℚ) * actualMultiplicity P hP (s+1) := by
  have hI := primeCut_isHomogeneous P hP f hf
  obtain ⟨hIdegree, hImult⟩ := actualHP_prime_cut_degree_multiplicity
    P hP f hf hfP hd s hdegree
  obtain ⟨m, hm, hpositive, hbudget⟩ := component_multiplicity_sum_bound
    (Ideal.span {f} ⊔ P) hI Q hQinj hQhom hQ v hv
      (fun a => (hchildDegree a).trans hIdegree.symm)
  have hmactual : ∀ a, actualLocalLength (Ideal.span {f} ⊔ P) (Q a) = m a := by
    intro a
    unfold actualLocalLength
    rw [hm a, ENat.toNat_natCast]
  simpa only [hIdegree, hmactual, hImult] using hbudget

theorem actualHP_natDegree_of_prime_dimension
    (Q : Ideal (MvPolynomial σ k)) [Q.IsPrime]
    (hQ : Q.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k))
    (v : σ) (hv : MvPolynomial.X v ∉ Q) (s : ℕ)
    (hdim : ringKrullDim (MvPolynomial σ k ⧸ Q) = (s+1 : ℕ)) :
    (actualHP Q hQ).natDegree = s := by
  obtain ⟨N, hN⟩ := actualHP_eventually Q hQ
  have h := W24.prime_hilbert_natDegree_add_one_eq_krullDim Q hQ v hv
    (actualHP Q hQ) (N+1) (fun n hn => (hN n (by omega)).symm)
  have heq : (actualHP Q hQ).natDegree + 1 = s+1 := by exact_mod_cast h.trans hdim
  omega

end PiExponentJets.W22

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/PrimeDegreeExistence.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.PrimeHilbertDegree
import OAI.NumberTheory.PiExponent.Polynomials.HomogeneousHilbertPolynomial

namespace OAI

namespace PiExponentJets.W27
open PiExponentJets.W64
attribute [local instance] MvPolynomial.gradedAlgebra

variable {k σ : Type*} [Field k] [Fintype σ]

theorem exists_prime_hilbert_polynomial_degree_ge_one
    (P : Ideal (MvPolynomial σ k)) [P.IsPrime]
    (hP : P.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k))
    (i : σ) (hi : MvPolynomial.X i ∉ P) :
    ∃ p : Polynomial ℚ, ∃ N : ℕ,
      (∀ n : ℕ, N < n →
        (Module.finrank k (quotientSection P n) : ℚ) = p.eval (n : ℚ)) ∧
      1 ≤ p.leadingCoeff * (p.natDegree.factorial : ℚ) := by
  obtain ⟨p, N, hp⟩ := exists_homogeneous_hilbert_polynomial σ P hP
  refine ⟨p, N, hp, ?_⟩
  apply prime_eventual_hilbert_degree_ge_one P i hi p (N+1)
  intro n hn
  exact (hp n (by omega)).symm

omit [Fintype σ] in
theorem quotient_eventual_hilbert_coefficient_nonneg
    (I : Ideal (MvPolynomial σ k)) (p : Polynomial ℚ) (N d : ℕ)
    (hp : ∀ n : ℕ, N ≤ n → p.eval (n : ℚ) =
      (Module.finrank k (quotientSection I n) : ℚ))
    (hd : p.natDegree ≤ d) : 0 ≤ p.coeff d * (d.factorial : ℚ) := by
  have hl : 0 ≤ p.leadingCoeff :=
    polynomial_leadingCoeff_nonneg_of_eventually_nonneg p N (by
      intro n hn
      rw [hp n hn]
      positivity)
  rcases eq_or_lt_of_le hd with heq | hlt
  · rw [← heq, ← Polynomial.leadingCoeff]
    exact mul_nonneg hl (by positivity)
  · rw [Polynomial.coeff_eq_zero_of_natDegree_lt hlt, zero_mul]

end PiExponentJets.W27

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/PrimeFrameMultiplicity.lean <==
import OAI.NumberTheory.PiExponent.Approximation.FrameResidueDirections
import OAI.NumberTheory.PiExponent.Jets.FrameTransverseMultiplicity
import OAI.NumberTheory.PiExponent.Jets.PrimeTaylorCotangent

namespace OAI

noncomputable section
namespace PiExponent

open scoped BigOperators
open PiExponentApprox PiExponentApprox.TransverseMultiplicity
open FrameTransverseMultiplicity NormalBasisRigidity

theorem prime_frame_rectangular_length_lower (m k : ℕ)
    (Q : Ideal (FramePolynomial m)) [Q.IsPrime]
    (hy : primeResidueMap Q (MvPolynomial.X (0 : Fin (m + 1))) ≠ 0)
    (B : Fin k → Fin (m + 1))
    (hB : LinearIndependent Q.ResidueField
      (fun j => (polynomialTangent (primeResidueMap Q) Q).mkQ
        (frameBasis m (primeResidueMap Q (MvPolynomial.X 0)) hy (B j))))
    (I : Ideal (FramePolynomial m)) (cost : Fin (m + 1) → ℝ)
    (n : Fin k → ℕ) (delta : ℝ) (hn : ∀ i, 2 ≤ n i)
    (hcost : ∀ i, 0 ≤ cost i)
    (hbudget : ∑ i, ((n i - 1 : ℕ) : ℝ) * cost (B i) ≤ delta)
    (hvanish : ∀ p ∈ I, ∀ word : List (Fin (m + 1)),
      frameWordCost cost word ≤ delta → polynomialFrameWord m word p ∈ Q) :
    (∏ i, n i : ℕ) ≤
      Module.length (Localization.AtPrime Q)
        (Localization.AtPrime Q ⧸ I.map
          (algebraMap (FramePolynomial m) (Localization.AtPrime Q))) := by
  let rho := algebraMap (Localization.AtPrime Q) Q.ResidueField
  let tau := localizedFrameTaylor m k B Q.primeCompl rho
  have hzero : ∀ x, MvPowerSeries.constantCoeff (tau x) = rho x :=
    localizedFrameTaylor_constant m k B Q.primeCompl rho
  have hfirst : ∀ j x, MvPowerSeries.coeff (Finsupp.single j 1) (tau x) =
      primeLocalDirectional Q
        (frameBasis m (primeResidueMap Q (MvPolynomial.X 0)) hy (B j)) x := by
    intro j x
    apply prime_localizedTaylor_firstCoefficient Q
      (frameTaylor m k B rho) (frameTaylor_constant m k B rho)
      (fun j => frameBasis m (primeResidueMap Q (MvPolynomial.X 0)) hy (B j))
    intro l p
    rw [frameTaylor_firstCoefficient]
    dsimp only [rho]
    rw [← IsScalarTower.algebraMap_apply]
    exact residue_polynomialFrame_eq_frameBasis_dot m (primeResidueMap Q).toRingHom hy (B l) p
  have hCot := prime_rectangular_mapCotangent_surjective Q tau hzero
    (fun j => frameBasis m (primeResidueMap Q (MvPolynomial.X 0)) hy (B j)) hB hfirst n hn
  have hP : IsLocalRing.maximalIdeal (Localization.AtPrime Q) ≤ RingHom.ker rho := by
    rw [show RingHom.ker rho = IsLocalRing.maximalIdeal (Localization.AtPrime Q)
      from IsLocalRing.ker_residue]
  apply frame_rectangular_length_lower m k B Q.primeCompl rho
    IsLocalRing.residue_surjective (IsLocalRing.maximalIdeal (Localization.AtPrime Q)) hP
    I cost n delta (rectangularPositive n hn) hcost hbudget hCot
  intro p hp word hword
  dsimp only [rho]
  rw [← IsScalarTower.algebraMap_apply]
  exact Ideal.algebraMap_residueField_eq_zero.mpr (hvanish p hp word hword)

end PiExponent
end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/PrimeHilbertComparison.lean <==
import OAI.NumberTheory.PiExponent.Geometry.FiniteNormalizationGrowth
import OAI.NumberTheory.PiExponent.LocalAlgebra.CumulativeHilbertSections
import OAI.NumberTheory.PiExponent.LocalAlgebra.HilbertGrowthComparison
import OAI.NumberTheory.PiExponent.Polynomials.HomogeneousHilbertPolynomial
import OAI.NumberTheory.PiExponent.Polynomials.PolynomialCumulative
import OAI.NumberTheory.PiExponent.Polynomials.PolynomialGrowthRanks

namespace OAI

namespace PiExponentJets.W24

open MvPolynomial Polynomial Finset
open PiExponentJets.W64

attribute [local instance] MvPolynomial.gradedAlgebra

variable {k σ : Type*} [Field k] [Fintype σ]

theorem normalization_binomial_lower_bound (s : ℕ)
    (I : Ideal (MvPolynomial σ k))
    (g : MvPolynomial (Fin s) k →ₐ[k] (MvPolynomial σ k ⧸ I))
    (hg : Function.Injective g) (F : Fin s → MvPolynomial σ k)
    (hF : ∀ i, Ideal.Quotient.mk I (F i) = g (MvPolynomial.X i))
    (D : ℕ) (hD : ∀ i, (F i).totalDegree ≤ D) (m : ℕ) :
    (m + s).choose s ≤ Module.finrank k (quotientDegreeFiltration I (D * m)) := by
  let L : restrictTotalDegree (Fin s) k m →ₗ[k]
      quotientDegreeFiltration I (D * m) :=
    { toFun := fun p => ⟨g p, by
        simpa only [Nat.mul_comm D m] using
          normalization_mem_quotientDegreeFiltration I g F hF D hD m p
            ((mem_restrictTotalDegree _ _ _).mp p.property)⟩
      map_add' := fun p q => Subtype.ext (g.map_add p q)
      map_smul' := fun c p => Subtype.ext (g.toLinearMap.map_smul c p) }
  rw [← W32.finrank_restrictTotalDegree k s m]
  exact LinearMap.finrank_le_finrank_of_injective (f := L)
    (fun p q h => Subtype.ext (hg (congrArg Subtype.val h)))

theorem normalization_binomial_lower_growth (s : ℕ)
    (I : Ideal (MvPolynomial σ k))
    (g : MvPolynomial (Fin s) k →ₐ[k] (MvPolynomial σ k ⧸ I))
    (hg : Function.Injective g) :
    ∃ D : ℕ, 0 < D ∧ ∀ m : ℕ,
      (m + s).choose s ≤ Module.finrank k (quotientDegreeFiltration I (D * m)) := by
  classical
  choose F hF using fun i : Fin s => Ideal.Quotient.mk_surjective (g (MvPolynomial.X i))
  let D := max (Finset.univ.sup fun i => (F i).totalDegree) 1
  have hD : ∀ i, (F i).totalDegree ≤ D := fun i =>
    (Finset.le_sup (f := fun j : Fin s => (F j).totalDegree)
      (Finset.mem_univ i)).trans (le_max_left _ _)
  exact ⟨D, lt_of_lt_of_le Nat.zero_lt_one (le_max_right _ _),
    normalization_binomial_lower_bound s I g hg F hF D hD⟩

theorem prime_quotientDegreeFiltration_finrank_pos
    (P : Ideal (MvPolynomial σ k)) [P.IsPrime]
    (hP : P.IsHomogeneous (homogeneousSubmodule σ k))
    (i : σ) (hi : MvPolynomial.X i ∉ P) (n : ℕ) :
    0 < Module.finrank k (quotientDegreeFiltration P n) := by
  rw [W25.quotientDegreeFiltration_finrank_eq_sum P hP n]
  exact (W27.prime_quotientSection_finrank_pos P i hi 0).trans_le
    (Finset.single_le_sum (s := Finset.range (n + 1)) (a := 0)
      (f := fun j => Module.finrank k (quotientSection P j))
      (fun j _ => Nat.zero_le _) (Finset.mem_range.mpr (Nat.zero_lt_succ n)))

theorem prime_hilbert_natDegree_add_one_eq_krullDim
    (P : Ideal (MvPolynomial σ k)) [P.IsPrime]
    (hP : P.IsHomogeneous (homogeneousSubmodule σ k))
    (i : σ) (hi : MvPolynomial.X i ∉ P)
    (p : Polynomial ℚ) (N : ℕ)
    (hp : ∀ n : ℕ, N ≤ n → p.eval (n : ℚ) =
      (Module.finrank k (quotientSection P n) : ℚ)) :
    (p.natDegree + 1 : WithBot ℕ∞) = ringKrullDim (MvPolynomial σ k ⧸ P) := by
  have hpl : 0 < p.leadingCoeff :=
    W27.polynomial_leadingCoeff_pos_of_eventually_pos p N (by
      intro n hn
      rw [hp n hn]
      exact_mod_cast W27.prime_quotientSection_finrank_pos P i hi n)
  have hp0 : p ≠ 0 := leadingCoeff_ne_zero.mp (ne_of_gt hpl)
  obtain ⟨q, hqd, hq⟩ := exists_eventual_cumulative_polynomial
    (fun n => Module.finrank k (quotientSection P n)) p hp0 N hp
  have hqv (n : ℕ) (hn : N ≤ n) :
      q.eval (n : ℚ) = (Module.finrank k (quotientDegreeFiltration P n) : ℚ) := by
    rw [hq n hn, W25.quotientDegreeFiltration_finrank_eq_sum P hP n]
  have hql : 0 < q.leadingCoeff :=
    W27.polynomial_leadingCoeff_pos_of_eventually_pos q N (by
      intro n hn
      rw [hqv n hn]
      exact_mod_cast prime_quotientDegreeFiltration_finrank_pos P hP i hi n)
  obtain ⟨s, g, hg, hfin, hdim⟩ :=
    exists_finite_normalization_with_dimension k (MvPolynomial σ k ⧸ P)
  obtain ⟨D, hD, hlo⟩ := normalization_binomial_lower_growth s P g hg
  obtain ⟨C, E, hC, hup⟩ := W29.finite_normalization_upper_growth P g hfin
  have hdeg : q.natDegree = s := natDegree_eq_of_polynomial_growth_bounds
      q (W32.polynomialGrowth s) (W32.scaledPolynomialGrowth C s) s
      hql (W32.polynomialGrowth_leadingCoeff_pos s)
      (W32.polynomialGrowth_natDegree s) (W32.scaledPolynomialGrowth_natDegree_le C s)
      (D : ℚ) 0 (C : ℚ) (E : ℚ) N (by
        intro n hn
        have hDn : N ≤ D * n := hn.trans (by nlinarith)
        rw [add_zero, ← Nat.cast_mul, hqv (D * n) hDn, W32.polynomialGrowth_eval]
        exact_mod_cast hlo n) (by
        intro n hn
        rw [hqv n hn, ← Nat.cast_mul, ← Nat.cast_add,
          W32.scaledPolynomialGrowth_eval_finrank k C s (C * n + E)]
        exact_mod_cast hup n)
  rw [hdim, ← hdeg, hqd]
  norm_cast

theorem exists_prime_hilbert_polynomial_with_dimension
    (P : Ideal (MvPolynomial σ k)) [P.IsPrime]
    (hP : P.IsHomogeneous (homogeneousSubmodule σ k))
    (i : σ) (hi : MvPolynomial.X i ∉ P) :
    ∃ p : Polynomial ℚ,
      (∃ N : ℕ, ∀ n : ℕ, N ≤ n → p.eval (n : ℚ) =
        (Module.finrank k (quotientSection P n) : ℚ)) ∧
      (p.natDegree + 1 : WithBot ℕ∞) = ringKrullDim (MvPolynomial σ k ⧸ P) := by
  obtain ⟨p, N, hp⟩ := exists_homogeneous_hilbert_polynomial σ P hP
  have hp' (n : ℕ) (hn : N + 1 ≤ n) := (hp n (by omega)).symm
  exact ⟨p, ⟨N + 1, hp'⟩,
    prime_hilbert_natDegree_add_one_eq_krullDim P hP i hi p (N + 1) hp'⟩

end PiExponentJets.W24

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/PrimeHilbertDegree.lean <==
import Mathlib.Algebra.Group.ForwardDiff
import Mathlib.Analysis.Normed.Group.Rat
import Mathlib.Analysis.Polynomial.Basic
import Mathlib.RingTheory.Ideal.Prime
import Mathlib.Tactic
import OAI.NumberTheory.PiExponent.LocalAlgebra.QuotientSections

namespace OAI

namespace PiExponentJets.W27

open scoped BigOperators
open Filter Polynomial
open PiExponentJets.W64

variable {k σ : Type*} [Field k] [Fintype σ]

theorem prime_quotientSection_finrank_pos
    (P : Ideal (MvPolynomial σ k)) [hP : P.IsPrime]
    (i : σ) (hi : MvPolynomial.X i ∉ P) (n : ℕ) :
    0 < Module.finrank k (quotientSection P n) := by
  apply Module.finrank_pos_iff_exists_ne_zero.mpr
  let x : quotientSection P n :=
    ⟨Ideal.Quotient.mk P (MvPolynomial.X i ^ n),
      Submodule.mem_map.mpr ⟨MvPolynomial.X i ^ n,
        MvPolynomial.isHomogeneous_X_pow i n, rfl⟩⟩
  refine ⟨x, ?_⟩
  intro hx
  have hx' : Ideal.Quotient.mk P (MvPolynomial.X i ^ n) = 0 :=
    congrArg Subtype.val hx
  exact hi (hP.mem_of_pow_mem n (Ideal.Quotient.eq_zero_iff_mem.mp hx'))

theorem polynomial_leadingCoeff_nonneg_of_eventually_nonneg
    (p : Polynomial ℚ) (N : ℕ)
    (hp : ∀ n : ℕ, N ≤ n → 0 ≤ p.eval (n : ℚ)) :
    0 ≤ p.leadingCoeff := by
  by_cases hd : p.natDegree = 0
  · have he : p = Polynomial.C p.leadingCoeff := by
      simpa [Polynomial.leadingCoeff, hd] using Polynomial.eq_C_of_natDegree_eq_zero hd
    have hconst := hp N le_rfl
    rw [he, Polynomial.eval_C] at hconst
    exact hconst
  · by_contra hneg
    have hneg' : p.leadingCoeff < 0 := lt_of_not_ge hneg
    have hdeg : 0 < p.degree := Polynomial.natDegree_pos_iff_degree_pos.mp (Nat.pos_of_ne_zero hd)
    have ht : Tendsto (fun n : ℕ => p.eval (n : ℚ)) atTop atBot :=
      (p.tendsto_atBot_of_leadingCoeff_nonpos hdeg hneg'.le).comp
        tendsto_natCast_atTop_atTop
    obtain ⟨n, hnN, hn⟩ := ((eventually_ge_atTop N).and
      (ht.eventually_lt_atBot 0)).exists
    exact (not_lt_of_ge (hp n hnN)) hn

theorem polynomial_leadingCoeff_pos_of_eventually_pos
    (p : Polynomial ℚ) (N : ℕ)
    (hp : ∀ n : ℕ, N ≤ n → 0 < p.eval (n : ℚ)) :
    0 < p.leadingCoeff := by
  have hn := polynomial_leadingCoeff_nonneg_of_eventually_nonneg p N
    (fun n hn => (hp n hn).le)
  have hp0 : p ≠ 0 := by
    intro h
    simpa [h] using hp N le_rfl
  exact lt_of_le_of_ne hn (Polynomial.leadingCoeff_ne_zero.mpr hp0).symm

theorem factorial_leadingCoeff_is_integer
    (p : Polynomial ℚ) (values : ℕ → ℕ) (N : ℕ)
    (hp : ∀ n : ℕ, N ≤ n → p.eval (n : ℚ) = (values n : ℚ)) :
    ∃ z : ℤ, (z : ℚ) = p.leadingCoeff * (p.natDegree.factorial : ℚ) := by
  let d := p.natDegree
  let z : ℤ := ∑ j ∈ Finset.range (d + 1),
    ((-1 : ℤ) ^ (d-j) * (d.choose j : ℤ)) * (values (N+j) : ℤ)
  refine ⟨z, ?_⟩
  have hd := congrFun p.fwdDiff_iter_degree_eq_factorial (N : ℚ)
  rw [fwdDiff_iter_eq_sum_shift] at hd
  have he (j : ℕ) : p.eval ((N : ℚ) + j • (1 : ℚ)) = (values (N+j) : ℚ) := by
    simpa using hp (N+j) (Nat.le_add_right N j)
  simp only [he] at hd
  simpa [z, d, Int.cast_sum, Int.cast_mul, Int.cast_pow, zsmul_eq_mul,
    Pi.smul_apply, smul_eq_mul] using hd

theorem eventual_hilbert_degree_ge_one
    (p : Polynomial ℚ) (values : ℕ → ℕ) (N : ℕ)
    (hp : ∀ n : ℕ, N ≤ n → p.eval (n : ℚ) = (values n : ℚ))
    (hv : ∀ n : ℕ, N ≤ n → 0 < values n) :
    1 ≤ p.leadingCoeff * (p.natDegree.factorial : ℚ) := by
  have hl := polynomial_leadingCoeff_pos_of_eventually_pos p N (by
    intro n hn
    rw [hp n hn]
    exact_mod_cast hv n hn)
  have hpos : 0 < p.leadingCoeff * (p.natDegree.factorial : ℚ) :=
    mul_pos hl (by exact_mod_cast Nat.factorial_pos p.natDegree)
  obtain ⟨z, hz⟩ := factorial_leadingCoeff_is_integer p values N hp
  have hzpos : 0 < z := by exact_mod_cast (hz.symm ▸ hpos)
  have hzge : (1 : ℤ) ≤ z := by omega
  rw [← hz]
  exact_mod_cast hzge

theorem prime_eventual_hilbert_degree_ge_one
    (P : Ideal (MvPolynomial σ k)) [P.IsPrime]
    (i : σ) (hi : MvPolynomial.X i ∉ P)
    (p : Polynomial ℚ) (N : ℕ)
    (hp : ∀ n : ℕ, N ≤ n → p.eval (n : ℚ) =
      (Module.finrank k (quotientSection P n) : ℚ)) :
    1 ≤ p.leadingCoeff * (p.natDegree.factorial : ℚ) :=
  eventual_hilbert_degree_ge_one p _ N hp
    (fun n _ => prime_quotientSection_finrank_pos P i hi n)

theorem prime_eventual_hilbert_coefficient_ge_one
    (P : Ideal (MvPolynomial σ k)) [P.IsPrime]
    (i : σ) (hi : MvPolynomial.X i ∉ P)
    (p : Polynomial ℚ) (N d : ℕ)
    (hp : ∀ n : ℕ, N ≤ n → p.eval (n : ℚ) =
      (Module.finrank k (quotientSection P n) : ℚ))
    (hd : p.natDegree = d) :
    1 ≤ p.coeff d * (d.factorial : ℚ) := by
  simpa [Polynomial.leadingCoeff, hd] using
    prime_eventual_hilbert_degree_ge_one P i hi p N hp

end PiExponentJets.W27

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/PrimeHilbertDimension.lean <==
import Mathlib.RingTheory.Ideal.GoingUp
import Mathlib.RingTheory.KrullDimension.Field
import Mathlib.RingTheory.KrullDimension.Polynomial
import Mathlib.RingTheory.NoetherNormalization

namespace OAI

namespace PiExponentJets.W24

section OrderLifting

variable {α β : Type*} [PartialOrder α] [PartialOrder β]

theorem exists_chain_lift_last (f : α → β) (hs : Function.Surjective f)
    (hu : ∀ a b, f a < b → ∃ a', a < a' ∧ f a' = b)
    (p : LTSeries β) :
    ∃ q : LTSeries α, q.length = p.length ∧ f q.last = p.last := by
  induction p using RelSeries.inductionOn' with
  | singleton b =>
      obtain ⟨a, ha⟩ := hs b
      exact ⟨RelSeries.singleton _ a, rfl, ha⟩
  | snoc p b hb ih =>
      obtain ⟨q, hlen, hlast⟩ := ih
      obtain ⟨a, ha, hab⟩ := hu q.last b (hlast.symm ▸ hb)
      refine ⟨q.snoc a ha, ?_, ?_⟩
      · simp only [RelSeries.snoc_length, hlen]
      · simpa only [RelSeries.last_snoc] using hab

theorem krullDim_le_of_goingUp (f : α → β) (hs : Function.Surjective f)
    (hu : ∀ a b, f a < b → ∃ a', a < a' ∧ f a' = b) :
    Order.krullDim β ≤ Order.krullDim α := by
  unfold Order.krullDim
  refine iSup_le fun p => ?_
  obtain ⟨q, hlen, _⟩ := exists_chain_lift_last f hs hu p
  exact hlen ▸ le_iSup (fun q : LTSeries α => (q.length : WithBot ℕ∞)) q

end OrderLifting

section IntegralDimension

variable {A B : Type*} [CommRing A] [CommRing B]

theorem ringKrullDim_eq_of_integral_injective (f : A →+* B)
    (hf : Function.Injective f) (hi : f.IsIntegral) :
    ringKrullDim B = ringKrullDim A := by
  let : Algebra A B := f.toAlgebra
  have : Algebra.IsIntegral A B := ⟨hi⟩
  let c : PrimeSpectrum B → PrimeSpectrum A :=
    fun p => ⟨p.asIdeal.comap f, inferInstance⟩
  have hc : StrictMono c := by
    intro p q hpq
    obtain ⟨hpq', x, hxq, hxp⟩ := SetLike.lt_iff_le_and_exists.mp (show p.asIdeal < q.asIdeal from hpq)
    exact Ideal.under_lt_under_of_integral_mem_sdiff hpq' ⟨hxq, hxp⟩
      (Algebra.IsIntegral.isIntegral x)
  have hs : Function.Surjective c := by
    intro p
    obtain ⟨q, _, hq, hqp⟩ := Ideal.exists_ideal_over_prime_of_isIntegral
      p.asIdeal (⊥ : Ideal B) (by
        change RingHom.ker f ≤ p.asIdeal
        rw [(RingHom.injective_iff_ker_eq_bot f).mp hf]
        exact bot_le)
    exact ⟨⟨q, hq⟩, PrimeSpectrum.ext hqp⟩
  have hu : ∀ a b, c a < b → ∃ a', a < a' ∧ c a' = b := by
    intro a b hab
    obtain ⟨q, haq, hq, hqb⟩ :=
      Ideal.exists_ideal_over_prime_of_isIntegral_of_isPrime b.asIdeal a.asIdeal hab.le
    refine ⟨⟨q, hq⟩, lt_of_le_of_ne haq ?_, PrimeSpectrum.ext hqb⟩
    intro heq
    have he : c a = b := by
      rw [heq]
      exact PrimeSpectrum.ext hqb
    exact hab.ne he
  exact le_antisymm (Order.krullDim_le_of_strictMono c hc)
    (krullDim_le_of_goingUp c hs hu)

end IntegralDimension

variable (k R : Type*) [Field k] [CommRing R] [Nontrivial R] [Algebra k R]
  [Algebra.FiniteType k R]

theorem exists_finite_normalization_with_dimension :
    ∃ s : ℕ, ∃ g : MvPolynomial (Fin s) k →ₐ[k] R,
      Function.Injective g ∧ g.Finite ∧ ringKrullDim R = (s : WithBot ℕ∞) := by
  obtain ⟨s, g, hg, hfin⟩ := exists_finite_inj_algHom_of_fg k R
  refine ⟨s, g, hg, hfin, ?_⟩
  have hd := ringKrullDim_eq_of_integral_injective g.toRingHom hg hfin.to_isIntegral
  simpa only [MvPolynomial.ringKrullDim_of_isNoetherianRing,
    ringKrullDim_eq_zero_of_field, ENat.card_eq_coe_natCard, Nat.card_fin, zero_add, WithBot.coe_natCast] using hd

end PiExponentJets.W24

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/PrimeHypersurfaceDimension.lean <==
import Mathlib.RingTheory.Ideal.KrullsHeightTheorem
import Mathlib.RingTheory.Ideal.Quotient.Operations
import Mathlib.RingTheory.KrullDimension.NonZeroDivisors
import Mathlib.Tactic

namespace OAI

namespace PiExponentJets.W24

open scoped nonZeroDivisors

section QuotientDimension

variable {R : Type*} [CommRing R]

theorem proper_prime_cut_dimension_succ_le
    (P Q : Ideal R) [P.IsPrime] (f : R)
    (hfP : f ∉ P) (hPQ : P ≤ Q) (hfQ : f ∈ Q) :
    ringKrullDim (R ⧸ Q) + 1 ≤ ringKrullDim (R ⧸ P) := by
  let g : (R ⧸ P) →+* (R ⧸ Q) := Ideal.Quotient.factor hPQ
  have hf0 : Ideal.Quotient.mk P f ≠ 0 := by
    exact fun h => hfP (Ideal.Quotient.eq_zero_iff_mem.mp h)
  have hreg : Ideal.Quotient.mk P f ∈ (R ⧸ P)⁰ :=
    mem_nonZeroDivisors_iff_ne_zero.mpr hf0
  apply ringKrullDim_succ_le_of_surjective g (Ideal.Quotient.factor_surjective hPQ) hreg
  exact Ideal.Quotient.eq_zero_iff_mem.mpr hfQ

theorem proper_prime_cut_dimension_le
    (P Q : Ideal R) [P.IsPrime] (f : R)
    (hfP : f ∉ P) (hPQ : P ≤ Q) (hfQ : f ∈ Q)
    (s : ℕ) (hdim : ringKrullDim (R ⧸ P) = (s : WithBot ℕ∞) + 2) :
    ringKrullDim (R ⧸ Q) ≤ (s : WithBot ℕ∞) + 1 := by
  apply ENat.WithBot.add_le_add_one_right_iff.mp
  have h := proper_prime_cut_dimension_succ_le P Q f hfP hPQ hfQ
  simpa only [hdim, add_assoc, one_add_one_eq_two] using h

end QuotientDimension

variable {R : Type*} [CommRing R] [IsNoetherianRing R]

theorem proper_prime_cut_relative_height_eq_one
    (P Q : Ideal R) [P.IsPrime] (f : R) (hfP : f ∉ P)
    (hQ : Q ∈ (P ⊔ Ideal.span {f}).minimalPrimes) :
    (Q.map (Ideal.Quotient.mk P)).height = 1 := by
  have : Q.IsPrime := hQ.1.1
  have hPQ : P ≤ Q := le_sup_left.trans hQ.1.2
  have hfQ : f ∈ Q :=
    (Ideal.span_singleton_le_iff_mem Q).mp (le_sup_right.trans hQ.1.2)
  have : (Q.map (Ideal.Quotient.mk P)).IsPrime :=
    Ideal.map_isPrime_of_surjective Ideal.Quotient.mk_surjective (by
      rwa [Ideal.mk_ker])
  have hne : Q.map (Ideal.Quotient.mk P) ≠ ⊥ := by
    intro h
    have hQP : Q ≤ P := by
      simpa only [Ideal.mk_ker] using
        (Ideal.map_eq_bot_iff_le_ker (Ideal.Quotient.mk P)).mp h
    exact hfP (hQP hfQ)
  have hlo : 1 ≤ (Q.map (Ideal.Quotient.mk P)).height := by
    have hlt : (⊥ : Ideal (R ⧸ P)) < Q.map (Ideal.Quotient.mk P) :=
      bot_lt_iff_ne_bot.mpr hne
    have h := Ideal.height_add_one_le_of_lt_of_isPrime hlt
    simpa only [Ideal.height_bot, zero_add] using h
  exact le_antisymm (Ideal.map_height_le_one_of_mem_minimalPrimes hQ) hlo

theorem proper_prime_cut_relative_local_dimension
    (P Q : Ideal R) [P.IsPrime] (f : R) (hfP : f ∉ P)
    (hQ : Q ∈ (P ⊔ Ideal.span {f}).minimalPrimes) :
    letI : Q.IsPrime := hQ.1.1
    letI : (Q.map (Ideal.Quotient.mk P)).IsPrime :=
      Ideal.map_isPrime_of_surjective Ideal.Quotient.mk_surjective
        (by rw [Ideal.mk_ker]; exact le_sup_left.trans hQ.1.2)
    ringKrullDim (Localization.AtPrime (Q.map (Ideal.Quotient.mk P))) = 1 := by
  let : Q.IsPrime := hQ.1.1
  let : (Q.map (Ideal.Quotient.mk P)).IsPrime :=
    Ideal.map_isPrime_of_surjective Ideal.Quotient.mk_surjective
      (by rw [Ideal.mk_ker]; exact le_sup_left.trans hQ.1.2)
  rw [IsLocalization.AtPrime.ringKrullDim_eq_height
      (Q.map (Ideal.Quotient.mk P))
      (Localization.AtPrime (Q.map (Ideal.Quotient.mk P))),
    proper_prime_cut_relative_height_eq_one P Q f hfP hQ]
  rfl

omit [IsNoetherianRing R] in
theorem minimal_proper_prime_cut_dimension_le
    (P Q : Ideal R) [P.IsPrime] (f : R) (hfP : f ∉ P)
    (hQ : Q ∈ (P ⊔ Ideal.span {f}).minimalPrimes)
    (s : ℕ) (hdim : ringKrullDim (R ⧸ P) = (s : WithBot ℕ∞) + 2) :
    ringKrullDim (R ⧸ Q) ≤ (s : WithBot ℕ∞) + 1 :=
  proper_prime_cut_dimension_le P Q f hfP (le_sup_left.trans hQ.1.2)
    ((Ideal.span_singleton_le_iff_mem Q).mp (le_sup_right.trans hQ.1.2)) s hdim

end PiExponentJets.W24

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/PrimeHypersurfaceEquidimension.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.PrimeHypersurfaceDimension
import OAI.NumberTheory.PiExponent.Polynomials.PolynomialPrimeDimension

namespace OAI

namespace PiExponentJets.W24

variable (k σ : Type*) [Field k] [Finite σ]

theorem minimal_prime_hypersurface_dimension
    (P Q : Ideal (MvPolynomial σ k)) [P.IsPrime]
    (f : MvPolynomial σ k) (hfP : f ∉ P)
    (hQ : Q ∈ (P ⊔ Ideal.span {f}).minimalPrimes)
    (s : ℕ)
    (hdim : ringKrullDim (MvPolynomial σ k ⧸ P) = ((s + 2 : ℕ) : WithBot ℕ∞)) :
    ringKrullDim (MvPolynomial σ k ⧸ Q) = ((s + 1 : ℕ) : WithBot ℕ∞) := by
  let : Q.IsPrime := hQ.1.1
  have hd := polynomial_prime_pair_dimension k σ P Q (le_sup_left.trans hQ.1.2)
  rw [proper_prime_cut_relative_height_eq_one P Q f hfP hQ] at hd
  have he : ringKrullDim (MvPolynomial σ k ⧸ Q) + 1 =
      ((s + 1 : ℕ) : WithBot ℕ∞) + 1 := by
    calc
      ringKrullDim (MvPolynomial σ k ⧸ Q) + 1 =
          1 + ringKrullDim (MvPolynomial σ k ⧸ Q) := add_comm _ _
      _ = ringKrullDim (MvPolynomial σ k ⧸ P) := hd
      _ = ((s + 2 : ℕ) : WithBot ℕ∞) := hdim
      _ = ((s + 1 : ℕ) : WithBot ℕ∞) + 1 := by
        rw [show s + 2 = (s + 1) + 1 by omega, Nat.cast_add, Nat.cast_one]
  exact ENat.WithBot.add_one_cancel.mp he

end PiExponentJets.W24

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/PrimeNormalKernel.lean <==
import OAI.NumberTheory.PiExponent.Jets.PrimeNormalCotangent

namespace OAI

noncomputable section

namespace PiExponent

variable {C ι : Type*} [Field C] [Fintype ι]
variable (Q : Ideal (MvPolynomial ι C)) [Q.IsPrime]

theorem primeLocalDirectional_polynomial (v : ι → Q.ResidueField) (p : MvPolynomial ι C) :
    primeLocalDirectional Q v
      (algebraMap (MvPolynomial ι C) (Localization.AtPrime Q) p) =
      ∑ i, v i * primeResidueMap Q (MvPolynomial.pderiv i p) := by
  calc
    _ = ∑ i, v i * primeLocalPartial Q i
        (algebraMap (MvPolynomial ι C) (Localization.AtPrime Q) p) := by
      change (Derivation.coeFnAddMonoidHom (∑ i, v i • primeLocalPartial Q i)) _ = _
      rw [map_sum, Finset.sum_apply]
      rfl
    _ = _ := by simp only [primeLocalPartial_polynomial]; rfl

theorem primeLocalDirectional_maximalIdeal_eq_zero
    (v : ι → Q.ResidueField) (hv : v ∈ polynomialTangent (primeResidueMap Q) Q)
    (x : IsLocalRing.maximalIdeal (Localization.AtPrime Q)) :
    primeLocalDirectional Q v x = 0 := by
  obtain ⟨⟨a, s⟩, hs⟩ := IsLocalization.surj Q.primeCompl (x : Localization.AtPrime Q)
  have hamem : algebraMap (MvPolynomial ι C) (Localization.AtPrime Q) a ∈
      IsLocalRing.maximalIdeal (Localization.AtPrime Q) := by
    rw [← hs]
    exact Ideal.mul_mem_right _ _ x.2
  have haQ : a ∈ Q :=
    (IsLocalization.AtPrime.to_map_mem_maximal_iff (Localization.AtPrime Q) Q a).mp hamem
  have hDa : primeLocalDirectional Q v
      (algebraMap (MvPolynomial ι C) (Localization.AtPrime Q) a) = 0 := by
    rw [primeLocalDirectional_polynomial]
    have hh := congrFun hv (⟨a, haQ⟩ : Q)
    simpa only [polynomialJacobian, LinearMap.coe_mk, AddHom.coe_mk, Pi.zero_apply,
      mul_comm] using hh
  have hx0 : algebraMap (Localization.AtPrime Q) Q.ResidueField x = 0 := by
    change IsLocalRing.residue (Localization.AtPrime Q) x = 0
    exact (IsLocalRing.residue_eq_zero_iff (x : Localization.AtPrime Q)).mpr x.2
  have hs0 : algebraMap (MvPolynomial ι C) Q.ResidueField (s : MvPolynomial ι C) ≠ 0 := by
    intro hz
    exact s.2 (Ideal.algebraMap_residueField_eq_zero.mp hz)
  have hD := congrArg (primeLocalDirectional Q v) hs
  rw [Derivation.leibniz, hDa, Algebra.smul_def, Algebra.smul_def, hx0,
    zero_mul, zero_add, ← IsScalarTower.algebraMap_apply] at hD
  exact (mul_eq_zero.mp hD).resolve_left hs0

theorem primeNormalPairing_ker_eq_tangent :
    LinearMap.ker (primeNormalPairing Q) = polynomialTangent (primeResidueMap Q) Q := by
  apply le_antisymm (primeNormalPairing_ker_le_tangent Q)
  intro v hv
  change primeNormalPairing Q v = 0
  ext x
  obtain ⟨a, rfl⟩ := (IsLocalRing.maximalIdeal (Localization.AtPrime Q)).toCotangent_surjective x
  rw [primeNormalPairing_toCotangent]
  exact primeLocalDirectional_maximalIdeal_eq_zero Q v hv a

end PiExponent

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/PrimeNormalRigidity.lean <==
import OAI.NumberTheory.PiExponent.Jets.DifferentialConstant
import OAI.NumberTheory.PiExponent.Jets.NormalFrameBasis
import OAI.NumberTheory.PiExponent.Jets.PolynomialTangentDifferential
import OAI.NumberTheory.PiExponent.Polynomials.PolynomialNormalNonzero

namespace OAI

noncomputable section

namespace PiExponent
open Module MvPolynomial NormalBasisRigidity

variable {C : Type*} [Field C] [CharZero C] [IsAlgClosed C] {m : ℕ}

abbrev primeNormalProjection (Q : Ideal (MvPolynomial (Fin (m + 1)) C)) [Q.IsPrime] :=
  (polynomialTangent (polynomialResidueMap Q) Q).mkQ

noncomputable def primeCoordinateNormals
    (Q : Ideal (MvPolynomial (Fin (m + 1)) C)) [Q.IsPrime] :
    Fin (m + 1) → PolynomialNormal (polynomialResidueMap Q) Q :=
  fun i => primeNormalProjection Q (Pi.basisFun (PolynomialResidueField Q) _ i)

noncomputable def primeLogarithmicNormals
    (Q : Ideal (MvPolynomial (Fin (m + 1)) C)) [Q.IsPrime]
    (hy : polynomialResidueMap Q (X (0 : Fin (m + 1))) ≠ 0) :
    Fin (m + 1) → PolynomialNormal (polynomialResidueMap Q) Q :=
  fun i => primeNormalProjection Q
    (frameBasis m (polynomialResidueMap Q (X 0)) hy i)

theorem zeroth_coordinate_constant_of_normal_separation
    (Q : Ideal (MvPolynomial (Fin (m + 1)) C)) [Q.IsPrime]
    (hy : polynomialResidueMap Q (X (0 : Fin (m + 1))) ≠ 0)
    (hq : primeNormalProjection Q ≠ 0)
    (hexclude : ∀ A B : Finset (Fin (m + 1)),
      IsNormalBasis (K := PolynomialResidueField Q) (primeCoordinateNormals Q) A →
      IsNormalBasis (K := PolynomialResidueField Q) (primeLogarithmicNormals Q hy) B →
      ∀ i, i ≠ 0 → i ∈ A → i ∉ B →
      (∀ j, i < j → (j ∈ A ↔ j ∈ B)) → False) :
    ∃ c : C, X (0 : Fin (m + 1)) - MvPolynomial.C c ∈ Q := by
  let φ := polynomialResidueMap Q
  let q := primeNormalProjection Q
  have : Algebra.EssFiniteType C (PolynomialResidueField Q) :=
    polynomialResidueField_essFiniteType Q
  have hd := normal_basis_differential_dichotomy m (φ (X 0)) hy q
    (Submodule.mkQ_surjective _) hq hexclude
  rcases hd with hzero | ⟨i, hlog⟩
  · have hD : KaehlerDifferential.D C (PolynomialResidueField Q) (φ (X 0)) = 0 :=
      differential_eq_zero_of_polynomialTangent φ Q
        (polynomialResidueMap_eq_zero Q) 0 (fun t ht =>
          hzero t ((Submodule.Quotient.mk_eq_zero _).mpr ht))
    obtain ⟨c, hc⟩ := constant_of_differential_eq_zero (φ (X 0)) hD
    exact ⟨c, coordinate_sub_constant_mem_prime Q 0 c hc⟩
  · obtain ⟨c, hc⟩ := constant_of_prime_polynomialTangent Q i.succ 0
      (fun t ht => hlog t ((Submodule.Quotient.mk_eq_zero _).mpr ht))
    exact ⟨c, coordinate_sub_constant_mem_prime Q 0 c hc⟩

theorem zeroth_coordinate_constant_of_normal_weight_comparison
    (Q : Ideal (MvPolynomial (Fin (m + 1)) C)) [Q.IsPrime]
    (hy : polynomialResidueMap Q (X (0 : Fin (m + 1))) ≠ 0)
    (hq : primeNormalProjection Q ≠ 0)
    (w cost : Fin (m + 1) → ℝ) (M : ℝ)
    (hcomparison : ∀ A B,
      IsNormalBasis (K := PolynomialResidueField Q) (primeCoordinateNormals Q) A →
      IsNormalBasis (K := PolynomialResidueField Q) (primeLogarithmicNormals Q hy) B →
      (∏ j ∈ A, w j) ≤ M * ∏ j ∈ B, cost j)
    (hseparated : ∀ A B : Finset (Fin (m + 1)), A.card = B.card →
      ∀ i, i ≠ 0 → i ∈ A → i ∉ B →
      (∀ j, i < j → (j ∈ A ↔ j ∈ B)) →
      M * (∏ j ∈ B, cost j) < ∏ j ∈ A, w j) :
    ∃ c : C, X (0 : Fin (m + 1)) - MvPolynomial.C c ∈ Q := by
  apply zeroth_coordinate_constant_of_normal_separation Q hy hq
  exact weighted_normalBasis_exclusion (primeCoordinateNormals Q)
    (primeLogarithmicNormals Q hy) w cost M hcomparison hseparated

theorem prime_component_constant_of_weight_comparison
    (Q : Ideal (MvPolynomial (Fin (m + 1)) C)) [Q.IsPrime]
    (hQ : Q ≠ ⊥) (hy : X (0 : Fin (m + 1)) ∉ Q)
    (w cost : Fin (m + 1) → ℝ) (M : ℝ)
    (hcomparison : ∀ A B,
      IsNormalBasis (K := PolynomialResidueField Q) (primeCoordinateNormals Q) A →
      IsNormalBasis (K := PolynomialResidueField Q)
        (primeLogarithmicNormals Q (fun h => hy ((polynomialResidueMap_eq_zero_iff Q _).mp h))) B →
      (∏ j ∈ A, w j) ≤ M * ∏ j ∈ B, cost j)
    (hseparated : ∀ A B : Finset (Fin (m + 1)), A.card = B.card →
      ∀ i, i ≠ 0 → i ∈ A → i ∉ B →
      (∀ j, i < j → (j ∈ A ↔ j ∈ B)) →
      M * (∏ j ∈ B, cost j) < ∏ j ∈ A, w j) :
    ∃ c : C, X (0 : Fin (m + 1)) - MvPolynomial.C c ∈ Q := by
  exact zeroth_coordinate_constant_of_normal_weight_comparison Q
    (fun h => hy ((polynomialResidueMap_eq_zero_iff Q _).mp h))
    (polynomialPrimeNormal_mkQ_ne_zero Q hQ) w cost M hcomparison hseparated

omit [CharZero C] [IsAlgClosed C] in
theorem constant_coordinate_eq_one_of_center
    (Q : Ideal (MvPolynomial (Fin (m + 1)) C)) (a : Fin (m + 1) → C)
    (ha : a 0 = 1) (hpoint : ∀ p ∈ Q, MvPolynomial.eval a p = 0)
    (hconstant : ∃ c : C, X (0 : Fin (m + 1)) - MvPolynomial.C c ∈ Q) :
    X (0 : Fin (m + 1)) - 1 ∈ Q := by
  obtain ⟨c, hc⟩ := hconstant
  have he := hpoint _ hc
  simp only [eval_sub, eval_X, eval_C, ha, sub_eq_zero] at he
  simpa only [← he, map_one] using hc

end PiExponent

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/PrimeResidueAlgebraEquiv.lean <==
import Mathlib.RingTheory.AlgebraicIndependent.Basic
import Mathlib.RingTheory.LocalRing.ResidueField.Ideal
import OAI.NumberTheory.PiExponent.LocalAlgebra.LocalizationQuotientParameters

namespace OAI

noncomputable section
namespace PiExponentJets.PolynomialLocalResidueResolution

variable {K R S : Type*} [CommRing K] [CommRing R] [CommRing S]
variable [Algebra K R] [Algebra K S]
variable (e : R ≃ₐ[K] S) (P : Ideal R) [P.IsPrime]

instance primeResidueImage_isPrime : (P.map e.toRingHom).IsPrime :=
  Ideal.map_isPrime_of_equiv e

def primeResidueRingEquiv : P.ResidueField ≃+* (P.map e.toRingHom).ResidueField :=
  IsLocalRing.ResidueField.mapEquiv
    (PiExponentSiegel.W23.atPrimeEquivOfRingEquiv e.toRingEquiv P)

@[simp] theorem primeResidueRingEquiv_algebraMap (r : R) :
    primeResidueRingEquiv e P (algebraMap R P.ResidueField r) =
      algebraMap S (P.map e.toRingHom).ResidueField (e r) := by
  change IsLocalRing.residue (Localization.AtPrime (P.map e.toRingHom))
      (PiExponentSiegel.W23.atPrimeEquivOfRingEquiv e.toRingEquiv P
        (algebraMap R (Localization.AtPrime P) r)) =
    IsLocalRing.residue (Localization.AtPrime (P.map e.toRingHom))
      (algebraMap S (Localization.AtPrime (P.map e.toRingHom)) (e r))
  exact congrArg (IsLocalRing.residue (Localization.AtPrime (P.map e.toRingHom)))
    (PiExponentSiegel.W23.atPrimeEquivOfRingEquiv_algebraMap e.toRingEquiv P r)

def primeResidueAlgEquiv : P.ResidueField ≃ₐ[K] (P.map e.toRingHom).ResidueField where
  __ := primeResidueRingEquiv e P
  commutes' a := by
    change primeResidueRingEquiv e P (algebraMap K P.ResidueField a) = _
    rw [IsScalarTower.algebraMap_apply K R P.ResidueField,
      primeResidueRingEquiv_algebraMap, e.commutes]
    exact (IsScalarTower.algebraMap_apply K S (P.map e.toRingHom).ResidueField a).symm

@[simp] theorem primeResidueAlgEquiv_algebraMap (r : R) :
    primeResidueAlgEquiv e P (algebraMap R P.ResidueField r) =
      algebraMap S (P.map e.toRingHom).ResidueField (e r) :=
  primeResidueRingEquiv_algebraMap e P r

theorem primeResidueAlgEquiv_transcendenceBasis {ι : Type*} (x : ι → P.ResidueField)
    (hx : IsTranscendenceBasis K x) :
    IsTranscendenceBasis K (fun i => primeResidueAlgEquiv e P (x i)) :=
  (primeResidueAlgEquiv e P).isTranscendenceBasis hx

end PiExponentJets.PolynomialLocalResidueResolution

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/PrimeWeightedBezout.lean <==
import OAI.NumberTheory.PiExponent.Approximation.CoordinateSliceComparison
import OAI.NumberTheory.PiExponent.Jets.PrimeNormalCotangent
import OAI.NumberTheory.PiExponent.LocalAlgebra.WeightedBezoutBound

namespace OAI

noncomputable section
namespace PiExponent.PrimeWeightedBezout

open scoped BigOperators
open CoordinateFiniteSlice CoordinateSliceComparison NormalBasisRigidity WeightedSliceDegree

theorem weighted_prime_length_bound {n : ℕ}
    (Q : Ideal (MvPolynomial (Fin n) ℂ)) [Q.IsPrime]
    (A : Finset (Fin n))
    (hA : IsNormalBasis (K := Q.ResidueField)
      (fun i => (polynomialTangent (primeResidueMap Q) Q).mkQ
        (Pi.basisFun Q.ResidueField _ i)) A)
    {J : Type*} (f : J → MvPolynomial (Fin n) ℂ)
    (hQ : Q ∈ (Ideal.span (Set.range f)).minimalPrimes)
    (rho : Fin n → ℚ) (hrho : ∀ i, 0 < rho i)
    (N : ℝ) (hN : 0 ≤ N)
    (hdegree : ∀ j, ∀ d ∈ (f j).support,
      (∑ i ∈ d.support, (d i : ℝ) * (rho i : ℝ)) ≤ N) :
    ∃ L : ℕ, primeLength Q (Ideal.span (Set.range f)) = L ∧
      (L : ℝ) ≤ N ^ A.card / ∏ i ∈ A, (rho i : ℝ) := by
  let : Infinite Q.ResidueField := Infinite.of_injective
    (algebraMap ℂ Q.ResidueField) (algebraMap ℂ Q.ResidueField).injective
  have hminimal := sliceFamily_mem_minimalPrimes_of_normalBasis Q A hA f hQ
  have hlength := length_eq_sliceFamily_of_normalBasis Q A hA f
  have hrhoR (i : Fin n) : (0 : ℝ) < rho i := by exact_mod_cast hrho i
  have hsliceDegree : ∀ j, ∀ d ∈
      (enumeratedSliceMap A (residueCoordinates Q) (f j)).support,
      (∑ i ∈ d.support, (d i : ℝ) * (rho (A.equivFin.symm i) : ℝ)) ≤ N := by
    intro j
    exact supportBound_enumeratedSliceMap_sum A (residueCoordinates Q)
      (fun i => (rho i : ℝ)) (fun i => (hrhoR i).le) N (f j) (hdegree j)
  obtain ⟨L, hL, hupper⟩ := WeightedBezout.rational_pointLength_bound
    Q.ResidueField (fun j => enumeratedSliceMap A (residueCoordinates Q) (f j))
    (slicePoint Q A) (fun i => rho (A.equivFin.symm i)) (fun i => hrho _) N hN
    hsliceDegree hminimal
  refine ⟨L, hlength.trans hL, ?_⟩
  have hp : (∏ i : Fin A.card, (rho (A.equivFin.symm i) : ℝ)) =
      ∏ i ∈ A, (rho i : ℝ) := by
    calc
      _ = ∏ i : A, (rho i : ℝ) :=
        Fintype.prod_equiv A.equivFin.symm _ _ (fun _ => rfl)
      _ = _ := Finset.prod_coe_sort A (fun i => (rho i : ℝ))
  simpa only [hp] using hupper

end PiExponent.PrimeWeightedBezout
end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/PrincipalQuotientDimension.lean <==
import Mathlib.RingTheory.Ideal.KrullsHeightTheorem
import Mathlib.RingTheory.KrullDimension.NonZeroDivisors
import OAI.NumberTheory.PiExponent.LocalAlgebra.ClosedPointLocalDimension

namespace OAI

namespace PiExponent.GeometrySupport.PrincipalQuotientDimension

variable (k R : Type*) [Field k] [CommRing R] [IsDomain R]
  [Algebra k R] [Algebra.FiniteType k R]

include k

theorem le_quotient_succ (a : R) (hu : ¬ IsUnit a) :
    ringKrullDim R ≤ ringKrullDim (R ⧸ Ideal.span {a}) + 1 := by
  let : IsNoetherianRing R := Algebra.FiniteType.isNoetherianRing k R
  obtain ⟨m, hm, ham⟩ := Ideal.exists_le_maximal (Ideal.span {a})
    (Ideal.span_singleton_ne_top hu)
  let : m.IsMaximal := hm
  rw [← PiExponentJets.W29.affineDomain_maximal_height k R m]
  exact Ideal.height_le_ringKrullDim_quotient_add_one
    (ham (Ideal.subset_span (by simp)))

theorem quotient_succ_eq (a : R) (ha : a ≠ 0) (hu : ¬ IsUnit a) :
    ringKrullDim (R ⧸ Ideal.span {a}) + 1 = ringKrullDim R := by
  exact le_antisymm
    (ringKrullDim_quotient_succ_le_of_nonZeroDivisor
      (mem_nonZeroDivisors_of_ne_zero ha))
    (le_quotient_succ k R a hu)

end PiExponent.GeometrySupport.PrincipalQuotientDimension

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/QuotientLengthEquivalence.lean <==
import Mathlib.RingTheory.Ideal.Quotient.Operations
import Mathlib.RingTheory.Length

namespace OAI

namespace PiExponentJets.W22

theorem length_eq_of_semilinear_bijective
    {R S M N : Type*} [Ring R] [Ring S] [AddCommGroup M] [AddCommGroup N]
    [Module R M] [Module S N]
    (σ : R →+* S) [RingHomSurjective σ]
    (f : M →ₛₗ[σ] N) (hf : Function.Bijective f) :
    Module.length R M = Module.length S N := by
  rw [Module.length, Module.length, WithBot.unbot_inj,
    Order.krullDim_eq_of_orderIso (Submodule.orderIsoMapComapOfBijective f hf)]

theorem quotient_length_eq_of_ringEquiv
    {R S : Type*} [CommRing R] [CommRing S]
    (e : R ≃+* S) (I : Ideal R) (J : Ideal S)
    (hIJ : J = I.map e.toRingHom) :
    Module.length R (R ⧸ I) = Module.length S (S ⧸ J) := by
  let eQ : R ⧸ I ≃+* S ⧸ J := Ideal.quotientEquiv I J e hIJ
  let f : (R ⧸ I) →ₛₗ[e.toRingHom] (S ⧸ J) :=
    { toFun := eQ
      map_add' := eQ.map_add
      map_smul' := by
        intro r x
        change eQ ((Ideal.Quotient.mk I r) * x) =
          Ideal.Quotient.mk J (e r) * eQ x
        rw [map_mul]
        change Ideal.quotientEquiv I J e hIJ (Ideal.Quotient.mk I r) * eQ x = _
        rfl }
  let : RingHomSurjective e.toRingHom := ⟨e.surjective⟩
  exact length_eq_of_semilinear_bijective e.toRingHom f eQ.bijective

end PiExponentJets.W22

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/QuotientLocalizedLength.lean <==
import Mathlib.RingTheory.Length
import OAI.NumberTheory.PiExponent.LocalAlgebra.LocalizationQuotientParameters
import OAI.NumberTheory.PiExponent.LocalAlgebra.QuotientLengthEquivalence

namespace OAI

noncomputable section
namespace PiExponentSiegel.W23

theorem intrinsic_length_eq_of_ringEquiv {R S : Type*} [CommRing R] [CommRing S]
    (e : R ≃+* S) : Module.length R R = Module.length S S := by
  let : RingHomSurjective e.toRingHom := ⟨e.surjective⟩
  let f : R →ₛₗ[e.toRingHom] S :=
    { toFun := e
      map_add' := e.map_add'
      map_smul' := by
        intro r x
        exact e.map_mul' r x }
  exact PiExponentJets.W22.length_eq_of_semilinear_bijective
    e.toRingHom f e.bijective

theorem quotient_module_length_eq_intrinsic {R : Type*} [CommRing R] (I : Ideal R) :
    Module.length R (R ⧸ I) = Module.length (R ⧸ I) (R ⧸ I) := by
  have hq : Function.Surjective (algebraMap R (R ⧸ I)) := Ideal.Quotient.mk_surjective
  exact Module.length_eq_of_surjective (M := R ⧸ I) hq

variable {A : Type*} [CommRing A] (I P : Ideal A) [P.IsPrime] (hI : I ≤ P)

theorem parameterLocalizationMap_surjective :
    Function.Surjective (parameterLocalizationMap I P hI) := by
  intro y
  obtain ⟨x, hx⟩ := (localizationQuotientParametersEquiv I P hI).surjective y
  obtain ⟨z, rfl⟩ := Ideal.Quotient.mk_surjective x
  exact ⟨z, hx⟩

theorem quotient_localized_length_eq :
    Module.length (Localization.AtPrime P)
      (Localization.AtPrime P ⧸ parameterLocalizedIdeal I P) =
    Module.length (Localization.AtPrime (quotientParameterPrime I P hI))
      (Localization.AtPrime (quotientParameterPrime I P hI)) := by
  calc
    Module.length (Localization.AtPrime P)
        (Localization.AtPrime P ⧸ parameterLocalizedIdeal I P) =
      Module.length (Localization.AtPrime P ⧸ parameterLocalizedIdeal I P)
        (Localization.AtPrime P ⧸ parameterLocalizedIdeal I P) :=
      quotient_module_length_eq_intrinsic (parameterLocalizedIdeal I P)
    _ = Module.length (Localization.AtPrime (quotientParameterPrime I P hI))
        (Localization.AtPrime (quotientParameterPrime I P hI)) :=
      intrinsic_length_eq_of_ringEquiv (localizationQuotientParametersEquiv I P hI)

theorem quotient_localized_length_eq_explicit :
    Module.length (Localization.AtPrime P)
      (Localization.AtPrime P ⧸ I.map (algebraMap A (Localization.AtPrime P))) =
    Module.length (Localization.AtPrime (quotientParameterPrime I P hI))
      (Localization.AtPrime (quotientParameterPrime I P hI)) :=
  quotient_localized_length_eq I P hI

end PiExponentSiegel.W23

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/QuotientPrimeResidueBasis.lean <==
import Mathlib.RingTheory.AlgebraicIndependent.TranscendenceBasis
import Mathlib.RingTheory.LocalRing.ResidueField.Ideal

namespace OAI

noncomputable section
namespace PiExponentJets.W24

section Surjective

variable {k A B : Type*} [CommRing k] [CommRing A] [CommRing B]
  [Algebra k A] [Algebra k B]

def surjective_prime_residueAlgEquiv
    (f : A →ₐ[k] B) (hf : Function.Surjective f)
    (P : Ideal A) [P.IsPrime] (Q : Ideal B) [Q.IsPrime]
    (hPQ : P = Q.comap f.toRingHom) : P.ResidueField ≃ₐ[k] Q.ResidueField :=
  AlgEquiv.ofBijective (Ideal.ResidueField.mapₐ P Q f hPQ)
    ((RingHom.surjectiveOnStalks_of_surjective hf).residueFieldMap_bijective P Q hPQ)

@[simp] theorem surjective_prime_residueAlgEquiv_algebraMap
    (f : A →ₐ[k] B) (hf : Function.Surjective f)
    (P : Ideal A) [P.IsPrime] (Q : Ideal B) [Q.IsPrime]
    (hPQ : P = Q.comap f.toRingHom) (a : A) :
    surjective_prime_residueAlgEquiv f hf P Q hPQ (algebraMap A P.ResidueField a) =
      algebraMap B Q.ResidueField (f a) :=
  Ideal.ResidueField.map_algebraMap P Q f.toRingHom hPQ a

theorem surjective_prime_residueAlgEquiv_basis
    (f : A →ₐ[k] B) (hf : Function.Surjective f)
    (P : Ideal A) [P.IsPrime] (Q : Ideal B) [Q.IsPrime]
    (hPQ : P = Q.comap f.toRingHom)
    {ι : Type*} (b : ι → P.ResidueField) (hb : IsTranscendenceBasis k b) :
    IsTranscendenceBasis k (fun i => surjective_prime_residueAlgEquiv f hf P Q hPQ (b i)) :=
  (surjective_prime_residueAlgEquiv f hf P Q hPQ).isTranscendenceBasis hb

end Surjective

variable {k A : Type*} [CommRing k] [CommRing A] [Algebra k A]

theorem quotient_prime_comap (P Q : Ideal A) (hPQ : P ≤ Q) :
    (Q.map (Ideal.Quotient.mk P)).comap (Ideal.Quotient.mk P) = Q := by
  rw [Ideal.comap_map_of_surjective _ Ideal.Quotient.mk_surjective]
  change Q ⊔ RingHom.ker (Ideal.Quotient.mk P) = Q
  rw [Ideal.mk_ker, sup_eq_left.mpr hPQ]

def quotientPrimeResidueAlgEquiv
    (P Q : Ideal A) [Q.IsPrime] (hPQ : P ≤ Q) :
    letI : (Q.map (Ideal.Quotient.mk P)).IsPrime :=
      Ideal.map_isPrime_of_surjective Ideal.Quotient.mk_surjective
        (by rw [Ideal.mk_ker]; exact hPQ)
    Q.ResidueField ≃ₐ[k] (Q.map (Ideal.Quotient.mk P)).ResidueField := by
  letI : (Q.map (Ideal.Quotient.mk P)).IsPrime :=
    Ideal.map_isPrime_of_surjective Ideal.Quotient.mk_surjective
      (by rw [Ideal.mk_ker]; exact hPQ)
  exact surjective_prime_residueAlgEquiv (Ideal.Quotient.mkₐ k P)
    Ideal.Quotient.mk_surjective Q (Q.map (Ideal.Quotient.mk P))
    (quotient_prime_comap P Q hPQ).symm

theorem quotientPrimeResidueAlgEquiv_basis
    (P Q : Ideal A) [Q.IsPrime] (hPQ : P ≤ Q)
    {ι : Type*} (b : ι → Q.ResidueField) (hb : IsTranscendenceBasis k b) :
    letI : (Q.map (Ideal.Quotient.mk P)).IsPrime :=
      Ideal.map_isPrime_of_surjective Ideal.Quotient.mk_surjective
        (by rw [Ideal.mk_ker]; exact hPQ)
    IsTranscendenceBasis k (fun i => quotientPrimeResidueAlgEquiv (k := k) P Q hPQ (b i)) := by
  exact (quotientPrimeResidueAlgEquiv (k := k) P Q hPQ).isTranscendenceBasis hb

end PiExponentJets.W24

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/QuotientSections.lean <==
import Mathlib.Algebra.Regular.Defs
import Mathlib.RingTheory.Ideal.Quotient.Operations
import OAI.NumberTheory.PiExponent.Polynomials.HomogeneousSections

namespace OAI

namespace PiExponentJets.W64

variable {k σ : Type*} [Field k] [Finite σ]

noncomputable def quotientSection (I : Ideal (MvPolynomial σ k)) (n : ℕ) :
    Submodule k (MvPolynomial σ k ⧸ I) :=
  (MvPolynomial.homogeneousSubmodule σ k n).map (Ideal.Quotient.mkₐ k I).toLinearMap

noncomputable instance quotientSection_finite (I : Ideal (MvPolynomial σ k)) (n : ℕ) :
    Module.Finite k (quotientSection I n) := by
  unfold quotientSection
  infer_instance

noncomputable def quotientSectionMultiply (I : Ideal (MvPolynomial σ k))
    {d : ℕ} (f : MvPolynomial σ k) (hf : f.IsHomogeneous d) (n : ℕ) :
    quotientSection I n →ₗ[k] quotientSection I (n + d) where
  toFun x := ⟨x.1 * Ideal.Quotient.mk I f, by
    obtain ⟨p, hp, hpx⟩ := Submodule.mem_map.mp x.2
    apply Submodule.mem_map.mpr
    refine ⟨p * f, hp.mul hf, ?_⟩
    change Ideal.Quotient.mk I (p * f) = x.1 * Ideal.Quotient.mk I f
    rw [map_mul]
    exact congrArg (fun y => y * Ideal.Quotient.mk I f) hpx⟩
  map_add' x y := by apply Subtype.ext; exact add_mul _ _ _
  map_smul' c x := by apply Subtype.ext; exact smul_mul_assoc _ _ _

omit [Finite σ] in
theorem quotientSectionMultiply_injective (I : Ideal (MvPolynomial σ k))
    {d : ℕ} (f : MvPolynomial σ k) (hf : f.IsHomogeneous d)
    (hreg : IsRightRegular (Ideal.Quotient.mk I f)) (n : ℕ) :
    Function.Injective (quotientSectionMultiply I f hf n) := by
  intro x y h
  apply Subtype.ext
  exact hreg (congrArg Subtype.val h)

theorem quotientSectionCokernel_finrank_add (I : Ideal (MvPolynomial σ k))
    {d : ℕ} (f : MvPolynomial σ k) (hf : f.IsHomogeneous d)
    (hreg : IsRightRegular (Ideal.Quotient.mk I f)) (n : ℕ) :
    Module.finrank k
        (quotientSection I (n + d) ⧸
          LinearMap.range (quotientSectionMultiply I f hf n)) +
      Module.finrank k (quotientSection I n) =
      Module.finrank k (quotientSection I (n + d)) := by
  have hi := quotientSectionMultiply_injective I f hf hreg n
  simpa only [LinearMap.finrank_range_of_inj hi] using
    (LinearMap.range (quotientSectionMultiply I f hf n)).finrank_quotient_add_finrank

end PiExponentJets.W64

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/RamifiedLocalLength.lean <==
import Mathlib.RingTheory.LocalRing.Length
import Mathlib.RingTheory.LocalRing.Quotient
import Mathlib.RingTheory.LocalRing.ResidueField.Basic
import Mathlib.Tactic

namespace OAI

open IsLocalRing TensorProduct

namespace PiExponent.RamifiedLocalLength

theorem residueField_map_surjective_of_mod_surjective
    {R S : Type*} [CommRing R] [CommRing S]
    (P : Ideal R) [P.IsPrime] (Q : Ideal S) [Q.IsMaximal]
    (f : R →+* S) (hPQ : P = Q.comap f)
    (hs : ∀ y : S, ∃ x : R, y - f x ∈ Q) :
    Function.Surjective (Ideal.ResidueField.map P Q f hPQ) := by
  intro z
  obtain ⟨y, rfl⟩ := Q.algebraMap_residueField_surjective z
  obtain ⟨x, hx⟩ := hs y
  refine ⟨algebraMap R P.ResidueField x, ?_⟩
  rw [Ideal.ResidueField.map_algebraMap]
  have hz := (Ideal.algebraMap_residueField_eq_zero (I := Q)).mpr hx
  rw [map_sub, sub_eq_zero] at hz
  exact hz.symm

variable {A B : Type*} [CommRing A] [CommRing B]
  [IsLocalRing A] [IsLocalRing B] [Algebra A B]
  [IsLocalHom (algebraMap A B)] [Module.Free A B] [Module.Finite A B]

theorem closed_fibre_length_eq_finrank
    (hres : Function.Surjective (algebraMap (ResidueField A) (ResidueField B))) :
    Module.length B (B ⧸ (maximalIdeal A).map (algebraMap A B)) =
      (Module.finrank A B : ℕ∞) := by
  let I : Ideal B := (maximalIdeal A).map (algebraMap A B)
  have hreslen : Module.length (ResidueField A) (ResidueField B) = 1 := by
    rw [Module.length_eq_of_surjective hres]
    exact Module.length_eq_one _ _
  have hrestrict := IsLocalRing.length_restrictScalars A B (B ⧸ I)
  rw [hreslen, mul_one] at hrestrict
  rw [← hrestrict]
  let : Field (A ⧸ maximalIdeal A) := Ideal.Quotient.field (maximalIdeal A)
  let : Module.Finite (A ⧸ maximalIdeal A) (B ⧸ I) :=
    Module.Finite.of_restrictScalars_finite A _ _
  calc
    Module.length A (B ⧸ I) = Module.length (A ⧸ maximalIdeal A) (B ⧸ I) :=
      Module.length_eq_of_surjective Ideal.Quotient.mk_surjective
    _ = (Module.finrank (A ⧸ maximalIdeal A) (B ⧸ I) : ℕ∞) :=
      Module.length_eq_finrank _ _
    _ = (Module.finrank A B : ℕ∞) := by
      rw [IsLocalRing.finrank_quotient_map]

theorem length_baseChange_eq_finrank_mul
    (hres : Function.Surjective (algebraMap (ResidueField A) (ResidueField B)))
    (M : Type*) [AddCommGroup M] [Module A M] :
    Module.length B (B ⊗[A] M) =
      Module.length A M * (Module.finrank A B : ℕ∞) := by
  rw [IsLocalRing.length_baseChange, closed_fibre_length_eq_finrank hres]

theorem length_quotient_map_eq_finrank_mul
    (hres : Function.Surjective (algebraMap (ResidueField A) (ResidueField B)))
    (I : Ideal A) :
    Module.length B (B ⧸ I.map (algebraMap A B)) =
      Module.length A (A ⧸ I) * (Module.finrank A B : ℕ∞) := by
  rw [(Algebra.TensorProduct.quotIdealMapEquivTensorQuot B I).toLinearEquiv.length_eq]
  exact length_baseChange_eq_finrank_mul hres (A ⧸ I)

end PiExponent.RamifiedLocalLength

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/RamifiedLocalization.lean <==
import Mathlib.RingTheory.Localization.AtPrime.Extension
import Mathlib.RingTheory.Localization.Free
import Mathlib.Tactic

namespace OAI

namespace PiExponent.RamifiedLocalLength

open IsLocalRing

theorem scalarLocalization_isAtPrime_of_unique_fibre
    {R S : Type*} [CommRing R] [CommRing S] [Algebra R S]
    (p : Ideal R) [p.IsPrime] (P : Ideal S) [P.IsMaximal] [P.LiesOver p]
    (Rₚ Sₚ : Type*) [CommRing Rₚ] [CommRing Sₚ]
    [Algebra R Rₚ] [IsLocalization.AtPrime Rₚ p] [IsLocalRing Rₚ]
    [Algebra S Sₚ] [IsLocalization (Algebra.algebraMapSubmonoid S p.primeCompl) Sₚ]
    [Algebra R Sₚ] [Algebra Rₚ Sₚ]
    [IsScalarTower R S Sₚ] [IsScalarTower R Rₚ Sₚ]
    [Algebra.IsIntegral Rₚ Sₚ]
    (hunique : ∀ Q : Ideal S, Q.IsPrime → p ≤ Q.under R → Q = P) :
    IsLocalization.AtPrime Sₚ P := by
  let M := Algebra.algebraMapSubmonoid S p.primeCompl
  have hmapmax : (P.map (algebraMap S Sₚ)).IsMaximal :=
    IsLocalization.isMaximal_of_isMaximal_disjoint M Sₚ P
      (Ideal.disjoint_primeCompl_of_liesOver P p)
  have huniqueMax : ∀ Q : Ideal Sₚ, Q.IsMaximal → Q = P.map (algebraMap S Sₚ) := by
    intro Q hQ
    let : Q.IsMaximal := hQ
    have hQP : Q.LiesOver (maximalIdeal Rₚ) :=
      (IsLocalization.AtPrime.mem_primesOver_of_isPrime Rₚ Sₚ).2
    let : Q.LiesOver (maximalIdeal Rₚ) := hQP
    have hQp : (Q.under S).LiesOver p :=
      IsLocalization.AtPrime.liesOver_comap_of_liesOver p Rₚ Q
    let : (Q.under S).LiesOver p := hQp
    have hEq : Q.under S = P :=
      hunique (Q.under S) inferInstance (Ideal.over_def (Q.under S) p).le
    calc
      Q = (Q.under S).map (algebraMap S Sₚ) := (IsLocalization.map_under M Sₚ Q).symm
      _ = P.map (algebraMap S Sₚ) := by rw [hEq]
  let : IsLocalRing Sₚ := IsLocalRing.of_unique_max_ideal
    ⟨P.map (algebraMap S Sₚ), hmapmax, huniqueMax⟩
  have hmax : maximalIdeal Sₚ = P.map (algebraMap S Sₚ) :=
    (IsLocalRing.eq_maximalIdeal hmapmax).symm
  have hcomap : (maximalIdeal Sₚ).under S = P := by
    rw [hmax]
    exact IsLocalization.AtPrime.under_map_of_isMaximal S p Sₚ P
  apply IsLocalization.of_le M P.primeCompl
  · intro x hx
    exact fun hmem => Set.disjoint_left.mp (Ideal.disjoint_primeCompl_of_liesOver P p) hx hmem
  · intro r hr
    by_contra hu
    have hm : algebraMap S Sₚ r ∈ maximalIdeal Sₚ := hu
    have hrmem : r ∈ P := by
      rw [← hcomap]
      exact hm
    exact hr hrmem

noncomputable def basis_atPrime_of_unique_fibre
    {R S : Type*} [CommRing R] [CommRing S] [Algebra R S]
    (p : Ideal R) [p.IsPrime] (P : Ideal S) [P.IsMaximal] [P.LiesOver p]
    [Algebra (Localization.AtPrime p) (Localization.AtPrime P)]
    [IsScalarTower R (Localization.AtPrime p) (Localization.AtPrime P)]
    {ι : Type*} [Fintype ι] (b : Module.Basis ι R S)
    (hunique : ∀ Q : Ideal S, Q.IsPrime → p ≤ Q.under R → Q = P) :
    Module.Basis ι (Localization.AtPrime p) (Localization.AtPrime P) := by
  let : Module.Finite R S := Module.Finite.of_basis b
  let T := Localization (Algebra.algebraMapSubmonoid S p.primeCompl)
  let : IsLocalization.AtPrime T P :=
    scalarLocalization_isAtPrime_of_unique_fibre p P (Localization.AtPrime p) T hunique
  let e : T ≃ₐ[Localization.AtPrime p] Localization.AtPrime P :=
    ((IsLocalization.algEquiv P.primeCompl T (Localization.AtPrime P)).restrictScalars R).extendScalarsOfIsLocalization
       (Localization.AtPrime p) p.primeCompl
  exact (b.localizationLocalization (Localization.AtPrime p) p.primeCompl T).map e.toLinearEquiv

theorem finrank_atPrime_of_unique_fibre
    {R S : Type*} [CommRing R] [CommRing S] [Algebra R S]
    (p : Ideal R) [p.IsPrime] (P : Ideal S) [P.IsMaximal] [P.LiesOver p]
    [Algebra (Localization.AtPrime p) (Localization.AtPrime P)]
    [IsScalarTower R (Localization.AtPrime p) (Localization.AtPrime P)]
    {ι : Type*} [Fintype ι] (b : Module.Basis ι R S)
    (hunique : ∀ Q : Ideal S, Q.IsPrime → p ≤ Q.under R → Q = P) :
    Module.finrank (Localization.AtPrime p) (Localization.AtPrime P) = Fintype.card ι :=
  Module.finrank_eq_card_basis (basis_atPrime_of_unique_fibre p P b hunique)

end PiExponent.RamifiedLocalLength

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/RamifiedPointMap.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.RamifiedLocalLength
import OAI.NumberTheory.PiExponent.LocalAlgebra.WeightedBezout

namespace OAI

namespace PiExponent.RamifiedLocalLength

open IsLocalRing WeightedBezout

variable {k σ : Type*} [Field k]

noncomputable def translatedPowerLocalMap (w : σ → ℕ) (a : σ → k)
    (hw : ∀ i, 0 < w i) :
    Localization.AtPrime (pointIdeal a) →ₐ[k]
      Localization.AtPrime (pointIdeal (0 : σ → k)) :=
  Localization.localAlgHom (pointIdeal a) (pointIdeal (0 : σ → k))
    (translatedPowerSubstitution w a)
    (translatedPowerSubstitution_comap_origin w a hw).symm

instance translatedPowerLocalMap_isLocalHom (w : σ → ℕ) (a : σ → k)
    (hw : ∀ i, 0 < w i) :
    IsLocalHom (translatedPowerLocalMap w a hw).toRingHom :=
  Localization.isLocalHom_localRingHom _ _ _
    (translatedPowerSubstitution_comap_origin w a hw).symm

@[simp] theorem translatedPowerLocalMap_algebraMap (w : σ → ℕ) (a : σ → k)
    (hw : ∀ i, 0 < w i) (p : MvPolynomial σ k) :
    translatedPowerLocalMap w a hw
      (algebraMap _ (Localization.AtPrime (pointIdeal a)) p) =
      algebraMap _ (Localization.AtPrime (pointIdeal (0 : σ → k)))
        (translatedPowerSubstitution w a p) :=
  Localization.localRingHom_to_map _ _ _
    (translatedPowerSubstitution_comap_origin w a hw).symm p

theorem translatedPowerLocalResidue_surjective (w : σ → ℕ) (a : σ → k)
    (hw : ∀ i, 0 < w i) :
    Function.Surjective (IsLocalRing.ResidueField.map
      (translatedPowerLocalMap w a hw).toRingHom) := by
  apply residueField_map_surjective_of_mod_surjective
    (pointIdeal a) (pointIdeal (0 : σ → k))
    (translatedPowerSubstitution w a).toRingHom
    (translatedPowerSubstitution_comap_origin w a hw).symm
  intro p
  refine ⟨MvPolynomial.C (MvPolynomial.aeval (0 : σ → k) p), ?_⟩
  simp [mem_pointIdeal]

theorem translatedPowerLocalMap_ideal_map (w : σ → ℕ) (a : σ → k)
    (hw : ∀ i, 0 < w i) (I : Ideal (MvPolynomial σ k)) :
    (I.map (algebraMap _ (Localization.AtPrime (pointIdeal a)))).map
        (translatedPowerLocalMap w a hw).toRingHom =
      (I.map (translatedPowerSubstitution w a).toRingHom).map
        (algebraMap _ (Localization.AtPrime (pointIdeal (0 : σ → k)))) := by
  rw [Ideal.map_map, Ideal.map_map]
  congr 1
  apply RingHom.ext
  intro p
  exact translatedPowerLocalMap_algebraMap w a hw p

@[instance_reducible] noncomputable def translatedPowerLocalAlgebra (w : σ → ℕ) (a : σ → k)
    (hw : ∀ i, 0 < w i) :
    Algebra (Localization.AtPrime (pointIdeal a))
      (Localization.AtPrime (pointIdeal (0 : σ → k))) :=
  (translatedPowerLocalMap w a hw).toRingHom.toAlgebra

end PiExponent.RamifiedLocalLength

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/RamifiedPowerLength.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.RamifiedLocalization
import OAI.NumberTheory.PiExponent.LocalAlgebra.RamifiedPointMap
import OAI.NumberTheory.PiExponent.Polynomials.TranslatedPowerCover

namespace OAI

namespace PiExponent.RamifiedLocalLength

open WeightedBezout
open scoped BigOperators

noncomputable section

variable {σ k : Type*} [Fintype σ] [Field k]

abbrev coverOriginIdeal (w : σ → ℕ) (a : σ → k) :
    Ideal (TranslatedPowerCover.Ring w a) :=
  (pointIdeal (0 : σ → k)).comap (TranslatedPowerCover.toPolynomial w a).toRingHom

instance coverOriginIdeal_isMaximal (w : σ → ℕ) (a : σ → k) :
    (coverOriginIdeal w a).IsMaximal :=
  Ideal.comap_isMaximal_of_surjective _ (TranslatedPowerCover.toPolynomial w a).surjective

omit [Fintype σ] in
theorem coverOriginIdeal_liesOver (w : σ → ℕ) (a : σ → k) (hw : ∀ i, 0 < w i) :
    (coverOriginIdeal w a).LiesOver (pointIdeal a) := by
  constructor
  change pointIdeal a =
    ((pointIdeal (0 : σ → k)).comap (TranslatedPowerCover.toPolynomial w a).toRingHom).comap
      (algebraMap (MvPolynomial σ k) (TranslatedPowerCover.Ring w a))
  rw [Ideal.comap_comap]
  exact (translatedPowerSubstitution_comap_origin w a hw).symm

omit [Fintype σ] in
theorem coverOriginIdeal_unique (w : σ → ℕ) (a : σ → k) (hw : ∀ i, 0 < w i)
    (Q : Ideal (TranslatedPowerCover.Ring w a)) (hQ : Q.IsPrime)
    (hQa : pointIdeal a ≤ Q.under (MvPolynomial σ k)) : Q = coverOriginIdeal w a := by
  let e := TranslatedPowerCover.toPolynomial w a
  let : Q.IsPrime := hQ
  have hmap : (Q.map e.toRingHom).IsPrime := Ideal.map_isPrime_of_equiv e
  let : (Q.map e.toRingHom).IsPrime := hmap
  have hcont : pointIdeal a ≤ (Q.map e.toRingHom).comap (translatedPowerSubstitution w a).toRingHom := by
    intro p hp
    exact Ideal.mem_map_of_mem e.toRingHom (hQa hp)
  have hle : pointIdeal (0 : σ → k) ≤ Q.map e.toRingHom := by
    rw [pointIdeal_eq_span]
    apply Ideal.span_le.mpr
    rintro polynomial ⟨index, rfl⟩
    have hcoordinate : MvPolynomial.X index - MvPolynomial.C (a index) ∈ pointIdeal a := by
      simp
    have hpower := hcont hcoordinate
    change translatedPowerSubstitution w a
      (MvPolynomial.X index - MvPolynomial.C (a index)) ∈ Q.map e.toRingHom at hpower
    have hvariable : MvPolynomial.X index ∈ Q.map e.toRingHom :=
      (hmap.pow_mem_iff_mem (w index) (hw index)).mp (by
        simpa only [map_sub, translatedPowerSubstitution_X, translatedPowerSubstitution_C,
          add_sub_cancel_left] using hpower)
    simpa using hvariable
  have hEq := ((inferInstance : (pointIdeal (0 : σ → k)).IsMaximal).eq_of_le
    hmap.ne_top hle).symm
  have hc := congrArg (Ideal.comap e.toRingHom) hEq
  rw [Ideal.comap_map_of_bijective e.toRingHom e.bijective] at hc
  exact hc

def coverOriginLocalEquiv (w : σ → ℕ) (a : σ → k) :
    Localization.AtPrime (coverOriginIdeal w a) ≃+*
      Localization.AtPrime (pointIdeal (0 : σ → k)) :=
  Localization.localRingEquiv (coverOriginIdeal w a) (pointIdeal (0 : σ → k))
    (TranslatedPowerCover.toPolynomial w a) rfl

def translatedPowerLocalBasis (w : σ → ℕ) (a : σ → k) (hw : ∀ i, 0 < w i) :
    letI := translatedPowerLocalAlgebra w a hw
    Module.Basis (∀ i, Fin (w i)) (Localization.AtPrime (pointIdeal a))
      (Localization.AtPrime (pointIdeal (0 : σ → k))) := by
  classical
  letI := translatedPowerLocalAlgebra w a hw
  let : (coverOriginIdeal w a).LiesOver (pointIdeal a) := coverOriginIdeal_liesOver w a hw
  letI := Localization.AtPrime.algebraOfLiesOver (pointIdeal a) (coverOriginIdeal w a)
  have hcomm : (coverOriginLocalEquiv w a).toRingHom.comp
        (algebraMap (Localization.AtPrime (pointIdeal a))
          (Localization.AtPrime (coverOriginIdeal w a))) =
      (translatedPowerLocalMap w a hw).toRingHom := by
    change (Localization.localRingHom (coverOriginIdeal w a) (pointIdeal (0 : σ → k))
      (TranslatedPowerCover.toPolynomial w a).toRingHom rfl).comp
        (Localization.localRingHom (pointIdeal a) (coverOriginIdeal w a)
          (algebraMap (MvPolynomial σ k) (TranslatedPowerCover.Ring w a))
          (Ideal.over_def (coverOriginIdeal w a) (pointIdeal a))) = _
    exact (Localization.localRingHom_comp (pointIdeal a) (coverOriginIdeal w a)
      (pointIdeal (0 : σ → k))
      (algebraMap (MvPolynomial σ k) (TranslatedPowerCover.Ring w a))
      (Ideal.over_def (coverOriginIdeal w a) (pointIdeal a))
      (TranslatedPowerCover.toPolynomial w a).toRingHom rfl).symm
  let e : Localization.AtPrime (coverOriginIdeal w a) ≃ₐ[Localization.AtPrime (pointIdeal a)]
      Localization.AtPrime (pointIdeal (0 : σ → k)) :=
    { __ := coverOriginLocalEquiv w a
      commutes' := fun x => RingHom.congr_fun hcomm x }
  exact (basis_atPrime_of_unique_fibre (pointIdeal a) (coverOriginIdeal w a)
    (TranslatedPowerCover.basis w a hw) (coverOriginIdeal_unique w a hw)).map e.toLinearEquiv

theorem translatedPowerLocal_finrank (w : σ → ℕ) (a : σ → k) (hw : ∀ i, 0 < w i) :
    letI := translatedPowerLocalAlgebra w a hw
    Module.finrank (Localization.AtPrime (pointIdeal a))
      (Localization.AtPrime (pointIdeal (0 : σ → k))) = ∏ i, w i := by
  classical
  let := translatedPowerLocalAlgebra w a hw
  rw [Module.finrank_eq_card_basis (translatedPowerLocalBasis w a hw)]
  simp [Fintype.card_pi]

theorem translatedPowerLocal_quotient_length (w : σ → ℕ) (a : σ → k)
    (hw : ∀ i, 0 < w i) (I : Ideal (MvPolynomial σ k)) :
    Module.length (Localization.AtPrime (pointIdeal (0 : σ → k)))
      (Localization.AtPrime (pointIdeal (0 : σ → k)) ⧸
        (I.map (translatedPowerSubstitution w a).toRingHom).map
          (algebraMap _ (Localization.AtPrime (pointIdeal (0 : σ → k))))) =
    Module.length (Localization.AtPrime (pointIdeal a))
      (Localization.AtPrime (pointIdeal a) ⧸
        I.map (algebraMap _ (Localization.AtPrime (pointIdeal a)))) *
      ((∏ i, w i : ℕ) : ℕ∞) := by
  classical
  let A := Localization.AtPrime (pointIdeal a)
  let B := Localization.AtPrime (pointIdeal (0 : σ → k))
  let := translatedPowerLocalAlgebra w a hw
  let : IsLocalHom (algebraMap A B) := translatedPowerLocalMap_isLocalHom w a hw
  let : Module.Free A B := Module.Free.of_basis (translatedPowerLocalBasis w a hw)
  let : Module.Finite A B := Module.Finite.of_basis (translatedPowerLocalBasis w a hw)
  have hres : Function.Surjective (algebraMap (IsLocalRing.ResidueField A)
      (IsLocalRing.ResidueField B)) := translatedPowerLocalResidue_surjective w a hw
  have h := length_quotient_map_eq_finrank_mul hres (I.map (algebraMap _ A))
  rw [translatedPowerLocal_finrank w a hw] at h
  change Module.length B (B ⧸ (I.map (algebraMap _ A)).map
    (translatedPowerLocalMap w a hw).toRingHom) = _ at h
  rw [translatedPowerLocalMap_ideal_map] at h
  exact h

end
end PiExponent.RamifiedLocalLength

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/RegularCutHistory.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.CompleteIntersectionComponentBound
import OAI.NumberTheory.PiExponent.LocalAlgebra.MultiplicityCycles

namespace OAI

namespace PiExponentJets.W22

open scoped BigOperators Classical
attribute [local instance] MvPolynomial.gradedAlgebra
universe u
variable {k σ : Type u} [Field k] [Fintype σ]

abbrev HomogeneousPolynomialIdeal (k σ : Type u) [Field k] :=
  {I : Ideal (MvPolynomial σ k) // I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k)}

noncomputable def zeroHomogeneousIdeal : HomogeneousPolynomialIdeal k σ :=
  ⟨⊥, Ideal.IsHomogeneous.bot (MvPolynomial.homogeneousSubmodule σ k)⟩

structure RegularPrefixCut
    (T : Ideal (MvPolynomial σ k)) (v : σ) (hv : MvPolynomial.X v ∉ T)
    (S : HomogeneousPolynomialIdeal k σ) where
  polynomial : MvPolynomial σ k
  polynomialDegree : ℕ
  positiveDegree : 0 < polynomialDegree
  homogeneous : polynomial.IsHomogeneous polynomialDegree
  avoidsParent : ∀ P : RetainedMinimalPrime S.val T, polynomial ∉ P.val
  dimensionIndex : ℕ
  parentDegree : ∀ P : RetainedMinimalPrime S.val T,
    (actualHP P.val (RetainedMinimalPrime.toComponent S.property v hv P).homogeneous).natDegree =
      dimensionIndex+1
  localDimension : ∀ Q : RetainedMinimalPrime (S.val ⊔ Ideal.span {polynomial}) T,
    ringKrullDim (Localization.AtPrime Q.val ⧸
      S.val.map (algebraMap (MvPolynomial σ k) (Localization.AtPrime Q.val))) = 1
  regularAtChild : ∀ Q : RetainedMinimalPrime (S.val ⊔ Ideal.span {polynomial}) T,
    Function.Injective (W28.LocalIntersection.quotientMul
      (S.val.map (algebraMap (MvPolynomial σ k) (Localization.AtPrime Q.val)))
      (algebraMap (MvPolynomial σ k) (Localization.AtPrime Q.val) polynomial))

namespace RegularPrefixCut

variable {T : Ideal (MvPolynomial σ k)} {v : σ} {hv : MvPolynomial.X v ∉ T}
  {S : HomogeneousPolynomialIdeal k σ}

noncomputable def next (F : RegularPrefixCut T v hv S) : HomogeneousPolynomialIdeal k σ :=
  ⟨S.val ⊔ Ideal.span {F.polynomial}, cut_ideal_homogeneous S.val S.property F.polynomial F.homogeneous⟩

theorem degree_step (F : RegularPrefixCut T v hv S) :
    (actualMultiplicityCycle F.next.val F.next.property T v hv).degree ≤
      (F.polynomialDegree : ℚ) * (actualMultiplicityCycle S.val S.property T v hv).degree :=
  actualMultiplicityCycle_cut_degree_le S.val S.property F.polynomial F.polynomialDegree
    F.positiveDegree F.homogeneous T v hv F.avoidsParent F.dimensionIndex F.parentDegree
    F.localDimension F.regularAtChild

end RegularPrefixCut

inductive ActualRegularCutHistory
    (T : Ideal (MvPolynomial σ k)) (v : σ) (hv : MvPolynomial.X v ∉ T)
    (S₀ : HomogeneousPolynomialIdeal k σ) : HomogeneousPolynomialIdeal k σ → ℕ → Prop
  | nil : ActualRegularCutHistory T v hv S₀ S₀ 1
  | step {S : HomogeneousPolynomialIdeal k σ} {e : ℕ}
      (previous : ActualRegularCutHistory T v hv S₀ S e)
      (F : RegularPrefixCut T v hv S) :
      ActualRegularCutHistory T v hv S₀ F.next (e * F.polynomialDegree)

theorem ActualRegularCutHistory.degree_bound
    {T : Ideal (MvPolynomial σ k)} {v : σ} {hv : MvPolynomial.X v ∉ T}
    {S₀ S : HomogeneousPolynomialIdeal k σ} {e : ℕ}
    (h : ActualRegularCutHistory T v hv S₀ S e) :
    (actualMultiplicityCycle S.val S.property T v hv).degree ≤
      (e : ℚ) * (actualMultiplicityCycle S₀.val S₀.property T v hv).degree := by
  induction h with
  | nil => simp
  | @step S e previous F ih =>
    calc
      _ ≤ (F.polynomialDegree : ℚ) *
          (actualMultiplicityCycle S.val S.property T v hv).degree := F.degree_step
      _ ≤ (F.polynomialDegree : ℚ) * ((e : ℚ) *
          (actualMultiplicityCycle S₀.val S₀.property T v hv).degree) :=
        mul_le_mul_of_nonneg_left ih (Nat.cast_nonneg _)
      _ = _ := by rw [Nat.cast_mul]; ring

theorem actualMultiplicityCycle_zero_degree
    (T : Ideal (MvPolynomial σ k)) (v : σ) (hv : MvPolynomial.X v ∉ T) :
    (actualMultiplicityCycle (⊥ : Ideal (MvPolynomial σ k))
      (Ideal.IsHomogeneous.bot (MvPolynomial.homogeneousSubmodule σ k)) T v hv).degree = 1 := by
  let hbot := Ideal.IsHomogeneous.bot (MvPolynomial.homogeneousSubmodule σ k)
  have hminimal : (⊥ : Ideal (MvPolynomial σ k)) ∈ (⊥ : Ideal (MvPolynomial σ k)).minimalPrimes :=
    ⟨⟨inferInstance, le_rfl⟩, fun _ _ _ => bot_le⟩
  let B : RetainedMinimalPrime (⊥ : Ideal (MvPolynomial σ k)) T := ⟨⊥, hminimal, bot_le⟩
  have hevery (P : RetainedMinimalPrime (⊥ : Ideal (MvPolynomial σ k)) T) : P = B := by
    apply Subtype.ext
    exact le_antisymm (P.property.1.2 ⟨inferInstance, le_rfl⟩ bot_le) bot_le
  have hlength : actualLocalLength (⊥ : Ideal (MvPolynomial σ k)) ⊥ = 1 := by
    unfold actualLocalLength
    rw [localized_prime_factor_length_one]
    exact ENat.toNat_natCast 1
  let degrees : Fin ([] : List (MvPolynomial σ k)).length → ℕ := fun i => Fin.elim0 i
  have hhom : ∀ i : Fin ([] : List (MvPolynomial σ k)).length,
      ([] : List (MvPolynomial σ k))[i].IsHomogeneous (degrees i) := fun i => Fin.elim0 i
  have hreg := RingTheory.Sequence.IsRegular.nil (MvPolynomial σ k) (MvPolynomial σ k)
  have hlen : ([] : List (MvPolynomial σ k)).length < Fintype.card σ :=
    Fintype.card_pos_iff.mpr ⟨v⟩
  have hnilhom : (Ideal.ofList ([] : List (MvPolynomial σ k))).IsHomogeneous
      (MvPolynomial.homogeneousSubmodule σ k) := by simpa only [Ideal.ofList_nil] using hbot
  have hdegree : actualMultiplicity (⊥ : Ideal (MvPolynomial σ k)) hbot
      (actualHP ⊥ hbot).natDegree = 1 := by
    simpa only [Ideal.ofList_nil, List.length_nil, Finset.range_zero, Finset.prod_empty,
      Nat.cast_one] using actualMultiplicity_regular_sequence [] degrees hhom hreg hlen hnilhom
  unfold RetainedPrimeCycle.degree
  change (∑ P : RetainedMinimalPrime (⊥ : Ideal (MvPolynomial σ k)) T,
    (actualLocalLength (⊥ : Ideal (MvPolynomial σ k)) P.val : ℚ) *
      (RetainedMinimalPrime.toComponent hbot v hv P).hilbertDegree) = 1
  rw [Finset.sum_eq_single B]
  · change (actualLocalLength (⊥ : Ideal (MvPolynomial σ k)) ⊥ : ℚ) *
      actualMultiplicity (⊥ : Ideal (MvPolynomial σ k)) hbot (actualHP ⊥ hbot).natDegree = 1
    rw [hlength, Nat.cast_one, hdegree, one_mul]
  · intro P _ hne
    exact False.elim (hne (hevery P))
  · intro hnot
    exact False.elim (hnot (Finset.mem_univ B))

theorem ActualRegularCutHistory.local_length_bound
    {T : Ideal (MvPolynomial σ k)} {v : σ} {hv : MvPolynomial.X v ∉ T}
    {S : HomogeneousPolynomialIdeal k σ} {e : ℕ}
    (h : ActualRegularCutHistory T v hv (zeroHomogeneousIdeal (k := k) (σ := σ)) S e)
    (Q : RetainedMinimalPrime S.val T) :
    Module.length (Localization.AtPrime Q.val)
      (Localization.AtPrime Q.val ⧸ S.val.map
        (algebraMap (MvPolynomial σ k) (Localization.AtPrime Q.val))) ≤ (e : ℕ∞) := by
  let C := actualMultiplicityCycle S.val S.property T v hv
  have hc := C.coefficientAt_le_degree (RetainedMinimalPrime.toComponent S.property v hv Q)
  rw [actualMultiplicityCycle_coefficient S.val S.property T v hv Q] at hc
  have hd := h.degree_bound
  dsimp only [zeroHomogeneousIdeal] at hd
  rw [actualMultiplicityCycle_zero_degree T v hv, mul_one] at hd
  have hn : actualLocalLength S.val Q.val ≤ e := by exact_mod_cast hc.trans hd
  rw [actualLocalLength_spec S.val Q.val S.property Q.property.1]
  exact_mod_cast hn

end PiExponentJets.W22

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/RegularDegreePositivity.lean <==
import Mathlib.RingTheory.Ideal.Quotient.Operations
import Mathlib.RingTheory.MvPolynomial.Homogeneous
import Mathlib.RingTheory.Regular.RegularSequence

namespace OAI

namespace PiExponentSiegel.W20

open scoped BigOperators

section Ring

variable {R : Type*} [CommRing R]

theorem regular_sequence_ideal_ne_top (rs : List R)
    (hreg : RingTheory.Sequence.IsRegular R rs) : Ideal.ofList rs ≠ ⊤ := by
  intro htop
  apply hreg.top_ne_smul
  have hmul : (Ideal.ofList rs • (⊤ : Submodule R R)) = Ideal.ofList rs :=
    (Ideal.ofList rs).mul_top
  rw [hmul, htop]

theorem regular_sequence_term_not_isUnit (rs : List R)
    (hreg : RingTheory.Sequence.IsRegular R rs) (i : Fin rs.length) :
    ¬ IsUnit rs[i] := by
  intro hunit
  apply regular_sequence_ideal_ne_top rs hreg
  exact (Ideal.ofList rs).eq_top_of_isUnit_mem
    (Ideal.subset_span (List.getElem_mem i.isLt)) hunit

theorem regular_sequence_term_ne_zero (rs : List R)
    (hreg : RingTheory.Sequence.IsRegular R rs) (i : Fin rs.length) : rs[i] ≠ 0 := by
  let I : Ideal R := Ideal.ofList (rs.take i.val)
  have hle : I ≤ Ideal.ofList rs :=
    Ideal.span_mono (List.take_subset i.val rs)
  have hproper : I ≠ ⊤ := ne_top_of_le_ne_top
    (regular_sequence_ideal_ne_top rs hreg) hle
  let : Nontrivial (R ⧸ I) := Ideal.Quotient.nontrivial_iff.mpr hproper
  have hsmul := hreg.toIsWeaklyRegular.regular_mod_prev i.val i.isLt
  have hmul : (Ideal.ofList (rs.take i.val) • (⊤ : Submodule R R)) = I := I.mul_top
  rw [hmul] at hsmul
  intro hz
  have hz' : rs[i.val] = 0 := by simpa only [Fin.getElem_fin] using hz
  have hsmulzero : IsSMulRegular (R ⧸ I) (0 : R) := hz' ▸ hsmul
  exact IsSMulRegular.not_zero hsmulzero

end Ring

variable {k σ : Type*} [Field k]

theorem regular_homogeneous_degrees_pos
    (rs : List (MvPolynomial σ k)) (degrees : Fin rs.length → ℕ)
    (hhom : ∀ i : Fin rs.length, rs[i].IsHomogeneous (degrees i))
    (hreg : RingTheory.Sequence.IsRegular (MvPolynomial σ k) rs) :
    ∀ i, 0 < degrees i := by
  intro i
  by_contra hpos
  have hzero : degrees i = 0 := Nat.eq_zero_of_not_pos hpos
  have hhomzero : rs[i].IsHomogeneous 0 := by simpa only [hzero] using hhom i
  have hdegzero : (rs[i]).totalDegree = 0 :=
    (MvPolynomial.totalDegree_zero_iff_isHomogeneous (σ := σ)).mpr hhomzero
  have hconstant : rs[i] = MvPolynomial.C ((rs[i]).coeff 0) :=
    MvPolynomial.totalDegree_eq_zero_iff_eq_C.mp hdegzero
  have hcoeff : (rs[i]).coeff 0 ≠ 0 := by
    intro hz
    apply regular_sequence_term_ne_zero rs hreg i
    rw [hconstant, hz, map_zero]
  apply regular_sequence_term_not_isUnit rs hreg i
  rw [hconstant]
  exact (isUnit_iff_ne_zero.mpr hcoeff).map MvPolynomial.C

theorem regular_homogeneous_degree_product_ne_zero
    (rs : List (MvPolynomial σ k)) (degrees : Fin rs.length → ℕ)
    (hhom : ∀ i : Fin rs.length, rs[i].IsHomogeneous (degrees i))
    (hreg : RingTheory.Sequence.IsRegular (MvPolynomial σ k) rs) :
    (∏ i : Fin rs.length, degrees i) ≠ 0 := by
  apply Finset.prod_ne_zero_iff.mpr
  intro i _
  exact Nat.ne_of_gt (regular_homogeneous_degrees_pos rs degrees hhom hreg i)

end PiExponentSiegel.W20

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/RegularHilbertStep.lean <==
import Mathlib.LinearAlgebra.Isomorphisms
import OAI.NumberTheory.PiExponent.Polynomials.HomogeneousIdealStep

namespace OAI

namespace PiExponentJets.W64

attribute [local instance] MvPolynomial.gradedAlgebra

variable {k σ : Type*} [Field k]

noncomputable def quotientSectionFactor (I J : Ideal (MvPolynomial σ k))
    (hIJ : I ≤ J) (n : ℕ) : quotientSection I n →ₗ[k] quotientSection J n where
  toFun x := ⟨Ideal.Quotient.factorₐ k hIJ x.1, by
    obtain ⟨p, hp, hpx⟩ := Submodule.mem_map.mp x.2
    change Ideal.Quotient.mk I p = x.1 at hpx
    apply Submodule.mem_map.mpr
    refine ⟨p, hp, ?_⟩
    exact congrArg (Ideal.Quotient.factorₐ k hIJ) hpx⟩
  map_add' x y := by apply Subtype.ext; exact map_add _ _ _
  map_smul' c x := by apply Subtype.ext; exact map_smul _ _ _

theorem quotientSectionFactor_surjective (I J : Ideal (MvPolynomial σ k))
    (hIJ : I ≤ J) (n : ℕ) :
    Function.Surjective (quotientSectionFactor I J hIJ n) := by
  intro y
  obtain ⟨p, hp, hpy⟩ := Submodule.mem_map.mp y.2
  refine ⟨⟨Ideal.Quotient.mk I p, Submodule.mem_map.mpr ⟨p, hp, rfl⟩⟩, ?_⟩
  apply Subtype.ext
  exact hpy

theorem quotientSectionFactor_ker_eq (I : Ideal (MvPolynomial σ k))
    (hI : I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k))
    {d : ℕ} (f : MvPolynomial σ k) (hf : f.IsHomogeneous d) (n : ℕ) :
    LinearMap.ker (quotientSectionFactor I (Ideal.span {f} ⊔ I) le_sup_right (n+d)) =
      LinearMap.range (quotientSectionMultiply I f hf n) := by
  ext x
  constructor
  · intro hx
    obtain ⟨p, hp, hpx⟩ := Submodule.mem_map.mp x.2
    change Ideal.Quotient.mk I p = x.1 at hpx
    have hz : Ideal.Quotient.mk (Ideal.span {f} ⊔ I) p = 0 := by
      have hxv := congrArg Subtype.val (LinearMap.mem_ker.mp hx)
      change (Ideal.Quotient.factorₐ k le_sup_right) x.1 = 0 at hxv
      change (Ideal.Quotient.factorₐ k le_sup_right) (Ideal.Quotient.mk I p) = 0
      rw [hpx]
      exact hxv
    have hmem := Ideal.Quotient.eq_zero_iff_mem.mp hz
    obtain ⟨a, ha, hpa⟩ := homogeneous_mem_step_decomposition I hI f p hf hp hmem
    apply LinearMap.mem_range.mpr
    refine ⟨⟨Ideal.Quotient.mk I a, Submodule.mem_map.mpr ⟨a, ha, rfl⟩⟩, ?_⟩
    apply Subtype.ext
    change Ideal.Quotient.mk I a * Ideal.Quotient.mk I f = x.1
    rw [← map_mul]
    have he : Ideal.Quotient.mk I (p - a * f) = 0 :=
      Ideal.Quotient.eq_zero_iff_mem.mpr hpa
    rw [map_sub, sub_eq_zero] at he
    exact he.symm.trans hpx
  · intro hx
    obtain ⟨y, rfl⟩ := LinearMap.mem_range.mp hx
    apply LinearMap.mem_ker.mpr
    apply Subtype.ext
    change (Ideal.Quotient.factorₐ k le_sup_right)
      (y.1 * Ideal.Quotient.mk I f) = 0
    rw [map_mul]
    change (Ideal.Quotient.factorₐ k le_sup_right) y.1 *
      Ideal.Quotient.mk (Ideal.span {f} ⊔ I) f = 0
    have hf0 : Ideal.Quotient.mk (Ideal.span {f} ⊔ I) f = 0 := by
      apply Ideal.Quotient.eq_zero_iff_mem.mpr
      have hinc : Ideal.span {f} ≤ Ideal.span {f} ⊔ I := le_sup_left
      exact hinc (Ideal.subset_span (Set.mem_singleton f))
    rw [hf0, mul_zero]

theorem regular_hilbert_step [Finite σ] (I : Ideal (MvPolynomial σ k))
    (hI : I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k))
    {d : ℕ} (f : MvPolynomial σ k) (hf : f.IsHomogeneous d)
    (hreg : IsRightRegular (Ideal.Quotient.mk I f)) (n : ℕ) :
    Module.finrank k (quotientSection (Ideal.span {f} ⊔ I) (n+d)) +
      Module.finrank k (quotientSection I n) =
      Module.finrank k (quotientSection I (n+d)) := by
  have hd := quotientSectionCokernel_finrank_add I f hf hreg n
  rw [← quotientSectionFactor_ker_eq I hI f hf n] at hd
  let e := (quotientSectionFactor I (Ideal.span {f} ⊔ I) le_sup_right (n+d)).quotKerEquivOfSurjective
      (quotientSectionFactor_surjective I (Ideal.span {f} ⊔ I) le_sup_right (n+d))
  rw [e.finrank_eq] at hd
  exact hd

theorem hilbert_step_of_degree_lt (I : Ideal (MvPolynomial σ k))
    (hI : I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k))
    {d n : ℕ} (f : MvPolynomial σ k) (hf : f.IsHomogeneous d) (hnd : n < d) :
    Module.finrank k (quotientSection (Ideal.span {f} ⊔ I) n) =
      Module.finrank k (quotientSection I n) := by
  let φ := quotientSectionFactor I (Ideal.span {f} ⊔ I) le_sup_right n
  have hinj : Function.Injective φ := by
    apply LinearMap.ker_eq_bot.mp
    apply le_antisymm ?_ bot_le
    intro x hx
    change x = 0
    obtain ⟨p, hp, hpx⟩ := Submodule.mem_map.mp x.2
    change Ideal.Quotient.mk I p = x.1 at hpx
    have hz : Ideal.Quotient.mk (Ideal.span {f} ⊔ I) p = 0 := by
      have hxv := congrArg Subtype.val (LinearMap.mem_ker.mp hx)
      change (Ideal.Quotient.factorₐ k le_sup_right) x.1 = 0 at hxv
      change (Ideal.Quotient.factorₐ k le_sup_right) (Ideal.Quotient.mk I p) = 0
      rw [hpx]
      exact hxv
    have hpI := homogeneous_mem_step_of_degree_lt I hI f p hf hp hnd
      (Ideal.Quotient.eq_zero_iff_mem.mp hz)
    apply Subtype.ext
    change x.1 = 0
    rw [← hpx]
    exact Ideal.Quotient.eq_zero_iff_mem.mpr hpI
  exact (LinearEquiv.ofBijective φ
    ⟨hinj, quotientSectionFactor_surjective I (Ideal.span {f} ⊔ I) le_sup_right n⟩).finrank_eq.symm

end PiExponentJets.W64

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/RegularPairExtObstruction.lean <==
import Mathlib.RingTheory.Finiteness.Prod
import OAI.NumberTheory.PiExponent.LocalAlgebra.FiniteFreeExtTransfer
import OAI.NumberTheory.PiExponent.LocalAlgebra.FreeResolutionAssociatedHeight
import OAI.NumberTheory.PiExponent.LocalAlgebra.PairResolutionShortComplex

namespace OAI

noncomputable section
universe u
namespace PiExponentJets.W18
open CategoryTheory CategoryTheory.Abelian
open PiExponentJets.PolynomialLocalUnmixedness

variable {S : Type u} [CommRing S]

theorem regular_pair_ext_zero (f g : S)
    (hreg : RingTheory.Sequence.IsRegular S [f, g]) (X : ModuleCat.{u} S)
    (h₀ : Subsingleton (Ext X (ModuleCat.of S S) 0))
    (h₁ : Subsingleton (Ext X (ModuleCat.of S S) 1))
    (h₂ : Subsingleton (Ext X (ModuleCat.of S S) 2)) :
    Subsingleton (Ext X (ModuleCat.of S (S ⧸ Ideal.ofList [f, g])) 0) := by
  exact lengthTwo_ext_zero X (pairQuotientShortComplex f g)
    (pairSyzygyShortComplex f g) (pairQuotientShortComplex_shortExact f g)
    (pairSyzygyShortComplex_shortExact f g hreg)
    (pair_resolution_shortComplex_link f g) h₀
    (PiExponentSiegelAux.W31.ext_subsingleton_of_finite_free (F := S × S) X 1 h₁) h₂

theorem regular_pair_associatedPrime_ext_obstruction [IsNoetherianRing S]
    (f g : S) (hreg : RingTheory.Sequence.IsRegular S [f, g])
    (P : Ideal S) (hP : IsAssociatedPrime P (S ⧸ Ideal.ofList [f, g])) :
    ∃ i : ℕ, i ≤ 2 ∧
      ¬ Subsingleton (Ext (ModuleCat.of S (S ⧸ P)) (ModuleCat.of S S) i) := by
  classical
  by_contra h
  have hv (i : ℕ) (hi : i ≤ 2) :
      Subsingleton (Ext (ModuleCat.of S (S ⧸ P)) (ModuleCat.of S S) i) := by
    by_contra hv
    exact h ⟨i, hi, hv⟩
  have he := regular_pair_ext_zero f g hreg (ModuleCat.of S (S ⧸ P))
    (hv 0 (by decide)) (hv 1 (by decide)) (hv 2 (by decide))
  exact not_isAssociatedPrime_of_ext_zero P he hP

end PiExponentJets.W18

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/RegularParameterAvoidance.lean <==
import Mathlib.RingTheory.Ideal.AssociatedPrime.Finiteness
import OAI.NumberTheory.PiExponent.LocalAlgebra.GenericCombination
import OAI.NumberTheory.PiExponent.LocalAlgebra.RegularDegreePositivity

namespace OAI

noncomputable section
open IsLocalRing RingTheory.Sequence
namespace PiExponentSiegel.W58

variable {R : Type*} [CommRing R] [IsNoetherianRing R]

theorem isSMulRegular_of_avoids_associatedPrimes
    (M : Type*) [AddCommGroup M] [Module R M] (x : R)
    (hx : ∀ P : Ideal R, IsAssociatedPrime P M → x ∉ P) :
    IsSMulRegular M x := by
  apply IsSMulRegular.of_right_eq_zero_of_smul
  intro y hy
  by_contra hne
  have hzero : x ∈ {r : R | ∃ z : M, z ≠ 0 ∧ r • z = 0} := ⟨y, hne, hy⟩
  rw [← biUnion_associatedPrimes_eq_zero_divisors R M] at hzero
  obtain ⟨P, hP, hxP⟩ := Set.mem_iUnion₂.mp hzero
  exact hx P hP hxP

variable [IsLocalRing R]

omit [IsNoetherianRing R] in
theorem regular_append_singleton_of_quotient_smulRegular
    (rs : List R) (hreg : IsRegular R rs) (x : R)
    (hx : x ∈ maximalIdeal R)
    (hregular : IsSMulRegular (R ⧸ Ideal.ofList rs) x) :
    IsRegular R (rs ++ [x]) := by
  apply (IsLocalRing.isRegular_iff_isWeaklyRegular_of_subset_maximalIdeal
    (M := R) (rs := rs ++ [x]) ?_).mpr
  · apply (isWeaklyRegular_append_iff R rs [x]).mpr
    refine ⟨hreg.toIsWeaklyRegular, ?_⟩
    have heq : (Ideal.ofList rs • (⊤ : Submodule R R)) = Ideal.ofList rs :=
      (Ideal.ofList rs).mul_top
    rw [heq, isWeaklyRegular_singleton_iff]
    exact hregular
  · intro y hy
    rcases List.mem_append.mp hy with hy | hy
    · exact (le_maximalIdeal (PiExponentSiegel.W20.regular_sequence_ideal_ne_top rs hreg))
        (Ideal.subset_span hy)
    · have heq : y = x := List.mem_singleton.mp hy
      simpa only [heq] using hx

variable {k J : Type*} [Field k] [Infinite k] [Algebra k R]

theorem exists_constant_regular_extension
    (generators : J → R)
    (hrad : (Ideal.span (Set.range generators)).radical = maximalIdeal R)
    (rs : List R) (hreg : IsRegular R rs)
    (hnot : ¬ IsAssociatedPrime (maximalIdeal R) (R ⧸ Ideal.ofList rs)) :
    ∃ c : J →₀ k,
      Finsupp.linearCombination k generators c ∈ Ideal.span (Set.range generators) ∧
      IsRegular R (rs ++ [Finsupp.linearCombination k generators c]) := by
  classical
  let ass := associatedPrimes R (R ⧸ Ideal.ofList rs)
  let : Fintype ass := (associatedPrimes.finite R (R ⧸ Ideal.ofList rs)).fintype
  have hbelow (P : ass) : P.val < maximalIdeal R := by
    refine lt_iff_le_and_ne.mpr ⟨le_maximalIdeal P.property.isPrime.ne_top, ?_⟩
    intro heq
    exact hnot (heq ▸ P.property)
  obtain ⟨c, hc⟩ := PiExponentSiegel.W20.exists_linearCombination_avoiding_primes_below_radical
    (K := k) generators (maximalIdeal R) hrad (fun P : ass => P.val)
    (fun P => P.property.isPrime) hbelow
  have hlin : Finsupp.linearCombination k generators c ∈
      Submodule.span k (Set.range generators) := by
    rw [← Finsupp.range_linearCombination]
    exact ⟨c, rfl⟩
  have hspan : Submodule.span k (Set.range generators) ≤
      (Ideal.span (Set.range generators)).restrictScalars k := by
    apply Submodule.span_le.mpr
    exact fun _ h => Ideal.subset_span h
  have hin : Finsupp.linearCombination k generators c ∈
      Ideal.span (Set.range generators) := hspan hlin
  refine ⟨c, hin, regular_append_singleton_of_quotient_smulRegular rs hreg _ ?_ ?_⟩
  · rw [← hrad]
    exact Ideal.le_radical hin
  · apply isSMulRegular_of_avoids_associatedPrimes
    intro P hP
    exact hc ⟨P, hP⟩

end PiExponentSiegel.W58

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/RegularParameterSelection.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.FinsuppCandidates
import OAI.NumberTheory.PiExponent.LocalAlgebra.RegularParameterSelection2
import OAI.NumberTheory.PiExponent.LocalAlgebra.RegularSequenceExtObstruction
import OAI.NumberTheory.PiExponent.Polynomials.PolynomialLocalLowExt

namespace OAI

noncomputable section
universe u
open IsLocalRing RingTheory.Sequence CategoryTheory CategoryTheory.Abelian
namespace PiExponentSiegel.W58

variable (k : Type u) [Field k] (n : ℕ)
variable (P : Ideal (MvPolynomial (Fin n) k)) [P.IsPrime]

theorem polynomialLocal_regular_prefix_maximal_not_associated
    (rs : List (Localization.AtPrime P))
    (hreg : IsRegular (Localization.AtPrime P) rs)
    (hshort : (rs.length : ℕ∞) < P.height) :
    ¬ IsAssociatedPrime (maximalIdeal (Localization.AtPrime P))
      (Localization.AtPrime P ⧸ Ideal.ofList rs) := by
  intro hass
  obtain ⟨i, hi, hnonzero⟩ :=
    PiExponentJets.W18.regular_sequence_associatedPrime_ext_obstruction
      rs hreg (maximalIdeal (Localization.AtPrime P)) hass
  have hile : (i : ℕ∞) ≤ rs.length := by exact_mod_cast hi
  have hvanish := PiExponentSiegelAux.W30.polynomialLocal_residueExt_below_height
    k n P i (hile.trans_lt hshort)
  change Subsingleton (Ext
    (ModuleCat.of (Localization.AtPrime P)
      (Localization.AtPrime P ⧸ maximalIdeal (Localization.AtPrime P)))
    (ModuleCat.of (Localization.AtPrime P) (Localization.AtPrime P)) i) at hvanish
  exact hnonzero hvanish

variable [Infinite k]

theorem polynomialLocal_exists_constant_regular_parameters
    {J : Type*} (generators : J → Localization.AtPrime P)
    (hrad : (Ideal.span (Set.range generators)).radical =
      maximalIdeal (Localization.AtPrime P))
    (h : ℕ) (hheight : P.height = (h : ℕ∞)) :
    ∃ cs : List (J →₀ k), cs.length = h ∧
      IsRegular (Localization.AtPrime P)
        (cs.map (Finsupp.linearCombination k generators)) ∧
      Ideal.ofList (cs.map (Finsupp.linearCombination k generators)) ≤
        Ideal.span (Set.range generators) ∧
      (Ideal.ofList (cs.map (Finsupp.linearCombination k generators))).radical =
        maximalIdeal (Localization.AtPrime P) := by
  apply exists_constant_regular_parameters_of_no_maximal_associated
    (k := k) generators hrad h
  · rw [IsLocalization.AtPrime.ringKrullDim_eq_height P (Localization.AtPrime P), hheight]
    rfl
  · intro rs hreg hshort
    apply polynomialLocal_regular_prefix_maximal_not_associated k n P rs hreg
    rw [hheight]
    exact_mod_cast hshort

theorem polynomialLocal_exists_constant_regular_parameters_actual_height
    {J : Type*} (generators : J → Localization.AtPrime P)
    (hrad : (Ideal.span (Set.range generators)).radical =
      maximalIdeal (Localization.AtPrime P)) :
    ∃ h : ℕ, P.height = (h : ℕ∞) ∧
      ∃ cs : List (J →₀ k), cs.length = h ∧
        IsRegular (Localization.AtPrime P)
          (cs.map (Finsupp.linearCombination k generators)) ∧
        Ideal.ofList (cs.map (Finsupp.linearCombination k generators)) ≤
          Ideal.span (Set.range generators) ∧
        (Ideal.ofList (cs.map (Finsupp.linearCombination k generators))).radical =
          maximalIdeal (Localization.AtPrime P) := by
  obtain ⟨h, hh, _⟩ :=
    PiExponentJets.PolynomialLocalResidueResolution.exists_regularParameters_actual_height k n P
  exact ⟨h, hh, polynomialLocal_exists_constant_regular_parameters k n P generators hrad h hh⟩

theorem polynomialLocal_exists_degree_bounded_regular_parameters
    {J : Type*} (f : J → MvPolynomial (Fin n) k) (d h : ℕ)
    (hdegree : ∀ j, (f j).totalDegree ≤ d)
    (hheight : P.height = (h : ℕ∞))
    (hrad : ((Ideal.span (Set.range f)).map
      (algebraMap (MvPolynomial (Fin n) k) (Localization.AtPrime P))).radical =
        maximalIdeal (Localization.AtPrime P)) :
    ∃ cs : List (J →₀ k), cs.length = h ∧
      let gs := cs.map (Finsupp.linearCombination k f)
      gs.length = h ∧
      (∀ g ∈ gs, g.totalDegree ≤ d) ∧
      Ideal.ofList gs ≤ Ideal.span (Set.range f) ∧
      IsRegular (Localization.AtPrime P)
        (gs.map (algebraMap (MvPolynomial (Fin n) k) (Localization.AtPrime P))) ∧
      ((Ideal.ofList gs).map
        (algebraMap (MvPolynomial (Fin n) k) (Localization.AtPrime P))).radical =
          maximalIdeal (Localization.AtPrime P) := by
  let φ : MvPolynomial (Fin n) k →ₐ[k] Localization.AtPrime P :=
    IsScalarTower.toAlgHom k (MvPolynomial (Fin n) k) (Localization.AtPrime P)
  have hgen : (Ideal.span (Set.range (φ ∘ f))).radical =
      maximalIdeal (Localization.AtPrime P) := by
    change (Ideal.span (Set.range
      (algebraMap (MvPolynomial (Fin n) k) (Localization.AtPrime P) ∘ f))).radical = _
    simpa only [Ideal.map_span, ← Set.range_comp] using hrad
  obtain ⟨cs, hlen, hreg, _, hmax⟩ :=
    polynomialLocal_exists_constant_regular_parameters k n P (φ ∘ f) hgen h hheight
  have hmap : (cs.map (Finsupp.linearCombination k f)).map
      (algebraMap (MvPolynomial (Fin n) k) (Localization.AtPrime P)) =
      cs.map (Finsupp.linearCombination k (φ ∘ f)) := by
    rw [List.map_map]
    apply List.map_congr_left
    intro c _
    exact Finsupp.apply_linearCombination k φ.toLinearMap f c
  refine ⟨cs, hlen, by simpa only [List.length_map] using hlen, ?_, ?_, ?_, ?_⟩
  · intro g hg
    obtain ⟨c, _, rfl⟩ := List.mem_map.mp hg
    exact PiExponentJets.W22.linearCombination_totalDegree_le f c hdegree
  · apply Ideal.span_le.mpr
    intro g hg
    obtain ⟨c, _, rfl⟩ := List.mem_map.mp hg
    exact PiExponentJets.W22.linearCombination_mem_ideal f c _
      (fun j => Ideal.subset_span (Set.mem_range_self j))
  · rwa [hmap]
  · rwa [Ideal.map_ofList, hmap]

end PiExponentSiegel.W58

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/RegularParameterSelection2.lean <==
import Mathlib.RingTheory.KrullDimension.Regular
import Mathlib.RingTheory.KrullDimension.Zero
import Mathlib.RingTheory.LocalRing.RingHom.Basic
import OAI.NumberTheory.PiExponent.LocalAlgebra.RegularParameterAvoidance

namespace OAI

noncomputable section
open IsLocalRing RingTheory.Sequence
namespace PiExponentSiegel.W58

variable {R : Type*} [CommRing R] [IsNoetherianRing R] [IsLocalRing R]

theorem regular_full_length_radical_eq_maximalIdeal (rs : List R)
    (hreg : IsRegular R rs) (hdim : ringKrullDim R = rs.length) :
    (Ideal.ofList rs).radical = maximalIdeal R := by
  let I := Ideal.ofList rs
  have hproper : I ≠ ⊤ := PiExponentSiegel.W20.regular_sequence_ideal_ne_top rs hreg
  let : Nontrivial (R ⧸ I) := Ideal.Quotient.nontrivial_iff.mpr hproper
  let : IsLocalRing (R ⧸ I) :=
    IsLocalRing.of_surjective' (Ideal.Quotient.mk I) Ideal.Quotient.mk_surjective
  let : IsLocalHom (Ideal.Quotient.mk I) :=
    IsLocalHom.of_surjective (Ideal.Quotient.mk I) Ideal.Quotient.mk_surjective
  have hzero : ringKrullDim (R ⧸ I) = 0 := by
    apply (ENat.WithBot.add_natCast_cancel (c := rs.length)).mp
    simpa only [zero_add, hdim] using
      ringKrullDim_add_length_eq_ringKrullDim_of_isRegular rs hreg
  let : Ring.KrullDimLE 0 (R ⧸ I) :=
    ringKrullDimZero_iff_ringKrullDim_eq_zero.mpr hzero
  have hnil := Ring.KrullDimLE.radical_eq_maximalIdeal
    (⊥ : Ideal (R ⧸ I)) bot_ne_top
  have hc := congrArg (Ideal.comap (Ideal.Quotient.mk I)) hnil
  rw [Ideal.comap_radical, ← RingHom.ker_eq_comap_bot, Ideal.mk_ker,
    IsLocalRing.maximalIdeal_comap] at hc
  exact hc

variable {k J : Type*} [Field k] [Infinite k] [Algebra k R]

omit [IsNoetherianRing R] [IsLocalRing R] [Infinite k] in
theorem constant_linearCombination_mem_ideal (generators : J → R) (c : J →₀ k) :
    Finsupp.linearCombination k generators c ∈ Ideal.span (Set.range generators) := by
  have hspan : Submodule.span k (Set.range generators) ≤
      (Ideal.span (Set.range generators)).restrictScalars k :=
    Submodule.span_le.mpr (fun _ h => Ideal.subset_span h)
  apply hspan
  rw [← Finsupp.range_linearCombination]
  exact ⟨c, rfl⟩

theorem exists_constant_regular_parameters_of_no_maximal_associated
    (generators : J → R)
    (hrad : (Ideal.span (Set.range generators)).radical = maximalIdeal R)
    (h : ℕ) (hdim : ringKrullDim R = h)
    (hnot : ∀ rs : List R, IsRegular R rs → rs.length < h →
      ¬ IsAssociatedPrime (maximalIdeal R) (R ⧸ Ideal.ofList rs)) :
    ∃ cs : List (J →₀ k), cs.length = h ∧
      IsRegular R (cs.map (Finsupp.linearCombination k generators)) ∧
      Ideal.ofList (cs.map (Finsupp.linearCombination k generators)) ≤
        Ideal.span (Set.range generators) ∧
      (Ideal.ofList (cs.map (Finsupp.linearCombination k generators))).radical =
        maximalIdeal R := by
  have build : ∀ t : ℕ, t ≤ h → ∃ cs : List (J →₀ k), cs.length = t ∧
      IsRegular R (cs.map (Finsupp.linearCombination k generators)) := by
    intro t
    induction t with
    | zero =>
      intro _
      exact ⟨[], rfl, IsRegular.nil R R⟩
    | succ t ih =>
      intro ht
      obtain ⟨cs, hlen, hreg⟩ := ih (Nat.le_trans (Nat.le_succ t) ht)
      have hshort : (cs.map (Finsupp.linearCombination k generators)).length < h := by
        simpa only [List.length_map, hlen] using (Nat.lt_of_succ_le ht)
      obtain ⟨c, _, hc⟩ := exists_constant_regular_extension (k := k) generators hrad _ hreg
        (hnot _ hreg hshort)
      refine ⟨cs ++ [c], by simp [hlen], ?_⟩
      simpa only [List.map_append, List.map_cons, List.map_nil] using hc
  obtain ⟨cs, hlen, hreg⟩ := build h le_rfl
  refine ⟨cs, hlen, hreg, ?_, regular_full_length_radical_eq_maximalIdeal _ hreg ?_⟩
  · apply Ideal.span_le.mpr
    intro x hx
    obtain ⟨c, _, rfl⟩ := List.mem_map.mp hx
    exact constant_linearCombination_mem_ideal generators c
  · simpa only [List.length_map, hlen] using hdim

end PiExponentSiegel.W58

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/RegularPrefixLocalization.lean <==
import Mathlib.RingTheory.Localization.LocalizationLocalization
import OAI.NumberTheory.PiExponent.LocalAlgebra.LocalIntersectionLength
import OAI.NumberTheory.PiExponent.Polynomials.PolynomialAssociatedLocalization

namespace OAI

noncomputable section
namespace PiExponentJets.W16

open RingTheory.Sequence

variable {A : Type*} [CommRing A]

theorem weaklyRegular_atPrime_mono
    (T Q : Ideal A) [T.IsPrime] [Q.IsPrime] (hQT : Q ≤ T)
    (gs : List A)
    (hreg : IsWeaklyRegular (Localization.AtPrime T)
      (gs.map (algebraMap A (Localization.AtPrime T)))) :
    IsWeaklyRegular (Localization.AtPrime Q)
      (gs.map (algebraMap A (Localization.AtPrime Q))) := by
  have hc : T.primeCompl ≤ Q.primeCompl := by
    intro a ha
    exact fun h => ha (hQT h)
  let : Algebra (Localization.AtPrime T) (Localization.AtPrime Q) :=
    IsLocalization.localizationAlgebraOfSubmonoidLe
      (Localization.AtPrime T) (Localization.AtPrime Q) T.primeCompl Q.primeCompl hc
  let : IsScalarTower A (Localization.AtPrime T) (Localization.AtPrime Q) :=
    IsLocalization.localization_isScalarTower_of_submonoid_le
      (Localization.AtPrime T) (Localization.AtPrime Q) T.primeCompl Q.primeCompl hc
  let : IsLocalization
      (Q.primeCompl.map (algebraMap A (Localization.AtPrime T)))
      (Localization.AtPrime Q) :=
    IsLocalization.isLocalization_of_submonoid_le
      (Localization.AtPrime T) (Localization.AtPrime Q) T.primeCompl Q.primeCompl hc
  let : Module.Flat (Localization.AtPrime T) (Localization.AtPrime Q) :=
    IsLocalization.flat (Localization.AtPrime Q)
      (Q.primeCompl.map (algebraMap A (Localization.AtPrime T)))
  have hh := PiExponentSiegel.W58.weaklyRegular_map_of_flat
    (S := Localization.AtPrime Q)
    (gs.map (algebraMap A (Localization.AtPrime T))) hreg
  have hmaps :
      (gs.map (algebraMap A (Localization.AtPrime T))).map
        (algebraMap (Localization.AtPrime T) (Localization.AtPrime Q)) =
      gs.map (algebraMap A (Localization.AtPrime Q)) := by
    simp only [List.map_map]
    congr 1
    funext a
    exact (IsScalarTower.algebraMap_apply A
      (Localization.AtPrime T) (Localization.AtPrime Q) a).symm
  rw [hmaps] at hh
  exact hh

theorem regularPrefix_quotientMul_injective
    (T Q : Ideal A) [T.IsPrime] [Q.IsPrime] (hQT : Q ≤ T)
    (gs : List A)
    (hreg : IsRegular (Localization.AtPrime T)
      (gs.map (algebraMap A (Localization.AtPrime T))))
    (j : ℕ) (hj : j < gs.length) :
    Function.Injective
      (W28.LocalIntersection.quotientMul
        ((Ideal.ofList (gs.take j)).map (algebraMap A (Localization.AtPrime Q)))
        (algebraMap A (Localization.AtPrime Q) gs[j])) := by
  have hw := weaklyRegular_atPrime_mono T Q hQT gs hreg.toIsWeaklyRegular
  have hm := hw.regular_mod_prev j (by simpa only [List.length_map] using hj)
  have he :
      (Ideal.ofList ((gs.map (algebraMap A (Localization.AtPrime Q))).take j) •
        (⊤ : Submodule (Localization.AtPrime Q) (Localization.AtPrime Q))) =
      (Ideal.ofList (gs.take j)).map (algebraMap A (Localization.AtPrime Q)) := by
    change Ideal.ofList ((gs.map (algebraMap A (Localization.AtPrime Q))).take j) *
      (⊤ : Ideal (Localization.AtPrime Q)) = _
    rw [Ideal.mul_top, Ideal.map_ofList, List.map_take]
  have hm' : IsSMulRegular
      (Localization.AtPrime Q ⧸
        (Ideal.ofList ((gs.map (algebraMap A (Localization.AtPrime Q))).take j) •
          (⊤ : Submodule (Localization.AtPrime Q) (Localization.AtPrime Q))))
      (algebraMap A (Localization.AtPrime Q) gs[j]) := by
    simpa only [List.getElem_map] using hm
  change IsSMulRegular
    (Localization.AtPrime Q ⧸
      (Ideal.ofList (gs.take j)).map (algebraMap A (Localization.AtPrime Q)))
    (algebraMap A (Localization.AtPrime Q) gs[j])
  exact ((Submodule.quotEquivOfEq _ _ he).isSMulRegular_congr
    (algebraMap A (Localization.AtPrime Q) gs[j])).mp hm'

end PiExponentJets.W16

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/RegularPrefixes.lean <==
import Mathlib.RingTheory.Regular.RegularSequence
import OAI.NumberTheory.PiExponent.LocalAlgebra.RegularHilbertStep

namespace OAI

namespace PiExponentSiegel.W20

section Ring

variable {R : Type*} [CommRing R]

theorem prefixIdeal_succ (rs : List R) (i : Fin rs.length) :
    Ideal.ofList (rs.take (i.val + 1)) =
      Ideal.span {rs[i]} ⊔ Ideal.ofList (rs.take i.val) := by
  rw [List.take_succ_eq_append_getElem i.isLt, Ideal.ofList_append,
    Ideal.ofList_singleton, sup_comm]
  simp only [Fin.getElem_fin]

theorem regular_next_mod_prefix (rs : List R)
    (hreg : RingTheory.Sequence.IsRegular R rs) (i : Fin rs.length) :
    IsRightRegular (Ideal.Quotient.mk (Ideal.ofList (rs.take i.val)) rs[i]) := by
  have hsmul := hreg.toIsWeaklyRegular.regular_mod_prev i.val i.isLt
  have htop : (Ideal.ofList (rs.take i.val) • (⊤ : Submodule R R)) =
      Ideal.ofList (rs.take i.val) := by
    exact (Ideal.ofList (rs.take i.val)).mul_top
  rw [htop] at hsmul
  intro x y hxy
  apply hsmul
  simpa only [Algebra.smul_def, Ideal.Quotient.algebraMap_eq, mul_comm,
    Fin.getElem_fin] using hxy

theorem prefixIdeal_zero (rs : List R) : Ideal.ofList (rs.take 0) = ⊥ := by
  simp

theorem prefixIdeal_length (rs : List R) :
    Ideal.ofList (rs.take rs.length) = Ideal.ofList rs := by
  simp

end Ring

attribute [local instance] MvPolynomial.gradedAlgebra

variable {k σ : Type*} [Field k] [Finite σ]

omit [Finite σ] in
theorem prefixIdeal_homogeneous
    (rs : List (MvPolynomial σ k)) (degrees : Fin rs.length → ℕ)
    (hhom : ∀ i : Fin rs.length, rs[i].IsHomogeneous (degrees i)) (n : ℕ) :
    (Ideal.ofList (rs.take n)).IsHomogeneous
      (MvPolynomial.homogeneousSubmodule σ k) := by
  apply Ideal.homogeneous_span (MvPolynomial.homogeneousSubmodule σ k)
  intro f hf
  obtain ⟨i, hi, rfl⟩ := List.mem_iff_getElem.mp (List.mem_of_mem_take hf)
  exact ⟨degrees ⟨i, hi⟩, hhom ⟨i, hi⟩⟩

theorem regular_prefix_hilbert_recurrence
    (rs : List (MvPolynomial σ k)) (degrees : Fin rs.length → ℕ)
    (hhom : ∀ i : Fin rs.length, rs[i].IsHomogeneous (degrees i))
    (hreg : RingTheory.Sequence.IsRegular (MvPolynomial σ k) rs)
    (i : Fin rs.length) (n : ℕ) :
    Module.finrank k
        (PiExponentJets.W64.quotientSection
          (Ideal.ofList (rs.take (i.val + 1))) (n + degrees i)) +
      Module.finrank k
        (PiExponentJets.W64.quotientSection (Ideal.ofList (rs.take i.val)) n) =
      Module.finrank k
        (PiExponentJets.W64.quotientSection
          (Ideal.ofList (rs.take i.val)) (n + degrees i)) := by
  rw [prefixIdeal_succ rs i]
  exact PiExponentJets.W64.regular_hilbert_step
    (Ideal.ofList (rs.take i.val))
    (prefixIdeal_homogeneous rs degrees hhom i.val)
    rs[i] (hhom i) (regular_next_mod_prefix rs hreg i) n

end PiExponentSiegel.W20

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/RegularSequenceAugmentation.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.ConeComplex

namespace OAI

namespace PiExponentSiegelAux.W30

variable {R X Y : Type*} [CommRing R]
variable [AddCommGroup X] [AddCommGroup Y] [Module R X] [Module R Y]

theorem coneBottom_range_eq_sup (g : Y →ₗ[R] R) (r : R) (I : Ideal R)
    (hg : LinearMap.range g = I) :
    LinearMap.range (coneBottom g r) = I ⊔ Ideal.span {r} := by
  have heq : coneBottom g r = g.coprod (r • LinearMap.id) := rfl
  rw [heq, LinearMap.range_coprod, hg]
  congr 1
  ext z
  simp only [LinearMap.mem_range, LinearMap.smul_apply, LinearMap.id_apply,
    smul_eq_mul, Ideal.mem_span_singleton, dvd_def]
  exact exists_congr (fun _ => eq_comm)

theorem coneBottom_range_eq_append_quotient_kernel (g : Y →ₗ[R] R)
    (xs : List R) (r : R) (hg : LinearMap.range g = Ideal.ofList xs) :
    LinearMap.range (coneBottom g r) = LinearMap.ker (Ideal.ofList (xs ++ [r])).mkQ := by
  rw [Submodule.ker_mkQ, coneBottom_range_eq_sup g r _ hg,
    Ideal.ofList_append, Ideal.ofList_singleton]

theorem regular_sequence_prefix_quotient (xs : List R)
    (hreg : RingTheory.Sequence.IsRegular R xs) (i : ℕ) (hi : i < xs.length) :
    IsSMulRegular (R ⧸ Ideal.ofList (xs.take i)) xs[i] := by
  have hI : (Ideal.ofList (xs.take i) • (⊤ : Submodule R R)) =
      Ideal.ofList (xs.take i) := by
    change Ideal.ofList (xs.take i) * ⊤ = Ideal.ofList (xs.take i)
    exact Ideal.mul_top _
  have h := hreg.toIsWeaklyRegular.regular_mod_prev i hi
  rw [hI] at h
  exact h

theorem regular_sequence_cone_bottom_exact (xs : List R)
    (hreg : RingTheory.Sequence.IsRegular R xs) (i : ℕ) (hi : i < xs.length)
    (f : X →ₗ[R] Y) (g : Y →ₗ[R] R)
    (hfg : LinearMap.range f = LinearMap.ker g)
    (hg : LinearMap.range g = Ideal.ofList (xs.take i)) :
    LinearMap.range (coneDifferential f g xs[i]) =
      LinearMap.ker (coneBottom g xs[i]) := by
  apply coneBottom_exact f g (Ideal.ofList (xs.take i)).mkQ xs[i] hfg
  · simpa only [Submodule.ker_mkQ] using hg
  · exact regular_sequence_prefix_quotient xs hreg i hi

theorem appended_augmentation_surjective (xs : List R) (r : R) :
    Function.Surjective (Ideal.ofList (xs ++ [r])).mkQ :=
  Submodule.mkQ_surjective _

end PiExponentSiegelAux.W30

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/RegularSequenceDualExactness.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.KoszulDualInitial
import OAI.NumberTheory.PiExponent.LocalAlgebra.KoszulDualStep
import OAI.NumberTheory.PiExponent.LocalAlgebra.RegularSequenceQuotientTail

namespace OAI

noncomputable section
namespace PiExponentSiegelAux.W30
open Module
open scoped Pointwise
universe u
variable {R : Type u} [CommRing R]

theorem iterateScalarCones_dual_low_exact (rs : List R) (n : ℕ)
    (P : ChainComplex (ModuleCat.{u} R) ℕ) (I : Ideal R)
    (e : P.X (n + 1) ≃ₗ[R] R)
    (hbound : ∀ k, n + 1 < k → Subsingleton (P.X k))
    (hinj : Function.Injective (P.d 1 0).hom.dualMap)
    (hlow : ∀ k, k < n → LinearMap.range (P.d (k + 1) k).hom.dualMap =
      LinearMap.ker (P.d (k + 2) (k + 1)).hom.dualMap)
    (hI : LinearMap.range
      ((W31.topDualCoordinate e).toLinearMap.comp (P.d (n + 1) n).hom.dualMap) = I)
    (hreg : RingTheory.Sequence.IsRegular (R ⧸ I) rs) :
    ∀ k, k + 1 < n + 1 + rs.length →
      LinearMap.range ((iterateScalarCones P rs).d (k + 1) k).hom.dualMap =
        LinearMap.ker ((iterateScalarCones P rs).d (k + 2) (k + 1)).hom.dualMap := by
  induction rs generalizing n P I with
  | nil =>
    intro k hk
    exact hlow k (by simpa using hk)
  | cons r rs ih =>
    let P' := scalarConeComplex P r
    let I' := I ⊔ Ideal.span {r}
    let e' : P'.X (n + 2) ≃ₗ[R] R :=
      (W31.scalarConeTopEquiv P r (n + 1) hbound).trans e
    let π : Dual R (P.X (n + 1)) →ₗ[R] (R ⧸ I) :=
      I.mkQ.comp (W31.topDualCoordinate e).toLinearMap
    have hπ : LinearMap.range (P.d (n + 1) n).hom.dualMap = LinearMap.ker π :=
      coordinate_quotient_exact _ (W31.topDualCoordinate e) I hI
    have hr : IsSMulRegular (R ⧸ I) r :=
      ((RingTheory.Sequence.isRegular_cons_iff (R ⧸ I) r rs).mp hreg).1
    have htail : RingTheory.Sequence.IsRegular (R ⧸ I') rs :=
      PiExponentJets.RegularSequenceQuotientTail.regular_quotient_tail I r rs hreg
    have hbound' : ∀ k, n + 2 < k → Subsingleton (P'.X k) :=
      scalarCone_bounded P r (n + 1) hbound
    have hinj' : Function.Injective (P'.d 1 0).hom.dualMap :=
      scalarCone_dual_zero_injective P r hinj
    have hlow' : ∀ k, k < n + 1 → LinearMap.range (P'.d (k + 1) k).hom.dualMap =
        LinearMap.ker (P'.d (k + 2) (k + 1)).hom.dualMap :=
      scalarCone_dual_low_exact P r n π hinj hlow hπ hr
    have hI' : LinearMap.range
        ((W31.topDualCoordinate e').toLinearMap.comp (P'.d (n + 2) (n + 1)).hom.dualMap) = I' :=
      scalarCone_top_dual_image P r n hbound e I hI
    have h := ih (n + 1) P' I' e' hbound' hinj' hlow' hI' htail
    intro k hk
    exact h k (by simp only [List.length_cons] at hk; omega)

theorem regularSequenceComplex_dual_low_exact (rs : List R)
    (hreg : RingTheory.Sequence.IsRegular R rs) (n : ℕ) (hn : n + 1 < rs.length) :
    LinearMap.range ((regularSequenceComplex rs).d (n + 1) n).hom.dualMap =
      LinearMap.ker ((regularSequenceComplex rs).d (n + 2) (n + 1)).hom.dualMap := by
  cases rs with
  | nil => simp at hn
  | cons r rs =>
    obtain ⟨hr, htail⟩ := (RingTheory.Sequence.isRegular_cons_iff R r rs).mp hreg
    have hJ : r • (⊤ : Submodule R R) = Ideal.span ({r} : Set R) := by
      rw [← Submodule.ideal_span_singleton_smul, Ideal.smul_eq_mul]
      exact Ideal.mul_top _
    change RingTheory.Sequence.IsRegular (R ⧸ (r • (⊤ : Submodule R R))) rs at htail
    rw [hJ] at htail
    let E := emptyKoszulComplex (R := R)
    have hb : ∀ k, 0 < k → Subsingleton (E.X k) :=
      fun k hk => regularSequenceComplex_bounded ([] : List R) k hk
    let P := scalarConeComplex E r
    let e : P.X 1 ≃ₗ[R] R :=
      (W31.scalarConeTopEquiv E r 0 hb).trans (LinearEquiv.refl R R)
    have hbound : ∀ k, 1 < k → Subsingleton (P.X k) :=
      scalarCone_bounded E r 0 hb
    have hinj : Function.Injective (P.d 1 0).hom.dualMap :=
      scalarCone_dual_zero_injective_of_regular E r hr
    have hlow : ∀ k, k < 0 → LinearMap.range (P.d (k + 1) k).hom.dualMap =
        LinearMap.ker (P.d (k + 2) (k + 1)).hom.dualMap := by
      intro k hk
      omega
    have hI : LinearMap.range
        ((W31.topDualCoordinate e).toLinearMap.comp (P.d 1 0).hom.dualMap) =
          Ideal.span ({r} : Set R) :=
      scalarCone_first_top_dual_image E r hb (LinearEquiv.refl R R)
    have h := iterateScalarCones_dual_low_exact rs 0 P (Ideal.span {r})
      e hbound hinj hlow hI htail
    exact h n (by simp only [List.length_cons] at hn; omega)

end PiExponentSiegelAux.W30

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/RegularSequenceExt.lean <==
import Mathlib.LinearAlgebra.Dual.Defs
import Mathlib.RingTheory.LocalRing.ResidueField.Defs
import OAI.NumberTheory.PiExponent.LocalAlgebra.FiniteFreeResolutionExt
import OAI.NumberTheory.PiExponent.LocalAlgebra.IteratedKoszulExactness

namespace OAI

noncomputable section
universe u
namespace PiExponentSiegelAux.W31
open CategoryTheory CategoryTheory.Limits CategoryTheory.Abelian

variable {R : Type u} [CommRing R]

def regularSequenceAugmentation (rs : List R)
    (hreg : RingTheory.Sequence.IsRegular R rs) :
    (W30.regularSequenceComplex rs).X 0 →ₗ[R] (R ⧸ Ideal.ofList rs) :=
  (W30.regularSequenceComplex_exact rs hreg).choose

theorem regularSequenceAugmentation_spec (rs : List R)
    (hreg : RingTheory.Sequence.IsRegular R rs) :
    Function.Surjective (regularSequenceAugmentation rs hreg) ∧
    LinearMap.range ((W30.regularSequenceComplex rs).d 1 0).hom =
      LinearMap.ker (regularSequenceAugmentation rs hreg) ∧
    ∀ n, LinearMap.range ((W30.regularSequenceComplex rs).d (n + 2) (n + 1)).hom =
      LinearMap.ker ((W30.regularSequenceComplex rs).d (n + 1) n).hom :=
  (W30.regularSequenceComplex_exact rs hreg).choose_spec

def regularSequenceResolution (rs : List R)
    (hreg : RingTheory.Sequence.IsRegular R rs) :
    ProjectiveResolution (ModuleCat.of R (R ⧸ Ideal.ofList rs)) :=
  moduleFreeResolutionOfExact (W30.regularSequenceComplex rs)
    (ModuleCat.of R (R ⧸ Ideal.ofList rs))
    (ModuleCat.ofHom (regularSequenceAugmentation rs hreg))
    (by
      apply ModuleCat.hom_ext
      exact LinearMap.range_le_ker_iff.mp (regularSequenceAugmentation_spec rs hreg).2.1.le)
    (regularSequenceAugmentation_spec rs hreg).2.1
    (regularSequenceAugmentation_spec rs hreg).1
    (regularSequenceAugmentation_spec rs hreg).2.2
    (W30.regularSequenceComplex_free rs)

theorem regularSequenceResolution_complex (rs : List R)
    (hreg : RingTheory.Sequence.IsRegular R rs) :
    (regularSequenceResolution rs hreg).complex = W30.regularSequenceComplex rs := rfl

def regularSequenceQuotientExtAddEquiv (rs : List R)
    (hreg : RingTheory.Sequence.IsRegular R rs) (Y : ModuleCat.{u} R) (n : ℕ) :
    Ext (ModuleCat.of R (R ⧸ Ideal.ofList rs)) Y n ≃+
      CochainComplex.HomComplex.CohomologyClass
        (regularSequenceResolution rs hreg).cochainComplex
        ((CochainComplex.singleFunctor (ModuleCat.{u} R) 0).obj Y) n :=
  (regularSequenceResolution rs hreg).extAddEquivCohomologyClass

theorem regularSequenceQuotientExt_iff_boundaries (rs : List R)
    (hreg : RingTheory.Sequence.IsRegular R rs) (Y : ModuleCat.{u} R) (n : ℕ) :
    Subsingleton (Ext (ModuleCat.of R (R ⧸ Ideal.ofList rs)) Y (n + 1)) ↔
      ∀ f : (W30.regularSequenceComplex rs).X (n + 1) ⟶ Y,
        (W30.regularSequenceComplex rs).d (n + 2) (n + 1) ≫ f = 0 →
        ∃ g : (W30.regularSequenceComplex rs).X n ⟶ Y,
          (W30.regularSequenceComplex rs).d (n + 1) n ≫ g = f :=
  ext_subsingleton_iff_cocycles_are_boundaries _ Y (regularSequenceResolution rs hreg) n

theorem regularSequenceQuotientExt_above_length (rs : List R)
    (hreg : RingTheory.Sequence.IsRegular R rs) (Y : ModuleCat.{u} R)
    (n : ℕ) (hn : rs.length < n) :
    Subsingleton (Ext (ModuleCat.of R (R ⧸ Ideal.ofList rs)) Y n) := by
  apply ext_subsingleton_of_isZero_resolution_term _ Y (regularSequenceResolution rs hreg) n
  change IsZero ((W30.regularSequenceComplex rs).X n)
  exact ModuleCat.isZero_iff_subsingleton.mpr (W30.regularSequenceComplex_bounded rs n hn)

theorem regularSequenceQuotientExt_of_dual_exact (rs : List R)
    (hreg : RingTheory.Sequence.IsRegular R rs) (n : ℕ)
    (hdual : LinearMap.range (((W30.regularSequenceComplex rs).d (n + 1) n).hom.dualMap) =
      LinearMap.ker (((W30.regularSequenceComplex rs).d (n + 2) (n + 1)).hom.dualMap)) :
    Subsingleton (Ext (ModuleCat.of R (R ⧸ Ideal.ofList rs)) (ModuleCat.of R R) (n + 1)) := by
  apply (regularSequenceQuotientExt_iff_boundaries rs hreg (ModuleCat.of R R) n).mpr
  intro f hf
  have hfker : f.hom ∈
      LinearMap.ker (((W30.regularSequenceComplex rs).d (n + 2) (n + 1)).hom.dualMap) := by
    change f.hom.comp ((W30.regularSequenceComplex rs).d (n + 2) (n + 1)).hom = 0
    exact ModuleCat.hom_ext_iff.mp hf
  rw [← hdual] at hfker
  obtain ⟨g, hg⟩ := hfker
  refine ⟨ModuleCat.ofHom g, ?_⟩
  apply ModuleCat.hom_ext
  exact hg

def residueFieldExtAddEquiv [IsLocalRing R] (rs : List R)
    (hreg : RingTheory.Sequence.IsRegular R rs)
    (hmax : Ideal.ofList rs = IsLocalRing.maximalIdeal R)
    (Y : ModuleCat.{u} R) (n : ℕ) :
    Ext (ModuleCat.of R (IsLocalRing.ResidueField R)) Y n ≃+
      CochainComplex.HomComplex.CohomologyClass
        (regularSequenceResolution rs hreg).cochainComplex
        ((CochainComplex.singleFunctor (ModuleCat.{u} R) 0).obj Y) n := by
  change Ext (ModuleCat.of R (R ⧸ IsLocalRing.maximalIdeal R)) Y n ≃+ _
  rw [← hmax]
  exact regularSequenceQuotientExtAddEquiv rs hreg Y n

end PiExponentSiegelAux.W31

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/RegularSequenceExtObstruction.lean <==
import Mathlib.Algebra.Homology.ShortComplex.ModuleCat
import OAI.NumberTheory.PiExponent.LocalAlgebra.FiniteFreeExtTransfer
import OAI.NumberTheory.PiExponent.LocalAlgebra.FreeResolutionAssociatedHeight
import OAI.NumberTheory.PiExponent.LocalAlgebra.RegularSequenceExt

namespace OAI

noncomputable section
universe u
namespace PiExponentJets.W18
open CategoryTheory CategoryTheory.Abelian
open PiExponentSiegelAux

variable {R : Type u} [CommRing R]

section RangeSequences
variable {L M N : Type u} [AddCommGroup L] [AddCommGroup M] [AddCommGroup N]
  [Module R L] [Module R M] [Module R N]

def differentialRangeShortComplex (f : L →ₗ[R] M) (g : M →ₗ[R] N)
    (hex : LinearMap.range f = LinearMap.ker g) : ShortComplex (ModuleCat.{u} R) :=
  ShortComplex.moduleCatMk (LinearMap.range f).subtype g.rangeRestrict (by
    apply LinearMap.ext
    intro x
    apply Subtype.ext
    exact (show x.val ∈ LinearMap.ker g from hex ▸ x.property))

theorem differentialRangeShortComplex_shortExact
    (f : L →ₗ[R] M) (g : M →ₗ[R] N)
    (hex : LinearMap.range f = LinearMap.ker g) :
    (differentialRangeShortComplex f g hex).ShortExact := by
  refine ShortComplex.ShortExact.mk' ?_ ?_ ?_
  · rw [ShortComplex.moduleCat_exact_iff_range_eq_ker]
    change LinearMap.range (LinearMap.range f).subtype = LinearMap.ker g.rangeRestrict
    rw [Submodule.range_subtype, LinearMap.ker_rangeRestrict, hex]
  · exact (ModuleCat.mono_iff_injective _).mpr (LinearMap.range f).injective_subtype
  · exact (ModuleCat.epi_iff_surjective _).mpr (LinearMap.surjective_rangeRestrict g)

def augmentationRangeShortComplex (f : L →ₗ[R] M) (g : M →ₗ[R] N)
    (hex : LinearMap.range f = LinearMap.ker g) : ShortComplex (ModuleCat.{u} R) :=
  ShortComplex.moduleCatMk (LinearMap.range f).subtype g (by
    apply LinearMap.ext
    intro x
    exact (show x.val ∈ LinearMap.ker g from hex ▸ x.property))

theorem augmentationRangeShortComplex_shortExact
    (f : L →ₗ[R] M) (g : M →ₗ[R] N)
    (hex : LinearMap.range f = LinearMap.ker g) (hg : Function.Surjective g) :
    (augmentationRangeShortComplex f g hex).ShortExact := by
  refine ShortComplex.ShortExact.mk' ?_ ?_ ?_
  · rw [ShortComplex.moduleCat_exact_iff_range_eq_ker]
    change LinearMap.range (LinearMap.range f).subtype = LinearMap.ker g
    rw [Submodule.range_subtype, hex]
  · exact (ModuleCat.mono_iff_injective _).mpr (LinearMap.range f).injective_subtype
  · exact (ModuleCat.epi_iff_surjective _).mpr hg

end RangeSequences

theorem ext_subsingleton_of_subsingleton_module
    {M : Type u} [AddCommGroup M] [Module R M] [Subsingleton M]
    (X : ModuleCat.{u} R) (n : ℕ) :
    Subsingleton (Ext X (ModuleCat.of R M) n) := by
  have hid : 𝟙 (ModuleCat.of R M) = 0 := by
    ext x
    exact Subsingleton.elim _ _
  apply subsingleton_of_forall_eq 0
  intro e
  have he := Ext.comp_mk₀_id e
  rw [hid, Ext.mk₀_zero, Ext.comp_zero] at he
  exact he.symm

def regularSequenceDifferentialRange (rs : List R) (n : ℕ) : ModuleCat.{u} R :=
  ModuleCat.of R (LinearMap.range ((W30.regularSequenceComplex rs).d (n + 1) n).hom)

theorem regularSequenceDifferentialRange_top_subsingleton (rs : List R) :
    Subsingleton (regularSequenceDifferentialRange rs rs.length) := by
  let := W30.regularSequenceComplex_bounded rs (rs.length + 1) (Nat.lt_succ_self _)
  apply subsingleton_of_forall_eq 0
  intro x
  apply Subtype.ext
  obtain ⟨y, hy⟩ := x.property
  rw [Subsingleton.elim y 0, map_zero] at hy
  exact hy.symm

theorem regular_sequence_ext_zero (rs : List R)
    (hreg : RingTheory.Sequence.IsRegular R rs) (X : ModuleCat.{u} R)
    (hv : ∀ i ≤ rs.length, Subsingleton (Ext X (ModuleCat.of R R) i)) :
    Subsingleton (Ext X (ModuleCat.of R (R ⧸ Ideal.ofList rs)) 0) := by
  have hfree (n : ℕ) (hn : n ≤ rs.length) :
      Subsingleton (Ext X ((W30.regularSequenceComplex rs).X n) n) := by
    let := W30.regularSequenceComplex_free rs n
    let := W30.regularSequenceComplex_finite rs n
    exact W31.ext_subsingleton_of_finite_free X n (hv n hn)
  have hend : Subsingleton
      (Ext X (regularSequenceDifferentialRange rs rs.length) (rs.length + 1)) := by
    let : Subsingleton (LinearMap.range
        ((W30.regularSequenceComplex rs).d (rs.length + 1) rs.length).hom) :=
      regularSequenceDifferentialRange_top_subsingleton rs
    exact ext_subsingleton_of_subsingleton_module X (rs.length + 1)
  have hrange : Subsingleton (Ext X (regularSequenceDifferentialRange rs 0) 1) := by
    apply Nat.decreasingInduction
      (motive := fun n _ =>
        Subsingleton (Ext X (regularSequenceDifferentialRange rs n) (n + 1)))
      (fun n hn ih => ?_) hend (Nat.zero_le rs.length)
    let f := ((W30.regularSequenceComplex rs).d (n + 2) (n + 1)).hom
    let g := ((W30.regularSequenceComplex rs).d (n + 1) n).hom
    have hex : LinearMap.range f = LinearMap.ker g :=
      (W31.regularSequenceAugmentation_spec rs hreg).2.2 n
    exact ext_subsingleton_of_shortExact X (differentialRangeShortComplex f g hex)
      (differentialRangeShortComplex_shortExact f g hex) (n + 1)
      (hfree (n + 1) (Nat.succ_le_of_lt hn)) ih
  let f := ((W30.regularSequenceComplex rs).d 1 0).hom
  let g := W31.regularSequenceAugmentation rs hreg
  have hex : LinearMap.range f = LinearMap.ker g :=
    (W31.regularSequenceAugmentation_spec rs hreg).2.1
  exact ext_subsingleton_of_shortExact X (augmentationRangeShortComplex f g hex)
    (augmentationRangeShortComplex_shortExact f g hex
      (W31.regularSequenceAugmentation_spec rs hreg).1) 0
    (hfree 0 (Nat.zero_le _)) hrange

theorem regular_sequence_associatedPrime_ext_obstruction [IsNoetherianRing R]
    (rs : List R) (hreg : RingTheory.Sequence.IsRegular R rs)
    (P : Ideal R) (hP : IsAssociatedPrime P (R ⧸ Ideal.ofList rs)) :
    ∃ i : ℕ, i ≤ rs.length ∧
      ¬ Subsingleton (Ext (ModuleCat.of R (R ⧸ P)) (ModuleCat.of R R) i) := by
  classical
  by_contra h
  have hv (i : ℕ) (hi : i ≤ rs.length) :
      Subsingleton (Ext (ModuleCat.of R (R ⧸ P)) (ModuleCat.of R R) i) := by
    by_contra hv
    exact h ⟨i, hi, hv⟩
  exact not_isAssociatedPrime_of_ext_zero P
    (regular_sequence_ext_zero rs hreg (ModuleCat.of R (R ⧸ P)) hv) hP

end PiExponentJets.W18

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/RegularSequenceHomZero.lean <==
import Mathlib.LinearAlgebra.Dual.Defs
import Mathlib.RingTheory.Regular.RegularSequence

namespace OAI

namespace PiExponentSiegelAux.W30
open Module
variable {R : Type*} [CommRing R]

theorem quotient_dual_eq_zero_of_regular (I : Ideal R) (r : R) (hrI : r ∈ I)
    (hr : IsSMulRegular R r) (φ : Dual R (R ⧸ I)) : φ = 0 := by
  apply LinearMap.ext
  intro x
  apply hr
  change r • φ x = r • (0 : R)
  rw [smul_zero, ← φ.map_smul]
  have hx : r • x = 0 := by
    obtain ⟨a, rfl⟩ := Submodule.mkQ_surjective I x
    change r • (Submodule.Quotient.mk a : R ⧸ I) = 0
    rw [← Submodule.Quotient.mk_smul I]
    apply (Submodule.Quotient.mk_eq_zero I).mpr
    simpa only [smul_eq_mul, mul_comm] using I.smul_mem a hrI
  rw [hx, map_zero]

theorem regularSequenceQuotient_dual_subsingleton (rs : List R)
    (hreg : RingTheory.Sequence.IsRegular R rs) (hne : rs ≠ []) :
    Subsingleton (Dual R (R ⧸ Ideal.ofList rs)) := by
  cases rs with
  | nil => exact (hne rfl).elim
  | cons r rs =>
    apply subsingleton_of_forall_eq 0
    intro φ
    apply quotient_dual_eq_zero_of_regular (Ideal.ofList (r :: rs)) r
    · exact Ideal.subset_span (by simp)
    · exact ((RingTheory.Sequence.isRegular_cons_iff R r rs).mp hreg).1

end PiExponentSiegelAux.W30

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/RegularSequenceLowExt.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.RegularSequenceDualExactness
import OAI.NumberTheory.PiExponent.LocalAlgebra.RegularSequenceExt
import OAI.NumberTheory.PiExponent.LocalAlgebra.RegularSequenceHomZero

namespace OAI

noncomputable section
namespace PiExponentSiegelAux.W30
open CategoryTheory CategoryTheory.Abelian
universe u
variable {R : Type u} [CommRing R]

theorem regularSequenceQuotientExt_positive_below_length (rs : List R)
    (hreg : RingTheory.Sequence.IsRegular R rs) (n : ℕ) (hn : n + 1 < rs.length) :
    Subsingleton (Ext (ModuleCat.of R (R ⧸ Ideal.ofList rs)) (ModuleCat.of R R) (n + 1)) :=
  W31.regularSequenceQuotientExt_of_dual_exact rs hreg n
    (regularSequenceComplex_dual_low_exact rs hreg n hn)

theorem regularSequenceQuotientExt_zero (rs : List R)
    (hreg : RingTheory.Sequence.IsRegular R rs) (hne : rs ≠ []) :
    Subsingleton (Ext (ModuleCat.of R (R ⧸ Ideal.ofList rs)) (ModuleCat.of R R) 0) := by
  let := regularSequenceQuotient_dual_subsingleton rs hreg hne
  refine ⟨fun a b => Ext.homEquiv₀.injective ?_⟩
  apply ModuleCat.hom_ext
  exact Subsingleton.elim _ _

theorem regularSequenceQuotientExt_below_length (rs : List R)
    (hreg : RingTheory.Sequence.IsRegular R rs) (n : ℕ) (hn : n < rs.length) :
    Subsingleton (Ext (ModuleCat.of R (R ⧸ Ideal.ofList rs)) (ModuleCat.of R R) n) := by
  cases n with
  | zero =>
    apply regularSequenceQuotientExt_zero rs hreg
    intro h
    simp [h] at hn
  | succ n => exact regularSequenceQuotientExt_positive_below_length rs hreg n hn

theorem residueFieldExt_below_regular_length [IsLocalRing R] (rs : List R)
    (hreg : RingTheory.Sequence.IsRegular R rs)
    (hmax : Ideal.ofList rs = IsLocalRing.maximalIdeal R)
    (n : ℕ) (hn : n < rs.length) :
    Subsingleton (Ext (ModuleCat.of R (IsLocalRing.ResidueField R)) (ModuleCat.of R R) n) := by
  change Subsingleton (Ext (ModuleCat.of R (R ⧸ IsLocalRing.maximalIdeal R)) (ModuleCat.of R R) n)
  rw [← hmax]
  exact regularSequenceQuotientExt_below_length rs hreg n hn

end PiExponentSiegelAux.W30

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/RegularSequenceQuotientTail.lean <==
import Mathlib.LinearAlgebra.Isomorphisms
import Mathlib.RingTheory.Regular.RegularSequence

namespace OAI

noncomputable section
namespace PiExponentJets.RegularSequenceQuotientTail
open RingTheory.Sequence
open scoped Pointwise

variable {R : Type*} [CommRing R]

theorem principal_image_eq_scalar_top (I : Ideal R) (r : R) :
    Submodule.map I.mkQ (Ideal.span ({r} : Set R)) = r • (⊤ : Submodule R (R ⧸ I)) := by
  have h : r • (⊤ : Ideal R) = Ideal.span ({r} : Set R) := by
    rw [← Submodule.ideal_span_singleton_smul, Ideal.smul_eq_mul, Ideal.mul_top]
  rw [← h, Submodule.map_pointwise_smul, Submodule.map_top, Submodule.range_mkQ]

def quotientTailEquiv (I : Ideal R) (r : R) :
    QuotSMulTop r (R ⧸ I) ≃ₗ[R] R ⧸ (I ⊔ Ideal.span ({r} : Set R)) :=
  (Submodule.quotEquivOfEq _ _ (principal_image_eq_scalar_top I r).symm).trans
    (Submodule.quotientQuotientEquivQuotientSup I (Ideal.span ({r} : Set R)))

@[simp] theorem quotientTailEquiv_mk (I : Ideal R) (r a : R) :
    quotientTailEquiv I r (Submodule.Quotient.mk (Ideal.Quotient.mk I a)) =
      Ideal.Quotient.mk (I ⊔ Ideal.span ({r} : Set R)) a := rfl

theorem regular_quotient_cons_iff (I : Ideal R) (r : R) (rs : List R) :
    IsRegular (R ⧸ I) (r :: rs) ↔
      IsSMulRegular (R ⧸ I) r ∧
        IsRegular (R ⧸ (I ⊔ Ideal.span ({r} : Set R))) rs := by
  rw [isRegular_cons_iff]
  exact and_congr_right' ((quotientTailEquiv I r).isRegular_congr rs)

theorem regular_quotient_tail (I : Ideal R) (r : R) (rs : List R)
    (h : IsRegular (R ⧸ I) (r :: rs)) :
    IsRegular (R ⧸ (I ⊔ Ideal.span ({r} : Set R))) rs :=
  ((regular_quotient_cons_iff I r rs).mp h).2

theorem weaklyRegular_quotient_tail (I : Ideal R) (r : R) (rs : List R)
    (h : IsWeaklyRegular (R ⧸ I) (r :: rs)) :
    IsWeaklyRegular (R ⧸ (I ⊔ Ideal.span ({r} : Set R))) rs := by
  exact ((quotientTailEquiv I r).isWeaklyRegular_congr rs).mp
    ((isWeaklyRegular_cons_iff (R ⧸ I) r rs).mp h).2

theorem regular_map_quotient_iff (I : Ideal R) (rs : List R) :
    IsRegular (R ⧸ I) (rs.map (Ideal.Quotient.mk I)) ↔
      IsRegular (R ⧸ I) rs := by
  symm
  apply (AddEquiv.refl (R ⧸ I)).isRegular_congr
  apply List.forall₂_map_right_iff.mpr
  apply List.forall₂_same.mpr
  intro a _ z
  induction z using Submodule.Quotient.induction_on with
  | H z => rfl

theorem regular_mapped_quotient_tail (I : Ideal R) (r : R) (rs : List R)
    (h : IsRegular (R ⧸ I) ((r :: rs).map (Ideal.Quotient.mk I))) :
    IsRegular (R ⧸ (I ⊔ Ideal.span ({r} : Set R)))
      (rs.map (Ideal.Quotient.mk (I ⊔ Ideal.span ({r} : Set R)))) := by
  apply (regular_map_quotient_iff _ _).mpr
  exact regular_quotient_tail I r rs ((regular_map_quotient_iff I (r :: rs)).mp h)

end PiExponentJets.RegularSequenceQuotientTail

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/RegularSequenceResolution.lean <==
import Mathlib.Algebra.Homology.ShortComplex.ModuleCat
import Mathlib.RingTheory.Regular.RegularSequence
import Mathlib.Tactic.Abel

namespace OAI

namespace PiExponentSiegelAux.W30

variable {R X Y Z W Q : Type*} [CommRing R]
variable [AddCommGroup X] [AddCommGroup Y] [AddCommGroup Z]
variable [AddCommGroup W] [AddCommGroup Q]
variable [Module R X] [Module R Y] [Module R Z] [Module R W] [Module R Q]

def coneDifferential (f : X →ₗ[R] Y) (g : Y →ₗ[R] Z) (r : R) :
    (X × Y) →ₗ[R] (Y × Z) :=
  ((f.comp (LinearMap.fst R X Y)) + r • LinearMap.snd R X Y).prod
    (-(g.comp (LinearMap.snd R X Y)))

@[simp] theorem coneDifferential_apply (f : X →ₗ[R] Y) (g : Y →ₗ[R] Z)
    (r : R) (x : X) (y : Y) :
    coneDifferential f g r (x, y) = (f x + r • y, -g y) := rfl

def coneBottom (g : Y →ₗ[R] Z) (r : R) : (Y × Z) →ₗ[R] Z :=
  g.comp (LinearMap.fst R Y Z) + r • LinearMap.snd R Y Z

@[simp] theorem coneBottom_apply (g : Y →ₗ[R] Z) (r : R) (y : Y) (z : Z) :
    coneBottom g r (y, z) = g y + r • z := rfl

lemma comp_zero_of_range_eq_ker (f : X →ₗ[R] Y) (g : Y →ₗ[R] Z)
    (h : LinearMap.range f = LinearMap.ker g) : g.comp f = 0 := by
  apply LinearMap.ext
  intro x
  change g (f x) = 0
  apply LinearMap.mem_ker.mp
  rw [← h]
  exact LinearMap.mem_range_self f x

theorem coneDifferential_comp (f : X →ₗ[R] Y) (g : Y →ₗ[R] Z)
    (h : Z →ₗ[R] W) (r : R) (hgf : g.comp f = 0) (hhg : h.comp g = 0) :
    (coneDifferential g h r).comp (coneDifferential f g r) = 0 := by
  apply LinearMap.ext
  intro x
  apply Prod.ext
  · change g (f x.1 + r • x.2) + r • (-g x.2) = 0
    have hz : g (f x.1) = 0 := LinearMap.congr_fun hgf x.1
    simp [map_add, map_smul, hz]
  · change -h (-g x.2) = 0
    have hz : h (g x.2) = 0 := LinearMap.congr_fun hhg x.2
    simp [hz]

theorem coneDifferential_exact (f : X →ₗ[R] Y) (g : Y →ₗ[R] Z)
    (h : Z →ₗ[R] W) (r : R)
    (hfg : LinearMap.range f = LinearMap.ker g)
    (hgh : LinearMap.range g = LinearMap.ker h) :
    LinearMap.range (coneDifferential f g r) =
      LinearMap.ker (coneDifferential g h r) := by
  ext yz
  rw [LinearMap.mem_range, LinearMap.mem_ker]
  constructor
  · rintro ⟨xy, rfl⟩
    exact LinearMap.congr_fun
      (coneDifferential_comp f g h r (comp_zero_of_range_eq_ker f g hfg)
        (comp_zero_of_range_eq_ker g h hgh)) xy
  · intro hyz
    have hfirst : g yz.1 + r • yz.2 = 0 := congrArg Prod.fst hyz
    have hsecond : h yz.2 = 0 := by
      have hn : -h yz.2 = 0 := congrArg Prod.snd hyz
      exact neg_eq_zero.mp hn
    have hzrange : yz.2 ∈ LinearMap.range g := by
      rw [hgh]
      exact hsecond
    obtain ⟨t, ht⟩ := LinearMap.mem_range.mp hzrange
    have hcycle : g (yz.1 + r • t) = 0 := by
      simpa only [map_add, map_smul, ht] using hfirst
    have hyrange : yz.1 + r • t ∈ LinearMap.range f := by
      rw [hfg]
      exact hcycle
    obtain ⟨x, hx⟩ := LinearMap.mem_range.mp hyrange
    refine ⟨(x, -t), ?_⟩
    apply Prod.ext
    · change f x + r • (-t) = yz.1
      rw [hx, smul_neg]
      abel
    · change -g (-t) = yz.2
      simp [ht]

theorem coneBottom_exact (f : X →ₗ[R] Y) (g : Y →ₗ[R] Z)
    (π : Z →ₗ[R] Q) (r : R)
    (hfg : LinearMap.range f = LinearMap.ker g)
    (hgπ : LinearMap.range g = LinearMap.ker π)
    (hr : IsSMulRegular Q r) :
    LinearMap.range (coneDifferential f g r) = LinearMap.ker (coneBottom g r) := by
  ext yz
  rw [LinearMap.mem_range, LinearMap.mem_ker]
  constructor
  · rintro ⟨⟨x, y⟩, rfl⟩
    have hz : g (f x) = 0 := LinearMap.congr_fun (comp_zero_of_range_eq_ker f g hfg) x
    change g (f x + r • y) + r • (-g y) = 0
    simp [map_add, map_smul, hz]
  · intro hyz
    have hfirst : g yz.1 + r • yz.2 = 0 := hyz
    have hπg : π (g yz.1) = 0 :=
      LinearMap.congr_fun (comp_zero_of_range_eq_ker g π hgπ) yz.1
    have hrπ : r • π yz.2 = 0 := by
      have heq := congrArg π hfirst
      simpa only [map_add, map_smul, hπg, zero_add, map_zero] using heq
    have hz : π yz.2 = 0 := hr (by simpa only [smul_zero] using hrπ)
    have hzrange : yz.2 ∈ LinearMap.range g := by
      rw [hgπ]
      exact hz
    obtain ⟨t, ht⟩ := LinearMap.mem_range.mp hzrange
    have hcycle : g (yz.1 + r • t) = 0 := by
      simpa only [map_add, map_smul, ht] using hfirst
    have hyrange : yz.1 + r • t ∈ LinearMap.range f := by
      rw [hfg]
      exact hcycle
    obtain ⟨x, hx⟩ := LinearMap.mem_range.mp hyrange
    refine ⟨(x, -t), ?_⟩
    apply Prod.ext
    · change f x + r • (-t) = yz.1
      rw [hx, smul_neg]
      abel
    · change -g (-t) = yz.2
      simp [ht]

end PiExponentSiegelAux.W30

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/RetainedIntersectionCycles.lean <==
import Mathlib.Algebra.BigOperators.Group.Finset.Sigma
import Mathlib.Data.Fintype.BigOperators
import OAI.NumberTheory.PiExponent.LocalAlgebra.PrimeCutBudget

namespace OAI

namespace PiExponentJets.W22

open scoped BigOperators Classical
attribute [local instance] MvPolynomial.gradedAlgebra

universe u v w

def ProjectiveComponent (k : Type u) (σ : Type v) [Field k] :=
  {P : Ideal (MvPolynomial σ k) // P.IsPrime ∧
    P.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k) ∧
    ∃ i : σ, MvPolynomial.X i ∉ P}

namespace ProjectiveComponent

variable {k : Type u} {σ : Type v} [Field k]

instance (P : ProjectiveComponent k σ) : P.val.IsPrime := P.property.1

theorem homogeneous (P : ProjectiveComponent k σ) :
    P.val.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k) := P.property.2.1

noncomputable def coordinate (P : ProjectiveComponent k σ) : σ :=
  P.property.2.2.choose

theorem coordinate_not_mem (P : ProjectiveComponent k σ) :
    MvPolynomial.X P.coordinate ∉ P.val := P.property.2.2.choose_spec

variable [Fintype σ]

noncomputable def hilbertDegree (P : ProjectiveComponent k σ) : ℚ :=
  actualMultiplicity P.val P.homogeneous (actualHP P.val P.homogeneous).natDegree

theorem hilbertDegree_ge_one (P : ProjectiveComponent k σ) : 1 ≤ P.hilbertDegree := by
  obtain ⟨N, hN⟩ := actualHP_eventually P.val P.homogeneous
  exact W27.prime_eventual_hilbert_coefficient_ge_one P.val P.coordinate P.coordinate_not_mem
    (actualHP P.val P.homogeneous) (N+1) (actualHP P.val P.homogeneous).natDegree
    (fun n hn => (hN n (by omega)).symm) rfl

end ProjectiveComponent

structure RetainedPrimeCycle (k : Type u) (σ : Type v) [Field k] where
  Index : Type w
  finiteIndex : Fintype Index
  component : Index → ProjectiveComponent k σ
  coefficient : Index → ℕ

namespace RetainedPrimeCycle

variable {k : Type u} {σ : Type v} [Field k] [Fintype σ]

instance (C : RetainedPrimeCycle.{u,v,w} k σ) : Fintype C.Index := C.finiteIndex

noncomputable def degree (C : RetainedPrimeCycle.{u,v,w} k σ) : ℚ :=
  ∑ a, (C.coefficient a : ℚ) * (C.component a).hilbertDegree

noncomputable def coefficientAt (C : RetainedPrimeCycle.{u,v,w} k σ)
    (P : ProjectiveComponent k σ) : ℕ :=
  ∑ a, if C.component a = P then C.coefficient a else 0

theorem degree_nonneg (C : RetainedPrimeCycle.{u,v,w} k σ) : 0 ≤ C.degree := by
  apply Finset.sum_nonneg
  intro a _
  exact mul_nonneg (Nat.cast_nonneg _) (le_trans (by norm_num)
    (ProjectiveComponent.hilbertDegree_ge_one (C.component a)))

theorem coefficientAt_le_degree (C : RetainedPrimeCycle.{u,v,w} k σ)
    (P : ProjectiveComponent k σ) : (C.coefficientAt P : ℚ) ≤ C.degree := by
  unfold coefficientAt degree
  rw [Nat.cast_sum]
  apply Finset.sum_le_sum
  intro a _
  by_cases h : C.component a = P
  · simp only [ite_eq_left h]
    have hc : (0 : ℚ) ≤ C.coefficient a := Nat.cast_nonneg _
    have hd := (C.component a).hilbertDegree_ge_one
    nlinarith
  · simp only [ite_eq_right h, Nat.cast_zero]
    exact mul_nonneg (Nat.cast_nonneg _) (le_trans (by norm_num)
      (C.component a).hilbertDegree_ge_one)

structure ProperCut (C : RetainedPrimeCycle.{u,v,w} k σ) where
  polynomial : MvPolynomial σ k
  polynomialDegree : ℕ
  positiveDegree : 0 < polynomialDegree
  homogeneous : polynomial.IsHomogeneous polynomialDegree
  avoidsParent : ∀ a, polynomial ∉ (C.component a).val
  dimensionIndex : ℕ
  parentDegree : ∀ a,
    (actualHP (C.component a).val (C.component a).homogeneous).natDegree = dimensionIndex+1
  Child : C.Index → Type w
  finiteChild : ∀ a, Fintype (Child a)
  child : ∀ a, Child a → ProjectiveComponent k σ
  distinctChild : ∀ a, Function.Injective (child a)
  minimalChild : ∀ a b,
    (child a b).val ∈ (Ideal.span {polynomial} ⊔ (C.component a).val).minimalPrimes
  childDegree : ∀ a b,
    (actualHP (child a b).val (child a b).homogeneous).natDegree = dimensionIndex

namespace ProperCut

variable {C : RetainedPrimeCycle.{u,v,w} k σ}

instance (F : ProperCut C) (a : C.Index) : Fintype (F.Child a) := F.finiteChild a

noncomputable def cutLength (F : ProperCut C) (a : C.Index) (b : F.Child a) : ℕ :=
  actualLocalLength (Ideal.span {F.polynomial} ⊔ (C.component a).val) (F.child a b).val

theorem cutLength_spec (F : ProperCut C) (a : C.Index) (b : F.Child a) :
    Module.length (Localization.AtPrime (F.child a b).val)
      (Localization.AtPrime (F.child a b).val ⧸
        (Ideal.span {F.polynomial} ⊔ (C.component a).val).map
          (algebraMap (MvPolynomial σ k) (Localization.AtPrime (F.child a b).val))) =
      F.cutLength a b :=
  actualLocalLength_spec _ _
    (primeCut_isHomogeneous _ (C.component a).homogeneous F.polynomial F.homogeneous)
    (F.minimalChild a b)

noncomputable def next (F : ProperCut C) : RetainedPrimeCycle.{u,v,w} k σ where
  Index := Σ a : C.Index, F.Child a
  finiteIndex := inferInstance
  component := fun x => F.child x.1 x.2
  coefficient := fun x => C.coefficient x.1 * F.cutLength x.1 x.2

@[simp] theorem next_component (F : ProperCut C) (a : C.Index) (b : F.Child a) :
    F.next.component ⟨a,b⟩ = F.child a b := rfl

@[simp] theorem next_coefficient (F : ProperCut C) (a : C.Index) (b : F.Child a) :
    F.next.coefficient ⟨a,b⟩ = C.coefficient a * F.cutLength a b := rfl

def CoversBelow (F : ProperCut C) (T : Ideal (MvPolynomial σ k)) : Prop :=
  ∀ a Q, Q ∈ (Ideal.span {F.polynomial} ⊔ (C.component a).val).minimalPrimes →
    Q ≤ T → ∃ b, (F.child a b).val = Q

theorem parent_budget (F : ProperCut C) (a : C.Index) :
    (∑ b, (F.cutLength a b : ℚ) * (F.child a b).hilbertDegree) ≤
      (F.polynomialDegree : ℚ) * (C.component a).hilbertDegree := by
  have hinj : Function.Injective (fun b : F.Child a => (F.child a b).val) := by
    intro b c h
    exact F.distinctChild a (Subtype.ext h)
  have h := prime_cut_component_budget (C.component a).val (C.component a).homogeneous
    F.polynomial F.homogeneous (F.avoidsParent a) F.positiveDegree F.dimensionIndex
    (F.parentDegree a) (fun b : F.Child a => (F.child a b).val) hinj
    (fun b => (F.child a b).homogeneous) (F.minimalChild a)
    (fun b => (F.child a b).coordinate) (fun b => (F.child a b).coordinate_not_mem)
    (F.childDegree a)
  simpa only [cutLength, ProjectiveComponent.hilbertDegree, F.childDegree, F.parentDegree] using h

theorem degree_next_le (F : ProperCut C) :
    F.next.degree ≤ (F.polynomialDegree : ℚ) * C.degree := by
  change (∑ x : Σ a : C.Index, F.Child a,
    ((C.coefficient x.1 * F.cutLength x.1 x.2 : ℕ) : ℚ) *
      (F.child x.1 x.2).hilbertDegree) ≤ _
  rw [Fintype.sum_sigma]
  calc
    _ ≤ ∑ a, (C.coefficient a : ℚ) *
        ((F.polynomialDegree : ℚ) * (C.component a).hilbertDegree) := by
      apply Finset.sum_le_sum
      intro a _
      simpa only [Nat.cast_mul, mul_assoc, Finset.mul_sum] using
        mul_le_mul_of_nonneg_left (F.parent_budget a) (Nat.cast_nonneg (C.coefficient a))
    _ = (F.polynomialDegree : ℚ) * C.degree := by
      rw [degree, Finset.mul_sum]
      apply Finset.sum_congr rfl
      intro a _
      ring

end ProperCut

inductive ProperCutHistory (C₀ : RetainedPrimeCycle.{u,v,w} k σ) :
    RetainedPrimeCycle.{u,v,w} k σ → ℕ → Prop
  | nil : ProperCutHistory C₀ C₀ 1
  | step {C : RetainedPrimeCycle.{u,v,w} k σ} {e : ℕ}
      (previous : ProperCutHistory C₀ C e) (F : ProperCut C) :
      ProperCutHistory C₀ F.next (e * F.polynomialDegree)

theorem ProperCutHistory.degree_bound
    {C₀ C : RetainedPrimeCycle.{u,v,w} k σ} {e : ℕ}
    (h : ProperCutHistory C₀ C e) : C.degree ≤ (e : ℚ) * C₀.degree := by
  induction h with
  | nil => simp
  | @step C e previous F ih =>
    calc
      F.next.degree ≤ (F.polynomialDegree : ℚ) * C.degree := F.degree_next_le
      _ ≤ (F.polynomialDegree : ℚ) * ((e : ℚ) * C₀.degree) :=
        mul_le_mul_of_nonneg_left ih (Nat.cast_nonneg F.polynomialDegree)
      _ = ((e * F.polynomialDegree : ℕ) : ℚ) * C₀.degree := by
        rw [Nat.cast_mul]
        ring

theorem ProperCutHistory.coefficient_bound
    {C₀ C : RetainedPrimeCycle.{u,v,w} k σ} {e : ℕ}
    (h : ProperCutHistory C₀ C e) (P : ProjectiveComponent k σ) :
    (C.coefficientAt P : ℚ) ≤ (e : ℚ) * C₀.degree :=
  (C.coefficientAt_le_degree P).trans h.degree_bound

end RetainedPrimeCycle
end PiExponentJets.W22

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/RetainedMinimalPrimeFamily.lean <==
import Mathlib.RingTheory.Ideal.MinimalPrime.Noetherian
import OAI.NumberTheory.PiExponent.Geometry.ConePrimeProperties
import OAI.NumberTheory.PiExponent.LocalAlgebra.RetainedIntersectionCycles

namespace OAI

namespace PiExponentJets.W22

open scoped Classical
attribute [local instance] MvPolynomial.gradedAlgebra

universe u
variable {k σ : Type u} [Field k] [Fintype σ]

def RetainedMinimalPrime (I T : Ideal (MvPolynomial σ k)) :=
  {Q : Ideal (MvPolynomial σ k) // Q ∈ I.minimalPrimes ∧ Q ≤ T}

namespace RetainedMinimalPrime

variable {I T : Ideal (MvPolynomial σ k)}

noncomputable instance finiteFamily (I T : Ideal (MvPolynomial σ k)) :
    Fintype (RetainedMinimalPrime I T) := by
  have hfinite : {Q : Ideal (MvPolynomial σ k) | Q ∈ I.minimalPrimes ∧ Q ≤ T}.Finite :=
    (Ideal.finite_minimalPrimes_of_isNoetherianRing (MvPolynomial σ k) I).subset
      (fun _ h => h.1)
  exact hfinite.fintype

instance (Q : RetainedMinimalPrime I T) : Q.val.IsPrime := Q.property.1.1.1

noncomputable def toComponent
    (hI : I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k))
    (v : σ) (hv : MvPolynomial.X v ∉ T) (Q : RetainedMinimalPrime I T) :
    ProjectiveComponent k σ :=
  ⟨Q.val, Q.property.1.1.1,
    PiExponentSiegel.W17.ConeLocalLength.minimalPrime_isHomogeneous I Q.val hI Q.property.1,
    v, fun h => hv (Q.property.2 h)⟩

omit [Fintype σ] in
@[simp] theorem toComponent_val
    (hI : I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k))
    (v : σ) (hv : MvPolynomial.X v ∉ T) (Q : RetainedMinimalPrime I T) :
    (toComponent hI v hv Q).val = Q.val := rfl

omit [Fintype σ] in
theorem toComponent_injective
    (hI : I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k))
    (v : σ) (hv : MvPolynomial.X v ∉ T) :
    Function.Injective (toComponent hI v hv : RetainedMinimalPrime I T → ProjectiveComponent k σ) := by
  intro Q R h
  exact Subtype.ext (congrArg (fun P : ProjectiveComponent k σ => P.val) h)

end RetainedMinimalPrime

namespace RetainedPrimeCycle

noncomputable def canonicalRetainedCut
    (C : RetainedPrimeCycle.{u,u,u} k σ)
    (f : MvPolynomial σ k) (d : ℕ) (hd : 0 < d) (hf : f.IsHomogeneous d)
    (havoid : ∀ a, f ∉ (C.component a).val)
    (s : ℕ) (hparent : ∀ a,
      (actualHP (C.component a).val (C.component a).homogeneous).natDegree = s+1)
    (T : Ideal (MvPolynomial σ k)) (v : σ) (hv : MvPolynomial.X v ∉ T)
    (hchildDim : ∀ a
      (Q : RetainedMinimalPrime (Ideal.span {f} ⊔ (C.component a).val) T),
      ringKrullDim (MvPolynomial σ k ⧸ Q.val) = (s+1 : ℕ)) : ProperCut C where
  polynomial := f
  polynomialDegree := d
  positiveDegree := hd
  homogeneous := hf
  avoidsParent := havoid
  dimensionIndex := s
  parentDegree := hparent
  Child := fun a => RetainedMinimalPrime (Ideal.span {f} ⊔ (C.component a).val) T
  finiteChild := fun _ => inferInstance
  child := fun a => RetainedMinimalPrime.toComponent
    (primeCut_isHomogeneous _ (C.component a).homogeneous f hf) v hv
  distinctChild := fun a => RetainedMinimalPrime.toComponent_injective
    (primeCut_isHomogeneous _ (C.component a).homogeneous f hf) v hv
  minimalChild := fun _ Q => Q.property.1
  childDegree := fun a Q => actualHP_natDegree_of_prime_dimension Q.val
    (RetainedMinimalPrime.toComponent
      (primeCut_isHomogeneous _ (C.component a).homogeneous f hf) v hv Q).homogeneous
    v (fun h => hv (Q.property.2 h)) s (hchildDim a Q)

theorem canonicalRetainedCut_covers
    (C : RetainedPrimeCycle.{u,u,u} k σ)
    (f : MvPolynomial σ k) (d : ℕ) (hd : 0 < d) (hf : f.IsHomogeneous d)
    (havoid : ∀ a, f ∉ (C.component a).val)
    (s : ℕ) (hparent : ∀ a,
      (actualHP (C.component a).val (C.component a).homogeneous).natDegree = s+1)
    (T : Ideal (MvPolynomial σ k)) (v : σ) (hv : MvPolynomial.X v ∉ T)
    (hchildDim : ∀ a
      (Q : RetainedMinimalPrime (Ideal.span {f} ⊔ (C.component a).val) T),
      ringKrullDim (MvPolynomial σ k ⧸ Q.val) = (s+1 : ℕ)) :
    (canonicalRetainedCut C f d hd hf havoid s hparent T v hv hchildDim).CoversBelow T := by
  intro a Q hQ hQT
  exact ⟨⟨Q, hQ, hQT⟩, rfl⟩

theorem canonicalRetainedCut_next_le_target
    (C : RetainedPrimeCycle.{u,u,u} k σ)
    (f : MvPolynomial σ k) (d : ℕ) (hd : 0 < d) (hf : f.IsHomogeneous d)
    (havoid : ∀ a, f ∉ (C.component a).val)
    (s : ℕ) (hparent : ∀ a,
      (actualHP (C.component a).val (C.component a).homogeneous).natDegree = s+1)
    (T : Ideal (MvPolynomial σ k)) (v : σ) (hv : MvPolynomial.X v ∉ T)
    (hchildDim : ∀ a
      (Q : RetainedMinimalPrime (Ideal.span {f} ⊔ (C.component a).val) T),
      ringKrullDim (MvPolynomial σ k ⧸ Q.val) = (s+1 : ℕ)) :
    ∀ x, ((canonicalRetainedCut C f d hd hf havoid s hparent T v hv hchildDim).next.component x).val ≤ T := by
  intro x
  exact x.2.property.2

end RetainedPrimeCycle
end PiExponentJets.W22

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/SectionImageIdeal.lean <==
import Mathlib.AlgebraicGeometry.IdealSheaf.Basic
import OAI.NumberTheory.PiExponent.Approximation.FrameSections
import OAI.NumberTheory.PiExponent.Approximation.GlobalSectionClearing

namespace OAI

namespace PiExponent.SectionImageIdeal
noncomputable section
open CategoryTheory AlgebraicGeometry TopologicalSpace Opposite
open PiExponentSeshadri.Geometry
variable {X : Scheme.{0}} {M : X.Modules}

def imageIdeal (φ : M ⟶ structureSheaf X) (U : X.Opens) : Ideal Γ(X,U) :=
  (φ.val.app (op U)).hom.range

lemma map_imageIdeal_le (φ : M ⟶ structureSheaf X) {U V : X.Opens} (h : U ≤ V) :
    (imageIdeal φ V).map (X.presheaf.map (homOfLE h).op).hom ≤ imageIdeal φ U := by
  apply Ideal.map_le_iff_le_comap.mpr
  rintro x ⟨m,rfl⟩
  refine ⟨M.presheaf.map (homOfLE h).op m, ?_⟩
  exact congr($(φ.mapPresheaf.naturality (homOfLE h).op) m)

theorem affine_map_imageIdeal [IsAffine X] [M.IsQuasicoherent]
    (φ : M ⟶ structureSheaf X) (r : Γ(X,⊤)) :
    (imageIdeal φ ⊤).map (X.presheaf.map (homOfLE (X.basicOpen_le r)).op).hom =
      imageIdeal φ (X.basicOpen r) := by
  apply le_antisymm (map_imageIdeal_le φ _)
  rintro x ⟨m,rfl⟩
  change Γ(M, X.basicOpen r) at m
  obtain ⟨n,z,hz⟩ := GlobalSectionClearing.affine_basicOpen_denominators M r m
  let ρ : Γ(X,⊤) →+* Γ(X,X.basicOpen r) :=
    (X.presheaf.map (homOfLE (X.basicOpen_le r)).op).hom
  have he : ρ (φ.app ⊤ z) = ρ r ^ n * (show Γ(X,X.basicOpen r) from φ.app (X.basicOpen r) m) := by
    have hn := congr($(φ.mapPresheaf.naturality (homOfLE (X.basicOpen_le r)).op) z)
    change φ.app (X.basicOpen r)
      (GlobalSectionClearing.openRestriction M (X.basicOpen_le r) z) = ρ (φ.app ⊤ z) at hn
    rw [← hn, hz]
    change φ.app (X.basicOpen r) (ρ (r^n) • m) = _
    rw [map_pow, φ.app_smul]
    rfl
  have hm : ρ (φ.app ⊤ z) ∈ (imageIdeal φ ⊤).map ρ :=
    Ideal.mem_map_of_mem ρ ⟨z,rfl⟩
  rw [he] at hm
  exact (Ideal.unit_mul_mem_iff_mem _
    ((X.toRingedSpace.isUnit_res_basicOpen r).pow n)).mp hm

theorem imageIdeal_restrict {Y : Scheme.{0}} (f : Y ⟶ X) [IsOpenImmersion f]
    (φ : M ⟶ structureSheaf X) (V : Y.Opens) :
    (imageIdeal ((Scheme.Modules.restrictFunctor f).map φ ≫
      (Scheme.Modules.restrictUnitIso f).hom) V).map (f.appIso V).inv.hom =
      imageIdeal φ (f ''ᵁ V) := by
  apply le_antisymm
  · apply Ideal.map_le_iff_le_comap.mpr
    rintro y ⟨m,rfl⟩
    refine ⟨m,?_⟩
    change φ.app (f ''ᵁ V) m = (f.appIso V).inv ((f.appIso V).hom (φ.app (f ''ᵁ V) m))
    exact ((f.appIso V).hom_inv_id_apply _).symm
  · rintro y ⟨m,rfl⟩
    have h := Ideal.mem_map_of_mem (f.appIso V).inv.hom
      (show ((f.appIso V).hom (φ.app (f ''ᵁ V) m)) ∈
        imageIdeal ((Scheme.Modules.restrictFunctor f).map φ ≫
          (Scheme.Modules.restrictUnitIso f).hom) V from ⟨m,rfl⟩)
    change (show Γ(X,f ''ᵁ V) from φ.app (f ''ᵁ V) m) ∈
      (imageIdeal ((Scheme.Modules.restrictFunctor f).map φ ≫
        (Scheme.Modules.restrictUnitIso f).hom) V).map (f.appIso V).inv.hom
    erw [(f.appIso V).hom_inv_id_apply] at h
    exact h

theorem map_imageIdeal_affine_image {Y : Scheme.{0}} [IsAffine Y]
    [M.IsQuasicoherent] (f : Y ⟶ X) [IsOpenImmersion f]
    (φ : M ⟶ structureSheaf X) (r : Γ(Y,⊤)) :
    (imageIdeal φ (f ''ᵁ ⊤)).map
      (X.presheaf.map (f.opensFunctor.map (homOfLE (Y.basicOpen_le r))).op).hom =
      imageIdeal φ (f ''ᵁ Y.basicOpen r) := by
  let ψ : M.restrict f ⟶ structureSheaf Y :=
    (Scheme.Modules.restrictFunctor f).map φ ≫ (Scheme.Modules.restrictUnitIso f).hom
  rw [← imageIdeal_restrict f φ ⊤, Ideal.map_map]
  have hn := congrArg CommRingCat.Hom.hom
    (f.appIso_inv_naturality (homOfLE (Y.basicOpen_le r)).op)
  change (f.appIso (Y.basicOpen r)).inv.hom.comp
      (Y.presheaf.map (homOfLE (Y.basicOpen_le r)).op).hom =
    (X.presheaf.map (f.opensFunctor.map (homOfLE (Y.basicOpen_le r))).op).hom.comp
      (f.appIso ⊤).inv.hom at hn
  rw [← hn, ← Ideal.map_map]
  rw [affine_map_imageIdeal ψ r, imageIdeal_restrict]

theorem map_imageIdeal_basicOpen [M.IsQuasicoherent]
    (φ : M ⟶ structureSheaf X) (U : X.affineOpens) (r : Γ(X,U.1)) :
    (imageIdeal φ U.1).map (X.presheaf.map (homOfLE (X.basicOpen_le r)).op).hom =
      imageIdeal φ (X.basicOpen r) := by
  let : IsAffine U.1.toScheme := U.2
  have h (V W : X.Opens) (hV : U.1.ι ''ᵁ (⊤ : U.1.toScheme.Opens) = V)
      (hW : U.1.ι ''ᵁ U.1.toScheme.basicOpen (U.1.topIso.inv r) = W) (hWV : W ≤ V) :
      (imageIdeal φ V).map (X.presheaf.map (homOfLE hWV).op).hom = imageIdeal φ W := by
    subst V
    subst W
    exact map_imageIdeal_affine_image U.1.ι φ (U.1.topIso.inv r)
  exact h U.1 (X.basicOpen r) U.1.ι_image_top (U.1.ι_image_basicOpen_topIso_inv r)
    (X.basicOpen_le r)

def imageIdealSheaf [M.IsQuasicoherent] (φ : M ⟶ structureSheaf X) : X.IdealSheafData where
  ideal U := imageIdeal φ U.1
  map_ideal_basicOpen U r := map_imageIdeal_basicOpen φ U r

@[simp] theorem imageIdealSheaf_ideal [M.IsQuasicoherent]
    (φ : M ⟶ structureSheaf X) (U : X.affineOpens) :
    (imageIdealSheaf φ).ideal U = imageIdeal φ U.1 := rfl

theorem imageIdeal_top_of_frame (φ : M ⟶ structureSheaf X)
    (e : M ≅ structureSheaf X) :
    imageIdeal φ ⊤ = Ideal.span {PiExponentSeshadri.Frames.endValue (e.inv ≫ φ)} := by
  apply le_antisymm
  · rintro x ⟨m,rfl⟩
    change Γ(M,⊤) at m
    apply Ideal.mem_span_singleton.mpr
    refine ⟨e.hom.app ⊤ m, ?_⟩
    have he : (e.inv ≫ φ).app ⊤ (e.hom.app ⊤ m) = φ.app ⊤ m := by
      change (e.hom ≫ e.inv ≫ φ).app ⊤ m = _
      rw [e.hom_inv_id_assoc]
    exact he.symm.trans ((PiExponentSeshadri.Frames.end_apply (e.inv ≫ φ) ⊤
      (e.hom.app ⊤ m)).trans (mul_comm (show Γ(X,⊤) from e.hom.app ⊤ m)
        (PiExponentSeshadri.Frames.endValue (e.inv ≫ φ))))
  · apply Ideal.span_le.mpr
    rintro x (rfl : x = _)
    exact ⟨e.inv.app ⊤ (1 : Γ(X,⊤)), rfl⟩

lemma imageIdeal_map_eq (φ : M ⟶ structureSheaf X) {U V : X.Opens} (h : U = V) :
    (imageIdeal φ U).map (X.presheaf.map (eqToHom h.symm).op).hom = imageIdeal φ V := by
  subst V
  change (imageIdeal φ U).map (X.presheaf.map (𝟙 (op U))).hom = imageIdeal φ U
  rw [X.presheaf.map_id]
  exact Ideal.map_id _

theorem imageIdealSheaf_on_frame [M.IsQuasicoherent]
    (φ : M ⟶ structureSheaf X) (U : X.affineOpens)
    (e : M.restrict U.1.ι ≅ structureSheaf U.1.toScheme) :
    (imageIdealSheaf φ).ideal U = Ideal.span
      {U.1.topIso.hom (PiExponentSeshadri.Frames.endValue
        (e.inv ≫ (Scheme.Modules.restrictFunctor U.1.ι).map φ ≫
          (Scheme.Modules.restrictUnitIso U.1.ι).hom))} := by
  let ψ := (Scheme.Modules.restrictFunctor U.1.ι).map φ ≫
    (Scheme.Modules.restrictUnitIso U.1.ι).hom
  have h : (imageIdeal ψ ⊤).map U.1.topIso.hom.hom = imageIdeal φ U.1 := by
    have hi := congrArg (fun J : Ideal Γ(X,U.1.ι ''ᵁ ⊤) =>
      J.map (X.presheaf.map (eqToHom U.1.ι_image_top.symm).op).hom)
      (imageIdeal_restrict U.1.ι φ ⊤)
    rw [imageIdeal_map_eq φ U.1.ι_image_top] at hi
    rw [Ideal.map_map] at hi
    convert hi using 1
    congr 1
    ext a
    simp only [Scheme.Opens.topIso_hom, Scheme.Opens.ι_appIso, Iso.refl_inv, RingHom.comp_apply]
    rfl
  rw [imageIdeal_top_of_frame ψ e, Ideal.map_span, Set.image_singleton] at h
  exact h.symm

end
end PiExponent.SectionImageIdeal

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/SectionZeroIdeal.lean <==
import OAI.NumberTheory.PiExponent.Approximation.FrameSubopens
import OAI.NumberTheory.PiExponent.Approximation.IntegralLineSections
import OAI.NumberTheory.PiExponent.Approximation.InverseDualRestriction
import OAI.NumberTheory.PiExponent.Geometry.LineBundleCoherent
import OAI.NumberTheory.PiExponent.LocalAlgebra.SectionImageIdeal

namespace OAI

namespace PiExponent.SectionZeroIdeal
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
open PiExponent.SectionImageIdeal PiExponent.InverseFrames
variable {X : Scheme.{0}}

def zeroIdeal (L : LineBundle X) (s : GlobalSections X L.sheaf) : X.IdealSheafData := by
  letI := PiExponent.GeometrySupport.LineBundleCoherent.lineBundle_isFinitePresentation L.inverse
  letI : L.inverse.sheaf.IsQuasicoherent :=
    (SheafOfModules.IsFinitePresentation.exists_quasicoherentData L.inverse.sheaf).choose.isQuasicoherent
  exact imageIdealSheaf (L.dualSection s)

theorem zeroIdeal_on_frame (L : LineBundle X) (s : GlobalSections X L.sheaf)
    (U : X.affineOpens) (e : L.sheaf.restrict U.1.ι ≅ structureSheaf U.1.toScheme) :
    (zeroIdeal L s).ideal U =
      Ideal.span {U.1.topIso.hom (coefficient e (restrictSection U.1.ι s))} := by
  let := PiExponent.GeometrySupport.LineBundleCoherent.lineBundle_isFinitePresentation L.inverse
  let : L.inverse.sheaf.IsQuasicoherent :=
    (SheafOfModules.IsFinitePresentation.exists_quasicoherentData L.inverse.sheaf).choose.isQuasicoherent
  change (imageIdealSheaf (L.dualSection s)).ideal U = _
  rw [imageIdealSheaf_on_frame (L.dualSection s) U
    (inverseOpenFrame (lineTensorInverseIso L) U.1 e), dualSection_restrict_coefficient]

theorem zeroIdeal_ne_bot [IsIntegral X] (L : LineBundle X)
    (s : GlobalSections X L.sheaf) (hs : s ≠ 0) : zeroIdeal L s ≠ ⊥ := by
  obtain ⟨x⟩ : Nonempty X := inferInstance
  obtain ⟨V,hxV,⟨eV⟩⟩ := L.locallyRankOne x
  obtain ⟨U,hU,hxU,hUV⟩ := exists_isAffineOpen_mem_and_subset hxV
  let e := restrictOpenFrame hUV eV
  let : Nonempty U := ⟨⟨x,hxU⟩⟩
  intro h
  have hi := zeroIdeal_on_frame L s ⟨U,hU⟩ e
  rw [h] at hi
  have hz : U.topIso.hom (coefficient e (restrictSection U.ι s)) = 0 := by
    have hm := Ideal.subset_span (Set.mem_singleton
      (U.topIso.hom (coefficient e (restrictSection U.ι s))))
    rw [← hi] at hm
    exact hm
  have hc : coefficient e (restrictSection U.ι s) = 0 := by
    exact (map_eq_zero_iff _ (ConcreteCategory.bijective_of_isIso U.topIso.hom).injective).mp hz
  apply hs
  apply L.restricted_coefficient_injective U.ι e
  exact hc.trans ((congrArg (coefficient e) (restrictSection_zero U.ι)).trans
    (coefficient_zero e)).symm

theorem zeroIdeal_not_surjective [IsIntegral X] (L : LineBundle X)
    (s : GlobalSections X L.sheaf) (hs : s ≠ 0) :
    ¬ Function.Surjective (zeroIdeal L s).subschemeι := by
  intro h
  apply zeroIdeal_ne_bot L s hs
  apply Scheme.IdealSheafData.support_eq_top_iff.mp
  apply TopologicalSpace.Closeds.ext
  rw [← Scheme.IdealSheafData.range_subschemeι]
  exact Set.range_eq_univ.mpr h

end
end PiExponent.SectionZeroIdeal

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/SeparablePointLength.lean <==
import Mathlib.RingTheory.Unramified.LocalRing
import Mathlib.RingTheory.Unramified.Field
import Mathlib.RingTheory.MvPolynomial.Localization
import Mathlib.RingTheory.LocalRing.Length
import Mathlib.Tactic
import OAI.NumberTheory.PiExponent.LocalAlgebra.WeightedBezout

namespace OAI

namespace PiExponent.SeparablePointLength

open IsLocalRing TensorProduct

variable {K E ι : Type*} [Field K] [Field E] [Algebra K E]

attribute [local instance] MvPolynomial.algebraMvPolynomial

noncomputable def coefficientBaseChangeEquiv :
    (MvPolynomial ι K) ⊗[K] E ≃ₐ[MvPolynomial ι K] MvPolynomial ι E :=
  Algebra.IsPushout.equiv K (MvPolynomial ι K) E (MvPolynomial ι E)

theorem coefficientExtension_flat :
    Module.Flat (MvPolynomial ι K) (MvPolynomial ι E) :=
  Module.Flat.of_linearEquiv (coefficientBaseChangeEquiv (K := K) (E := E) (ι := ι)).symm.toLinearEquiv

theorem coefficientExtension_finite [Module.Finite K E] :
    Module.Finite (MvPolynomial ι K) (MvPolynomial ι E) :=
  Module.Finite.equiv (coefficientBaseChangeEquiv (K := K) (E := E) (ι := ι)).toLinearEquiv

theorem coefficientExtension_unramified [Algebra.IsSeparable K E] :
    Algebra.FormallyUnramified (MvPolynomial ι K) (MvPolynomial ι E) := by
  let : Algebra.FormallyUnramified K E := Algebra.FormallyUnramified.of_isSeparable K E
  exact Algebra.FormallyUnramified.of_equiv (coefficientBaseChangeEquiv (K := K) (E := E) (ι := ι))

theorem length_quotient_map_of_unramified
    {A B : Type*} [CommRing A] [CommRing B] [Algebra A B]
    [IsLocalRing A] [IsLocalRing B] [IsLocalHom (algebraMap A B)]
    [Module.Flat A B] [Algebra.EssFiniteType A B] [Algebra.FormallyUnramified A B]
    (I : Ideal A) :
    Module.length B (B ⧸ I.map (algebraMap A B)) = Module.length A (A ⧸ I) := by
  rw [(Algebra.TensorProduct.quotIdealMapEquivTensorQuot B I).toLinearEquiv.length_eq,
    IsLocalRing.length_baseChange, Algebra.FormallyUnramified.map_maximalIdeal]
  let : IsSimpleModule B (B ⧸ maximalIdeal B) :=
    isSimpleModule_iff_isCoatom.mpr (Ideal.isMaximal_def.mp inferInstance)
  rw [Module.length_eq_one B (B ⧸ maximalIdeal B), mul_one]

noncomputable def contractedPoint (b : ι → E) : Ideal (MvPolynomial ι K) :=
  (WeightedBezout.pointIdeal b).comap (algebraMap (MvPolynomial ι K) (MvPolynomial ι E))

instance contractedPoint_isPrime (b : ι → E) : (contractedPoint (K := K) b).IsPrime := by
  unfold contractedPoint
  infer_instance

instance point_liesOver (b : ι → E) :
    (WeightedBezout.pointIdeal b).LiesOver (contractedPoint (K := K) b) := ⟨rfl⟩

theorem contractedPoint_eq_ker (b : ι → E) :
    contractedPoint (K := K) b = RingHom.ker (MvPolynomial.aeval b).toRingHom := by
  ext p
  change MvPolynomial.aeval b (MvPolynomial.map (algebraMap K E) p) = 0 ↔
    MvPolynomial.aeval b p = 0
  simp [MvPolynomial.aeval_def]

noncomputable def pointLocalMap (b : ι → E) :
    Localization.AtPrime (contractedPoint (K := K) b) →+*
      Localization.AtPrime (WeightedBezout.pointIdeal b) :=
  Localization.localRingHom (contractedPoint (K := K) b) (WeightedBezout.pointIdeal b)
    (algebraMap (MvPolynomial ι K) (MvPolynomial ι E)) rfl

@[instance_reducible] noncomputable def pointLocalAlgebra (b : ι → E) :
    Algebra (Localization.AtPrime (contractedPoint (K := K) b))
      (Localization.AtPrime (WeightedBezout.pointIdeal b)) :=
  Localization.AtPrime.algebraOfLiesOver (contractedPoint (K := K) b) (WeightedBezout.pointIdeal b)

theorem pointLocal_flat (b : ι → E) :
    letI := pointLocalAlgebra (K := K) b
    Module.Flat (Localization.AtPrime (contractedPoint (K := K) b))
      (Localization.AtPrime (WeightedBezout.pointIdeal b)) := by
  let := pointLocalAlgebra (K := K) b
  let : Module.Flat (MvPolynomial ι K) (MvPolynomial ι E) := coefficientExtension_flat
  infer_instance

theorem pointLocal_unramified [Algebra.IsSeparable K E] (b : ι → E) :
    letI := pointLocalAlgebra (K := K) b
    Algebra.FormallyUnramified (Localization.AtPrime (contractedPoint (K := K) b))
      (Localization.AtPrime (WeightedBezout.pointIdeal b)) := by
  let := pointLocalAlgebra (K := K) b
  let : Algebra.FormallyUnramified (MvPolynomial ι K) (MvPolynomial ι E) :=
    coefficientExtension_unramified
  exact Algebra.FormallyUnramified.of_restrictScalars (MvPolynomial ι K) _ _

theorem pointLocal_essFiniteType [Module.Finite K E] (b : ι → E) :
    letI := pointLocalAlgebra (K := K) b
    Algebra.EssFiniteType (Localization.AtPrime (contractedPoint (K := K) b))
      (Localization.AtPrime (WeightedBezout.pointIdeal b)) := by
  let := pointLocalAlgebra (K := K) b
  let : Module.Finite (MvPolynomial ι K) (MvPolynomial ι E) := coefficientExtension_finite
  exact Algebra.EssFiniteType.of_comp (MvPolynomial ι K) _ _

@[simp] theorem pointLocalMap_algebraMap (b : ι → E) (p : MvPolynomial ι K) :
    pointLocalMap (K := K) b (algebraMap _ (Localization.AtPrime (contractedPoint (K := K) b)) p) =
      algebraMap _ (Localization.AtPrime (WeightedBezout.pointIdeal b))
        (MvPolynomial.map (algebraMap K E) p) :=
  Localization.localRingHom_to_map _ _ _ rfl p

instance pointLocalMap_isLocalHom (b : ι → E) :
    IsLocalHom (pointLocalMap (K := K) b) :=
  Localization.isLocalHom_localRingHom _ _ _ rfl

theorem pointLocalMap_ideal_map (b : ι → E) (I : Ideal (MvPolynomial ι K)) :
    (I.map (algebraMap _ (Localization.AtPrime (contractedPoint (K := K) b)))).map
        (pointLocalMap (K := K) b) =
      (I.map (MvPolynomial.map (algebraMap K E))).map
        (algebraMap _ (Localization.AtPrime (WeightedBezout.pointIdeal b))) := by
  rw [Ideal.map_map, Ideal.map_map]
  congr 1
  apply RingHom.ext
  intro p
  exact pointLocalMap_algebraMap b p

theorem pointLocal_quotient_length [Module.Finite K E] [Algebra.IsSeparable K E]
    (b : ι → E) (I : Ideal (MvPolynomial ι K)) :
    Module.length (Localization.AtPrime (WeightedBezout.pointIdeal b))
      (Localization.AtPrime (WeightedBezout.pointIdeal b) ⧸
        (I.map (MvPolynomial.map (algebraMap K E))).map
          (algebraMap _ (Localization.AtPrime (WeightedBezout.pointIdeal b)))) =
    Module.length (Localization.AtPrime (contractedPoint (K := K) b))
      (Localization.AtPrime (contractedPoint (K := K) b) ⧸
        I.map (algebraMap _ (Localization.AtPrime (contractedPoint (K := K) b)))) := by
  let A := Localization.AtPrime (contractedPoint (K := K) b)
  let B := Localization.AtPrime (WeightedBezout.pointIdeal b)
  let := pointLocalAlgebra (K := K) b
  let : IsLocalHom (algebraMap A B) := pointLocalMap_isLocalHom b
  let : Module.Flat A B := pointLocal_flat b
  let : Algebra.EssFiniteType A B := pointLocal_essFiniteType b
  let : Algebra.FormallyUnramified A B := pointLocal_unramified b
  have h := length_quotient_map_of_unramified (B := B) (I.map (algebraMap _ A))
  change Module.length B (B ⧸ (I.map (algebraMap _ A)).map (pointLocalMap (K := K) b)) = _ at h
  rw [pointLocalMap_ideal_map] at h
  exact h

theorem point_mem_minimalPrimes_map [Module.Finite K E]
    (b : ι → E) (I : Ideal (MvPolynomial ι K))
    (hminimal : contractedPoint (K := K) b ∈ I.minimalPrimes) :
    WeightedBezout.pointIdeal b ∈
      (I.map (MvPolynomial.map (algebraMap K E))).minimalPrimes := by
  let : Module.Finite (MvPolynomial ι K) (MvPolynomial ι E) := coefficientExtension_finite
  change WeightedBezout.pointIdeal b ∈
    (I.map (algebraMap (MvPolynomial ι K) (MvPolynomial ι E))).minimalPrimes
  refine ⟨⟨inferInstance, Ideal.map_le_iff_le_comap.mpr hminimal.1.2⟩, ?_⟩
  intro Q hQ hQP
  let : Q.IsPrime := hQ.1
  have hunder : Q.under (MvPolynomial ι K) ≤ contractedPoint (K := K) b :=
    Ideal.comap_mono hQP
  have hcont : contractedPoint (K := K) b ≤ Q.under (MvPolynomial ι K) :=
    hminimal.2 ⟨inferInstance, Ideal.map_le_iff_le_comap.mp hQ.2⟩ hunder
  exact (Ideal.IsIntegral.mem_minimalPrimes_map_under
    (R := MvPolynomial ι K) (WeightedBezout.pointIdeal b)).2
      ⟨hQ.1, Ideal.map_le_iff_le_comap.mpr hcont⟩ hQP

end PiExponent.SeparablePointLength

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/SerreDimensionShift.lean <==
import Mathlib.Algebra.Homology.DerivedCategory.Ext.ExactSequences
import Mathlib.Algebra.Homology.DerivedCategory.Ext.MapBijective
import Mathlib.Tactic

namespace OAI

namespace PiExponent.GeometrySupport.SerreDimensionShift

noncomputable section

open CategoryTheory CategoryTheory.Limits CategoryTheory.Abelian

universe w v u t
variable {C : Type u} [Category.{v} C] [Abelian C] [HasExt.{w} C]

theorem ext_eq_zero_of_shortExact (A : C) {S : ShortComplex C} (hS : S.ShortExact)
    (q : ℕ) (hmid : ∀ x : Ext.{w} A S.X₂ q, x = 0)
    (hleft : ∀ x : Ext.{w} A S.X₁ (q + 1), x = 0)
    (x : Ext.{w} A S.X₃ q) : x = 0 := by
  obtain ⟨y, hy⟩ := Ext.covariant_sequence_exact₃ A hS x rfl (hleft _)
  rw [hmid y, Ext.zero_comp] at hy
  exact hy.symm

theorem ext_eq_zero_of_biproduct (A : C) {J : Type*} [Fintype J]
    {B : J → C} {c : Bicone B} (hc : c.IsBilimit) (q : ℕ)
    (hzero : ∀ j, ∀ x : Ext.{w} A (B j) q, x = 0)
    (x : Ext.{w} A c.pt q) : x = 0 := by
  apply (Ext.addEquivBiproduct A hc q).injective
  ext j
  exact (hzero j _).trans ((map_zero (Ext.addEquivBiproduct A hc q)) ▸ rfl)

structure AcyclicPresentation {ι : Type t} (A : C) (F : ι → ℕ → C) (i : ι) where
  kernel : ι
  shift : ℕ
  middle : ℕ → C
  left : ∀ n, F kernel n ⟶ middle n
  right : ∀ n, middle n ⟶ F i (shift + n)
  comp_zero : ∀ n, left n ≫ right n = 0
  shortExact : ∀ n, (ShortComplex.mk (left n) (right n) (comp_zero n)).ShortExact
  acyclic : ∀ n q, 0 < q → ∀ x : Ext.{w} A (middle n) q, x = 0

theorem eventual_ext_zero_of_presentations {ι : Type t} (A : C) (F : ι → ℕ → C)
    (l : ℕ)
    (hbound : ∀ i n q, l ≤ q → ∀ x : Ext.{w} A (F i n) q, x = 0)
    (presentation : ∀ i, AcyclicPresentation A F i)
    (q : ℕ) (hq : 0 < q) (i : ι) :
    ∃ N, ∀ n, N ≤ n → ∀ x : Ext.{w} A (F i n) q, x = 0 := by
  have hstep : ∀ r q, 0 < q → l ≤ q + r → ∀ i,
      ∃ N, ∀ n, N ≤ n → ∀ x : Ext.{w} A (F i n) q, x = 0 := by
    intro r
    induction r with
    | zero =>
      intro q hq hl i
      exact ⟨0, fun n _ x => hbound i n q (by simpa using hl) x⟩
    | succ r ih =>
      intro q hq hl i
      let P := presentation i
      obtain ⟨N, hN⟩ := ih (q + 1) (by omega) (by omega) P.kernel
      refine ⟨P.shift + N, fun n hn => ?_⟩
      have hnshift : P.shift ≤ n := by omega
      obtain ⟨t, rfl⟩ := Nat.exists_eq_add_of_le hnshift
      apply ext_eq_zero_of_shortExact A (P.shortExact t) q
      · exact P.acyclic t q hq
      · exact hN t (by omega)
  exact hstep l q hq (by omega) i

theorem eventual_all_positive_ext_zero_of_presentations {ι : Type t}
    (A : C) (F : ι → ℕ → C) (l : ℕ)
    (hbound : ∀ i n q, l ≤ q → ∀ x : Ext.{w} A (F i n) q, x = 0)
    (presentation : ∀ i, AcyclicPresentation A F i) (i : ι) :
    ∃ N, ∀ n, N ≤ n → ∀ q, 0 < q → ∀ x : Ext.{w} A (F i n) q, x = 0 := by
  classical
  have h : ∀ q : Fin l, ∃ N, ∀ n, N ≤ n →
      ∀ x : Ext.{w} A (F i n) (q.val + 1), x = 0 :=
    fun q => eventual_ext_zero_of_presentations A F l hbound presentation
      (q.val + 1) (by omega) i
  choose N hN using h
  refine ⟨Finset.univ.sup N, fun n hn q hq x => ?_⟩
  cases q with
  | zero => omega
  | succ q =>
    by_cases hl : l ≤ q + 1
    · exact hbound i n (q + 1) hl x
    · exact hN ⟨q, by omega⟩ n
        (le_trans (Finset.le_sup (f := N) (Finset.mem_univ _)) hn) x

end
end PiExponent.GeometrySupport.SerreDimensionShift

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/SplitClosedPointCompatibility.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.SplitCoordinateClosedPoint

namespace OAI

noncomputable section
namespace PiExponentJets.PolynomialLocalResidueResolution

variable (K α β : Type*) [Field K]
variable (Q : Ideal (MvPolynomial (α ⊕ β) K)) [Q.IsPrime]
variable (hB : IsTranscendenceBasis K (splitResidueBeta K α β Q))

theorem closedPointEvaluation_original :
    ((closedPointEvaluationRingHom K α β Q hB).comp
      (PiExponentSiegelAux.W09.polynomialCoefficientLocalizationEquiv K α β).toRingHom).comp
      (algebraMap (MvPolynomial (α ⊕ β) K)
        (PiExponentSiegelAux.W09.PolynomialCoefficientLocalization K α β)) =
      algebraMap (MvPolynomial (α ⊕ β) K) (SplitResidue K α β Q) := by
  apply MvPolynomial.ringHom_ext
  · intro a
    change closedPointEvaluation K α β Q hB
      (PiExponentSiegelAux.W09.polynomialCoefficientLocalizationEquiv K α β
        (algebraMap (MvPolynomial (α ⊕ β) K)
          (PiExponentSiegelAux.W09.PolynomialCoefficientLocalization K α β)
          (MvPolynomial.C a))) = _
    have h := closedPointEvaluation_coefficient K α β Q hB (MvPolynomial.C a)
    rw [← PiExponentSiegelAux.W09.polynomialCoefficientLocalizationEquiv_coefficient] at h
    simpa only [RingHom.comp_apply, MvPolynomial.rename_C, MvPolynomial.aeval_C,
      IsScalarTower.algebraMap_apply K (MvPolynomial (α ⊕ β) K) (SplitResidue K α β Q),
      MvPolynomial.algebraMap_eq] using h
  · intro i
    cases i with
    | inl i =>
      let := splitCoefficientResidueAlgebra K α β Q hB
      change closedPointEvaluation K α β Q hB
        (PiExponentSiegelAux.W09.polynomialCoefficientLocalizationEquiv K α β
          (algebraMap (MvPolynomial (α ⊕ β) K)
            (PiExponentSiegelAux.W09.PolynomialCoefficientLocalization K α β)
            (MvPolynomial.X (Sum.inl i)))) = _
      rw [PiExponentSiegelAux.W09.polynomialCoefficientLocalizationEquiv_X_inl,
        closedPointEvaluation, MvPolynomial.aeval_X]
    | inr j =>
      let := splitCoefficientResidueAlgebra K α β Q hB
      change closedPointEvaluation K α β Q hB
        (PiExponentSiegelAux.W09.polynomialCoefficientLocalizationEquiv K α β
          (algebraMap (MvPolynomial (α ⊕ β) K)
            (PiExponentSiegelAux.W09.PolynomialCoefficientLocalization K α β)
            (MvPolynomial.X (Sum.inr j)))) = _
      rw [PiExponentSiegelAux.W09.polynomialCoefficientLocalizationEquiv_X_inr,
        closedPointEvaluation_coefficient, MvPolynomial.aeval_X]
      rfl

include hB in

theorem coefficientLocalization_extendedPrime_maximal :
    (Q.map (algebraMap (MvPolynomial (α ⊕ β) K)
      (PiExponentSiegelAux.W09.PolynomialCoefficientLocalization K α β))).IsMaximal := by
  have hker := extended_kernel_eq
    (PiExponentSiegelAux.W09.coefficientDenominators K α β)
    (algebraMap (MvPolynomial (α ⊕ β) K) (SplitResidue K α β Q))
    ((closedPointEvaluationRingHom K α β Q hB).comp
      (PiExponentSiegelAux.W09.polynomialCoefficientLocalizationEquiv K α β).toRingHom)
    (closedPointEvaluation_original K α β Q hB)
  rw [Ideal.ker_algebraMap_residueField] at hker
  rw [hker]
  change ((RingHom.ker (closedPointEvaluationRingHom K α β Q hB)).comap
    (PiExponentSiegelAux.W09.polynomialCoefficientLocalizationEquiv K α β).toRingHom).IsMaximal
  let := closedPointEvaluation_kernel_maximal K α β Q hB
  exact Ideal.comap_isMaximal_of_surjective _
    (PiExponentSiegelAux.W09.polynomialCoefficientLocalizationEquiv K α β).surjective

theorem coefficientClosedPoint_comap :
    (RingHom.ker ((closedPointEvaluationRingHom K α β Q hB).comp
      (PiExponentSiegelAux.W09.polynomialCoefficientLocalizationEquiv K α β).toRingHom)).comap
      (algebraMap (MvPolynomial (α ⊕ β) K)
        (PiExponentSiegelAux.W09.PolynomialCoefficientLocalization K α β)) = Q := by
  ext f
  change closedPointEvaluation K α β Q hB
    (PiExponentSiegelAux.W09.polynomialCoefficientLocalizationEquiv K α β
      (algebraMap _ (PiExponentSiegelAux.W09.PolynomialCoefficientLocalization K α β) f)) = 0 ↔ f ∈ Q
  have h := RingHom.congr_fun (closedPointEvaluation_original K α β Q hB) f
  change closedPointEvaluation K α β Q hB
    (PiExponentSiegelAux.W09.polynomialCoefficientLocalizationEquiv K α β
      (algebraMap _ (PiExponentSiegelAux.W09.PolynomialCoefficientLocalization K α β) f)) =
        algebraMap (MvPolynomial (α ⊕ β) K) (SplitResidue K α β Q) f at h
  rw [h]
  exact Ideal.algebraMap_residueField_eq_zero

end PiExponentJets.PolynomialLocalResidueResolution

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/SplitCoordinateClosedPoint.lean <==
import OAI.NumberTheory.PiExponent.Polynomials.CoefficientLocalizationMaximal
import OAI.NumberTheory.PiExponent.Polynomials.PolynomialCoefficientLocalization
import OAI.NumberTheory.PiExponent.Polynomials.RationalResidueCoefficientField

namespace OAI

noncomputable section
namespace PiExponentJets.PolynomialLocalResidueResolution
open scoped IntermediateField

variable (K α β : Type*) [Field K]
variable (Q : Ideal (MvPolynomial (α ⊕ β) K)) [Q.IsPrime]

abbrev SplitLocalRing := Localization.AtPrime Q
abbrev SplitResidue := Q.ResidueField
abbrev SplitCoefficientField := FractionRing (MvPolynomial β K)

def splitLocalBeta (j : β) : SplitLocalRing K α β Q :=
  algebraMap (MvPolynomial (α ⊕ β) K) (SplitLocalRing K α β Q) (MvPolynomial.X (Sum.inr j))

def splitResidueBeta (j : β) : SplitResidue K α β Q :=
  IsLocalRing.residue (SplitLocalRing K α β Q) (splitLocalBeta K α β Q j)

variable (hB : IsTranscendenceBasis K (splitResidueBeta K α β Q))

@[reducible] def splitCoefficientResidueAlgebra :
    Algebra (SplitCoefficientField K β) (SplitResidue K α β Q) :=
  (((IntermediateField.adjoin K (Set.range (splitResidueBeta K α β Q))).val.toRingHom).comp
    (rationalResidueEquiv (splitLocalBeta K α β Q) hB.1).toRingHom).toAlgebra

theorem splitResidue_algebraic :
    letI := splitCoefficientResidueAlgebra K α β Q hB
    Algebra.IsAlgebraic (SplitCoefficientField K β) (SplitResidue K α β Q) := by
  let := splitCoefficientResidueAlgebra K α β Q hB
  have h := hB.isAlgebraic_field
  exact (Algebra.isAlgebraic_ringHom_iff_of_comp_eq
    (rationalResidueEquiv (splitLocalBeta K α β Q) hB.1)
    (RingEquiv.refl (SplitResidue K α β Q)) (by rfl)).mp h

def closedPointEvaluation :
    letI := splitCoefficientResidueAlgebra K α β Q hB
    MvPolynomial α (SplitCoefficientField K β) →ₐ[SplitCoefficientField K β]
      SplitResidue K α β Q :=
  letI := splitCoefficientResidueAlgebra K α β Q hB
  MvPolynomial.aeval (fun i =>
    algebraMap (MvPolynomial (α ⊕ β) K) (SplitResidue K α β Q) (MvPolynomial.X (Sum.inl i)))

abbrev closedPointEvaluationRingHom :
    MvPolynomial α (SplitCoefficientField K β) →+* SplitResidue K α β Q :=
  letI := splitCoefficientResidueAlgebra K α β Q hB
  (closedPointEvaluation K α β Q hB).toRingHom

theorem closedPointEvaluation_kernel_maximal :
    (RingHom.ker (closedPointEvaluationRingHom K α β Q hB)).IsMaximal := by
  let := splitCoefficientResidueAlgebra K α β Q hB
  let := splitResidue_algebraic K α β Q hB
  exact algebraic_field_kernel_isMaximal (closedPointEvaluation K α β Q hB)

theorem closedPointEvaluation_coefficient (f : MvPolynomial β K) :
    closedPointEvaluation K α β Q hB
      (MvPolynomial.C (algebraMap (MvPolynomial β K) (SplitCoefficientField K β) f)) =
      MvPolynomial.aeval (splitResidueBeta K α β Q) f := by
  let := splitCoefficientResidueAlgebra K α β Q hB
  rw [closedPointEvaluation, MvPolynomial.aeval_C]
  change ((rationalResidueEquiv (splitLocalBeta K α β Q) hB.1
    (algebraMap (MvPolynomial β K) (SplitCoefficientField K β) f)) :
      SplitResidue K α β Q) = _
  exact rationalResidueEquiv_polynomial (splitLocalBeta K α β Q) hB.1 f

end PiExponentJets.PolynomialLocalResidueResolution

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/StabilizedColonPowers.lean <==
import Mathlib.RingTheory.GradedAlgebra.Homogeneous.Ideal
import Mathlib.RingTheory.Ideal.Colon
import Mathlib.RingTheory.MvPolynomial.Homogeneous
import Mathlib.RingTheory.Polynomial.Basic
import Mathlib.RingTheory.PrincipalIdealDomain

namespace OAI

namespace PiExponentJets.W06

section ColonPowers
variable {R : Type*} [CommRing R]

@[simp] theorem colon_pow_zero (I : Ideal R) (x : R) :
    I.colon {x ^ (0 : ℕ)} = I := by
  ext a
  simp [Submodule.mem_colon_singleton, smul_eq_mul]

theorem colon_pow_succ (I : Ideal R) (x : R) (j : ℕ) :
    I.colon {x ^ (j + 1)} = (I.colon {x ^ j}).colon {x} := by
  ext a
  simp only [Submodule.mem_colon_singleton, smul_eq_mul, pow_succ,
    mul_assoc, mul_comm, mul_left_comm]

theorem colon_powers_monotone (I : Ideal R) (x : R) :
    Monotone (fun j : ℕ => I.colon {x ^ j}) := by
  apply monotone_nat_of_le_succ
  intro j
  rw [colon_pow_succ]
  exact Ideal.le_colon

theorem colon_pow_add_eq_of_succ_eq (I : Ideal R) (x : R) (m : ℕ)
    (hstable : I.colon {x ^ (m + 1)} = I.colon {x ^ m}) (j : ℕ) :
    I.colon {x ^ (m + j)} = I.colon {x ^ m} := by
  induction j with
  | zero => simp
  | succ j ih =>
      rw [Nat.add_succ, colon_pow_succ, ih]
      simpa only [colon_pow_succ] using hstable

theorem exists_colon_powers_eventually_constant [IsNoetherianRing R]
    (I : Ideal R) (x : R) :
    ∃ m : ℕ, ∀ j : ℕ, m ≤ j → I.colon {x ^ j} = I.colon {x ^ m} := by
  let chain : ℕ →o Submodule R R :=
    ⟨fun j => I.colon {x ^ j}, colon_powers_monotone I x⟩
  obtain ⟨m, hm⟩ := monotone_stabilizes_iff_noetherian.mpr
    (inferInstance : IsNoetherian R R) chain
  exact ⟨m, fun j hj => (hm j hj).symm⟩

theorem exists_colon_pow_stable [IsNoetherianRing R] (I : Ideal R) (x : R) :
    ∃ m : ℕ, I.colon {x ^ (m + 1)} = I.colon {x ^ m} := by
  obtain ⟨m, hm⟩ := exists_colon_powers_eventually_constant I x
  exact ⟨m, hm (m + 1) (Nat.le_succ m)⟩

end ColonPowers

attribute [local instance] MvPolynomial.gradedAlgebra
variable {k σ : Type*} [Field k]

theorem homogeneous_colon_pow (I : Ideal (MvPolynomial σ k))
    (hI : I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k))
    {d : ℕ} {f : MvPolynomial σ k} (hf : f.IsHomogeneous d) (j : ℕ) :
    (I.colon {f ^ j}).IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k) := by
  intro n a ha
  apply Submodule.mem_colon_singleton.mpr
  have haf : a * f ^ j ∈ I := by
    simpa only [smul_eq_mul] using Submodule.mem_colon_singleton.mp ha
  have h := hI (n + d * j) haf
  rw [DirectSum.coe_decompose_mul_add_of_right_mem
    (MvPolynomial.homogeneousSubmodule σ k) (hf.pow j)] at h
  exact h

theorem homogeneous_colon_variable_pow (I : Ideal (MvPolynomial σ k))
    (hI : I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k)) (i : σ) (j : ℕ) :
    (I.colon {(MvPolynomial.X i) ^ j}).IsHomogeneous
      (MvPolynomial.homogeneousSubmodule σ k) :=
  homogeneous_colon_pow I hI (MvPolynomial.isHomogeneous_X k i) j

theorem exists_homogeneous_stable_colon_variable [Finite σ]
    (I : Ideal (MvPolynomial σ k))
    (hI : I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k)) (i : σ) :
    ∃ m : ℕ,
      (I.colon {(MvPolynomial.X i) ^ m}).IsHomogeneous
        (MvPolynomial.homogeneousSubmodule σ k) ∧
      I.colon {(MvPolynomial.X i) ^ (m + 1)} = I.colon {(MvPolynomial.X i) ^ m} ∧
      ∀ j : ℕ, m ≤ j →
        I.colon {(MvPolynomial.X i) ^ j} = I.colon {(MvPolynomial.X i) ^ m} := by
  obtain ⟨m, hm⟩ := exists_colon_powers_eventually_constant I (MvPolynomial.X i)
  exact ⟨m, homogeneous_colon_variable_pow I hI i m,
    hm (m + 1) (Nat.le_succ m), hm⟩

end PiExponentJets.W06

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/SubquotientLength.lean <==
import Mathlib.Algebra.BigOperators.Group.Finset.Basic
import Mathlib.LinearAlgebra.Isomorphisms
import Mathlib.RingTheory.Length

namespace OAI

namespace PiExponentJets.W22

open scoped BigOperators

variable {R M : Type*} [CommRing R] [AddCommGroup M] [Module R M]

noncomputable def subquotientEquivImage (A B : Submodule R M) :
    (B ⧸ A.submoduleOf B) ≃ₗ[R] B.map A.mkQ := by
  let F : B →ₗ[R] M ⧸ A := A.mkQ.comp B.subtype
  have hker : LinearMap.ker F = A.submoduleOf B := by
    simp only [F, LinearMap.ker_comp, Submodule.ker_mkQ, Submodule.submoduleOf]
  have hrange : LinearMap.range F = B.map A.mkQ := by
    simp only [F, LinearMap.range_comp, Submodule.range_subtype]
  exact (Submodule.quotEquivOfEq _ _ hker.symm).trans
    (F.quotKerEquivRange.trans (LinearEquiv.ofEq _ _ hrange))

theorem quotient_length_step (A B : Submodule R M) (hAB : A ≤ B) :
    Module.length R (M ⧸ A) =
      Module.length R (B ⧸ A.submoduleOf B) + Module.length R (M ⧸ B) := by
  let T : Submodule R (M ⧸ A) := B.map A.mkQ
  have h := Module.length_eq_add_of_exact T.subtype T.mkQ
    (Submodule.subtype_injective _) (Submodule.mkQ_surjective _)
    (LinearMap.exact_subtype_mkQ _)
  change Module.length R (M ⧸ A) = Module.length R (B.map A.mkQ) +
    Module.length R ((M ⧸ A) ⧸ B.map A.mkQ) at h
  rw [← (subquotientEquivImage A B).length_eq,
    (Submodule.quotientQuotientEquivQuotient A B hAB).length_eq] at h
  exact h

theorem quotient_length_eq_sum_and_last
    (N : ℕ → Submodule R M) (hmono : ∀ i, N i ≤ N (i + 1)) (n : ℕ) :
    Module.length R (M ⧸ N 0) =
      (∑ i ∈ Finset.range n,
        Module.length R (N (i + 1) ⧸ (N i).submoduleOf (N (i + 1)))) +
      Module.length R (M ⧸ N n) := by
  induction n with
  | zero => simp
  | succ n ih =>
    rw [ih, quotient_length_step (N n) (N (n + 1)) (hmono n),
      Finset.sum_range_succ, add_assoc]

theorem quotient_length_eq_sum_of_last_top
    (N : ℕ → Submodule R M) (hmono : ∀ i, N i ≤ N (i + 1))
    (n : ℕ) (htop : N n = ⊤) :
    Module.length R (M ⧸ N 0) =
      ∑ i ∈ Finset.range n,
        Module.length R (N (i + 1) ⧸ (N i).submoduleOf (N (i + 1))) := by
  have heq := congrArg (fun A : Submodule R M => Module.length R (M ⧸ A)) htop
  have hz : Module.length R (M ⧸ N n) = 0 := heq.trans Module.length_eq_zero
  simpa only [hz, add_zero] using quotient_length_eq_sum_and_last N hmono n

end PiExponentJets.W22

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/TensorIdealInclusion.lean <==
import OAI.NumberTheory.PiExponent.Approximation.CoherentTwistPresentation
import OAI.NumberTheory.PiExponent.Approximation.FrameTensorPowers
import OAI.NumberTheory.PiExponent.Approximation.TensorSectionOpen

namespace OAI

namespace PiExponentSeshadri.Geometry
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Frames
variable {X : Scheme.{0}}

def tensorUnitTwist (M : LineBundle X) (U : X.Opens)
    (f : M.sheaf.restrict U.ι ≅ O U.toScheme) : O U.toScheme ≅ O U.toScheme :=
  f.symm ≪≫ (Scheme.Modules.restrictFunctor U.ι).mapIso (moduleTensorUnit M.sheaf).symm ≪≫
    moduleTensorRestrict U (O X) M.sheaf ≪≫
      moduleTensorIso (Scheme.Modules.restrictUnitIso U.ι) f ≪≫ moduleTensorUnit (O U.toScheme)

lemma moduleTensorIso_inv {M N P Q : X.Modules} (e : M ≅ N) (f : P ≅ Q) :
    (moduleTensorIso e f).inv = moduleTensorMap e.inv f.inv := rfl

def tensorInclusion (J M : LineBundle X) (ι : J.sheaf ⟶ O X) :
    (J.tensor M).sheaf ⟶ M.sheaf :=
  moduleTensorMap ι (𝟙 M.sheaf) ≫ (moduleTensorUnit M.sheaf).hom

private lemma frame_square {C : Type*} [Category C]
    {A B A' B' T O : C} (r : A ≅ A') (r' : B ≅ B')
    (e : A' ≅ T) (e' : B' ≅ T) (u : T ≅ O)
    (m : A ⟶ B) (p : A' ⟶ B') (a : O ⟶ O)
    (hn : m ≫ r'.hom = r.hom ≫ p)
    (hs : e.inv ≫ p ≫ e'.hom ≫ u.hom = u.hom ≫ a) :
    (r ≪≫ e ≪≫ u).inv ≫ m ≫ (r' ≪≫ e' ≪≫ u).hom = a := by
  simp only [Iso.trans_inv, Iso.trans_hom, Category.assoc]
  rw [← Category.assoc m r'.hom, hn]
  simp only [Category.assoc, Iso.inv_hom_id_assoc]
  rw [hs]
  simp

private lemma frame_inclusion {C : Type*} [Category C]
    {A B D O : C} (e : A ≅ O) (e' : B ≅ O) (h : B ≅ D) (f : D ≅ O)
    (m : A ⟶ B) (a : O ⟶ O) (ha : e.inv ≫ m ≫ e'.hom = a) :
    e.inv ≫ (m ≫ h.hom) ≫ f.hom = a ≫ (f.symm ≪≫ h.symm ≪≫ e').inv := by
  rw [← ha]
  simp

private lemma mono_iso_sandwich {C : Type*} [Category C]
    {A B D E F : C} (e : A ≅ B) (m : B ⟶ D) (u : D ≅ E) (v : E ≅ F)
    [Mono m] : Mono ((e.hom ≫ m ≫ u.hom) ≫ v.hom) := inferInstance

lemma tensor_inclusion_framed (J M : LineBundle X) (ι : J.sheaf ⟶ O X)
    (U : X.Opens) (e : J.sheaf.restrict U.ι ≅ O U.toScheme)
    (f : M.sheaf.restrict U.ι ≅ O U.toScheme) :
    (tensorFrame J M U e f).inv ≫
        (Scheme.Modules.restrictFunctor U.ι).map (tensorInclusion J M ι) ≫ f.hom =
      (e.inv ≫ (Scheme.Modules.restrictFunctor U.ι).map ι ≫
        (Scheme.Modules.restrictUnitIso U.ι).hom) ≫ (tensorUnitTwist M U f).inv := by
  let F := Scheme.Modules.restrictFunctor U.ι
  let R := moduleTensorRestrict U J.sheaf M.sheaf
  let R' := moduleTensorRestrict U (O X) M.sheaf
  let E := moduleTensorIso e f
  let E' := moduleTensorIso (Scheme.Modules.restrictUnitIso U.ι) f
  let T := moduleTensorUnit (O U.toScheme)
  let a : O U.toScheme ⟶ O U.toScheme :=
    (e.inv ≫ F.map ι) ≫ (Scheme.Modules.restrictUnitIso U.ι).hom
  have hn : F.map (moduleTensorMap ι (𝟙 M.sheaf)) ≫ R'.hom =
      R.hom ≫ moduleTensorMap (F.map ι) (𝟙 (M.sheaf.restrict U.ι)) :=
    (moduleTensorRestrict_natural U ι (𝟙 M.sheaf)).trans
      (congrArg (fun q => R.hom ≫ moduleTensorMap (F.map ι) q) (F.map_id M.sheaf))
  have h₁ := (moduleTensorMap_comp e.inv (F.map ι) f.inv
    (𝟙 (M.sheaf.restrict U.ι))).symm.trans
      (congrArg (moduleTensorMap (e.inv ≫ F.map ι)) (Category.comp_id f.inv))
  have h₂ := (moduleTensorMap_comp (e.inv ≫ F.map ι)
    (Scheme.Modules.restrictUnitIso U.ι).hom f.inv f.hom).symm.trans
      (congrArg (moduleTensorMap a) f.inv_hom_id)
  have ht : E.inv ≫ moduleTensorMap (F.map ι) (𝟙 (M.sheaf.restrict U.ι)) ≫
      E'.hom = moduleTensorMap a (𝟙 (O U.toScheme)) :=
    (Category.assoc _ _ _).symm.trans
      ((congrArg (fun q => q ≫ E'.hom) h₁).trans h₂)
  have hs : E.inv ≫ moduleTensorMap (F.map ι) (𝟙 (M.sheaf.restrict U.ι)) ≫
      E'.hom ≫ T.hom = T.hom ≫ a := by
    have hscalar := moduleTensorUnit_scalar (X := U.toScheme) a (𝟙 (O U.toScheme))
    exact (Category.assoc _ _ _).symm.trans
      ((congrArg (fun q => q ≫ T.hom) ht).trans
        (hscalar.trans (congrArg (fun q => T.hom ≫ q) (Category.comp_id a))))
  have hframe := frame_square R R' E E' T
    (F.map (moduleTensorMap ι (𝟙 M.sheaf))) _ a hn hs
  have hfinal := frame_inclusion (R ≪≫ E ≪≫ T) (R' ≪≫ E' ≪≫ T)
    (F.mapIso (moduleTensorUnit M.sheaf)) f
    (F.map (moduleTensorMap ι (𝟙 M.sheaf))) a hframe
  simpa only [tensorInclusion, tensorUnitTwist, tensorFrame] using!
    (congrArg (fun q => (tensorFrame J M U e f).inv ≫ q ≫ f.hom)
      (F.map_comp (moduleTensorMap ι (𝟙 M.sheaf)) (moduleTensorUnit M.sheaf).hom)).trans hfinal

theorem tensorInclusion_mono (J M : LineBundle X) (ι : J.sheaf ⟶ O X) [Mono ι] :
    Mono (tensorInclusion J M ι) := by
  apply PiExponent.CoherentTwist.mono_of_local
  intro x
  obtain ⟨U,hx,⟨e⟩,⟨f⟩⟩ := common_affine_frames J M x
  refine ⟨U.1,hx,?_⟩
  have hm : Mono ((tensorFrame J M U.1 e f).inv ≫
      (Scheme.Modules.restrictFunctor U.1.ι).map (tensorInclusion J M ι) ≫ f.hom) := by
    erw [tensor_inclusion_framed]
    have hmap : Mono (C := U.1.toScheme.Modules)
        ((Scheme.Modules.restrictFunctor U.1.ι).map ι) :=
      @Functor.map_mono _ _ _ _ (Scheme.Modules.restrictFunctor U.1.ι)
        inferInstance _ _ ι (inferInstanceAs (Mono ι))
    exact @mono_iso_sandwich U.1.toScheme.Modules _ _ _ _ _ _ e.symm
      ((Scheme.Modules.restrictFunctor U.1.ι).map ι)
      (Scheme.Modules.restrictUnitIso U.1.ι) (tensorUnitTwist M U.1 f).symm hmap
  exact (mono_comp_iff_of_mono _ f.hom).mp
    ((mono_comp_iff_of_isIso (tensorFrame J M U.1 e f).inv _).mp hm)

lemma tensor_inclusion_ideal (J M : LineBundle X) (ι : J.sheaf ⟶ O X)
    (U : X.affineOpens) (e : J.sheaf.restrict U.1.ι ≅ O U.1.toScheme)
    (f : M.sheaf.restrict U.1.ι ≅ O U.1.toScheme) :
    Ideal.span {U.1.topIso.hom (endValue ((tensorFrame J M U.1 e f).inv ≫
      (Scheme.Modules.restrictFunctor U.1.ι).map (tensorInclusion J M ι) ≫ f.hom))} =
    Ideal.span {U.1.topIso.hom (endValue (e.inv ≫
      (Scheme.Modules.restrictFunctor U.1.ι).map ι ≫
        (Scheme.Modules.restrictUnitIso U.1.ι).hom))} := by
  erw [tensor_inclusion_framed,endValue_comp,map_mul,
    ← Ideal.span_singleton_mul_span_singleton]
  have hu : IsUnit (endValue (tensorUnitTwist M U.1 f).inv) :=
    (end_isIso_iff _).mp inferInstance
  erw [Ideal.span_singleton_eq_top.mpr (hu.map U.1.topIso.hom.hom),Ideal.mul_top]
  rfl

end
end PiExponentSeshadri.Geometry

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/TranscendenceBasisReduction.lean <==
import Mathlib.FieldTheory.IntermediateField.Adjoin.Algebra
import Mathlib.RingTheory.AlgebraicIndependent.TranscendenceBasis

namespace OAI

noncomputable section

namespace PiExponent

open scoped IntermediateField.algebraAdjoinAdjoin

theorem exists_intermediateField_finite_over_simple
    (C E : Type*) [Field C] [Field E] [Algebra C E]
    [Algebra.EssFiniteType C E] {Y : E} (hY : Transcendental C Y) :
    ∃ K : IntermediateField C E,
      Transcendental K Y ∧ FiniteDimensional (IntermediateField.adjoin K {Y}) E := by
  classical
  have hsingle : AlgebraicIndepOn C id ({Y} : Set E) := by
    change AlgebraicIndependent C (fun z : ({Y} : Set E) => (z : E))
    rw [algebraicIndependent_singleton_iff ⟨Y, rfl⟩]
    exact hY
  obtain ⟨t, hsub, ht⟩ := exists_isTranscendenceBasis_superset hsingle
  have hYt : Y ∈ t := hsub (Set.mem_singleton Y)
  let s : Set E := t \ {Y}
  let K : IntermediateField C E := IntermediateField.adjoin C s
  have hts : insert Y s = t := by
    ext x
    simp only [s, Set.mem_insert_iff, Set.mem_sdiff, Set.mem_singleton_iff]
    constructor
    · rintro (rfl | ⟨hx, _⟩)
      · exact hYt
      · exact hx
    · intro hx
      by_cases heq : x = Y
      · exact Or.inl heq
      · exact Or.inr ⟨hx, heq⟩
  have hind : AlgebraicIndepOn C id (insert Y s) := by
    rw [hts]
    exact ht.1
  have htr : Transcendental (Algebra.adjoin C s) Y := by
    have hnot : Y ∉ s := by simp [s]
    have hh := (AlgebraicIndepOn.insert_iff hnot).mp hind
    have heq : id '' s = s := Set.image_id s
    rw [heq] at hh
    exact hh.2
  have htrK : Transcendental K Y := by
    intro h
    exact htr (h.restrictScalars (Algebra.adjoin C s))
  refine ⟨K, htrK, ?_⟩
  let L := IntermediateField.adjoin K ({Y} : Set E)
  have hL : L.restrictScalars C = IntermediateField.adjoin C t := by
    dsimp [L, K]
    rw [IntermediateField.adjoin_adjoin_left]
    congr 1
    rw [Set.union_comm, Set.singleton_union, hts]
  have halg : Algebra.IsAlgebraic L E := by
    change Algebra.IsAlgebraic (L.restrictScalars C) E
    rw [hL]
    have hh := ht.isAlgebraic_field
    have heq : Set.range ((↑) : t → E) = t := Subtype.range_coe
    rw [heq] at hh
    exact hh
  let : Algebra.IsAlgebraic L E := halg
  let : IsScalarTower C L E := IsScalarTower.of_algebraMap_eq (fun x => rfl)
  let : Algebra.EssFiniteType L E := Algebra.EssFiniteType.of_comp C L E
  exact Algebra.finite_of_essFiniteType_of_isAlgebraic

end PiExponent

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/TriangularLocalParameters.lean <==
import Mathlib.Algebra.MvPolynomial.Equiv
import Mathlib.Algebra.Polynomial.FieldDivision
import Mathlib.RingTheory.Ideal.Quotient.Operations
import Mathlib.RingTheory.Jacobson.Ring
import Mathlib.RingTheory.LocalRing.RingHom.Basic
import Mathlib.RingTheory.Localization.AtPrime.Basic
import Mathlib.RingTheory.Polynomial.Basic
import Mathlib.RingTheory.PrincipalIdealDomain
import Mathlib.RingTheory.Regular.RegularSequence
import OAI.NumberTheory.PiExponent.Polynomials.PolynomialCoordinateMinpolyQuotient

namespace OAI

noncomputable section
namespace PiExponentSiegel.W10.TriangularLocalParameters

open RingTheory.Sequence
open scoped Pointwise

variable {R S : Type*} [CommRing R] [CommRing S]

theorem scalar_top_eq_principal (r : R) :
    r • (⊤ : Ideal R) = Ideal.span {r} := by
  rw [← Submodule.ideal_span_singleton_smul, Ideal.smul_eq_mul, Ideal.mul_top]

def principalModuleQuotientEquiv (π : R →+* S) (hπ : Function.Surjective π)
    (r : R) (hker : RingHom.ker π = Ideal.span {r}) : QuotSMulTop r R ≃+* S :=
  (Ideal.quotEquivOfEq ((scalar_top_eq_principal r).trans hker.symm)).trans
    (RingHom.quotientKerEquivOfSurjective hπ)

@[simp] theorem principalModuleQuotientEquiv_mk (π : R →+* S)
    (hπ : Function.Surjective π) (r : R) (hker : RingHom.ker π = Ideal.span {r}) (x : R) :
    principalModuleQuotientEquiv π hπ r hker (Submodule.Quotient.mk x) = π x := by
  change (RingHom.quotientKerEquivOfSurjective hπ)
    ((Ideal.quotEquivOfEq ((scalar_top_eq_principal r).trans hker.symm))
      (Ideal.Quotient.mk (r • (⊤ : Ideal R)) x)) = π x
  rw [Ideal.quotEquivOfEq_mk, RingHom.quotientKerEquivOfSurjective_apply_mk]

theorem regular_cons_of_principal_kernel (π : R →+* S) (hπ : Function.Surjective π)
    (r : R) (hker : RingHom.ker π = Ideal.span {r}) (hr : IsSMulRegular R r)
    (xs : List R) (hxs : IsRegular S (xs.map π)) : IsRegular R (r :: xs) := by
  let e := principalModuleQuotientEquiv π hπ r hker
  apply IsRegular.cons hr
  apply (e.toAddEquiv.isRegular_congr ?_).mpr hxs
  apply List.forall₂_map_right_iff.mpr
  apply List.forall₂_same.mpr
  intro a _ z
  induction z using Submodule.Quotient.induction_on with
  | H z =>
    change e (Submodule.Quotient.mk (a * z)) = π a * e (Submodule.Quotient.mk z)
    calc
      e (Submodule.Quotient.mk (a * z)) = π (a * z) :=
        principalModuleQuotientEquiv_mk π hπ r hker (a * z)
      _ = π a * π z := π.map_mul a z
      _ = π a * e (Submodule.Quotient.mk z) :=
        congrArg (fun y : S => π a * y)
          (principalModuleQuotientEquiv_mk π hπ r hker z).symm

theorem ofList_cons_eq_comap (π : R →+* S) (hπ : Function.Surjective π)
    (r : R) (hker : RingHom.ker π = Ideal.span {r}) (xs : List R) :
    Ideal.ofList (r :: xs) = Ideal.comap π (Ideal.ofList (xs.map π)) := by
  rw [← Ideal.map_ofList, Ideal.comap_map_of_surjective π hπ, Ideal.ofList_cons]
  change Ideal.span {r} ⊔ Ideal.ofList xs = Ideal.ofList xs ⊔ RingHom.ker π
  rw [hker, sup_comm]

theorem lift_parameters [IsLocalRing R] [IsLocalRing S]
    (π : R →+* S) (hπ : Function.Surjective π)
    (r : R) (hker : RingHom.ker π = Ideal.span {r}) (hr : IsSMulRegular R r)
    (ys : List S) (hys : IsRegular S ys)
    (hspan : Ideal.ofList ys = IsLocalRing.maximalIdeal S) :
    ∃ xs : List R, xs.length = ys.length + 1 ∧ IsRegular R xs ∧
      Ideal.ofList xs = IsLocalRing.maximalIdeal R := by
  obtain ⟨xs, hxs⟩ := (List.map_surjective_iff.mpr hπ) ys
  refine ⟨r :: xs, ?_, ?_, ?_⟩
  · simpa using congrArg (fun zs : List S => zs.length + 1) hxs
  · apply regular_cons_of_principal_kernel π hπ r hker hr xs
    simpa [hxs] using hys
  · rw [ofList_cons_eq_comap π hπ r hker xs, hxs, hspan]
    let : IsLocalHom π := IsLocalHom.of_surjective π hπ
    exact IsLocalRing.maximalIdeal_comap π

theorem regular_element_of_ne_zero [IsDomain R] (r : R) (hr : r ≠ 0) : IsSMulRegular R r :=
  fun _ _ h => mul_left_cancel₀ hr h

theorem singleton_parameter_regular [IsDomain R] [IsLocalRing R]
    (r : R) (hr : r ≠ 0) (hspan : Ideal.span {r} = IsLocalRing.maximalIdeal R) :
    IsRegular R [r] := by
  apply (IsLocalRing.isRegular_iff_isWeaklyRegular_of_subset_maximalIdeal (M := R) ?_).mpr
  · exact (isWeaklyRegular_singleton_iff R r).mpr (regular_element_of_ne_zero r hr)
  · intro a ha
    have har : a = r := by simpa using ha
    subst a
    rw [← hspan]
    exact Ideal.subset_span (by simp)

section OneVariable
variable (K : Type*) [Field K] (m : Ideal (Polynomial K)) [m.IsMaximal]

def firstPolynomial : Polynomial K := Submodule.IsPrincipal.generator m

theorem firstPolynomial_ne_zero : firstPolynomial K m ≠ 0 := by
  apply mt (Submodule.IsPrincipal.eq_bot_iff_generator_eq_zero m).mpr
  exact Ring.ne_bot_of_isMaximal_of_not_isField (inferInstance : m.IsMaximal)
    (Polynomial.not_isField K)

def firstLocalParameter : Localization.AtPrime m :=
  algebraMap (Polynomial K) (Localization.AtPrime m) (firstPolynomial K m)

theorem firstLocalParameter_ne_zero : firstLocalParameter K m ≠ 0 := by
  exact (FaithfulSMul.algebraMap_eq_zero_iff (Polynomial K) (Localization.AtPrime m)).not.mpr
    (firstPolynomial_ne_zero K m)

theorem firstLocalParameter_span :
    Ideal.span {firstLocalParameter K m} = IsLocalRing.maximalIdeal (Localization.AtPrime m) := by
  calc
    Ideal.span {firstLocalParameter K m} =
        (Ideal.span {Submodule.IsPrincipal.generator m}).map
          (algebraMap (Polynomial K) (Localization.AtPrime m)) := by
      rw [Ideal.map_span, Set.image_singleton]
      rfl
    _ = m.map (algebraMap (Polynomial K) (Localization.AtPrime m)) :=
      congrArg (Ideal.map (algebraMap (Polynomial K) (Localization.AtPrime m)))
        (Ideal.span_singleton_generator m)
    _ = IsLocalRing.maximalIdeal (Localization.AtPrime m) :=
      Localization.AtPrime.map_eq_maximalIdeal

theorem oneVariable_parameters :
    ∃ xs : List (Localization.AtPrime m), xs.length = 1 ∧
      IsRegular (Localization.AtPrime m) xs ∧
      Ideal.ofList xs = IsLocalRing.maximalIdeal (Localization.AtPrime m) := by
  refine ⟨[firstLocalParameter K m], rfl, ?_, ?_⟩
  · exact singleton_parameter_regular (firstLocalParameter K m)
      (firstLocalParameter_ne_zero K m) (firstLocalParameter_span K m)
  · rw [Ideal.ofList_singleton]
    exact firstLocalParameter_span K m

end OneVariable

section ZeroVariables
variable (K : Type*) [Field K] (m : Ideal (MvPolynomial (Fin 0) K)) [m.IsMaximal]

theorem zeroVariable_maximal_eq_bot : m = ⊥ := by
  apply le_antisymm
  · intro p hp
    obtain ⟨c, rfl⟩ := MvPolynomial.C_surjective (Fin 0) p
    by_cases hc : c = 0
    · simp [hc]
    · have hu : IsUnit (MvPolynomial.C c : MvPolynomial (Fin 0) K) :=
        (isUnit_iff_ne_zero.mpr hc).map MvPolynomial.C
      exact False.elim ((inferInstance : m.IsMaximal).ne_top (m.eq_top_of_isUnit_mem hp hu))
  · exact bot_le

theorem zeroVariable_parameters :
    ∃ xs : List (Localization.AtPrime m), xs.length = 0 ∧
      IsRegular (Localization.AtPrime m) xs ∧
      Ideal.ofList xs = IsLocalRing.maximalIdeal (Localization.AtPrime m) := by
  refine ⟨[], rfl, IsRegular.nil _ _, ?_⟩
  rw [Ideal.ofList_nil, ← Localization.AtPrime.map_eq_maximalIdeal]
  simpa only [Ideal.map_bot] using
    (congrArg (Ideal.map
      (algebraMap (MvPolynomial (Fin 0) K) (Localization.AtPrime m)))
      (zeroVariable_maximal_eq_bot K m)).symm

end ZeroVariables

variable (K : Type*) [Field K] (n : ℕ)
    (m : Ideal (MvPolynomial (Fin (n + 1)) K)) [m.IsMaximal]

theorem maximal_coefficient_contraction {A : Type*} [CommRing A] [IsJacobsonRing A]
    (j : ℕ) (q : Ideal (MvPolynomial (Fin j) A)) [q.IsMaximal] :
    (q.comap (MvPolynomial.C : A →+* MvPolynomial (Fin j) A)).IsMaximal := by
  rw [← @Ideal.mk_ker _ _ q, RingHom.ker_eq_comap_bot, Ideal.comap_comap]
  let := (Ideal.bot_quotient_isMaximal_iff _).mpr (inferInstance : q.IsMaximal)
  exact Ideal.isMaximal_comap_of_isIntegral_of_isMaximal _
    (MvPolynomial.quotient_mk_comp_C_isIntegral_of_isJacobsonRing q) ⊥

def firstCoordinateContraction : Ideal (Polynomial K) :=
  m.comap (Polynomial.aeval (MvPolynomial.X (0 : Fin (n + 1)))).toRingHom

theorem firstCoordinateContraction_isMaximal : (firstCoordinateContraction K n m).IsMaximal := by
  let e := PiExponentSiegel.W08.coordinateCoefficientSplit (K := K) n
  let q := m.comap e.symm.toRingEquiv.toRingHom
  let : q.IsMaximal := Ideal.comap_isMaximal_of_surjective _ e.symm.surjective
  have he : e.symm.toRingEquiv.toRingHom.comp MvPolynomial.C =
      (Polynomial.aeval (MvPolynomial.X (0 : Fin (n + 1)))).toRingHom := by
    apply RingHom.ext
    intro f
    change e.symm (MvPolynomial.C f) =
      Polynomial.aeval (MvPolynomial.X (0 : Fin (n + 1))) f
    apply e.symm_apply_eq.mpr
    exact (PiExponentSiegel.W08.coordinateCoefficientSplit_aeval n f).symm
  have hq := maximal_coefficient_contraction n q
  simpa only [q, Ideal.comap_comap, he, firstCoordinateContraction] using hq

def firstCoordinatePolynomial : Polynomial K :=
  Submodule.IsPrincipal.generator (firstCoordinateContraction K n m)

theorem firstCoordinatePolynomial_irreducible : Irreducible (firstCoordinatePolynomial K n m) := by
  let := firstCoordinateContraction_isMaximal K n m
  apply (Submodule.IsPrincipal.prime_generator_of_isPrime
    (firstCoordinateContraction K n m) ?_).irreducible
  exact Ring.ne_bot_of_isMaximal_of_not_isField
    (firstCoordinateContraction_isMaximal K n m) (Polynomial.not_isField K)

omit [m.IsMaximal] in
theorem firstCoordinatePolynomial_mem :
    firstCoordinatePolynomial K n m ∈ firstCoordinateContraction K n m :=
  Submodule.IsPrincipal.generator_mem _

omit [m.IsMaximal] in
theorem firstCoordinateIdeal_le :
    PiExponentSiegel.W08.coordinateMinpolyIdeal n (firstCoordinatePolynomial K n m) ≤ m :=
  PiExponentSiegel.W08.coordinateMinpolyIdeal_le_of_mem_contraction n
    (firstCoordinatePolynomial K n m) m (firstCoordinatePolynomial_mem K n m)

theorem firstCoordinateRelation_ne_zero :
    Polynomial.aeval (MvPolynomial.X (0 : Fin (n + 1)) : MvPolynomial (Fin (n + 1)) K)
      (firstCoordinatePolynomial K n m) ≠ 0 := by
  intro h
  have h' := congrArg (PiExponentSiegel.W08.coordinateCoefficientSplit (K := K) n) h
  rw [PiExponentSiegel.W08.coordinateCoefficientSplit_aeval, map_zero] at h'
  apply (firstCoordinatePolynomial_irreducible K n m).ne_zero
  simpa using h'

end PiExponentSiegel.W10.TriangularLocalParameters

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/TriangularLocalParametersAssembly.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.LocalizationQuotientParameters
import OAI.NumberTheory.PiExponent.LocalAlgebra.TriangularLocalParameters

namespace OAI

noncomputable section
namespace PiExponentSiegel.W10.TriangularLocalParameters

open RingTheory.Sequence
universe u

theorem polynomialMaximal_regularParameters (n : ℕ) :
    ∀ (K : Type u) [Field K] (m : Ideal (MvPolynomial (Fin n) K)) [m.IsMaximal],
      ∃ xs : List (Localization.AtPrime m), xs.length = n ∧
        IsRegular (Localization.AtPrime m) xs ∧
        Ideal.ofList xs = IsLocalRing.maximalIdeal (Localization.AtPrime m) := by
  induction n with
  | zero =>
    intro K _ m _
    exact zeroVariable_parameters K m
  | succ n ih =>
    intro K _ m _
    let A := MvPolynomial (Fin (n + 1)) K
    let f : Polynomial K := firstCoordinatePolynomial K n m
    let : Fact (Irreducible f) := ⟨firstCoordinatePolynomial_irreducible K n m⟩
    let I : Ideal A := PiExponentSiegel.W08.coordinateMinpolyIdeal n f
    have hI : I ≤ m := firstCoordinateIdeal_le K n m
    let e := (PiExponentSiegel.W08.coordinateMinpolyQuotientEquiv n f).toRingEquiv
    let qm := PiExponentSiegel.W23.quotientParameterPrime I m hI
    let p : Ideal (MvPolynomial (Fin n) (AdjoinRoot f)) := qm.map e.toRingHom
    let : p.IsMaximal := Ideal.IsMaximal.map_of_surjective_of_ker_le
      (f := e.toRingHom) (m := qm) e.surjective (by simp)
    obtain ⟨ys, hylen, hyreg, hyspan⟩ := ih (AdjoinRoot f) p
    let J : Ideal (Localization.AtPrime m) := PiExponentSiegel.W23.parameterLocalizedIdeal I m
    let E : (Localization.AtPrime m ⧸ J) ≃+* Localization.AtPrime p :=
      PiExponentSiegel.W23.localizationQuotientParametersEquivTrans I m hI e
    let π : Localization.AtPrime m →+* Localization.AtPrime p :=
      E.toRingHom.comp (Ideal.Quotient.mk J)
    have hπ : Function.Surjective π := E.surjective.comp Ideal.Quotient.mk_surjective
    let g : A := Polynomial.aeval (MvPolynomial.X (0 : Fin (n + 1))) f
    let r : Localization.AtPrime m := algebraMap A (Localization.AtPrime m) g
    have hg : g ≠ 0 := firstCoordinateRelation_ne_zero K n m
    have hr : r ≠ 0 :=
      (FaithfulSMul.algebraMap_eq_zero_iff A (Localization.AtPrime m)).not.mpr hg
    have hker : RingHom.ker π = Ideal.span {r} := by
      rw [show π = E.toRingHom.comp (Ideal.Quotient.mk J) from rfl,
        RingHom.ker_comp_of_injective _ E.injective, Ideal.mk_ker]
      change (Ideal.span {g}).map (algebraMap A (Localization.AtPrime m)) = Ideal.span {r}
      rw [Ideal.map_span, Set.image_singleton]
    obtain ⟨xs, hxlen, hxreg, hxspan⟩ := lift_parameters π hπ r hker
      (regular_element_of_ne_zero r hr) ys hyreg hyspan
    refine ⟨xs, ?_, hxreg, hxspan⟩
    simpa [hylen] using hxlen

end PiExponentSiegel.W10.TriangularLocalParameters

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/TriangularLocalParametersTransport.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.TriangularLocalParametersAssembly

namespace OAI

noncomputable section
namespace PiExponentSiegel.W10.TriangularLocalParameters

open RingTheory.Sequence

variable {R S : Type*} [CommRing R] [CommRing S]

theorem regular_map_ringEquiv (e : R ≃+* S) (xs : List R)
    (hxs : IsRegular R xs) : IsRegular S (xs.map e.toRingHom) := by
  apply (e.toAddEquiv.isRegular_congr ?_).mp hxs
  apply List.forall₂_map_right_iff.mpr
  apply List.forall₂_same.mpr
  intro a _ z
  exact e.map_mul a z

theorem regularParameters_transport [IsLocalRing R] [IsLocalRing S]
    (e : R ≃+* S) (n : ℕ)
    (h : ∃ xs : List R, xs.length = n ∧ IsRegular R xs ∧
      Ideal.ofList xs = IsLocalRing.maximalIdeal R) :
    ∃ ys : List S, ys.length = n ∧ IsRegular S ys ∧
      Ideal.ofList ys = IsLocalRing.maximalIdeal S := by
  obtain ⟨xs, hlen, hreg, hspan⟩ := h
  refine ⟨xs.map e.toRingHom, ?_, regular_map_ringEquiv e xs hreg, ?_⟩
  · simpa using hlen
  · rw [← Ideal.map_ofList, hspan]
    exact IsLocalRing.map_maximalIdeal_of_surjective e.toRingHom e.surjective

theorem polynomialMaximal_regularParameters_of_ringEquiv (n : ℕ) (K : Type*) [Field K]
    (m : Ideal (MvPolynomial (Fin n) K)) [m.IsMaximal]
    [IsLocalRing R] (e : R ≃+* Localization.AtPrime m) :
    ∃ xs : List R, xs.length = n ∧ IsRegular R xs ∧
      Ideal.ofList xs = IsLocalRing.maximalIdeal R :=
  regularParameters_transport e.symm n (polynomialMaximal_regularParameters n K m)

end PiExponentSiegel.W10.TriangularLocalParameters

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/TwistLocalExtension.lean <==
import OAI.NumberTheory.PiExponent.Approximation.GlobalSectionClearing
import OAI.NumberTheory.PiExponent.Approximation.TwistSectionScalars

namespace OAI

namespace PiExponentSeshadri.Geometry
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits Opposite TopologicalSpace
open PiExponentSeshadri.Frames PiExponent.GlobalSectionClearing
variable {X : Scheme}

theorem local_twist_extension (L : LineBundle X)
    (s : structureSheaf X ⟶ L.sheaf) (U : X.Opens) [NoetherianSpace U.toScheme]
    (e : L.sheaf.restrict U.ι ≅ structureSheaf U.toScheme)
    (M : X.Modules) [M.IsQuasicoherent]
    (x : Γ(M.restrict U.ι, U.toScheme.basicOpen (coefficient e (restrictSection U.ι s)))) :
    let a := coefficient e (restrictSection U.ι s)
    let D := U.toScheme.basicOpen a
    ∃ N : ℕ, ∀ n ≥ N, ∃ y : Γ(((moduleTwistFunctor L n).obj M).restrict U.ι,⊤),
      (((moduleTwistFunctor L n).obj M).restrict U.ι).presheaf.map
        (homOfLE (U.toScheme.basicOpen_le a)).op y =
      ((moduleTwistRestrictFrame L U e n).app M).inv.app D
        ((restrictScalar U.toScheme D a)^n • x) := by
  dsimp only
  obtain ⟨N, hN⟩ := global_section_extends_native (M.restrict U.ι)
    (coefficient e (restrictSection U.ι s)) x
  refine ⟨N, fun n hn => ?_⟩
  obtain ⟨y, hy⟩ := hN n hn
  let E := (moduleTwistRestrictFrame L U e n).app M
  refine ⟨E.inv.app ⊤ y, ?_⟩
  have h := CategoryTheory.congr_fun (E.inv.mapPresheaf.naturality
    (homOfLE (U.toScheme.basicOpen_le (coefficient e (restrictSection U.ι s)))).op) y
  exact h.symm.trans (congrArg (E.inv.app _) hy)

theorem local_twist_extension_section (L : LineBundle X)
    (s : structureSheaf X ⟶ L.sheaf) (U : X.Opens) [NoetherianSpace U.toScheme]
    (e : L.sheaf.restrict U.ι ≅ structureSheaf U.toScheme)
    (M : X.Modules) [M.IsQuasicoherent]
    (x : Γ(M.restrict U.ι, U.toScheme.basicOpen (coefficient e (restrictSection U.ι s)))) :
    let a := coefficient e (restrictSection U.ι s)
    let D := U.toScheme.basicOpen a
    ∃ N : ℕ, ∀ n ≥ N, ∃ y : Γ(((moduleTwistFunctor L n).obj M).restrict U.ι,⊤),
      (((moduleTwistFunctor L n).obj M).restrict U.ι).presheaf.map
        (homOfLE (U.toScheme.basicOpen_le a)).op y =
      ((moduleTwistSection L s n).app M).app (U.ι ''ᵁ D) x := by
  dsimp only
  obtain ⟨N, hN⟩ := local_twist_extension L s U e M x
  refine ⟨N, fun n hn => ?_⟩
  obtain ⟨y, hy⟩ := hN n hn
  refine ⟨y, hy.trans ?_⟩
  let D := U.toScheme.basicOpen (coefficient e (restrictSection U.ι s))
  let E := (moduleTwistRestrictFrame L U e n).app M
  have h := moduleTwistSection_frame L s U e M D n x
  calc
    _ = E.inv.app D (E.hom.app D (((moduleTwistSection L s n).app M).app (U.ι ''ᵁ D) x)) :=
      congrArg (E.inv.app D) h.symm
    _ = _ := congrArg (fun q => q.app D
      (((moduleTwistSection L s n).app M).app (U.ι ''ᵁ D) x)) E.hom_inv_id

end
end PiExponentSeshadri.Geometry

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/TwistLocalSections.lean <==
import OAI.NumberTheory.PiExponent.Approximation.TwistSections

namespace OAI

namespace PiExponentSeshadri.Geometry
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
variable {X : Scheme.{0}}

theorem moduleTwist_app_bijective (L : LineBundle X) (U : X.Opens)
    (e : L.sheaf.restrict U.ι ≅ structureSheaf U.toScheme)
    {M N : X.Modules} (β : M ⟶ N) (n : ℕ)
    (h : Function.Bijective (β.app U)) :
    Function.Bijective (((moduleTwistFunctor L n).map β).app U) := by
  let E := SheafOfModules.evaluation U.toScheme.ringCatSheaf (op (⊤ : U.toScheme.Opens))
  have he := NatIso.isIso_map_iff
    (Functor.isoWhiskerRight (moduleTwistRestrictFrame L U e n) E) β
  have hright : IsIso (((Scheme.Modules.restrictFunctor U.ι) ⋙ E).map β) := by
    apply (ConcreteCategory.isIso_iff_bijective _).mpr
    change Function.Bijective (β.app (U.ι ''ᵁ ⊤))
    exact U.ι_image_top.symm ▸ h
  have hleft := he.mpr hright
  have hb := ConcreteCategory.bijective_of_isIso
    ((((moduleTwistFunctor L n ⋙ Scheme.Modules.restrictFunctor U.ι) ⋙ E).map β))
  change Function.Bijective (((moduleTwistFunctor L n).map β).app (U.ι ''ᵁ ⊤)) at hb
  exact U.ι_image_top ▸ hb

end
end PiExponentSeshadri.Geometry

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/WeightedBezout.lean <==
import Mathlib.Algebra.MvPolynomial.Degrees
import Mathlib.Algebra.MvPolynomial.Equiv
import Mathlib.RingTheory.Ideal.Maximal
import Mathlib.RingTheory.Ideal.Quotient.Operations
import Mathlib.RingTheory.MvPolynomial.WeightedHomogeneous
import Mathlib.Tactic

namespace OAI

namespace PiExponent.WeightedBezout

open scoped BigOperators

variable {k σ τ : Type*} [Field k]

noncomputable def translatedPowerSubstitution (w : σ → ℕ) (a : σ → k) :
    MvPolynomial σ k →ₐ[k] MvPolynomial σ k :=
  MvPolynomial.aeval (fun i => MvPolynomial.C (a i) + MvPolynomial.X i ^ w i)

@[simp] theorem translatedPowerSubstitution_X (w : σ → ℕ) (a : σ → k) (i : σ) :
    translatedPowerSubstitution w a (MvPolynomial.X i) =
      MvPolynomial.C (a i) + MvPolynomial.X i ^ w i := by
  simp [translatedPowerSubstitution]

@[simp] theorem translatedPowerSubstitution_C (w : σ → ℕ) (a : σ → k) (c : k) :
    translatedPowerSubstitution w a (MvPolynomial.C c) = MvPolynomial.C c := by
  simp [translatedPowerSubstitution]

theorem totalDegree_aeval_monomial_le (w : σ → ℕ) (g : σ → MvPolynomial τ k)
    (hg : ∀ i, (g i).totalDegree ≤ w i) (d : σ →₀ ℕ) (c : k) :
    (MvPolynomial.aeval g (MvPolynomial.monomial d c)).totalDegree ≤
      Finsupp.weight w d := by
  classical
  rw [MvPolynomial.aeval_monomial]
  calc
    _ ≤ (MvPolynomial.C c).totalDegree +
        (d.prod fun i e => g i ^ e).totalDegree := MvPolynomial.totalDegree_mul _ _
    _ ≤ ∑ i ∈ d.support, d i * w i := by
      simp only [MvPolynomial.totalDegree_C, zero_add, Finsupp.prod]
      apply (MvPolynomial.totalDegree_finsetProd _ _).trans
      exact Finset.sum_le_sum (fun i hi => (MvPolynomial.totalDegree_pow (g i) (d i)).trans
        (Nat.mul_le_mul_left (d i) (hg i)))
    _ = _ := by simp [Finsupp.weight, Finsupp.linearCombination_apply, Finsupp.sum, smul_eq_mul]

theorem totalDegree_aeval_le_weighted (w : σ → ℕ) (g : σ → MvPolynomial τ k)
    (hg : ∀ i, (g i).totalDegree ≤ w i) (p : MvPolynomial σ k) :
    (MvPolynomial.aeval g p).totalDegree ≤ p.weightedTotalDegree w := by
  classical
  conv_lhs => rw [MvPolynomial.as_sum p, map_sum]
  apply (MvPolynomial.totalDegree_finsetSum _ _).trans
  apply Finset.sup_le
  intro d hd
  exact (totalDegree_aeval_monomial_le w g hg d (p.coeff d)).trans
    (MvPolynomial.le_weightedTotalDegree w hd)

theorem translatedPowerSubstitution_totalDegree (w : σ → ℕ) (a : σ → k)
    (p : MvPolynomial σ k) :
    (translatedPowerSubstitution w a p).totalDegree ≤ p.weightedTotalDegree w := by
  apply totalDegree_aeval_le_weighted
  intro i
  exact (MvPolynomial.totalDegree_add _ _).trans (by simp)

noncomputable def translation (a : σ → k) : MvPolynomial σ k →ₐ[k] MvPolynomial σ k :=
  MvPolynomial.aeval (fun i => MvPolynomial.C (a i) + MvPolynomial.X i)

theorem translatedPowerSubstitution_factor (w : σ → ℕ) (a : σ → k) :
    translatedPowerSubstitution w a =
      (MvPolynomial.aeval (fun i => MvPolynomial.X i ^ w i)).comp (translation a) := by
  ext i
  simp [translatedPowerSubstitution, translation]

noncomputable def translationEquiv (a : σ → k) : MvPolynomial σ k ≃ₐ[k] MvPolynomial σ k :=
  AlgEquiv.ofAlgHom (translation a) (translation (-a))
    (by ext i; simp [translation])
    (by ext i; simp [translation])

noncomputable def pointIdeal (a : σ → k) : Ideal (MvPolynomial σ k) :=
  RingHom.ker (MvPolynomial.aeval a).toRingHom

instance pointIdeal_isMaximal (a : σ → k) : (pointIdeal a).IsMaximal := by
  apply RingHom.ker_isMaximal_of_surjective
  intro c
  exact ⟨MvPolynomial.C c, by simp⟩

@[simp] theorem mem_pointIdeal (a : σ → k) (p : MvPolynomial σ k) :
    p ∈ pointIdeal a ↔ MvPolynomial.aeval a p = 0 := Iff.rfl

theorem pointIdeal_eq_span (a : σ → k) :
    pointIdeal a = Ideal.span (Set.range (fun i =>
      MvPolynomial.X i - MvPolynomial.C (a i))) := by
  let J : Ideal (MvPolynomial σ k) := Ideal.span (Set.range (fun i =>
    MvPolynomial.X i - MvPolynomial.C (a i)))
  have hJ : J ≤ pointIdeal a := by
    apply Ideal.span_le.mpr
    rintro p ⟨i, rfl⟩
    simp
  apply le_antisymm _ hJ
  have heval : Ideal.Quotient.mk J =
      ((Ideal.Quotient.mk J).comp MvPolynomial.C).comp (MvPolynomial.aeval a).toRingHom := by
    apply MvPolynomial.ringHom_ext
    · intro c
      simp
    · intro i
      simp only [RingHom.comp_apply, AlgHom.toRingHom_eq_coe, RingHom.coe_coe,
        MvPolynomial.aeval_X]
      apply sub_eq_zero.mp
      rw [← map_sub, Ideal.Quotient.eq_zero_iff_mem]
      exact Ideal.subset_span ⟨i, rfl⟩
  intro p hp
  apply Ideal.Quotient.eq_zero_iff_mem.mp
  rw [heval]
  simp only [RingHom.comp_apply]
  change (Ideal.Quotient.mk J) (MvPolynomial.C (MvPolynomial.aeval a p)) = 0
  rw [(mem_pointIdeal a p).mp hp, map_zero, map_zero]

theorem translatedPowerSubstitution_eval_origin (w : σ → ℕ) (a : σ → k)
    (hw : ∀ i, 0 < w i) :
    (MvPolynomial.aeval (0 : σ → k)).comp (translatedPowerSubstitution w a) =
      MvPolynomial.aeval a := by
  ext i
  simp [translatedPowerSubstitution, zero_pow (hw i).ne']

theorem translatedPowerSubstitution_comap_origin (w : σ → ℕ) (a : σ → k)
    (hw : ∀ i, 0 < w i) :
    (pointIdeal (0 : σ → k)).comap (translatedPowerSubstitution w a).toRingHom =
      pointIdeal a := by
  ext p
  change MvPolynomial.aeval (0 : σ → k) (translatedPowerSubstitution w a p) = 0 ↔ _
  have h := congrArg (fun f : MvPolynomial σ k →ₐ[k] k => f p)
    (translatedPowerSubstitution_eval_origin w a hw)
  change MvPolynomial.aeval (0 : σ → k) (translatedPowerSubstitution w a p) =
    MvPolynomial.aeval a p at h
  rw [h]
  rfl

theorem prime_over_pointIdeal_eq_origin (w : σ → ℕ) (a : σ → k)
    (Q : Ideal (MvPolynomial σ k)) [Q.IsPrime]
    (hQ : pointIdeal a ≤ Q.comap (translatedPowerSubstitution w a).toRingHom) :
    Q = pointIdeal (0 : σ → k) := by
  have hle : pointIdeal (0 : σ → k) ≤ Q := by
    rw [pointIdeal_eq_span]
    apply Ideal.span_le.mpr
    rintro p ⟨i, rfl⟩
    have hi : MvPolynomial.X i - MvPolynomial.C (a i) ∈ pointIdeal a := by simp
    have hp := hQ hi
    change translatedPowerSubstitution w a (MvPolynomial.X i - MvPolynomial.C (a i)) ∈ Q at hp
    have hpow : MvPolynomial.X i ^ w i ∈ Q := by
      simpa only [map_sub, translatedPowerSubstitution_X, translatedPowerSubstitution_C,
        add_sub_cancel_left] using hp
    change MvPolynomial.X i - MvPolynomial.C (0 : k) ∈ Q
    rw [MvPolynomial.C_0, sub_zero]
    exact (inferInstance : Q.IsPrime).mem_of_pow_mem (w i) hpow
  exact ((inferInstance : (pointIdeal (0 : σ → k)).IsMaximal).eq_of_le
    (inferInstance : Q.IsPrime).ne_top hle).symm

theorem pointIdeal_map_translatedPowerSubstitution (w : σ → ℕ) (a : σ → k) :
    (pointIdeal a).map (translatedPowerSubstitution w a).toRingHom =
      Ideal.span (Set.range (fun i => (MvPolynomial.X i : MvPolynomial σ k) ^ w i)) := by
  rw [pointIdeal_eq_span, Ideal.map_span, ← Set.range_comp]
  congr 2
  funext i
  change translatedPowerSubstitution w a (MvPolynomial.X i - MvPolynomial.C (a i)) = _
  simp

theorem translatedPowerSubstitution_totalDegree_real (w : σ → ℕ) (a : σ → k)
    (ρ : σ → ℝ) (M N : ℝ) (hM : 0 ≤ M) (hMN : 0 ≤ M * N)
    (hw : ∀ i, (w i : ℝ) = M * ρ i) (p : MvPolynomial σ k)
    (hp : ∀ d ∈ p.support, (∑ i ∈ d.support, (d i : ℝ) * ρ i) ≤ N) :
    ((translatedPowerSubstitution w a p).totalDegree : ℝ) ≤ M * N := by
  have hb : p.weightedTotalDegree w ≤ ⌊M * N⌋₊ := by
    apply Finset.sup_le
    intro d hd
    apply (Nat.le_floor_iff hMN).mpr
    calc
      (Finsupp.weight w d : ℝ) = M * ∑ i ∈ d.support, (d i : ℝ) * ρ i := by
        rw [Finsupp.weight_apply]
        simp only [Finsupp.sum, smul_eq_mul, Nat.cast_sum, Nat.cast_mul]
        simp_rw [hw]
        rw [Finset.mul_sum]
        apply Finset.sum_congr rfl
        intro i hi
        ring
      _ ≤ M * N := mul_le_mul_of_nonneg_left (hp d hd) hM
  have hd := (translatedPowerSubstitution_totalDegree w a p).trans hb
  exact (Nat.cast_le.mpr hd).trans (Nat.floor_le hMN)

theorem origin_minimalPrimes_map (w : σ → ℕ) (a : σ → k)
    (hw : ∀ i, 0 < w i) (I : Ideal (MvPolynomial σ k))
    (hI : pointIdeal a ∈ I.minimalPrimes) :
    pointIdeal (0 : σ → k) ∈
      (I.map (translatedPowerSubstitution w a).toRingHom).minimalPrimes := by
  let φ := (translatedPowerSubstitution w a).toRingHom
  have hc : (pointIdeal (0 : σ → k)).comap φ = pointIdeal a :=
    translatedPowerSubstitution_comap_origin w a hw
  refine ⟨⟨inferInstance, ?_⟩, ?_⟩
  · apply Ideal.map_le_iff_le_comap.mpr
    rw [hc]
    exact hI.1.2
  · intro Q hQ hQle
    let : Q.IsPrime := hQ.1
    have hIQ : I ≤ Q.comap φ := Ideal.map_le_iff_le_comap.mp hQ.2
    have hQP : Q.comap φ ≤ pointIdeal a := by
      rw [← hc]
      exact Ideal.comap_mono hQle
    have hPQ : pointIdeal a ≤ Q.comap φ := hI.2 ⟨inferInstance, hIQ⟩ hQP
    have heq := prime_over_pointIdeal_eq_origin w a Q hPQ
    exact heq.symm.le

end PiExponent.WeightedBezout

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/WeightedBezoutBound.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.LocalBezout
import OAI.NumberTheory.PiExponent.LocalAlgebra.RamifiedPowerLength
import OAI.NumberTheory.PiExponent.LocalAlgebra.WeightedBezout
import OAI.NumberTheory.PiExponent.Polynomials.PolynomialMaximalHeight
import OAI.NumberTheory.PiExponent.Polynomials.SimplexRationalWeights

namespace OAI

open scoped BigOperators
namespace PiExponent.WeightedBezout

noncomputable def pointLength {k : Type*} [Field k] {n : ℕ}
    (a : Fin n → k) (I : Ideal (MvPolynomial (Fin n) k)) : ℕ∞ :=
  Module.length (Localization.AtPrime (pointIdeal a))
    (Localization.AtPrime (pointIdeal a) ⧸ I.map
      (algebraMap (MvPolynomial (Fin n) k) (Localization.AtPrime (pointIdeal a))))

theorem pointLength_translatedPowerSubstitution {k : Type*} [Field k] {n : ℕ}
    (a : Fin n → k) (w : Fin n → ℕ) (hw : ∀ i, 0 < w i)
    (I : Ideal (MvPolynomial (Fin n) k)) :
    pointLength (0 : Fin n → k) (I.map (translatedPowerSubstitution w a).toRingHom) =
      pointLength a I * ((∏ i, w i : ℕ) : ℕ∞) :=
  RamifiedLocalLength.translatedPowerLocal_quotient_length w a hw I

theorem finite_length_of_rank_bound {L : ℕ∞} {r B : ℕ}
    (hr : 0 < r) (h : L * (r : ℕ∞) ≤ (B : ℕ∞)) :
    ∃ l : ℕ, L = (l : ℕ∞) ∧ l * r ≤ B := by
  have hfin : L ≠ ⊤ := by
    intro ht
    have hr0 : (r : ℕ∞) ≠ 0 := by exact_mod_cast hr.ne'
    rw [ht, ENat.top_mul hr0] at h
    exact (ENat.natCast_ne_top B) (top_le_iff.mp h)
  refine ⟨L.toNat, (ENat.natCast_toNat hfin).symm, ?_⟩
  have hn : ((L.toNat * r : ℕ) : ℕ∞) ≤ B := by
    simpa only [Nat.cast_mul, ENat.natCast_toNat hfin] using h
  exact_mod_cast hn

theorem weighted_bound_of_scaled_natural {n M L B : ℕ}
    (ρ : Fin n → ℝ) (w : Fin n → ℕ) (N : ℝ)
    (hM : 0 < M) (hρ : ∀ i, 0 < ρ i)
    (hw : ∀ i, (w i : ℝ) = (M : ℝ) * ρ i)
    (hbound : L * ∏ i, w i ≤ B ^ n)
    (hdegree : (B : ℝ) ≤ (M : ℝ) * N) :
    (L : ℝ) ≤ N ^ n / ∏ i, ρ i := by
  have hp : 0 < ∏ i, ρ i := Finset.prod_pos (fun i _ => hρ i)
  have hscale : 0 < (M : ℝ) ^ n := pow_pos (by exact_mod_cast hM) _
  have hprod : (∏ i, (w i : ℝ)) = (M : ℝ) ^ n * ∏ i, ρ i := by
    simp_rw [hw]
    rw [Finset.prod_mul_distrib]
    simp
  apply (le_div_iff₀ hp).mpr
  apply (mul_le_mul_iff_right₀ hscale).mp
  calc
    (M : ℝ) ^ n * ((L : ℝ) * ∏ i, ρ i) = (L : ℝ) * ∏ i, (w i : ℝ) := by
      rw [hprod]
      ring
    _ ≤ (B : ℝ) ^ n := by exact_mod_cast hbound
    _ ≤ ((M : ℝ) * N) ^ n := pow_le_pow_left₀ (Nat.cast_nonneg B) hdegree n
    _ = (M : ℝ) ^ n * N ^ n := by rw [mul_pow]

theorem weight_product_comparison {n : ℕ} (ρ κ : Fin n → ℝ) (ε N L : ℝ)
    (hρ : ∀ i, 0 < ρ i) (hκ : ∀ i, 0 < κ i) (hε : 0 < ε) (hN : 0 < N)
    (hlower : (ε * N) ^ n / ((n.factorial : ℝ) * ∏ i, κ i) ≤ L)
    (hupper : L ≤ N ^ n / ∏ i, ρ i) :
    (∏ i, ρ i) ≤ (n.factorial : ℝ) * (∏ i, κ i) / ε ^ n := by
  have hA : 0 < ∏ i, ρ i := Finset.prod_pos (fun i _ => hρ i)
  have hB : 0 < (n.factorial : ℝ) * ∏ i, κ i :=
    mul_pos (by exact_mod_cast Nat.factorial_pos n) (Finset.prod_pos (fun i _ => hκ i))
  have h := (div_le_div_iff₀ hB hA).mp (hlower.trans hupper)
  rw [mul_pow] at h
  apply (le_div_iff₀ (pow_pos hε n)).mpr
  apply (mul_le_mul_iff_right₀ (pow_pos hN n)).mp
  calc
    N ^ n * ((∏ i, ρ i) * ε ^ n) = ε ^ n * N ^ n * ∏ i, ρ i := by ring
    _ ≤ N ^ n * ((n.factorial : ℝ) * ∏ i, κ i) := h

theorem pointLength_mul_le_of_substituted_degree
    (k : Type) [Field k] [Infinite k] {n : ℕ} {J : Type*}
    (f : J → MvPolynomial (Fin n) k) (a : Fin n → k)
    (w : Fin n → ℕ) (hw : ∀ i, 0 < w i) (D : ℕ)
    (hdegree : ∀ j, (translatedPowerSubstitution w a (f j)).totalDegree ≤ D)
    (hminimal : pointIdeal a ∈ (Ideal.span (Set.range f)).minimalPrimes) :
    pointLength a (Ideal.span (Set.range f)) * (∏ i, w i : ℕ) ≤ (D ^ n : ℕ) := by
  let I := Ideal.span (Set.range f)
  let g : J → MvPolynomial (Fin n) k := fun j => translatedPowerSubstitution w a (f j)
  have hmap : I.map (translatedPowerSubstitution w a).toRingHom =
      Ideal.span (Set.range g) := by
    rw [Ideal.map_span, ← Set.range_comp]
    rfl
  have hminimal0 := origin_minimalPrimes_map w a hw I hminimal
  rw [hmap] at hminimal0
  have hheight := PiExponentSiegelAux.W09.polynomialMaximal_height k n
    (pointIdeal (0 : Fin n → k))
  have hb := PiExponent.localIsolatedBezout k n g D n hdegree
    (pointIdeal (0 : Fin n → k)) hminimal0 hheight le_rfl
  rw [← hmap] at hb
  rw [RamifiedLocalLength.translatedPowerLocal_quotient_length w a hw I] at hb
  exact hb

theorem pointLength_mul_le
    (k : Type) [Field k] [Infinite k] {n : ℕ} {J : Type*}
    (f : J → MvPolynomial (Fin n) k) (a : Fin n → k)
    (w : Fin n → ℕ) (hw : ∀ i, 0 < w i) (D : ℕ)
    (hdegree : ∀ j, (f j).weightedTotalDegree w ≤ D)
    (hminimal : pointIdeal a ∈ (Ideal.span (Set.range f)).minimalPrimes) :
    pointLength a (Ideal.span (Set.range f)) * (∏ i, w i : ℕ) ≤ (D ^ n : ℕ) :=
  pointLength_mul_le_of_substituted_degree k f a w hw D
    (fun j => (translatedPowerSubstitution_totalDegree w a (f j)).trans (hdegree j))
    hminimal

theorem rational_pointLength_bound
    (k : Type) [Field k] [Infinite k] {n : ℕ} {J : Type*}
    (f : J → MvPolynomial (Fin n) k) (a : Fin n → k)
    (ρ : Fin n → ℚ) (hρ : ∀ i, 0 < ρ i) (N : ℝ) (hN : 0 ≤ N)
    (hdegree : ∀ j, ∀ d ∈ (f j).support,
      (∑ i ∈ d.support, (d i : ℝ) * (ρ i : ℝ)) ≤ N)
    (hminimal : pointIdeal a ∈ (Ideal.span (Set.range f)).minimalPrimes) :
    ∃ L : ℕ, pointLength a (Ideal.span (Set.range f)) = (L : ℕ∞) ∧
      (L : ℝ) ≤ N ^ n / ∏ i, (ρ i : ℝ) := by
  classical
  obtain ⟨M, hM, w, hw, hweights⟩ := positive_rational_weights_common_denominator ρ hρ
  have hMreal : (0 : ℝ) < M := by exact_mod_cast hM
  have hscale : ∀ i, (w i : ℝ) = (M : ℝ) * (ρ i : ℝ) := by
    intro i
    rw [hweights i]
    field_simp
  have hMN : 0 ≤ (M : ℝ) * N := mul_nonneg hMreal.le hN
  let D : ℕ := ⌊(M : ℝ) * N⌋₊
  have hD : ∀ j, (translatedPowerSubstitution w a (f j)).totalDegree ≤ D := by
    intro j
    apply (Nat.le_floor_iff hMN).mpr
    exact translatedPowerSubstitution_totalDegree_real w a
      (fun i => (ρ i : ℝ)) M N hMreal.le hMN hscale (f j) (hdegree j)
  have hbound := pointLength_mul_le_of_substituted_degree k f a w hw D hD hminimal
  have hprod : 0 < ∏ i, w i := Finset.prod_pos (fun i _ => hw i)
  obtain ⟨L, hL, hLbound⟩ := finite_length_of_rank_bound hprod hbound
  refine ⟨L, hL, ?_⟩
  exact weighted_bound_of_scaled_natural (fun i => (ρ i : ℝ)) w N hM
    (fun i => by exact_mod_cast hρ i) hscale hLbound (Nat.floor_le hMN)

end PiExponent.WeightedBezout

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/WeightedChartRingEvaluation.lean <==
import OAI.NumberTheory.PiExponent.Approximation.WeightedAffineParametrization
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveCoordinateConstants
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveO1Identity

namespace OAI

namespace PiExponent.WeightedChartRingEvaluation
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite MvPolynomial
open PiExponentSeshadri.Geometry PiExponentSeshadri.Projective
open PiExponentSeshadri.Frames PiExponentSeshadri
open PiExponent.WeightedCompactification
attribute [local instance] MvPolynomial.gradedAlgebra

section Generic
variable {X : Scheme} {K σ A : Type} [CommRing K] [CommRing A]
variable (M : X.Modules) (k : K →+* Γ(X,⊤)) (s : σ → (O X ⟶ M))
  (hc : (⨆ i, SectionOpens.isoOpen (s i)) = ⊤)
  (f : X ≅ Proj (PolyGrade K σ)) (hf : sectionsMorphism k s hc = f.hom)
  (i : σ) (v : PolyChart (R := K) i →+* A)
  (g : Spec (CommRingCat.of A) ⟶ (SectionOpens.isoOpen (s i)).toScheme)
  (hg : g ≫ (coordinateSectionChartIso M k s hc f hf i).hom =
    Spec.map (CommRingCat.ofHom v))

include hg

theorem chart_pullback (q : MvPolynomial (ChartVariables i) K) :
    (Scheme.ΓSpecIso (CommRingCat.of A)).hom
      (g.appTop ((SectionOpens.isoOpen (s i)).topIso.inv
        ((coordinateSectionRingEquiv M k s hc f hf i).symm q))) = v (polyToChart i q) := by
  let U := SectionOpens.isoOpen (s i)
  let e := coordinateSectionChartIso M k s hc f hf i
  have hcancel (x : Γ(U.toScheme, ⊤)) : U.topIso.inv (U.topIso.hom x) = x :=
    CategoryTheory.congr_fun U.topIso.hom_inv_id x
  change (Scheme.ΓSpecIso (CommRingCat.of A)).hom
    (g.appTop (U.topIso.inv (U.topIso.hom
      (e.hom.appTop ((Scheme.ΓSpecIso (CommRingCat.of (PolyChart (R := K) i))).inv
        (polyToChart i q)))))) = _
  rw [hcancel]
  change (e.hom.appTop ≫ g.appTop ≫ (Scheme.ΓSpecIso (CommRingCat.of A)).hom)
    ((Scheme.ΓSpecIso (CommRingCat.of (PolyChart (R := K) i))).inv (polyToChart i q)) = _
  rw [← Scheme.Hom.comp_appTop_assoc, hg, Scheme.ΓSpecIso_naturality]
  change v ((Scheme.ΓSpecIso (CommRingCat.of (PolyChart (R := K) i))).hom
    ((Scheme.ΓSpecIso (CommRingCat.of (PolyChart (R := K) i))).inv (polyToChart i q))) = _
  exact congrArg v (CategoryTheory.congr_fun
    (Scheme.ΓSpecIso (CommRingCat.of (PolyChart (R := K) i))).inv_hom_id _)
end Generic

variable {R ι σ : Type} [CommRing R]

theorem evalAway_polyToChart (a : σ → ι →₀ ℕ) (z : σ) (hz : a z = 0)
    (q : MvPolynomial (ChartVariables z) R) :
    evalAway (affineMonomialMap (R := R) a) (X z)
      (by simp [affineMonomialMap, hz])
      (polyToChart z q) =
      eval₂Hom C (fun j : ChartVariables z => monomial (a j.val) (1 : R)) q := by
  have ha : monomial (a z) (1 : R) = (1 : MvPolynomial ι R) := by simp [hz]
  have he :
      (evalAway (affineMonomialMap (R := R) a) (X z)
        (by simp [affineMonomialMap, hz])).comp (polyToChart z) =
      eval₂Hom C (fun j : ChartVariables z => monomial (a j.val) (1 : R)) := by
    apply MvPolynomial.ringHom_ext
    · intro r
      simp only [RingHom.comp_apply, polyToChart, eval₂Hom_C]
      exact evalAway_constants z C (fun j => monomial (a j) (1 : R)) ha r
    · intro j
      simp only [RingHom.comp_apply, polyToChart, eval₂Hom_X']
      exact evalAway_coordinate z C (fun j => monomial (a j) (1 : R)) ha j.val
  exact RingHom.congr_fun he q

abbrev ambientOpen (z : σ) : (ProjectiveO1.projectiveSpace R σ).Opens :=
  SectionOpens.isoOpen (ProjectiveO1.coordinateSection (R := R) z)

def ambientRingEquiv (z : σ) :
    Γ(ProjectiveO1.projectiveSpace R σ, ambientOpen (R := R) z) ≃+*
      MvPolynomial (ChartVariables z) R :=
  coordinateSectionRingEquiv (ProjectiveO1.lineBundle (R := R) (σ := σ)).sheaf
    ProjectiveO1.scalars ProjectiveO1.coordinateSection ProjectiveO1.coordinateSection_cover
    (Iso.refl _) ProjectiveO1.coordinate_sectionsMorphism_identity z

def chartFactor (a : σ → ι →₀ ℕ) (z : σ) (hz : a z = 0)
    (_coordinate : ι → σ) (_hcoordinate : ∀ i, a (_coordinate i) = Finsupp.single i 1) :
    Spec (CommRingCat.of (MvPolynomial ι R)) ⟶ (ambientOpen (R := R) z).toScheme :=
  Spec.map (CommRingCat.ofHom
    (evalAway (𝒜 := PolyGrade R σ) (affineMonomialMap (R := R) a) (X z)
      (by simp [affineMonomialMap, hz]))) ≫
    (coordinateSectionChartIso (ProjectiveO1.lineBundle (R := R) (σ := σ)).sheaf
      ProjectiveO1.scalars ProjectiveO1.coordinateSection ProjectiveO1.coordinateSection_cover
      (Iso.refl _) ProjectiveO1.coordinate_sectionsMorphism_identity z).inv

theorem chartFactor_comp (a : σ → ι →₀ ℕ) (z : σ) (hz : a z = 0)
    (coordinate : ι → σ) (hcoordinate : ∀ i, a (coordinate i) = Finsupp.single i 1) :
    affineChartMap (R := R) a z hz coordinate hcoordinate ≫ projectiveMonomialMap a =
      chartFactor a z hz coordinate hcoordinate ≫ (ambientOpen (R := R) z).ι := by
  have he := coordinateSectionChartIso_hom_away
    (ProjectiveO1.lineBundle (R := R) (σ := σ)).sheaf
    ProjectiveO1.scalars ProjectiveO1.coordinateSection ProjectiveO1.coordinateSection_cover
    (Iso.refl _) ProjectiveO1.coordinate_sectionsMorphism_identity z
  rw [ProjectiveO1.coordinate_sectionsMorphism_identity, Category.comp_id] at he
  rw [affineChartMap_comp_projectiveMonomialMap]
  unfold chartFactor fromUnitCoordinate
  rw [← he]
  simp only [Category.assoc, Iso.inv_hom_id_assoc]

theorem ambient_chart_pullback (a : σ → ι →₀ ℕ) (z : σ) (hz : a z = 0)
    (coordinate : ι → σ) (hcoordinate : ∀ i, a (coordinate i) = Finsupp.single i 1)
    (g : Spec (CommRingCat.of (MvPolynomial ι R)) ⟶ (ambientOpen (R := R) z).toScheme)
    (hg : g ≫ (ambientOpen (R := R) z).ι =
      affineChartMap a z hz coordinate hcoordinate ≫ projectiveMonomialMap a)
    (q : MvPolynomial (ChartVariables z) R) :
    (Scheme.ΓSpecIso (CommRingCat.of (MvPolynomial ι R))).hom
      (g.appTop ((ambientOpen (R := R) z).topIso.inv ((ambientRingEquiv z).symm q))) =
      eval₂Hom C (fun j : ChartVariables z => monomial (a j.val) (1 : R)) q := by
  let v : PolyChart (R := R) z →+* MvPolynomial ι R := evalAway (affineMonomialMap (R := R) a) (X z)
    (show IsUnit (affineMonomialMap (R := R) a (X z)) from by
      simp [affineMonomialMap, hz])
  have hfactor : g ≫
      (coordinateSectionChartIso (ProjectiveO1.lineBundle (R := R) (σ := σ)).sheaf
        ProjectiveO1.scalars ProjectiveO1.coordinateSection ProjectiveO1.coordinateSection_cover
        (Iso.refl _) ProjectiveO1.coordinate_sectionsMorphism_identity z).hom =
      Spec.map (CommRingCat.ofHom v) := by
    apply (cancel_mono (Proj.awayι (PolyGrade R σ) (X z) (poly_X_mem z) (by decide))).mp
    rw [Category.assoc, coordinateSectionChartIso_hom_away,
      ProjectiveO1.coordinate_sectionsMorphism_identity, Category.comp_id, hg,
      affineChartMap_comp_projectiveMonomialMap]
    rfl
  exact (chart_pullback (ProjectiveO1.lineBundle (R := R) (σ := σ)).sheaf
    ProjectiveO1.scalars ProjectiveO1.coordinateSection ProjectiveO1.coordinateSection_cover
    (Iso.refl _) ProjectiveO1.coordinate_sectionsMorphism_identity z v g hfactor q).trans
      (evalAway_polyToChart a z hz q)

theorem chartFactor_pullback (a : σ → ι →₀ ℕ) (z : σ) (hz : a z = 0)
    (coordinate : ι → σ) (hcoordinate : ∀ i, a (coordinate i) = Finsupp.single i 1)
    (q : MvPolynomial (ChartVariables z) R) :
    (Scheme.ΓSpecIso (CommRingCat.of (MvPolynomial ι R))).hom
      ((chartFactor a z hz coordinate hcoordinate).appTop
        ((ambientOpen (R := R) z).topIso.inv ((ambientRingEquiv z).symm q))) =
      eval₂Hom C (fun j : ChartVariables z => monomial (a j.val) (1 : R)) q :=
  ambient_chart_pullback a z hz coordinate hcoordinate
    (chartFactor a z hz coordinate hcoordinate) (chartFactor_comp a z hz coordinate hcoordinate).symm q

end
end PiExponent.WeightedChartRingEvaluation

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/WeightedLocalLattice.lean <==
import Mathlib.Tactic
import OAI.NumberTheory.PiExponent.Geometry.CurveLocalOrder

namespace OAI

noncomputable section
open scoped BigOperators nonZeroDivisors
open PiExponent.WeightedCurveDegree PiExponent.CurveLocalOrder

namespace PiExponent.WeightedLocalLattice

theorem exists_local_element_iff_nonnegative_order
    {A K : Type*} [CommRing A] [IsDomain A] [IsDiscreteValuationRing A]
    [Field K] [Algebra A K] [IsFractionRing A K] (x : K) :
    (∃ a : A, algebraMap A K a = x) ↔ 0 ≤ fractionAddValuation A K x := by
  constructor
  · rintro ⟨a, rfl⟩
    rw [fractionAddValuation_algebraMap, localAddValuation_apply]
    have h := enatToIntegerOrder_monotone (show (0 : ℕ∞) ≤ IsDiscreteValuationRing.addVal A a from bot_le)
    simpa using h
  · intro hx
    by_cases hx0 : x = 0
    · exact ⟨0, by simp [hx0]⟩
    obtain ⟨a, b, hb, rfl⟩ := IsFractionRing.div_surjective A x
    have hb0 : b ≠ 0 := mem_nonZeroDivisors_iff_ne_zero.mp hb
    have ha0 : a ≠ 0 := by
      intro ha
      apply hx0
      simp [ha]
    obtain ⟨m, hm⟩ := ENat.ne_top_iff_exists.mp
      (IsDiscreteValuationRing.addVal_eq_top_iff.not.mpr ha0)
    obtain ⟨n, hn⟩ := ENat.ne_top_iff_exists.mp
      (IsDiscreteValuationRing.addVal_eq_top_iff.not.mpr hb0)
    rw [AddValuation.map_div, fractionAddValuation_algebraMap,
      fractionAddValuation_algebraMap, localAddValuation_apply,
      localAddValuation_apply, ← hm, ← hn] at hx
    change (0 : WithTop ℤ) ≤ ((m : ℤ) : WithTop ℤ) - ((n : ℤ) : WithTop ℤ) at hx
    rw [← WithTop.LinearOrderedAddCommGroup.coe_sub, ← WithTop.coe_zero, WithTop.coe_le_coe] at hx
    have hnm : n ≤ m := by exact_mod_cast (sub_nonneg.mp hx)
    have hdvd : b ∣ a := IsDiscreteValuationRing.addVal_le_iff_dvd.mp (by
      rw [← hm, ← hn]
      exact_mod_cast hnm)
    obtain ⟨c, rfl⟩ := hdvd
    refine ⟨c, ?_⟩
    rw [map_mul, mul_div_cancel_left₀]
    exact (map_ne_zero_iff _ (IsFractionRing.injective A K)).mpr hb0

def generatedLattice
    (A : Type*) {K ι : Type*} [CommRing A] [Field K] [Algebra A K]
    (y : ι → K) (s : Finset ι) : Submodule A K :=
  Submodule.span A {z | ∃ i ∈ s, z = y i}

theorem generatedLattice_eq_span_of_minimum
    {A K ι : Type*} [CommRing A] [IsDomain A] [IsDiscreteValuationRing A]
    [Field K] [Algebra A K] [IsFractionRing A K]
    (y : ι → K) (s : Finset ι) (a : ι) (ha : a ∈ s) (hya : y a ≠ 0)
    (hmin : ∀ b ∈ s, fractionAddValuation A K (y a) ≤ fractionAddValuation A K (y b)) :
    generatedLattice A y s = Submodule.span A {y a} := by
  have hva : fractionAddValuation A K (y a) ≠ ⊤ :=
    (AddValuation.top_iff _).not.mpr hya
  apply le_antisymm
  · apply Submodule.span_le.mpr
    rintro z ⟨b, hb, rfl⟩
    have hv : 0 ≤ fractionAddValuation A K (y b / y a) := by
      rw [AddValuation.map_div]
      calc
        0 = fractionAddValuation A K (y a) - fractionAddValuation A K (y a) :=
          (LinearOrderedAddCommGroupWithTop.sub_self_eq_zero_of_ne_top hva).symm
        _ ≤ fractionAddValuation A K (y b) - fractionAddValuation A K (y a) :=
          (LinearOrderedAddCommGroupWithTop.sub_left_strictMono_of_ne_top hva).monotone (hmin b hb)
    obtain ⟨c, hc⟩ := (exists_local_element_iff_nonnegative_order _).mpr hv
    apply Submodule.mem_span_singleton.mpr
    refine ⟨c, ?_⟩
    rw [Algebra.smul_def, hc]
    exact div_mul_cancel₀ _ hya
  · apply Submodule.span_le.mpr
    intro z hz
    rcases Set.mem_singleton_iff.mp hz with rfl
    exact Submodule.subset_span ⟨a, ha, rfl⟩

theorem generatedLattice_rank_one_of_minimum
    {A K ι : Type*} [CommRing A] [IsDomain A] [IsDiscreteValuationRing A]
    [Field K] [Algebra A K] [IsFractionRing A K]
    (y : ι → K) (s : Finset ι) (a : ι) (ha : a ∈ s) (hya : y a ≠ 0)
    (hmin : ∀ b ∈ s, fractionAddValuation A K (y a) ≤ fractionAddValuation A K (y b)) :
    Nonempty (A ≃ₗ[A] generatedLattice A y s) := by
  rw [generatedLattice_eq_span_of_minimum y s a ha hya hmin]
  exact ⟨LinearEquiv.toSpanNonzeroSingleton A K _ hya⟩

def monomialLattice
    (A : Type*) {K ι : Type*} [CommRing A] [Field K] [Algebra A K]
    [Fintype ι] (x : ι → Kˣ) (monomials : Finset (ι → ℕ)) : Submodule A K :=
  Submodule.span A {y | ∃ a ∈ monomials, y = ((∏ i, x i ^ a i : Kˣ) : K)}

theorem exists_monomialLattice_generator
    {A K ι : Type*} [CommRing A] [IsDomain A] [IsDiscreteValuationRing A]
    [Field K] [Algebra A K] [IsFractionRing A K] [Fintype ι]
    (x : ι → Kˣ) (monomials : Finset (ι → ℕ)) (hzero : 0 ∈ monomials) :
    ∃ a ∈ monomials,
      monomialLattice A x monomials =
        Submodule.span A {((∏ i, x i ^ a i : Kˣ) : K)} ∧
      integerOrder (fractionAddValuation A K) (∏ i, x i ^ a i) =
        -monomialPoleCoefficient (fractionAddValuation A K) x monomials hzero := by
  obtain ⟨a, ha, hord, hregular, _⟩ :=
    exists_regular_monomial_chart (fractionAddValuation A K) x monomials hzero
  refine ⟨a, ha, ?_, hord⟩
  apply le_antisymm
  · apply Submodule.span_le.mpr
    rintro y ⟨b, hb, rfl⟩
    have hv : 0 ≤ fractionAddValuation A K
        (((∏ i, x i ^ b i) / (∏ i, x i ^ a i) : Kˣ) : K) := hregular b hb
    obtain ⟨c, hc⟩ := (exists_local_element_iff_nonnegative_order _).mpr hv
    apply Submodule.mem_span_singleton.mpr
    refine ⟨c, ?_⟩
    rw [Algebra.smul_def, hc]
    simp only [Units.val_div_eq_div_val]
    exact div_mul_cancel₀ _ (Units.ne_zero _)
  · apply Submodule.span_le.mpr
    intro y hy
    rcases Set.mem_singleton_iff.mp hy with rfl
    exact Submodule.subset_span ⟨a, ha, rfl⟩

theorem monomialLattice_rank_one
    {A K ι : Type*} [CommRing A] [IsDomain A] [IsDiscreteValuationRing A]
    [Field K] [Algebra A K] [IsFractionRing A K] [Fintype ι]
    (x : ι → Kˣ) (monomials : Finset (ι → ℕ)) (hzero : 0 ∈ monomials) :
    Nonempty (A ≃ₗ[A] monomialLattice A x monomials) := by
  obtain ⟨a, ha, hspan, hord⟩ := exists_monomialLattice_generator (A := A) x monomials hzero
  rw [hspan]
  exact ⟨LinearEquiv.toSpanNonzeroSingleton A K _ (Units.ne_zero _)⟩

end PiExponent.WeightedLocalLattice

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/AuxiliaryPolynomial.lean <==
import OAI.NumberTheory.PiExponent.Approximation.InterpolationMatrix
import OAI.NumberTheory.PiExponent.Polynomials.PolynomialFrame
import OAI.NumberTheory.PiExponent.Polynomials.SimplexRational

namespace OAI

open scoped BigOperators
open Filter Topology

namespace PiExponent

noncomputable def polynomialOfCoefficients {d : ℕ} (S : Finset (Fin d → ℕ)) :
    (S → ℂ) →ₗ[ℂ] MvPolynomial (Fin d) ℂ := by
  classical
  exact
    { toFun := fun x => ∑ a : S, MvPolynomial.monomial
        (InterpolationMatrix.exponentVector a.val) (x a)
      map_add' := fun x y => by simp [Finset.sum_add_distrib]
      map_smul' := fun z x => by
        simp only [Pi.smul_apply, map_smul, Finset.smul_sum, RingHom.id_apply]  }

theorem exponentVector_injective {d : ℕ} :
    Function.Injective (@InterpolationMatrix.exponentVector d) := by
  intro a b h
  funext i
  have hi := congrArg (fun v : Fin d →₀ ℕ => v i) h
  simpa only [InterpolationMatrix.exponentVector_apply] using hi

@[simp] theorem polynomialOfCoefficients_coeff {d : ℕ} (S : Finset (Fin d → ℕ))
    (x : S → ℂ) (a : S) :
    (polynomialOfCoefficients S x).coeff (InterpolationMatrix.exponentVector a.val) = x a := by
  classical
  change (∑ exponent : S, MvPolynomial.monomial
    (InterpolationMatrix.exponentVector exponent.val) (x exponent)).coeff
      (InterpolationMatrix.exponentVector a.val) = x a
  simp only [MvPolynomial.coeff_sum, MvPolynomial.coeff_monomial]
  rw [Finset.sum_eq_single a]
  · simp
  · intro b hb hba
    have hne : InterpolationMatrix.exponentVector b.val ≠
        InterpolationMatrix.exponentVector a.val := by
      intro h
      exact hba (Subtype.ext (exponentVector_injective h))
    simp [hne]
  · simp

theorem polynomialOfCoefficients_injective {d : ℕ} (S : Finset (Fin d → ℕ)) :
    Function.Injective (polynomialOfCoefficients S) := by
  intro x y h
  funext a
  have := congrArg (fun p : MvPolynomial (Fin d) ℂ =>
    p.coeff (InterpolationMatrix.exponentVector a.val)) h
  simpa only [polynomialOfCoefficients_coeff] using this

theorem polynomialOfCoefficients_support {d : ℕ} (S : Finset (Fin d → ℕ))
    (x : S → ℂ) :
    (polynomialOfCoefficients S x).support ⊆ S.image InterpolationMatrix.exponentVector := by
  classical
  intro e he
  by_contra hn
  have hzero : (polynomialOfCoefficients S x).coeff e = 0 := by
    change (∑ exponent : S, MvPolynomial.monomial
      (InterpolationMatrix.exponentVector exponent.val) (x exponent)).coeff e = 0
    rw [MvPolynomial.coeff_sum]
    apply Finset.sum_eq_zero
    intro a ha
    have hne : InterpolationMatrix.exponentVector a.val ≠ e := by
      intro h
      exact hn (Finset.mem_image.mpr ⟨a.val, a.property, h⟩)
    simp [MvPolynomial.coeff_monomial, hne]
  exact (MvPolynomial.mem_support_iff.mp he) hzero

theorem polynomialOfCoefficients_weighted {m : ℕ} (W : Fin (m + 1) → ℝ)
    (hW : ∀ i, 0 < W i) (N : ℝ)
    (x : ↥(realWeightedSimplex W N) → ℂ) :
    PiExponentApprox.HasWeightedDegreeLE W N
      (polynomialOfCoefficients (realWeightedSimplex W N) x) := by
  classical
  intro e he
  obtain ⟨a, ha, rfl⟩ := Finset.mem_image.mp
    (polynomialOfCoefficients_support _ x he)
  have h := (mem_realWeightedSimplex hW).mp ha
  simpa only [PiExponentApprox.monomialWeight,
    InterpolationMatrix.exponentVector_apply, mul_comm] using h

theorem exists_nonzero_kernel_of_card_lt {C R : Type*} [Fintype C] [Fintype R]
    (E : (C → ℂ) →ₗ[ℂ] (R → ℂ)) (h : Fintype.card R < Fintype.card C) :
    ∃ x : C → ℂ, x ≠ 0 ∧ E x = 0 := by
  have hk : LinearMap.ker E ≠ ⊥ := LinearMap.ker_ne_bot_of_finrank_lt
    (by simpa only [Module.finrank_fintype_fun_eq_card] using h)
  obtain ⟨x, hx, hn⟩ := (LinearMap.ker E).ne_bot_iff.mp hk
  exact ⟨x, hn, LinearMap.mem_ker.mp hx⟩

theorem tendsto_card_strictWeightedSimplex_scale {d : ℕ} (V : Fin d → ℚ)
    (hV : ∀ i, 0 < V i) {a : ℝ} (ha : 0 < a) :
    Tendsto (fun N : ℝ =>
      ((strictWeightedSimplex (fun i => (V i : ℝ)) (a * N)).card : ℝ) / N ^ d)
      atTop (𝓝 (a ^ d / ((d.factorial : ℝ) * ∏ i, (V i : ℝ)))) := by
  have ht : Tendsto (fun N : ℝ => a * N) atTop atTop :=
    Tendsto.const_mul_atTop ha tendsto_id
  have h := ((tendsto_card_strictWeightedSimplex_rational V hV).comp ht).mul_const (a ^ d)
  have heq : 1 / ((d.factorial : ℝ) * ∏ i, (V i : ℝ)) * a ^ d =
      a ^ d / ((d.factorial : ℝ) * ∏ i, (V i : ℝ)) := by ring
  rw [heq] at h
  apply h.congr'
  exact Eventually.of_forall (fun N => by
    simp only [Function.comp_apply, mul_pow]
    field_simp)

theorem eventually_auxiliary_card_lt {d : ℕ} (W V : Fin d → ℚ)
    (hW : ∀ i, 0 < W i) (hV : ∀ i, 0 < V i) (K : ℕ)
    {a : ℝ} (ha : 0 < a)
    (hvol : (K : ℝ) * a ^ d * (∏ i, (W i : ℝ)) / (∏ i, (V i : ℝ)) < 1) :
    ∀ᶠ N : ℝ in atTop,
      K * (strictWeightedSimplex (fun i => (V i : ℝ)) (a * N)).card <
        (realWeightedSimplex (fun i => (W i : ℝ)) N).card := by
  have hPW : 0 < ∏ i, (W i : ℝ) := Finset.prod_pos (fun i _ => by exact_mod_cast hW i)
  have hPV : 0 < ∏ i, (V i : ℝ) := Finset.prod_pos (fun i _ => by exact_mod_cast hV i)
  have hF : (0 : ℝ) < d.factorial := by exact_mod_cast Nat.factorial_pos d
  have hconst : (K : ℝ) * (a ^ d / ((d.factorial : ℝ) * ∏ i, (V i : ℝ))) <
      1 / ((d.factorial : ℝ) * ∏ i, (W i : ℝ)) := by
    have hmain := (div_lt_one hPV).mp hvol
    apply (lt_div_iff₀ (mul_pos hF hPW)).mpr
    have heq : (K : ℝ) * (a ^ d / ((d.factorial : ℝ) * ∏ i, (V i : ℝ))) *
        ((d.factorial : ℝ) * ∏ i, (W i : ℝ)) =
        (K : ℝ) * a ^ d * (∏ i, (W i : ℝ)) / (∏ i, (V i : ℝ)) := by
      field_simp
    rw [heq]
    exact hvol
  have hsmall := ((tendsto_card_strictWeightedSimplex_scale V hV ha).const_mul (K : ℝ)).eventually_lt
    (tendsto_card_realWeightedSimplex_rational W hW) hconst
  filter_upwards [hsmall, eventually_gt_atTop (0 : ℝ)] with N hN hNpos
  have hscaled : ((K * (strictWeightedSimplex (fun i => (V i : ℝ)) (a * N)).card : ℕ) : ℝ) /
      N ^ d < ((realWeightedSimplex (fun i => (W i : ℝ)) N).card : ℝ) / N ^ d := by
    simpa only [Nat.cast_mul, mul_div_assoc] using hN
  exact_mod_cast (div_lt_div_iff_of_pos_right (pow_pos hNpos d)).mp hscaled

theorem eventually_exists_auxiliaryPolynomial {m : ℕ} (W V : Fin (m + 1) → ℚ)
    (hW : ∀ i, 0 < W i) (hV : ∀ i, 0 < V i) (K : ℕ)
    {a : ℝ} (ha : 0 < a)
    (hvol : (K : ℝ) * a ^ (m + 1) * (∏ i, (W i : ℝ)) / (∏ i, (V i : ℝ)) < 1) :
    ∀ᶠ N : ℝ in atTop,
      ∀ E : PiExponentApprox.FramePolynomial m →ₗ[ℂ]
        ((Fin K × ↥(strictWeightedSimplex (fun i => (V i : ℝ)) (a * N))) → ℂ),
      ∃ p : PiExponentApprox.FramePolynomial m, p ≠ 0 ∧
        PiExponentApprox.HasWeightedDegreeLE (fun i => (W i : ℝ)) N p ∧ E p = 0 := by
  classical
  filter_upwards [eventually_auxiliary_card_lt W V hW hV K ha hvol] with N hN
  intro E
  let S := realWeightedSimplex (fun i => (W i : ℝ)) N
  let A := E.comp (polynomialOfCoefficients S)
  have hcard : Fintype.card (Fin K × ↥(strictWeightedSimplex (fun i => (V i : ℝ)) (a * N))) <
      Fintype.card S := by simpa [S] using hN
  obtain ⟨x, hx, hAx⟩ := exists_nonzero_kernel_of_card_lt A hcard
  refine ⟨polynomialOfCoefficients S x, ?_, ?_, hAx⟩
  · intro hp
    apply hx
    apply polynomialOfCoefficients_injective S
    simpa using hp
  · exact polynomialOfCoefficients_weighted (fun i => (W i : ℝ))
      (fun i => by exact_mod_cast hW i) N x

end PiExponent

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/CoefficientLocalizationMaximal.lean <==
import Mathlib.Algebra.Field.Equiv
import Mathlib.RingTheory.Ideal.Quotient.Operations
import Mathlib.RingTheory.Localization.Ideal
import OAI.NumberTheory.PiExponent.LocalAlgebra.CoordinateTranscendenceLocalization

namespace OAI

noncomputable section
namespace PiExponentJets.PolynomialLocalResidueResolution

section MaximalKernel
variable {F A L : Type*} [Field F] [CommRing A] [Field L]
variable [Algebra F A] [Algebra F L] [Algebra.IsAlgebraic F L]

theorem algebraic_field_kernel_isMaximal (f : A →ₐ[F] L) :
    (RingHom.ker f.toRingHom).IsMaximal := by
  apply Ideal.Quotient.maximal_of_isField
  exact MulEquiv.isField (Subalgebra.isField_of_algebraic f.range)
    (Ideal.quotientKerEquivRange f).toRingEquiv.toMulEquiv

end MaximalKernel

variable {R A L : Type*} [CommRing R] [CommRing A] [CommRing L]
variable (M : Submonoid R) [Algebra R A] [IsLocalization M A]

include M in

theorem extended_kernel_eq (f : R →+* L) (g : A →+* L)
    (h : g.comp (algebraMap R A) = f) :
    (RingHom.ker f).map (algebraMap R A) = RingHom.ker g := by
  have hk : (RingHom.ker g).comap (algebraMap R A) = RingHom.ker f := by
    ext x
    change g (algebraMap R A x) = 0 ↔ f x = 0
    have he := RingHom.congr_fun h x
    change g (algebraMap R A x) = f x at he
    rw [he]
  rw [← hk]
  exact IsLocalization.map_under M A (RingHom.ker g)

end PiExponentJets.PolynomialLocalResidueResolution

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/ColonHilbertPolynomial.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.ColonHilbertStep
import OAI.NumberTheory.PiExponent.LocalAlgebra.PositiveDimensionalHilbert

namespace OAI

namespace PiExponentJets.W64

attribute [local instance] MvPolynomial.gradedAlgebra
variable {k σ : Type*} [Field k] [Finite σ]

noncomputable def shiftHilbertPolynomial (p : Polynomial ℚ) (d : ℕ) : Polynomial ℚ :=
  p.comp (Polynomial.X - Polynomial.C (d : ℚ))

@[simp] theorem shiftHilbertPolynomial_eval (p : Polynomial ℚ) (d n : ℕ)
    (hdn : d ≤ n) :
    (shiftHilbertPolynomial p d).eval (n : ℚ) = p.eval ((n-d : ℕ) : ℚ) := by
  simp [shiftHilbertPolynomial, Polynomial.eval_comp, Nat.cast_sub hdn]

@[simp] theorem shiftHilbertPolynomial_natDegree (p : Polynomial ℚ) (d : ℕ) :
    (shiftHilbertPolynomial p d).natDegree = p.natDegree := by
  rw [shiftHilbertPolynomial, Polynomial.natDegree_comp,
    Polynomial.natDegree_X_sub_C, mul_one]

@[simp] theorem shiftHilbertPolynomial_leadingCoeff (p : Polynomial ℚ) (d : ℕ) :
    (shiftHilbertPolynomial p d).leadingCoeff = p.leadingCoeff := by
  rw [shiftHilbertPolynomial, Polynomial.leadingCoeff_comp]
  · rw [Polynomial.leadingCoeff_X_sub_C, one_pow, mul_one]
  · rw [Polynomial.natDegree_X_sub_C]
    exact one_ne_zero

theorem shiftHilbertPolynomial_top_coeff (p : Polynomial ℚ) (d t : ℕ)
    (hp : p.natDegree ≤ t) :
    (shiftHilbertPolynomial p d).coeff t = p.coeff t := by
  by_cases he : p.natDegree = t
  · rw [← he]
    calc
      (shiftHilbertPolynomial p d).coeff p.natDegree =
          (shiftHilbertPolynomial p d).coeff (shiftHilbertPolynomial p d).natDegree := by
            rw [shiftHilbertPolynomial_natDegree]
      _ = (shiftHilbertPolynomial p d).leadingCoeff := Polynomial.coeff_natDegree
      _ = p.leadingCoeff := shiftHilbertPolynomial_leadingCoeff p d
      _ = p.coeff p.natDegree := Polynomial.coeff_natDegree.symm
  · have ht : p.natDegree < t := lt_of_le_of_ne hp he
    rw [Polynomial.coeff_eq_zero_of_natDegree_lt
      (by simpa using ht : (shiftHilbertPolynomial p d).natDegree < t),
      Polynomial.coeff_eq_zero_of_natDegree_lt ht]

theorem hilbertMultiplicity_shift (p : Polynomial ℚ) (d r : ℕ)
    (hp : p.natDegree ≤ r-1) :
    hilbertMultiplicity (shiftHilbertPolynomial p d) r = hilbertMultiplicity p r := by
  unfold hilbertMultiplicity
  rw [shiftHilbertPolynomial_top_coeff p d (r-1) hp]

theorem hilbertMultiplicity_add (p q : Polynomial ℚ) (r : ℕ) :
    hilbertMultiplicity (p+q) r = hilbertMultiplicity p r + hilbertMultiplicity q r := by
  simp [hilbertMultiplicity, add_mul]

theorem colon_hilbert_polynomial_eventually
    (I : Ideal (MvPolynomial σ k))
    (hI : I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k))
    {d : ℕ} (f : MvPolynomial σ k) (hf : f.IsHomogeneous d)
    (pJ pP : Polynomial ℚ) (NJ NP : ℕ)
    (hJ : ∀ n : ℕ, NJ < n →
      (Module.finrank k (quotientSection (Ideal.span {f} ⊔ I) n) : ℚ) = pJ.eval (n : ℚ))
    (hP : ∀ n : ℕ, NP < n →
      (Module.finrank k (quotientSection (I.colon {f}) n) : ℚ) = pP.eval (n : ℚ)) :
    ∀ n : ℕ, NJ + NP + d < n →
      (Module.finrank k (quotientSection I n) : ℚ) =
        (pJ + shiftHilbertPolynomial pP d).eval (n : ℚ) := by
  intro n hn
  have hdn : d ≤ n := by omega
  have hnJ : NJ < n := by omega
  have hnP : NP < n-d := by omega
  have h := colon_hilbert_step I hI f hf (n-d)
  rw [Nat.sub_add_cancel hdn] at h
  have hc : (Module.finrank k (quotientSection I n) : ℚ) =
      (Module.finrank k (quotientSection (Ideal.span {f} ⊔ I) n) : ℚ) +
      (Module.finrank k (quotientSection (I.colon {f}) (n-d)) : ℚ) := by
    exact_mod_cast h.symm
  rw [hc, hJ n hnJ, hP (n-d) hnP,
    Polynomial.eval_add, shiftHilbertPolynomial_eval pP d n hdn]

theorem colon_hilbert_polynomial_multiplicity
    (pJ pP : Polynomial ℚ) (d r : ℕ) (hP : pP.natDegree ≤ r-1) :
    hilbertMultiplicity (pJ + shiftHilbertPolynomial pP d) r =
      hilbertMultiplicity pJ r + hilbertMultiplicity pP r := by
  rw [hilbertMultiplicity_add, hilbertMultiplicity_shift pP d r hP]

end PiExponentJets.W64

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/CompositePullbackCoefficient.lean <==
import OAI.NumberTheory.PiExponent.Polynomials.PullbackFrameCoefficient

namespace OAI

noncomputable section
open AlgebraicGeometry CategoryTheory
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames

namespace PiExponent.CompositePullbackCoefficient


theorem exists_frame {X Y Z : Scheme.{0}} (f : X ⟶ Y) (g : Y ⟶ Z)
    {M : Z.Modules} (e : (Scheme.Modules.pullback (f ≫ g)).obj M ≅ O X) :
    ∃ e' : (Scheme.Modules.pullback f).obj ((Scheme.Modules.pullback g).obj M) ≅ O X,
      ∀ s : O Z ⟶ M,
      coefficient e' (pullbackSection f (pullbackSection g s)) =
        coefficient e (pullbackSection (f ≫ g) s) := by
  let F := Scheme.Modules.pullback g ⋙ Scheme.Modules.pullback f
  let G := Scheme.Modules.pullback (f ≫ g)
  let uF : F.obj (O Z) ≅ O X :=
    (Scheme.Modules.pullback f).mapIso (pullbackUnitIso g) ≪≫ pullbackUnitIso f
  obtain ⟨e', he'⟩ := PullbackFrameCoefficient.exists_frame_natIso_all
    F G (Scheme.Modules.pullbackComp f g) uF (pullbackUnitIso (f ≫ g)) e
  refine ⟨e', fun s => ?_⟩
  simpa only [F, G, uF, pullbackSection, Iso.trans_inv, Functor.mapIso_inv,
    Functor.comp_map, Functor.map_comp, Category.assoc] using he' s

end PiExponent.CompositePullbackCoefficient

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/ConeHomogeneousEquations.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.ConePrimeLocalization
import OAI.NumberTheory.PiExponent.Polynomials.Homogenization

namespace OAI

noncomputable section
open scoped BigOperators

namespace PiExponentSiegel.W17.ConeLocalLength

section Scaling

variable {k B σ : Type*} [CommRing k] [CommRing B]

theorem eval₂_scale_of_isHomogeneous (F : MvPolynomial σ k) (d : ℕ)
    (hF : F.IsHomogeneous d) (c : k →+* B) (x : σ → B) (t : B) :
    MvPolynomial.eval₂ c (fun i => x i * t) F =
      MvPolynomial.eval₂ c x F * t ^ d := by
  classical
  simp only [MvPolynomial.eval₂_eq, Finset.sum_mul]
  apply Finset.sum_congr rfl
  intro m hm
  simp only [mul_pow, Finset.prod_mul_distrib]
  rw [Finset.prod_pow_eq_pow_sum, ← hF.degree_eq_sum_deg_support hm, mul_assoc]

end Scaling

variable (k σ : Type*) [CommRing k]

private theorem coneToLaurent_scaled_eval (F : ConeRing k σ) :
    coneToLaurent k σ F =
      MvPolynomial.eval₂ (LaurentPolynomial.C.comp MvPolynomial.C)
        (fun i : Option σ =>
          LaurentPolynomial.C (i.elim 1 MvPolynomial.X) *
            (LaurentPolynomial.T 1 : LaurentChart k σ)) F := by
  have hv : (fun i : Option σ => i.elim (LaurentPolynomial.T 1 : LaurentChart k σ)
      (fun j => LaurentPolynomial.C (MvPolynomial.X j) * LaurentPolynomial.T 1)) =
      (fun i : Option σ => LaurentPolynomial.C (i.elim 1 MvPolynomial.X) *
        (LaurentPolynomial.T 1 : LaurentChart k σ)) := by
    funext i
    cases i <;> simp only [Option.elim_none, Option.elim_some, map_one, one_mul]
  change MvPolynomial.eval₂ (LaurentPolynomial.C.comp MvPolynomial.C)
    (fun i : Option σ => i.elim (LaurentPolynomial.T 1)
      (fun j => LaurentPolynomial.C (MvPolynomial.X j) * LaurentPolynomial.T 1)) F = _
  rw [hv]

private theorem laurent_eval_dehomogenize (F : ConeRing k σ) :
    MvPolynomial.eval₂ (LaurentPolynomial.C.comp MvPolynomial.C)
      (fun i : Option σ => LaurentPolynomial.C (i.elim 1 MvPolynomial.X)) F =
      (LaurentPolynomial.C (PiExponentJets.W22.dehomogenize F) : LaurentChart k σ) :=
  (MvPolynomial.map_eval₂Hom MvPolynomial.C
    (fun i : Option σ => i.elim 1 MvPolynomial.X) LaurentPolynomial.C F).symm

theorem coneToLaurent_homogeneous (F : ConeRing k σ) (d : ℕ)
    (hF : F.IsHomogeneous d) :
    coneToLaurent k σ F =
      LaurentPolynomial.C (PiExponentJets.W22.dehomogenize F) *
        (LaurentPolynomial.T 1 : LaurentChart k σ) ^ d := by
  rw [coneToLaurent_scaled_eval]
  rw [eval₂_scale_of_isHomogeneous F d hF, laurent_eval_dehomogenize]

theorem coneToLaurent_homogenize (f : AffineRing k σ) :
    coneToLaurent k σ (PiExponentJets.W22.homogenize f) =
      LaurentPolynomial.C f * (LaurentPolynomial.T 1 : LaurentChart k σ) ^ f.totalDegree := by
  simpa using coneToLaurent_homogeneous k σ (PiExponentJets.W22.homogenize f)
    f.totalDegree (PiExponentJets.W22.homogenize_isHomogeneous f)

theorem map_homogenized_span_eq_laurent_span {ι : Type*} (f : ι → AffineRing k σ) :
    (Ideal.span (Set.range (fun i => PiExponentJets.W22.homogenize (f i)))).map
      (coneToLaurent k σ) =
    (Ideal.span (Set.range f)).map (LaurentPolynomial.C : AffineRing k σ →+* LaurentChart k σ) := by
  apply le_antisymm
  · apply Ideal.map_le_iff_le_comap.mpr
    apply Ideal.span_le.mpr
    rintro _ ⟨i, rfl⟩
    change coneToLaurent k σ (PiExponentJets.W22.homogenize (f i)) ∈
      (Ideal.span (Set.range f)).map
        (LaurentPolynomial.C : AffineRing k σ →+* LaurentChart k σ)
    rw [coneToLaurent_homogenize]
    exact Ideal.mul_mem_right _ _ (Ideal.mem_map_of_mem _
      (Ideal.subset_span (Set.mem_range_self i)))
  · apply Ideal.map_le_iff_le_comap.mpr
    apply Ideal.span_le.mpr
    rintro _ ⟨i, rfl⟩
    change (LaurentPolynomial.C (f i) : LaurentChart k σ) ∈
      (Ideal.span (Set.range (fun j => PiExponentJets.W22.homogenize (f j)))).map
        (coneToLaurent k σ)
    apply (Ideal.mul_unit_mem_iff_mem _
      ((LaurentPolynomial.isUnit_T (R := AffineRing k σ) 1).pow (f i).totalDegree)).mp
    rw [← coneToLaurent_homogenize]
    exact Ideal.mem_map_of_mem _ (Ideal.subset_span (Set.mem_range_self i))

variable (P : Ideal (AffineRing k σ)) [P.IsPrime]

theorem homogeneous_mem_conePrime_iff (F : ConeRing k σ) (d : ℕ)
    (hF : F.IsHomogeneous d) :
    F ∈ conePrime k σ P ↔ PiExponentJets.W22.dehomogenize F ∈ P := by
  change coneAwayToLaurent k σ (algebraMap (ConeRing k σ) (ConeAway k σ) F) ∈
    laurentPrime (AffineRing k σ) P ↔ _
  rw [coneAwayToLaurent_algebraMap, coneToLaurent_homogeneous k σ F d hF,
    Ideal.mul_unit_mem_iff_mem _ ((LaurentPolynomial.isUnit_T 1).pow d)]
  change PiExponentJets.W22.dehomogenize F ∈
    (laurentPrime (AffineRing k σ) P).comap (algebraMap (AffineRing k σ) (LaurentChart k σ)) ↔ _
  rw [laurentPrime_comap]

theorem homogenize_mem_conePrime_iff (f : AffineRing k σ) :
    PiExponentJets.W22.homogenize f ∈ conePrime k σ P ↔ f ∈ P := by
  simpa using homogeneous_mem_conePrime_iff k σ P
    (PiExponentJets.W22.homogenize f) f.totalDegree
    (PiExponentJets.W22.homogenize_isHomogeneous f)

end PiExponentSiegel.W17.ConeLocalLength

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/CoordinateQuotientGrading.lean <==
import Mathlib.Algebra.Module.Submodule.Equiv
import Mathlib.RingTheory.GradedAlgebra.Homogeneous.Ideal
import OAI.NumberTheory.PiExponent.LocalAlgebra.QuotientSections

namespace OAI

attribute [local instance] MvPolynomial.gradedAlgebra

namespace PiExponentSiegel.W08

section

open MvPolynomial

variable {k σ τ : Type*} [Field k]

noncomputable def coordinateEval : MvPolynomial (Option σ) k →ₐ[k] MvPolynomial σ k :=
  MvPolynomial.aeval (fun o => Option.elim o 0 MvPolynomial.X)

noncomputable def coordinateInclude : MvPolynomial σ k →ₐ[k] MvPolynomial (Option σ) k :=
  MvPolynomial.rename Option.some

@[simp] theorem coordinateEval_X_none :
    coordinateEval (k := k) (σ := σ) (X none) = 0 := by simp [coordinateEval]

@[simp] theorem coordinateEval_X_some (i : σ) :
    coordinateEval (k := k) (X (some i)) = X i := by simp [coordinateEval]

@[simp] theorem coordinateEval_include (p : MvPolynomial σ k) :
    coordinateEval (coordinateInclude p) = p := by
  have h : (coordinateEval (k := k) (σ := σ)).comp coordinateInclude = AlgHom.id k _ := by
    ext i
    simp [coordinateInclude]
  exact AlgHom.congr_fun h p

theorem coordinateEval_surjective :
    Function.Surjective (coordinateEval (k := k) (σ := σ)) :=
  fun p => ⟨coordinateInclude p, coordinateEval_include p⟩

theorem coordinateEval_homogeneous {p : MvPolynomial (Option σ) k} {n : ℕ}
    (hp : p.IsHomogeneous n) : (coordinateEval p).IsHomogeneous n := by
  simpa only [coordinateEval, one_mul] using hp.aeval
    (fun o => Option.elim o 0 (MvPolynomial.X : σ → MvPolynomial σ k))
    (show ∀ o : Option σ, (Option.elim o 0 (MvPolynomial.X : σ → MvPolynomial σ k)).IsHomogeneous 1
      from fun o => by cases o with
        | none => exact (homogeneousSubmodule σ k 1).zero_mem
        | some i => exact isHomogeneous_X k i)

theorem coordinateInclude_homogeneous {p : MvPolynomial σ k} {n : ℕ}
    (hp : p.IsHomogeneous n) : (coordinateInclude p).IsHomogeneous n :=
  hp.rename_isHomogeneous

noncomputable def coordinateImageIdeal (J : Ideal (MvPolynomial (Option σ) k)) :
    Ideal (MvPolynomial σ k) := J.map coordinateEval.toRingHom

theorem homogeneous_ideal_map_of_degree_preserving
    (f : MvPolynomial σ k →ₐ[k] MvPolynomial τ k)
    (hf : ∀ n (p : MvPolynomial σ k), p.IsHomogeneous n → (f p).IsHomogeneous n)
    (J : Ideal (MvPolynomial σ k))
    (hJ : J.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k)) :
    (J.map f.toRingHom).IsHomogeneous (MvPolynomial.homogeneousSubmodule τ k) := by
  obtain ⟨S, hS⟩ := (Ideal.IsHomogeneous.iff_exists (MvPolynomial.homogeneousSubmodule σ k) J).mp hJ
  rw [hS, Ideal.map_span]
  apply Ideal.homogeneous_span
  rintro q ⟨p, ⟨z, hz, rfl⟩, rfl⟩
  obtain ⟨n, hn⟩ := z.property
  exact ⟨n, hf n z hn⟩

theorem coordinateImageIdeal_homogeneous (J : Ideal (MvPolynomial (Option σ) k))
    (hJ : J.IsHomogeneous (MvPolynomial.homogeneousSubmodule (Option σ) k)) :
    (coordinateImageIdeal J).IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k) :=
  homogeneous_ideal_map_of_degree_preserving coordinateEval
    (fun _ _ hp => coordinateEval_homogeneous hp) J hJ

theorem coordinateInclude_eval_mod (J : Ideal (MvPolynomial (Option σ) k))
    (hX : X none ∈ J) (p : MvPolynomial (Option σ) k) :
    Ideal.Quotient.mk J (coordinateInclude (coordinateEval p)) = Ideal.Quotient.mk J p := by
  have h : ((Ideal.Quotient.mkₐ k J).comp coordinateInclude).comp coordinateEval =
      Ideal.Quotient.mkₐ k J := by
    ext i
    cases i with
    | none => simpa [coordinateInclude] using (Ideal.Quotient.eq_zero_iff_mem.mpr hX).symm
    | some i => simp [coordinateInclude]
  exact AlgHom.congr_fun h p

noncomputable def coordinateQuotientMap (J : Ideal (MvPolynomial (Option σ) k)) :
    (MvPolynomial (Option σ) k ⧸ J) →ₐ[k]
      (MvPolynomial σ k ⧸ coordinateImageIdeal J) :=
  Ideal.quotientMapₐ (coordinateImageIdeal J) coordinateEval Ideal.le_comap_map

theorem coordinateInclude_image_mem (J : Ideal (MvPolynomial (Option σ) k))
    (hX : X none ∈ J) {p : MvPolynomial σ k} (hp : p ∈ coordinateImageIdeal J) :
    coordinateInclude p ∈ J := by
  obtain ⟨q, hq, rfl⟩ :=
    (Ideal.mem_map_iff_of_surjective coordinateEval.toRingHom coordinateEval_surjective).mp hp
  apply Ideal.Quotient.eq_zero_iff_mem.mp
  change Ideal.Quotient.mk J (coordinateInclude (coordinateEval q)) = 0
  rw [coordinateInclude_eval_mod J hX]
  exact Ideal.Quotient.eq_zero_iff_mem.mpr hq

noncomputable def coordinateQuotientInverse (J : Ideal (MvPolynomial (Option σ) k))
    (hX : X none ∈ J) :
    (MvPolynomial σ k ⧸ coordinateImageIdeal J) →ₐ[k]
      (MvPolynomial (Option σ) k ⧸ J) :=
  Ideal.quotientMapₐ J coordinateInclude (fun _ hp => coordinateInclude_image_mem J hX hp)

noncomputable def coordinateQuotientEquiv (J : Ideal (MvPolynomial (Option σ) k))
    (hX : X none ∈ J) :
    (MvPolynomial (Option σ) k ⧸ J) ≃ₐ[k]
      (MvPolynomial σ k ⧸ coordinateImageIdeal J) :=
  { coordinateQuotientMap J with
    invFun := coordinateQuotientInverse J hX
    left_inv := by
      intro x
      obtain ⟨p, rfl⟩ := Ideal.Quotient.mk_surjective x
      exact coordinateInclude_eval_mod J hX p
    right_inv := by
      intro x
      obtain ⟨p, rfl⟩ := Ideal.Quotient.mk_surjective x
      change Ideal.Quotient.mk _ (coordinateEval (coordinateInclude p)) = _
      rw [coordinateEval_include] }

@[simp] theorem coordinateQuotientEquiv_mk (J : Ideal (MvPolynomial (Option σ) k))
    (hX : X none ∈ J) (p : MvPolynomial (Option σ) k) :
    coordinateQuotientEquiv J hX (Ideal.Quotient.mk J p) =
      Ideal.Quotient.mk (coordinateImageIdeal J) (coordinateEval p) := rfl

theorem coordinateQuotientEquiv_section_map (J : Ideal (MvPolynomial (Option σ) k))
    (hX : X none ∈ J) (n : ℕ) :
    (PiExponentJets.W64.quotientSection J n).map
      (coordinateQuotientEquiv J hX).toLinearEquiv.toLinearMap =
      PiExponentJets.W64.quotientSection (coordinateImageIdeal J) n := by
  apply le_antisymm
  · intro x hx
    obtain ⟨y, hy, rfl⟩ := Submodule.mem_map.mp hx
    obtain ⟨p, hp, rfl⟩ := Submodule.mem_map.mp hy
    exact Submodule.mem_map.mpr ⟨coordinateEval p, coordinateEval_homogeneous hp, rfl⟩
  · intro x hx
    obtain ⟨p, hp, rfl⟩ := Submodule.mem_map.mp hx
    apply Submodule.mem_map.mpr
    refine ⟨Ideal.Quotient.mk J (coordinateInclude p), ?_, ?_⟩
    · exact Submodule.mem_map.mpr ⟨coordinateInclude p, coordinateInclude_homogeneous hp, rfl⟩
    · change Ideal.Quotient.mk _ (coordinateEval (coordinateInclude p)) = _
      rw [coordinateEval_include]
      rfl

noncomputable def coordinateQuotientSectionEquiv (J : Ideal (MvPolynomial (Option σ) k))
    (hX : X none ∈ J) (n : ℕ) :
    PiExponentJets.W64.quotientSection J n ≃ₗ[k]
      PiExponentJets.W64.quotientSection (coordinateImageIdeal J) n :=
  (coordinateQuotientEquiv J hX).toLinearEquiv.ofSubmodules _ _
    (coordinateQuotientEquiv_section_map J hX n)

theorem coordinateQuotientSection_finrank (J : Ideal (MvPolynomial (Option σ) k))
    (hX : X none ∈ J) (n : ℕ) :
    Module.finrank k (PiExponentJets.W64.quotientSection J n) =
      Module.finrank k (PiExponentJets.W64.quotientSection (coordinateImageIdeal J) n) :=
  (coordinateQuotientSectionEquiv J hX n).finrank_eq

end

variable {k σ τ : Type*} [Field k]

noncomputable def renameQuotientEquiv (e : σ ≃ τ) (J : Ideal (MvPolynomial σ k)) :
    (MvPolynomial σ k ⧸ J) ≃ₐ[k]
      (MvPolynomial τ k ⧸ J.map (MvPolynomial.rename e).toRingHom) :=
  Ideal.quotientEquivAlg J _ (MvPolynomial.renameEquiv k e) rfl

theorem renameQuotientEquiv_section_map (e : σ ≃ τ)
    (J : Ideal (MvPolynomial σ k)) (n : ℕ) :
    (PiExponentJets.W64.quotientSection J n).map
      (renameQuotientEquiv e J).toLinearEquiv.toLinearMap =
      PiExponentJets.W64.quotientSection (J.map (MvPolynomial.rename e).toRingHom) n := by
  apply le_antisymm
  · intro x hx
    obtain ⟨y, hy, rfl⟩ := Submodule.mem_map.mp hx
    obtain ⟨p, hp, rfl⟩ := Submodule.mem_map.mp hy
    exact Submodule.mem_map.mpr ⟨MvPolynomial.rename e p, hp.rename_isHomogeneous, rfl⟩
  · intro x hx
    obtain ⟨p, hp, rfl⟩ := Submodule.mem_map.mp hx
    apply Submodule.mem_map.mpr
    refine ⟨Ideal.Quotient.mk J (MvPolynomial.rename e.symm p), ?_, ?_⟩
    · exact Submodule.mem_map.mpr ⟨MvPolynomial.rename e.symm p, hp.rename_isHomogeneous, rfl⟩
    · change Ideal.Quotient.mk _ (MvPolynomial.rename e (MvPolynomial.rename e.symm p)) = _
      exact congrArg (Ideal.Quotient.mk _) ((MvPolynomial.renameEquiv k e).apply_symm_apply p)

noncomputable def renameQuotientSectionEquiv (e : σ ≃ τ)
    (J : Ideal (MvPolynomial σ k)) (n : ℕ) :
    PiExponentJets.W64.quotientSection J n ≃ₗ[k]
      PiExponentJets.W64.quotientSection (J.map (MvPolynomial.rename e).toRingHom) n :=
  (renameQuotientEquiv e J).toLinearEquiv.ofSubmodules _ _
    (renameQuotientEquiv_section_map e J n)

theorem renameQuotientSection_finrank (e : σ ≃ τ)
    (J : Ideal (MvPolynomial σ k)) (n : ℕ) :
    Module.finrank k (PiExponentJets.W64.quotientSection J n) =
      Module.finrank k
        (PiExponentJets.W64.quotientSection (J.map (MvPolynomial.rename e).toRingHom) n) :=
  (renameQuotientSectionEquiv e J n).finrank_eq

theorem renameImageIdeal_homogeneous (e : σ ≃ τ) (J : Ideal (MvPolynomial σ k))
    (hJ : J.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k)) :
    (J.map (MvPolynomial.rename e).toRingHom).IsHomogeneous
      (MvPolynomial.homogeneousSubmodule τ k) :=
  homogeneous_ideal_map_of_degree_preserving (MvPolynomial.rename e)
    (fun _ _ hp => hp.rename_isHomogeneous) J hJ

end PiExponentSiegel.W08

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/FrameCoefficientLaws.lean <==
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveFrameNaturality

namespace OAI

namespace PiExponentSeshadri.ProjectiveChartSections
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
open PiExponentSeshadri.Geometry ModuleFlasque RestrictionCohomology Frames
variable {X : Scheme} (U : X.Opens) (M : X.Modules)

lemma framedCoefficientsEquiv_smul
    (e : M.restrict U.ι ≅ structureSheaf U.toScheme)
    (a : Γ(X,U)) (s : Γ(M,U)) :
    framedCoefficientsEquiv U M e (a • s) =
      a * framedCoefficientsEquiv U M e s := by
  have hs : (restrictionSectionsIso U M).inv (a • s) =
      U.topIso.inv a • (restrictionSectionsIso U M).inv s := by
    change M.presheaf.map (eqToHom U.ι_image_top).op (a • s) =
      (U.ι.appIso ⊤).inv (U.topIso.inv a) •
        M.presheaf.map (eqToHom U.ι_image_top).op s
    rw [M.map_smul, U.ι_appIso]
    rfl
  change U.topIso.hom (e.hom.app ⊤ ((restrictionSectionsIso U M).inv (a • s))) =
    a * U.topIso.hom (e.hom.app ⊤ ((restrictionSectionsIso U M).inv s))
  rw [hs, e.hom.app_smul]
  change U.topIso.hom (U.topIso.inv a * _) = _
  erw [map_mul]
  erw [Iso.inv_hom_id_apply]

lemma framedCoefficientsEquiv_change
    (e f : M.restrict U.ι ≅ structureSheaf U.toScheme) (s : Γ(M,U)) :
    framedCoefficientsEquiv U M f s =
      U.topIso.hom (frameChange e f : Γ(U.toScheme,⊤)) *
        framedCoefficientsEquiv U M e s := by
  let t := (restrictionSectionsIso U M).inv s
  have he : e.inv.app ⊤ (e.hom.app ⊤ t) = t := by
    exact congrArg (fun q => q.app ⊤ t) e.hom_inv_id
  have h := end_apply (e.inv ≫ f.hom) ⊤ (e.hom.app ⊤ t)
  change f.hom.app ⊤ (e.inv.app ⊤ (e.hom.app ⊤ t)) =
    (show Γ(U.toScheme,⊤) from e.hom.app ⊤ t) *
      (frameChange e f : Γ(U.toScheme,⊤)) at h
  rw [he, mul_comm] at h
  change U.topIso.hom (f.hom.app ⊤ t) =
    U.topIso.hom (frameChange e f : Γ(U.toScheme,⊤)) * U.topIso.hom (e.hom.app ⊤ t)
  rw [h, map_mul]

end
end PiExponentSeshadri.ProjectiveChartSections

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/FrameCoefficients.lean <==
import OAI.NumberTheory.PiExponent.Geometry.LineBundleTensor

namespace OAI

universe u

namespace PiExponentSeshadri.Frames
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open scoped AlgebraicGeometry
variable {X Y Z : Scheme.{u}}
def O (X : Scheme.{u}) : X.Modules := SheafOfModules.unit X.ringCatSheaf

def endValue (f : O X ⟶ O X) : Γ(X, ⊤) := f.app ⊤ (1 : Γ(X, ⊤))

lemma end_apply (f : O X ⟶ O X) (U : X.Opens) (a : Γ(X, U)) :
    f.app U a = a * (show Γ(X, U) from f.app U (1 : Γ(X, U))) := by
  have h := f.app_smul (r := a) (x := (1 : Γ(X, U)))
  change f.app U (a * 1 : Γ(X, U)) = a * (show Γ(X, U) from f.app U (1 : Γ(X, U))) at h
  simpa only [mul_one] using h

@[simp] lemma endValue_id : endValue (𝟙 (O X)) = 1 := rfl

lemma endValue_comp (f g : O X ⟶ O X) :
    endValue (f ≫ g) = endValue f * endValue g := by
  exact end_apply g ⊤ (endValue f)

def frameChange {M : X.Modules} (e f : M ≅ O X) : Γ(X, ⊤)ˣ where
  val := endValue (e.inv ≫ f.hom)
  inv := endValue (f.inv ≫ e.hom)
  val_inv := by rw [← endValue_comp]; simp
  inv_val := by rw [← endValue_comp]; simp

def coefficient {M : X.Modules} (e : M ≅ O X) (s : O X ⟶ M) : Γ(X, ⊤) :=
  endValue (s ≫ e.hom)

lemma coefficient_change {M : X.Modules} (e f : M ≅ O X) (s : O X ⟶ M) :
    coefficient f s = (frameChange e f : Γ(X, ⊤)) * coefficient e s := by
  change endValue (s ≫ f.hom) = endValue (e.inv ≫ f.hom) * endValue (s ≫ e.hom)
  rw [mul_comm, ← endValue_comp]
  simp

lemma coefficient_frame {M : X.Modules} (e : M ≅ O X) : coefficient e e.inv = 1 := by
  simp [coefficient]

def restrictSection (φ : Y ⟶ X) [IsOpenImmersion φ] {M : X.Modules}
    (s : O X ⟶ M) : O Y ⟶ M.restrict φ :=
  (Scheme.Modules.restrictUnitIso φ).inv ≫ (Scheme.Modules.restrictFunctor φ).map s

def restrictFrame (φ : Y ⟶ X) [IsOpenImmersion φ] {M : X.Modules}
    (e : M ≅ O X) : M.restrict φ ≅ O Y :=
  (Scheme.Modules.restrictFunctor φ).mapIso e ≪≫ Scheme.Modules.restrictUnitIso φ

lemma end_naturality (f : O X ⟶ O X) (U : X.Opens) :
    f.app U (1 : Γ(X, U)) =
      X.presheaf.map (homOfLE (show U ≤ ⊤ from le_top)).op (endValue f) := by
  have h := CategoryTheory.congr_fun (f.mapPresheaf.naturality
    (homOfLE (show U ≤ ⊤ from le_top)).op) (1 : Γ(X, ⊤))
  change f.app U (X.presheaf.map (homOfLE (show U ≤ ⊤ from le_top)).op (1 : Γ(X, ⊤))) =
    X.presheaf.map (homOfLE (show U ≤ ⊤ from le_top)).op (endValue f) at h
  simpa only [map_one] using h

lemma endValue_restrict (φ : Y ⟶ X) [IsOpenImmersion φ] (f : O X ⟶ O X) :
    endValue (restrictSection φ f ≫ (Scheme.Modules.restrictUnitIso φ).hom) =
      φ.appTop (endValue f) := by
  change (φ.appIso ⊤).hom (f.app (φ ''ᵁ ⊤) ((φ.appIso ⊤).inv 1)) = _
  rw [map_one, end_naturality]
  change (X.presheaf.map (homOfLE (show φ ''ᵁ ⊤ ≤ ⊤ from le_top)).op ≫
    (φ.appIso ⊤).hom) (endValue f) = _
  rw [Scheme.Hom.appIso_hom']
  simp only [Scheme.Hom.appTop, Scheme.Hom.appLE,
    Scheme.Hom.naturality_assoc, ← Functor.map_comp]
  congr 1
  rw [show ((Opens.map φ.base).map (homOfLE (show φ ''ᵁ ⊤ ≤ ⊤ from le_top)).op.unop).op ≫
      (homOfLE (show (⊤ : Y.Opens) ≤ φ ⁻¹ᵁ (φ ''ᵁ ⊤) from by intro x _; exact ⟨x, Set.mem_univ _, rfl⟩)).op = 𝟙 _ from Subsingleton.elim _ _]
  erw [CategoryTheory.Functor.map_id, Category.comp_id]

lemma coefficient_restrict (φ : Y ⟶ X) [IsOpenImmersion φ] {M : X.Modules}
    (e : M ≅ O X) (s : O X ⟶ M) :
    coefficient (restrictFrame φ e) (restrictSection φ s) = φ.appTop (coefficient e s) := by
  change endValue ((Scheme.Modules.restrictUnitIso φ).inv ≫
    (Scheme.Modules.restrictFunctor φ).map s ≫
    (Scheme.Modules.restrictFunctor φ).map e.hom ≫
    (Scheme.Modules.restrictUnitIso φ).hom) = _
  erw [← Functor.map_comp_assoc]
  exact endValue_restrict φ (s ≫ e.hom)

lemma restrictUnit_comp (φ : Y ⟶ X) (ψ : X ⟶ Z)
    [IsOpenImmersion φ] [IsOpenImmersion ψ] :
    (Scheme.Modules.restrictUnitIso (φ ≫ ψ)).inv ≫
      (Scheme.Modules.restrictFunctorComp φ ψ).hom.app (O Z) =
    (Scheme.Modules.restrictUnitIso φ).inv ≫
      (Scheme.Modules.restrictFunctor φ).map (Scheme.Modules.restrictUnitIso ψ).inv := by
  ext U a
  change Z.presheaf.map (eqToHom (show ψ ''ᵁ (φ ''ᵁ U) = (φ ≫ ψ) ''ᵁ U from by simp)).op
    ((φ ≫ ψ).appIso U |>.inv |>.hom |>.toFun <| a) =
      (ψ.appIso (φ ''ᵁ U)).inv ((φ.appIso U).inv a)
  rw [Scheme.Hom.comp_appIso]
  simp only [Iso.trans_inv, Functor.mapIso_inv, Iso.op_inv, eqToIso.inv]
  change ( (φ.appIso U).inv ≫ (ψ.appIso (φ ''ᵁ U)).inv ≫
    Z.presheaf.map _ ≫ Z.presheaf.map _) a = _
  rw [← CategoryTheory.Functor.map_comp]
  simp
  rfl

lemma restrictSection_comp (φ : Y ⟶ X) (ψ : X ⟶ Z)
    [IsOpenImmersion φ] [IsOpenImmersion ψ] {M : Z.Modules} (s : O Z ⟶ M) :
    restrictSection (φ ≫ ψ) s ≫ (Scheme.Modules.restrictFunctorComp φ ψ).hom.app M =
      restrictSection φ (restrictSection ψ s) := by
  let F := Scheme.Modules.restrictFunctor φ
  let G := Scheme.Modules.restrictFunctor ψ
  let H := Scheme.Modules.restrictFunctor (φ ≫ ψ)
  let e := Scheme.Modules.restrictFunctorComp φ ψ
  let a : O Y ⟶ H.obj (O Z) := (Scheme.Modules.restrictUnitIso (φ ≫ ψ)).inv
  let b : O Y ⟶ F.obj (O X) := (Scheme.Modules.restrictUnitIso φ).inv
  let c : O X ⟶ G.obj (O Z) := (Scheme.Modules.restrictUnitIso ψ).inv
  change (a ≫ H.map s) ≫ e.hom.app M = b ≫ F.map (c ≫ G.map s)
  calc
    _ = a ≫ (H.map s ≫ e.hom.app M) := Category.assoc _ _ _
    _ = a ≫ (e.hom.app (O Z) ≫ F.map (G.map s)) :=
      congrArg (fun t => a ≫ t) (e.hom.naturality s)
    _ = (a ≫ e.hom.app (O Z)) ≫ F.map (G.map s) := (Category.assoc _ _ _).symm
    _ = (b ≫ F.map c) ≫ F.map (G.map s) :=
      congrArg (fun t => t ≫ F.map (G.map s)) (restrictUnit_comp φ ψ)
    _ = b ≫ (F.map c ≫ F.map (G.map s)) := Category.assoc _ _ _
    _ = _ := congrArg (fun t => b ≫ t) (F.map_comp c (G.map s)).symm

lemma coefficient_transport {M N : X.Modules} (e : M ≅ N) (f : N ≅ O X)
    (s : O X ⟶ M) : coefficient (e ≪≫ f) s = coefficient f (s ≫ e.hom) := by
  simp only [coefficient, Iso.trans_hom, Category.assoc]

lemma coefficient_restrict_comp (φ : Y ⟶ X) (ψ : X ⟶ Z)
    [IsOpenImmersion φ] [IsOpenImmersion ψ] {M : Z.Modules}
    (e : M.restrict ψ ≅ O X) (s : O Z ⟶ M) :
    coefficient ((Scheme.Modules.restrictFunctorComp φ ψ).app M ≪≫ restrictFrame φ e)
      (restrictSection (φ ≫ ψ) s) = φ.appTop (coefficient e (restrictSection ψ s)) := by
  rw [coefficient_transport]
  change coefficient (restrictFrame φ e)
    (restrictSection (φ ≫ ψ) s ≫ (Scheme.Modules.restrictFunctorComp φ ψ).hom.app M) = _
  rw [restrictSection_comp, coefficient_restrict]

lemma restrictSection_congr {φ ψ : Y ⟶ X} (h : φ = ψ)
    [IsOpenImmersion φ] [IsOpenImmersion ψ] {M : X.Modules} (s : O X ⟶ M) :
    restrictSection φ s ≫ (Scheme.Modules.restrictFunctorCongr h).hom.app M =
      restrictSection ψ s := by
  subst ψ
  have H : (Scheme.Modules.restrictFunctorCongr (show φ = φ from rfl)).hom.app M = 𝟙 _ := by
    ext U a
    simp
    rfl
  rw [H, Category.comp_id]

lemma overlap_coefficients {W : Scheme.{u}} (φ : Y ⟶ X) (ψ : Z ⟶ X)
    (a : W ⟶ Y) (b : W ⟶ Z) [IsOpenImmersion φ] [IsOpenImmersion ψ]
    [IsOpenImmersion a] [IsOpenImmersion b] (h : a ≫ φ = b ≫ ψ)
    {M : X.Modules} (e : M.restrict φ ≅ O Y) (f : M.restrict ψ ≅ O Z) :
    ∃ c : Γ(W, ⊤)ˣ, ∀ s : O X ⟶ M,
      b.appTop (coefficient f (restrictSection ψ s)) =
      (c : Γ(W, ⊤)) * a.appTop (coefficient e (restrictSection φ s)) := by
  let E : M.restrict (a ≫ φ) ≅ O W :=
    (Scheme.Modules.restrictFunctorComp a φ).app M ≪≫ restrictFrame a e
  let F : M.restrict (a ≫ φ) ≅ O W :=
    (Scheme.Modules.restrictFunctorCongr h).app M ≪≫
      (Scheme.Modules.restrictFunctorComp b ψ).app M ≪≫ restrictFrame b f
  refine ⟨frameChange E F, fun s => ?_⟩
  have H := coefficient_change E F (restrictSection (a ≫ φ) s)
  have hE : coefficient E (restrictSection (a ≫ φ) s) =
      a.appTop (coefficient e (restrictSection φ s)) := coefficient_restrict_comp a φ e s
  have hF : coefficient F (restrictSection (a ≫ φ) s) =
      b.appTop (coefficient f (restrictSection ψ s)) := by
    change coefficient ((Scheme.Modules.restrictFunctorCongr h).app M ≪≫
      ((Scheme.Modules.restrictFunctorComp b ψ).app M ≪≫ restrictFrame b f)) _ = _
    rw [coefficient_transport]
    change coefficient _ (restrictSection (a ≫ φ) s ≫
      (Scheme.Modules.restrictFunctorCongr h).hom.app M) = _
    rw [restrictSection_congr]
    exact coefficient_restrict_comp b ψ f s
  rwa [hE, hF] at H

end
end PiExponentSeshadri.Frames

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/GlobalPolynomialCoefficientLaw.lean <==
import OAI.NumberTheory.PiExponent.Approximation.CompositePullbackFrame
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveGlobalPolynomials

namespace OAI

noncomputable section
namespace PiExponent.GlobalPolynomialCoefficientLaw
open AlgebraicGeometry CategoryTheory
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames PiExponentSeshadri.Projective
attribute [local instance] MvPolynomial.gradedAlgebra

def CoefficientLaw {Y : Scheme} {M : Y.Modules} {A : Type} [CommRing A]
    (V : Y.Opens) (e : M.restrict V.ι ≅ structureSheaf V.toScheme)
    (E : Γ(Y,V) ≃+* A) (P : (structureSheaf Y ⟶ M) → A) : Prop :=
  ∀ s, P s = E (V.topIso.hom (coefficient e (restrictSection V.ι s)))

theorem coordinate_law {Y : Scheme} {R σ : Type} [CommRing R]
    (M : Y.Modules) (s : σ → (structureSheaf Y ⟶ M)) (k : R →+* Γ(Y,⊤))
    (hc : (⨆i,PiExponentSeshadri.SectionOpens.isoOpen (s i))=⊤)
    (f : Y ≅ Proj (PolyGrade R σ)) (hf : sectionsMorphism k s hc=f.hom)
    (n : ℕ) (z : σ) :
    CoefficientLaw (PiExponentSeshadri.SectionOpens.isoOpen (s z))
      (coordinatePowerFrame (s z) n) (coordinateSectionRingEquiv M k s hc f hf z)
      (ProjectiveGlobalPolynomials.coordinateChartPolynomial M s k hc f hf n z) :=
  fun b => ProjectiveGlobalPolynomials.coordinateChartPolynomial_coefficient M s k hc f hf n z b

theorem exists_power_frame_of_law {X Y : Scheme.{0}} {A B : Type}
    [CommRing A] [CommRing B] (L : LineBundle Y) (f : X ⟶ Y)
    (φ : Spec (CommRingCat.of A) ⟶ X) [IsOpenImmersion φ]
    (V : Y.Opens) (g : Spec (CommRingCat.of A) ⟶ V.toScheme)
    (hg : φ ≫ f = g ≫ V.ι) (n : ℕ)
    (e : (modulePow Y L.sheaf n).restrict V.ι ≅ structureSheaf V.toScheme)
    (E : Γ(Y,V) ≃+* B) (P : (structureSheaf Y ⟶ modulePow Y L.sheaf n) → B)
    (hP : CoefficientLaw V e E P) (ev : B →+* A)
    (hev : ∀ q, (Scheme.ΓSpecIso (CommRingCat.of A)).hom
      (g.appTop (V.topIso.inv (E.symm q))) = ev q) :
    ∃ F : (modulePow X (L.pullback f).sheaf n).restrict φ ≅ O (Spec (CommRingCat.of A)),
      ∀ s, (Scheme.ΓSpecIso (CommRingCat.of A)).hom
        (coefficient F (restrictSection φ (pullbackPowerSection L f n s))) = ev (P s) := by
  obtain ⟨F, hF⟩ := CompositePullbackFrame.exists_power_frame L f φ V g hg n e
  refine ⟨F, fun s => ?_⟩
  erw [hF s]
  have hcoef : V.topIso.inv (E.symm (P s)) = coefficient e (restrictSection V.ι s) := by
    rw [hP s, RingEquiv.symm_apply_apply]
    exact V.topIso.hom_inv_id_apply _
  rw [← hcoef]
  exact hev (P s)

end PiExponent.GlobalPolynomialCoefficientLaw
end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/GlobalPolynomialWeightedBound.lean <==
import OAI.NumberTheory.PiExponent.Approximation.WeightedFrameDegree
import OAI.NumberTheory.PiExponent.Jets.AffineJetCoefficientFrame
import OAI.NumberTheory.PiExponent.Jets.AffineJetCoefficientInterface
import OAI.NumberTheory.PiExponent.Polynomials.GlobalPolynomialCoefficientLaw

namespace OAI

noncomputable section
namespace PiExponent.GlobalPolynomialWeightedBound
open AlgebraicGeometry CategoryTheory
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
open PiExponent.WeightedSliceDegree PiExponent.AffineJetCoefficientInterface

theorem coefficient_bound {X Y : Scheme.{0}} {K ι B : Type}
    [Field K] [CommRing B] (L : LineBundle Y) (f : X ⟶ Y)
    (φ : Spec (CommRingCat.of (MvPolynomial ι K)) ⟶ X) [IsOpenImmersion φ]
    (V : Y.Opens) (g : Spec (CommRingCat.of (MvPolynomial ι K)) ⟶ V.toScheme)
    (hg : φ ≫ f = g ≫ V.ι) (n : ℕ)
    (e : (modulePow Y L.sheaf n).restrict V.ι ≅ structureSheaf V.toScheme)
    (E : Γ(Y,V) ≃+* B) (P : (structureSheaf Y ⟶ modulePow Y L.sheaf n) → B)
    (hP : GlobalPolynomialCoefficientLaw.CoefficientLaw V e E P)
    (ev : B →+* MvPolynomial ι K)
    (hev : ∀ q, (Scheme.ΓSpecIso (CommRingCat.of (MvPolynomial ι K))).hom
      (g.appTop (V.topIso.inv (E.symm q))) = ev q)
    (ρ : ι → ℝ) (r : ℝ) (eTarget : Frame φ (L.pullback f)) (s : Sections L n)
    (hbound : SupportBound ρ r (ev (P s))) :
    SupportBound ρ r (AffineJetCoefficientInterface.coefficient φ (L.pullback f) n eTarget
      (pullbackPowerSection L f n s)) := by
  obtain ⟨F, hF⟩ := GlobalPolynomialCoefficientLaw.exists_power_frame_of_law
    L f φ V g hg n e E P hP ev hev
  erw [AffineJetCoefficientInterface.coefficient_eq,
    AffineJetCoefficientFrame.polynomialCoefficient_eq]
  apply WeightedFrameDegree.coefficient_supportBound ρ r F
  exact Eq.mpr (congrArg (SupportBound ρ r) (hF s)) hbound

end PiExponent.GlobalPolynomialWeightedBound
end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/GradedLocalizationExact.lean <==
import Mathlib.RingTheory.Localization.Module
import OAI.NumberTheory.PiExponent.Polynomials.GradedSerre

namespace OAI

namespace PiExponent.GradedLocalizationExact

noncomputable section

variable {R M N P σR σM σN σP : Type*}
  [CommRing R] [AddCommGroup M] [Module R M]
  [AddCommGroup N] [Module R N] [AddCommGroup P] [Module R P]
  [SetLike σR R]
  [SetLike σM M] [AddSubgroupClass σM M]
  [SetLike σN N] [AddSubgroupClass σN N]
  [SetLike σP P] [AddSubgroupClass σP P]

def powerDenominator (a : R) (n : ℕ) : Submonoid.powers a :=
  ⟨a ^ n, ⟨n, rfl⟩⟩

@[simp] theorem powerDenominator_val (a : R) (n : ℕ) :
    (powerDenominator a n : R) = a ^ n := rfl

@[simp] theorem powerDenominator_zero (a : R) : powerDenominator a 0 = 1 := by
  apply Subtype.ext
  simp [powerDenominator]

theorem powerDenominator_add (a : R) (n k : ℕ) :
    powerDenominator a (n + k) = powerDenominator a n * powerDenominator a k := by
  apply Subtype.ext
  exact pow_add a n k

def fraction (a : R) (m : M) (n : ℕ) : LocalizedModule (Submonoid.powers a) M :=
  LocalizedModule.mk m (powerDenominator a n)

@[simp] theorem fraction_zero (a : R) (n : ℕ) : fraction a (0 : M) n = 0 :=
  LocalizedModule.zero_mk _

@[simp] theorem fraction_neg (a : R) (m : M) (n : ℕ) :
    fraction a (-m) n = -fraction a m n := LocalizedModule.mk_neg

theorem fraction_add (a : R) (m m' : M) (n k : ℕ) :
    fraction a m n + fraction a m' k =
      fraction a (a ^ k • m + a ^ n • m') (n + k) := by
  simp only [fraction, powerDenominator_add, LocalizedModule.mk_add_mk,
    Submonoid.smul_def, powerDenominator_val]

theorem fraction_cancel (a : R) (m : M) (n k : ℕ) :
    fraction a (a ^ k • m) (n + k) = fraction a m n := by
  simpa only [fraction, powerDenominator_add, Submonoid.smul_def,
    powerDenominator_val] using
    LocalizedModule.mk_cancel_common_right (powerDenominator a n) (powerDenominator a k) m

theorem fraction_eq_zero (a : R) (m : M) (n : ℕ) :
    fraction a m n = 0 ↔ ∃ k : ℕ, a ^ k • m = 0 := by
  rw [← fraction_zero a 0, fraction, fraction, LocalizedModule.mk_eq]
  simp only [powerDenominator_zero, one_smul, smul_zero]
  constructor
  · rintro ⟨s, hs⟩
    obtain ⟨k, hk⟩ := s.property
    refine ⟨k, ?_⟩
    simpa only [Submonoid.smul_def, ← hk] using hs
  · rintro ⟨k, hk⟩
    exact ⟨powerDenominator a k, hk⟩

variable (𝒜 : ℤ → σR) (𝓜 : ℤ → σM)
  [SetLike.GradedMonoid 𝒜] [SetLike.GradedSMul 𝒜 𝓜]
  (a : R) (e : ℤ) (ha : a ∈ 𝒜 e)

omit [AddSubgroupClass σM M] in
include ha in
theorem power_smul_mem {d : ℤ} {m : M} (hm : m ∈ 𝓜 d) (n : ℕ) :
    a ^ n • m ∈ 𝓜 (d + (n : ℤ) * e) := by
  have h := SetLike.GradedSMul.smul_mem (SetLike.pow_mem_graded n ha) hm
  simpa only [nsmul_eq_mul, vadd_eq_add, add_comm] using h

def degreePiece (d : ℤ) : AddSubgroup (LocalizedModule (Submonoid.powers a) M) where
  carrier := {z | ∃ (n : ℕ) (m : M), m ∈ 𝓜 (d + (n : ℤ) * e) ∧ z = fraction a m n}
  zero_mem' := ⟨0, 0, zero_mem _, (fraction_zero a 0).symm⟩
  add_mem' := by
    rintro z z' ⟨n, m, hm, rfl⟩ ⟨k, m', hm', rfl⟩
    refine ⟨n + k, a ^ k • m + a ^ n • m', ?_, fraction_add a m m' n k⟩
    apply add_mem
    · have h := power_smul_mem 𝒜 𝓜 a e ha hm k
      convert h using 1
      push_cast
      ring_nf
    · have h := power_smul_mem 𝒜 𝓜 a e ha hm' n
      convert h using 1
      push_cast
      ring_nf
  neg_mem' := by
    rintro z ⟨n, m, hm, rfl⟩
    exact ⟨n, -m, neg_mem hm, (fraction_neg a m n).symm⟩

@[simp] theorem mem_degreePiece (d : ℤ) (z : LocalizedModule (Submonoid.powers a) M) :
    z ∈ degreePiece 𝒜 𝓜 a e ha d ↔
      ∃ (n : ℕ) (m : M), m ∈ 𝓜 (d + (n : ℤ) * e) ∧ z = fraction a m n := Iff.rfl

def localizedMap (f : M →ₗ[R] N) :
    LocalizedModule (Submonoid.powers a) M →ₗ[R] LocalizedModule (Submonoid.powers a) N :=
  IsLocalizedModule.map (Submonoid.powers a) (LocalizedModule.mkLinearMap _ M)
    (LocalizedModule.mkLinearMap _ N) f

@[simp] theorem localizedMap_fraction (f : M →ₗ[R] N) (m : M) (n : ℕ) :
    localizedMap a f (fraction a m n) = fraction a (f m) n :=
  IsLocalizedModule.map_LocalizedModules _ f m _

variable (𝓝 : ℤ → σN) [SetLike.GradedSMul 𝒜 𝓝]

def pieceMap (d : ℤ) (f : M →ₗ[R] N)
    (hf : ∀ i m, m ∈ 𝓜 i → f m ∈ 𝓝 i) :
    degreePiece 𝒜 𝓜 a e ha d →+ degreePiece 𝒜 𝓝 a e ha d where
  toFun z := ⟨localizedMap a f z.val, by
    obtain ⟨n, m, hm, hz⟩ := z.property
    refine ⟨n, f m, hf _ _ hm, ?_⟩
    rw [hz, localizedMap_fraction]⟩
  map_zero' := Subtype.ext (map_zero _)
  map_add' z z' := Subtype.ext (map_add _ _ _)

@[simp] theorem pieceMap_coe (d : ℤ) (f : M →ₗ[R] N)
    (hf : ∀ i m, m ∈ 𝓜 i → f m ∈ 𝓝 i)
    (z : degreePiece 𝒜 𝓜 a e ha d) :
    (pieceMap 𝒜 𝓜 a e ha 𝓝 d f hf z).val = localizedMap a f z.val := rfl

section Decomposition
variable [DirectSum.Decomposition 𝓜] [DirectSum.Decomposition 𝓝]

theorem preserves_of_compatible (f : M →ₗ[R] N)
    (hf : ∀ i x, f (DirectSum.decompose 𝓜 x i : M) =
      (DirectSum.decompose 𝓝 (f x) i : N)) :
    ∀ i m, m ∈ 𝓜 i → f m ∈ 𝓝 i := by
  intro i m hm
  have h := hf i m
  rw [DirectSum.decompose_of_mem_same 𝓜 hm] at h
  exact h.symm ▸ (DirectSum.decompose 𝓝 (f m) i).property

theorem homogeneous_preimage (f : M →ₗ[R] N)
    (hf : ∀ i x, f (DirectSum.decompose 𝓜 x i : M) =
      (DirectSum.decompose 𝓝 (f x) i : N))
    {d : ℤ} {y : N} (hy : y ∈ 𝓝 d) (hrange : y ∈ LinearMap.range f) :
    ∃ x : M, x ∈ 𝓜 d ∧ f x = y := by
  obtain ⟨x, hx⟩ := hrange
  refine ⟨DirectSum.decompose 𝓜 x d, (DirectSum.decompose 𝓜 x d).property, ?_⟩
  rw [hf, hx, DirectSum.decompose_of_mem_same 𝓝 hy]

theorem pieceMap_surjective (d : ℤ) (f : M →ₗ[R] N)
    (hf : ∀ i x, f (DirectSum.decompose 𝓜 x i : M) =
      (DirectSum.decompose 𝓝 (f x) i : N)) (hsurj : Function.Surjective f) :
    Function.Surjective
      (pieceMap 𝒜 𝓜 a e ha 𝓝 d f (preserves_of_compatible 𝓜 𝓝 f hf)) := by
  intro z
  obtain ⟨n, y, hy, hz⟩ := z.property
  obtain ⟨x, hx, hxy⟩ := homogeneous_preimage 𝓜 𝓝 f hf hy (hsurj y)
  refine ⟨⟨fraction a x n, n, x, hx, rfl⟩, ?_⟩
  apply Subtype.ext
  change localizedMap a f (fraction a x n) = z.val
  rw [localizedMap_fraction, hxy, ← hz]

variable (𝓟 : ℤ → σP) [SetLike.GradedSMul 𝒜 𝓟] [DirectSum.Decomposition 𝓟]

theorem pieceMap_exact (d : ℤ) (f : M →ₗ[R] N) (g : N →ₗ[R] P)
    (hf : ∀ i x, f (DirectSum.decompose 𝓜 x i : M) =
      (DirectSum.decompose 𝓝 (f x) i : N))
    (hg : ∀ i x, g (DirectSum.decompose 𝓝 x i : N) =
      (DirectSum.decompose 𝓟 (g x) i : P))
    (hex : Function.Exact f g) :
    Function.Exact
      (pieceMap 𝒜 𝓜 a e ha 𝓝 d f (preserves_of_compatible 𝓜 𝓝 f hf))
      (pieceMap 𝒜 𝓝 a e ha 𝓟 d g (preserves_of_compatible 𝓝 𝓟 g hg)) := by
  intro z
  constructor
  · intro hz
    obtain ⟨n, y, hy, hzy⟩ := z.property
    have hzero : localizedMap a g z.val = 0 := congrArg Subtype.val hz
    rw [hzy, localizedMap_fraction, fraction_eq_zero] at hzero
    obtain ⟨k, hk⟩ := hzero
    have hclear : g (a ^ k • y) = 0 := by rw [map_smul, hk]
    have hy' : a ^ k • y ∈ 𝓝 (d + ((n + k : ℕ) : ℤ) * e) := by
      have h := power_smul_mem 𝒜 𝓝 a e ha hy k
      convert h using 1
      push_cast
      ring_nf
    obtain ⟨x, hx, hxy⟩ := homogeneous_preimage 𝓜 𝓝 f hf hy' ((hex _).mp hclear)
    refine ⟨⟨fraction a x (n + k), n + k, x, hx, rfl⟩, ?_⟩
    apply Subtype.ext
    change localizedMap a f (fraction a x (n + k)) = z.val
    rw [localizedMap_fraction, hxy, fraction_cancel, ← hzy]
  · rintro ⟨x, rfl⟩
    apply Subtype.ext
    obtain ⟨n, y, hy, hxy⟩ := x.property
    change localizedMap a g (localizedMap a f x.val) = 0
    rw [hxy, localizedMap_fraction, localizedMap_fraction,
      hex.apply_apply_eq_zero, fraction_zero]

end Decomposition

section FinitePresentation
variable [AddSubgroupClass σR R] [DirectSum.Decomposition 𝒜] [DirectSum.Decomposition 𝓜]
  [IsNoetherianRing R] [Module.Finite R M]

theorem exists_exact_localized_free_presentation :
    ∃ (n₀ n₁ : ℕ) (w₀ : Fin n₀ → ℤ) (w₁ : Fin n₁ → ℤ)
      (f₀ : (Fin n₀ → R) →ₗ[R] M)
      (f₁ : (Fin n₁ → R) →ₗ[R] (Fin n₀ → R)),
      ∃ (hf₀ : ∀ i x,
        f₀ (DirectSum.decompose (ShiftedFreeGrading.piece 𝒜 w₀) x i : Fin n₀ → R) =
          (DirectSum.decompose 𝓜 (f₀ x) i : M))
        (hf₁ : ∀ i x,
          f₁ (DirectSum.decompose (ShiftedFreeGrading.piece 𝒜 w₁) x i : Fin n₁ → R) =
            (DirectSum.decompose (ShiftedFreeGrading.piece 𝒜 w₀) (f₁ x) i : Fin n₀ → R)),
        Function.Surjective f₀ ∧ LinearMap.range f₁ = f₀.ker ∧
        ∀ d : ℤ,
          Function.Surjective
            (pieceMap 𝒜 (ShiftedFreeGrading.piece 𝒜 w₀) a e ha 𝓜 d f₀
              (preserves_of_compatible (ShiftedFreeGrading.piece 𝒜 w₀) 𝓜 f₀ hf₀)) ∧
          Function.Exact
            (pieceMap 𝒜 (ShiftedFreeGrading.piece 𝒜 w₁) a e ha
              (ShiftedFreeGrading.piece 𝒜 w₀) d f₁
              (preserves_of_compatible (ShiftedFreeGrading.piece 𝒜 w₁)
                (ShiftedFreeGrading.piece 𝒜 w₀) f₁ hf₁))
            (pieceMap 𝒜 (ShiftedFreeGrading.piece 𝒜 w₀) a e ha 𝓜 d f₀
              (preserves_of_compatible (ShiftedFreeGrading.piece 𝒜 w₀) 𝓜 f₀ hf₀)) := by
  obtain ⟨n₀, n₁, w₀, w₁, f₀, f₁, hsurj, hex, hf₀, hf₁⟩ :=
    GradedSerre.exists_graded_free_presentation 𝒜 𝓜
  refine ⟨n₀, n₁, w₀, w₁, f₀, f₁, hf₀, hf₁, hsurj, hex, ?_⟩
  intro d
  refine ⟨pieceMap_surjective 𝒜 (ShiftedFreeGrading.piece 𝒜 w₀) a e ha 𝓜 d f₀ hf₀ hsurj,
    pieceMap_exact 𝒜 (ShiftedFreeGrading.piece 𝒜 w₁) a e ha
      (ShiftedFreeGrading.piece 𝒜 w₀) 𝓜 d f₁ f₀ hf₁ hf₀ ?_⟩
  exact LinearMap.exact_iff.mpr hex.symm

end FinitePresentation

end
end PiExponent.GradedLocalizationExact

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/GradedLocalizationFree.lean <==
import OAI.NumberTheory.PiExponent.Polynomials.GradedLocalizationExact

namespace OAI

namespace PiExponent.GradedLocalizationFree

noncomputable section
open scoped BigOperators
open GradedLocalizationExact

variable {R J σR : Type*} [CommRing R] [Fintype J]
  [SetLike σR R] [AddSubgroupClass σR R]

def coordinateMap (a : R) :
    LocalizedModule (Submonoid.powers a) (J → R) →ₗ[R]
      (J → LocalizedModule (Submonoid.powers a) R) :=
  LinearMap.pi (fun j => localizedMap a (LinearMap.proj j))

omit [Fintype J] in
@[simp] theorem coordinateMap_fraction (a : R) (v : J → R) (n : ℕ) (j : J) :
    coordinateMap a (fraction a v n) j = fraction a (v j) n := by
  change localizedMap a (LinearMap.proj (φ := fun _ : J => R) j) (fraction a v n) = _
  exact localizedMap_fraction a (LinearMap.proj (φ := fun _ : J => R) j) v n

theorem coordinateMap_injective (a : R) : Function.Injective (coordinateMap (J := J) a) := by
  classical
  apply LinearMap.ker_eq_bot.mp
  apply le_antisymm ?_ bot_le
  intro z hz
  change coordinateMap a z = 0 at hz
  change z = 0
  induction z using LocalizedModule.induction_on with
  | _ v s =>
    obtain ⟨n, hn⟩ := s.property
    have hs : s = powerDenominator a n := Subtype.ext hn.symm
    subst s
    change coordinateMap a (fraction a v n) = 0 at hz
    have hcoord : ∀ j, ∃ k : ℕ, a ^ k • v j = 0 := by
      intro j
      apply (fraction_eq_zero a (v j) n).mp
      have h := congrFun hz j
      simpa only [coordinateMap_fraction, Pi.zero_apply] using h
    choose k hk using hcoord
    let K : ℕ := ∑ j, k j
    apply (fraction_eq_zero a v n).mpr
    refine ⟨K, ?_⟩
    funext j
    have hj : k j ≤ K := Finset.single_le_sum (fun i _ => Nat.zero_le (k i))
      (Finset.mem_univ j)
    change a ^ K • v j = 0
    calc
      a ^ K • v j = (a ^ (K - k j) * a ^ k j) • v j := by
        rw [← pow_add, Nat.sub_add_cancel hj]
      _ = 0 := by rw [mul_smul, hk j, smul_zero]

variable (𝒜 : ℤ → σR) [SetLike.GradedMonoid 𝒜]
  (w : J → ℤ) (a : R) (e : ℤ) (ha : a ∈ 𝒜 e) (d : ℤ)

def coordinatePieces :
    degreePiece 𝒜 (ShiftedFreeGrading.piece 𝒜 w) a e ha d →+
      (∀ j, degreePiece 𝒜 𝒜 a e ha (d - w j)) where
  toFun z j := ⟨coordinateMap a z.val j, by
    obtain ⟨n, v, hv, hz⟩ := z.property
    refine ⟨n, v j, ?_, ?_⟩
    · have h := hv j
      change v j ∈ 𝒜 (d + (n : ℤ) * e - w j) at h
      convert h using 1
      ring_nf
    · rw [hz, coordinateMap_fraction]⟩
  map_zero' := by
    funext j
    exact Subtype.ext (congrFun (map_zero (coordinateMap a)) j)
  map_add' z z' := by
    funext j
    exact Subtype.ext (congrFun (map_add (coordinateMap a) z.val z'.val) j)

@[simp] theorem coordinatePieces_coe
    (z : degreePiece 𝒜 (ShiftedFreeGrading.piece 𝒜 w) a e ha d) (j : J) :
    (coordinatePieces 𝒜 w a e ha d z j).val = coordinateMap a z.val j := rfl

theorem coordinatePieces_injective : Function.Injective (coordinatePieces 𝒜 w a e ha d) := by
  intro z z' h
  apply Subtype.ext
  apply coordinateMap_injective a
  funext j
  exact congrArg Subtype.val (congrFun h j)

theorem coordinatePieces_surjective : Function.Surjective (coordinatePieces 𝒜 w a e ha d) := by
  classical
  intro z
  have hz : ∀ j, ∃ (n : ℕ) (m : R),
      m ∈ 𝒜 (d - w j + (n : ℤ) * e) ∧ (z j).val = fraction a m n :=
    fun j => (z j).property
  choose n m hm hzm using hz
  let N : ℕ := ∑ j, n j
  have hn (j : J) : n j ≤ N := Finset.single_le_sum
    (fun i _ => Nat.zero_le (n i)) (Finset.mem_univ j)
  let v : J → R := fun j => a ^ (N - n j) • m j
  have hv : v ∈ ShiftedFreeGrading.piece 𝒜 w (d + (N : ℤ) * e) := by
    intro j
    have h := power_smul_mem 𝒜 𝒜 a e ha (hm j) (N - n j)
    change v j ∈ 𝒜 (d + (N : ℤ) * e - w j)
    dsimp only [v]
    convert h using 1
    rw [Nat.cast_sub (hn j)]
    ring_nf
  refine ⟨⟨fraction a v N, N, v, hv, rfl⟩, ?_⟩
  funext j
  apply Subtype.ext
  change coordinateMap a (fraction a v N) j = (z j).val
  rw [coordinateMap_fraction, hzm]
  change fraction a (a ^ (N - n j) • m j) N = fraction a (m j) (n j)
  have hc := fraction_cancel a (m j) (n j) (N - n j)
  simpa only [Nat.add_sub_of_le (hn j)] using hc

def shiftedFreeEquiv :
    degreePiece 𝒜 (ShiftedFreeGrading.piece 𝒜 w) a e ha d ≃+
      (∀ j, degreePiece 𝒜 𝒜 a e ha (d - w j)) :=
  AddEquiv.ofBijective (coordinatePieces 𝒜 w a e ha d)
    ⟨coordinatePieces_injective 𝒜 w a e ha d,
      coordinatePieces_surjective 𝒜 w a e ha d⟩

@[simp] theorem shiftedFreeEquiv_apply
    (z : degreePiece 𝒜 (ShiftedFreeGrading.piece 𝒜 w) a e ha d) (j : J) :
    (shiftedFreeEquiv 𝒜 w a e ha d z j).val = coordinateMap a z.val j := rfl

end
end PiExponent.GradedLocalizationFree

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/GradedSerre.lean <==
import Mathlib.RingTheory.GradedAlgebra.Homogeneous.Submodule
import Mathlib.RingTheory.Noetherian.Basic
import Mathlib.LinearAlgebra.Finsupp.LinearCombination
import Mathlib.Tactic.Choose
import OAI.NumberTheory.PiExponent.Cohomology.ProjectiveMonomialCechHigher
import OAI.NumberTheory.PiExponent.Polynomials.ShiftedFreeGrading

namespace OAI

namespace PiExponent.GradedSerre

noncomputable section
open scoped BigOperators

variable {R M ι σ : Type*} [Ring R] [AddCommGroup M] [Module R M]
  [DecidableEq ι] [SetLike σ M] [AddSubmonoidClass σ M]
  (𝓜 : ι → σ) [DirectSum.Decomposition 𝓜]

theorem span_homogeneous_eq (K : Submodule R M) (hK : K.IsHomogeneous 𝓜) :
    Submodule.span R {x : M | x ∈ K ∧ ∃ d, x ∈ 𝓜 d} = K := by
  classical
  apply le_antisymm
  · exact Submodule.span_le.mpr (fun x hx => hx.1)
  · intro x hx
    rw [← DirectSum.sum_support_decompose 𝓜 x]
    apply Submodule.sum_mem
    intro d hd
    exact Submodule.subset_span ⟨hK d hx, d, (DirectSum.decompose 𝓜 x d).property⟩

theorem exists_finite_homogeneous_generators (K : Submodule R M)
    (hK : K.IsHomogeneous 𝓜) (hfg : K.FG) :
    ∃ (s : Finset M) (degree : s → ι),
      (∀ j : s, j.val ∈ K ∧ j.val ∈ 𝓜 (degree j)) ∧
      Submodule.span R (s : Set M) = K := by
  classical
  have hspan := span_homogeneous_eq 𝓜 K hK
  have hfg' : (Submodule.span R {x : M | x ∈ K ∧ ∃ d, x ∈ 𝓜 d}).FG := by
    rwa [hspan]
  obtain ⟨s, hs, hspan'⟩ :=
    (Submodule.fg_span_iff_fg_span_finset_subset _).mp hfg'
  have hdegree : ∀ j : s, ∃ d, j.val ∈ K ∧ j.val ∈ 𝓜 d := by
    intro j
    obtain ⟨hj, d, hd⟩ := hs j.property
    exact ⟨d, hj, hd⟩
  choose degree hdegree using hdegree
  exact ⟨s, degree, hdegree, hspan'.symm.trans hspan⟩

theorem exists_homogeneous_free_cover [Module.Finite R M] :
    ∃ (s : Finset M) (degree : s → ι),
      (∀ j : s, j.val ∈ 𝓜 (degree j)) ∧
      Function.Surjective (Fintype.linearCombination R (fun j : s => j.val)) := by
  classical
  have htop : (⊤ : Submodule R M).IsHomogeneous 𝓜 := fun _ _ _ => trivial
  obtain ⟨s, d, hs, hspan⟩ := exists_finite_homogeneous_generators 𝓜 ⊤ htop
    Module.Finite.fg_top
  refine ⟨s, d, fun j => (hs j).2, ?_⟩
  rw [← LinearMap.range_eq_top, Fintype.range_linearCombination]
  have hr : Set.range (fun j : s => j.val) = (s : Set M) := by
    ext x
    constructor
    · rintro ⟨j, rfl⟩
      exact j.property
    · intro hx
      exact ⟨⟨x, hx⟩, rfl⟩
  rw [hr]
  exact hspan

theorem kernel_homogeneous
    {N τ : Type*} [AddCommMonoid N] [Module R N]
    [SetLike τ N] [AddSubmonoidClass τ N]
    (𝓝 : ι → τ) [DirectSum.Decomposition 𝓝]
    (f : M →ₗ[R] N)
    (hf : ∀ d x, f (DirectSum.decompose 𝓜 x d : M) =
      (DirectSum.decompose 𝓝 (f x) d : N)) :
    f.ker.IsHomogeneous 𝓜 := by
  intro d x hx
  change f (DirectSum.decompose 𝓜 x d : M) = 0
  rw [hf, LinearMap.mem_ker.mp hx, DirectSum.decompose_zero]
  rfl

theorem exists_finite_homogeneous_relations [IsNoetherianRing R] [Module.Finite R M]
    {N τ : Type*} [AddCommMonoid N] [Module R N]
    [SetLike τ N] [AddSubmonoidClass τ N]
    (𝓝 : ι → τ) [DirectSum.Decomposition 𝓝]
    (f : M →ₗ[R] N)
    (hf : ∀ d x, f (DirectSum.decompose 𝓜 x d : M) =
      (DirectSum.decompose 𝓝 (f x) d : N)) :
    ∃ (s : Finset M) (degree : s → ι),
      (∀ j : s, f j.val = 0 ∧ j.val ∈ 𝓜 (degree j)) ∧
      Submodule.span R (s : Set M) = f.ker := by
  obtain ⟨s, d, hs, hspan⟩ := exists_finite_homogeneous_generators 𝓜 f.ker
    (kernel_homogeneous 𝓜 𝓝 f hf) (IsNoetherian.noetherian f.ker)
  exact ⟨s, d, fun j => ⟨LinearMap.mem_ker.mp (hs j).1, (hs j).2⟩, hspan⟩

section IntegerGrading
variable {A P σA σP : Type*} [Ring A] [AddCommGroup P] [Module A P]
  [SetLike σA A] [AddSubgroupClass σA A]
  [SetLike σP P] [AddSubgroupClass σP P]
  (𝒜 : ℤ → σA) (𝓟 : ℤ → σP)
  [DirectSum.Decomposition 𝒜] [DirectSum.Decomposition 𝓟]
  [SetLike.GradedSMul 𝒜 𝓟]

theorem decompose_smul_homogeneous {m : P} {w : ℤ} (hm : m ∈ 𝓟 w)
    (a : A) (d : ℤ) :
    (DirectSum.decompose 𝓟 (a • m) d : P) =
      (DirectSum.decompose 𝒜 a (d - w) : A) • m := by
  induction a using DirectSum.Decomposition.inductionOn 𝒜 with
  | zero => simp
  | homogeneous a =>
      rename_i k
      have ham : (a : A) • m ∈ 𝓟 (k + w) :=
        SetLike.GradedSMul.smul_mem a.property hm
      by_cases h : k + w = d
      · have hk : k = d - w := by omega
        rw [← h, DirectSum.decompose_of_mem_same 𝓟 ham]
        rw [show k + w - w = k by omega, DirectSum.decompose_of_mem_same 𝒜 a.property]
      · rw [DirectSum.decompose_of_mem_ne 𝓟 ham h,
          DirectSum.decompose_of_mem_ne 𝒜 a.property (by omega), zero_smul]
  | add a b ha hb =>
      simp only [add_smul, DirectSum.decompose_add, DirectSum.add_apply, AddMemClass.coe_add]
      rw [ha, hb]

theorem free_cover_degree_compatible {J : Type*} [Fintype J]
    (w : J → ℤ) (v : J → P) (hv : ∀ j, v j ∈ 𝓟 (w j))
    (d : ℤ) (a : J → A) :
    Fintype.linearCombination A v
        (DirectSum.decompose (ShiftedFreeGrading.piece 𝒜 w) a d : J → A) =
      (DirectSum.decompose 𝓟 (Fintype.linearCombination A v a) d : P) := by
  classical
  simp only [Fintype.linearCombination_apply, DirectSum.decompose_sum,
    DirectSum.sum_apply, AddSubmonoidClass.coe_finsetSum]
  apply Finset.sum_congr rfl
  intro j hj
  rw [ShiftedFreeGrading.decompose_apply]
  exact (decompose_smul_homogeneous 𝒜 𝓟 (hv j) (a j) d).symm

theorem exists_graded_free_map (K : Submodule A P) (hK : K.IsHomogeneous 𝓟)
    (hfg : K.FG) :
    ∃ (n : ℕ) (w : Fin n → ℤ) (f : (Fin n → A) →ₗ[A] P),
      LinearMap.range f = K ∧
      ∀ d x, f (DirectSum.decompose (ShiftedFreeGrading.piece 𝒜 w) x d : Fin n → A) =
        (DirectSum.decompose 𝓟 (f x) d : P) := by
  classical
  obtain ⟨s, degree, hs, hspan⟩ := exists_finite_homogeneous_generators 𝓟 K hK hfg
  let e : s ≃ Fin s.card := s.equivFin
  let v : Fin s.card → P := fun j => (e.symm j).val
  let w : Fin s.card → ℤ := fun j => degree (e.symm j)
  refine ⟨s.card, w, Fintype.linearCombination A v, ?_, ?_⟩
  · rw [Fintype.range_linearCombination]
    have hv : Set.range v = (s : Set P) := by
      ext x
      constructor
      · rintro ⟨j, rfl⟩
        exact (e.symm j).property
      · intro hx
        refine ⟨e ⟨x, hx⟩, ?_⟩
        simp only [v, Equiv.symm_apply_apply]
    rw [hv]
    exact hspan
  · exact free_cover_degree_compatible 𝒜 𝓟 w v (fun j => (hs (e.symm j)).2)

instance shiftedFreeGradedSMul [SetLike.GradedMonoid 𝒜] {J : Type*} [Fintype J]
    (w : J → ℤ) : SetLike.GradedSMul 𝒜 (ShiftedFreeGrading.piece 𝒜 w) where
  smul_mem := by
    intro i d a f ha hf j
    change a * f j ∈ 𝒜 (i + d - w j)
    have h : a * f j ∈ 𝒜 (i + (d - w j)) :=
      SetLike.GradedMul.mul_mem ha (hf j)
    convert h using 1
    congr 1
    omega

theorem exists_graded_free_presentation [SetLike.GradedMonoid 𝒜]
    [IsNoetherianRing A] [Module.Finite A P] :
    ∃ (n₀ n₁ : ℕ) (w₀ : Fin n₀ → ℤ) (w₁ : Fin n₁ → ℤ)
      (f₀ : (Fin n₀ → A) →ₗ[A] P)
      (f₁ : (Fin n₁ → A) →ₗ[A] (Fin n₀ → A)),
      Function.Surjective f₀ ∧ LinearMap.range f₁ = f₀.ker ∧
      (∀ d x, f₀ (DirectSum.decompose (ShiftedFreeGrading.piece 𝒜 w₀) x d : Fin n₀ → A) =
        (DirectSum.decompose 𝓟 (f₀ x) d : P)) ∧
      (∀ d x, f₁ (DirectSum.decompose (ShiftedFreeGrading.piece 𝒜 w₁) x d : Fin n₁ → A) =
        (DirectSum.decompose (ShiftedFreeGrading.piece 𝒜 w₀) (f₁ x) d : Fin n₀ → A)) := by
  classical
  have htop : (⊤ : Submodule A P).IsHomogeneous 𝓟 := fun _ _ _ => trivial
  obtain ⟨n₀, w₀, f₀, hf₀, hg₀⟩ := exists_graded_free_map 𝒜 𝓟 ⊤ htop Module.Finite.fg_top
  have hker := kernel_homogeneous (ShiftedFreeGrading.piece 𝒜 w₀) 𝓟 f₀ hg₀
  obtain ⟨n₁, w₁, f₁, hf₁, hg₁⟩ := exists_graded_free_map 𝒜
    (ShiftedFreeGrading.piece 𝒜 w₀) f₀.ker hker (IsNoetherian.noetherian f₀.ker)
  exact ⟨n₀, n₁, w₀, w₁, f₀, f₁, LinearMap.range_eq_top.mp hf₀, hf₁, hg₀, hg₁⟩

end IntegerGrading

section FreeTwistCech
open ProjectiveMonomialCech ProjectiveMonomialCechHigher
variable {J C B : Type*} [Fintype J] [Fintype C] [AddCommGroup B]

theorem eventually_free_twist_cech_exact (w : J → ℤ) :
    ∃ N : ℕ, ∀ n : ℕ, N ≤ n → ∀ q : ℕ,
      ∀ c : (j : J) → Cochain C (Laurent C B ((n : ℤ) - w j)) (q + 1),
      (∀ j, Regular (c j)) → (∀ j, differential (c j) = 0) →
      ∃ b : (j : J) → Cochain C (Laurent C B ((n : ℤ) - w j)) q,
        (∀ j, Regular (b j)) ∧ (∀ j, differential (b j) = c j) := by
  classical
  let N : ℕ := ∑ j, (w j).toNat
  have hN (j : J) : w j ≤ (N : ℤ) := by
    calc
      w j ≤ ((w j).toNat : ℤ) := by omega
      _ ≤ (N : ℤ) := by
        exact_mod_cast (Finset.single_le_sum (fun i _ => Nat.zero_le ((w i).toNat))
          (Finset.mem_univ j))
  refine ⟨N, ?_⟩
  intro n hn q c hc hz
  have hnonneg (j : J) : 0 ≤ (n : ℤ) - w j := by
    have hj := hN j
    have hn' : (N : ℤ) ≤ (n : ℤ) := by exact_mod_cast hn
    omega
  choose b hb hdb using fun j =>
    nonnegative_twist_cech_exact_all_positive (hnonneg j) (c j) (hc j) (hz j)
  exact ⟨b, hb, hdb⟩

theorem compatible_vertices_are_polynomial [Nonempty C] {d : ℤ} (hd : 0 ≤ d)
    (c : C → Laurent C B d) (hc : ∀ j, RegularOn {j} (c j))
    (heq : ∀ i j, c i = c j) :
    ∃ f : Laurent C B d, RegularOn ∅ f ∧ ∀ j, c j = f := by
  classical
  let p : C := Classical.choice inferInstance
  refine ⟨c p, ?_, fun j => heq j p⟩
  intro a ha k hk
  obtain ⟨j, hj⟩ := exists_nonnegative_coordinate hd a
  have hcoeff : c j a ≠ 0 := by rw [heq j p]; exact ha
  have hkj := hc j a hcoeff k hk
  have hkj' : k = j := hkj
  exact False.elim ((not_lt_of_ge hj) (hkj' ▸ hk))

end FreeTwistCech

end
end PiExponent.GradedSerre

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/GradedSerreStep.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.GradedCechExactness
import OAI.NumberTheory.PiExponent.Cohomology.GradedFreeCech

namespace OAI

namespace PiExponent.GradedSerreStep
noncomputable section
open PiExponent.GradedCech PiExponent.GradedPolynomialLaurent
attribute [local instance] MvPolynomial.weightedGradedAlgebra
variable {J R M σM : Type*} [Fintype J] [DecidableEq J] [CommRing R]
  [IsNoetherianRing R] [AddCommGroup M] [Module (MvPolynomial J R) M]
  [Module.Finite (MvPolynomial J R) M] [SetLike σM M] [AddSubgroupClass σM M]
  (𝓜 : ℤ → σM) [DirectSum.Decomposition 𝓜]
  [SetLike.GradedSMul (grading (J := J) (R := R)) 𝓜]

def HasPrimitive (d : ℤ) (q : ℕ) : Prop :=
  ∀ c : Cochain (grading (J := J) (R := R)) 𝓜 MvPolynomial.X variable_mem d (q + 1),
    differential (grading (J := J) (R := R)) 𝓜 MvPolynomial.X variable_mem d c = 0 →
    ∃ b : Cochain (grading (J := J) (R := R)) 𝓜 MvPolynomial.X variable_mem d q,
      differential (grading (J := J) (R := R)) 𝓜 MvPolynomial.X variable_mem d b = c

def HasRecovery (d : ℤ) : Prop :=
  ∀ c : Cochain (grading (J := J) (R := R)) 𝓜 MvPolynomial.X variable_mem d 0,
    differential (grading (J := J) (R := R)) 𝓜 MvPolynomial.X variable_mem d c = 0 →
    ∃ m : 𝓜 d, augmentation (grading (J := J) (R := R)) 𝓜 MvPolynomial.X variable_mem d m = c

omit [IsNoetherianRing R] in
theorem exists_syzygy_eventual_step :
    ∃ (rank : ℕ) (w : Fin rank → ℤ) (g : (Fin rank → MvPolynomial J R) →ₗ[MvPolynomial J R] M),
      ∃ (hg : ∀ d z, g (DirectSum.decompose (ShiftedFreeGrading.piece (grading (J := J) (R := R)) w) z d :
          Fin rank → MvPolynomial J R) = (DirectSum.decompose 𝓜 (g z) d : M)),
        Function.Surjective g ∧
        let hK := GradedSerre.kernel_homogeneous (ShiftedFreeGrading.piece (grading (J := J) (R := R)) w) 𝓜 g hg
        let 𝓚 := HomogeneousSubmoduleGrading.piece (ShiftedFreeGrading.piece (grading (J := J) (R := R)) w) g.ker hK
        ∃ N : ℕ, ∀ n : ℕ, N ≤ n →
          (HasPrimitive (J := J) (R := R) 𝓚 n 0 → HasRecovery (J := J) (R := R) 𝓜 n) ∧
          ∀ q : ℕ, HasPrimitive (J := J) (R := R) 𝓚 n (q + 1) → HasPrimitive (J := J) (R := R) 𝓜 n q := by
  obtain ⟨rank, w, g, hrange, hg⟩ := GradedSerre.exists_graded_free_map
    (grading (J := J) (R := R)) 𝓜 (⊤ : Submodule (MvPolynomial J R) M)
    (fun _ _ _ => trivial) Module.Finite.fg_top
  have hsurj : Function.Surjective g := LinearMap.range_eq_top.mp hrange
  refine ⟨rank, w, g, hg, hsurj, ?_⟩
  let 𝓕 := ShiftedFreeGrading.piece (grading (J := J) (R := R)) w
  let hK := GradedSerre.kernel_homogeneous 𝓕 𝓜 g hg
  let 𝓚 := HomogeneousSubmoduleGrading.piece 𝓕 g.ker hK
  change ∃ N : ℕ, ∀ n : ℕ, N ≤ n →
    (HasPrimitive (J := J) (R := R) 𝓚 n 0 → HasRecovery (J := J) (R := R) 𝓜 n) ∧
    ∀ q : ℕ, HasPrimitive (J := J) (R := R) 𝓚 n (q + 1) → HasPrimitive (J := J) (R := R) 𝓜 n q
  refine ⟨∑ b, (w b).toNat, ?_⟩
  intro n hn
  have hdeg (b : Fin rank) : 0 ≤ (n : ℤ) - w b := by
    have hb : (w b).toNat ≤ ∑ b, (w b).toNat :=
      Finset.single_le_sum (fun b _ => Nat.zero_le ((w b).toNat)) (Finset.mem_univ b)
    have hb' : ((w b).toNat : ℤ) ≤ (n : ℤ) := by exact_mod_cast hb.trans hn
    omega
  have hf : ∀ d z, g.ker.subtype (DirectSum.decompose 𝓚 z d : g.ker) =
      (DirectSum.decompose 𝓕 (g.ker.subtype z) d : Fin rank → MvPolynomial J R) :=
    HomogeneousSubmoduleGrading.subtype_degree_compatible 𝓕 g.ker hK
  constructor
  · intro hk
    exact GradedCechExactness.augmentation_recovery_of_shortExact
      (grading (J := J) (R := R)) 𝓚 𝓕 𝓜 MvPolynomial.X variable_mem
      g.ker.subtype g hf hg Subtype.val_injective (LinearMap.exact_subtype_ker_map g) hsurj n
      (GradedFreeCech.free_augmentation_recovery w n hdeg) hk
  · intro q hk
    exact GradedCechExactness.primitives_of_shortExact
      (grading (J := J) (R := R)) 𝓚 𝓕 𝓜 MvPolynomial.X variable_mem
      g.ker.subtype g hf hg Subtype.val_injective (LinearMap.exact_subtype_ker_map g) hsurj n q
      (GradedFreeCech.free_cech_exact w n hdeg q) hk

end
end PiExponent.GradedSerreStep

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/GradedSubring.lean <==
import Mathlib.RingTheory.GradedAlgebra.Basic
import Mathlib.LinearAlgebra.DirectSum.Finsupp
import Mathlib.Tactic.Choose

namespace OAI

noncomputable section

namespace PiExponent

open DirectSum

variable {A : Type*} [CommRing A]
  (𝒜 : ℕ → Submodule ℤ A) [GradedAlgebra 𝒜]
  (S : Subring A)

def subringGrade (n : ℕ) : Submodule ℤ S :=
  (𝒜 n).comap S.subtype.toAddMonoidHom.toIntLinearMap

theorem subringGrade_independent : iSupIndep (subringGrade 𝒜 S) := by
  have h := (DirectSum.Decomposition.isInternal 𝒜).submodule_iSupIndep
  intro i
  rw [disjoint_iff_inf_le]
  intro x hx
  apply Subtype.ext
  apply (disjoint_iff_inf_le.mp (h i))
  refine ⟨hx.1, ?_⟩
  have hle : (⨆ j, ⨆ (_ : j ≠ i), subringGrade 𝒜 S j) ≤
      (⨆ j, ⨆ (_ : j ≠ i), 𝒜 j).comap S.subtype.toAddMonoidHom.toIntLinearMap := by
    refine iSup_le fun j => iSup_le fun hj => ?_
    exact Submodule.comap_mono (le_iSup_of_le j (le_iSup_of_le hj le_rfl))
  exact hle hx.2

theorem subringGrade_spans
    (hS : ∀ n x, x ∈ S → (decompose 𝒜 x n : A) ∈ S) :
    (⨆ n, subringGrade 𝒜 S n) = ⊤ := by
  classical
  apply top_unique
  intro x _
  let c : ℕ → S := fun n => ⟨decompose 𝒜 x.1 n, hS n x.1 x.2⟩
  have he : x = ∑ n ∈ (decompose 𝒜 x.1).support, c n := by
    apply Subtype.ext
    change x.1 = S.subtype (∑ n ∈ (decompose 𝒜 x.1).support, c n)
    rw [map_sum]
    exact (sum_support_decompose 𝒜 x.1).symm
  rw [he]
  apply Submodule.sum_mem
  intro n hn
  exact (le_iSup (subringGrade 𝒜 S) n) (show c n ∈ subringGrade 𝒜 S n from
    (decompose 𝒜 x.1 n).2)

@[instance_reducible]
def subringGradedAlgebra
    (hS : ∀ n x, x ∈ S → (decompose 𝒜 x n : A) ∈ S) :
    GradedAlgebra (subringGrade 𝒜 S) where
  one_mem := show (1 : A) ∈ 𝒜 0 from SetLike.one_mem_graded 𝒜
  mul_mem := by
    intro i j x y hx hy
    change (x.1 * y.1) ∈ 𝒜 (i + j)
    exact SetLike.mul_mem_graded hx hy
  toDecomposition :=
    (DirectSum.isInternal_submodule_of_iSupIndep_of_iSup_eq_top
      (subringGrade_independent 𝒜 S) (subringGrade_spans 𝒜 S hS)).chooseDecomposition

end PiExponent

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/HilbertPolynomial.lean <==
import Mathlib.Algebra.Polynomial.Roots
import OAI.NumberTheory.PiExponent.LocalAlgebra.HilbertGrowthComparison
import OAI.NumberTheory.PiExponent.LocalAlgebra.PrimeDegreeExistence
import OAI.NumberTheory.PiExponent.Polynomials.ColonHilbertPolynomial
import OAI.NumberTheory.PiExponent.Polynomials.HomogeneousHilbertPolynomial
import OAI.NumberTheory.PiExponent.Polynomials.HomogeneousPrimeFactor

namespace OAI

namespace PiExponentJets.W22

open PiExponentJets.W64
attribute [local instance] MvPolynomial.gradedAlgebra

variable {k σ : Type*} [Field k] [Fintype σ]

theorem polynomial_eq_of_nat_tail (p q : Polynomial ℚ) (N : ℕ)
    (h : ∀ n : ℕ, N < n → p.eval (n : ℚ) = q.eval (n : ℚ)) : p = q := by
  have hinj : Function.Injective (fun n : ℕ => ((N + 1 + n : ℕ) : ℚ)) := by
    intro a b hab
    change ((N + 1 + a : ℕ) : ℚ) = ((N + 1 + b : ℕ) : ℚ) at hab
    have hab' : N + 1 + a = N + 1 + b := by exact_mod_cast hab
    omega
  apply Polynomial.eq_of_infinite_eval_eq
  apply (Set.infinite_range_of_injective hinj).mono
  rintro x ⟨n, rfl⟩
  exact h _ (by omega)

noncomputable def actualHP (I : Ideal (MvPolynomial σ k))
    (hI : I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k)) : Polynomial ℚ :=
  (exists_homogeneous_hilbert_polynomial σ I hI).choose

theorem actualHP_eventually (I : Ideal (MvPolynomial σ k))
    (hI : I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k)) :
    ∃ N : ℕ, ∀ n : ℕ, N < n →
      (Module.finrank k (quotientSection I n) : ℚ) = (actualHP I hI).eval (n : ℚ) :=
  (exists_homogeneous_hilbert_polynomial σ I hI).choose_spec

theorem actualHP_unique (I : Ideal (MvPolynomial σ k))
    (hI : I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k))
    (p : Polynomial ℚ) (N : ℕ)
    (hp : ∀ n : ℕ, N < n →
      (Module.finrank k (quotientSection I n) : ℚ) = p.eval (n : ℚ)) :
    actualHP I hI = p := by
  obtain ⟨M, hM⟩ := actualHP_eventually I hI
  apply polynomial_eq_of_nat_tail _ _ (M + N)
  intro n hn
  exact (hM n (by omega)).symm.trans (hp n (by omega))

theorem actualHP_congr {I J : Ideal (MvPolynomial σ k)}
    (hI : I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k))
    (hJ : J.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k)) (h : I = J) :
    actualHP I hI = actualHP J hJ := by
  subst J
  rfl

theorem actualHP_top
    (h : (⊤ : Ideal (MvPolynomial σ k)).IsHomogeneous
      (MvPolynomial.homogeneousSubmodule σ k)) : actualHP ⊤ h = 0 := by
  apply actualHP_unique _ h 0 0
  intro n _
  have hz : Module.finrank k (quotientSection (⊤ : Ideal (MvPolynomial σ k)) n) = 0 :=
    Module.finrank_eq_zero_of_subsingleton k _
  simp only [hz, Nat.cast_zero, Polynomial.eval_zero]

theorem actualHP_leadingCoeff_nonneg (I : Ideal (MvPolynomial σ k))
    (hI : I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k)) :
    0 ≤ (actualHP I hI).leadingCoeff := by
  obtain ⟨N, hN⟩ := actualHP_eventually I hI
  apply W27.polynomial_leadingCoeff_nonneg_of_eventually_nonneg _ (N + 1)
  intro n hn
  rw [← hN n (by omega)]
  positivity

theorem actualHP_natDegree_antitone {I J : Ideal (MvPolynomial σ k)}
    (hI : I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k))
    (hJ : J.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k)) (hIJ : I ≤ J) :
    (actualHP J hJ).natDegree ≤ (actualHP I hI).natDegree := by
  by_cases hz : actualHP J hJ = 0
  · simp only [hz, Polynomial.natDegree_zero, Nat.zero_le]
  have hpos : 0 < (actualHP J hJ).leadingCoeff :=
    lt_of_le_of_ne (actualHP_leadingCoeff_nonneg J hJ)
      (Ne.symm (Polynomial.leadingCoeff_ne_zero.mpr hz))
  obtain ⟨NI, hNI⟩ := actualHP_eventually I hI
  obtain ⟨NJ, hNJ⟩ := actualHP_eventually J hJ
  apply W24.natDegree_le_of_eventual_polynomial_le _ _ hpos (NI + NJ + 1)
  intro n hn
  rw [← hNI n (by omega), ← hNJ n (by omega)]
  have hdim := (quotientSectionFactor I J hIJ n).finrank_range_le
  rw [LinearMap.range_eq_top.mpr (quotientSectionFactor_surjective I J hIJ n),
    finrank_top] at hdim
  exact_mod_cast hdim

theorem actualHP_colon_step (I : Ideal (MvPolynomial σ k))
    (hI : I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k))
    {d : ℕ} (f : MvPolynomial σ k) (hf : f.IsHomogeneous d)
    (hJ : (Ideal.span {f} ⊔ I).IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k))
    (hP : (I.colon {f}).IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k)) :
    actualHP I hI = actualHP (Ideal.span {f} ⊔ I) hJ +
      shiftHilbertPolynomial (actualHP (I.colon {f}) hP) d := by
  obtain ⟨NJ, hNJ⟩ := actualHP_eventually (Ideal.span {f} ⊔ I) hJ
  obtain ⟨NP, hNP⟩ := actualHP_eventually (I.colon {f}) hP
  apply actualHP_unique I hI _ (NJ + NP + d)
  exact colon_hilbert_polynomial_eventually I hI f hf _ _ NJ NP hNJ hNP

end PiExponentJets.W22

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/HilbertPolynomialBase.lean <==
import Lean.Elab.Tactic.Omega
import Mathlib.Data.Finsupp.Multiset
import Mathlib.Data.Sym.Card
import Mathlib.RingTheory.PowerSeries.WellKnown
import OAI.NumberTheory.PiExponent.Analysis.HilbertSeries

namespace OAI

namespace PiExponentJets.W64

variable {σ : Type*}

noncomputable def exponentDegreeEquivSym (n : ℕ) :
    {d : σ →₀ ℕ | d.degree = n} ≃ Sym σ n := by
  classical
  exact
    { toFun := fun d => ⟨d.1.toMultiset, by
        rw [Finsupp.card_toMultiset]
        exact d.2⟩
      invFun := fun m => ⟨Multiset.toFinsupp m.1, by
        have hc := Finsupp.card_toMultiset (Multiset.toFinsupp m.1)
        rw [Multiset.toFinsupp_toMultiset] at hc
        change (Multiset.toFinsupp m.1).degree = n
        exact hc.symm.trans m.2⟩
      left_inv := fun d => Subtype.ext (Multiset.toFinsupp.apply_symm_apply d.1)
      right_inv := fun m => Subtype.ext (Multiset.toFinsupp.symm_apply_apply m.1) }

theorem card_exponents_degree [Fintype σ] (n : ℕ) :
    Nat.card {d : σ →₀ ℕ | d.degree = n} = (Fintype.card σ).multichoose n := by
  classical
  rw [Nat.card_congr (exponentDegreeEquivSym n), Nat.card_eq_fintype_card]
  exact Sym.card_sym_eq_multichoose σ n

variable {k : Type*} [Field k] [Finite σ]

omit [Finite σ] in
theorem quotientSection_bot_finrank (n : ℕ) :
    Module.finrank k (quotientSection (⊥ : Ideal (MvPolynomial σ k)) n) =
      Module.finrank k (MvPolynomial.homogeneousSubmodule σ k n) := by
  let e := LinearEquiv.ofBijective
    (Ideal.Quotient.mkₐ k (⊥ : Ideal (MvPolynomial σ k))).toLinearMap
    ((Ideal.Quotient.mk_bijective_iff_eq_bot (⊥ : Ideal (MvPolynomial σ k))).mpr rfl)
  exact e.finrank_map_eq (MvPolynomial.homogeneousSubmodule σ k n)

theorem quotientSection_bot_finrank_multichoose [Fintype σ] (n : ℕ) :
    Module.finrank k (quotientSection (⊥ : Ideal (MvPolynomial σ k)) n) =
      (Fintype.card σ).multichoose n := by
  rw [quotientSection_bot_finrank, homogeneousSection_finrank, card_exponents_degree]

theorem sectionHilbertSeries_bot [Fintype σ] (hσ : 0 < Fintype.card σ) :
    sectionHilbertSeries (⊥ : Ideal (MvPolynomial σ k)) =
      (PowerSeries.invOneSubPow ℤ (Fintype.card σ)).val := by
  rw [PowerSeries.invOneSubPow_val_eq_mk_sub_one_add_choose_of_pos ℤ (Fintype.card σ) hσ]
  ext n
  rw [coeff_sectionHilbertSeries, PowerSeries.coeff_mk,
    quotientSection_bot_finrank_multichoose, Nat.multichoose_eq]
  congr 1
  have hs : Fintype.card σ + n - 1 = (Fintype.card σ - 1) + n := by omega
  rw [hs]
  exact Nat.choose_symm_add.symm

end PiExponentJets.W64

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/HomogeneousComponentLength.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.LocalizedFiltrationLength
import OAI.NumberTheory.PiExponent.Polynomials.HomogeneousPrimeFiltration

namespace OAI

namespace PiExponentJets.W22

open scoped BigOperators Classical
attribute [local instance] MvPolynomial.gradedAlgebra

variable {k σ : Type*} [Field k] [Finite σ]

theorem exists_homogeneous_cyclic_filtration_nat
    (I : Ideal (MvPolynomial σ k))
    (hI : I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k)) :
    ∃ (n : ℕ) (J : ℕ → Ideal (MvPolynomial σ k))
      (f : ℕ → MvPolynomial σ k) (d : ℕ → ℕ),
      (∀ i, J i ≤ J (i + 1)) ∧ J 0 = I ∧ J n = ⊤ ∧
      ∀ i < n, (J i).IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k) ∧
        (f i).IsHomogeneous (d i) ∧ f i ∉ J i ∧
        ((J i).colon {f i}).IsPrime ∧ J (i + 1) = J i ⊔ Ideal.span {f i} := by
  classical
  obtain ⟨s, hshead, hslast⟩ := exists_homogeneous_prime_filtration I hI
  have hsmono : Monotone s :=
    (Fin.strictMono_iff_lt_succ.mpr fun i => (s.step i).lt).monotone
  let J : ℕ → Ideal (MvPolynomial σ k) := fun i =>
    s ⟨min i s.length, Nat.lt_succ_of_le (min_le_right _ _)⟩
  have hd : ∀ i : Fin s.length, ∃ (d : ℕ) (f : MvPolynomial σ k),
      f.IsHomogeneous d ∧ f ∉ s i.castSucc ∧
        ((s i.castSucc).colon {f}).IsPrime ∧
        s i.succ = s i.castSucc ⊔ Ideal.span {f} := fun i => (s.step i).2
  let degrees : Fin s.length → ℕ := fun i => (hd i).choose
  let generators : Fin s.length → MvPolynomial σ k := fun i => (hd i).choose_spec.choose
  let f : ℕ → MvPolynomial σ k := fun i =>
    if hi : i < s.length then generators ⟨i, hi⟩ else 0
  let d : ℕ → ℕ := fun i => if hi : i < s.length then degrees ⟨i, hi⟩ else 0
  refine ⟨s.length, J, f, d, ?_, ?_, ?_, ?_⟩
  · intro i
    apply hsmono
    exact min_le_min_right s.length (Nat.le_succ i)
  · change s.head = I
    exact hshead
  · simpa only [J, min_self, RelSeries.last, Fin.last] using hslast
  · intro i hi
    have hfi := (hd ⟨i, hi⟩).choose_spec.choose_spec
    have hleft : J i = s (Fin.castSucc ⟨i, hi⟩) := by
      apply congrArg s
      apply Fin.ext
      exact min_eq_left (Nat.le_of_lt hi)
    have hright : J (i + 1) = s (Fin.succ ⟨i, hi⟩) := by
      apply congrArg s
      apply Fin.ext
      exact min_eq_left (Nat.succ_le_of_lt hi)
    simpa only [f, d, dite_eq_left hi, degrees, generators, hleft, hright] using
      And.intro (s.step ⟨i, hi⟩).1 hfi

theorem exists_homogeneous_component_length_count
    (I Q : Ideal (MvPolynomial σ k)) [Q.IsPrime]
    (hI : I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k))
    (hQ : Q ∈ I.minimalPrimes) :
    ∃ (n : ℕ) (J : ℕ → Ideal (MvPolynomial σ k))
      (f : ℕ → MvPolynomial σ k) (d : ℕ → ℕ),
      (∀ i, J i ≤ J (i + 1)) ∧ J 0 = I ∧ J n = ⊤ ∧
      (∀ i < n, (J i).IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k) ∧
        (f i).IsHomogeneous (d i) ∧ f i ∉ J i ∧
        ((J i).colon {f i}).IsPrime ∧ J (i + 1) = J i ⊔ Ideal.span {f i}) ∧
      Module.length (Localization.AtPrime Q)
        (Localization.AtPrime Q ⧸ I.map
          (algebraMap (MvPolynomial σ k) (Localization.AtPrime Q))) =
        ∑ i ∈ Finset.range n, if (J i).colon {f i} = Q then 1 else 0 := by
  obtain ⟨n, J, f, d, hmono, hstart, hend, hstep⟩ :=
    exists_homogeneous_cyclic_filtration_nat I hI
  refine ⟨n, J, f, d, hmono, hstart, hend, hstep, ?_⟩
  exact localized_cyclic_filtration_length I Q hQ J hmono hstart n hend f
    (fun i hi => (hstep i hi).2.2.2.2) (fun i hi => (hstep i hi).2.2.2.1)

end PiExponentJets.W22

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/HomogeneousHilbertExistence.lean <==
import Mathlib.Data.Fintype.Option
import OAI.NumberTheory.PiExponent.LocalAlgebra.HilbertDenominatorReduction
import OAI.NumberTheory.PiExponent.LocalAlgebra.HilbertZeroVariables
import OAI.NumberTheory.PiExponent.LocalAlgebra.StabilizedColonPowers
import OAI.NumberTheory.PiExponent.Polynomials.CoordinateQuotientGrading

namespace OAI

namespace PiExponentJets.W64

universe u v
attribute [local instance] MvPolynomial.gradedAlgebra
variable {k : Type v} [Field k]

theorem iteratedColon_eq_colon_power {σ : Type u} [Finite σ]
    (I : Ideal (MvPolynomial σ k)) (f : MvPolynomial σ k) (n : ℕ) :
    iteratedColon I f n = I.colon {f^n} := by
  induction n with
  | zero => simp only [iteratedColon_zero, PiExponentJets.W06.colon_pow_zero]
  | succ n ih => rw [iteratedColon_succ, ih, PiExponentJets.W06.colon_pow_succ]

theorem sectionHilbertSeries_rename {σ τ : Type u} [Finite σ] [Finite τ]
    (e : σ ≃ τ) (I : Ideal (MvPolynomial σ k)) :
    sectionHilbertSeries I =
      sectionHilbertSeries (I.map (MvPolynomial.rename e).toRingHom) := by
  ext n
  simp only [coeff_sectionHilbertSeries,
    PiExponentSiegel.W08.renameQuotientSection_finrank e I n]

theorem sectionHilbertSeries_coordinate {σ : Type u} [Finite σ]
    (I : Ideal (MvPolynomial (Option σ) k)) (hX : MvPolynomial.X none ∈ I) :
    sectionHilbertSeries I =
      sectionHilbertSeries (PiExponentSiegel.W08.coordinateImageIdeal I) := by
  ext n
  simp only [coeff_sectionHilbertSeries,
    PiExponentSiegel.W08.coordinateQuotientSection_finrank I hX n]

theorem exists_homogeneous_hilbert_numerator
    (σ : Type u) [Fintype σ] (I : Ideal (MvPolynomial σ k))
    (hI : I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k)) :
    ∃ P : Polynomial ℤ, sectionHilbertSeries I =
      (P : PowerSeries ℤ) * (PowerSeries.invOneSubPow ℤ (Fintype.card σ)).val := by
  classical
  refine Fintype.induction_empty_option
    (P := fun τ _ => ∀ J : Ideal (MvPolynomial τ k),
      J.IsHomogeneous (MvPolynomial.homogeneousSubmodule τ k) →
      ∃ P : Polynomial ℤ, sectionHilbertSeries J =
        (P : PowerSeries ℤ) * (PowerSeries.invOneSubPow ℤ (Fintype.card τ)).val)
    ?_ ?_ ?_ σ I hI
  · intro α β _ e ih J hJ
    let : Fintype α := Fintype.ofEquiv β e.symm
    obtain ⟨P, hP⟩ := ih (J.map (MvPolynomial.rename e.symm).toRingHom)
      (PiExponentSiegel.W08.renameImageIdeal_homogeneous e.symm J hJ)
    refine ⟨P, ?_⟩
    rw [sectionHilbertSeries_rename e.symm J]
    simpa only [Fintype.card_congr e] using hP
  · intro J _
    exact exists_hilbert_numerator_no_variables (by simp) J
  · intro α _ ih J hJ
    let f : MvPolynomial (Option α) k := MvPolynomial.X none
    have hf : f.IsHomogeneous 1 := MvPolynomial.isHomogeneous_X k none
    obtain ⟨m, hm⟩ := PiExponentJets.W06.exists_colon_pow_stable J f
    have hstable : iteratedColon J f (m+1) = iteratedColon J f m := by
      simpa only [iteratedColon_eq_colon_power] using hm
    let Jlower : ℕ → Ideal (MvPolynomial (Option α) k) :=
      fun j => Ideal.span {f} ⊔ iteratedColon J f j
    have hlower : ∀ j, (Jlower j).IsHomogeneous
        (MvPolynomial.homogeneousSubmodule (Option α) k) := by
      intro j
      apply Ideal.IsHomogeneous.sup
      · apply Ideal.homogeneous_span (MvPolynomial.homogeneousSubmodule (Option α) k)
        intro g hg
        obtain rfl := Set.mem_singleton_iff.mp hg
        exact ⟨1, hf⟩
      · exact iteratedColon_homogeneous J hJ f hf j
    have hX : ∀ j, MvPolynomial.X none ∈ Jlower j := by
      intro j
      have hinc : Ideal.span {f} ≤ Jlower j := le_sup_left
      exact hinc (Ideal.subset_span (Set.mem_singleton f))
    choose P hP using fun j => ih (PiExponentSiegel.W08.coordinateImageIdeal (Jlower j))
      (PiExponentSiegel.W08.coordinateImageIdeal_homogeneous (Jlower j) (hlower j))
    have hseries : ∀ j, sectionHilbertSeries (Ideal.span {f} ⊔ iteratedColon J f j) =
        (P j : PowerSeries ℤ) * (PowerSeries.invOneSubPow ℤ (Fintype.card α)).val := by
      intro j
      rw [show Ideal.span {f} ⊔ iteratedColon J f j = Jlower j from rfl,
        sectionHilbertSeries_coordinate (Jlower j) (hX j)]
      exact hP j
    refine ⟨colonHilbertNumerator P m, ?_⟩
    simpa only [Fintype.card_option] using
      stabilized_colon_polynomial_numerator J hJ f hf m (Fintype.card α) hstable P hseries

end PiExponentJets.W64

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/HomogeneousHilbertPolynomial.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.PositiveDimensionalHilbert
import OAI.NumberTheory.PiExponent.Polynomials.HomogeneousHilbertExistence

namespace OAI

namespace PiExponentJets.W64

universe u v
attribute [local instance] MvPolynomial.gradedAlgebra
variable {k : Type v} [Field k]

theorem rational_hilbert_numerator {σ : Type u} [Fintype σ]
    (I : Ideal (MvPolynomial σ k)) (P : Polynomial ℤ)
    (hP : sectionHilbertSeries I =
      (P : PowerSeries ℤ) * (PowerSeries.invOneSubPow ℤ (Fintype.card σ)).val) :
    rationalSectionHilbertSeries I =
      ((P.map (Int.castRingHom ℚ)) : PowerSeries ℚ) *
        (PowerSeries.invOneSubPow ℚ (Fintype.card σ)).val := by
  rw [rationalSectionHilbertSeries, hP, map_mul, map_int_invOneSubPow,
    ← Polynomial.polynomial_map_coe]

theorem exists_homogeneous_hilbert_polynomial
    (σ : Type u) [Fintype σ] (I : Ideal (MvPolynomial σ k))
    (hI : I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k)) :
    ∃ p : Polynomial ℚ, ∃ N : ℕ, ∀ n : ℕ, N < n →
      (Module.finrank k (quotientSection I n) : ℚ) = p.eval (n : ℚ) := by
  obtain ⟨P, hP⟩ := exists_homogeneous_hilbert_numerator σ I hI
  refine ⟨Polynomial.hilbertPoly (P.map (Int.castRingHom ℚ)) (Fintype.card σ),
    (P.map (Int.castRingHom ℚ)).natDegree, ?_⟩
  intro n hn
  rw [← coeff_rationalSectionHilbertSeries, rational_hilbert_numerator I P hP]
  exact Polynomial.coeff_mul_invOneSubPow_eq_hilbertPoly_eval _ hn

theorem exists_homogeneous_hilbert_polynomial_degree_le
    (σ : Type u) [Fintype σ] (hσ : 0 < Fintype.card σ)
    (I : Ideal (MvPolynomial σ k))
    (hI : I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k)) :
    ∃ p : Polynomial ℚ,
      (∃ N : ℕ, ∀ n : ℕ, N < n →
        (Module.finrank k (quotientSection I n) : ℚ) = p.eval (n : ℚ)) ∧
      p.natDegree ≤ Fintype.card σ - 1 := by
  obtain ⟨P, hP⟩ := exists_homogeneous_hilbert_numerator σ I hI
  refine ⟨Polynomial.hilbertPoly (P.map (Int.castRingHom ℚ)) (Fintype.card σ),
    ⟨(P.map (Int.castRingHom ℚ)).natDegree, ?_⟩,
    hilbertPolynomial_natDegree_le _ _ hσ⟩
  intro n hn
  rw [← coeff_rationalSectionHilbertSeries, rational_hilbert_numerator I P hP]
  exact Polynomial.coeff_mul_invOneSubPow_eq_hilbertPoly_eval _ hn

end PiExponentJets.W64

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/HomogeneousIdealStep.lean <==
import Mathlib.RingTheory.GradedAlgebra.Homogeneous.Ideal
import Mathlib.RingTheory.Ideal.Span
import OAI.NumberTheory.PiExponent.LocalAlgebra.QuotientSections

namespace OAI

namespace PiExponentJets.W64

attribute [local instance] MvPolynomial.gradedAlgebra

variable {k σ : Type*} [Field k]

theorem homogeneous_mem_step_decomposition
    (I : Ideal (MvPolynomial σ k))
    (hI : I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k))
    {d n : ℕ} (f p : MvPolynomial σ k)
    (hf : f.IsHomogeneous d) (hp : p.IsHomogeneous (n + d))
    (hmem : p ∈ Ideal.span {f} ⊔ I) :
    ∃ a : MvPolynomial σ k, a.IsHomogeneous n ∧ p - a * f ∈ I := by
  obtain ⟨a, b, hb, hab⟩ := Ideal.mem_span_singleton_sup.mp hmem
  let aₙ := DirectSum.decompose (MvPolynomial.homogeneousSubmodule σ k) a n
  refine ⟨aₙ.1, aₙ.2, ?_⟩
  have hproj := congrArg
    (GradedRing.proj (MvPolynomial.homogeneousSubmodule σ k) (n + d)) hab
  rw [map_add, GradedRing.proj_apply, GradedRing.proj_apply,
    GradedRing.proj_apply,
    DirectSum.coe_decompose_mul_add_of_right_mem
      (MvPolynomial.homogeneousSubmodule σ k) hf,
    DirectSum.decompose_of_mem_same (MvPolynomial.homogeneousSubmodule σ k) hp] at hproj
  have hb' := (Ideal.IsHomogeneous.mem_iff
    (MvPolynomial.homogeneousSubmodule σ k) hI).mp hb (n + d)
  have heq : p - aₙ.1 * f =
      (DirectSum.decompose (MvPolynomial.homogeneousSubmodule σ k) b (n + d) :
        MvPolynomial σ k) := by
    apply sub_eq_iff_eq_add.mpr
    simpa only [aₙ, add_comm] using hproj.symm
  rw [heq]
  exact hb'

theorem homogeneous_mem_step_of_degree_lt
    (I : Ideal (MvPolynomial σ k))
    (hI : I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k))
    {d n : ℕ} (f p : MvPolynomial σ k)
    (hf : f.IsHomogeneous d) (hp : p.IsHomogeneous n) (hnd : n < d)
    (hmem : p ∈ Ideal.span {f} ⊔ I) : p ∈ I := by
  obtain ⟨a, b, hb, hab⟩ := Ideal.mem_span_singleton_sup.mp hmem
  have hproj := congrArg
    (GradedRing.proj (MvPolynomial.homogeneousSubmodule σ k) n) hab
  rw [map_add, GradedRing.proj_apply, GradedRing.proj_apply,
    GradedRing.proj_apply,
    DirectSum.coe_decompose_mul_of_right_mem_of_not_le
      (MvPolynomial.homogeneousSubmodule σ k) hf (Nat.not_le_of_lt hnd),
    zero_add,
    DirectSum.decompose_of_mem_same (MvPolynomial.homogeneousSubmodule σ k) hp] at hproj
  rw [← hproj]
  exact (Ideal.IsHomogeneous.mem_iff
    (MvPolynomial.homogeneousSubmodule σ k) hI).mp hb n

end PiExponentJets.W64

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/HomogeneousListHistory.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.LocalHomogeneousDegrees
import OAI.NumberTheory.PiExponent.LocalAlgebra.IsolatedIntersectionSteps
import OAI.NumberTheory.PiExponent.LocalAlgebra.LocalPrefixCutDimension
import OAI.NumberTheory.PiExponent.LocalAlgebra.RegularCutHistory
import OAI.NumberTheory.PiExponent.LocalAlgebra.RegularPrefixLocalization

namespace OAI

namespace PiExponentJets.W22

open PiExponentJets.W64
open scoped BigOperators Classical
attribute [local instance] MvPolynomial.gradedAlgebra
universe u
variable {k σ : Type u} [Field k]

noncomputable def homogeneousListPrefix
    (gs : List (MvPolynomial σ k)) (degrees : Fin gs.length → ℕ)
    (hhom : ∀ i : Fin gs.length, gs[i].IsHomogeneous (degrees i)) (j : ℕ) :
    HomogeneousPolynomialIdeal k σ :=
  ⟨Ideal.ofList (gs.take j), PiExponentSiegel.W20.prefixIdeal_homogeneous gs degrees hhom j⟩

theorem homogeneousListPrefix_succ
    (gs : List (MvPolynomial σ k)) (degrees : Fin gs.length → ℕ)
    (hhom : ∀ i : Fin gs.length, gs[i].IsHomogeneous (degrees i))
    (j : ℕ) (hj : j < gs.length) :
    (homogeneousListPrefix gs degrees hhom (j+1)).val =
      (homogeneousListPrefix gs degrees hhom j).val ⊔ Ideal.span {gs[j]} := by
  simpa only [homogeneousListPrefix, Fin.getElem_fin, sup_comm] using
    PiExponentSiegel.W20.prefixIdeal_succ gs ⟨j,hj⟩

theorem local_regular_list_avoids_parent
    (T : Ideal (MvPolynomial σ k)) [T.IsPrime]
    (gs : List (MvPolynomial σ k))
    (hreg : RingTheory.Sequence.IsRegular (Localization.AtPrime T)
      (gs.map (algebraMap (MvPolynomial σ k) (Localization.AtPrime T))))
    (j : ℕ) (hj : j < gs.length)
    (P : Ideal (MvPolynomial σ k))
    (hP : P ∈ (Ideal.ofList (gs.take j)).minimalPrimes) (hPT : P ≤ T) : gs[j] ∉ P := by
  have hregular : IsSMulRegular
      (Localization.AtPrime T ⧸ (Ideal.ofList (gs.take j)).map
        (algebraMap (MvPolynomial σ k) (Localization.AtPrime T)))
      (algebraMap (MvPolynomial σ k) (Localization.AtPrime T) gs[j]) :=
    W16.regularPrefix_quotientMul_injective T T le_rfl gs hreg j hj
  exact PiExponentSiegel.W17.IsolatedIntersection.local_regular_avoids_retained_minimalPrime
    (Ideal.ofList (gs.take j)) T hP hPT hregular

variable [Fintype σ]

theorem actualHP_zero_natDegree
    (v : σ) (hbot : (⊥ : Ideal (MvPolynomial σ k)).IsHomogeneous
      (MvPolynomial.homogeneousSubmodule σ k)) :
    (actualHP ⊥ hbot).natDegree = Fintype.card σ - 1 := by
  let degrees : Fin ([] : List (MvPolynomial σ k)).length → ℕ := fun i => Fin.elim0 i
  have hhom : ∀ i : Fin ([] : List (MvPolynomial σ k)).length,
      ([] : List (MvPolynomial σ k))[i].IsHomogeneous (degrees i) := fun i => Fin.elim0 i
  have hreg := RingTheory.Sequence.IsRegular.nil (MvPolynomial σ k) (MvPolynomial σ k)
  have hlen : ([] : List (MvPolynomial σ k)).length < Fintype.card σ :=
    Fintype.card_pos_iff.mpr ⟨v⟩
  have hnil : (Ideal.ofList ([] : List (MvPolynomial σ k))).IsHomogeneous
      (MvPolynomial.homogeneousSubmodule σ k) := by simpa only [Ideal.ofList_nil] using hbot
  simpa only [Ideal.ofList_nil, List.length_nil, Nat.sub_zero] using
    actualHP_regular_sequence_natDegree [] degrees hhom hreg hlen hnil

theorem homogeneous_prefix_hilbert_degree
    (T : Ideal (MvPolynomial σ k)) [T.IsPrime] (v : σ) (hv : MvPolynomial.X v ∉ T)
    (gs : List (MvPolynomial σ k)) (degrees : Fin gs.length → ℕ)
    (hhom : ∀ i : Fin gs.length, gs[i].IsHomogeneous (degrees i))
    (hreg : RingTheory.Sequence.IsRegular (Localization.AtPrime T)
      (gs.map (algebraMap (MvPolynomial σ k) (Localization.AtPrime T))))
    (hlen : gs.length < Fintype.card σ) (j : ℕ) (hj : j ≤ gs.length) :
    ∀ P : RetainedMinimalPrime (homogeneousListPrefix gs degrees hhom j).val T,
      (actualHP P.val (RetainedMinimalPrime.toComponent
        (homogeneousListPrefix gs degrees hhom j).property v hv P).homogeneous).natDegree =
          Fintype.card σ - j - 1 := by
  induction j with
  | zero =>
    intro P
    have hPbot : P.val ∈ (⊥ : Ideal (MvPolynomial σ k)).minimalPrimes := by
      simpa only [homogeneousListPrefix, List.take_zero, Ideal.ofList_nil] using P.property.1
    have heq : P.val = ⊥ := le_antisymm (hPbot.2 ⟨inferInstance,le_rfl⟩ bot_le) bot_le
    have hbot := Ideal.IsHomogeneous.bot (MvPolynomial.homogeneousSubmodule σ k)
    exact (congrArg Polynomial.natDegree (actualHP_congr _ hbot heq)).trans
      (by simpa only [Nat.sub_zero] using actualHP_zero_natDegree v hbot)
  | succ j ih =>
    intro Q
    have hjlt : j < gs.length := by omega
    have hprev := ih (by omega)
    let S := homogeneousListPrefix gs degrees hhom j
    let C := actualMultiplicityCycle S.val S.property T v hv
    let s := Fintype.card σ - j - 2
    have hparent : ∀ P : RetainedMinimalPrime S.val T,
        (actualHP P.val (C.component P).homogeneous).natDegree = s+1 := by
      intro P
      rw [hprev P]
      dsimp [s]
      omega
    have havoid : ∀ P : RetainedMinimalPrime S.val T, gs[j] ∉ P.val := fun P =>
      local_regular_list_avoids_parent T gs hreg j hjlt P.val P.property.1 P.property.2
    have hQcut : Q.val ∈ (S.val ⊔ Ideal.span {gs[j]}).minimalPrimes := by
      have heq := homogeneousListPrefix_succ gs degrees hhom j hjlt
      simpa only [heq] using Q.property.1
    obtain ⟨P, hP, hPQ⟩ := Ideal.exists_minimalPrimes_le (le_sup_left.trans hQcut.1.2)
    let P' : RetainedMinimalPrime S.val T := ⟨P,hP,hPQ.trans Q.property.2⟩
    have hQP : Q.val ∈ (Ideal.span {gs[j]} ⊔ P).minimalPrimes := by
      simpa only [sup_comm] using minimal_cut_of_intermediate_parent S.val P Q.val gs[j]
        hQcut hP.1.2 hPQ
    have hdim := RetainedPrimeCycle.retainedChild_dimension C gs[j] havoid s hparent T P'
      ⟨Q.val,hQP,Q.property.2⟩
    have hdeg := actualHP_natDegree_of_prime_dimension Q.val
      (RetainedMinimalPrime.toComponent
        (homogeneousListPrefix gs degrees hhom (j+1)).property v hv Q).homogeneous
      v (fun hx => hv (Q.property.2 hx)) s hdim
    have hs : s = Fintype.card σ - (j+1) - 1 := by dsimp [s]; omega
    exact hs ▸ hdeg

theorem homogeneous_list_actual_history
    (T : Ideal (MvPolynomial σ k)) [T.IsPrime] (v : σ) (hv : MvPolynomial.X v ∉ T)
    (gs : List (MvPolynomial σ k)) (degrees : Fin gs.length → ℕ)
    (hhom : ∀ i : Fin gs.length, gs[i].IsHomogeneous (degrees i))
    (hreg : RingTheory.Sequence.IsRegular (Localization.AtPrime T)
      (gs.map (algebraMap (MvPolynomial σ k) (Localization.AtPrime T))))
    (hlen : gs.length < Fintype.card σ) (j : ℕ) (hj : j ≤ gs.length) :
    ActualRegularCutHistory T v hv (zeroHomogeneousIdeal (k := k) (σ := σ))
      (homogeneousListPrefix gs degrees hhom j)
      (∏ i ∈ Finset.range j, degreeAt degrees i) := by
  induction j with
  | zero =>
    have hzero : homogeneousListPrefix gs degrees hhom 0 = zeroHomogeneousIdeal := by
      apply Subtype.ext
      simp only [homogeneousListPrefix, zeroHomogeneousIdeal, List.take_zero, Ideal.ofList_nil]
    rw [hzero]
    simpa only [Finset.range_zero, Finset.prod_empty] using
      (ActualRegularCutHistory.nil (T := T) (v := v) (hv := hv)
        (S₀ := zeroHomogeneousIdeal (k := k) (σ := σ)))
  | succ j ih =>
    have hjlt : j < gs.length := by omega
    let S := homogeneousListPrefix gs degrees hhom j
    let F : RegularPrefixCut T v hv S :=
      { polynomial := gs[j]
        polynomialDegree := degrees ⟨j,hjlt⟩
        positiveDegree := homogeneous_degrees_pos_of_local_regular T gs degrees hhom hreg ⟨j,hjlt⟩
        homogeneous := by simpa only [Fin.getElem_fin] using hhom ⟨j,hjlt⟩
        avoidsParent := fun P =>
          local_regular_list_avoids_parent T gs hreg j hjlt P.val P.property.1 P.property.2
        dimensionIndex := Fintype.card σ - j - 2
        parentDegree := by
          intro P
          rw [homogeneous_prefix_hilbert_degree T v hv gs degrees hhom hreg hlen j (by omega) P]
          omega
        localDimension := fun Q => W29.regularPrefix_local_cut_dimension_one T Q.val Q.property.2
          gs hreg j hjlt Q.property.1
        regularAtChild := fun Q => W16.regularPrefix_quotientMul_injective T Q.val Q.property.2
          gs hreg j hjlt }
    have hnext : F.next = homogeneousListPrefix gs degrees hhom (j+1) := by
      apply Subtype.ext
      exact (homogeneousListPrefix_succ gs degrees hhom j hjlt).symm
    have hs := ActualRegularCutHistory.step (ih (by omega)) F
    rw [hnext] at hs
    simpa only [Finset.prod_range_succ, degreeAt, dite_eq_left hjlt] using hs

theorem homogeneous_local_regular_bezout
    (T : Ideal (MvPolynomial σ k)) [T.IsPrime] (v : σ) (hv : MvPolynomial.X v ∉ T)
    (gs : List (MvPolynomial σ k)) (degrees : Fin gs.length → ℕ)
    (hhom : ∀ i : Fin gs.length, gs[i].IsHomogeneous (degrees i))
    (hreg : RingTheory.Sequence.IsRegular (Localization.AtPrime T)
      (gs.map (algebraMap (MvPolynomial σ k) (Localization.AtPrime T))))
    (hlen : gs.length < Fintype.card σ)
    (hT : T ∈ (Ideal.ofList gs).minimalPrimes) :
    Module.length (Localization.AtPrime T)
      (Localization.AtPrime T ⧸ (Ideal.ofList gs).map
        (algebraMap (MvPolynomial σ k) (Localization.AtPrime T))) ≤
      ((∏ i ∈ Finset.range gs.length, degreeAt degrees i : ℕ) : ℕ∞) := by
  have hh := homogeneous_list_actual_history T v hv gs degrees hhom hreg hlen gs.length le_rfl
  have hT' : T ∈ (homogeneousListPrefix gs degrees hhom gs.length).val.minimalPrimes := by
    simpa only [homogeneousListPrefix, List.take_length] using hT
  have hbound := hh.local_length_bound (⟨T,hT',le_rfl⟩ :
    RetainedMinimalPrime (homogeneousListPrefix gs degrees hhom gs.length).val T)
  change Module.length (Localization.AtPrime T)
    (Localization.AtPrime T ⧸ (Ideal.ofList (gs.take gs.length)).map
      (algebraMap (MvPolynomial σ k) (Localization.AtPrime T))) ≤
      ((∏ i ∈ Finset.range gs.length, degreeAt degrees i : ℕ) : ℕ∞) at hbound
  have hlength := congrArg
    (fun js : List (MvPolynomial σ k) =>
      Module.length (Localization.AtPrime T)
        (Localization.AtPrime T ⧸ (Ideal.ofList js).map
          (algebraMap (MvPolynomial σ k) (Localization.AtPrime T))))
    (List.take_length (l := gs))
  exact hlength.symm.le.trans hbound

end PiExponentJets.W22

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/HomogeneousPrimeFactor.lean <==
import Mathlib.Order.Minimal
import Mathlib.RingTheory.GradedAlgebra.Radical
import Mathlib.RingTheory.Ideal.AssociatedPrime.Finiteness
import Mathlib.RingTheory.MvPolynomial.Homogeneous
import Mathlib.RingTheory.Polynomial.Basic
import Mathlib.RingTheory.PrincipalIdealDomain

namespace OAI

namespace PiExponentJets.W22

attribute [local instance] MvPolynomial.gradedAlgebra

variable {k σ : Type*} [Field k] [Finite σ]

omit [Finite σ] in
theorem homogeneous_colon_singleton
    (I : Ideal (MvPolynomial σ k))
    (hI : I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k))
    {d : ℕ} {f : MvPolynomial σ k} (hf : f.IsHomogeneous d) :
    (I.colon {f}).IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k) := by
  intro n a ha
  apply Submodule.mem_colon_singleton.mpr
  have haf : a * f ∈ I := by simpa only [smul_eq_mul] using
    (Submodule.mem_colon_singleton.mp ha)
  have h := hI (n + d) haf
  rw [DirectSum.coe_decompose_mul_add_of_right_mem
    (MvPolynomial.homogeneousSubmodule σ k) hf] at h
  exact h

theorem exists_homogeneous_prime_colon
    (I : Ideal (MvPolynomial σ k))
    (hI : I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k))
    (hproper : I ≠ ⊤) :
    ∃ (d : ℕ) (f : MvPolynomial σ k), f.IsHomogeneous d ∧ f ∉ I ∧
      (I.colon {f}).IsPrime := by
  classical
  let candidates : Ideal (MvPolynomial σ k) → Prop := fun P =>
    ∃ d f, f.IsHomogeneous d ∧ f ∉ I ∧ P = I.colon {f}
  have hnonempty : ∃ P, candidates P := by
    refine ⟨I.colon {(1 : MvPolynomial σ k)}, 0, 1, ?_, ?_, rfl⟩
    · exact MvPolynomial.isHomogeneous_one σ k
    · exact fun h => hproper (Ideal.eq_top_of_isUnit_mem I h isUnit_one)
  obtain ⟨P, hP, hmax⟩ := exists_maximal_of_wellFoundedGT candidates hnonempty
  obtain ⟨d, f, hf, hfI, rfl⟩ := hP
  refine ⟨d, f, hf, hfI, ?_⟩
  apply (homogeneous_colon_singleton I hI hf).isPrime_of_homogeneous_mem_or_mem
  · intro htop
    have h : (1 : MvPolynomial σ k) ∈ I.colon {f} := by
      rw [htop]
      trivial
    exact hfI (by simpa only [Submodule.mem_colon_singleton, one_smul] using h)
  · intro a b ha hb hab
    by_cases hbI : b ∈ I.colon {f}
    · exact Or.inr hbI
    · left
      obtain ⟨e, he⟩ := hb
      have hb' : b.IsHomogeneous e := he
      have hbf : (b * f).IsHomogeneous (e + d) := hb'.mul hf
      have hbfI : b * f ∉ I := by
        simpa only [Submodule.mem_colon_singleton, smul_eq_mul] using hbI
      have hle : I.colon {f} ≤ I.colon {b * f} := by
        intro r hr
        apply Submodule.mem_colon_singleton.mpr
        have hrf : r * f ∈ I := by
          simpa only [smul_eq_mul] using (Submodule.mem_colon_singleton.mp hr)
        simpa only [smul_eq_mul, mul_left_comm r b f] using I.mul_mem_left b hrf
      have hback : I.colon {b * f} ≤ I.colon {f} :=
        hmax ⟨e + d, b * f, hbf, hbfI, rfl⟩ hle
      apply hback
      apply Submodule.mem_colon_singleton.mpr
      simpa only [smul_eq_mul, mul_assoc] using (Submodule.mem_colon_singleton.mp hab)

end PiExponentJets.W22

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/HomogeneousPrimeFiltration.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.CyclicPrimeFactor
import OAI.NumberTheory.PiExponent.Polynomials.HomogeneousPrimeFactor

namespace OAI

namespace PiExponentJets.W22

attribute [local instance] MvPolynomial.gradedAlgebra

variable {k σ : Type*} [Field k]

def HomogeneousPrimeStep (I J : Ideal (MvPolynomial σ k)) : Prop :=
  I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k) ∧
    ∃ (d : ℕ) (f : MvPolynomial σ k), f.IsHomogeneous d ∧ f ∉ I ∧
      (I.colon {f}).IsPrime ∧ J = I ⊔ Ideal.span {f}

theorem HomogeneousPrimeStep.homogeneous {I J : Ideal (MvPolynomial σ k)}
    (h : HomogeneousPrimeStep I J) :
    J.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k) := by
  obtain ⟨hI, d, f, hf, _, _, rfl⟩ := h
  apply hI.sup
  apply Ideal.homogeneous_span (MvPolynomial.homogeneousSubmodule σ k)
  intro x hx
  obtain rfl := Set.mem_singleton_iff.mp hx
  exact ⟨d, hf⟩

theorem HomogeneousPrimeStep.lt {I J : Ideal (MvPolynomial σ k)}
    (h : HomogeneousPrimeStep I J) : I < J := by
  obtain ⟨_, d, f, _, hfI, _, rfl⟩ := h
  refine lt_of_le_of_ne le_sup_left ?_
  intro heq
  have hm : f ∈ I ⊔ Ideal.span {f} :=
    (show Ideal.span {f} ≤ I ⊔ Ideal.span {f} from le_sup_right)
      (Ideal.subset_span (by simp))
  exact hfI (by simpa only [← heq] using hm)

theorem HomogeneousPrimeStep.isQuotientEquivQuotientPrime
    {I J : Ideal (MvPolynomial σ k)} (h : HomogeneousPrimeStep I J) :
    I.IsQuotientEquivQuotientPrime J := by
  obtain ⟨_, d, f, _, _, hp, rfl⟩ := h
  exact ⟨le_sup_left, ⟨⟨I.colon {f}, hp⟩, ⟨(cyclicFactorEquiv I f).symm⟩⟩⟩

variable [Finite σ]

theorem exists_homogeneous_prime_filtration
    (I : Ideal (MvPolynomial σ k))
    (hI : I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k)) :
    ∃ s : RelSeries {(A, B) | HomogeneousPrimeStep (k := k) (σ := σ) A B},
      s.head = I ∧ s.last = ⊤ := by
  let r : Set (Ideal (MvPolynomial σ k) × Ideal (MvPolynomial σ k)) :=
    {(A, B) | HomogeneousPrimeStep A B}
  have ht : (⊤ : Ideal (MvPolynomial σ k)).IsHomogeneous
      (MvPolynomial.homogeneousSubmodule σ k) ∧
      ∃ s : RelSeries r, s.head = I ∧ s.last = ⊤ := by
    refine WellFoundedGT.induction_top
      ⟨I, hI, RelSeries.singleton r I, rfl, rfl⟩ ?_
    rintro J hJtop ⟨hJ, s, hshead, hslast⟩
    obtain ⟨d, f, hf, hfJ, hp⟩ := exists_homogeneous_prime_colon J hJ hJtop
    have hstep : HomogeneousPrimeStep J (J ⊔ Ideal.span {f}) :=
      ⟨hJ, d, f, hf, hfJ, hp, rfl⟩
    refine ⟨J ⊔ Ideal.span {f}, hstep.lt, hstep.homogeneous,
      s.snoc (J ⊔ Ideal.span {f}) (by
        change HomogeneousPrimeStep s.last (J ⊔ Ideal.span {f})
        simpa only [hslast] using hstep), ?_, by simp only [RelSeries.last_snoc]⟩
    simpa using hshead
  exact ht.2

end PiExponentJets.W22

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/HomogeneousQuotientDimension.lean <==
import Mathlib.LinearAlgebra.Dimension.Constructions
import Mathlib.LinearAlgebra.DirectSum.Finite
import Mathlib.RingTheory.GradedAlgebra.Homogeneous.Ideal
import OAI.NumberTheory.PiExponent.LocalAlgebra.QuotientSections

namespace OAI

noncomputable section
namespace PiExponentJets.W25

open MvPolynomial
open PiExponentJets.W64
open DirectSum

attribute [local instance] MvPolynomial.gradedAlgebra

variable {k σ : Type*} [Field k]

def quotientDegreeProjection (I : Ideal (MvPolynomial σ k))
    (hI : I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k)) (n : ℕ) :
    (MvPolynomial σ k ⧸ I) →ₗ[k] (MvPolynomial σ k ⧸ I) :=
  (I.restrictScalars k).liftQ
    ((Ideal.Quotient.mkₐ k I).toLinearMap.comp
      (GradedAlgebra.proj (MvPolynomial.homogeneousSubmodule σ k) n)) (by
    intro p hp
    change Ideal.Quotient.mk I
      (GradedAlgebra.proj (MvPolynomial.homogeneousSubmodule σ k) n p) = 0
    apply Ideal.Quotient.eq_zero_iff_mem.mpr
    exact (Ideal.IsHomogeneous.mem_iff
      (MvPolynomial.homogeneousSubmodule σ k) hI).mp hp n)

@[simp] theorem quotientDegreeProjection_mk (I : Ideal (MvPolynomial σ k))
    (hI : I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k)) (n : ℕ)
    (p : MvPolynomial σ k) :
    quotientDegreeProjection I hI n (Ideal.Quotient.mk I p) =
      Ideal.Quotient.mk I
        (GradedAlgebra.proj (MvPolynomial.homogeneousSubmodule σ k) n p) := rfl

theorem quotientDegreeProjection_of_mem (I : Ideal (MvPolynomial σ k))
    (hI : I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k))
    (n m : ℕ) (x : MvPolynomial σ k ⧸ I) (hx : x ∈ quotientSection I m) :
    quotientDegreeProjection I hI n x = if n = m then x else 0 := by
  obtain ⟨p, hp, rfl⟩ := hx
  change quotientDegreeProjection I hI n (Ideal.Quotient.mk I p) = _
  rw [quotientDegreeProjection_mk, GradedAlgebra.proj_apply]
  by_cases hnm : n = m
  · subst n
    rw [DirectSum.decompose_of_mem_same (MvPolynomial.homogeneousSubmodule σ k) hp]
    simp
  · rw [DirectSum.decompose_of_mem_ne (MvPolynomial.homogeneousSubmodule σ k) hp
      (Ne.symm hnm)]
    simp [hnm]

theorem quotientSection_iSupIndep (I : Ideal (MvPolynomial σ k))
    (hI : I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k)) :
    iSupIndep (quotientSection I) := by
  classical
  rw [iSupIndep_iff_finsetSum_eq_zero_imp_eq_zero]
  intro s v hv hsum i hi
  have hcalc : quotientDegreeProjection I hI i (∑ j ∈ s, v j) = v i := by
    rw [map_sum]
    calc
      ∑ j ∈ s, quotientDegreeProjection I hI i (v j) =
          ∑ j ∈ s, if i = j then v j else 0 := by
        apply Finset.sum_congr rfl
        intro j hj
        exact quotientDegreeProjection_of_mem I hI i j (v j) (hv j hj)
      _ = v i := by simp [hi]
  rw [hsum, map_zero] at hcalc
  exact hcalc.symm

theorem quotientSection_iSup_eq_top (I : Ideal (MvPolynomial σ k)) :
    (⨆ n, quotientSection I n) = ⊤ := by
  simp only [quotientSection, ← Submodule.map_iSup]
  rw [(DirectSum.Decomposition.isInternal
    (MvPolynomial.homogeneousSubmodule σ k)).submodule_iSup_eq_top]
  rw [Submodule.map_top]
  exact LinearMap.range_eq_top.mpr (Ideal.Quotient.mkₐ_surjective k I)

theorem quotientSection_isInternal (I : Ideal (MvPolynomial σ k))
    (hI : I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k)) :
    DirectSum.IsInternal (quotientSection I) :=
  DirectSum.isInternal_submodule_of_iSupIndep_of_iSup_eq_top
    (quotientSection_iSupIndep I hI) (quotientSection_iSup_eq_top I)

def homogeneousQuotientDirectSumEquiv (I : Ideal (MvPolynomial σ k))
    (hI : I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k)) :
    (⨁ n : ℕ, quotientSection I n) ≃ₗ[k] (MvPolynomial σ k ⧸ I) :=
  LinearEquiv.ofBijective (DirectSum.coeLinearMap (quotientSection I))
    (quotientSection_isInternal I hI)

theorem quotientSection_bounded_iSup_eq_top (I : Ideal (MvPolynomial σ k)) (B : ℕ)
    (hzero : ∀ n, B < n → quotientSection I n = ⊥) :
    (⨆ n : Fin (B+1), quotientSection I n.val) = ⊤ := by
  rw [← quotientSection_iSup_eq_top I]
  apply le_antisymm
  · exact iSup_le fun n => le_iSup (quotientSection I) n.val
  · apply iSup_le
    intro n
    by_cases hn : n < B+1
    · exact le_iSup (fun j : Fin (B+1) => quotientSection I j.val) ⟨n, hn⟩
    · rw [hzero n (Nat.lt_of_succ_le (Nat.le_of_not_lt hn))]
      exact bot_le

def boundedHomogeneousQuotientEquiv (I : Ideal (MvPolynomial σ k))
    (hI : I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k)) (B : ℕ)
    (hzero : ∀ n, B < n → quotientSection I n = ⊥) :
    (⨁ n : Fin (B+1), quotientSection I n.val) ≃ₗ[k] (MvPolynomial σ k ⧸ I) :=
  LinearEquiv.ofBijective
    (DirectSum.coeLinearMap (fun n : Fin (B+1) => quotientSection I n.val))
    (DirectSum.isInternal_submodule_of_iSupIndep_of_iSup_eq_top
      ((quotientSection_iSupIndep I hI).comp Fin.val_injective)
      (quotientSection_bounded_iSup_eq_top I B hzero))

variable [Finite σ]

theorem homogeneousQuotient_finite (I : Ideal (MvPolynomial σ k))
    (hI : I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k)) (B : ℕ)
    (hzero : ∀ n, B < n → quotientSection I n = ⊥) :
    Module.Finite k (MvPolynomial σ k ⧸ I) :=
  Module.Finite.equiv (boundedHomogeneousQuotientEquiv I hI B hzero)

theorem homogeneousQuotient_finrank_eq_sum (I : Ideal (MvPolynomial σ k))
    (hI : I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k)) (B : ℕ)
    (hzero : ∀ n, B < n → quotientSection I n = ⊥) :
    Module.finrank k (MvPolynomial σ k ⧸ I) =
      ∑ n : Fin (B+1), Module.finrank k (quotientSection I n.val) := by
  rw [← (boundedHomogeneousQuotientEquiv I hI B hzero).finrank_eq,
    Module.finrank_directSum]

end PiExponentJets.W25

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/HomogeneousSections.lean <==
import Mathlib.Data.Finsupp.Weight
import Mathlib.LinearAlgebra.Dimension.Constructions
import Mathlib.LinearAlgebra.Dimension.DivisionRing
import Mathlib.LinearAlgebra.Dimension.RankNullity
import Mathlib.LinearAlgebra.Finsupp.Supported
import Mathlib.RingTheory.MvPolynomial.Homogeneous

namespace OAI

namespace PiExponentJets.W64

variable {k σ : Type*} [Field k] [Finite σ]

private theorem finite_exponents_of_degree (n : ℕ) :
    {d : σ →₀ ℕ | d.degree = n}.Finite :=
  (Finsupp.finite_of_degree_le n).subset (fun _ h => le_of_eq h)

noncomputable instance homogeneousSection_finite (n : ℕ) :
    Module.Finite k (MvPolynomial.homogeneousSubmodule σ k n) := by
  rw [MvPolynomial.homogeneousSubmodule_eq_finsupp_supported]
  let : Fintype {d : σ →₀ ℕ | d.degree = n} :=
    (finite_exponents_of_degree n).fintype
  exact Module.Finite.equiv
    (AddMonoidAlgebra.supportedEquivFinsupp (R := k) (S := k)
      {d : σ →₀ ℕ | d.degree = n}).symm

theorem homogeneousSection_finrank (n : ℕ) :
    Module.finrank k (MvPolynomial.homogeneousSubmodule σ k n) =
      Nat.card {d : σ →₀ ℕ | d.degree = n} := by
  rw [MvPolynomial.homogeneousSubmodule_eq_finsupp_supported]
  let : Fintype {d : σ →₀ ℕ | d.degree = n} :=
    (finite_exponents_of_degree n).fintype
  calc
    _ = Module.finrank k ({d : σ →₀ ℕ | d.degree = n} →₀ k) :=
      (AddMonoidAlgebra.supportedEquivFinsupp (R := k) (S := k)
        {d : σ →₀ ℕ | d.degree = n}).finrank_eq
    _ = Nat.card {d : σ →₀ ℕ | d.degree = n} := by
      simp only [Module.finrank_finsupp_self, Nat.card_eq_fintype_card]

noncomputable def homogeneousMultiply {d : ℕ} (f : MvPolynomial σ k)
    (hf : f.IsHomogeneous d) (n : ℕ) :
    MvPolynomial.homogeneousSubmodule σ k n →ₗ[k]
      MvPolynomial.homogeneousSubmodule σ k (n + d) where
  toFun x := ⟨x.1 * f, x.2.mul hf⟩
  map_add' x y := by apply Subtype.ext; exact add_mul _ _ _
  map_smul' c x := by apply Subtype.ext; exact smul_mul_assoc _ _ _

omit [Finite σ] in
theorem homogeneousMultiply_injective {d : ℕ} (f : MvPolynomial σ k)
    (hf : f.IsHomogeneous d) (hf0 : f ≠ 0) (n : ℕ) :
    Function.Injective (homogeneousMultiply f hf n) := by
  intro x y h
  apply Subtype.ext
  exact mul_right_cancel₀ hf0 (congrArg Subtype.val h)

theorem homogeneousCokernel_finrank_add {d : ℕ} (f : MvPolynomial σ k)
    (hf : f.IsHomogeneous d) (hf0 : f ≠ 0) (n : ℕ) :
    Module.finrank k
        (MvPolynomial.homogeneousSubmodule σ k (n + d) ⧸
          LinearMap.range (homogeneousMultiply f hf n)) +
      Module.finrank k (MvPolynomial.homogeneousSubmodule σ k n) =
      Module.finrank k (MvPolynomial.homogeneousSubmodule σ k (n + d)) := by
  have hi := homogeneousMultiply_injective f hf hf0 n
  simpa only [LinearMap.finrank_range_of_inj hi] using
    (LinearMap.range (homogeneousMultiply f hf n)).finrank_quotient_add_finrank

end PiExponentJets.W64

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/HomogeneousSubmoduleGrading.lean <==
import Mathlib.RingTheory.GradedAlgebra.Homogeneous.Submodule

namespace OAI

namespace PiExponent.HomogeneousSubmoduleGrading
noncomputable section
open DirectSum
variable {R M σM : Type*} [Ring R] [AddCommGroup M] [Module R M]
  [SetLike σM M] [AddSubgroupClass σM M]
  (𝓜 : ℤ → σM) [DirectSum.Decomposition 𝓜]
  (K : Submodule R M) (hK : K.IsHomogeneous 𝓜)

def piece (_hK : K.IsHomogeneous 𝓜) (d : ℤ) : AddSubgroup K where
  carrier := {m | (m : M) ∈ 𝓜 d}
  zero_mem' := zero_mem _
  add_mem' := fun hm hn => add_mem hm hn
  neg_mem' := fun hm => neg_mem hm

def component (m : K) (d : ℤ) : piece 𝓜 K hK d :=
  ⟨⟨DirectSum.decompose 𝓜 (m : M) d, hK d m.property⟩,
    (DirectSum.decompose 𝓜 (m : M) d).property⟩

def decompositionMap : K →+ ⨁ d, piece 𝓜 K hK d where
  toFun m := by
    classical
    exact DFinsupp.mk' (component 𝓜 K hK m) (Trunc.mk
    ⟨(DirectSum.decompose 𝓜 (m : M)).support.val, fun d => by
      classical
      by_cases hd : d ∈ (DirectSum.decompose 𝓜 (m : M)).support
      · exact Or.inl hd
      · right
        apply Subtype.ext
        apply Subtype.ext
        change (DirectSum.decompose 𝓜 (m : M) d : M) = 0
        rw [DFinsupp.notMem_support_iff.mp hd]
        rfl⟩)
  map_zero' := by
    ext d
    change (DirectSum.decompose 𝓜 (0 : M) d : M) = 0
    rw [DirectSum.decompose_zero]
    rfl
  map_add' m n := by
    ext d
    change (DirectSum.decompose 𝓜 ((m : M) + (n : M)) d : M) =
      (DirectSum.decompose 𝓜 (m : M) d : M) + (DirectSum.decompose 𝓜 (n : M) d : M)
    rw [DirectSum.decompose_add]
    rfl

@[simp] theorem decompositionMap_apply (m : K) (d : ℤ) :
    (((decompositionMap 𝓜 K hK m) d : K) : M) =
      (DirectSum.decompose 𝓜 (m : M) d : M) := rfl

theorem decompositionMap_injective : Function.Injective (decompositionMap 𝓜 K hK) := by
  intro m n h
  apply Subtype.ext
  apply (DirectSum.decompose 𝓜).injective
  ext d
  exact congrArg (fun z : ⨁ d, piece 𝓜 K hK d => ((z d : K) : M)) h

theorem decompositionMap_homogeneous (d : ℤ) (m : piece 𝓜 K hK d) :
    decompositionMap 𝓜 K hK m.val = DirectSum.of (fun d => piece 𝓜 K hK d) d m := by
  classical
  ext e
  by_cases he : d = e
  · subst e
    rw [DirectSum.of_eq_same]
    exact DirectSum.decompose_of_mem_same 𝓜 m.property
  · rw [DirectSum.of_eq_of_ne _ _ _ (Ne.symm he)]
    exact DirectSum.decompose_of_mem_ne 𝓜 m.property he

instance decomposition : DirectSum.Decomposition (piece 𝓜 K hK) := by
  classical
  have hr : (decompositionMap 𝓜 K hK).comp (DirectSum.coeAddMonoidHom (piece 𝓜 K hK)) =
      AddMonoidHom.id _ := by
    apply DirectSum.addHom_ext
    intro d m
    simp only [AddMonoidHom.comp_apply, DirectSum.coeAddMonoidHom_of,
      AddMonoidHom.id_apply, decompositionMap_homogeneous]
  apply DirectSum.Decomposition.ofAddHom (piece 𝓜 K hK) (decompositionMap 𝓜 K hK) ?_ hr
  apply AddMonoidHom.ext
  intro m
  apply decompositionMap_injective 𝓜 K hK
  exact DFunLike.congr_fun hr (decompositionMap 𝓜 K hK m)

theorem subtype_degree_compatible (d : ℤ) (m : K) :
    K.subtype (DirectSum.decompose (piece 𝓜 K hK) m d : K) =
      (DirectSum.decompose 𝓜 (K.subtype m) d : M) := rfl

variable {σR : Type*} [SetLike σR R] [AddSubgroupClass σR R]
  (𝒜 : ℤ → σR) [SetLike.GradedSMul 𝒜 𝓜]

instance gradedSMul : SetLike.GradedSMul 𝒜 (piece 𝓜 K hK) where
  smul_mem := by
    intro i d a m ha hm
    change a • (m : M) ∈ 𝓜 (i + d)
    exact SetLike.GradedSMul.smul_mem ha (show (m : M) ∈ 𝓜 d from hm)

end
end PiExponent.HomogeneousSubmoduleGrading

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/Homogenization.lean <==
import Mathlib.RingTheory.Ideal.Maps
import Mathlib.RingTheory.MvPolynomial.Homogeneous

namespace OAI

namespace PiExponentJets.W22

open scoped BigOperators
open MvPolynomial

variable {k σ : Type*} [CommRing k]

noncomputable def dehomogenize : MvPolynomial (Option σ) k →+* MvPolynomial σ k :=
  MvPolynomial.eval₂Hom MvPolynomial.C (fun o : Option σ => o.elim 1 MvPolynomial.X)

@[simp] theorem dehomogenize_X_none :
    dehomogenize (MvPolynomial.X none : MvPolynomial (Option σ) k) = 1 := by
  simp [dehomogenize]

@[simp] theorem dehomogenize_rename (p : MvPolynomial σ k) :
    dehomogenize (MvPolynomial.rename some p) = p := by
  change MvPolynomial.eval₂Hom MvPolynomial.C
    (fun o : Option σ => o.elim 1 MvPolynomial.X) (MvPolynomial.rename some p) = p
  rw [MvPolynomial.eval₂Hom_rename]
  change MvPolynomial.eval₂ MvPolynomial.C MvPolynomial.X p = p
  exact MvPolynomial.eval₂_eta p

noncomputable def homogenize (p : MvPolynomial σ k) : MvPolynomial (Option σ) k :=
  ∑ i ∈ Finset.range (p.totalDegree + 1),
    MvPolynomial.rename some (MvPolynomial.homogeneousComponent i p) *
      MvPolynomial.X none ^ (p.totalDegree - i)

@[simp] theorem dehomogenize_homogenize (p : MvPolynomial σ k) :
    dehomogenize (homogenize p) = p := by
  simp only [homogenize, map_sum, map_mul, map_pow, dehomogenize_rename,
    dehomogenize_X_none, one_pow, mul_one]
  exact MvPolynomial.sum_homogeneousComponent p

theorem homogenize_isHomogeneous (p : MvPolynomial σ k) :
    (homogenize p).IsHomogeneous p.totalDegree := by
  apply MvPolynomial.IsHomogeneous.sum
  intro i hi
  have hi' : i ≤ p.totalDegree := Nat.lt_succ_iff.mp (Finset.mem_range.mp hi)
  have hcomponent :=
    (MvPolynomial.homogeneousComponent_isHomogeneous i p).rename_isHomogeneous
      (f := (some : σ → Option σ))
  simpa only [Nat.add_sub_of_le hi'] using
    hcomponent.mul (MvPolynomial.isHomogeneous_X_pow (none : Option σ) (p.totalDegree - i))

theorem homogenize_totalDegree_le (p : MvPolynomial σ k) :
    (homogenize p).totalDegree ≤ p.totalDegree :=
  (homogenize_isHomogeneous p).totalDegree_le

theorem homogenize_ne_zero {p : MvPolynomial σ k} (hp : p ≠ 0) : homogenize p ≠ 0 := by
  intro h
  apply hp
  have := congrArg dehomogenize h
  simpa using this

theorem map_span_homogenize {ι : Type*} (f : ι → MvPolynomial σ k) :
    Ideal.map dehomogenize (Ideal.span (Set.range (fun i => homogenize (f i)))) =
      Ideal.span (Set.range f) := by
  rw [Ideal.map_span]
  congr 1
  ext p
  simp only [Set.mem_image, Set.mem_range]
  constructor
  · rintro ⟨q, ⟨i, rfl⟩, hp⟩
    exact ⟨i, (dehomogenize_homogenize (f i)).symm.trans hp⟩
  · rintro ⟨i, rfl⟩
    exact ⟨homogenize (f i), ⟨i, rfl⟩, dehomogenize_homogenize (f i)⟩

end PiExponentJets.W22

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/MixedSlopePolynomial.lean <==
import Mathlib.Algebra.Polynomial.BigOperators
import Mathlib.Algebra.Polynomial.Derivative
import Mathlib.Data.Nat.Choose.Basic
import Mathlib.Data.Real.Basic
import Mathlib.Tactic.Ring
import Mathlib.Tactic.FieldSimp
import Mathlib.Tactic.Choose

namespace OAI

namespace PiExponent.NumericalAmpleness
noncomputable section
open Polynomial Finset

def mixedSlopePolynomial (d : ℕ) (c : ℕ → ℝ) : Polynomial ℝ :=
  ∑ k ∈ range (d+1), C ((d.choose k : ℝ) * c k) * X^k

lemma mixedSlopePolynomial_eval (d : ℕ) (c : ℕ → ℝ) (t : ℝ) :
    (mixedSlopePolynomial d c).eval t =
      ∑ k ∈ range (d+1), (d.choose k : ℝ) * c k * t^k := by
  simp only [mixedSlopePolynomial, Polynomial.eval_finsetSum, Polynomial.eval_mul,
    Polynomial.eval_C, Polynomial.eval_pow, Polynomial.eval_X]

lemma mixedSlopePolynomial_eval_zero (d : ℕ) (c : ℕ → ℝ) :
    (mixedSlopePolynomial d c).eval 0 = c 0 := by
  rw [mixedSlopePolynomial_eval, Finset.sum_range_succ']
  simp

theorem mixedSlopePolynomial_derivative (d : ℕ) (c : ℕ → ℝ) :
    (mixedSlopePolynomial (d+1) c).derivative =
      C ((d+1 : ℕ) : ℝ) * mixedSlopePolynomial d (fun k => c (k+1)) := by
  unfold mixedSlopePolynomial
  rw [Polynomial.derivative_sum, Finset.sum_range_succ']
  simp only [Polynomial.derivative_C_mul_X_pow, Nat.cast_zero, mul_zero,
    C_0, zero_mul, add_zero, Nat.add_sub_cancel]
  rw [Finset.mul_sum]
  apply Finset.sum_congr rfl
  intro k hk
  have h : (((d+1).choose (k+1) : ℕ) : ℝ) * ((k+1 : ℕ) : ℝ) =
      ((d+1 : ℕ) : ℝ) * (d.choose k : ℝ) := by
    exact_mod_cast (Nat.add_one_mul_choose_eq d k).symm
  rw [← mul_assoc, ← C_mul]
  congr 2
  calc
    _ = (((d+1).choose (k+1) : ℝ) * ((k+1 : ℕ) : ℝ)) * c (k+1) := by ring
    _ = _ := by rw [h]; ring

lemma mixedSlopePolynomial_derivative_eval (d : ℕ) (c : ℕ → ℝ) (t : ℝ) :
    (mixedSlopePolynomial (d+1) c).derivative.eval t =
      (d+1 : ℕ) * (mixedSlopePolynomial d (fun k => c (k+1))).eval t := by
  rw [mixedSlopePolynomial_derivative]
  simp

theorem mixedSlopePolynomial_eval_div (d : ℕ) (c : ℕ → ℝ)
    (a b : ℝ) (hb : b ≠ 0) :
    b^d * (mixedSlopePolynomial d c).eval (a/b) =
      ∑ k ∈ range (d+1), (d.choose k : ℝ) * c k * b^(d-k) * a^k := by
  rw [mixedSlopePolynomial_eval, Finset.mul_sum]
  apply Finset.sum_congr rfl
  intro k hk
  have hk' : k ≤ d := Nat.lt_succ_iff.mp (Finset.mem_range.mp hk)
  have hp : b^d = b^(d-k) * b^k := by
    rw [← pow_add, Nat.sub_add_cancel hk']
  rw [div_pow, hp]
  field_simp

lemma mixedSlopePolynomial_natDegree_le (d : ℕ) (c : ℕ → ℝ) :
    (mixedSlopePolynomial d c).natDegree ≤ d := by
  apply Polynomial.natDegree_sum_le_of_forall_le
  intro k hk
  exact (Polynomial.natDegree_C_mul_X_pow_le _ _).trans
    (Nat.lt_succ_iff.mp (Finset.mem_range.mp hk))

end
end PiExponent.NumericalAmpleness

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/NatToIntGrading.lean <==
import Mathlib.Algebra.Module.GradedModule
import Mathlib.Algebra.DirectSum.Decomposition

namespace OAI

namespace PiExponent.NatToIntGrading
noncomputable section
open DirectSum
variable {M σM : Type*} [AddCommGroup M] [SetLike σM M] [AddSubgroupClass σM M]
  (𝓜 : ℕ → σM) [DirectSum.Decomposition 𝓜]

def piece : ℤ → AddSubgroup M
  | .ofNat n => AddSubgroup.ofClass (𝓜 n)
  | .negSucc _ => ⊥

def component (m : M) : ∀ d, piece 𝓜 d
  | .ofNat n => ⟨DirectSum.decompose 𝓜 m n, (DirectSum.decompose 𝓜 m n).property⟩
  | .negSucc _ => 0

def support (m : M) : Finset ℤ := by
  classical
  exact (DirectSum.decompose 𝓜 m).support.image (fun n : ℕ => (n : ℤ))

theorem component_eq_zero_of_not_mem (m : M) (d : ℤ) (hd : d ∉ support 𝓜 m) :
    component 𝓜 m d = 0 := by
  classical
  cases d with
  | ofNat n =>
      apply Subtype.ext
      have hn : n ∉ (DirectSum.decompose 𝓜 m).support := by
        intro hn
        exact hd (Finset.mem_image.mpr ⟨n, hn, rfl⟩)
      change (DirectSum.decompose 𝓜 m n : M) = 0
      rw [DFinsupp.notMem_support_iff.mp hn]
      rfl
  | negSucc n => rfl

def decompositionMap : M →+ ⨁ d, piece 𝓜 d where
  toFun m := DFinsupp.mk' (component 𝓜 m) (Trunc.mk
    ⟨(support 𝓜 m).val, fun d => by
      classical
      by_cases hd : d ∈ support 𝓜 m
      · exact Or.inl hd
      · exact Or.inr (component_eq_zero_of_not_mem 𝓜 m d hd)⟩)
  map_zero' := by
    apply DFinsupp.ext
    intro d
    apply Subtype.ext
    cases d with
    | ofNat n =>
        change (DirectSum.decompose 𝓜 (0 : M) n : M) = 0
        rw [DirectSum.decompose_zero]
        rfl
    | negSucc n => rfl
  map_add' m n := by
    apply DFinsupp.ext
    intro d
    apply Subtype.ext
    cases d with
    | ofNat k =>
        change (DirectSum.decompose 𝓜 (m + n) k : M) =
          (DirectSum.decompose 𝓜 m k : M) + (DirectSum.decompose 𝓜 n k : M)
        rw [DirectSum.decompose_add]
        rfl
    | negSucc k => exact (zero_add (0 : M)).symm

@[simp] theorem decompositionMap_nat (m : M) (n : ℕ) :
    (decompositionMap 𝓜 m (n : ℤ) : M) = (DirectSum.decompose 𝓜 m n : M) := rfl

theorem decompositionMap_injective : Function.Injective (decompositionMap 𝓜) := by
  intro m n h
  apply (DirectSum.decompose 𝓜).injective
  ext k
  exact congrArg (fun z : ⨁ d, piece 𝓜 d => (z (k : ℤ) : M)) h

theorem decompositionMap_homogeneous (d : ℤ) (m : piece 𝓜 d) :
    decompositionMap 𝓜 m.val = DirectSum.of (fun d => piece 𝓜 d) d m := by
  classical
  cases d with
  | negSucc n =>
      have hm : m = 0 := Subtype.ext m.property
      subst m
      simp
  | ofNat n =>
      apply DFinsupp.ext
      intro e
      apply Subtype.ext
      cases e with
      | negSucc k =>
          rw [DirectSum.of_eq_of_ne _ _ _ (show Int.negSucc k ≠ Int.ofNat n from by intro h; cases h)]
          rfl
      | ofNat k =>
          by_cases hnk : n = k
          · subst k
            rw [DirectSum.of_eq_same]
            exact DirectSum.decompose_of_mem_same 𝓜 m.property
          · rw [DirectSum.of_eq_of_ne _ _ _ (show Int.ofNat k ≠ Int.ofNat n from
              fun h => hnk (Int.ofNat.inj h).symm)]
            exact DirectSum.decompose_of_mem_ne 𝓜 m.property hnk

instance decomposition : DirectSum.Decomposition (piece 𝓜) := by
  have hr : (decompositionMap 𝓜).comp (DirectSum.coeAddMonoidHom (piece 𝓜)) = AddMonoidHom.id _ := by
    apply DirectSum.addHom_ext
    intro d m
    simp only [AddMonoidHom.comp_apply, DirectSum.coeAddMonoidHom_of,
      AddMonoidHom.id_apply, decompositionMap_homogeneous]
  apply DirectSum.Decomposition.ofAddHom (piece 𝓜) (decompositionMap 𝓜) ?_ hr
  apply AddMonoidHom.ext
  intro m
  apply decompositionMap_injective 𝓜
  exact DFunLike.congr_fun hr (decompositionMap 𝓜 m)

@[simp] theorem decompose_nat (m : M) (n : ℕ) :
    (DirectSum.decompose (piece 𝓜) m (n : ℤ) : M) = (DirectSum.decompose 𝓜 m n : M) := rfl

@[simp] theorem decompose_negSucc (m : M) (n : ℕ) :
    (DirectSum.decompose (piece 𝓜) m (.negSucc n) : M) = 0 := rfl

section Scalars
variable {R σR : Type*} [Ring R] [Module R M] [SetLike σR R] [AddSubgroupClass σR R]
  (𝒜 : ℕ → σR) [SetLike.GradedSMul 𝒜 𝓜]

instance gradedSMul : SetLike.GradedSMul (piece 𝒜) (piece 𝓜) where
  smul_mem := by
    intro i j a m ha hm
    cases i with
    | negSucc n =>
        have ha' : a = 0 := ha
        rw [ha', zero_smul]
        exact zero_mem _
    | ofNat n =>
        cases j with
        | negSucc k =>
            have hm' : m = 0 := hm
            rw [hm', smul_zero]
            exact zero_mem _
        | ofNat k =>
            change a • m ∈ 𝓜 (n + k)
            exact SetLike.GradedSMul.smul_mem (show a ∈ 𝒜 n from ha) (show m ∈ 𝓜 k from hm)
end Scalars

section Ring
variable {R σR : Type*} [Ring R] [SetLike σR R] [AddSubgroupClass σR R]
  (𝒜 : ℕ → σR) [SetLike.GradedMonoid 𝒜]

instance gradedMonoid : SetLike.GradedMonoid (piece 𝒜) where
  one_mem := by
    change (1 : R) ∈ 𝒜 0
    exact SetLike.GradedOne.one_mem
  mul_mem := by
    intro i j a b ha hb
    cases i with
    | negSucc n =>
        have ha' : a = 0 := ha
        rw [ha', zero_mul]
        exact zero_mem _
    | ofNat n =>
        cases j with
        | negSucc k =>
            have hb' : b = 0 := hb
            rw [hb', mul_zero]
            exact zero_mem _
        | ofNat k =>
            change a * b ∈ 𝒜 (n + k)
            exact SetLike.mul_mem_graded (show a ∈ 𝒜 n from ha) (show b ∈ 𝒜 k from hb)
end Ring

end
end PiExponent.NatToIntGrading

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/NestedPolynomialSwap.lean <==
import Mathlib.Algebra.MvPolynomial.Equiv
import Mathlib.Tactic

namespace OAI

noncomputable section

namespace PiExponent.FormalMatrixBridge

def nestedPolynomialSwap (R : Type*) [CommRing R] (m : ℕ) :
    MvPolynomial (Fin m) (Polynomial R) ≃ₐ[R] Polynomial (MvPolynomial (Fin m) R) :=
  (MvPolynomial.mapAlgEquiv (Fin m) (MvPolynomial.uniqueAlgEquiv R Unit).symm).trans
    ((MvPolynomial.commAlgEquiv R (Fin m) Unit).trans
      ((MvPolynomial.uniqueAlgEquiv (MvPolynomial (Fin m) R) Unit).restrictScalars R))

theorem coeff_commAlgEquiv {R σ τ : Type*} [CommRing R]
    (p : MvPolynomial σ (MvPolynomial τ R)) (b : σ →₀ ℕ) (c : τ →₀ ℕ) :
    ((MvPolynomial.commAlgEquiv R σ τ p).coeff c).coeff b = (p.coeff b).coeff c := by
  classical
  induction p using MvPolynomial.induction_on' with
  | add p q hp hq =>
    simp only [map_add, AddMonoidAlgebra.coeff_add, Finsupp.add_apply, hp, hq]
  | monomial d a =>
    induction a using MvPolynomial.induction_on' with
    | add a e ha he =>
      simpa only [map_add, AddMonoidAlgebra.coeff_add, Finsupp.add_apply]
        using congrArg₂ (· + ·) ha he
    | monomial e r =>
      have hs : MvPolynomial.commAlgEquiv R σ τ
          (MvPolynomial.monomial d (MvPolynomial.monomial e r)) =
          MvPolynomial.monomial e (MvPolynomial.monomial d r) :=
        AddMonoidAlgebra.commAlgEquiv_single_single (R := R) d e r
      rw [hs]
      simp only [MvPolynomial.coeff_monomial]
      split_ifs <;> simp_all

theorem coeff_nestedPolynomialSwap {R : Type*} [CommRing R] {m : ℕ}
    (p : MvPolynomial (Fin m) (Polynomial R)) (s : ℕ) (b : Fin m →₀ ℕ) :
    ((nestedPolynomialSwap R m p).coeff s).coeff b = (p.coeff b).coeff s := by
  change ((MvPolynomial.uniqueAlgEquiv (MvPolynomial (Fin m) R) Unit
    (MvPolynomial.commAlgEquiv R (Fin m) Unit
      (MvPolynomial.mapAlgEquiv (Fin m) (MvPolynomial.uniqueAlgEquiv R Unit).symm p))).coeff s).coeff b = _
  rw [MvPolynomial.coeff_uniqueAlgEquiv, coeff_commAlgEquiv]
  rw [MvPolynomial.mapAlgEquiv_apply, MvPolynomial.coeff_map]
  change (((MvPolynomial.uniqueAlgEquiv R Unit).symm (p.coeff b)).coeff
    (Finsupp.single () s)) = _
  rw [MvPolynomial.coeff_uniqueAlgEquiv_symm]
  simp

end PiExponent.FormalMatrixBridge

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/PolynomialAssociatedLocalization.lean <==
import Mathlib.Algebra.Module.LocalizedModule.IsLocalization
import Mathlib.Algebra.Module.LocalizedModule.Submodule
import Mathlib.RingTheory.Flat.Localization
import Mathlib.RingTheory.Ideal.AssociatedPrime.Localization
import Mathlib.RingTheory.Localization.LocalizationLocalization
import Mathlib.RingTheory.Polynomial.Basic
import Mathlib.RingTheory.Regular.RegularSequence
import OAI.NumberTheory.PiExponent.LocalAlgebra.RegularPairExtObstruction

namespace OAI

noncomputable section
universe u
open IsLocalRing RingTheory.Sequence
namespace PiExponentSiegel.W58

section Flat
variable {R S : Type*} [CommRing R] [CommRing S] [Algebra R S]

theorem weaklyRegular_map_of_flat [Module.Flat R S] (rs : List R)
    (h : IsWeaklyRegular R rs) :
    IsWeaklyRegular S (rs.map (algebraMap R S)) := by
  apply (isWeaklyRegular_map_algebraMap_iff S S rs).mpr
  exact ((TensorProduct.rid R S).isWeaklyRegular_congr rs).mp
    (h.isWeaklyRegular_lTensor (M₂ := S))

theorem regular_map_of_flat_of_mem_maximalIdeal [Module.Flat R S]
    [IsLocalRing S] (rs : List R) (h : IsRegular R rs)
    (hm : ∀ r ∈ rs, algebraMap R S r ∈ maximalIdeal S) :
    IsRegular S (rs.map (algebraMap R S)) := by
  apply (IsLocalRing.isRegular_iff_isWeaklyRegular_of_subset_maximalIdeal
    (M := S) (rs := rs.map (algebraMap R S)) ?_).mpr
  · exact weaklyRegular_map_of_flat rs h.toIsWeaklyRegular
  · intro x hx
    obtain ⟨r, hr, rfl⟩ := List.mem_map.mp hx
    exact hm r hr

end Flat

section LocalQuotient
variable {R : Type*} [CommRing R]
variable (L : Type*) [CommRing L] [Algebra R L]
variable (P : Ideal R) [P.IsPrime] [IsLocalization.AtPrime L P] [IsLocalRing L]

omit [IsLocalRing L] in
theorem localized_ideal_eq_map (I : Ideal R) :
    I.localized' L P.primeCompl (Algebra.linearMap R L) =
      I.map (algebraMap R L) := by
  rw [Submodule.localized'_eq_span]
  rfl

def localizedIdealQuotientEquiv (I : Ideal R) :
    (L ⧸ I.localized' L P.primeCompl (Algebra.linearMap R L)) ≃ₗ[L]
      L ⧸ I.map (algebraMap R L) :=
  Submodule.quotEquivOfEq _ _ (localized_ideal_eq_map L P I)

theorem associatedPrime_quotient_atPrime (I : Ideal R)
    (hP : IsAssociatedPrime P (R ⧸ I)) :
    IsAssociatedPrime (maximalIdeal L) (L ⧸ I.map (algebraMap R L)) := by
  apply (localizedIdealQuotientEquiv L P I).isAssociatedPrime_iff.mp
  apply Module.associatedPrimes.mem_associatedPrimes_of_comap_mem_associatedPrimes_of_isLocalizedModule
      P.primeCompl (I.toLocalizedQuotient' L P.primeCompl (Algebra.linearMap R L))
  change IsAssociatedPrime ((maximalIdeal L).under R) (R ⧸ I)
  rwa [IsLocalization.AtPrime.under_maximalIdeal L P]

omit [P.IsPrime] in
theorem ideal_le_of_quotient_associatedPrime (I : Ideal R)
    (hP : IsAssociatedPrime P (R ⧸ I)) : I ≤ P := by
  simpa only [Submodule.annihilator_top, Ideal.annihilator_quotient] using
    hP.annihilator_le

theorem regular_list_at_associatedPrime
    (rs : List R) (hreg : IsRegular R rs)
    (hP : IsAssociatedPrime P (R ⧸ Ideal.ofList rs)) :
    IsRegular L (rs.map (algebraMap R L)) := by
  let : Module.Flat R L := IsLocalization.flat L P.primeCompl
  apply regular_map_of_flat_of_mem_maximalIdeal rs hreg
  intro r hr
  have hmem := ideal_le_of_quotient_associatedPrime P (Ideal.ofList rs) hP
    (Ideal.subset_span hr)
  change r ∈ (maximalIdeal L).under R
  rwa [IsLocalization.AtPrime.under_maximalIdeal L P]

end LocalQuotient

variable {R : Type u} [CommRing R]
variable (L : Type u) [CommRing L] [Algebra R L] [IsNoetherianRing L]
variable (P : Ideal R) [P.IsPrime] [IsLocalization.AtPrime L P]
variable [IsLocalRing L]

theorem regular_pair_localized_ext_obstruction (f g : R)
    (hreg : IsRegular R [f, g])
    (hP : IsAssociatedPrime P (R ⧸ Ideal.ofList [f, g])) :
    ∃ i : ℕ, i ≤ 2 ∧ ¬ Subsingleton
      (CategoryTheory.Abelian.Ext
        (ModuleCat.of L (L ⧸ maximalIdeal L)) (ModuleCat.of L L) i) := by
  have hr := regular_list_at_associatedPrime L P [f, g] hreg hP
  have ha := associatedPrime_quotient_atPrime L P (Ideal.ofList [f, g]) hP
  rw [Ideal.map_ofList] at ha
  simp only [List.map_cons, List.map_nil] at hr ha
  exact PiExponentJets.W18.regular_pair_associatedPrime_ext_obstruction
    (algebraMap R L f) (algebraMap R L g) hr (maximalIdeal L) ha

end PiExponentSiegel.W58

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/PolynomialCoefficientLocalization.lean <==
import Mathlib.Algebra.MvPolynomial.Equiv
import Mathlib.RingTheory.Localization.FractionRing
import Mathlib.RingTheory.MvPolynomial.Localization

namespace OAI

noncomputable section
namespace PiExponentSiegelAux.W09

variable (K : Type*) [Field K] (α β : Type*)

abbrev SplitPolynomial := MvPolynomial (α ⊕ β) K
abbrev CoefficientPolynomial := MvPolynomial β K
abbrev CoefficientFractionField := FractionRing (CoefficientPolynomial K β)
abbrev FractionCoefficientPolynomial := MvPolynomial α (CoefficientFractionField K β)

def coefficientDenominators : Submonoid (SplitPolynomial K α β) :=
  (nonZeroDivisors (CoefficientPolynomial K β)).map
    (MvPolynomial.rename (Sum.inr : β → α ⊕ β)).toRingHom

abbrev PolynomialCoefficientLocalization := Localization (coefficientDenominators K α β)

theorem coefficientRename_injective :
    Function.Injective (MvPolynomial.rename (Sum.inr : β → α ⊕ β) :
      CoefficientPolynomial K β → SplitPolynomial K α β) :=
  MvPolynomial.rename_injective _ Sum.inr_injective

@[simp] theorem mem_coefficientDenominators (p : SplitPolynomial K α β) :
    p ∈ coefficientDenominators K α β ↔
      ∃ f : CoefficientPolynomial K β, f ≠ 0 ∧ MvPolynomial.rename Sum.inr f = p := by
  simp [coefficientDenominators, Submonoid.mem_map, mem_nonZeroDivisors_iff_ne_zero]

@[simp] theorem sumAlgEquiv_coefficientRename (f : CoefficientPolynomial K β) :
    MvPolynomial.sumAlgEquiv K α β (MvPolynomial.rename Sum.inr f) = MvPolynomial.C f := by
  exact congrArg (fun g : CoefficientPolynomial K β →ₐ[K]
      MvPolynomial α (CoefficientPolynomial K β) => g f)
    (MvPolynomial.sumAlgEquiv_comp_rename_inr K α β)

theorem sumAlgEquiv_coefficientDenominators :
    (coefficientDenominators K α β).map (MvPolynomial.sumAlgEquiv K α β) =
      (nonZeroDivisors (CoefficientPolynomial K β)).map (MvPolynomial.C (σ := α)) := by
  ext y
  constructor
  · rintro ⟨x, ⟨f, hf, rfl⟩, rfl⟩
    exact ⟨f, hf, (sumAlgEquiv_coefficientRename K α β f).symm⟩
  · rintro ⟨f, hf, rfl⟩
    exact ⟨MvPolynomial.rename Sum.inr f, ⟨f, hf, rfl⟩,
      sumAlgEquiv_coefficientRename K α β f⟩

attribute [local instance] MvPolynomial.algebraMvPolynomial

local instance coefficientPolynomial_scalarTower :
    IsScalarTower K (MvPolynomial α (CoefficientPolynomial K β))
      (FractionCoefficientPolynomial K α β) :=
  IsScalarTower.of_algebraMap_eq (fun c => by
    change MvPolynomial.C (algebraMap K (CoefficientFractionField K β) c) =
      MvPolynomial.map
        (algebraMap (CoefficientPolynomial K β) (CoefficientFractionField K β))
        (MvPolynomial.C (MvPolynomial.C c))
    rw [MvPolynomial.map_C]
    exact congrArg (MvPolynomial.C (σ := α))
      (IsScalarTower.algebraMap_apply K (CoefficientPolynomial K β)
        (CoefficientFractionField K β) c))

def polynomialCoefficientLocalizationEquiv :
    PolynomialCoefficientLocalization K α β ≃ₐ[K] FractionCoefficientPolynomial K α β :=
  IsLocalization.algEquivOfAlgEquiv
    (PolynomialCoefficientLocalization K α β) (FractionCoefficientPolynomial K α β)
    (MvPolynomial.sumAlgEquiv K α β) (sumAlgEquiv_coefficientDenominators K α β)

@[simp] theorem polynomialCoefficientLocalizationEquiv_algebraMap
    (p : SplitPolynomial K α β) :
    polynomialCoefficientLocalizationEquiv K α β
      (algebraMap (SplitPolynomial K α β) (PolynomialCoefficientLocalization K α β) p) =
      MvPolynomial.map
        (algebraMap (CoefficientPolynomial K β) (CoefficientFractionField K β))
        (MvPolynomial.sumAlgEquiv K α β p) :=
  IsLocalization.algEquivOfAlgEquiv_eq (sumAlgEquiv_coefficientDenominators K α β) p

@[simp] theorem polynomialCoefficientLocalizationEquiv_X_inl (i : α) :
    polynomialCoefficientLocalizationEquiv K α β
      (algebraMap (SplitPolynomial K α β) (PolynomialCoefficientLocalization K α β)
        (MvPolynomial.X (Sum.inl i))) = MvPolynomial.X i := by
  rw [polynomialCoefficientLocalizationEquiv_algebraMap]
  rw [MvPolynomial.sumAlgEquiv_X_inl, MvPolynomial.map_X]

@[simp] theorem polynomialCoefficientLocalizationEquiv_X_inr (j : β) :
    polynomialCoefficientLocalizationEquiv K α β
      (algebraMap (SplitPolynomial K α β) (PolynomialCoefficientLocalization K α β)
        (MvPolynomial.X (Sum.inr j))) =
      MvPolynomial.C (algebraMap (CoefficientPolynomial K β) (CoefficientFractionField K β)
        (MvPolynomial.X j)) := by
  rw [polynomialCoefficientLocalizationEquiv_algebraMap]
  rw [MvPolynomial.sumAlgEquiv_X_inr, MvPolynomial.map_C]

@[simp] theorem polynomialCoefficientLocalizationEquiv_coefficient
    (f : CoefficientPolynomial K β) :
    polynomialCoefficientLocalizationEquiv K α β
      (algebraMap (SplitPolynomial K α β) (PolynomialCoefficientLocalization K α β)
        (MvPolynomial.rename Sum.inr f)) =
      MvPolynomial.C (algebraMap (CoefficientPolynomial K β) (CoefficientFractionField K β) f) := by
  rw [polynomialCoefficientLocalizationEquiv_algebraMap,
    sumAlgEquiv_coefficientRename, MvPolynomial.map_C]

theorem polynomialCoefficientLocalizationEquiv_mk'
    (p : SplitPolynomial K α β) (s : coefficientDenominators K α β) :
    polynomialCoefficientLocalizationEquiv K α β
      (IsLocalization.mk' (PolynomialCoefficientLocalization K α β) p s) =
      IsLocalization.mk' (FractionCoefficientPolynomial K α β)
        (MvPolynomial.sumAlgEquiv K α β p)
        ⟨MvPolynomial.sumAlgEquiv K α β s,
          (sumAlgEquiv_coefficientDenominators K α β) ▸
            Submonoid.mem_map_of_mem (MvPolynomial.sumAlgEquiv K α β) s.property⟩ :=
  IsLocalization.algEquivOfAlgEquiv_mk' (sumAlgEquiv_coefficientDenominators K α β) p s

theorem coefficientDenominator_isUnit (f : CoefficientPolynomial K β) (hf : f ≠ 0) :
    IsUnit (algebraMap (SplitPolynomial K α β) (PolynomialCoefficientLocalization K α β)
      (MvPolynomial.rename Sum.inr f)) := by
  exact IsLocalization.map_units (PolynomialCoefficientLocalization K α β)
    ⟨MvPolynomial.rename Sum.inr f, (mem_coefficientDenominators K α β _).mpr ⟨f, hf, rfl⟩⟩

end PiExponentSiegelAux.W09

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/PolynomialCoordinateMinpolyQuotient.lean <==
import Mathlib.Algebra.MvPolynomial.Equiv
import Mathlib.RingTheory.AdjoinRoot
import Mathlib.RingTheory.Polynomial.Quotient

namespace OAI

namespace PiExponentSiegel.W08

open Polynomial

variable {K : Type*} [Field K]

noncomputable def coordinatePolynomialSplit (n : ℕ) :
    MvPolynomial (Fin (n + 1)) K ≃ₐ[K] Polynomial (MvPolynomial (Fin n) K) :=
  MvPolynomial.finSuccEquiv K n

noncomputable def coordinateCoefficientSplit (n : ℕ) :
    MvPolynomial (Fin (n + 1)) K ≃ₐ[K] MvPolynomial (Fin n) K[X] :=
  (MvPolynomial.renameEquiv K (_root_.finSuccEquiv n)).trans
    (MvPolynomial.optionEquivRight K (Fin n))

@[simp] theorem coordinateCoefficientSplit_X_zero (n : ℕ) :
    coordinateCoefficientSplit (K := K) n (MvPolynomial.X 0) = MvPolynomial.C Polynomial.X := by
  simp [coordinateCoefficientSplit]

@[simp] theorem coordinateCoefficientSplit_X_succ (n : ℕ) (i : Fin n) :
    coordinateCoefficientSplit (K := K) n (MvPolynomial.X i.succ) = MvPolynomial.X i := by
  simp [coordinateCoefficientSplit]

@[simp] theorem coordinateCoefficientSplit_C (n : ℕ) (a : K) :
    coordinateCoefficientSplit n (MvPolynomial.C a) = MvPolynomial.C (Polynomial.C a) := by
  simp [coordinateCoefficientSplit]

theorem coordinateCoefficientSplit_aeval (n : ℕ) (f : K[X]) :
    coordinateCoefficientSplit n (Polynomial.aeval (MvPolynomial.X (0 : Fin (n+1))) f) =
      MvPolynomial.C f := by
  have h : (coordinateCoefficientSplit (K := K) n).toAlgHom.comp
      (Polynomial.aeval (MvPolynomial.X (0 : Fin (n+1)))) =
      IsScalarTower.toAlgHom K K[X] (MvPolynomial (Fin n) K[X]) := by
    apply Polynomial.algHom_ext
    change coordinateCoefficientSplit n
      (Polynomial.aeval (MvPolynomial.X (0 : Fin (n+1))) Polynomial.X) =
      MvPolynomial.C Polynomial.X
    rw [Polynomial.aeval_X, coordinateCoefficientSplit_X_zero]
  exact AlgHom.congr_fun h f

noncomputable def coordinateMinpolyIdeal (n : ℕ) (f : K[X]) :
    Ideal (MvPolynomial (Fin (n + 1)) K) :=
  Ideal.span {Polynomial.aeval (MvPolynomial.X (0 : Fin (n+1))) f}

theorem coordinateMinpolyIdeal_map (n : ℕ) (f : K[X]) :
    (coordinateMinpolyIdeal n f).map (coordinateCoefficientSplit n).toRingEquiv.toRingHom =
      (Ideal.span {f}).map (MvPolynomial.C : K[X] →+* MvPolynomial (Fin n) K[X]) := by
  simp only [coordinateMinpolyIdeal, Ideal.map_span, Set.image_singleton]
  congr 1
  exact congrArg Set.singleton (coordinateCoefficientSplit_aeval n f)

noncomputable def coefficientAdjoinRootQuotientEquiv (n : ℕ) (f : K[X]) :
    (MvPolynomial (Fin n) K[X] ⧸
      (Ideal.span {f}).map (MvPolynomial.C : K[X] →+* MvPolynomial (Fin n) K[X])) ≃ₐ[K]
      MvPolynomial (Fin n) (AdjoinRoot f) :=
  ((MvPolynomial.quotientEquivQuotientMvPolynomial
    (σ := Fin n) (Ideal.span {f} : Ideal K[X])).symm).restrictScalars K

@[simp] theorem coefficientAdjoinRootQuotientEquiv_mk (n : ℕ) (f : K[X])
    (p : MvPolynomial (Fin n) K[X]) :
    coefficientAdjoinRootQuotientEquiv n f (Ideal.Quotient.mk _ p) =
      MvPolynomial.map (AdjoinRoot.mk f) p := by
  rw [MvPolynomial.map_eq_eval₂Hom_C_comp]
  rfl

noncomputable def coordinateMinpolyQuotientEquiv (n : ℕ) (f : K[X]) :
    (MvPolynomial (Fin (n + 1)) K ⧸ coordinateMinpolyIdeal n f) ≃ₐ[K]
      MvPolynomial (Fin n) (AdjoinRoot f) :=
  (Ideal.quotientEquivAlg (coordinateMinpolyIdeal n f) _
    (coordinateCoefficientSplit n) (coordinateMinpolyIdeal_map n f).symm).trans
      (coefficientAdjoinRootQuotientEquiv n f)

theorem coordinateMinpolyQuotientEquiv_mk (n : ℕ) (f : K[X])
    (p : MvPolynomial (Fin (n+1)) K) :
    coordinateMinpolyQuotientEquiv n f (Ideal.Quotient.mk _ p) =
      MvPolynomial.map (AdjoinRoot.mk f) (coordinateCoefficientSplit n p) := by
  change coefficientAdjoinRootQuotientEquiv n f
    (Ideal.Quotient.mk _ (coordinateCoefficientSplit n p)) = _
  exact coefficientAdjoinRootQuotientEquiv_mk n f (coordinateCoefficientSplit n p)

@[simp] theorem coordinateMinpolyQuotientEquiv_X_zero (n : ℕ) (f : K[X]) :
    coordinateMinpolyQuotientEquiv n f (Ideal.Quotient.mk _ (MvPolynomial.X 0)) =
      MvPolynomial.C (AdjoinRoot.root f) := by
  rw [coordinateMinpolyQuotientEquiv_mk, coordinateCoefficientSplit_X_zero]
  simp

@[simp] theorem coordinateMinpolyQuotientEquiv_X_succ (n : ℕ) (f : K[X]) (i : Fin n) :
    coordinateMinpolyQuotientEquiv n f (Ideal.Quotient.mk _ (MvPolynomial.X i.succ)) =
      MvPolynomial.X i := by
  rw [coordinateMinpolyQuotientEquiv_mk, coordinateCoefficientSplit_X_succ]
  simp

@[simp] theorem coordinateMinpolyQuotientEquiv_C (n : ℕ) (f : K[X]) (a : K) :
    coordinateMinpolyQuotientEquiv n f (Ideal.Quotient.mk _ (MvPolynomial.C a)) =
      MvPolynomial.C (algebraMap K (AdjoinRoot f) a) := by
  rw [coordinateMinpolyQuotientEquiv_mk, coordinateCoefficientSplit_C]
  simp

theorem coordinateMinpolyIdeal_le_of_mem_contraction (n : ℕ) (f : K[X])
    (m : Ideal (MvPolynomial (Fin (n+1)) K))
    (hf : f ∈ m.comap (Polynomial.aeval (MvPolynomial.X (0 : Fin (n+1)))).toRingHom) :
    coordinateMinpolyIdeal n f ≤ m := by
  apply Ideal.span_le.mpr
  intro p hp
  obtain rfl := Set.mem_singleton_iff.mp hp
  exact hf

end PiExponentSiegel.W08

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/PolynomialCumulative.lean <==
import Mathlib.Algebra.Polynomial.Degree.Lemmas
import Mathlib.NumberTheory.BernoulliPolynomials
import Mathlib.Tactic

namespace OAI

namespace PiExponentJets.W24

open Polynomial Finset

noncomputable def powerPrefixPolynomial (d : ℕ) : Polynomial ℚ :=
  C ((d + 1 : ℚ)⁻¹) * (Polynomial.bernoulli (d + 1) - C (_root_.bernoulli (d + 1)))

theorem powerPrefixPolynomial_eval (d n : ℕ) :
    (powerPrefixPolynomial d).eval (n : ℚ) = ∑ j ∈ range n, (j : ℚ) ^ d := by
  rw [powerPrefixPolynomial, eval_mul, eval_C, eval_sub, eval_C]
  rw [← Polynomial.sum_range_pow_eq_bernoulli_sub n d]
  have hd : (d + 1 : ℚ) ≠ 0 := by positivity
  exact inv_mul_cancel_left₀ hd _

theorem powerPrefixPolynomial_degree_le (d : ℕ) :
    (powerPrefixPolynomial d).natDegree ≤ d + 1 := by
  apply natDegree_le_iff_coeff_eq_zero.mpr
  intro j hj
  have hj0 : j ≠ 0 := by omega
  simp only [powerPrefixPolynomial, coeff_C_mul, coeff_sub,
    Polynomial.coeff_bernoulli, ite_eq_right (by omega : ¬j ≤ d + 1),
    coeff_C, ite_eq_right hj0, sub_zero, mul_zero]

theorem powerPrefixPolynomial_top_coefficient (d : ℕ) :
    (powerPrefixPolynomial d).coeff (d + 1) = (d + 1 : ℚ)⁻¹ := by
  simp [powerPrefixPolynomial, coeff_C_mul, Polynomial.coeff_bernoulli]

noncomputable def polynomialPrefix (p : Polynomial ℚ) : Polynomial ℚ :=
  ∑ i ∈ range (p.natDegree + 1), C (p.coeff i) * powerPrefixPolynomial i

theorem polynomialPrefix_eval (p : Polynomial ℚ) (n : ℕ) :
    (polynomialPrefix p).eval (n : ℚ) = ∑ j ∈ range n, p.eval (j : ℚ) := by
  simp only [polynomialPrefix, eval_finsetSum, eval_mul, eval_C,
    powerPrefixPolynomial_eval, Finset.mul_sum]
  rw [Finset.sum_comm]
  apply Finset.sum_congr rfl
  intro j _
  exact (Polynomial.eval_eq_sum_range (p := p) (j : ℚ)).symm

theorem polynomialPrefix_degree_le (p : Polynomial ℚ) :
    (polynomialPrefix p).natDegree ≤ p.natDegree + 1 := by
  apply Polynomial.natDegree_sum_le_of_forall_le
  intro i hi
  exact (natDegree_C_mul_le _ _).trans
    ((powerPrefixPolynomial_degree_le i).trans (by
      have hii := Finset.mem_range.mp hi
      omega))

theorem polynomialPrefix_top_coefficient (p : Polynomial ℚ) :
    (polynomialPrefix p).coeff (p.natDegree + 1) =
      p.leadingCoeff * (p.natDegree + 1 : ℚ)⁻¹ := by
  rw [polynomialPrefix, finsetSum_coeff]
  rw [Finset.sum_eq_single p.natDegree]
  · rw [coeff_C_mul, powerPrefixPolynomial_top_coefficient, coeff_natDegree]
  · intro i hi hne
    have hz : (powerPrefixPolynomial i).coeff (p.natDegree + 1) = 0 :=
      coeff_eq_zero_of_natDegree_lt ((powerPrefixPolynomial_degree_le i).trans_lt (by
        have hii := Finset.mem_range.mp hi
        omega))
    rw [coeff_C_mul, hz, mul_zero]
  · intro h
    exact (h (Finset.mem_range.mpr (Nat.lt_succ_self _))).elim

theorem polynomialPrefix_natDegree (p : Polynomial ℚ) (hp : p ≠ 0) :
    (polynomialPrefix p).natDegree = p.natDegree + 1 := by
  apply natDegree_eq_of_le_of_coeff_ne_zero (polynomialPrefix_degree_le p)
  rw [polynomialPrefix_top_coefficient]
  exact mul_ne_zero (leadingCoeff_ne_zero.mpr hp) (inv_ne_zero (by positivity))

theorem exists_eventual_cumulative_polynomial
    (values : ℕ → ℕ) (p : Polynomial ℚ) (hp0 : p ≠ 0) (N : ℕ)
    (hp : ∀ n : ℕ, N ≤ n → p.eval (n : ℚ) = (values n : ℚ)) :
    ∃ q : Polynomial ℚ, q.natDegree = p.natDegree + 1 ∧
      ∀ n : ℕ, N ≤ n → q.eval (n : ℚ) =
        ((∑ j ∈ range (n + 1), values j : ℕ) : ℚ) := by
  let c : ℚ := (∑ j ∈ range N, (values j : ℚ)) - (polynomialPrefix p).eval (N : ℚ)
  let q : Polynomial ℚ := (polynomialPrefix p).comp (X + C 1) + C c
  have hsum (m : ℕ) (hm : N ≤ m) :
      (polynomialPrefix p).eval (m : ℚ) + c = ∑ j ∈ range m, (values j : ℚ) := by
    induction m, hm using Nat.le_induction with
    | base => simp [c]
    | succ m hm ih =>
        rw [polynomialPrefix_eval, Finset.sum_range_succ,
          ← polynomialPrefix_eval, hp m hm, Finset.sum_range_succ]
        linarith
  refine ⟨q, ?_, ?_⟩
  · simp only [q, natDegree_add_C, natDegree_comp, natDegree_X, mul_one,
      polynomialPrefix_natDegree p hp0]
  · intro n hn
    simpa only [q, eval_add, eval_comp, eval_X, eval_C, Nat.cast_add, Nat.cast_one,
      Nat.cast_sum] using hsum (n + 1) (by omega)

end PiExponentJets.W24

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/PolynomialFrame.lean <==
import Mathlib.Algebra.MvPolynomial.PDeriv
import Mathlib.Basic.Complex.Basic
import Mathlib.Tactic.Ring
import OAI.NumberTheory.PiExponent.Polynomials.PolynomialFrameDegree

namespace OAI

namespace PiExponentApprox

noncomputable section

abbrev FramePolynomial (m : ℕ) := MvPolynomial (Fin (m + 1)) ℂ

def logarithmicDerivation (m : ℕ) :
    Derivation ℂ (FramePolynomial m) (FramePolynomial m) :=
  (MvPolynomial.X (0 : Fin (m + 1)) : FramePolynomial m) •
    MvPolynomial.pderiv (R := ℂ) (0 : Fin (m + 1)) +
    ∑ i : Fin m, MvPolynomial.pderiv (R := ℂ) i.succ

def polynomialFrame (m : ℕ) (i : Fin (m + 1)) :
    Derivation ℂ (FramePolynomial m) (FramePolynomial m) :=
  if i = 0 then logarithmicDerivation m else MvPolynomial.pderiv i

theorem derivation_finset_sum_apply {α : Type*} (m : ℕ) (s : Finset α)
    (D : α → Derivation ℂ (FramePolynomial m) (FramePolynomial m))
    (p : FramePolynomial m) : (∑ a ∈ s, D a) p = ∑ a ∈ s, D a p := by
  classical
  induction s using Finset.induction_on with
  | empty => simp only [Finset.sum_empty, Derivation.zero_apply]
  | @insert a s ha ih =>
      rw [Finset.sum_insert ha, Finset.sum_insert ha, Derivation.add_apply, ih]

@[simp] theorem logarithmicDerivation_apply (m : ℕ) (p : FramePolynomial m) :
    logarithmicDerivation m p =
      MvPolynomial.X (0 : Fin (m + 1)) * MvPolynomial.pderiv 0 p +
        ∑ i : Fin m, MvPolynomial.pderiv i.succ p := by
  simp only [logarithmicDerivation, Derivation.add_apply, Derivation.smul_apply,
    derivation_finset_sum_apply, smul_eq_mul]

@[simp] theorem polynomialFrame_zero (m : ℕ) :
    polynomialFrame m 0 = logarithmicDerivation m := by
  simp only [polynomialFrame, ite_true]

@[simp] theorem polynomialFrame_pos (m : ℕ) (i : Fin (m + 1)) (hi : i ≠ 0) :
    polynomialFrame m i = MvPolynomial.pderiv i := by
  simp only [polynomialFrame, ite_eq_right hi]

theorem polynomial_pderiv_commute (m : ℕ) (i j : Fin (m + 1))
    (p : FramePolynomial m) :
    MvPolynomial.pderiv i (MvPolynomial.pderiv j p) =
      MvPolynomial.pderiv j (MvPolynomial.pderiv i p) := by
  by_cases hij : i = j
  · subst j
    rfl
  · apply MvPolynomial.ext
    intro d
    simp only [MvPolynomial.coeff_pderiv, Finsupp.add_apply,
      Finsupp.single_apply, ite_eq_right hij, ite_eq_right (Ne.symm hij),
      add_zero]
    rw [show d + Finsupp.single i 1 + Finsupp.single j 1 =
      d + Finsupp.single j 1 + Finsupp.single i 1 by ac_rfl]
    ring

theorem pderiv_logarithmicDerivation_commute (m : ℕ) (i : Fin (m + 1))
    (hi : i ≠ 0) (p : FramePolynomial m) :
    MvPolynomial.pderiv i (logarithmicDerivation m p) =
      logarithmicDerivation m (MvPolynomial.pderiv i p) := by
  have hEuler :
      MvPolynomial.pderiv i
        (MvPolynomial.X (0 : Fin (m + 1)) * MvPolynomial.pderiv 0 p) =
      MvPolynomial.X (0 : Fin (m + 1)) *
        MvPolynomial.pderiv 0 (MvPolynomial.pderiv i p) := by
    rw [MvPolynomial.pderiv_mul, MvPolynomial.pderiv_X_of_ne (Ne.symm hi),
      zero_mul, zero_add, polynomial_pderiv_commute m i 0 p]
  have hSum : MvPolynomial.pderiv i (∑ j : Fin m, MvPolynomial.pderiv j.succ p) =
      ∑ j : Fin m, MvPolynomial.pderiv j.succ (MvPolynomial.pderiv i p) := by
    rw [map_sum]
    apply Finset.sum_congr rfl
    intro j _
    exact polynomial_pderiv_commute m i j.succ p
  rw [logarithmicDerivation_apply, map_add, hEuler, hSum]
  exact (logarithmicDerivation_apply m (MvPolynomial.pderiv i p)).symm

theorem polynomialFrame_commute (m : ℕ) (i j : Fin (m + 1))
    (p : FramePolynomial m) :
    polynomialFrame m i (polynomialFrame m j p) =
      polynomialFrame m j (polynomialFrame m i p) := by
  by_cases hi : i = 0
  · subst i
    by_cases hj : j = 0
    · subst j
      rfl
    · rw [polynomialFrame_zero, polynomialFrame_pos m j hj]
      exact (pderiv_logarithmicDerivation_commute m j hj p).symm
  · by_cases hj : j = 0
    · subst j
      rw [polynomialFrame_zero, polynomialFrame_pos m i hi]
      exact pderiv_logarithmicDerivation_commute m i hi p
    · rw [polynomialFrame_pos m i hi, polynomialFrame_pos m j hj]
      exact polynomial_pderiv_commute m i j p

@[simp] theorem polynomialFrame_add (m : ℕ) (i : Fin (m + 1))
    (p q : FramePolynomial m) :
    polynomialFrame m i (p + q) = polynomialFrame m i p + polynomialFrame m i q :=
  map_add _ _ _

theorem polynomialFrame_mul (m : ℕ) (i : Fin (m + 1))
    (p q : FramePolynomial m) :
    polynomialFrame m i (p * q) =
      polynomialFrame m i p * q + p * polynomialFrame m i q := by
  rw [Derivation.leibniz]
  simp only [smul_eq_mul]
  ring

@[simp] theorem polynomialFrame_C (m : ℕ) (i : Fin (m + 1)) (a : ℂ) :
    polynomialFrame m i (MvPolynomial.C a) = 0 := by
  rw [MvPolynomial.C_eq_algebraMap]
  exact Derivation.map_algebraMap _ a

theorem HasWeightedDegreeLE.logarithmicDerivation {m : ℕ}
    {w : Fin (m + 1) → ℝ} {N : ℝ} {p : FramePolynomial m}
    (hp : HasWeightedDegreeLE w N p) (hw : ∀ i, 0 ≤ w i) :
    HasWeightedDegreeLE w N (PiExponentApprox.logarithmicDerivation m p) := by
  rw [logarithmicDerivation_apply]
  apply (hp.X_mul_pderiv 0).add
  exact HasWeightedDegreeLE.sum Finset.univ _
    (fun i _ => hp.pderiv_preserves i.succ (hw i.succ))

theorem HasWeightedDegreeLE.polynomialFrame {m : ℕ}
    {w : Fin (m + 1) → ℝ} {N : ℝ} {p : FramePolynomial m}
    (hp : HasWeightedDegreeLE w N p) (hw : ∀ i, 0 ≤ w i) (i : Fin (m + 1)) :
    HasWeightedDegreeLE w N (PiExponentApprox.polynomialFrame m i p) := by
  by_cases hi : i = 0
  · subst i
    rw [polynomialFrame_zero]
    exact hp.logarithmicDerivation hw
  · rw [polynomialFrame_pos m i hi]
    exact hp.pderiv_preserves i (hw i)

def polynomialFrameWord (m : ℕ) (word : List (Fin (m + 1)))
    (p : FramePolynomial m) : FramePolynomial m :=
  word.foldr (fun i q => polynomialFrame m i q) p

@[simp] theorem polynomialFrameWord_nil (m : ℕ) (p : FramePolynomial m) :
    polynomialFrameWord m [] p = p := rfl

@[simp] theorem polynomialFrameWord_cons (m : ℕ) (i : Fin (m + 1))
    (word : List (Fin (m + 1))) (p : FramePolynomial m) :
    polynomialFrameWord m (i :: word) p =
      polynomialFrame m i (polynomialFrameWord m word p) := rfl

theorem polynomialFrame_commute_word (m : ℕ) (i : Fin (m + 1))
    (word : List (Fin (m + 1))) (p : FramePolynomial m) :
    polynomialFrame m i (polynomialFrameWord m word p) =
      polynomialFrameWord m word (polynomialFrame m i p) := by
  induction word with
  | nil => rfl
  | cons j word ih =>
      rw [polynomialFrameWord_cons, polynomialFrameWord_cons,
        polynomialFrame_commute m i j, ih]

theorem HasWeightedDegreeLE.polynomialFrameWord {m : ℕ}
    {w : Fin (m + 1) → ℝ} {N : ℝ} {p : FramePolynomial m}
    (hp : HasWeightedDegreeLE w N p) (hw : ∀ i, 0 ≤ w i)
    (word : List (Fin (m + 1))) :
    HasWeightedDegreeLE w N (PiExponentApprox.polynomialFrameWord m word p) := by
  induction word with
  | nil => exact hp
  | cons i word ih => exact ih.polynomialFrame hw i

end
end PiExponentApprox

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/PolynomialFrameDegree.lean <==
import Mathlib.Algebra.MvPolynomial.PDeriv
import Mathlib.Basic.Complex.Basic

namespace OAI

namespace PiExponentApprox

noncomputable section

open MvPolynomial

def monomialWeight {m : ℕ} (w : Fin (m + 1) → ℝ)
    (d : Fin (m + 1) →₀ ℕ) : ℝ :=
  ∑ i, (d i : ℝ) * w i

def HasWeightedDegreeLE {m : ℕ} (w : Fin (m + 1) → ℝ) (N : ℝ)
    (p : MvPolynomial (Fin (m + 1)) ℂ) : Prop :=
  ∀ d ∈ p.support, monomialWeight w d ≤ N

theorem monomialWeight_add {m : ℕ} (w : Fin (m + 1) → ℝ)
    (d e : Fin (m + 1) →₀ ℕ) :
    monomialWeight w (d + e) = monomialWeight w d + monomialWeight w e := by
  simp [monomialWeight, Finsupp.add_apply, Nat.cast_add, add_mul, Finset.sum_add_distrib]

theorem monomialWeight_single {m : ℕ} (w : Fin (m + 1) → ℝ)
    (i : Fin (m + 1)) : monomialWeight w (Finsupp.single i 1) = w i := by
  classical
  simp [monomialWeight, Finsupp.single_apply]

theorem HasWeightedDegreeLE.zero {m : ℕ} (w : Fin (m + 1) → ℝ) (N : ℝ) :
    HasWeightedDegreeLE w N (0 : MvPolynomial (Fin (m + 1)) ℂ) := by
  simp [HasWeightedDegreeLE]

theorem HasWeightedDegreeLE.mono {m : ℕ} {w : Fin (m + 1) → ℝ} {N M : ℝ}
    {p : MvPolynomial (Fin (m + 1)) ℂ} (hp : HasWeightedDegreeLE w N p)
    (hNM : N ≤ M) : HasWeightedDegreeLE w M p :=
  fun d hd => (hp d hd).trans hNM

theorem HasWeightedDegreeLE.add {m : ℕ} {w : Fin (m + 1) → ℝ} {N : ℝ}
    {p q : MvPolynomial (Fin (m + 1)) ℂ}
    (hp : HasWeightedDegreeLE w N p) (hq : HasWeightedDegreeLE w N q) :
    HasWeightedDegreeLE w N (p + q) := by
  intro d hd
  rcases Finset.mem_union.mp (MvPolynomial.support_add hd) with hd | hd
  · exact hp d hd
  · exact hq d hd

theorem HasWeightedDegreeLE.sum {m : ℕ} {α : Type*} {w : Fin (m + 1) → ℝ}
    {N : ℝ} (s : Finset α) (p : α → MvPolynomial (Fin (m + 1)) ℂ)
    (hp : ∀ a ∈ s, HasWeightedDegreeLE w N (p a)) :
    HasWeightedDegreeLE w N (∑ a ∈ s, p a) := by
  classical
  induction s using Finset.induction_on with
  | empty => simpa using HasWeightedDegreeLE.zero w N
  | @insert a s ha ih =>
      rw [Finset.sum_insert ha]
      exact (hp a (Finset.mem_insert_self a s)).add
        (ih (fun b hb => hp b (Finset.mem_insert_of_mem hb)))

theorem pderiv_support_shift {m : ℕ} (i : Fin (m + 1))
    (p : MvPolynomial (Fin (m + 1)) ℂ) (d : Fin (m + 1) →₀ ℕ)
    (hd : d ∈ (MvPolynomial.pderiv i p).support) : d + Finsupp.single i 1 ∈ p.support := by
  apply MvPolynomial.mem_support_iff.mpr
  intro hz
  have hcoeff := MvPolynomial.mem_support_iff.mp hd
  apply hcoeff
  rw [MvPolynomial.coeff_pderiv, hz, zero_mul]

theorem HasWeightedDegreeLE.pderiv {m : ℕ} {w : Fin (m + 1) → ℝ} {N : ℝ}
    {p : MvPolynomial (Fin (m + 1)) ℂ} (hp : HasWeightedDegreeLE w N p)
    (i : Fin (m + 1)) : HasWeightedDegreeLE w (N - w i) (MvPolynomial.pderiv i p) := by
  intro d hd
  apply (le_sub_iff_add_le).mpr
  have h := hp (d + Finsupp.single i 1) (pderiv_support_shift i p d hd)
  simpa only [monomialWeight_add, monomialWeight_single] using h

theorem HasWeightedDegreeLE.X_mul {m : ℕ} {w : Fin (m + 1) → ℝ} {N : ℝ}
    {p : MvPolynomial (Fin (m + 1)) ℂ} (hp : HasWeightedDegreeLE w N p)
    (i : Fin (m + 1)) : HasWeightedDegreeLE w (N + w i) (MvPolynomial.X i * p) := by
  intro d hd
  have hsupp := MvPolynomial.support_X_mul i p
  rw [hsupp] at hd
  obtain ⟨e, he, hed⟩ := Finset.mem_map.mp hd
  have heq : Finsupp.single i 1 + e = d := hed
  rw [← heq, monomialWeight_add, monomialWeight_single, add_comm (w i)]
  exact add_le_add (hp e he) (le_refl (w i))

theorem HasWeightedDegreeLE.X_mul_pderiv {m : ℕ} {w : Fin (m + 1) → ℝ} {N : ℝ}
    {p : MvPolynomial (Fin (m + 1)) ℂ} (hp : HasWeightedDegreeLE w N p)
    (i : Fin (m + 1)) : HasWeightedDegreeLE w N (MvPolynomial.X i * MvPolynomial.pderiv i p) := by
  simpa only [sub_add_cancel] using (hp.pderiv i).X_mul i

theorem HasWeightedDegreeLE.pderiv_preserves {m : ℕ} {w : Fin (m + 1) → ℝ}
    {N : ℝ} {p : MvPolynomial (Fin (m + 1)) ℂ}
    (hp : HasWeightedDegreeLE w N p) (i : Fin (m + 1)) (hi : 0 ≤ w i) :
    HasWeightedDegreeLE w N (MvPolynomial.pderiv i p) :=
  (hp.pderiv i).mono (sub_le_self N hi)

end

end PiExponentApprox

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/PolynomialGrowthRanks.lean <==
import Mathlib.Algebra.Order.Antidiag.FinsuppEquiv
import Mathlib.Data.Nat.Choose.Sum
import Mathlib.LinearAlgebra.Dimension.StrongRankCondition
import Mathlib.RingTheory.MvPolynomial.Basic
import Mathlib.RingTheory.Polynomial.HilbertPoly
import Mathlib.Tactic

namespace OAI

open scoped BigOperators

namespace PiExponentJets.W32

def exponentBall (d n : ℕ) : Finset (Fin d →₀ ℕ) :=
  (Finset.range (n + 1)).biUnion fun m => (Finset.univ : Finset (Fin d)).finsuppAntidiag m

@[simp] theorem mem_exponentBall (d n : ℕ) (a : Fin d →₀ ℕ) :
    a ∈ exponentBall d n ↔ a.sum (fun _ e => e) ≤ n := by
  simp only [exponentBall, Finset.mem_biUnion, Finset.mem_range,
    Finset.mem_finsuppAntidiag', Finset.subset_univ, and_true]
  constructor
  · rintro ⟨m, hm, hsum⟩
    omega
  · intro h
    exact ⟨a.sum (fun _ e => e), by omega, rfl⟩

theorem card_exponentBall (d n : ℕ) : (exponentBall d n).card = (n + d).choose d := by
  classical
  have hdis : (↑(Finset.range (n + 1)) : Set ℕ).PairwiseDisjoint
      (fun m => (Finset.univ : Finset (Fin d)).finsuppAntidiag m) := by
    intro i hi j hj hij
    apply Finset.disjoint_left.mpr
    intro a hai haj
    have hi' := (Finset.mem_finsuppAntidiag'.mp hai).1
    have hj' := (Finset.mem_finsuppAntidiag'.mp haj).1
    exact hij (hi'.symm.trans hj')
  rw [exponentBall, Finset.card_biUnion hdis]
  simp_rw [Finset.card_finsuppAntidiag_nat_eq_multichoose, Finset.card_univ, Fintype.card_fin]
  exact Nat.sum_range_multichoose n d

theorem finrank_restrictTotalDegree (k : Type*) [Field k] (d n : ℕ) :
    Module.finrank k (MvPolynomial.restrictTotalDegree (Fin d) k n) = (n + d).choose d := by
  classical
  have hs : {a : Fin d →₀ ℕ | a.sum (fun _ e => e) ≤ n} =
      (↑(exponentBall d n) : Set (Fin d →₀ ℕ)) := by
    ext a
    simp only [Set.mem_ofPred_eq, Finset.mem_coe, mem_exponentBall]
  change Module.finrank k (MvPolynomial.restrictSupport k
    {a : Fin d →₀ ℕ | a.sum (fun _ e => e) ≤ n}) = _
  rw [hs, ← card_exponentBall]
  let b : Module.Basis (exponentBall d n) k
      (MvPolynomial.restrictSupport k
        (↑(exponentBall d n) : Set (Fin d →₀ ℕ))) :=
    MvPolynomial.basisRestrictSupport k
      (↑(exponentBall d n) : Set (Fin d →₀ ℕ))
  exact Module.finrank_eq_card_finset_basis b

noncomputable def polynomialGrowth (d : ℕ) : Polynomial ℚ :=
  Polynomial.preHilbertPoly ℚ d 0

@[simp] theorem polynomialGrowth_eval (d n : ℕ) :
    (polynomialGrowth d).eval (n : ℚ) = ((n + d).choose d : ℚ) := by
  simpa [polynomialGrowth] using
    Polynomial.preHilbertPoly_eq_choose_add_sub ℚ d (k := 0) (n := n) (Nat.zero_le (n + d))

theorem polynomialGrowth_eval_finrank (k : Type*) [Field k] (d n : ℕ) :
    (polynomialGrowth d).eval (n : ℚ) =
      (Module.finrank k (MvPolynomial.restrictTotalDegree (Fin d) k n) : ℚ) := by
  rw [polynomialGrowth_eval, finrank_restrictTotalDegree]

@[simp] theorem polynomialGrowth_natDegree (d : ℕ) :
    (polynomialGrowth d).natDegree = d :=
  Polynomial.natDegree_preHilbertPoly ℚ d 0

theorem polynomialGrowth_leadingCoeff (d : ℕ) :
    (polynomialGrowth d).leadingCoeff = (d.factorial : ℚ)⁻¹ :=
  Polynomial.leadingCoeff_preHilbertPoly ℚ d 0

theorem polynomialGrowth_leadingCoeff_pos (d : ℕ) :
    0 < (polynomialGrowth d).leadingCoeff := by
  rw [polynomialGrowth_leadingCoeff]
  positivity

theorem exists_polynomialGrowth (k : Type*) [Field k] (d : ℕ) :
    ∃ b : Polynomial ℚ,
      (∀ n : ℕ, b.eval (n : ℚ) =
        (Module.finrank k (MvPolynomial.restrictTotalDegree (Fin d) k n) : ℚ)) ∧
      b.natDegree = d ∧ 0 < b.leadingCoeff := by
  exact ⟨polynomialGrowth d, polynomialGrowth_eval_finrank k d,
    polynomialGrowth_natDegree d, polynomialGrowth_leadingCoeff_pos d⟩

noncomputable def scaledPolynomialGrowth (c d : ℕ) : Polynomial ℚ :=
  Polynomial.C (c : ℚ) * polynomialGrowth d

theorem scaledPolynomialGrowth_natDegree_le (c d : ℕ) :
    (scaledPolynomialGrowth c d).natDegree ≤ d := by
  exact (Polynomial.natDegree_C_mul_le _ _).trans_eq (polynomialGrowth_natDegree d)

theorem scaledPolynomialGrowth_eval_finrank (k : Type*) [Field k]
    (c d n : ℕ) :
    (scaledPolynomialGrowth c d).eval (n : ℚ) =
      (c : ℚ) * (Module.finrank k
        (MvPolynomial.restrictTotalDegree (Fin d) k n) : ℚ) := by
  rw [scaledPolynomialGrowth, Polynomial.eval_C_mul, polynomialGrowth_eval_finrank k]

end PiExponentJets.W32

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/PolynomialLocalLowExt.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.RegularSequenceLowExt
import OAI.NumberTheory.PiExponent.Polynomials.PolynomialLocalRegularParameters

namespace OAI

noncomputable section
namespace PiExponentSiegelAux.W30
open CategoryTheory CategoryTheory.Abelian
universe u

theorem polynomialLocal_residueExt_below_height
    (K : Type u) [Field K] (n : ℕ)
    (Q : Ideal (MvPolynomial (Fin n) K)) [Q.IsPrime]
    (i : ℕ) (hi : (i : ℕ∞) < Q.height) :
    Subsingleton (Ext
      (ModuleCat.of (Localization.AtPrime Q)
        (IsLocalRing.ResidueField (Localization.AtPrime Q)))
      (ModuleCat.of (Localization.AtPrime Q) (Localization.AtPrime Q)) i) := by
  obtain ⟨h, hh, xs, hlen, hreg, hmax⟩ :=
    PiExponentJets.PolynomialLocalResidueResolution.exists_regularParameters_actual_height K n Q
  apply residueFieldExt_below_regular_length xs hreg hmax i
  rw [hlen]
  exact ENat.natCast_lt_natCast.mp (by simpa only [hh] using hi)

end PiExponentSiegelAux.W30

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/PolynomialLocalRegularParameters.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.CoordinateBasisSplitting
import OAI.NumberTheory.PiExponent.LocalAlgebra.TriangularLocalParametersTransport
import OAI.NumberTheory.PiExponent.Polynomials.PolynomialMaximalHeight

namespace OAI

noncomputable section
namespace PiExponentJets.PolynomialLocalResidueResolution

variable (K : Type*) [Field K] (n : ℕ)
variable (Q : Ideal (MvPolynomial (Fin n) K)) [Q.IsPrime]

theorem exists_regularParameters_actual_height :
    ∃ h : ℕ, Q.height = (h : ℕ∞) ∧
      ∃ xs : List (Localization.AtPrime Q),
        xs.length = h ∧ RingTheory.Sequence.IsRegular (Localization.AtPrime Q) xs ∧
        Ideal.ofList xs = IsLocalRing.maximalIdeal (Localization.AtPrime Q) := by
  classical
  obtain ⟨t, j, htfinite, hj, hcoord, ht⟩ := exists_coordinate_basis_indices K n Q
  let A := RemainingCoordinate j
  let F := SplitCoefficientField K t
  let Qs := coordinateSplitPrime K Q t j hj
  let hB := coordinateSplitPrime_basis K Q t j hj hcoord ht
  let m₀ := closedPolynomialIdeal K A t Qs hB
  let : m₀.IsMaximal := closedPolynomialIdeal_isMaximal K A t Qs hB
  let e₀ : Localization.AtPrime Q ≃+* Localization.AtPrime m₀ :=
    coordinateBasisClosedPointEquiv K Q t j hj hcoord ht
  let h := Fintype.card A
  let eFin : MvPolynomial A F ≃ₐ[F] MvPolynomial (Fin h) F :=
    MvPolynomial.renameEquiv F (Fintype.equivFin A)
  let m : Ideal (MvPolynomial (Fin h) F) := m₀.map eFin.toRingHom
  let : m.IsMaximal := (inferInstance : m₀.IsMaximal).map_bijective eFin.toRingHom eFin.bijective
  let e : Localization.AtPrime Q ≃+* Localization.AtPrime m :=
    e₀.trans (PiExponentSiegel.W23.atPrimeEquivOfRingEquiv eFin.toRingEquiv m₀)
  have hheight : Q.height = (h : ℕ∞) := by
    have he := ringKrullDim_eq_of_ringEquiv e
    rw [IsLocalization.AtPrime.ringKrullDim_eq_height Q (Localization.AtPrime Q),
      IsLocalization.AtPrime.ringKrullDim_eq_height m (Localization.AtPrime m),
      PiExponentSiegelAux.W09.polynomialMaximal_height F h m] at he
    exact WithBot.coe_injective he
  refine ⟨h, hheight, ?_⟩
  exact PiExponentSiegel.W10.TriangularLocalParameters.polynomialMaximal_regularParameters_of_ringEquiv
    h F m e

end PiExponentJets.PolynomialLocalResidueResolution

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/PolynomialLocalResidueResolution.lean <==
import Mathlib.FieldTheory.IntermediateField.Adjoin.Basic
import Mathlib.FieldTheory.SeparablyGenerated
import Mathlib.RingTheory.LocalRing.ResidueField.Instances
import Mathlib.RingTheory.Localization.FractionRing
import Mathlib.RingTheory.Smooth.Basic

namespace OAI

noncomputable section
namespace PiExponentJets.PolynomialLocalResidueResolution

section LocalCoefficientField
variable {K R ι : Type*} [Field K] [CommRing R] [IsLocalRing R] [Algebra K R]

def residueAlgHom : R →ₐ[K] IsLocalRing.ResidueField R :=
  { IsLocalRing.residue R with commutes' := fun _ => rfl }

theorem isUnit_aeval_of_residue_independent (x : ι → R)
    (hx : AlgebraicIndependent K (fun i => IsLocalRing.residue R (x i)))
    (f : MvPolynomial ι K) (hf : f ≠ 0) : IsUnit (MvPolynomial.aeval x f) := by
  apply (IsLocalRing.residue_ne_zero_iff_isUnit (MvPolynomial.aeval x f)).mp
  intro hz
  apply hf
  apply hx.eq_zero_of_aeval_eq_zero
  have he := MvPolynomial.comp_aeval_apply (f := x) (residueAlgHom (K := K) (R := R)) f
  exact he.symm.trans hz

def rationalCoefficientMap (x : ι → R)
    (hx : AlgebraicIndependent K (fun i => IsLocalRing.residue R (x i))) :
    FractionRing (MvPolynomial ι K) →+* R :=
  IsLocalization.lift (M := nonZeroDivisors (MvPolynomial ι K))
    (S := FractionRing (MvPolynomial ι K)) (g := (MvPolynomial.aeval x).toRingHom)
    (fun f => isUnit_aeval_of_residue_independent x hx f (nonZeroDivisors.coe_ne_zero f))

@[simp] theorem rationalCoefficientMap_polynomial (x : ι → R)
    (hx : AlgebraicIndependent K (fun i => IsLocalRing.residue R (x i)))
    (f : MvPolynomial ι K) :
    rationalCoefficientMap x hx
      (algebraMap (MvPolynomial ι K) (FractionRing (MvPolynomial ι K)) f) =
        MvPolynomial.aeval x f :=
  IsLocalization.lift_eq _ _

theorem rationalCoefficientMap_injective (x : ι → R)
    (hx : AlgebraicIndependent K (fun i => IsLocalRing.residue R (x i))) :
    Function.Injective (rationalCoefficientMap x hx) :=
  (rationalCoefficientMap x hx).injective

theorem residue_rationalCoefficientMap_injective (x : ι → R)
    (hx : AlgebraicIndependent K (fun i => IsLocalRing.residue R (x i))) :
    Function.Injective ((IsLocalRing.residue R).comp (rationalCoefficientMap x hx)) :=
  ((IsLocalRing.residue R).comp (rationalCoefficientMap x hx)).injective

end LocalCoefficientField

variable (K : Type*) [Field K] (n : ℕ)
variable (Q : Ideal (MvPolynomial (Fin n) K)) [Q.IsPrime]

abbrev LocalPolynomialRing := Localization.AtPrime Q
abbrev LocalPolynomialResidue := Q.ResidueField

theorem actual_residue_field : LocalPolynomialResidue K n Q =
    IsLocalRing.ResidueField (LocalPolynomialRing K n Q) := rfl

def residueCoordinate (i : Fin n) : LocalPolynomialResidue K n Q :=
  algebraMap (MvPolynomial (Fin n) K) (LocalPolynomialResidue K n Q) (MvPolynomial.X i)

theorem localPolynomial_essFiniteType :
    Algebra.EssFiniteType K (LocalPolynomialRing K n Q) := by infer_instance

theorem localResidue_essFiniteType :
    Algebra.EssFiniteType K (LocalPolynomialResidue K n Q) := by
  exact Algebra.EssFiniteType.comp K (MvPolynomial (Fin n) K) _

theorem exists_separating_residue_basis [PerfectField K] :
    ∃ s : Finset (LocalPolynomialResidue K n Q),
      IsTranscendenceBasis K ((↑) : s → LocalPolynomialResidue K n Q) ∧
      Algebra.IsSeparable (IntermediateField.adjoin K (s : Set (LocalPolynomialResidue K n Q)))
        (LocalPolynomialResidue K n Q) := by
  let := localResidue_essFiniteType K n Q
  exact exists_isTranscendenceBasis_and_isSeparable_of_perfectField K _

theorem exists_local_lifts (s : Finset (LocalPolynomialResidue K n Q)) :
    ∃ x : s → LocalPolynomialRing K n Q,
      ∀ i, IsLocalRing.residue (LocalPolynomialRing K n Q) (x i) = (i : LocalPolynomialResidue K n Q) := by
  classical
  choose x hx using fun i : s =>
    IsLocalRing.residue_surjective (R := LocalPolynomialRing K n Q) (i : LocalPolynomialResidue K n Q)
  exact ⟨x, hx⟩

theorem residue_coordinate_equations
    (s : Finset (LocalPolynomialResidue K n Q))
    [Algebra.IsSeparable
      (IntermediateField.adjoin K (s : Set (LocalPolynomialResidue K n Q)))
      (LocalPolynomialResidue K n Q)] (i : Fin n) :
    let F := IntermediateField.adjoin K (s : Set (LocalPolynomialResidue K n Q))
    let a := residueCoordinate K n Q i
    (minpoly F a).Monic ∧ Polynomial.aeval a (minpoly F a) = 0 ∧
      Polynomial.aeval a (Polynomial.derivative (minpoly F a)) ≠ 0 := by
  dsimp only
  refine ⟨minpoly.monic (Algebra.IsSeparable.isIntegral _ _), minpoly.aeval _ _, ?_⟩
  exact (Algebra.IsSeparable.isSeparable _ _).aeval_derivative_ne_zero (minpoly.aeval _ _)

end PiExponentJets.PolynomialLocalResidueResolution

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/PolynomialLocalUnmixedness.lean <==
import Mathlib.Algebra.MvPolynomial.Basic
import Mathlib.RingTheory.KrullDimension.Regular
import Mathlib.RingTheory.Localization.AtPrime.Basic
import Mathlib.RingTheory.Localization.Submodule
import Mathlib.RingTheory.Polynomial.Basic
import Mathlib.RingTheory.Regular.RegularSequence
import Mathlib.Tactic.LinearCombination
import Mathlib.Tactic.Ring

namespace OAI

noncomputable section
namespace PiExponentJets.PolynomialLocalUnmixedness

section RegularPair
variable {S : Type*} [CommRing S]

def pairRelation (f g : S) : (S × S) →ₗ[S] S where
  toFun z := f * z.1 + g * z.2
  map_add' x y := by dsimp; ring
  map_smul' r x := by simp only [Prod.smul_fst, Prod.smul_snd, RingHom.id_apply, smul_eq_mul]; ring

def pairBoundary (f g : S) : S →ₗ[S] S × S where
  toFun t := (-g * t, f * t)
  map_add' x y := by ext <;> dsimp <;> ring
  map_smul' r x := by ext <;> simp only [Prod.smul_fst, Prod.smul_snd, RingHom.id_apply, smul_eq_mul] <;> ring

theorem regular_pair_components (f g : S)
    (hreg : RingTheory.Sequence.IsRegular S [f, g]) :
    IsSMulRegular S f ∧ IsSMulRegular (S ⧸ Ideal.span {f}) g := by
  refine ⟨((RingTheory.Sequence.isRegular_cons_iff S f [g]).mp hreg).1, ?_⟩
  have hg := hreg.toIsWeaklyRegular.regular_mod_prev 1 (by simp)
  change IsSMulRegular (S ⧸ (Ideal.ofList [f] • (⊤ : Submodule S S))) g at hg
  have hideal : (Ideal.ofList [f] • (⊤ : Submodule S S)) = Ideal.span {f} := by
    change Ideal.ofList [f] * (⊤ : Ideal S) = Ideal.span {f}
    rw [Ideal.mul_top, Ideal.ofList_singleton]
  exact ((Submodule.quotEquivOfEq _ _ hideal).isSMulRegular_congr g).mp hg

theorem regular_pair_syzygy (f g : S)
    (hreg : RingTheory.Sequence.IsRegular S [f, g]) (a b : S)
    (hab : f * a + g * b = 0) :
    ∃ t : S, a = -g * t ∧ b = f * t := by
  obtain ⟨hf, hg⟩ := regular_pair_components f g hreg
  have hgb : g * b ∈ Ideal.span ({f} : Set S) := by
    apply Ideal.mem_span_singleton.mpr
    refine ⟨-a, ?_⟩
    linear_combination hab
  have hb : b ∈ Ideal.span ({f} : Set S) :=
    mem_of_isSMulRegular_quotient_of_smul_mem hg hgb
  obtain ⟨t, rfl⟩ := Ideal.mem_span_singleton.mp hb
  refine ⟨t, ?_, rfl⟩
  apply hf
  change f * a = f * (-g * t)
  linear_combination hab

theorem regular_pair_range_boundary_eq_kernel (f g : S)
    (hreg : RingTheory.Sequence.IsRegular S [f, g]) :
    LinearMap.range (pairBoundary f g) = LinearMap.ker (pairRelation f g) := by
  ext z
  rw [LinearMap.mem_range, LinearMap.mem_ker]
  constructor
  · rintro ⟨t, rfl⟩
    change f * (-g * t) + g * (f * t) = 0
    ring
  · intro hz
    obtain ⟨t, ha, hb⟩ := regular_pair_syzygy f g hreg z.1 z.2 hz
    exact ⟨t, Prod.ext ha.symm hb.symm⟩

theorem regular_pair_boundary_injective (f g : S)
    (hreg : RingTheory.Sequence.IsRegular S [f, g]) :
    Function.Injective (pairBoundary f g) := by
  intro x y hxy
  apply (regular_pair_components f g hreg).1
  exact congrArg Prod.snd hxy

theorem pair_relation_range (f g : S) :
    LinearMap.range (pairRelation f g) = Ideal.ofList [f, g] := by
  apply le_antisymm
  · rintro _ ⟨⟨a, b⟩, rfl⟩
    have hf : f ∈ Ideal.ofList [f, g] := Ideal.subset_span (by simp)
    have hg : g ∈ Ideal.ofList [f, g] := Ideal.subset_span (by simp)
    change f * a + g * b ∈ Ideal.ofList [f, g]
    exact Ideal.add_mem _ (by simpa [mul_comm] using (Ideal.ofList [f, g]).smul_mem a hf)
      (by simpa [mul_comm] using (Ideal.ofList [f, g]).smul_mem b hg)
  · apply Ideal.span_le.mpr
    intro r hr
    have hr : r = f ∨ r = g := by simpa using hr
    rcases hr with rfl | rfl
    · exact ⟨(1, 0), by simp [pairRelation]⟩
    · exact ⟨(0, 1), by simp [pairRelation]⟩

theorem pair_relation_range_eq_quotient_kernel (f g : S) :
    LinearMap.range (pairRelation f g) = LinearMap.ker (Ideal.ofList [f, g]).mkQ := by
  rw [Submodule.ker_mkQ, pair_relation_range]

def pairToIdeal (f g : S) : (S × S) →ₗ[S] Ideal.ofList [f, g] :=
  (pairRelation f g).codRestrict (Ideal.ofList [f, g]) (fun z => by
    rw [← pair_relation_range]
    exact LinearMap.mem_range_self _ _)

theorem pairToIdeal_surjective (f g : S) : Function.Surjective (pairToIdeal f g) := by
  intro x
  obtain ⟨z, hz⟩ : ∃ z, pairRelation f g z = (x : S) := by
    apply LinearMap.mem_range.mp
    rw [pair_relation_range]
    exact x.property
  exact ⟨z, Subtype.ext hz⟩

theorem regular_pair_range_boundary_eq_kernel_toIdeal (f g : S)
    (hreg : RingTheory.Sequence.IsRegular S [f, g]) :
    LinearMap.range (pairBoundary f g) = LinearMap.ker (pairToIdeal f g) := by
  simpa only [pairToIdeal, LinearMap.ker_codRestrict] using
    regular_pair_range_boundary_eq_kernel f g hreg

theorem ideal_subtype_range_eq_quotient_kernel (f g : S) :
    LinearMap.range (Ideal.ofList [f, g]).subtype =
      LinearMap.ker (Ideal.ofList [f, g]).mkQ := by
  rw [Submodule.range_subtype, Submodule.ker_mkQ]

end RegularPair

variable (k : Type*) [Field k] (n : ℕ)
variable (Q : Ideal (MvPolynomial (Fin n) k)) [Q.IsPrime]

abbrev PolynomialLocal := Localization.AtPrime Q

theorem polynomial_local_regular_pair_resolution
    (f g : PolynomialLocal k n Q)
    (hreg : RingTheory.Sequence.IsRegular (PolynomialLocal k n Q) [f, g]) :
    Function.Injective (pairBoundary f g) ∧
    LinearMap.range (pairBoundary f g) = LinearMap.ker (pairRelation f g) ∧
    LinearMap.range (pairRelation f g) = LinearMap.ker (Ideal.ofList [f, g]).mkQ ∧
    Function.Surjective (Ideal.ofList [f, g]).mkQ :=
  ⟨regular_pair_boundary_injective f g hreg,
    regular_pair_range_boundary_eq_kernel f g hreg,
    pair_relation_range_eq_quotient_kernel f g, Submodule.mkQ_surjective _⟩

theorem polynomial_local_regular_pair_dimension_drop
    (f g : PolynomialLocal k n Q)
    (hreg : RingTheory.Sequence.IsRegular (PolynomialLocal k n Q) [f, g]) :
    ringKrullDim (PolynomialLocal k n Q ⧸ Ideal.ofList [f, g]) + 2 =
      ringKrullDim (PolynomialLocal k n Q) := by
  simpa using ringKrullDim_add_length_eq_ringKrullDim_of_isRegular [f, g] hreg

def PolynomialLocalPairUnmixednessTarget : Prop :=
  ∀ f g : PolynomialLocal k n Q,
    RingTheory.Sequence.IsRegular (PolynomialLocal k n Q) [f, g] →
    ∀ P : Ideal (PolynomialLocal k n Q),
      IsAssociatedPrime P (PolynomialLocal k n Q ⧸ Ideal.ofList [f, g]) →
        P.height = 2

end PiExponentJets.PolynomialLocalUnmixedness

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/PolynomialMaximalHeight.lean <==
import Mathlib.Algebra.MvPolynomial.Equiv
import Mathlib.RingTheory.Jacobson.Ring
import Mathlib.RingTheory.KrullDimension.Polynomial

namespace OAI

noncomputable section
namespace PiExponentSiegelAux.W09

variable (K : Type*) [Field K]

theorem polynomialMaximal_height (n : ℕ)
    (m : Ideal (MvPolynomial (Fin n) K)) [m.IsMaximal] :
    m.height = (n : ℕ∞) := by
  induction n with
  | zero =>
      let e := MvPolynomial.isEmptyAlgEquiv K (Fin 0)
      let p : Ideal K := m.comap e.symm.toRingHom
      let : p.IsMaximal := Ideal.comap_isMaximal_of_equiv e.symm
      have hp : p = ⊥ := p.eq_bot_or_top.resolve_right (Ideal.IsMaximal.ne_top (inferInstance : p.IsMaximal))
      calc
        m.height = p.height := (e.symm.toRingEquiv.height_comap m).symm
        _ = (0 : ℕ∞) := by rw [hp, Ideal.height_bot]
  | succ n ih =>
      let e := MvPolynomial.finSuccEquiv K n
      let P : Ideal (Polynomial (MvPolynomial (Fin n) K)) :=
        m.comap e.symm.toRingHom
      let : P.IsMaximal := Ideal.comap_isMaximal_of_equiv e.symm
      let p : Ideal (MvPolynomial (Fin n) K) := P.comap Polynomial.C
      let : p.IsMaximal := Polynomial.isMaximal_comap_C_of_isJacobsonRing P
      let : P.LiesOver p := ⟨rfl⟩
      calc
        m.height = P.height := (e.symm.toRingEquiv.height_comap m).symm
        _ = p.height + 1 := Polynomial.height_eq_height_add_one p P
        _ = ((n + 1 : ℕ) : ℕ∞) := by rw [ih p]; simp

theorem maximal_height_of_polynomial_equiv {A : Type*} [CommRing A]
    (n : ℕ) (e : A ≃+* MvPolynomial (Fin n) K)
    (m : Ideal A) [m.IsMaximal] : m.height = (n : ℕ∞) := by
  let : (m.map e).IsMaximal := Ideal.map_isMaximal_of_equiv e
  calc
    m.height = (m.map e).height := (e.height_map m).symm
    _ = (n : ℕ∞) := polynomialMaximal_height K n (m.map e)

theorem localized_maximal_comap_height {R A : Type*} [CommRing R] [CommRing A]
    [Algebra R A] (S : Submonoid R) [IsLocalization S A]
    (n : ℕ) (e : A ≃+* MvPolynomial (Fin n) K)
    (m : Ideal A) [m.IsMaximal] :
    (m.comap (algebraMap R A)).height = (n : ℕ∞) := by
  rw [IsLocalization.height_under S m]
  exact maximal_height_of_polynomial_equiv K n e m

theorem prime_height_of_localized_polynomial_maximal {R A : Type*}
    [CommRing R] [CommRing A] [Algebra R A]
    (S : Submonoid R) [IsLocalization S A]
    (n : ℕ) (e : A ≃+* MvPolynomial (Fin n) K)
    (p : Ideal R) [p.IsPrime]
    (hdisj : Disjoint (S : Set R) (p : Set R))
    [(p.map (algebraMap R A)).IsMaximal] : p.height = (n : ℕ∞) := by
  calc
    p.height = (p.map (algebraMap R A)).height :=
      (IsLocalization.height_map_of_disjoint S p hdisj).symm
    _ = (n : ℕ∞) := maximal_height_of_polynomial_equiv K n e _

end PiExponentSiegelAux.W09

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/PolynomialNormalNonzero.lean <==
import Mathlib.Algebra.MvPolynomial.PDeriv
import Mathlib.Tactic.ByContra
import OAI.NumberTheory.PiExponent.Jets.PolynomialTangentDifferential

namespace OAI

namespace PiExponent

open MvPolynomial

theorem totalDegree_pderiv_lt_of_ne_zero
    {C ι : Type*} [CommSemiring C] (p : MvPolynomial ι C) (i : ι)
    (hp : pderiv i p ≠ 0) : (pderiv i p).totalDegree < p.totalDegree := by
  classical
  have hshift (d : ι →₀ ℕ) (hd : d ∈ (pderiv i p).support) :
      d + Finsupp.single i 1 ∈ p.support := by
    apply mem_support_iff.mpr
    intro hz
    have hh := mem_support_iff.mp hd
    apply hh
    rw [coeff_pderiv, hz, zero_mul]
  have hdegree (d : ι →₀ ℕ) (hd : d ∈ (pderiv i p).support) :
      d.sum (fun _ e => e) < p.totalDegree := by
    have hh := le_totalDegree (hshift d hd)
    have he : (d + Finsupp.single i 1).sum (fun _ e => e) =
        d.sum (fun _ e => e) + 1 := by
      rw [Finsupp.sum_add_index']
      · simp
      · intro; rfl
      · intros; rfl
    rw [he] at hh
    omega
  have hpos : 0 < p.totalDegree := by
    obtain ⟨d, hd⟩ := (MvPolynomial.support_nonempty.mpr hp)
    exact (Nat.zero_le _).trans_lt (hdegree d hd)
  rw [MvPolynomial.totalDegree, Finset.sup_lt_iff hpos]
  exact hdegree

theorem eq_constant_of_pderiv_eq_zero
    {C ι : Type*} [Field C] [CharZero C] (p : MvPolynomial ι C)
    (hp : ∀ i, pderiv i p = 0) : p = MvPolynomial.C (p.coeff 0) := by
  classical
  ext d
  by_cases hd : d = 0
  · subst d
    simp
  · have hex : ∃ i, d i ≠ 0 := by
      by_contra! hh
      exact hd (by ext i; exact hh i)
    obtain ⟨i, hi⟩ := hex
    have he : d - Finsupp.single i 1 + Finsupp.single i 1 = d :=
      Finsupp.sub_add_single_one_cancel hi
    have hh := congrArg (fun q : MvPolynomial ι C =>
      q.coeff (d - Finsupp.single i 1)) (hp i)
    rw [coeff_pderiv, he] at hh
    simp only [Finsupp.tsub_apply, Finsupp.single_eq_same] at hh
    have hfactor : (((d i - 1 : ℕ) : C) + 1) ≠ 0 := by
      simpa only [Nat.cast_add, Nat.cast_one] using
        (Nat.cast_ne_zero.mpr (Nat.succ_ne_zero (d i - 1)) :
          (((d i - 1 + 1 : ℕ) : C)) ≠ 0)
    have hc : p.coeff d = 0 := (mul_eq_zero.mp hh).resolve_right hfactor
    simpa [coeff_C, Ne.symm hd] using hc

theorem ideal_eq_bot_of_pderiv_stable
    {C ι : Type*} [Field C] [CharZero C] (Q : Ideal (MvPolynomial ι C))
    (hproper : Q ≠ ⊤) (hstable : ∀ p ∈ Q, ∀ i, pderiv i p ∈ Q) : Q = ⊥ := by
  have hall : ∀ n : ℕ, ∀ p : MvPolynomial ι C,
      p.totalDegree = n → p ∈ Q → p = 0 := by
    intro n
    induction n using Nat.strong_induction_on with
    | h n ih =>
      intro p hdegree hp
      have hderiv : ∀ i, pderiv i p = 0 := by
        intro i
        by_contra hn
        have hlt := totalDegree_pderiv_lt_of_ne_zero p i hn
        rw [hdegree] at hlt
        exact hn (ih _ hlt _ rfl (hstable p hp i))
      have hc := eq_constant_of_pderiv_eq_zero p hderiv
      have hcoeff : p.coeff 0 = 0 := by
        by_contra hne
        have hunit : IsUnit (MvPolynomial.C (p.coeff 0) : MvPolynomial ι C) :=
          (isUnit_iff_ne_zero.mpr hne).map (MvPolynomial.C : C →+* MvPolynomial ι C)
        have hmem : MvPolynomial.C (p.coeff 0) ∈ Q := by rw [← hc]; exact hp
        exact hproper (Q.eq_top_of_isUnit_mem hmem hunit)
      simpa [hcoeff] using hc
  apply le_antisymm
  · intro p hp
    exact Ideal.mem_bot.mpr (hall p.totalDegree p rfl hp)
  · exact bot_le

theorem polynomialPrimeNormal_mkQ_ne_zero
    {C ι : Type*} [Field C] [CharZero C] [Fintype ι]
    (Q : Ideal (MvPolynomial ι C)) [Q.IsPrime] (hQ : Q ≠ ⊥) :
    (polynomialTangent (polynomialResidueMap Q) Q).mkQ ≠ 0 := by
  classical
  intro hzero
  have htop : polynomialTangent (polynomialResidueMap Q) Q = ⊤ := by
    rw [← Submodule.ker_mkQ (polynomialTangent (polynomialResidueMap Q) Q),
      hzero, LinearMap.ker_zero]
  apply hQ
  apply ideal_eq_bot_of_pderiv_stable Q (Ideal.IsPrime.ne_top inferInstance)
  intro p hp i
  apply (polynomialResidueMap_eq_zero_iff Q _).mp
  have ht : (Pi.single i 1 : ι → PolynomialResidueField Q) ∈
      polynomialTangent (polynomialResidueMap Q) Q := by
    rw [htop]
    trivial
  change polynomialJacobian (polynomialResidueMap Q) Q (Pi.single i 1) = 0 at ht
  have hh := congrFun ht ⟨p, hp⟩
  simpa [polynomialJacobian, Pi.single_apply] using hh

end PiExponent

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/PolynomialPoleBound.lean <==
import Mathlib.Algebra.BigOperators.WithTop
import Mathlib.Data.Finsupp.Weight
import Mathlib.RingTheory.Valuation.Basic
import Mathlib.Tactic.Ring
import OAI.NumberTheory.PiExponent.Polynomials.PolynomialFrameDegree

namespace OAI

noncomputable section
open scoped BigOperators
namespace PiExponent.PolynomialPoleBound

variable {K C σ : Type*} [Field K] [CommRing C] [Algebra C K]

def realValuation (v : AddValuation K (WithTop ℤ)) : AddValuation K (WithTop ℝ) :=
  v.map (Int.castAddHom ℝ).withTopMap rfl
    ((show Monotone (fun z : ℤ => (z : ℝ)) from Int.cast_mono).withTop_map)

@[simp] theorem realValuation_apply (v : AddValuation K (WithTop ℤ)) (x : K) :
    realValuation v x = WithTop.map (fun z : ℤ => (z : ℝ)) (v x) := rfl

theorem valuation_prod (v : AddValuation K (WithTop ℝ))
    (s : Finset σ) (f : σ → K) : v (∏ i ∈ s, f i) = ∑ i ∈ s, v (f i) := by
  classical
  induction s using Finset.induction_on with
  | empty => simp
  | insert i s hi ih => simp [hi, ih]

theorem monomial_order_lower (v : AddValuation K (WithTop ℝ))
    (x : σ → K) (w : σ → ℝ) (D : ℝ)
    (hx : ∀ i, ((-w i * D : ℝ) : WithTop ℝ) ≤ v (x i))
    (hc : ∀ c : C, (0 : WithTop ℝ) ≤ v (algebraMap C K c))
    (d : σ →₀ ℕ) (c : C) :
    ((-Finsupp.weight w d * D : ℝ) : WithTop ℝ) ≤
      v (MvPolynomial.aeval x (MvPolynomial.monomial d c)) := by
  classical
  rw [MvPolynomial.aeval_monomial, v.map_mul, Finsupp.prod, valuation_prod]
  have heq : ((-Finsupp.weight w d * D : ℝ) : WithTop ℝ) =
      ∑ i ∈ d.support, d i • ((-w i * D : ℝ) : WithTop ℝ) := by
    simp only [← WithTop.coe_nsmul, ← WithTop.coe_sum]
    apply congrArg (fun r : ℝ => (r : WithTop ℝ))
    simp only [Finsupp.weight_apply, Finsupp.sum, nsmul_eq_mul,
      Finset.sum_mul, neg_mul]
    rw [← Finset.sum_neg_distrib]
    apply Finset.sum_congr rfl
    intro i hi
    ring
  rw [heq]
  calc
    (∑ i ∈ d.support, d i • ((-w i * D : ℝ) : WithTop ℝ)) ≤
      ∑ i ∈ d.support, v (x i ^ d i) := by
        apply Finset.sum_le_sum
        intro i hi
        rw [v.map_pow]
        exact nsmul_le_nsmul_right (hx i) (d i)
    _ ≤ v (algebraMap C K c) + ∑ i ∈ d.support, v (x i ^ d i) :=
      le_add_of_nonneg_left (hc c)

theorem polynomial_order_lower (v : AddValuation K (WithTop ℝ))
    (x : σ → K) (w : σ → ℝ) (D N : ℝ) (hD : 0 ≤ D)
    (hx : ∀ i, ((-w i * D : ℝ) : WithTop ℝ) ≤ v (x i))
    (hc : ∀ c : C, (0 : WithTop ℝ) ≤ v (algebraMap C K c))
    (p : MvPolynomial σ C)
    (hp : ∀ d ∈ p.support, Finsupp.weight w d ≤ N) :
    ((-N * D : ℝ) : WithTop ℝ) ≤ v (MvPolynomial.aeval x p) := by
  classical
  rw [p.as_sum, map_sum]
  apply v.map_le_sum
  intro d hd
  have hnum : -N * D ≤ -Finsupp.weight w d * D :=
    mul_le_mul_of_nonneg_right (neg_le_neg (hp d hd)) hD
  exact (WithTop.coe_le_coe.mpr hnum).trans (monomial_order_lower v x w D hx hc d _)

theorem framePolynomial_order_lower {m : ℕ} [Algebra ℂ K]
    (v : AddValuation K (WithTop ℝ)) (x : Fin (m+1) → K)
    (w : Fin (m+1) → ℝ) (D N : ℝ) (hD : 0 ≤ D)
    (hx : ∀ i, ((-w i * D : ℝ) : WithTop ℝ) ≤ v (x i))
    (hc : ∀ c : ℂ, (0 : WithTop ℝ) ≤ v (algebraMap ℂ K c))
    (p : MvPolynomial (Fin (m+1)) ℂ) (hp : PiExponentApprox.HasWeightedDegreeLE w N p) :
    ((-N * D : ℝ) : WithTop ℝ) ≤ v (MvPolynomial.aeval x p) := by
  apply polynomial_order_lower v x w D N hD hx hc p
  intro d hd
  simpa [Finsupp.weight_eq_sum, nsmul_eq_mul, PiExponentApprox.monomialWeight] using hp d hd

end PiExponent.PolynomialPoleBound

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/PolynomialPrimeClosedPointEquiv.lean <==
import Mathlib.RingTheory.Localization.LocalizationLocalization
import OAI.NumberTheory.PiExponent.LocalAlgebra.LocalizationQuotientParameters
import OAI.NumberTheory.PiExponent.LocalAlgebra.SplitClosedPointCompatibility

namespace OAI

noncomputable section
namespace PiExponentJets.PolynomialLocalResidueResolution

variable (K α β : Type*) [Field K]
variable (Q : Ideal (MvPolynomial (α ⊕ β) K)) [Q.IsPrime]
variable (hB : IsTranscendenceBasis K (splitResidueBeta K α β Q))

def coefficientClosedPoint :
    Ideal (PiExponentSiegelAux.W09.PolynomialCoefficientLocalization K α β) :=
  RingHom.ker ((closedPointEvaluationRingHom K α β Q hB).comp
    (PiExponentSiegelAux.W09.polynomialCoefficientLocalizationEquiv K α β).toRingHom)

instance coefficientClosedPoint_isMaximal :
    (coefficientClosedPoint K α β Q hB).IsMaximal := by
  change ((RingHom.ker (closedPointEvaluationRingHom K α β Q hB)).comap
    (PiExponentSiegelAux.W09.polynomialCoefficientLocalizationEquiv K α β).toRingHom).IsMaximal
  let := closedPointEvaluation_kernel_maximal K α β Q hB
  exact Ideal.comap_isMaximal_of_surjective _
    (PiExponentSiegelAux.W09.polynomialCoefficientLocalizationEquiv K α β).surjective

abbrev CoefficientClosedLocal := Localization.AtPrime (coefficientClosedPoint K α β Q hB)

theorem closedLocal_isLocalizationAtOriginal :
    IsLocalization.AtPrime (CoefficientClosedLocal K α β Q hB) Q := by
  have h : IsLocalization.AtPrime (CoefficientClosedLocal K α β Q hB)
      ((coefficientClosedPoint K α β Q hB).comap
        (algebraMap (MvPolynomial (α ⊕ β) K)
          (PiExponentSiegelAux.W09.PolynomialCoefficientLocalization K α β))) := by
    infer_instance
  have hQ : (coefficientClosedPoint K α β Q hB).comap
      (algebraMap (MvPolynomial (α ⊕ β) K)
        (PiExponentSiegelAux.W09.PolynomialCoefficientLocalization K α β)) = Q :=
    coefficientClosedPoint_comap K α β Q hB
  have transport (J : Ideal (MvPolynomial (α ⊕ β) K)) [J.IsPrime]
      (he : J = Q) :
      IsLocalization.AtPrime (CoefficientClosedLocal K α β Q hB) J →
        IsLocalization.AtPrime (CoefficientClosedLocal K α β Q hB) Q := by
    subst J
    exact id
  exact transport _ hQ h

def originalLocalCoefficientLocalEquiv :
    Localization.AtPrime Q ≃+* CoefficientClosedLocal K α β Q hB := by
  letI := closedLocal_isLocalizationAtOriginal K α β Q hB
  exact (IsLocalization.algEquiv Q.primeCompl
    (Localization.AtPrime Q) (CoefficientClosedLocal K α β Q hB)).toRingEquiv

def closedPolynomialIdeal : Ideal (MvPolynomial α (SplitCoefficientField K β)) :=
  (coefficientClosedPoint K α β Q hB).map
    (PiExponentSiegelAux.W09.polynomialCoefficientLocalizationEquiv K α β).toRingHom

instance closedPolynomialIdeal_isMaximal :
    (closedPolynomialIdeal K α β Q hB).IsMaximal := by
  exact (inferInstance : (coefficientClosedPoint K α β Q hB).IsMaximal).map_bijective
    (PiExponentSiegelAux.W09.polynomialCoefficientLocalizationEquiv K α β).toRingHom
    (PiExponentSiegelAux.W09.polynomialCoefficientLocalizationEquiv K α β).bijective

def polynomialPrimeClosedPointEquiv :
    Localization.AtPrime Q ≃+*
      Localization.AtPrime (closedPolynomialIdeal K α β Q hB) :=
  (originalLocalCoefficientLocalEquiv K α β Q hB).trans
    (PiExponentSiegel.W23.atPrimeEquivOfRingEquiv
      (PiExponentSiegelAux.W09.polynomialCoefficientLocalizationEquiv K α β).toRingEquiv
      (coefficientClosedPoint K α β Q hB))

def polynomialPrimeClosedPointResidueEquiv :
    Q.ResidueField ≃+* (closedPolynomialIdeal K α β Q hB).ResidueField :=
  IsLocalRing.ResidueField.mapEquiv (polynomialPrimeClosedPointEquiv K α β Q hB)

end PiExponentJets.PolynomialLocalResidueResolution

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/PolynomialPrimeDimension.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.AffineClosedPointLocalization
import OAI.NumberTheory.PiExponent.LocalAlgebra.AffinePrimeDimensionBridge
import OAI.NumberTheory.PiExponent.LocalAlgebra.CoordinateBasisSplitting
import OAI.NumberTheory.PiExponent.LocalAlgebra.QuotientPrimeResidueBasis

namespace OAI

noncomputable section
namespace PiExponentJets.W24
open PiExponentSiegel.W23 PiExponentSiegelAux.W09
open PiExponentJets.PolynomialLocalResidueResolution

section Equivalence
variable {A B : Type*} [CommRing A] [CommRing B]

local instance imagePrime_isPrime (e : A ≃+* B) (Q : Ideal A) [Q.IsPrime] :
    (Q.map e.toRingHom).IsPrime := Ideal.map_isPrime_of_equiv e

theorem ringEquiv_localizedIdeal_map (e : A ≃+* B)
    (P Q : Ideal A) [Q.IsPrime] :
    (parameterLocalizedIdeal P Q).map (atPrimeEquivOfRingEquiv e Q).toRingHom =
      parameterLocalizedIdeal (P.map e.toRingHom) (Q.map e.toRingHom) := by
  unfold parameterLocalizedIdeal
  rw [Ideal.map_map, Ideal.map_map]
  congr 1
  apply RingHom.ext
  intro a
  exact atPrimeEquivOfRingEquiv_algebraMap e Q a

def ringEquiv_localQuotient (e : A ≃+* B) (P Q : Ideal A) [Q.IsPrime] :
    (Localization.AtPrime Q ⧸ parameterLocalizedIdeal P Q) ≃+*
      (Localization.AtPrime (Q.map e.toRingHom) ⧸
        parameterLocalizedIdeal (P.map e.toRingHom) (Q.map e.toRingHom)) :=
  Ideal.quotientEquiv _ _ (atPrimeEquivOfRingEquiv e Q)
    (ringEquiv_localizedIdeal_map e P Q).symm

end Equivalence

section Split
variable (k α β : Type*) [Field k] [Finite α] [Finite β]
variable (P Q : Ideal (SplitPolynomial k α β)) [P.IsPrime] [Q.IsPrime]

theorem split_polynomial_prime_pair_local_dimension
    (hPQ : P ≤ Q)
    (hB : IsTranscendenceBasis k (splitResidueBeta k α β Q)) :
    ringKrullDim (Localization.AtPrime Q ⧸ parameterLocalizedIdeal P Q) +
      ringKrullDim (SplitPolynomial k α β ⧸ Q) =
        ringKrullDim (SplitPolynomial k α β ⧸ P) := by
  let C := FractionCoefficientPolynomial k α β ⧸ affineMappedIdeal k α β P
  let q := quotientParameterPrime P Q hPQ
  let m := quotientParameterPrime (affineMappedIdeal k α β P)
    (closedPolynomialIdeal k α β Q hB)
    (affineMappedIdeal_le_closedPoint k α β Q hB P hPQ)
  let := affineCoefficientAlgebra k α β
  let := affineQuotientAlgebra k α β P
  let := affineQuotient_scalarTower k α β P
  let := affineQuotient_faithfulSMul k α β Q hB P hPQ
  let := affineQuotient_isDomain k α β Q hB P hPQ
  let := affineQuotient_finiteType k α β P
  let := affineQuotient_isLocalization k α β Q hB P hPQ
  let b : β → q.ResidueField :=
    fun i => quotientPrimeResidueAlgEquiv (k := k) P Q hPQ (splitResidueBeta k α β Q i)
  have hb : IsTranscendenceBasis k b :=
    quotientPrimeResidueAlgEquiv_basis P Q hPQ (splitResidueBeta k α β Q) hB
  have hd := affine_prime_dimension_of_closedPoint_presentation k
    (SplitPolynomial k α β ⧸ P) β C q b hb
    ((coefficientDenominators k α β).map (Ideal.Quotient.mk P)) m
    (affineClosedQuotientLocalEquiv k α β Q hB P hPQ)
  have hlocal := (localizationQuotientParametersEquiv P Q hPQ).ringKrullDim
  rw [IsLocalization.AtPrime.ringKrullDim_eq_height
    (quotientParameterPrime P Q hPQ) (Localization.AtPrime (quotientParameterPrime P Q hPQ))] at hlocal
  have hquot := @ringKrullDim_eq_of_ringEquiv
    ((SplitPolynomial k α β ⧸ P) ⧸ Q.map (Ideal.Quotient.mk P))
    (SplitPolynomial k α β ⧸ Q)
    (inferInstance : CommRing ((SplitPolynomial k α β ⧸ P) ⧸
      Q.map (Ideal.Quotient.mk P))).toCommSemiring
    (inferInstance : CommRing (SplitPolynomial k α β ⧸ Q)).toCommSemiring
    (DoubleQuot.quotQuotEquivQuotOfLE hPQ)
  change ringKrullDim ((SplitPolynomial k α β ⧸ P) ⧸ q) =
    ringKrullDim (SplitPolynomial k α β ⧸ Q) at hquot
  rw [← hlocal, hquot] at hd
  exact hd

end Split

section FinVariables
variable (k : Type*) [Field k] (n : ℕ)
variable (P Q : Ideal (MvPolynomial (Fin n) k)) [P.IsPrime] [Q.IsPrime]

theorem fin_polynomial_prime_pair_local_dimension (hPQ : P ≤ Q) :
    ringKrullDim (Localization.AtPrime Q ⧸ parameterLocalizedIdeal P Q) +
      ringKrullDim (MvPolynomial (Fin n) k ⧸ Q) =
        ringKrullDim (MvPolynomial (Fin n) k ⧸ P) := by
  classical
  obtain ⟨t, j, hfin, hj, hcoord, ht⟩ := exists_coordinate_basis_indices k n Q
  let : Finite t := hfin.to_subtype
  let e := coordinateBasisRenaming j hj k
  let P' := P.map e.toRingHom
  let Q' := Q.map e.toRingHom
  have : P'.IsPrime := Ideal.map_isPrime_of_equiv e
  have : Q'.IsPrime := Ideal.map_isPrime_of_equiv e
  have hpq : P' ≤ Q' := Ideal.map_mono hPQ
  have hb : IsTranscendenceBasis k (splitResidueBeta k (RemainingCoordinate j) t Q') :=
    coordinateSplitPrime_basis k Q t j hj hcoord ht
  have hd := split_polynomial_prime_pair_local_dimension k (RemainingCoordinate j) t P' Q' hpq hb
  have hl := (ringEquiv_localQuotient e.toRingEquiv P Q).ringKrullDim
  have hp := (Ideal.quotientEquiv P P' e.toRingEquiv rfl).ringKrullDim
  have hq := (Ideal.quotientEquiv Q Q' e.toRingEquiv rfl).ringKrullDim
  rw [← hl, ← hp, ← hq] at hd
  exact hd

end FinVariables

variable (k σ : Type*) [Field k] [Finite σ]
variable (P Q : Ideal (MvPolynomial σ k)) [P.IsPrime] [Q.IsPrime]

theorem polynomial_prime_pair_local_dimension (hPQ : P ≤ Q) :
    ringKrullDim (Localization.AtPrime Q ⧸ parameterLocalizedIdeal P Q) +
      ringKrullDim (MvPolynomial σ k ⧸ Q) = ringKrullDim (MvPolynomial σ k ⧸ P) := by
  classical
  let := Fintype.ofFinite σ
  let e : MvPolynomial σ k ≃ₐ[k] MvPolynomial (Fin (Fintype.card σ)) k :=
    MvPolynomial.renameEquiv k (Fintype.equivFin σ)
  let P' := P.map e.toRingHom
  let Q' := Q.map e.toRingHom
  have : P'.IsPrime := Ideal.map_isPrime_of_equiv e
  have : Q'.IsPrime := Ideal.map_isPrime_of_equiv e
  have hd := fin_polynomial_prime_pair_local_dimension k (Fintype.card σ) P' Q'
    (Ideal.map_mono hPQ)
  have hl := (ringEquiv_localQuotient e.toRingEquiv P Q).ringKrullDim
  have hp := (Ideal.quotientEquiv P P' e.toRingEquiv rfl).ringKrullDim
  have hq := (Ideal.quotientEquiv Q Q' e.toRingEquiv rfl).ringKrullDim
  rw [← hl, ← hp, ← hq] at hd
  exact hd

theorem polynomial_prime_pair_dimension (hPQ : P ≤ Q) :
    ((Q.map (Ideal.Quotient.mk P)).height : WithBot ℕ∞) +
      ringKrullDim (MvPolynomial σ k ⧸ Q) = ringKrullDim (MvPolynomial σ k ⧸ P) := by
  have hd := polynomial_prime_pair_local_dimension k σ P Q hPQ
  have hl := (localizationQuotientParametersEquiv P Q hPQ).ringKrullDim
  rw [IsLocalization.AtPrime.ringKrullDim_eq_height
    (quotientParameterPrime P Q hPQ) (Localization.AtPrime (quotientParameterPrime P Q hPQ))] at hl
  rw [hl] at hd
  exact hd


end PiExponentJets.W24

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/PowerCoverBasis.lean <==
import Mathlib.LinearAlgebra.FreeModule.Finite.Basic
import Mathlib.LinearAlgebra.FreeModule.Basic
import Mathlib.LinearAlgebra.Dimension.StrongRankCondition
import OAI.NumberTheory.PiExponent.Polynomials.PowerCoverSubstitution

namespace OAI

namespace PiExponent.PowerCover
noncomputable section

variable {σ : Type*} [Fintype σ] {k : Type*} [CommSemiring k]

def decompositionAddEquiv (w : σ → ℕ) (hw : ∀ i, 0 < w i) :
    MvPolynomial σ k ≃+ ((∀ i, Fin (w i)) →₀ MvPolynomial σ k) :=
  (AddMonoidAlgebra.coeffAddEquiv : MvPolynomial σ k ≃+ ((σ →₀ ℕ) →₀ k)).trans <|
    (Finsupp.domCongr ((exponentEquiv w hw).trans (Equiv.prodComm _ _))).trans <|
      Finsupp.curryAddEquiv.trans <|
        Finsupp.mapRange.addEquiv AddMonoidAlgebra.coeffAddEquiv.symm

@[simp] theorem decompositionAddEquiv_monomial (w : σ → ℕ) (hw : ∀ i, 0 < w i)
    (a : σ →₀ ℕ) (c : k) :
    decompositionAddEquiv w hw (MvPolynomial.monomial a c) =
      Finsupp.single (residue w hw a) (MvPolynomial.monomial (quotient w a) c) := by
  classical
  simp [decompositionAddEquiv, MvPolynomial.monomial, Finsupp.curry_single]

theorem decompositionAddEquiv_power_mul (w : σ → ℕ) (hw : ∀ i, 0 < w i)
    (p q : MvPolynomial σ k) :
    decompositionAddEquiv w hw (powerSubstitution w p * q) =
      p • decompositionAddEquiv w hw q := by
  classical
  induction p using MvPolynomial.induction_on' with
  | monomial a c =>
    induction q using MvPolynomial.induction_on' with
    | monomial b d =>
      simp only [powerSubstitution_monomial, MvPolynomial.monomial_mul_monomial,
        decompositionAddEquiv_monomial]
      rw [add_comm (scale w a) b, quotient_add_scale w hw, residue_add_scale]
      simp [Finsupp.smul_single, smul_eq_mul, MvPolynomial.monomial_mul_monomial, add_comm]
    | add q r hq hr =>
      simp only [mul_add, map_add, smul_add, hq, hr]
  | add p r hp hr =>
    simp only [map_add, add_mul, add_smul, hp, hr]

def PowerModule (_weights : σ → ℕ) (k : Type*) [CommSemiring k] := MvPolynomial σ k

instance (w : σ → ℕ) : CommSemiring (PowerModule w k) :=
  inferInstanceAs (CommSemiring (MvPolynomial σ k))

def toPolynomial (w : σ → ℕ) : PowerModule w k ≃+* MvPolynomial σ k :=
  RingEquiv.refl _

instance powerAlgebra (w : σ → ℕ) : Algebra (MvPolynomial σ k) (PowerModule w k) :=
  ((toPolynomial w).symm.toRingHom.comp
    (powerSubstitution w).toRingHom).toAlgebra

omit [Fintype σ] in
@[simp] theorem toPolynomial_smul (w : σ → ℕ) (p : MvPolynomial σ k)
    (q : PowerModule w k) :
    toPolynomial w (p • q) =
      powerSubstitution w p * toPolynomial w q := rfl

def decomposition (w : σ → ℕ) (hw : ∀ i, 0 < w i) :
    PowerModule w k ≃ₗ[MvPolynomial σ k] ((∀ i, Fin (w i)) →₀ MvPolynomial σ k) :=
  ((toPolynomial w).toAddEquiv.trans (decompositionAddEquiv w hw)).toLinearEquiv <| by
    intro p q
    exact decompositionAddEquiv_power_mul w hw p (toPolynomial w q)

def basis (w : σ → ℕ) (hw : ∀ i, 0 < w i) :
    Module.Basis (∀ i, Fin (w i)) (MvPolynomial σ k) (PowerModule w k) where
  repr := decomposition w hw

theorem basis_toPolynomial (w : σ → ℕ) (hw : ∀ i, 0 < w i)
    (r : ∀ i, Fin (w i)) :
    toPolynomial w (basis (k := k) w hw r) = MvPolynomial.monomial (combine w (0, r)) 1 := by
  apply (decompositionAddEquiv w hw).injective
  rw [decompositionAddEquiv_monomial, quotient_combine w hw, residue_combine]
  change (basis (k := k) w hw).repr (basis w hw r) = _
  simp

theorem module_free (w : σ → ℕ) (hw : ∀ i, 0 < w i) :
    Module.Free (MvPolynomial σ k) (PowerModule w k) :=
  Module.Free.of_basis (basis w hw)

theorem module_finite (w : σ → ℕ) (hw : ∀ i, 0 < w i) :
    Module.Finite (MvPolynomial σ k) (PowerModule w k) := by
  classical
  exact Module.Finite.of_basis (basis w hw)

theorem finrank (w : σ → ℕ) (hw : ∀ i, 0 < w i)
    [StrongRankCondition (MvPolynomial σ k)] :
    Module.finrank (MvPolynomial σ k) (PowerModule w k) = ∏ i, w i := by
  classical
  rw [Module.finrank_eq_card_basis (basis w hw)]
  simp [Fintype.card_pi]

end

noncomputable instance {σ k : Type*} [CommRing k] (w : σ → ℕ) :
    CommRing (PowerModule w k) :=
  inferInstanceAs (CommRing (MvPolynomial σ k))

end PiExponent.PowerCover

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/PowerCoverExponents.lean <==
import Mathlib.Data.Finsupp.Basic
import Mathlib.Data.Finsupp.Fintype
import Mathlib.Data.Nat.Basic

namespace OAI

namespace PiExponent.PowerCover

noncomputable section

variable {σ : Type*} [Fintype σ]

def scale (w : σ → ℕ) (q : σ →₀ ℕ) : σ →₀ ℕ :=
  Finsupp.equivFunOnFinite.symm (fun i => w i * q i)

def quotient (w : σ → ℕ) (a : σ →₀ ℕ) : σ →₀ ℕ :=
  Finsupp.equivFunOnFinite.symm (fun i => a i / w i)

def residue (w : σ → ℕ) (hw : ∀ i, 0 < w i) (a : σ →₀ ℕ) :
    ∀ i, Fin (w i) :=
  fun i => ⟨a i % w i, Nat.mod_lt _ (hw i)⟩

def combine (w : σ → ℕ) (p : (σ →₀ ℕ) × (∀ i, Fin (w i))) : σ →₀ ℕ :=
  Finsupp.equivFunOnFinite.symm (fun i => w i * p.1 i + (p.2 i).val)

@[simp] theorem scale_apply (w : σ → ℕ) (q : σ →₀ ℕ) (i : σ) :
    scale w q i = w i * q i := by simp [scale]

@[simp] theorem quotient_apply (w : σ → ℕ) (a : σ →₀ ℕ) (i : σ) :
    quotient w a i = a i / w i := by simp [quotient]

omit [Fintype σ] in
@[simp] theorem residue_apply (w : σ → ℕ) (hw : ∀ i, 0 < w i)
    (a : σ →₀ ℕ) (i : σ) :
    (residue w hw a i).val = a i % w i := rfl

@[simp] theorem combine_apply (w : σ → ℕ)
    (p : (σ →₀ ℕ) × (∀ i, Fin (w i))) (i : σ) :
    combine w p i = w i * p.1 i + (p.2 i).val := by simp [combine]

@[simp] theorem combine_quotient_residue (w : σ → ℕ) (hw : ∀ i, 0 < w i)
    (a : σ →₀ ℕ) :
    combine w (quotient w a, residue w hw a) = a := by
  ext i
  simp only [combine_apply, quotient_apply, residue_apply]
  exact Nat.div_add_mod (a i) (w i)

@[simp] theorem quotient_combine (w : σ → ℕ) (hw : ∀ i, 0 < w i)
    (p : (σ →₀ ℕ) × (∀ i, Fin (w i))) :
    quotient w (combine w p) = p.1 := by
  ext i
  simp only [quotient_apply, combine_apply]
  rw [Nat.mul_add_div (hw i)]
  simp [Nat.div_eq_of_lt (p.2 i).isLt]

@[simp] theorem residue_combine (w : σ → ℕ) (hw : ∀ i, 0 < w i)
    (p : (σ →₀ ℕ) × (∀ i, Fin (w i))) :
    residue w hw (combine w p) = p.2 := by
  funext i
  apply Fin.ext
  simp [Nat.add_mod, Nat.mod_eq_of_lt (p.2 i).isLt]

def exponentEquiv (w : σ → ℕ) (hw : ∀ i, 0 < w i) :
    (σ →₀ ℕ) ≃ ((σ →₀ ℕ) × (∀ i, Fin (w i))) where
  toFun a := (quotient w a, residue w hw a)
  invFun := combine w
  left_inv := combine_quotient_residue w hw
  right_inv p := by simp [quotient_combine w hw]

@[simp] theorem exponentEquiv_apply (w : σ → ℕ) (hw : ∀ i, 0 < w i)
    (a : σ →₀ ℕ) : exponentEquiv w hw a = (quotient w a, residue w hw a) := rfl

@[simp] theorem exponentEquiv_symm_apply (w : σ → ℕ) (hw : ∀ i, 0 < w i)
    (p : (σ →₀ ℕ) × (∀ i, Fin (w i))) :
    (exponentEquiv w hw).symm p = combine w p := rfl

@[simp] theorem quotient_add_scale (w : σ → ℕ) (hw : ∀ i, 0 < w i)
    (a q : σ →₀ ℕ) :
    quotient w (a + scale w q) = quotient w a + q := by
  ext i
  simp only [quotient_apply, Finsupp.add_apply, scale_apply]
  simp [Nat.add_mul_div_left, hw i]

@[simp] theorem residue_add_scale (w : σ → ℕ) (hw : ∀ i, 0 < w i)
    (a q : σ →₀ ℕ) :
    residue w hw (a + scale w q) = residue w hw a := by
  funext i
  apply Fin.ext
  simp [Nat.add_mod]

@[simp] theorem exponentEquiv_add_scale (w : σ → ℕ) (hw : ∀ i, 0 < w i)
    (a q : σ →₀ ℕ) :
    exponentEquiv w hw (a + scale w q) = (quotient w a + q, residue w hw a) := by
  simp [quotient_add_scale w hw]

@[simp] theorem combine_add (w : σ → ℕ) (q q' : σ →₀ ℕ)
    (r : ∀ i, Fin (w i)) :
    combine w (q + q', r) = combine w (q, r) + scale w q' := by
  ext i
  simp [Nat.mul_add, Nat.add_assoc, Nat.add_comm]

@[simp] theorem scale_zero (w : σ → ℕ) : scale w 0 = 0 := by
  ext i
  simp

@[simp] theorem scale_add (w : σ → ℕ) (q q' : σ →₀ ℕ) :
    scale w (q + q') = scale w q + scale w q' := by
  ext i
  simp [Nat.mul_add]

end
end PiExponent.PowerCover

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/PowerCoverSubstitution.lean <==
import Mathlib.Algebra.MvPolynomial.Eval
import Mathlib.Algebra.MonoidAlgebra.Basic
import Mathlib.Algebra.MvPolynomial.Basic
import OAI.NumberTheory.PiExponent.Polynomials.PowerCoverExponents

namespace OAI

namespace PiExponent.PowerCover

noncomputable section

variable {σ k : Type*} [Fintype σ] [CommSemiring k]

def scaleHom (w : σ → ℕ) : (σ →₀ ℕ) →+ (σ →₀ ℕ) where
  toFun := scale w
  map_zero' := scale_zero w
  map_add' := scale_add w

@[simp] theorem scaleHom_apply (w : σ → ℕ) (a : σ →₀ ℕ) :
    scaleHom w a = scale w a := rfl

@[simp] theorem scale_single (w : σ → ℕ) (i : σ) (n : ℕ) :
    scale w (Finsupp.single i n) = Finsupp.single i (w i * n) := by
  classical
  ext j
  by_cases h : i = j
  · subst j; simp
  · simp [h]

theorem scale_injective (w : σ → ℕ) (hw : ∀ i, 0 < w i) :
    Function.Injective (scale w) := by
  intro a b hab
  ext i
  have h := congrArg (fun c : σ →₀ ℕ => c i) hab
  simp only [scale_apply] at h
  exact Nat.eq_of_mul_eq_mul_left (hw i) h

def powerSubstitution (w : σ → ℕ) :
    MvPolynomial σ k →ₐ[k] MvPolynomial σ k :=
  MvPolynomial.aeval (fun i => MvPolynomial.X i ^ w i)

omit [Fintype σ] in
@[simp] theorem powerSubstitution_X (w : σ → ℕ) (i : σ) :
    powerSubstitution (k := k) w (MvPolynomial.X i) = MvPolynomial.X i ^ w i := by
  simp [powerSubstitution]

theorem powerSubstitution_eq_mapDomainAlgHom (w : σ → ℕ) :
    powerSubstitution (k := k) w = AddMonoidAlgebra.mapDomainAlgHom k k (scaleHom w) := by
  apply MvPolynomial.algHom_ext
  intro i
  rw [powerSubstitution_X, MvPolynomial.X_pow_eq_monomial]
  change MvPolynomial.monomial (Finsupp.single i (w i)) (1 : k) =
    AddMonoidAlgebra.mapDomain (scaleHom w) (AddMonoidAlgebra.single (Finsupp.single i 1) 1)
  rw [AddMonoidAlgebra.mapDomain_single]
  simp [MvPolynomial.single_eq_monomial]

@[simp] theorem powerSubstitution_monomial (w : σ → ℕ) (a : σ →₀ ℕ) (c : k) :
    powerSubstitution w (MvPolynomial.monomial a c) =
      MvPolynomial.monomial (scale w a) c := by
  rw [powerSubstitution_eq_mapDomainAlgHom]
  change AddMonoidAlgebra.mapDomain (scaleHom w) (AddMonoidAlgebra.single a c) = _
  rw [AddMonoidAlgebra.mapDomain_single]
  rfl

theorem powerSubstitution_injective (w : σ → ℕ) (hw : ∀ i, 0 < w i) :
    Function.Injective (powerSubstitution (k := k) w) := by
  rw [powerSubstitution_eq_mapDomainAlgHom]
  exact AddMonoidAlgebra.mapDomain_injective (scale_injective w hw)

end
end PiExponent.PowerCover

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/PullbackFrameCoefficient.lean <==
import OAI.NumberTheory.PiExponent.Approximation.FramedPullback

namespace OAI

noncomputable section
open CategoryTheory AlgebraicGeometry
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames

namespace PiExponent.PullbackFrameCoefficient

theorem exists_frame_natIso_all {X Y : Scheme.{0}}
    (F G : X.Modules ⥤ Y.Modules) (v : F ≅ G)
    (uF : F.obj (O X) ≅ O Y) (uG : G.obj (O X) ≅ O Y)
    {M : X.Modules} (e : G.obj M ≅ O Y) :
    ∃ eF : F.obj M ≅ O Y, ∀ s : O X ⟶ M,
      coefficient eF (uF.inv ≫ F.map s) = coefficient e (uG.inv ≫ G.map s) := by
  let b : O Y ≅ O Y := uF.symm ≪≫ v.app (O X) ≪≫ uG
  refine ⟨v.app M ≪≫ e ≪≫ b.symm, ?_⟩
  intro s
  have h : (uF.inv ≫ F.map s) ≫ (v.app M).hom =
      b.hom ≫ (uG.inv ≫ G.map s) := by
    simp only [b, Iso.trans_hom, Iso.symm_hom, Category.assoc]
    simp only [Iso.hom_inv_id_assoc]
    exact congrArg (fun q => uF.inv ≫ q) (v.hom.naturality s)
  change endValue (((uF.inv ≫ F.map s) ≫ (v.app M).hom) ≫ e.hom ≫ b.inv) = _
  rw [h]
  change endValue (b.hom ≫ (uG.inv ≫ G.map s ≫ e.hom) ≫ b.inv) = _
  exact endValue_conjugation b (uG.inv ≫ G.map s ≫ e.hom)

theorem exists_frame_of_factors_through_open {X Y : Scheme.{0}}
    (U : X.Opens) (g : Y ⟶ U.toScheme)
    {M : X.Modules} (e : M.restrict U.ι ≅ O U.toScheme) :
    ∃ eF : (Scheme.Modules.pullback (g ≫ U.ι)).obj M ≅ O Y,
      ∀ s : O X ⟶ M,
      coefficient eF (pullbackSection (g ≫ U.ι) s) =
        g.appTop (coefficient e (restrictSection U.ι s)) := by
  let F : X.Modules ⥤ Y.Modules := Scheme.Modules.pullback (g ≫ U.ι)
  let G : X.Modules ⥤ Y.Modules :=
    Scheme.Modules.restrictFunctor U.ι ⋙ Scheme.Modules.pullback g
  let v : F ≅ G := (Scheme.Modules.pullbackComp g U.ι).symm ≪≫
    Functor.isoWhiskerRight (Scheme.Modules.restrictFunctorIsoPullback U.ι).symm
      (Scheme.Modules.pullback g)
  let uG : G.obj (O X) ≅ O Y :=
    (Scheme.Modules.pullback g).mapIso (Scheme.Modules.restrictUnitIso U.ι) ≪≫
      pullbackUnitIso g
  obtain ⟨eF, he⟩ := exists_frame_natIso_all F G v (pullbackUnitIso (g ≫ U.ι)) uG
    (pullbackFrame g e)
  refine ⟨eF, fun s => ?_⟩
  have hs := he s
  have hs' : coefficient eF (pullbackSection (g ≫ U.ι) s) =
      coefficient (pullbackFrame g e) (pullbackSection g (restrictSection U.ι s)) := by
    let S : X.Modules ⥤ U.toScheme.Modules := Scheme.Modules.restrictFunctor U.ι
    let Q : U.toScheme.Modules ⥤ Y.Modules := Scheme.Modules.pullback g
    let a : S.obj (O X) ≅ O U.toScheme := Scheme.Modules.restrictUnitIso U.ι
    let q : Q.obj (O U.toScheme) ≅ O Y := pullbackUnitIso g
    have hr : pullbackSection g (restrictSection U.ι s) = uG.inv ≫ G.map s := by
      change q.inv ≫ Q.map (a.inv ≫ S.map s) = (q.inv ≫ Q.map a.inv) ≫ Q.map (S.map s)
      exact (congrArg (fun k => q.inv ≫ k) (Q.map_comp a.inv (S.map s))).trans
        (Category.assoc q.inv (Q.map a.inv) (Q.map (S.map s))).symm
    exact hs.trans (congrArg (coefficient (pullbackFrame g e)) hr).symm
  rw [hs', coefficient_pullback]

end PiExponent.PullbackFrameCoefficient

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/RationalResidueCoefficientField.lean <==
import Mathlib.FieldTheory.IntermediateField.Adjoin.Algebra
import OAI.NumberTheory.PiExponent.Polynomials.PolynomialLocalResidueResolution

namespace OAI

noncomputable section
namespace PiExponentJets.PolynomialLocalResidueResolution
open scoped IntermediateField.algebraAdjoinAdjoin

variable {K R ι : Type*} [Field K] [CommRing R] [IsLocalRing R] [Algebra K R]
variable (x : ι → R)
variable (hx : AlgebraicIndependent K (fun i => IsLocalRing.residue R (x i)))

def rationalResidueEquiv : FractionRing (MvPolynomial ι K) ≃ₐ[K]
    IntermediateField.adjoin K (Set.range (fun i => IsLocalRing.residue R (x i))) :=
  IsFractionRing.algEquivOfAlgEquiv hx.aevalEquiv

@[simp] theorem rationalResidueEquiv_polynomial (f : MvPolynomial ι K) :
    ((rationalResidueEquiv x hx
      (algebraMap (MvPolynomial ι K) (FractionRing (MvPolynomial ι K)) f)) :
        IsLocalRing.ResidueField R) =
      MvPolynomial.aeval (fun i => IsLocalRing.residue R (x i)) f := by
  rw [rationalResidueEquiv, IsFractionRing.algEquivOfAlgEquiv_algebraMap]
  rfl

def residueCoefficientSection :
    IntermediateField.adjoin K (Set.range (fun i => IsLocalRing.residue R (x i))) →+* R :=
  (rationalCoefficientMap x hx).comp (rationalResidueEquiv x hx).symm.toRingHom

theorem residueCoefficientSection_residue :
    (IsLocalRing.residue R).comp (residueCoefficientSection x hx) =
      (IntermediateField.adjoin K
        (Set.range (fun i => IsLocalRing.residue R (x i)))).val.toRingHom := by
  have h : (IsLocalRing.residue R).comp (rationalCoefficientMap x hx) =
      ((IntermediateField.adjoin K
        (Set.range (fun i => IsLocalRing.residue R (x i)))).val.toRingHom).comp
          (rationalResidueEquiv x hx).toRingHom := by
    apply IsLocalization.ringHom_ext (nonZeroDivisors (MvPolynomial ι K))
    apply RingHom.ext
    intro f
    change IsLocalRing.residue R
      (rationalCoefficientMap x hx (algebraMap _ (FractionRing (MvPolynomial ι K)) f)) =
      ((rationalResidueEquiv x hx (algebraMap _ (FractionRing (MvPolynomial ι K)) f)) :
        IsLocalRing.ResidueField R)
    rw [rationalCoefficientMap_polynomial, rationalResidueEquiv_polynomial]
    exact MvPolynomial.comp_aeval_apply (f := x) (residueAlgHom (K := K) (R := R)) f
  apply RingHom.ext
  intro a
  have ha := RingHom.congr_fun h ((rationalResidueEquiv x hx).symm a)
  change IsLocalRing.residue R
    (rationalCoefficientMap x hx ((rationalResidueEquiv x hx).symm a)) = (a : IsLocalRing.ResidueField R)
  change IsLocalRing.residue R
    (rationalCoefficientMap x hx ((rationalResidueEquiv x hx).symm a)) =
      ((rationalResidueEquiv x hx ((rationalResidueEquiv x hx).symm a)) :
        IsLocalRing.ResidueField R) at ha
  rw [AlgEquiv.apply_symm_apply] at ha
  exact ha

end PiExponentJets.PolynomialLocalResidueResolution

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/ShiftedFreeGrading.lean <==
import Mathlib.Algebra.DirectSum.Decomposition

namespace OAI

namespace PiExponent.ShiftedFreeGrading
noncomputable section
open scoped BigOperators
open DirectSum
variable {A J σA : Type*} [AddCommGroup A] [Fintype J]
  [SetLike σA A] [AddSubgroupClass σA A]
  (𝒜 : ℤ → σA) [DirectSum.Decomposition 𝒜] (w : J → ℤ)

def piece (d : ℤ) : AddSubgroup (J → A) where
  carrier := {f | ∀ j, f j ∈ 𝒜 (d - w j)}
  zero_mem' := fun _j => zero_mem _
  add_mem' := fun hf hg j => add_mem (hf j) (hg j)
  neg_mem' := fun hf j => neg_mem (hf j)

def component (f : J → A) (d : ℤ) : piece 𝒜 w d :=
  ⟨fun j => (DirectSum.decompose 𝒜 (f j) (d - w j) : A),
    fun j => (DirectSum.decompose 𝒜 (f j) (d - w j)).property⟩

def support (f : J → A) : Finset ℤ := by
  classical
  exact Finset.univ.biUnion fun j =>
    (DirectSum.decompose 𝒜 (f j)).support.image (fun d => d + w j)

theorem component_eq_zero_of_not_mem (f : J → A) (d : ℤ)
    (hd : d ∉ support 𝒜 w f) : component 𝒜 w f d = 0 := by
  classical
  apply Subtype.ext
  funext j
  change (DirectSum.decompose 𝒜 (f j) (d - w j) : A) = 0
  have hh : d - w j ∉ (DirectSum.decompose 𝒜 (f j)).support := by
    intro h
    apply hd
    exact Finset.mem_biUnion.mpr ⟨j, Finset.mem_univ _,
      Finset.mem_image.mpr ⟨d - w j, h, sub_add_cancel _ _⟩⟩
  rw [DFinsupp.notMem_support_iff.mp hh]
  rfl

def decompositionMap : (J → A) →+ ⨁ d, piece 𝒜 w d where
  toFun f := DFinsupp.mk' (component 𝒜 w f)
    (Trunc.mk ⟨(support 𝒜 w f).val, fun d => by
      classical
      by_cases hd : d ∈ support 𝒜 w f
      · exact Or.inl hd
      · exact Or.inr (component_eq_zero_of_not_mem 𝒜 w f d hd)⟩)
  map_zero' := by
    ext d j
    change (DirectSum.decompose 𝒜 (0 : A) (d - w j) : A) = 0
    rw [DirectSum.decompose_zero]
    rfl
  map_add' f g := by
    ext d j
    change (DirectSum.decompose 𝒜 (f j + g j) (d - w j) : A) =
      (DirectSum.decompose 𝒜 (f j) (d - w j) : A) +
      (DirectSum.decompose 𝒜 (g j) (d - w j) : A)
    rw [DirectSum.decompose_add]
    rfl

@[simp] theorem decompositionMap_apply (f : J → A) (d : ℤ) (j : J) :
    (decompositionMap 𝒜 w f d : J → A) j =
      (DirectSum.decompose 𝒜 (f j) (d - w j) : A) := rfl

theorem decompositionMap_injective : Function.Injective (decompositionMap 𝒜 w) := by
  intro f g h
  funext j
  apply (DirectSum.decompose 𝒜).injective
  ext d
  have hh := congrArg (fun z : ⨁ d, piece 𝒜 w d => (z (d + w j) : J → A) j) h
  change (DirectSum.decompose 𝒜 (f j) (d + w j - w j) : A) =
    (DirectSum.decompose 𝒜 (g j) (d + w j - w j) : A) at hh
  rw [show d + w j - w j = d by omega] at hh
  exact hh

theorem decompositionMap_homogeneous (d : ℤ) (f : piece 𝒜 w d) :
    decompositionMap 𝒜 w f.val = DirectSum.of (fun d => piece 𝒜 w d) d f := by
  classical
  ext e j
  by_cases he : d = e
  · subst e
    rw [DirectSum.of_eq_same]
    exact DirectSum.decompose_of_mem_same 𝒜 (f.property j)
  · rw [DirectSum.of_eq_of_ne _ _ _ (Ne.symm he)]
    change (DirectSum.decompose 𝒜 (f.val j) (e - w j) : A) = 0
    exact DirectSum.decompose_of_mem_ne 𝒜 (f.property j) (by omega)

instance decomposition : DirectSum.Decomposition (piece 𝒜 w) := by
  classical
  have hr : (decompositionMap 𝒜 w).comp (DirectSum.coeAddMonoidHom (piece 𝒜 w)) =
      AddMonoidHom.id _ := by
    apply DirectSum.addHom_ext
    intro d f
    simp only [AddMonoidHom.comp_apply, DirectSum.coeAddMonoidHom_of,
      AddMonoidHom.id_apply, decompositionMap_homogeneous]
  apply DirectSum.Decomposition.ofAddHom (piece 𝒜 w) (decompositionMap 𝒜 w) ?_ hr
  apply AddMonoidHom.ext
  intro f
  apply decompositionMap_injective 𝒜 w
  exact DFunLike.congr_fun hr (decompositionMap 𝒜 w f)

@[simp] theorem decompose_apply (f : J → A) (d : ℤ) (j : J) :
    (DirectSum.decompose (piece 𝒜 w) f d : J → A) j =
      (DirectSum.decompose 𝒜 (f j) (d - w j) : A) := rfl

end
end PiExponent.ShiftedFreeGrading

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/SimplexCounting.lean <==
import OAI.NumberTheory.PiExponent.Polynomials.SimplexFloor
import OAI.NumberTheory.PiExponent.Polynomials.SimplexUnweighted

namespace OAI

open scoped BigOperators

namespace PiExponent

def natWeightedSimplex {d : ℕ} (w : Fin d → ℕ) (N : ℕ) : Finset (Fin d → ℕ) :=
  (Fintype.piFinset (fun _ => Finset.range (N + 1))).filter
    (fun a => ∑ i, w i * a i ≤ N)

theorem mem_natWeightedSimplex {d : ℕ} {w : Fin d → ℕ}
    (hw : ∀ i, 0 < w i) {N : ℕ} {a : Fin d → ℕ} :
    a ∈ natWeightedSimplex w N ↔ ∑ i, w i * a i ≤ N := by
  constructor
  · exact fun h => (Finset.mem_filter.mp h).2
  · intro h
    refine Finset.mem_filter.mpr ⟨Fintype.mem_piFinset.mpr ?_, h⟩
    intro i
    apply Finset.mem_range.mpr
    have h₁ : a i ≤ w i * a i := Nat.le_mul_of_pos_left (a i) (hw i)
    have h₂ : w i * a i ≤ ∑ j, w j * a j :=
      Finset.single_le_sum (f := fun j => w j * a j)
        (fun j _ => Nat.zero_le _) (Finset.mem_univ i)
    omega

def residueRectangle {d : ℕ} (w : Fin d → ℕ) : Finset (Fin d → ℕ) :=
  Fintype.piFinset (fun i => Finset.range (w i))

@[simp] theorem mem_residueRectangle {d : ℕ} {w r : Fin d → ℕ} :
    r ∈ residueRectangle w ↔ ∀ i, r i < w i := by
  simp [residueRectangle, Fintype.mem_piFinset]

@[simp] theorem card_residueRectangle {d : ℕ} (w : Fin d → ℕ) :
    (residueRectangle w).card = ∏ i, w i := by
  simp [residueRectangle, Fintype.card_piFinset]

theorem simplex_count_lower_sandwich {d : ℕ} (w : Fin d → ℕ)
    (hw : ∀ i, 0 < w i) (N : ℕ) :
    (natWeightedSimplex (fun _ : Fin d => 1) N).card ≤
      (natWeightedSimplex w N).card * ∏ i, w i := by
  rw [← card_residueRectangle, ← Finset.card_product]
  let f : (Fin d → ℕ) → (Fin d → ℕ) × (Fin d → ℕ) :=
    fun b => (fun i => b i / w i, fun i => b i % w i)
  apply Finset.card_le_card_of_injOn f
  · intro b hb
    apply Finset.mem_product.mpr
    constructor
    · apply (mem_natWeightedSimplex hw).mpr
      have hb' := (mem_natWeightedSimplex (fun _ => by decide)).mp hb
      simp only [one_mul] at hb'
      exact (Finset.sum_le_sum (fun i _ => Nat.mul_div_le (b i) (w i))).trans hb'
    · exact mem_residueRectangle.mpr (fun i => Nat.mod_lt (b i) (hw i))
  · intro a ha b hb hab
    have hq := congrArg Prod.fst hab
    have hr := congrArg Prod.snd hab
    funext i
    have hqi := congrFun hq i
    have hri := congrFun hr i
    change a i / w i = b i / w i at hqi
    change a i % w i = b i % w i at hri
    have ha' := Nat.div_add_mod (a i) (w i)
    have hb' := Nat.div_add_mod (b i) (w i)
    calc
      a i = w i * (a i / w i) + a i % w i := ha'.symm
      _ = w i * (b i / w i) + b i % w i := by rw [hqi, hri]
      _ = b i := hb'

theorem simplex_count_upper_sandwich {d : ℕ} (w : Fin d → ℕ)
    (hw : ∀ i, 0 < w i) (N : ℕ) :
    (natWeightedSimplex w N).card * (∏ i, w i) ≤
      (natWeightedSimplex (fun _ : Fin d => 1) (N + ∑ i, (w i - 1))).card := by
  rw [← card_residueRectangle, ← Finset.card_product]
  let f : ((Fin d → ℕ) × (Fin d → ℕ)) → (Fin d → ℕ) :=
    fun ar i => w i * ar.1 i + ar.2 i
  apply Finset.card_le_card_of_injOn f
  · intro ar har
    obtain ⟨ha, hr⟩ := Finset.mem_product.mp har
    apply (mem_natWeightedSimplex (fun _ => by decide)).mpr
    simp only [one_mul]
    change ∑ i, (w i * ar.1 i + ar.2 i) ≤ _
    rw [Finset.sum_add_distrib]
    apply Nat.add_le_add ((mem_natWeightedSimplex hw).mp ha)
    apply Finset.sum_le_sum
    intro i hi
    have := mem_residueRectangle.mp hr i
    omega
  · intro ar har bs hbs hab
    obtain ⟨ha, hr⟩ := Finset.mem_product.mp har
    obtain ⟨hb, hs⟩ := Finset.mem_product.mp hbs
    apply Prod.ext
    · funext i
      have hi := congrFun hab i
      change w i * ar.1 i + ar.2 i = w i * bs.1 i + bs.2 i at hi
      have hri := mem_residueRectangle.mp hr i
      have hsi := mem_residueRectangle.mp hs i
      have hdiv := congrArg (fun n => n / w i) hi
      rw [Nat.add_div_of_dvd_right (Nat.dvd_mul_right (w i) (ar.1 i)),
        Nat.add_div_of_dvd_right (Nat.dvd_mul_right (w i) (bs.1 i))] at hdiv
      simpa [Nat.div_eq_of_lt hri, Nat.div_eq_of_lt hsi,
        Nat.mul_div_cancel_left _ (hw i)] using hdiv
    · funext i
      have hi := congrFun hab i
      change w i * ar.1 i + ar.2 i = w i * bs.1 i + bs.2 i at hi
      have hri := mem_residueRectangle.mp hr i
      have hsi := mem_residueRectangle.mp hs i
      have hmod := congrArg (fun n => n % w i) hi
      simpa [Nat.add_mod, Nat.mod_eq_of_lt hri, Nat.mod_eq_of_lt hsi] using hmod

@[simp] theorem natWeightedSimplex_one (d N : ℕ) :
    natWeightedSimplex (fun _ : Fin d => 1) N = unweightedSimplex d N := by
  ext a
  rw [mem_natWeightedSimplex (w := fun _ : Fin d => 1) (fun _ => by decide), mem_unweightedSimplex]
  simp only [one_mul]

open Filter Topology

theorem tendsto_card_natWeightedSimplex {d : ℕ} (w : Fin d → ℕ)
    (hw : ∀ i, 0 < w i) :
    Tendsto (fun N : ℕ => ((natWeightedSimplex w N).card : ℝ) / (N : ℝ) ^ d)
      atTop (𝓝 (1 / ((d.factorial : ℝ) * ∏ i, (w i : ℝ)))) := by
  let P : ℝ := ∏ i, (w i : ℝ)
  have hP : 0 < P := Finset.prod_pos (fun i _ => by exact_mod_cast hw i)
  have hs : Tendsto
      (fun N : ℕ => ((natWeightedSimplex w N).card : ℝ) * P / (N : ℝ) ^ d)
      atTop (𝓝 (1 / (d.factorial : ℝ))) := by
    apply tendsto_of_tendsto_of_tendsto_of_le_of_le
      (tendsto_card_unweightedSimplex d)
      (tendsto_card_unweightedSimplex_add d (∑ i, (w i - 1)))
    · intro N
      apply div_le_div_of_nonneg_right _ (by positivity)
      have h := simplex_count_lower_sandwich w hw N
      rw [natWeightedSimplex_one] at h
      dsimp [P]
      exact_mod_cast h
    · intro N
      apply div_le_div_of_nonneg_right _ (by positivity)
      have h := simplex_count_upper_sandwich w hw N
      rw [natWeightedSimplex_one] at h
      dsimp [P]
      exact_mod_cast h
  have h := hs.div_const P
  have heq : 1 / (d.factorial : ℝ) / P =
      1 / ((d.factorial : ℝ) * ∏ i, (w i : ℝ)) := by
    simp only [P, div_div]
  rw [heq] at h
  apply h.congr'
  exact Filter.Eventually.of_forall (fun N => by
    change ((natWeightedSimplex w N).card : ℝ) * P / (N : ℝ) ^ d / P = _
    field_simp)

noncomputable def realWeightedSimplex {d : ℕ} (w : Fin d → ℝ) (H : ℝ) :
    Finset (Fin d → ℕ) := by
  classical
  exact (Fintype.piFinset (fun i => Finset.range (⌊H / w i⌋₊ + 1))).filter
    (fun a => ∑ i, w i * (a i : ℝ) ≤ H)

noncomputable def strictWeightedSimplex {d : ℕ} (w : Fin d → ℝ) (H : ℝ) :
    Finset (Fin d → ℕ) := by
  classical
  exact (realWeightedSimplex w H).filter (fun a => ∑ i, w i * (a i : ℝ) < H)

theorem mem_realWeightedSimplex {d : ℕ} {w : Fin d → ℝ}
    (hw : ∀ i, 0 < w i) {H : ℝ} {a : Fin d → ℕ} :
    a ∈ realWeightedSimplex w H ↔ ∑ i, w i * (a i : ℝ) ≤ H := by
  classical
  constructor
  · exact fun h => (Finset.mem_filter.mp h).2
  · intro h
    refine Finset.mem_filter.mpr ⟨Fintype.mem_piFinset.mpr ?_, h⟩
    intro i
    apply Finset.mem_range.mpr
    apply Nat.lt_succ_of_le
    apply Nat.le_floor
    apply (le_div_iff₀ (hw i)).mpr
    rw [mul_comm]
    exact (Finset.single_le_sum (f := fun j => w j * (a j : ℝ))
      (fun j _ => mul_nonneg (hw j).le (Nat.cast_nonneg _)) (Finset.mem_univ i)).trans h

theorem mem_strictWeightedSimplex {d : ℕ} {w : Fin d → ℝ}
    (hw : ∀ i, 0 < w i) {H : ℝ} {a : Fin d → ℕ} :
    a ∈ strictWeightedSimplex w H ↔ ∑ i, w i * (a i : ℝ) < H := by
  classical
  simp only [strictWeightedSimplex, Finset.mem_filter, mem_realWeightedSimplex hw,
    and_iff_right_iff_imp]
  exact fun h => h.le

theorem realWeightedSimplex_scaled {d : ℕ} (w : Fin d → ℕ)
    (hw : ∀ i, 0 < w i) {c H : ℝ} (hc : 0 < c) (hH : 0 ≤ H) :
    realWeightedSimplex (fun i => (w i : ℝ) / c) H =
      natWeightedSimplex w ⌊c * H⌋₊ := by
  ext a
  rw [mem_realWeightedSimplex (fun i => div_pos (by exact_mod_cast hw i) hc),
    mem_natWeightedSimplex hw, Nat.le_floor_iff (mul_nonneg hc.le hH)]
  have hs : (∑ i, (w i : ℝ) / c * (a i : ℝ)) =
      ((∑ i, w i * a i : ℕ) : ℝ) / c := by
    simp [Nat.cast_sum, Nat.cast_mul, Finset.sum_div, div_mul_eq_mul_div]
  rw [hs, div_le_iff₀ hc, mul_comm H c]

theorem strictWeightedSimplex_scaled {d : ℕ} (w : Fin d → ℕ)
    (hw : ∀ i, 0 < w i) {c H : ℝ} (hc : 0 < c) (hH : 0 < H) :
    strictWeightedSimplex (fun i => (w i : ℝ) / c) H =
      natWeightedSimplex w (⌈c * H⌉₊ - 1) := by
  ext a
  rw [mem_strictWeightedSimplex (fun i => div_pos (by exact_mod_cast hw i) hc),
    mem_natWeightedSimplex hw]
  have hs : (∑ i, (w i : ℝ) / c * (a i : ℝ)) =
      ((∑ i, w i * a i : ℕ) : ℝ) / c := by
    simp [Nat.cast_sum, Nat.cast_mul, Finset.sum_div, div_mul_eq_mul_div]
  rw [hs, div_lt_iff₀ hc, mul_comm H c, ← Nat.lt_ceil]
  have hp : 0 < ⌈c * H⌉₊ := by
    apply Nat.lt_ceil.mpr
    simpa using mul_pos hc hH
  omega

theorem tendsto_card_realWeightedSimplex_scaled {d : ℕ} (w : Fin d → ℕ)
    (hw : ∀ i, 0 < w i) {c : ℝ} (hc : 0 < c) :
    Tendsto (fun H : ℝ => ((realWeightedSimplex (fun i => (w i : ℝ) / c) H).card : ℝ) / H ^ d)
      atTop (𝓝 ((1 / ((d.factorial : ℝ) * ∏ i, (w i : ℝ))) * c ^ d)) := by
  have h := tendsto_normalized_natFloor_affine
    (tendsto_card_natWeightedSimplex w hw) hc 0
  apply h.congr'
  filter_upwards [eventually_ge_atTop (0 : ℝ)] with H hH
  simp only [add_zero, realWeightedSimplex_scaled w hw hc hH]

theorem tendsto_card_strictWeightedSimplex_scaled {d : ℕ} (w : Fin d → ℕ)
    (hw : ∀ i, 0 < w i) {c : ℝ} (hc : 0 < c) :
    Tendsto (fun H : ℝ => ((strictWeightedSimplex (fun i => (w i : ℝ) / c) H).card : ℝ) / H ^ d)
      atTop (𝓝 ((1 / ((d.factorial : ℝ) * ∏ i, (w i : ℝ))) * c ^ d)) := by
  have hlo := tendsto_normalized_natFloor_affine
    (tendsto_card_natWeightedSimplex w hw) hc (-1)
  have hhi := tendsto_card_realWeightedSimplex_scaled w hw hc
  apply tendsto_of_tendsto_of_tendsto_of_le_of_le' hlo hhi
  · filter_upwards [eventually_ge_atTop (1 / c)] with H hH
    have hHpos : 0 < H := (div_pos zero_lt_one hc).trans_le hH
    have hcH : 1 ≤ c * H := by
      have := (div_le_iff₀ hc).mp hH
      nlinarith
    apply div_le_div_of_nonneg_right _ (pow_nonneg hHpos.le d)
    exact_mod_cast (Finset.card_le_card (show
      natWeightedSimplex w ⌊c * H + -1⌋₊ ⊆
      strictWeightedSimplex (fun i => (w i : ℝ) / c) H from by
        intro a ha
        apply (mem_strictWeightedSimplex (fun i => div_pos (by exact_mod_cast hw i) hc)).mpr
        have ha' := (mem_natWeightedSimplex hw).mp ha
        have hs : ((∑ i, w i * a i : ℕ) : ℝ) ≤ c * H + -1 :=
          (Nat.le_floor_iff (by linarith)).mp ha'
        have heq : (∑ i, (w i : ℝ) / c * (a i : ℝ)) =
            ((∑ i, w i * a i : ℕ) : ℝ) / c := by
          simp [Nat.cast_sum, Nat.cast_mul, Finset.sum_div, div_mul_eq_mul_div]
        rw [heq, div_lt_iff₀ hc]
        nlinarith))
  · filter_upwards [eventually_ge_atTop (0 : ℝ)] with H hH
    apply div_le_div_of_nonneg_right _ (pow_nonneg hH d)
    exact_mod_cast (Finset.card_le_card (Finset.filter_subset
      (fun a : Fin d → ℕ => ∑ i, (w i : ℝ) / c * (a i : ℝ) < H)
      (realWeightedSimplex (fun i => (w i : ℝ) / c) H)))

theorem card_strictWeightedSimplex_dilate {d : ℕ} (w : Fin d → ℝ)
    (hw : ∀ i, 0 < w i) (H : ℝ) {t : ℕ} (ht : 0 < t) :
    (strictWeightedSimplex w ((t : ℝ) * H)).card ≤
      (strictWeightedSimplex w H).card * t ^ d := by
  classical
  have htR : (0 : ℝ) < t := by exact_mod_cast ht
  have hp : (residueRectangle (fun _ : Fin d => t)).card = t ^ d := by
    simp
  rw [← hp, ← Finset.card_product]
  let f : (Fin d → ℕ) → (Fin d → ℕ) × (Fin d → ℕ) :=
    fun a => (fun i => a i / t, fun i => a i % t)
  apply Finset.card_le_card_of_injOn f
  · intro a ha
    apply Finset.mem_product.mpr
    constructor
    · apply (mem_strictWeightedSimplex hw).mpr
      have ha' := (mem_strictWeightedSimplex hw).mp ha
      have hs : (t : ℝ) * (∑ i, w i * (a i / t : ℕ)) ≤
          ∑ i, w i * (a i : ℝ) := by
        rw [Finset.mul_sum]
        apply Finset.sum_le_sum
        intro i hi
        have hdiv : (t : ℝ) * (a i / t : ℕ) ≤ (a i : ℝ) := by
          exact_mod_cast Nat.mul_div_le (a i) t
        calc
          (t : ℝ) * (w i * (a i / t : ℕ)) =
              w i * ((t : ℝ) * (a i / t : ℕ)) := by ring
          _ ≤ w i * (a i : ℝ) := mul_le_mul_of_nonneg_left hdiv (hw i).le
      exact (mul_lt_mul_iff_right₀ htR).mp (hs.trans_lt ha')
    · exact mem_residueRectangle.mpr (fun i => Nat.mod_lt (a i) ht)
  · intro a ha b hb hab
    have hq := congrArg Prod.fst hab
    have hr := congrArg Prod.snd hab
    funext i
    have hqi := congrFun hq i
    have hri := congrFun hr i
    change a i / t = b i / t at hqi
    change a i % t = b i % t at hri
    calc
      a i = t * (a i / t) + a i % t := (Nat.div_add_mod (a i) t).symm
      _ = t * (b i / t) + b i % t := by rw [hqi, hri]
      _ = b i := Nat.div_add_mod (b i) t

theorem strictWeightedSimplex_lower_of_limit {d : ℕ} (w : Fin d → ℝ)
    (hw : ∀ i, 0 < w i) {L : ℝ}
    (hlim : Tendsto (fun x : ℝ => ((strictWeightedSimplex w x).card : ℝ) / x ^ d)
      atTop (𝓝 L)) {H : ℝ} (hH : 0 < H) :
    L * H ^ d ≤ (strictWeightedSimplex w H).card := by
  have ht : Tendsto (fun n : ℕ => (n : ℝ) * H) atTop atTop :=
    Tendsto.atTop_mul_const hH tendsto_natCast_atTop_atTop
  have hl : Tendsto
      (fun n : ℕ => ((strictWeightedSimplex w ((n : ℝ) * H)).card : ℝ) / (n : ℝ) ^ d)
      atTop (𝓝 (L * H ^ d)) := by
    have h := (hlim.comp ht).mul_const (H ^ d)
    apply h.congr'
    filter_upwards [eventually_ge_atTop 1] with n hn
    have hn0 : (n : ℝ) ≠ 0 := by exact_mod_cast (by omega : n ≠ 0)
    simp only [Function.comp_apply, mul_pow]
    field_simp
  apply le_of_tendsto hl
  filter_upwards [eventually_ge_atTop 1] with n hn
  have hn0 : (0 : ℝ) < n := by exact_mod_cast (by omega : 0 < n)
  apply (div_le_iff₀ (pow_pos hn0 d)).mpr
  exact_mod_cast card_strictWeightedSimplex_dilate w hw H (by omega : 0 < n)

end PiExponent

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/SimplexFloor.lean <==
import Mathlib.Analysis.SpecificLimits.Basic
import Mathlib.Tactic

namespace OAI

open Filter Topology

namespace PiExponent

theorem tendsto_natFloor_affine_atTop {a : ℝ} (ha : 0 < a) (b : ℝ) :
    Tendsto (fun x : ℝ => ⌊a * x + b⌋₊) atTop atTop :=
  tendsto_nat_floor_atTop.comp
    (tendsto_atTop_add_const_right atTop b (Tendsto.const_mul_atTop ha tendsto_id))

theorem tendsto_natFloor_affine_div {a : ℝ} (ha : 0 < a) (b : ℝ) :
    Tendsto (fun x : ℝ => (⌊a * x + b⌋₊ : ℝ) / x) atTop (𝓝 a) := by
  have hy : Tendsto (fun x : ℝ => a * x + b) atTop atTop :=
    tendsto_atTop_add_const_right atTop b (Tendsto.const_mul_atTop ha tendsto_id)
  have hratio : Tendsto (fun x : ℝ => (a * x + b) / x) atTop (𝓝 a) := by
    have h : Tendsto (fun x : ℝ => a + b * x⁻¹) atTop (𝓝 (a + b * 0)) :=
      tendsto_const_nhds.add (tendsto_const_nhds.mul
      (tendsto_inv_atTop_zero : Tendsto (fun x : ℝ => x⁻¹) atTop (𝓝 0)))
    simp only [mul_zero, add_zero] at h
    apply h.congr'
    filter_upwards [eventually_gt_atTop (0 : ℝ)] with x hx
    field_simp
  have h := (tendsto_nat_floor_div_atTop.comp hy).mul hratio
  simp only [one_mul] at h
  apply h.congr'
  filter_upwards [hy.eventually (eventually_gt_atTop (0 : ℝ))] with x hx
  change (⌊a * x + b⌋₊ : ℝ) / (a * x + b) * ((a * x + b) / x) = _
  field_simp

theorem tendsto_normalized_natFloor_affine {f : ℕ → ℝ} {d : ℕ} {L a : ℝ}
    (hf : Tendsto (fun n : ℕ => f n / (n : ℝ) ^ d) atTop (𝓝 L))
    (ha : 0 < a) (b : ℝ) :
    Tendsto (fun x : ℝ => f ⌊a * x + b⌋₊ / x ^ d) atTop (𝓝 (L * a ^ d)) := by
  have hfloor := tendsto_natFloor_affine_atTop ha b
  have h := (hf.comp hfloor).mul ((tendsto_natFloor_affine_div ha b).pow d)
  apply h.congr'
  filter_upwards [hfloor.eventually (eventually_ge_atTop 1)] with x hx
  have hn : (⌊a * x + b⌋₊ : ℝ) ≠ 0 := by
    exact_mod_cast (by omega : ⌊a * x + b⌋₊ ≠ 0)
  simp only [Function.comp_apply]
  rw [div_pow]
  field_simp

theorem tendsto_normalized_natFloor_affine_nat {f : ℕ → ℝ} {d : ℕ} {L a : ℝ}
    (hf : Tendsto (fun n : ℕ => f n / (n : ℝ) ^ d) atTop (𝓝 L))
    (ha : 0 < a) (b : ℝ) :
    Tendsto (fun N : ℕ => f ⌊a * (N : ℝ) + b⌋₊ / (N : ℝ) ^ d)
      atTop (𝓝 (L * a ^ d)) :=
  (tendsto_normalized_natFloor_affine hf ha b).comp tendsto_natCast_atTop_atTop

end PiExponent

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/SimplexLog.lean <==
import OAI.NumberTheory.PiExponent.Polynomials.SimplexRational

namespace OAI

open Filter Topology
open scoped BigOperators

namespace PiExponent

theorem tendsto_log_div_of_normalized_pow {f : ℝ → ℝ} {d : ℕ} {L : ℝ}
    (hf : Tendsto (fun H : ℝ => f H / H ^ d) atTop (𝓝 L)) (hL : 0 < L) :
    Tendsto (fun H : ℝ => Real.log (f H) / H) atTop (𝓝 0) := by
  have hlog : Tendsto (fun H : ℝ => Real.log (f H / H ^ d)) atTop (𝓝 (Real.log L)) :=
    (Real.continuousAt_log hL.ne').tendsto.comp hf
  have hslow : Tendsto (fun H : ℝ => Real.log H / H) atTop (𝓝 0) :=
    Real.isLittleO_log_id_atTop.tendsto_div_nhds_zero
  have h := (hlog.div_atTop tendsto_id).add (hslow.const_mul (d : ℝ))
  simp only [mul_zero, add_zero] at h
  apply h.congr'
  filter_upwards [eventually_gt_atTop (0 : ℝ),
    hf.eventually (eventually_ne_nhds hL.ne')] with H hH hn
  have hfne : f H ≠ 0 := by
    intro hz
    apply hn
    simp [hz]
  rw [Real.log_div hfne (pow_ne_zero _ hH.ne'), Real.log_pow]
  simp only [id_eq]
  ring

theorem tendsto_log_add_div_of_normalized_pow {f : ℝ → ℝ} {d : ℕ} {L : ℝ}
    (hf : Tendsto (fun H : ℝ => f H / H ^ d) atTop (𝓝 L)) (hL : 0 < L) (C : ℝ) :
    Tendsto (fun H : ℝ => (Real.log (f H) + C) / H) atTop (𝓝 0) := by
  have h := (tendsto_log_div_of_normalized_pow hf hL).add
    (tendsto_id.const_div_atTop C)
  simpa only [add_zero, add_div, id_eq] using h

theorem tendsto_log_card_realWeightedSimplex_div_rational {d : ℕ}
    (ρ : Fin d → ℚ) (hρ : ∀ i, 0 < ρ i) :
    Tendsto (fun H : ℝ =>
      Real.log ((realWeightedSimplex (fun i => (ρ i : ℝ)) H).card : ℝ) / H)
      atTop (𝓝 0) := by
  apply tendsto_log_div_of_normalized_pow (tendsto_card_realWeightedSimplex_rational ρ hρ)
  apply div_pos zero_lt_one
  apply mul_pos (by exact_mod_cast Nat.factorial_pos d)
  exact Finset.prod_pos (fun i _ => by exact_mod_cast hρ i)

theorem tendsto_log_card_strictWeightedSimplex_div_rational {d : ℕ}
    (ρ : Fin d → ℚ) (hρ : ∀ i, 0 < ρ i) :
    Tendsto (fun H : ℝ =>
      Real.log ((strictWeightedSimplex (fun i => (ρ i : ℝ)) H).card : ℝ) / H)
      atTop (𝓝 0) := by
  apply tendsto_log_div_of_normalized_pow (tendsto_card_strictWeightedSimplex_rational ρ hρ)
  apply div_pos zero_lt_one
  apply mul_pos (by exact_mod_cast Nat.factorial_pos d)
  exact Finset.prod_pos (fun i _ => by exact_mod_cast hρ i)

end PiExponent

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/SimplexRational.lean <==
import OAI.NumberTheory.PiExponent.Polynomials.SimplexCounting
import OAI.NumberTheory.PiExponent.Polynomials.SimplexRationalWeights

namespace OAI

open scoped BigOperators
open Filter Topology

namespace PiExponent

theorem common_denominator_simplex_constant {d D : ℕ} {ρ : Fin d → ℚ}
    {w : Fin d → ℕ} (hD : 0 < D) (hw : ∀ i, 0 < w i)
    (hweights : ∀ i, (ρ i : ℝ) = (w i : ℝ) / (D : ℝ)) :
    (1 / ((d.factorial : ℝ) * ∏ i, (w i : ℝ))) * (D : ℝ) ^ d =
      1 / ((d.factorial : ℝ) * ∏ i, (ρ i : ℝ)) := by
  have hprod : (∏ i, (ρ i : ℝ)) = (∏ i, (w i : ℝ)) / (D : ℝ) ^ d := by
    simp_rw [hweights]
    rw [Finset.prod_div_distrib]
    simp
  have hDne : (D : ℝ) ≠ 0 := by exact_mod_cast hD.ne'
  have hPne : (∏ i, (w i : ℝ)) ≠ 0 :=
    (Finset.prod_pos (fun i _ => by exact_mod_cast hw i)).ne'
  have hfac : (d.factorial : ℝ) ≠ 0 := by exact_mod_cast Nat.factorial_ne_zero d
  rw [hprod]
  field_simp

theorem tendsto_card_realWeightedSimplex_rational {d : ℕ}
    (ρ : Fin d → ℚ) (hρ : ∀ i, 0 < ρ i) :
    Tendsto (fun H : ℝ =>
      ((realWeightedSimplex (fun i => (ρ i : ℝ)) H).card : ℝ) / H ^ d)
      atTop (𝓝 (1 / ((d.factorial : ℝ) * ∏ i, (ρ i : ℝ)))) := by
  obtain ⟨D, hD, w, hw, hweights⟩ := positive_rational_weights_common_denominator ρ hρ
  have h := tendsto_card_realWeightedSimplex_scaled w hw
    (show (0 : ℝ) < D by exact_mod_cast hD)
  rw [common_denominator_simplex_constant hD hw hweights] at h
  simpa only [← hweights] using h

theorem tendsto_card_strictWeightedSimplex_rational {d : ℕ}
    (ρ : Fin d → ℚ) (hρ : ∀ i, 0 < ρ i) :
    Tendsto (fun H : ℝ =>
      ((strictWeightedSimplex (fun i => (ρ i : ℝ)) H).card : ℝ) / H ^ d)
      atTop (𝓝 (1 / ((d.factorial : ℝ) * ∏ i, (ρ i : ℝ)))) := by
  obtain ⟨D, hD, w, hw, hweights⟩ := positive_rational_weights_common_denominator ρ hρ
  have h := tendsto_card_strictWeightedSimplex_scaled w hw
    (show (0 : ℝ) < D by exact_mod_cast hD)
  rw [common_denominator_simplex_constant hD hw hweights] at h
  simpa only [← hweights] using h

theorem strictWeightedSimplex_card_lower_rational {d : ℕ}
    (ρ : Fin d → ℚ) (hρ : ∀ i, 0 < ρ i) {H : ℝ} (hH : 0 < H) :
    H ^ d / ((d.factorial : ℝ) * ∏ i, (ρ i : ℝ)) ≤
      ((strictWeightedSimplex (fun i => (ρ i : ℝ)) H).card : ℝ) := by
  have h := strictWeightedSimplex_lower_of_limit (fun i => (ρ i : ℝ))
    (fun i => by exact_mod_cast hρ i)
    (tendsto_card_strictWeightedSimplex_rational ρ hρ) hH
  simpa only [one_div, div_eq_mul_inv, one_mul, mul_comm] using h

theorem realWeightedSimplex_card_lower_rational {d : ℕ}
    (ρ : Fin d → ℚ) (hρ : ∀ i, 0 < ρ i) {H : ℝ} (hH : 0 < H) :
    H ^ d / ((d.factorial : ℝ) * ∏ i, (ρ i : ℝ)) ≤
      ((realWeightedSimplex (fun i => (ρ i : ℝ)) H).card : ℝ) := by
  apply (strictWeightedSimplex_card_lower_rational ρ hρ hH).trans
  have hw : ∀ i, (0 : ℝ) < (ρ i : ℝ) := fun i => by exact_mod_cast hρ i
  exact_mod_cast (Finset.card_le_card (show
    strictWeightedSimplex (fun i => (ρ i : ℝ)) H ⊆
      realWeightedSimplex (fun i => (ρ i : ℝ)) H from by
    intro a ha
    exact (mem_realWeightedSimplex hw).mpr ((mem_strictWeightedSimplex hw).mp ha).le))

end PiExponent

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/SimplexRationalWeights.lean <==
import Mathlib.Basic.Real.Basic
import Mathlib.Algebra.BigOperators.Ring.Finset
import Mathlib.Data.Rat.Cast.Order
import Mathlib.Tactic

namespace OAI

open scoped BigOperators

namespace PiExponent

theorem positive_rational_weights_common_denominator {d : ℕ}
    (ρ : Fin d → ℚ) (hρ : ∀ i, 0 < ρ i) :
    ∃ D : ℕ, 0 < D ∧ ∃ w : Fin d → ℕ,
      (∀ i, 0 < w i) ∧ ∀ i, (ρ i : ℝ) = (w i : ℝ) / (D : ℝ) := by
  classical
  let D : ℕ := ∏ i, (ρ i).den
  have hD : 0 < D := Finset.prod_pos (fun i _ => (ρ i).den_pos)
  have hd : ∀ i, (ρ i).den ∣ D :=
    fun i => Finset.dvd_prod_of_mem (fun j => (ρ j).den) (Finset.mem_univ i)
  choose k hk using hd
  have hkpos : ∀ i, 0 < k i := by
    intro i
    by_contra h
    have hkzero : k i = 0 := by omega
    have := hk i
    rw [hkzero, mul_zero] at this
    omega
  let w : Fin d → ℕ := fun i => (ρ i).num.toNat * k i
  refine ⟨D, hD, w, ?_, ?_⟩
  · intro i
    have hn : 0 < (ρ i).num := Rat.num_pos.mpr (hρ i)
    exact Nat.mul_pos (by omega) (hkpos i)
  · intro i
    have hnum : (((ρ i).num.toNat : ℕ) : ℝ) = ((ρ i).num : ℝ) := by
      exact_mod_cast (Int.toNat_of_nonneg (Rat.num_pos.mpr (hρ i)).le)
    have hcastD : (D : ℝ) = ((ρ i).den : ℝ) * (k i : ℝ) := by
      exact_mod_cast hk i
    have hkne : (k i : ℝ) ≠ 0 := by exact_mod_cast (hkpos i).ne'
    have hdenne : ((ρ i).den : ℝ) ≠ 0 := by exact_mod_cast (ρ i).den_ne_zero
    rw [Rat.cast_def, hcastD]
    change ((ρ i).num : ℝ) / ((ρ i).den : ℝ) =
      (((ρ i).num.toNat * k i : ℕ) : ℝ) / (((ρ i).den : ℝ) * (k i : ℝ))
    rw [Nat.cast_mul, hnum]
    field_simp

end PiExponent

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/SimplexUnweighted.lean <==
import Mathlib.Algebra.Order.Antidiag.FinsuppEquiv
import Mathlib.Analysis.SpecialFunctions.Choose
import Mathlib.Analysis.SpecificLimits.Basic
import Mathlib.Tactic

namespace OAI

open scoped BigOperators

namespace PiExponent

def unweightedSimplex (d N : ℕ) : Finset (Fin d → ℕ) :=
  (Fintype.piFinset (fun _ => Finset.range (N + 1))).filter
    (fun a => ∑ i, a i ≤ N)

@[simp] theorem mem_unweightedSimplex {d N : ℕ} {a : Fin d → ℕ} :
    a ∈ unweightedSimplex d N ↔ ∑ i, a i ≤ N := by
  constructor
  · exact fun h => (Finset.mem_filter.mp h).2
  · intro h
    refine Finset.mem_filter.mpr ⟨Fintype.mem_piFinset.mpr ?_, h⟩
    intro i
    apply Finset.mem_range.mpr
    have := Finset.single_le_sum (fun j _ => Nat.zero_le (a j)) (Finset.mem_univ i)
    omega

theorem card_unweightedSimplex (d N : ℕ) :
    (unweightedSimplex d N).card = (N + d).choose d := by
  classical
  let target : Finset (Fin (d + 1) →₀ ℕ) := Finset.univ.finsuppAntidiag N
  have hc : target.card = (N + d).choose d := by
    rw [Finset.card_finsuppAntidiag_nat_eq_choose]
    simp only [Finset.card_univ, Fintype.card_fin]
    rw [show d + 1 + N - 1 = N + d by omega, Nat.choose_symm_add]
  rw [← hc]
  let f : (Fin d → ℕ) → (Fin (d + 1) →₀ ℕ) := fun a =>
    Finsupp.equivFunOnFinite.symm (Fin.cons (N - ∑ i, a i) a)
  apply Finset.card_bij (fun a _ => f a)
  · intro a ha
    apply Finset.mem_finsuppAntidiag.mpr
    constructor
    · simp only [f, Finsupp.coe_equivFunOnFinite_symm, Fin.sum_univ_succ,
        Fin.cons_zero, Fin.cons_succ]
      exact Nat.sub_add_cancel (mem_unweightedSimplex.mp ha)
    · exact Finset.subset_univ _
  · intro a ha b hb hab
    funext i
    have h := congrArg (fun g : Fin (d + 1) →₀ ℕ => g i.succ) hab
    simpa only [f, Finsupp.coe_equivFunOnFinite_symm, Fin.cons_succ] using h
  · intro b hb
    obtain ⟨hs, _⟩ := Finset.mem_finsuppAntidiag.mp hb
    have hs' : b 0 + ∑ i : Fin d, b i.succ = N := by
      simpa only [Fin.sum_univ_succ] using hs
    refine ⟨fun i => b i.succ, mem_unweightedSimplex.mpr (by omega), ?_⟩
    apply Finsupp.ext
    intro i
    refine Fin.cases ?_ (fun j => ?_) i
    · change N - ∑ j : Fin d, b j.succ = b 0
      omega
    · change b j.succ = b j.succ
      rfl

open Filter Topology Asymptotics

theorem tendsto_choose_normalized (d : ℕ) :
    Tendsto (fun N : ℕ => (N.choose d : ℝ) / (N : ℝ) ^ d)
      atTop (𝓝 (1 / (d.factorial : ℝ))) := by
  have h := (isEquivalent_choose d).div
    (IsEquivalent.refl : (fun N : ℕ => (N : ℝ) ^ d) ~[atTop]
      (fun N : ℕ => (N : ℝ) ^ d))
  apply h.symm.tendsto_nhds
  apply tendsto_const_nhds.congr'
  filter_upwards [eventually_ge_atTop 1] with N hN
  have hn : (N : ℝ) ≠ 0 := by exact_mod_cast (by omega : N ≠ 0)
  change 1 / (d.factorial : ℝ) = ((N : ℝ) ^ d / (d.factorial : ℝ)) / (N : ℝ) ^ d
  field_simp

theorem tendsto_choose_add_normalized (d c : ℕ) :
    Tendsto (fun N : ℕ => ((N + c).choose d : ℝ) / (N : ℝ) ^ d)
      atTop (𝓝 (1 / (d.factorial : ℝ))) := by
  have h₁ := (tendsto_choose_normalized d).comp (tendsto_add_atTop_nat c)
  have h₂ : Tendsto (fun N : ℕ => ((N + c : ℕ) : ℝ) / (N : ℝ))
      atTop (𝓝 1) := by
    simpa [Nat.cast_add, add_comm] using
      (tendsto_add_mul_div_add_mul_atTop_nhds (c : ℝ) 0 1 (d := 1) (by norm_num))
  have h := h₁.mul (h₂.pow d)
  simp only [one_pow, mul_one] at h
  apply h.congr'
  filter_upwards [eventually_ge_atTop 1] with N hN
  have hn : ((N + c : ℕ) : ℝ) ≠ 0 := by exact_mod_cast (by omega : N + c ≠ 0)
  simp only [Function.comp_apply]
  rw [div_pow]
  field_simp

theorem tendsto_card_unweightedSimplex (d : ℕ) :
    Tendsto (fun N : ℕ => ((unweightedSimplex d N).card : ℝ) / (N : ℝ) ^ d)
      atTop (𝓝 (1 / (d.factorial : ℝ))) := by
  simpa only [card_unweightedSimplex] using tendsto_choose_add_normalized d d

theorem tendsto_card_unweightedSimplex_add (d c : ℕ) :
    Tendsto (fun N : ℕ => ((unweightedSimplex d (N + c)).card : ℝ) / (N : ℝ) ^ d)
      atTop (𝓝 (1 / (d.factorial : ℝ))) := by
  simpa only [card_unweightedSimplex, Nat.add_assoc] using
    tendsto_choose_add_normalized d (c + d)

end PiExponent

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/SurjectiveGradedMap.lean <==
import Mathlib.RingTheory.GradedAlgebra.Homogeneous.Maps
import Mathlib.RingTheory.GradedAlgebra.HomogeneousLocalization
import Mathlib.RingTheory.GradedAlgebra.Homogeneous.Ideal

namespace OAI

noncomputable section

namespace PiExponent

open DirectSum HomogeneousLocalization
open scoped HomogeneousIdeal

variable {A B S T : Type*} [CommRing A] [CommRing B]
  [SetLike S A] [AddSubgroupClass S A] [SetLike T B] [AddSubgroupClass T B]
  {𝒜 : ℕ → S} {ℬ : ℕ → T} [GradedRing 𝒜] [GradedRing ℬ]

theorem gradedMap_homogeneous_lift (f : 𝒜 →+*ᵍ ℬ) (hf : Function.Surjective f)
    {n : ℕ} {y : B} (hy : y ∈ ℬ n) : ∃ x, x ∈ 𝒜 n ∧ f x = y := by
  obtain ⟨x, hx⟩ := hf y
  refine ⟨decompose 𝒜 x n, (decompose 𝒜 x n).2, ?_⟩
  rw [f.map_directSumDecompose, hx]
  exact decompose_of_mem_same ℬ hy

theorem gradedMap_irrelevant_le_map (f : 𝒜 →+*ᵍ ℬ) (hf : Function.Surjective f) :
    ℬ₊ ≤ 𝒜₊.map f := by
  rw [HomogeneousIdeal.irrelevant_le]
  intro n hn y hy
  obtain ⟨x, hx, rfl⟩ := gradedMap_homogeneous_lift f hf hy
  exact Ideal.mem_map_of_mem f (HomogeneousIdeal.mem_irrelevant_of_mem 𝒜 hn hx)

theorem homogeneousAway_map_surjective (f : 𝒜 →+*ᵍ ℬ) (hf : Function.Surjective f)
    {s : A} {d : ℕ} (hs : s ∈ 𝒜 d) : Function.Surjective (Away.map f s) := by
  intro x
  obtain ⟨n, y, hy, rfl⟩ := Away.mk_surjective _ (f.map_mem hs) x
  obtain ⟨p, hp, rfl⟩ := gradedMap_homogeneous_lift f hf hy
  exact ⟨Away.mk _ hs n p hp, Away.map_mk f s hs n p hp⟩

end PiExponent

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/TranslatedPowerCover.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.WeightedBezout
import OAI.NumberTheory.PiExponent.Polynomials.PowerCoverBasis

namespace OAI

namespace PiExponent.TranslatedPowerCover

open WeightedBezout
open scoped BigOperators

noncomputable section

variable {σ k : Type*} [Fintype σ] [Field k]

def Ring (_weights : σ → ℕ) (_center : σ → k) := MvPolynomial σ k

instance (w : σ → ℕ) (a : σ → k) : CommRing (Ring w a) :=
  inferInstanceAs (CommRing (MvPolynomial σ k))

def toPolynomial (w : σ → ℕ) (a : σ → k) : Ring w a ≃+* MvPolynomial σ k :=
  RingEquiv.refl _

instance (w : σ → ℕ) (a : σ → k) : Algebra (MvPolynomial σ k) (Ring w a) :=
  ((toPolynomial w a).symm.toRingHom.comp
    (translatedPowerSubstitution w a).toRingHom).toAlgebra

def decomposition (w : σ → ℕ) (a : σ → k) (hw : ∀ i, 0 < w i) :
    Ring w a ≃ₗ[MvPolynomial σ k] ((∀ i, Fin (w i)) →₀ MvPolynomial σ k) :=
  (((toPolynomial w a).toAddEquiv.trans (PowerCover.decompositionAddEquiv w hw)).trans
    (Finsupp.mapRange.addEquiv (translationEquiv a).symm.toAddEquiv)).toLinearEquiv <| by
      intro p q
      have hsub : translatedPowerSubstitution w a p =
          PowerCover.powerSubstitution w (translationEquiv a p) := by
        rw [translatedPowerSubstitution_factor]
        rfl
      change (Finsupp.mapRange.addEquiv (translationEquiv a).symm.toAddEquiv)
          (PowerCover.decompositionAddEquiv w hw
            (translatedPowerSubstitution w a p * toPolynomial w a q)) = _
      rw [hsub, PowerCover.decompositionAddEquiv_power_mul]
      ext r
      simp [Finsupp.smul_apply, smul_eq_mul]

def basis (w : σ → ℕ) (a : σ → k) (hw : ∀ i, 0 < w i) :
    Module.Basis (∀ i, Fin (w i)) (MvPolynomial σ k) (Ring w a) where
  repr := decomposition w a hw

theorem module_free (w : σ → ℕ) (a : σ → k) (hw : ∀ i, 0 < w i) :
    Module.Free (MvPolynomial σ k) (Ring w a) :=
  Module.Free.of_basis (basis w a hw)

theorem module_finite (w : σ → ℕ) (a : σ → k) (hw : ∀ i, 0 < w i) :
    Module.Finite (MvPolynomial σ k) (Ring w a) := by
  classical
  exact Module.Finite.of_basis (basis w a hw)

theorem finrank (w : σ → ℕ) (a : σ → k) (hw : ∀ i, 0 < w i) :
    Module.finrank (MvPolynomial σ k) (Ring w a) = ∏ i, w i := by
  classical
  rw [Module.finrank_eq_card_basis (basis w a hw)]
  simp [Fintype.card_pi]

end
end PiExponent.TranslatedPowerCover

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/WeightedHomogeneousSubstitution.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.AdmissibleBlowupGeometry
import OAI.NumberTheory.PiExponent.Approximation.WeightedSliceDegree
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveCharts

namespace OAI

namespace PiExponent.WeightedHomogeneousSubstitution
noncomputable section
open scoped BigOperators
open MvPolynomial
open WeightedSliceDegree
open PiExponentSeshadri.Projective


variable {σ ι K : Type*}

theorem supportBound_substitution [Field K] (ρ : ι → ℝ) (B : ℝ)
    (a : σ → ι →₀ ℕ) (ha : ∀ j, Finsupp.weight ρ (a j) ≤ B)
    (n : ℕ) (p : MvPolynomial.homogeneousSubmodule σ K n) :
    SupportBound ρ ((n : ℝ) * B)
      (MvPolynomial.aeval (fun j => MvPolynomial.monomial (a j) (1 : K)) p.val) := by
  classical
  refine supportBound_aeval (fun _ : σ => B) ρ
    (fun j => MvPolynomial.monomial (a j) (1 : K)) ?_ ((n : ℝ) * B) p.val ?_
  · intro j b hb
    have he : b = a j := Finset.mem_singleton.mp (MvPolynomial.support_monomial_subset hb)
    simpa only [he] using ha j
  · intro b hb
    have hd : b.degree = n := by
      exact (p.property.degree_eq_sum_deg_support hb).symm
    simp only [Finsupp.weight_apply, Finsupp.sum, nsmul_eq_mul,
      ← Finset.sum_mul, ← Nat.cast_sum, ← Finsupp.degree_apply, hd, le_refl]

theorem dehomogenize_substitution [CommRing K] (a : σ → ι →₀ ℕ)
    (z : σ) (hz : a z = 0) (p : MvPolynomial σ K) :
    MvPolynomial.aeval (fun j : ChartVariables z => MvPolynomial.monomial (a j.val) (1 : K))
      (dehomogenize z p) =
    MvPolynomial.aeval (fun j => MvPolynomial.monomial (a j) (1 : K)) p := by
  classical
  have he :
      (MvPolynomial.aeval (R := K) (fun j : ChartVariables z =>
        MvPolynomial.monomial (a j.val) (1 : K))).toRingHom.comp (dehomogenize (R := K) z) =
      (MvPolynomial.aeval (R := K) (fun j => MvPolynomial.monomial (a j) (1 : K))).toRingHom := by
    apply MvPolynomial.ringHom_ext
    · intro r
      simp [dehomogenize]
    · intro j
      by_cases hj : j = z
      · subst j
        simp [dehomogenize, hz]
      · simp [dehomogenize, hj]
  exact RingHom.congr_fun he p

theorem admissible_exponent_budget {ν Λ D : ℝ} (d : AdmissibleParameters ν Λ D)
    (j : AdmissibleBlowupGeometry.Index d) :
    Finsupp.weight (fun i => (d.curveDegreeWeights i : ℝ))
      (AdmissibleBlowupGeometry.exponents d j) ≤ (AdmissibleBlowupGeometry.scale d).radius := by
  have hq := (AdmissibleBlowupGeometry.scale d).budget d.curveDegreeWeights_pos j
  have hr : (∑ i, (d.curveDegreeWeights i : ℝ) *
      (AdmissibleBlowupGeometry.exponents d j i : ℝ)) ≤
      (AdmissibleBlowupGeometry.scale d).radius := by
    exact_mod_cast hq
  simpa only [Finsupp.weight_eq_sum, nsmul_eq_mul, mul_comm] using hr

theorem admissible_supportBound {ν Λ D : ℝ} (d : AdmissibleParameters ν Λ D)
    (n : ℕ) (p : MvPolynomial.homogeneousSubmodule (AdmissibleBlowupGeometry.Index d) ℂ n) :
    SupportBound (fun i => (d.curveDegreeWeights i : ℝ))
      ((n : ℝ) * (AdmissibleBlowupGeometry.scale d).radius)
      (MvPolynomial.aeval (fun j =>
        MvPolynomial.monomial (AdmissibleBlowupGeometry.exponents d j) (1 : ℂ)) p.val) :=
  supportBound_substitution _ _ _ (admissible_exponent_budget d) n p

theorem admissible_dehomogenize_substitution {ν Λ D : ℝ}
    (d : AdmissibleParameters ν Λ D)
    (p : MvPolynomial (AdmissibleBlowupGeometry.Index d) ℂ) :
    MvPolynomial.aeval (fun j : ChartVariables (AdmissibleBlowupGeometry.constantIndex d) =>
      MvPolynomial.monomial (AdmissibleBlowupGeometry.exponents d j.val) (1 : ℂ))
      (dehomogenize (AdmissibleBlowupGeometry.constantIndex d) p) =
    MvPolynomial.aeval (fun j =>
      MvPolynomial.monomial (AdmissibleBlowupGeometry.exponents d j) (1 : ℂ)) p :=
  dehomogenize_substitution _ _
    ((AdmissibleBlowupGeometry.scale d).exponents_constant d.curveDegreeWeights_pos) p

end
end PiExponent.WeightedHomogeneousSubstitution

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/WeightedMonomialFamilyLattice.lean <==
import OAI.NumberTheory.PiExponent.Geometry.CurveGlobalMonomialLocal
import OAI.NumberTheory.PiExponent.Polynomials.WeightedMonomialLattice

namespace OAI

noncomputable section
open scoped BigOperators
open PiExponent.CurveValuationCenter PiExponent.WeightedPolynomialPole
open PiExponent.WeightedLocalLattice PiExponent.CurveGlobalMonomialLocal

namespace PiExponent.WeightedMonomialFamilyLattice

theorem exists_generator
    {E ι σ : Type} [Field E] [Algebra ℂ E] [Fintype ι] [Fintype σ]
    (p : NormalizedPlace ℂ E) (a : σ → ι →₀ ℕ) (x : ι → E)
    (z : σ) (hz : a z = 0) (w : ι → ℚ) (hw : ∀ j, 0 < w j)
    {R : ℚ} (hR : 0 < R) (powers : ι → ℕ)
    (hpowers : ∀ j, w j * (powers j : ℚ) = R)
    (pure : ι → σ) (hpure : ∀ j, a (pure j) = Finsupp.single j (powers j))
    (hbudget : ∀ s, (∑ j, w j * (a s j : ℚ)) ≤ R) :
    ∃ i : σ, monomialCoordinates (F := ℂ) a x i ≠ 0 ∧
      (coordinateOrder p.valuation (monomialCoordinates (F := ℂ) a x i) : ℚ) =
        -R * coordinatePole p.valuation x w ∧
      generatedLattice (PlaceValuationRing.ring p) (monomialCoordinates (F := ℂ) a x)
        Finset.univ = Submodule.span (PlaceValuationRing.ring p)
          {monomialCoordinates (F := ℂ) a x i} := by
  classical
  let M : Finset (ι → ℕ) := Finset.univ.image (fun s : σ => fun j => a s j)
  have hzero : 0 ∈ M := by
    apply Finset.mem_image.mpr
    refine ⟨z, Finset.mem_univ z, ?_⟩
    funext j
    simp [hz]
  have hpureM : ∀ j, Pi.single j (powers j) ∈ M := by
    intro j
    apply Finset.mem_image.mpr
    refine ⟨pure j, Finset.mem_univ _, ?_⟩
    ext k
    simp [hpure, Finsupp.single_apply, Pi.single_apply, eq_comm]
  have hbudgetM : ∀ b ∈ M, (∑ j, w j * (b j : ℚ)) ≤ R := by
    intro b hb
    obtain ⟨s, _, rfl⟩ := Finset.mem_image.mp hb
    exact hbudget s
  obtain ⟨b, hb, hbn, hbo, hmin⟩ := WeightedMonomialPole.exists_minimizing_monomial
    p.valuation x w hw hR powers hpowers M hzero hpureM hbudgetM
  obtain ⟨i, _, rfl⟩ := Finset.mem_image.mp hb
  have hn : monomialCoordinates (F := ℂ) a x i ≠ 0 := by
    simpa only [monomialCoordinates_eq_prod] using hbn
  refine ⟨i, hn, ?_, ?_⟩
  · simpa only [monomialCoordinates_eq_prod] using hbo
  · apply generatedLattice_eq_span_of_minimum _ Finset.univ i (Finset.mem_univ i) hn
    intro j hj
    rw [← PlaceValuationRing.valuation_eq_fractionAddValuation]
    simpa only [monomialCoordinates_eq_prod] using
      hmin (fun k => a j k) (Finset.mem_image.mpr ⟨j, Finset.mem_univ j, rfl⟩)

end PiExponent.WeightedMonomialFamilyLattice

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/WeightedMonomialImage.lean <==
import OAI.NumberTheory.PiExponent.Polynomials.GradedSubring
import OAI.NumberTheory.PiExponent.Polynomials.WeightedMonomialMap

namespace OAI

noncomputable section

namespace PiExponent.WeightedCompactification

open MvPolynomial DirectSum

variable {R ι σ : Type*} [CommRing R]

attribute [local instance] MvPolynomial.gradedAlgebra

abbrev monomialImage (a : σ → ι →₀ ℕ) := (homogeneousMonomialMap (R := R) a).range

abbrev ambientGrade (R ι : Type*) [CommRing R] (n : ℕ) :=
  (homogeneousSubmodule Unit (MvPolynomial ι R) n).restrictScalars ℤ

def gradedMonomialMapInt (a : σ → ι →₀ ℕ) :
    homogeneousSubmodule σ R →+*ᵍ ambientGrade R ι where
  __ := homogeneousMonomialMap a
  map_mem := homogeneousMonomialMap_homogeneous a

theorem monomialImage_homogeneous (a : σ → ι →₀ ℕ) (n : ℕ)
    (p : MvPolynomial Unit (MvPolynomial ι R)) (hp : p ∈ monomialImage a) :
    (decompose (ambientGrade R ι) p n : MvPolynomial Unit (MvPolynomial ι R)) ∈
      monomialImage a := by
  obtain ⟨q, rfl⟩ := hp
  refine ⟨decompose (homogeneousSubmodule σ R) q n, ?_⟩
  exact (gradedMonomialMapInt a).map_directSumDecompose

abbrev imageGrade (a : σ → ι →₀ ℕ) := subringGrade (ambientGrade R ι) (monomialImage a)

instance imageGradedAlgebra (a : σ → ι →₀ ℕ) : GradedAlgebra (imageGrade (R := R) a) :=
  subringGradedAlgebra _ _ (monomialImage_homogeneous a)

def gradedImageMap (a : σ → ι →₀ ℕ) :
    homogeneousSubmodule σ R →+*ᵍ imageGrade (R := R) a where
  __ := (homogeneousMonomialMap a).rangeRestrict
  map_mem := homogeneousMonomialMap_homogeneous a

theorem gradedImageMap_surjective (a : σ → ι →₀ ℕ) :
    Function.Surjective (gradedImageMap (R := R) a) :=
  (homogeneousMonomialMap a).rangeRestrict_surjective

def monomialQuotientEquivImage (a : σ → ι →₀ ℕ) :
    (MvPolynomial σ R ⧸ (monomialHomogeneousIdeal (R := R) a).toIdeal) ≃+* monomialImage (R := R) a :=
  RingHom.quotientKerEquivRange (homogeneousMonomialMap a)

instance monomialHomogeneousIdeal_isPrime [IsDomain R] (a : σ → ι →₀ ℕ) :
    (monomialHomogeneousIdeal (R := R) a).toIdeal.IsPrime :=
  RingHom.ker_isPrime (homogeneousMonomialMap a)

abbrev imageCoordinate (a : σ → ι →₀ ℕ) (s : σ) : monomialImage (R := R) a :=
  ⟨homogeneousMonomialMap a (X s), ⟨X s, rfl⟩⟩

theorem imageCoordinate_mem (a : σ → ι →₀ ℕ) (s : σ) :
    imageCoordinate (R := R) a s ∈ imageGrade a 1 :=
  homogeneousMonomialMap_homogeneous a (isHomogeneous_X R s)

def imageEvaluation (a : σ → ι →₀ ℕ) : monomialImage (R := R) a →+* MvPolynomial ι R :=
  (eval₂Hom (RingHom.id _) (fun _ : Unit => 1)).comp (monomialImage a).subtype

@[simp]
theorem imageEvaluation_coordinate (a : σ → ι →₀ ℕ) (s : σ) :
    imageEvaluation (R := R) a (imageCoordinate a s) = monomial (a s) 1 := by
  simp [imageEvaluation, imageCoordinate, homogeneousMonomialMap]

theorem unit_homogeneous_formula {p : MvPolynomial Unit R} {n : ℕ}
    (hp : p.IsHomogeneous n) :
    p = X () ^ n * C (eval (fun _ : Unit => 1) p) := by
  have he : eval₂Hom C (fun _ : Unit => X () * (1 : MvPolynomial Unit R)) =
      RingHom.id (MvPolynomial Unit R) := by
    apply MvPolynomial.ringHom_ext
    · intro r; simp
    · intro u; cases u; simp
  have hc : (C : R →+* MvPolynomial Unit R).comp (eval₂Hom (RingHom.id _) (fun _ : Unit => 1)) =
      eval₂Hom C (fun _ : Unit => (1 : MvPolynomial Unit R)) := by
    apply MvPolynomial.ringHom_ext <;> intro r <;> simp
  have h := PiExponentSeshadri.Projective.homogeneous_eval₂_scale hp C
    (fun _ : Unit => (1 : MvPolynomial Unit R)) (X ())
  change (eval₂Hom C (fun _ : Unit => X () * (1 : MvPolynomial Unit R))) p =
    X () ^ n * (eval₂Hom C (fun _ : Unit => (1 : MvPolynomial Unit R))) p at h
  rw [he, ← hc] at h
  exact h

theorem imageEvaluation_homogeneous_eq_zero (a : σ → ι →₀ ℕ)
    {p : monomialImage (R := R) a} {n : ℕ} (hp : p ∈ imageGrade a n)
    (he : imageEvaluation a p = 0) : p = 0 := by
  apply Subtype.ext
  have h := unit_homogeneous_formula hp
  change eval (fun _ : Unit => 1) p.1 = 0 at he
  change p.1 = X () ^ n * C (eval (fun _ : Unit => 1) p.1) at h
  rw [he, map_zero, mul_zero] at h
  exact h

end PiExponent.WeightedCompactification

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/WeightedMonomialLattice.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.WeightedLocalLattice
import OAI.NumberTheory.PiExponent.Polynomials.WeightedMonomialPole

namespace OAI

noncomputable section
open scoped BigOperators
namespace PiExponent.WeightedMonomialLattice

open CurveLocalOrder WeightedLocalLattice WeightedPolynomialPole WeightedMonomialPole

theorem exists_weighted_generator
    {A K ι : Type*} [CommRing A] [IsDomain A] [IsDiscreteValuationRing A]
    [Field K] [Algebra A K] [IsFractionRing A K] [Fintype ι] [DecidableEq ι]
    (x : ι → K) (w : ι → ℚ) (hw : ∀ i, 0 < w i) {R : ℚ} (hR : 0 < R)
    (powers : ι → ℕ) (hpowers : ∀ i, w i * (powers i : ℚ) = R)
    (M : Finset (ι → ℕ)) (hzero : 0 ∈ M)
    (hpure : ∀ i, Pi.single i (powers i) ∈ M)
    (hbudget : ∀ a ∈ M, (∑ i, w i * (a i : ℚ)) ≤ R) :
    ∃ a ∈ M, (∏ i, x i ^ a i) ≠ 0 ∧
      (coordinateOrder (fractionAddValuation A K) (∏ i, x i ^ a i) : ℚ) =
        -R * coordinatePole (fractionAddValuation A K) x w ∧
      generatedLattice A (fun b => ∏ i, x i ^ b i) M =
        Submodule.span A {∏ i, x i ^ a i} ∧
      Nonempty (A ≃ₗ[A] generatedLattice A (fun b => ∏ i, x i ^ b i) M) := by
  obtain ⟨a,ha,han,hao,hmin⟩ := exists_minimizing_monomial
    (fractionAddValuation A K) x w hw hR powers hpowers M hzero hpure hbudget
  exact ⟨a,ha,han,hao,
    generatedLattice_eq_span_of_minimum _ M a ha han hmin,
    generatedLattice_rank_one_of_minimum _ M a ha han hmin⟩

end PiExponent.WeightedMonomialLattice

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/WeightedMonomialMap.lean <==
import Mathlib.RingTheory.GradedAlgebra.Homogeneous.Maps
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveCharts

namespace OAI

noncomputable section

namespace PiExponent.WeightedCompactification

open MvPolynomial

variable {R ι σ : Type*} [CommRing R]

attribute [local instance] MvPolynomial.gradedAlgebra

def affineMonomialMap (a : σ → ι →₀ ℕ) : MvPolynomial σ R →+* MvPolynomial ι R :=
  eval₂Hom C (fun s => monomial (a s) 1)

def homogeneousMonomialMap (a : σ → ι →₀ ℕ) :
    MvPolynomial σ R →+* MvPolynomial Unit (MvPolynomial ι R) :=
  eval₂Hom (C.comp C) (fun s => X () * C (monomial (a s) 1))

@[simp]
theorem homogeneousMonomialMap_X (a : σ → ι →₀ ℕ) (s : σ) :
    homogeneousMonomialMap (R := R) a (X s) = X () * C (monomial (a s) 1) := by
  simp [homogeneousMonomialMap]

theorem homogeneousMonomialMap_homogeneous (a : σ → ι →₀ ℕ)
    {p : MvPolynomial σ R} {n : ℕ} (hp : p.IsHomogeneous n) :
    (homogeneousMonomialMap a p).IsHomogeneous n := by
  have h : (homogeneousMonomialMap a p).IsHomogeneous (1 * n) :=
    hp.eval₂ (C.comp C) (fun s => X () * C (monomial (a s) 1))
      (fun r => isHomogeneous_C _ _) (fun s => by
        simpa only [mul_comm] using isHomogeneous_C_mul_X (monomial (a s) (1 : R)) ())
  rw [Nat.one_mul] at h
  exact h

def gradedMonomialMap (a : σ → ι →₀ ℕ) :
    homogeneousSubmodule σ R →+*ᵍ homogeneousSubmodule Unit (MvPolynomial ι R) where
  __ := homogeneousMonomialMap a
  map_mem := homogeneousMonomialMap_homogeneous a

def monomialHomogeneousIdeal (a : σ → ι →₀ ℕ) :
    HomogeneousIdeal (homogeneousSubmodule σ R) :=
  HomogeneousIdeal.comap (gradedMonomialMap a) ⊥

theorem monomialHomogeneousIdeal_eq_ker (a : σ → ι →₀ ℕ) :
    (monomialHomogeneousIdeal (R := R) a).toIdeal =
      RingHom.ker (homogeneousMonomialMap a) := by
  rfl

theorem homogeneousMonomialMap_formula (a : σ → ι →₀ ℕ)
    {p : MvPolynomial σ R} {n : ℕ} (hp : p.IsHomogeneous n) :
    homogeneousMonomialMap a p = X () ^ n * C (affineMonomialMap a p) := by
  have h := PiExponentSeshadri.Projective.homogeneous_eval₂_scale hp
    (C.comp C) (fun s => C (monomial (a s) 1)) (X ())
  have he : (C : MvPolynomial ι R →+* MvPolynomial Unit (MvPolynomial ι R)).comp
      (affineMonomialMap a) = eval₂Hom (C.comp C) (fun s => C (monomial (a s) 1)) := by
    apply MvPolynomial.ringHom_ext <;> intro r <;> simp [affineMonomialMap]
  change homogeneousMonomialMap a p = X () ^ n *
    (eval₂Hom (C.comp C) (fun s => C (monomial (a s) 1))) p at h
  rw [← he] at h
  exact h

end PiExponent.WeightedCompactification

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/WeightedMonomialPole.lean <==
import OAI.NumberTheory.PiExponent.Polynomials.WeightedPolynomialPole

namespace OAI

noncomputable section
open scoped BigOperators
namespace PiExponent.WeightedMonomialPole

open WeightedCurveDegree WeightedPolynomialPole PolynomialPoleBound

variable {K ι : Type*} [Field K] [Fintype ι]

theorem coordinateOrder_le_realValuation (v : AddValuation K (WithTop ℤ)) (x : K) :
    ((coordinateOrder v x : ℝ) : WithTop ℝ) ≤ realValuation v x := by
  by_cases hx : x = 0
  · simp [hx]
  · rw [realValuation_of_ne_zero v x hx]

theorem realValuation_le_iff (v : AddValuation K (WithTop ℤ)) (x y : K) :
    realValuation v x ≤ realValuation v y ↔ v x ≤ v y :=
  (Int.cast_strictMono (R := ℝ)).withTop_map.le_iff_le

theorem monomial_order_lower (v : AddValuation K (WithTop ℤ)) (x : ι → K)
    (w : ι → ℚ) (hw : ∀ i, 0 < w i) (a : ι → ℕ) {R : ℚ}
    (ha : (∑ i, w i * (a i : ℚ)) ≤ R) :
    ((-(R : ℝ) * (coordinatePole v x w : ℝ) : ℝ) : WithTop ℝ) ≤
      realValuation v (∏ i, x i ^ a i) := by
  have hq : -R * coordinatePole v x w ≤
      ∑ i, (a i : ℚ) * (coordinateOrder v (x i) : ℚ) := by
    have h := monomial_pole_le w (fun i => (coordinateOrder v (x i) : ℚ)) hw a ha
    change -(∑ i, (a i : ℚ) * (coordinateOrder v (x i) : ℚ)) ≤ R * coordinatePole v x w at h
    linarith
  have hr : -(R : ℝ) * (coordinatePole v x w : ℝ) ≤
      ∑ i, (a i : ℝ) * (coordinateOrder v (x i) : ℝ) := by exact_mod_cast hq
  apply (WithTop.coe_le_coe.mpr hr).trans
  rw [WithTop.coe_sum, valuation_prod]
  apply Finset.sum_le_sum
  intro i hi
  rw [(realValuation v).map_pow]
  simpa only [← WithTop.coe_nsmul, nsmul_eq_mul] using
    nsmul_le_nsmul_right (coordinateOrder_le_realValuation v (x i)) (a i)

theorem coordinateOrder_pow (v : AddValuation K (WithTop ℤ))
    (x : K) (hx : x ≠ 0) (n : ℕ) :
    coordinateOrder v (x ^ n) = (n : ℤ) * coordinateOrder v x := by
  rw [coordinateOrder, dite_eq_right (pow_ne_zero n hx), coordinateOrder, dite_eq_right hx]
  have hu : Units.mk0 (x ^ n) (pow_ne_zero n hx) = (Units.mk0 x hx) ^ n := by
    apply Units.ext
    rfl
  rw [hu, integerOrder_pow]

theorem exists_attaining_monomial [DecidableEq ι]
    (v : AddValuation K (WithTop ℤ)) (x : ι → K)
    (w : ι → ℚ) (hw : ∀ i, 0 < w i) {R : ℚ} (_hR : 0 < R)
    (powers : ι → ℕ) (hpowers : ∀ i, w i * (powers i : ℚ) = R)
    (M : Finset (ι → ℕ)) (hzero : 0 ∈ M)
    (hpure : ∀ i, Pi.single i (powers i) ∈ M) :
    ∃ a ∈ M, (∏ i, x i ^ a i) ≠ 0 ∧
      (coordinateOrder v (∏ i, x i ^ a i) : ℚ) = -R * coordinatePole v x w := by
  by_cases hD : coordinatePole v x w = 0
  · refine ⟨0, hzero, by simp, ?_⟩
    simp [hD, coordinateOrder, integerOrder_one]
  have hDpos : 0 < coordinatePole v x w :=
    lt_of_le_of_ne (weightedPole_nonneg w _) (Ne.symm hD)
  obtain ⟨o, _, ho⟩ := Finset.exists_mem_eq_sup'
    (s := (Finset.univ : Finset (Option ι))) Finset.univ_nonempty
    (fun i => i.elim 0 (fun j => -(coordinateOrder v (x j) : ℚ) / w j))
  change coordinatePole v x w = _ at ho
  cases o with
  | none => exact False.elim (hD ho)
  | some i =>
    change coordinatePole v x w = -(coordinateOrder v (x i) : ℚ) / w i at ho
    have hx : x i ≠ 0 := by
      intro hx
      have hh : coordinatePole v x w = 0 := by simpa [hx, coordinateOrder] using ho
      exact hD hh
    have heval : (∏ j, x j ^ (Pi.single i (powers i) : ι → ℕ) j) = x i ^ powers i := by
      simp [Pi.single_apply]
    refine ⟨Pi.single i (powers i), hpure i, ?_, ?_⟩
    · rw [heval]
      exact pow_ne_zero _ hx
    · rw [heval, coordinateOrder_pow v (x i) hx]
      push_cast
      change (powers i : ℚ) * (coordinateOrder v (x i) : ℚ) = -R * coordinatePole v x w
      rw [ho, ← hpowers i]
      field_simp [ne_of_gt (hw i)]

theorem exists_minimizing_monomial [DecidableEq ι]
    (v : AddValuation K (WithTop ℤ)) (x : ι → K)
    (w : ι → ℚ) (hw : ∀ i, 0 < w i) {R : ℚ} (hR : 0 < R)
    (powers : ι → ℕ) (hpowers : ∀ i, w i * (powers i : ℚ) = R)
    (M : Finset (ι → ℕ)) (hzero : 0 ∈ M)
    (hpure : ∀ i, Pi.single i (powers i) ∈ M)
    (hbudget : ∀ a ∈ M, (∑ i, w i * (a i : ℚ)) ≤ R) :
    ∃ a ∈ M, (∏ i, x i ^ a i) ≠ 0 ∧
      (coordinateOrder v (∏ i, x i ^ a i) : ℚ) = -R * coordinatePole v x w ∧
      ∀ b ∈ M, v (∏ i, x i ^ a i) ≤ v (∏ i, x i ^ b i) := by
  obtain ⟨a,ha,han,hao⟩ := exists_attaining_monomial v x w hw hR powers hpowers M hzero hpure
  refine ⟨a,ha,han,hao,?_⟩
  intro b hb
  apply (realValuation_le_iff v _ _).mp
  rw [realValuation_of_ne_zero v _ han]
  have he : (coordinateOrder v (∏ i, x i ^ a i) : ℝ) =
      -(R : ℝ) * (coordinatePole v x w : ℝ) := by exact_mod_cast hao
  rw [he]
  exact monomial_order_lower v x w hw b (hbudget b hb)

end PiExponent.WeightedMonomialPole

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/WeightedPolynomialPole.lean <==
import OAI.NumberTheory.PiExponent.Geometry.WeightedCurveDegree
import OAI.NumberTheory.PiExponent.Polynomials.PolynomialPoleBound

namespace OAI

noncomputable section
namespace PiExponent.WeightedPolynomialPole
open WeightedCurveDegree PolynomialPoleBound

variable {K ι : Type*} [Field K] [Fintype ι]

def coordinateOrder (v : AddValuation K (WithTop ℤ)) (x : K) : ℤ := by
  classical
  exact if h : x = 0 then 0 else integerOrder v (Units.mk0 x h)

def coordinatePole (v : AddValuation K (WithTop ℤ)) (x : ι → K) (w : ι → ℚ) : ℚ :=
  weightedPole w (fun i => (coordinateOrder v (x i) : ℚ))

@[simp] theorem realValuation_of_ne_zero (v : AddValuation K (WithTop ℤ))
    (x : K) (hx : x ≠ 0) :
    realValuation v x = ((coordinateOrder v x : ℝ) : WithTop ℝ) := by
  rw [coordinateOrder, dite_eq_right hx, realValuation_apply]
  have h : v x = (integerOrder v (Units.mk0 x hx) : WithTop ℤ) :=
    (coe_integerOrder v (Units.mk0 x hx)).symm
  rw [h, WithTop.map_coe]

theorem coordinate_order_lower (v : AddValuation K (WithTop ℤ))
    (x : ι → K) (w : ι → ℚ) (hw : ∀ i, 0 < w i) (i : ι) :
    ((-(w i : ℝ) * (coordinatePole v x w : ℝ) : ℝ) : WithTop ℝ) ≤
      realValuation v (x i) := by
  by_cases hx : x i = 0
  · simp [hx]
  · rw [realValuation_of_ne_zero v (x i) hx]
    apply WithTop.coe_le_coe.mpr
    have h := (div_le_iff₀ (hw i)).mp
      (div_le_weightedPole w (fun j => (coordinateOrder v (x j) : ℚ)) i)
    have hq : -(w i) * coordinatePole v x w ≤ (coordinateOrder v (x i) : ℚ) := by
      dsimp [coordinatePole]
      nlinarith
    exact_mod_cast hq

theorem framePolynomial_order_lower {m : ℕ} [Algebra ℂ K]
    (v : AddValuation K (WithTop ℤ)) (x : Fin (m+1) → K)
    (w : Fin (m+1) → ℚ) (hw : ∀ i, 0 < w i) (N : ℝ)
    (hc : ∀ c : ℂ, (0 : WithTop ℝ) ≤ realValuation v (algebraMap ℂ K c))
    (p : MvPolynomial (Fin (m+1)) ℂ)
    (hp : PiExponentApprox.HasWeightedDegreeLE (fun i => (w i : ℝ)) N p) :
    ((-N * (coordinatePole v x w : ℝ) : ℝ) : WithTop ℝ) ≤
      realValuation v (MvPolynomial.aeval x p) := by
  apply PolynomialPoleBound.framePolynomial_order_lower
    (realValuation v) x (fun i => (w i : ℝ)) (coordinatePole v x w) N
      _ (coordinate_order_lower v x w hw) hc p hp
  exact_mod_cast weightedPole_nonneg w (fun i => (coordinateOrder v (x i) : ℚ))

end PiExponent.WeightedPolynomialPole

end

end OAI


==> anc/lean/QuadraticPi/ActualComponentTangent.lean <==
import QuadraticPi.CotangentComponentCompletion
import Mathlib.LinearAlgebra.Dual.Lemmas

/-!
Define the actual component tangent space from the dual of its actual
cotangent space and the already constructed residue-field identification.
All centered ambient coordinates generate the local maximal ideal. Dual
separation and the coordinate normal-basis condition therefore make the
frozen coordinates generate the actual component cotangent space. This
derives the geometric input used by the completed-chart construction101.
-/
set_option autoImplicit false
set_option maxHeartbeats 100000
set_option backward.isDefEq.respectTransparency false
noncomputable section
namespace QuadraticPi.ActualComponentTangent
open Module MvPowerSeries CanonicalComponentQuotient ComponentCompletionFaithful
open ComponentResidueField ConstructedComponentSeries CompletedComponentSeries
open SurjectiveComponentCompletion CotangentComponentCompletion FormalComponentIsolation
open FormalSliceNormalJacobian TangentBasisInvertibility TransverseNormalDifferential
open OAI.PiExponent.WeightedBezout OAI.PiExponent.NormalBasisRigidity

section Linear
variable {m k : ℕ} {F K V : Type} [Field F] [Field K] [AddCommGroup V] [Module F V]

theorem frozen_span_of_dual_normals (e : F ≃+* K) (c : (Fin k ⊕ Fin m) → V)
    (hspan : Submodule.span F (Set.range c) = ⊤)
    (T : Submodule K ((Fin k ⊕ Fin m) → K))
    (hA : IsNormalBasis (K := K) (fun i => T.mkQ (coordinateNormals i)) Finset.univ)
    (hTangent : ∀ ℓ : Module.Dual F V, (fun s => e (ℓ (c s))) ∈ T) :
    Submodule.span F (Set.range (fun i => c (Sum.inr i))) = ⊤ := by
  rw [← Submodule.dualAnnihilator_eq_bot_iff]
  apply bot_unique
  intro ℓ hℓ
  change ℓ = 0
  have hzero : ∀ i, ℓ (c (Sum.inr i)) = 0 := by
    intro i
    exact ((Submodule.mem_dualAnnihilator ℓ).mp hℓ) _ (Submodule.subset_span (Set.mem_range_self i))
  have hproj : frozenDifferential (fun s => e (ℓ (c s))) = 0 := by
    ext i
    change e (ℓ (c (Sum.inr i))) = 0
    rw [hzero, map_zero]
  have hvec := tangent_coordinateSpan_eq_zero T hA (fun s => e (ℓ (c s)))
    (hTangent ℓ) (frozenDifferential_kernel hproj)
  apply LinearMap.ext_on_range hspan
  intro s
  apply e.injective
  simpa only [LinearMap.zero_apply, map_zero, Pi.zero_apply] using congrFun hvec s

end Linear

section Cotangent
variable {Q : Type} [CommRing Q] [IsLocalRing Q] [IsNoetherianRing Q]

omit [IsNoetherianRing Q] in
theorem subtype_span_iff_ideal_span {ι : Type*} (q : ι → IsLocalRing.maximalIdeal Q) :
    Submodule.span Q (Set.range q) = ⊤ ↔
      Ideal.span (Set.range (fun i => (q i : Q))) = IsLocalRing.maximalIdeal Q := by
  have hi := Submodule.map_injective_of_injective (IsLocalRing.maximalIdeal Q).injective_subtype
  constructor
  · intro h
    have hh := congrArg (Submodule.map (IsLocalRing.maximalIdeal Q).subtype) h
    simpa only [Submodule.map_span, Submodule.map_top, Submodule.range_subtype, ← Set.range_comp,
      Ideal.submodule_span_eq, Function.comp_def, Submodule.subtype_apply]
      using hh
  · intro h
    apply hi
    simpa only [Submodule.map_span, Submodule.map_top, Submodule.range_subtype, ← Set.range_comp,
      Ideal.submodule_span_eq, Function.comp_def, Submodule.subtype_apply] using h

def maximalCotangentCoordinates {ι : Type*} (q : ι → IsLocalRing.maximalIdeal Q) :
    ι → IsLocalRing.CotangentSpace Q := fun i =>
  Ideal.toCotangent (R := Q) (IsLocalRing.maximalIdeal Q) (q i)

theorem cotangent_span_iff_ideal_span {ι : Type*} (q : ι → IsLocalRing.maximalIdeal Q) :
    Submodule.span (IsLocalRing.ResidueField Q)
      (Set.range (fun i => (IsLocalRing.maximalIdeal Q).toCotangent (q i))) = ⊤ ↔
      Ideal.span (Set.range (fun i => (q i : Q))) = IsLocalRing.maximalIdeal Q := by
  change Submodule.span (IsLocalRing.ResidueField Q)
    (Set.range ((IsLocalRing.maximalIdeal Q).toCotangent ∘ q)) = ⊤ ↔ _
  rw [Set.range_comp]
  exact IsLocalRing.CotangentSpace.span_image_eq_top_iff.trans (subtype_span_iff_ideal_span q)

end Cotangent

section Component
variable {σ K : Type} [Field K]
variable (a : σ → K) (P : Ideal (MvPolynomial σ K)) (hP : P.IsPrime) (hPpoint : P ≤ pointIdeal a)

def ambientParameters : σ → ComponentLocalRing a P := fun s =>
  algebraMap (MvPolynomial σ K) (ComponentLocalRing a P) (MvPolynomial.X s - MvPolynomial.C (a s))

set_option maxHeartbeats 800000 in
theorem ambientParameters_span :
    letI := componentLocalRing_isLocal a P hP hPpoint;
    Ideal.span (Set.range (ambientParameters a P)) = IsLocalRing.maximalIdeal (ComponentLocalRing a P) := by
  let := componentLocalRing_isLocal a P hP hPpoint
  have hm : (pointIdeal a).map (algebraMap (MvPolynomial σ K) (ComponentLocalRing a P)) =
      IsLocalRing.maximalIdeal (ComponentLocalRing a P) := by
    rw [← componentQuotient_comp_algebraMap, ← Ideal.map_map]
    rw [Localization.AtPrime.map_eq_maximalIdeal]
    with_reducible_and_instances
      exact IsLocalRing.map_maximalIdeal_of_surjective
        (R := LocalSliceIsolation.PointLocalization a) (S := ComponentLocalRing a P)
        (componentQuotient a P) (componentQuotient_surjective a P)
  calc
    Ideal.span (Set.range (ambientParameters a P)) =
        (Ideal.span (Set.range (fun s => MvPolynomial.X s - MvPolynomial.C (a s)))).map
          (algebraMap (MvPolynomial σ K) (ComponentLocalRing a P)) := by
      rw [Ideal.map_span, ← Set.range_comp]
      unfold ambientParameters
      rfl
    _ = (pointIdeal a).map (algebraMap (MvPolynomial σ K) (ComponentLocalRing a P)) :=
      (congrArg (Ideal.map (algebraMap (MvPolynomial σ K) (ComponentLocalRing a P)))
        (pointIdeal_eq_span a)).symm
    _ = IsLocalRing.maximalIdeal (ComponentLocalRing a P) := hm

def ambientMaximalParameters :
    letI := componentLocalRing_isLocal a P hP hPpoint;
    σ → IsLocalRing.maximalIdeal (ComponentLocalRing a P) := by
  let := componentLocalRing_isLocal a P hP hPpoint
  exact fun s => ⟨ambientParameters a P s, centeredPolynomial_mem_maximalIdeal a P hP hPpoint s⟩

def componentCotangentCoordinates :
    letI := componentLocalRing_isLocal a P hP hPpoint;
    σ → IsLocalRing.CotangentSpace (ComponentLocalRing a P) := by
  let := componentLocalRing_isLocal a P hP hPpoint
  with_reducible_and_instances
    exact maximalCotangentCoordinates (Q := ComponentLocalRing a P)
      (ambientMaximalParameters a P hP hPpoint)

theorem componentCotangentCoordinates_span [Finite σ] :
    letI := componentLocalRing_isLocal a P hP hPpoint;
    Submodule.span (IsLocalRing.ResidueField (ComponentLocalRing a P))
      (Set.range (componentCotangentCoordinates a P hP hPpoint)) = ⊤ := by
  let := componentLocalRing_isLocal a P hP hPpoint
  let := componentLocalRing_isNoetherian a P
  unfold componentCotangentCoordinates maximalCotangentCoordinates
  with_reducible_and_instances
    exact (cotangent_span_iff_ideal_span (Q := ComponentLocalRing a P)
      (ambientMaximalParameters a P hP hPpoint)).mpr (ambientParameters_span a P hP hPpoint)

def componentTangentVector :
    letI := componentLocalRing_isLocal a P hP hPpoint;
    Module.Dual (IsLocalRing.ResidueField (ComponentLocalRing a P))
      (IsLocalRing.CotangentSpace (ComponentLocalRing a P)) → (σ → K) := by
  let := componentLocalRing_isLocal a P hP hPpoint
  exact fun ℓ s => componentResidueEquiv a P hP hPpoint (ℓ (componentCotangentCoordinates a P hP hPpoint s))

def componentTangentSpace : Submodule K (σ → K) := by
  let := componentLocalRing_isLocal a P hP hPpoint
  exact
    { carrier := Set.range (componentTangentVector a P hP hPpoint)
      zero_mem' := ⟨0, by ext s; simp [componentTangentVector]⟩
      add_mem' := by
        rintro _ _ ⟨ℓ, rfl⟩ ⟨ℓ', rfl⟩
        refine ⟨ℓ + ℓ', ?_⟩
        ext s
        simp [componentTangentVector]
      smul_mem' := by
        rintro c _ ⟨ℓ, rfl⟩
        refine ⟨(componentResidueEquiv a P hP hPpoint).symm c • ℓ, ?_⟩
        ext s
        simp [componentTangentVector, smul_eq_mul] }

theorem componentTangentVector_mem
    (ℓ : letI := componentLocalRing_isLocal a P hP hPpoint;
      Module.Dual (IsLocalRing.ResidueField (ComponentLocalRing a P))
        (IsLocalRing.CotangentSpace (ComponentLocalRing a P))) :
    componentTangentVector a P hP hPpoint ℓ ∈ componentTangentSpace a P hP hPpoint :=
  ⟨ℓ, rfl⟩

theorem mem_componentTangentSpace_iff (v : σ → K) :
    v ∈ componentTangentSpace a P hP hPpoint ↔
      (letI := componentLocalRing_isLocal a P hP hPpoint;
       ∃ ℓ : Module.Dual (IsLocalRing.ResidueField (ComponentLocalRing a P))
         (IsLocalRing.CotangentSpace (ComponentLocalRing a P)),
         componentTangentVector a P hP hPpoint ℓ = v) := Iff.rfl

theorem componentTangentVector_injective [Finite σ] :
    letI := componentLocalRing_isLocal a P hP hPpoint;
    Function.Injective (componentTangentVector a P hP hPpoint) := by
  let := componentLocalRing_isLocal a P hP hPpoint
  intro ℓ ℓ' h
  apply LinearMap.ext_on_range (componentCotangentCoordinates_span a P hP hPpoint)
  intro s
  exact (componentResidueEquiv a P hP hPpoint).injective (congrFun h s)

end Component

section Frozen
variable {m k : ℕ} {K : Type} [Field K]
variable (a : (Fin k ⊕ Fin m) → K) (P : Ideal (MvPolynomial (Fin k ⊕ Fin m) K))
variable (hP : P.IsPrime) (hPpoint : P ≤ pointIdeal a)

set_option maxHeartbeats 800000 in
theorem componentParameters_span_of_tangent_inclusion
    (T : Submodule K ((Fin k ⊕ Fin m) → K))
    (hA : IsNormalBasis (K := K) (fun i => T.mkQ (coordinateNormals i)) Finset.univ)
    (hActual : componentTangentSpace a P hP hPpoint ≤ T) :
    letI := componentLocalRing_isLocal a P hP hPpoint;
    Ideal.span (Set.range (componentParameters a P)) = IsLocalRing.maximalIdeal (ComponentLocalRing a P) := by
  let := componentLocalRing_isLocal a P hP hPpoint
  let := componentLocalRing_isNoetherian a P
  have hspan := frozen_span_of_dual_normals (componentResidueEquiv a P hP hPpoint)
    (componentCotangentCoordinates a P hP hPpoint) (componentCotangentCoordinates_span a P hP hPpoint)
    T hA (fun ℓ => by
      simpa only [componentTangentVector] using
        (hActual (componentTangentVector_mem a P hP hPpoint ℓ)))
  have hspan' := hspan
  unfold componentCotangentCoordinates maximalCotangentCoordinates at hspan'
  have h := (cotangent_span_iff_ideal_span (Q := ComponentLocalRing a P)
    (fun i => ambientMaximalParameters a P hP hPpoint (Sum.inr i))).mp hspan'
  unfold componentParameters
  simpa only [ambientMaximalParameters, ambientParameters] using h

theorem componentParameters_span_of_actual_normalBasis
    (hA : IsNormalBasis (K := K)
      (fun i => (componentTangentSpace a P hP hPpoint).mkQ (coordinateNormals i)) Finset.univ) :
    letI := componentLocalRing_isLocal a P hP hPpoint;
    Ideal.span (Set.range (componentParameters a P)) = IsLocalRing.maximalIdeal (ComponentLocalRing a P) :=
  componentParameters_span_of_tangent_inclusion a P hP hPpoint _ hA le_rfl

theorem component_cotangent_of_actual_normalBasis
    (hA : IsNormalBasis (K := K)
      (fun i => (componentTangentSpace a P hP hPpoint).mkQ (coordinateNormals i)) Finset.univ) :
    letI := componentLocalRing_isLocal a P hP hPpoint;
    IsLocalRing.maximalIdeal (ComponentLocalRing a P) ≤
      Ideal.span (Set.range (componentParameters a P)) ⊔
        (IsLocalRing.maximalIdeal (ComponentLocalRing a P)) ^ 2 := by
  let := componentLocalRing_isLocal a P hP hPpoint
  rw [componentParameters_span_of_actual_normalBasis a P hP hPpoint hA]
  exact le_sup_left

end Frozen

section Chart
variable {m k : ℕ} {K R A : Type} {ι : Type*}
variable [Field K] [CommRing R] [CommRing A] [Algebra K R] [Algebra K A]
variable (r : R →ₐ[K] A) (t : A →ₐ[K] MvPowerSeries (Fin m) K)
variable (ambient : (Fin k ⊕ Fin m) → R)
local notation "point" => (fun s => constantCoeff (t (r (ambient s))))
variable (f : ι → MvPolynomial (Fin k ⊕ Fin m) K) (P : Ideal (MvPolynomial (Fin k ⊕ Fin m) K))
variable (hzero : ∀ j, r (MvPolynomial.aeval ambient (f j)) = 0)
variable (hUnique : ∀ Q : Ideal (MvPolynomial (Fin k ⊕ Fin m) K),
  Q ∈ (Ideal.span (Set.range f)).minimalPrimes →
  Q ≤ pointIdeal (fun s => constantCoeff (t (r (ambient s)))) → Q = P)
variable (hP : P.IsPrime) (hPpoint : P ≤ pointIdeal (fun s => constantCoeff (t (r (ambient s)))))
local notation "actualT" => componentTangentSpace point P hP hPpoint

theorem componentCompletedSeries_bijective_of_tangent_inclusion
    (T : Submodule K ((Fin k ⊕ Fin m) → K))
    (hA : IsNormalBasis (K := K) (fun i => T.mkQ (coordinateNormals i)) Finset.univ)
    (B : Basis (Fin m) K T)
    (hTangent : ∀ s a, coeff (Finsupp.single a 1) (t (r (ambient s))) =
      (B a : (Fin k ⊕ Fin m) → K) s)
    (hActual : actualT ≤ T) :
    Function.Bijective (componentCompletedSeries r t ambient f P hzero hUnique hP hPpoint) := by
  have hcot : letI := componentLocalRing_isLocal point P hP hPpoint;
      IsLocalRing.maximalIdeal (ComponentLocalRing point P) ≤
        Ideal.span (Set.range (componentParameters point P)) ⊔
          (IsLocalRing.maximalIdeal (ComponentLocalRing point P)) ^ 2 := by
    let := componentLocalRing_isLocal point P hP hPpoint
    rw [componentParameters_span_of_tangent_inclusion point P hP hPpoint T hA hActual]
    exact le_sup_left
  exact componentCompletedSeries_bijective_of_cotangent r t ambient f P hzero hUnique hP hPpoint
    T hA B hTangent hcot

theorem componentCompletedSeries_bijective_of_actual_tangent
    (hA : IsNormalBasis (K := K) (fun i => (actualT).mkQ (coordinateNormals i)) Finset.univ)
    (B : Basis (Fin m) K actualT)
    (hTangent : ∀ s a, coeff (Finsupp.single a 1) (t (r (ambient s))) =
      (B a : (Fin k ⊕ Fin m) → K) s) :
    Function.Bijective (componentCompletedSeries r t ambient f P hzero hUnique hP hPpoint) :=
  componentCompletedSeries_bijective_of_tangent_inclusion r t ambient f P hzero hUnique hP hPpoint
    actualT hA B hTangent le_rfl

def actualCompletedChart
    (hA : IsNormalBasis (K := K) (fun i => (actualT).mkQ (coordinateNormals i)) Finset.univ)
    (B : Basis (Fin m) K actualT)
    (hTangent : ∀ s a, coeff (Finsupp.single a 1) (t (r (ambient s))) =
      (B a : (Fin k ⊕ Fin m) → K) s) :
    ComponentCompletion point P hP hPpoint ≃+* MvPowerSeries (Fin m) K :=
  RingEquiv.ofBijective (componentCompletedSeries r t ambient f P hzero hUnique hP hPpoint)
    (componentCompletedSeries_bijective_of_actual_tangent r t ambient f P hzero hUnique hP hPpoint hA B hTangent)

theorem actualCompletedChart_apply
    (hA : IsNormalBasis (K := K) (fun i => (actualT).mkQ (coordinateNormals i)) Finset.univ)
    (B : Basis (Fin m) K actualT)
    (hTangent : ∀ s a, coeff (Finsupp.single a 1) (t (r (ambient s))) =
      (B a : (Fin k ⊕ Fin m) → K) s)
    (q : ComponentCompletion point P hP hPpoint) :
    actualCompletedChart r t ambient f P hzero hUnique hP hPpoint hA B hTangent q =
      componentCompletedSeries r t ambient f P hzero hUnique hP hPpoint q := rfl

theorem actualCompletedChart_polynomial
    (hA : IsNormalBasis (K := K) (fun i => (actualT).mkQ (coordinateNormals i)) Finset.univ)
    (B : Basis (Fin m) K actualT)
    (hTangent : ∀ s a, coeff (Finsupp.single a 1) (t (r (ambient s))) =
      (B a : (Fin k ⊕ Fin m) → K) s)
    (F : MvPolynomial (Fin k ⊕ Fin m) K) :
    letI := componentLocalRing_isLocal point P hP hPpoint;
    actualCompletedChart r t ambient f P hzero hUnique hP hPpoint hA B hTangent
      (AdicCompletion.of (R := ComponentLocalRing point P)
        (IsLocalRing.maximalIdeal (ComponentLocalRing point P)) (ComponentLocalRing point P)
        (algebraMap (MvPolynomial (Fin k ⊕ Fin m) K) (ComponentLocalRing point P) F)) =
      t (r (MvPolynomial.aeval ambient F)) := by
  let := componentLocalRing_isLocal point P hP hPpoint
  rw [actualCompletedChart_apply]
  exact componentCompletedSeries_polynomial r t ambient f P hzero hUnique hP hPpoint F

end Chart

section Endpoint
open OAI.PiExponent.CommutingTaylor
open scoped BigOperators
variable {m k : ℕ} {K R A : Type} [Field K] [CommRing R] [CommRing A]
variable [Algebra ℚ K] [Algebra K R] [Algebra ℚ R] [IsScalarTower ℚ K R]
variable [Algebra K A] [Algebra ℚ A] [IsScalarTower ℚ K A]

set_option maxHeartbeats 20000 in
theorem polynomial_multiplicity_of_actual_component_tangent [Infinite K] {ι : Type*}
    (D : Fin k → Derivation K R R) (r : R →ₐ[K] A)
    (t : A →ₐ[K] MvPowerSeries (Fin m) K) (ambient : (Fin k ⊕ Fin m) → R)
    (f : ι → MvPolynomial (Fin k ⊕ Fin m) K)
    (P : Ideal (MvPolynomial (Fin k ⊕ Fin m) K))
    (hP : P ∈ (Ideal.span (Set.range f)).minimalPrimes)
    (hPpoint : P ≤ pointIdeal (sourcePoint r t ambient))
    (hUnique : ∀ J ∈ (Ideal.span (Set.range f)).minimalPrimes,
      J ≤ pointIdeal (sourcePoint r t ambient) → J = P)
    (v : Fin k → ((Fin k ⊕ Fin m) → K))
    (hA : IsNormalBasis (K := K)
      (fun i => (componentTangentSpace (sourcePoint r t ambient) P hP.isPrime hPpoint).mkQ
        (coordinateNormals i)) Finset.univ)
    (hB : IsNormalBasis (K := K)
      (fun i => (componentTangentSpace (sourcePoint r t ambient) P hP.isPrime hPpoint).mkQ (v i)) Finset.univ)
    (B : Basis (Fin m) K (componentTangentSpace (sourcePoint r t ambient) P hP.isPrime hPpoint))
    (hTangent : ∀ s a, coeff (Finsupp.single a 1) (t (r (ambient s))) =
      (B a : (Fin k ⊕ Fin m) → K) s)
    (hFrame : ∀ s j, constantCoeff (t (r (D j (ambient s)))) = v j s)
    (rho : (Fin k ⊕ Fin m) → ℚ) (kappa : Fin k → ℝ) (epsilon N : ℝ)
    (hrho : ∀ i, 0 < rho i) (hkappa : ∀ i, 0 < kappa i)
    (hepsilon : 0 < epsilon) (hN : 0 < N)
    (hdegree : ∀ j, ∀ e ∈ (f j).support,
      (∑ i ∈ e.support, (e i : ℝ) * (rho i : ℝ)) ≤ N)
    (hvanish : ∀ j, ∀ b : Fin k →₀ ℕ,
      (∑ i, kappa i * (b i : ℝ)) < epsilon * N →
      r (mixedIter k (fun i => (D i).restrictScalars ℚ) b (MvPolynomial.aeval ambient (f j))) = 0) :
    (∏ i, (rho (Sum.inl i) : ℝ)) ≤ (k.factorial : ℝ) * (∏ i, kappa i) / epsilon ^ k := by
  have hPrime : P.IsPrime := hP.isPrime
  let T := componentTangentSpace (sourcePoint r t ambient) P hPrime hPpoint
  have hcot := component_cotangent_of_actual_normalBasis (sourcePoint r t ambient) P hPrime hPpoint hA
  exact polynomial_multiplicity_of_component_cotangent D r t ambient T v hA hB B hTangent hFrame
    f rho kappa epsilon N hrho hkappa hepsilon hN hdegree P hP hPpoint hUnique hvanish hcot

end Endpoint

end QuadraticPi.ActualComponentTangent


==> anc/lean/QuadraticPi/ActualRestrictedPowerExponent.lean <==
import QuadraticPi.RestrictedPowerEstimates
import QuadraticPi.ExponentConverse
import Mathlib.Basic.ENNReal.Real

/-!
# Restricted rational-power approximation, with actual reduced height

The height is the reduced denominator of the resulting rational approximant,
not the denominator of a chosen rational root. The exponent is extended
nonnegative real valued, so its definition also retains infinite spectra.
-/

set_option autoImplicit false
noncomputable section
open Filter
open scoped Topology

namespace QuadraticPi

def RestrictedGoodRationalApproximations (x : ℝ) (S : Set ℚ) (nu : ℝ) : Set ℚ :=
  S ∩ GoodRationalApproximations x nu

def RestrictedApproximationExponents (x : ℝ) (S : Set ℚ) : Set ℝ :=
  {nu | 0 < nu ∧ (RestrictedGoodRationalApproximations x S nu).Infinite}

def restrictedIrrationalityExponent (x : ℝ) (S : Set ℚ) : ENNReal :=
  sSup (ENNReal.ofReal '' RestrictedApproximationExponents x S)

def RationalPowerClass (a : ℚ) (n : ℕ) : Set ℚ :=
  Set.range (fun r : ℚ => a * r ^ n)

def RestrictedEventualLowerBoundAbove (x : ℝ) (S : Set ℚ) (kappa : ℝ) : Prop :=
  ∀ nu : ℝ, kappa < nu → ∃ Q : ℕ, 2 ≤ Q ∧
    ∀ r ∈ S, Q ≤ r.den → (r.den : ℝ)^(-nu) ≤ |x - (r : ℝ)|

theorem restrictedEventualLowerBoundAbove_of_positive_constants
    {x kappa : ℝ} {S : Set ℚ}
    (hx : ∀ nu : ℝ, kappa < nu → ∃ c : ℝ, 0 < c ∧ ∃ Q : ℕ,
      ∀ r ∈ S, Q ≤ r.den → c * (r.den : ℝ)^(-nu) ≤ |x - (r : ℝ)|) :
    RestrictedEventualLowerBoundAbove x S kappa := by
  intro nu hnu
  let tau := (nu + kappa) / 2
  have htau : kappa < tau := by dsimp [tau]; linarith
  have hgap : 0 < nu - tau := by dsimp [tau]; linarith
  obtain ⟨c, hc, Q, hQ⟩ := hx tau htau
  have ht := (tendsto_rpow_neg_atTop hgap).comp
    (tendsto_natCast_atTop_atTop (R := ℝ))
  obtain ⟨Q', hQ'⟩ := eventually_atTop.mp (ht.eventually (Iio_mem_nhds hc))
  refine ⟨max 2 (max Q Q'), le_max_left _ _, ?_⟩
  intro r hr hdr
  have hden : Q ≤ r.den := (le_trans (le_max_left _ _) (le_max_right _ _)).trans hdr
  have hden' : Q' ≤ r.den := (le_trans (le_max_right _ _) (le_max_right _ _)).trans hdr
  have hrpos : (0 : ℝ) < r.den := by exact_mod_cast r.pos
  calc
    (r.den : ℝ)^(-nu) = (r.den : ℝ)^(-(nu-tau)) * (r.den : ℝ)^(-tau) := by
      rw [← Real.rpow_add hrpos]
      congr 1
      ring
    _ ≤ c * (r.den : ℝ)^(-tau) :=
      mul_le_mul_of_nonneg_right (hQ' _ hden').le (Real.rpow_nonneg hrpos.le _)
    _ ≤ _ := hQ r hr hden

theorem finite_restrictedGood_of_eventualLowerBoundAbove {x kappa nu : ℝ} {S : Set ℚ}
    (hx : RestrictedEventualLowerBoundAbove x S kappa) (hnu : kappa < nu) (hnu0 : 0 ≤ nu) :
    (RestrictedGoodRationalApproximations x S nu).Finite := by
  obtain ⟨Q, _, hQ⟩ := hx nu hnu
  apply (finite_rat_den_le_abs_sub_lt_one x Q).subset
  rintro r ⟨hrS, hr⟩
  have hden : r.den < Q := by
    by_contra h
    exact (not_lt_of_ge (hQ r hrS (not_lt.mp h))) hr.2.2
  exact ⟨hden.le, hr.2.2.trans_le
    (Real.rpow_le_one_of_one_le_of_nonpos (by exact_mod_cast r.pos) (neg_nonpos.mpr hnu0))⟩

theorem restrictedIrrationalityExponent_le_of_eventualLowerBoundAbove
    {x kappa : ℝ} {S : Set ℚ} (hx : RestrictedEventualLowerBoundAbove x S kappa) :
    restrictedIrrationalityExponent x S ≤ ENNReal.ofReal kappa := by
  apply sSup_le
  rintro _ ⟨nu, hnu, rfl⟩
  apply ENNReal.ofReal_le_ofReal
  by_contra h
  exact (finite_restrictedGood_of_eventualLowerBoundAbove hx (not_le.mp h) hnu.1.le).not_infinite hnu.2

namespace RestrictedPower

theorem lower_bound_above {y : ℝ} (hy : EventualLowerBound y)
    (a : ℚ) (ha : 0 < a) (n : ℕ) (hn : 0 < n) :
    RestrictedEventualLowerBoundAbove ((a : ℝ) * y ^ n) (RationalPowerClass a n) (2 / n) := by
  apply restrictedEventualLowerBoundAbove_of_positive_constants
  intro nu hnu
  have hnR : (0 : ℝ) < n := by exact_mod_cast hn
  have hnu0 : 0 < nu := (div_pos (by norm_num) hnR).trans hnu
  have hroot : 2 < (n : ℝ) * nu := by
    have := (div_lt_iff₀ hnR).mp hnu
    nlinarith
  obtain ⟨Q0, hQ0, hb⟩ := eventualLowerBound_abs hy ((n : ℝ) * nu) hroot
  have hy0 : y ≠ 0 := (irrational_of_eventualLowerBound hy).ne_zero
  have haR : (0 : ℝ) < a := by exact_mod_cast ha
  have hK : (0 : ℝ) < (a⁻¹).den := by exact_mod_cast (a⁻¹).pos
  let C : ℝ := (a : ℝ) * |y|^(n-1)
  have hC : 0 < C := mul_pos haR (pow_pos (abs_pos.mpr hy0) _)
  refine ⟨C * ((a⁻¹).den : ℝ)^(-nu),
    mul_pos hC (Real.rpow_pos_of_pos hK _), a.den * Q0^n + 1, ?_⟩
  rintro t ⟨r, rfl⟩ ht
  change a.den * Q0^n + 1 ≤ (a * r^n).den at ht
  have hrQ : Q0 ≤ r.den := by
    by_contra h
    have hsmall : r.den ≤ Q0 := (not_le.mp h).le
    have hpow := Nat.pow_le_pow_left hsmall n
    have hd := (den_mul_pow_le a r n).trans (Nat.mul_le_mul_left a.den hpow)
    omega
  have hrpos : (0 : ℝ) < r.den := by exact_mod_cast r.pos
  have htpos : (0 : ℝ) < (a * r^n).den := by exact_mod_cast (a * r^n).pos
  have hrootbound := hb |r.num| r.den hrQ
  have hratabs : ((|r.num| : ℤ) : ℝ) / (r.den : ℝ) = |(r : ℝ)| := by
    rw [Int.cast_abs, Rat.cast_def, abs_div, abs_of_pos hrpos]
  rw [hratabs] at hrootbound
  have hB : (r.den : ℝ)^n ≤ ((a⁻¹).den : ℝ) * (a*r^n).den := by
    exact_mod_cast pow_den_le a r (ne_of_gt ha) n
  have hheight := Real.rpow_le_rpow_of_nonpos (pow_pos hrpos n) hB (neg_nonpos.mpr hnu0.le)
  rw [Real.mul_rpow hK.le htpos.le, ← Real.rpow_natCast_mul hrpos.le] at hheight
  have he : (n : ℝ) * (-nu) = -((n : ℝ) * nu) := by ring
  rw [he] at hheight
  calc
    _ = C * (((a⁻¹).den : ℝ)^(-nu) * ((a*r^n).den : ℝ)^(-nu)) := by ring
    _ ≤ C * (r.den : ℝ)^(-((n : ℝ)*nu)) := mul_le_mul_of_nonneg_left hheight hC.le
    _ ≤ C * |(|y| - |(r : ℝ)|)| := mul_le_mul_of_nonneg_left hrootbound hC.le
    _ = (a : ℝ) * (|y|^(n-1) * |(|y| - |(r : ℝ)|)|) := by dsimp [C]; ring
    _ ≤ (a : ℝ) * |y^n - (r : ℝ)^n| :=
      mul_le_mul_of_nonneg_left (power_lower y (r : ℝ) n hn) haR.le
    _ = |(a : ℝ) * (y^n - (r : ℝ)^n)| := by rw [abs_mul, abs_of_pos haR]
    _ = _ := by push_cast; congr 1; ring


/-- A fixed power transports ordinary Dirichlet approximants, after a finite
cutoff, to every restricted exponent strictly below `2/n`. -/
theorem eventually_good_power {y : ℝ} (a : ℚ) (ha : 0 < a)
    (n : ℕ) (hn : 0 < n) (nu : ℝ) (hnu : 0 < nu) (hnuN : nu < 2 / n) :
    ∃ M : ℕ, ∀ r ∈ GoodRationalApproximations y 2, M ≤ r.den →
      |(a : ℝ) * y^n - ((a * r^n : ℚ) : ℝ)| < ((a*r^n).den : ℝ)^(-nu) := by
  have hnR : (0 : ℝ) < n := by exact_mod_cast hn
  have haR : (0 : ℝ) < a := by exact_mod_cast ha
  have hD : (0 : ℝ) < a.den := by exact_mod_cast a.pos
  let C : ℝ := (a : ℝ) * ((n : ℝ) * (|y| + 1)^(n-1))
  have hC : 0 < C := by dsimp [C]; positivity
  let delta : ℝ := 2 - (n : ℝ) * nu
  have hd : 0 < delta := by
    have := (lt_div_iff₀ hnR).mp hnuN
    dsimp [delta]
    nlinarith
  have ht := (tendsto_rpow_neg_atTop hd).comp
    (tendsto_natCast_atTop_atTop (R := ℝ))
  obtain ⟨M, hM⟩ := eventually_atTop.mp
    (ht.eventually (Iio_mem_nhds (div_pos (Real.rpow_pos_of_pos hD (-nu)) hC)))
  refine ⟨M, ?_⟩
  intro r hr hrM
  have hrpos : (0 : ℝ) < r.den := by exact_mod_cast r.pos
  have hrone : (1 : ℝ) ≤ r.den := by exact_mod_cast r.pos
  have hterr : |y - (r : ℝ)| < 1 := hr.2.2.trans_le
    (Real.rpow_le_one_of_one_le_of_nonpos hrone (by norm_num))
  have hsmall : C * (r.den : ℝ)^(-delta) < (a.den : ℝ)^(-nu) := by
    have h := (lt_div_iff₀ hC).mp (hM _ hrM)
    simpa only [Function.comp_apply, mul_comm] using h
  have hden : ((a*r^n).den : ℝ) ≤ (a.den : ℝ) * (r.den : ℝ)^n := by
    exact_mod_cast den_mul_pow_le a r n
  have htpos : (0 : ℝ) < (a*r^n).den := by exact_mod_cast (a*r^n).pos
  have hheight := Real.rpow_le_rpow_of_nonpos htpos hden (neg_nonpos.mpr hnu.le)
  rw [Real.mul_rpow hD.le (pow_nonneg hrpos.le n),
    ← Real.rpow_natCast_mul hrpos.le] at hheight
  have he : (n : ℝ) * (-nu) = -((n : ℝ) * nu) := by ring
  rw [he] at hheight
  calc
    _ = |(a : ℝ) * (y^n - (r : ℝ)^n)| := by
      push_cast
      congr 1
      ring
    _ = (a : ℝ) * |y^n - (r : ℝ)^n| := by rw [abs_mul, abs_of_pos haR]
    _ ≤ C * |y - (r : ℝ)| := by
      simpa only [C, mul_assoc] using
        mul_le_mul_of_nonneg_left (power_upper_near y (r : ℝ) n hterr.le) haR.le
    _ < C * (r.den : ℝ)^(-(2 : ℝ)) := mul_lt_mul_of_pos_left hr.2.2 hC
    _ = (C * (r.den : ℝ)^(-delta)) * (r.den : ℝ)^(-((n : ℝ)*nu)) := by
      have heq : -(2 : ℝ) = -delta + -((n : ℝ)*nu) := by dsimp [delta]; ring
      rw [heq, Real.rpow_add hrpos]
      ring
    _ < (a.den : ℝ)^(-nu) * (r.den : ℝ)^(-((n : ℝ)*nu)) :=
      mul_lt_mul_of_pos_right hsmall (Real.rpow_pos_of_pos hrpos _)
    _ ≤ _ := hheight

/-- Infinitely many distinct restricted rational values attain every exponent
below `2/n`; finite fibers handle the two signs for even powers. -/
theorem mem_exponents_of_lt {y : ℝ} (hy : Irrational y)
    (a : ℚ) (ha : 0 < a) (n : ℕ) (hn : 0 < n)
    (nu : ℝ) (hnu : 0 < nu) (hnuN : nu < 2 / n) :
    nu ∈ RestrictedApproximationExponents ((a : ℝ) * y^n) (RationalPowerClass a n) := by
  obtain ⟨M, hM⟩ := eventually_good_power (y := y) a ha n hn nu hnu hnuN
  let roots := GoodRationalApproximations y 2 \ {r : ℚ | r.den ≤ M ∧ |y-(r:ℝ)| < 1}
  have hroots : roots.Infinite :=
    (two_mem_approximationExponents hy).2.sdiff (finite_rat_den_le_abs_sub_lt_one y M)
  have himage := infinite_power_image a (ne_of_gt ha) n hn hroots
  have hfinal := himage.sdiff (finite_rat_den_le_abs_sub_lt_one ((a:ℝ)*y^n) 1)
  refine ⟨hnu, hfinal.mono ?_⟩
  rintro t ⟨⟨r, hr, rfl⟩, ht⟩
  have herr : |y-(r:ℝ)| < 1 := hr.1.2.2.trans_le
    (Real.rpow_le_one_of_one_le_of_nonpos (by exact_mod_cast r.pos) (by norm_num))
  have hrM : M ≤ r.den := by
    by_contra h
    exact hr.2 ⟨(not_le.mp h).le, herr⟩
  have hgood := hM r hr.1 hrM
  have hsmall : |(a:ℝ)*y^n - ((a*r^n:ℚ):ℝ)| < 1 := hgood.trans_le
    (Real.rpow_le_one_of_one_le_of_nonpos
      (by exact_mod_cast (a*r^n).pos) (neg_nonpos.mpr hnu.le))
  have hden : 2 ≤ (a*r^n).den := by
    change ¬((a*r^n).den ≤ 1 ∧ |(a:ℝ)*y^n - ((a*r^n:ℚ):ℝ)| < 1) at ht
    by_contra h
    exact ht ⟨by omega, hsmall⟩
  exact ⟨⟨r, rfl⟩, hden, positive_power_error hy a ha r n hn, hgood⟩


/-- The restricted exponent lower bound uses an extended-real supremum, so
there is no bounded-spectrum assumption hidden in its definition. -/
theorem exponent_ge {y : ℝ} (hy : Irrational y)
    (a : ℚ) (ha : 0 < a) (n : ℕ) (hn : 0 < n) :
    ENNReal.ofReal (2 / (n : ℝ)) ≤
      restrictedIrrationalityExponent ((a : ℝ)*y^n) (RationalPowerClass a n) := by
  let E := restrictedIrrationalityExponent ((a : ℝ)*y^n) (RationalPowerClass a n)
  change ENNReal.ofReal (2 / (n : ℝ)) ≤ E
  by_cases htop : E = ⊤
  · rw [htop]
    exact le_top
  have hnR : (0 : ℝ) < n := by exact_mod_cast hn
  have hreal : 2 / (n : ℝ) ≤ E.toReal := by
    by_contra! h
    obtain ⟨nu, hnu, hnuN⟩ := exists_between
      (max_lt (div_pos (by norm_num) hnR) h)
    have hnupos : 0 < nu := (le_max_left _ _).trans_lt hnu
    have hmem := mem_exponents_of_lt hy a ha n hn nu hnupos hnuN
    have hle : ENNReal.ofReal nu ≤ E := le_sSup ⟨nu, hmem, rfl⟩
    have hle' := ENNReal.toReal_mono htop hle
    rw [ENNReal.toReal_ofReal hnupos.le] at hle'
    exact (not_le_of_gt ((le_max_right _ _).trans_lt hnu)) hle'
  exact ENNReal.ofReal_le_of_le_toReal hreal

/-- Exact restricted-power transfer from an all-denominator lower bound. -/
theorem exponent_eq_of_eventualLowerBound {y : ℝ} (hy : EventualLowerBound y)
    (a : ℚ) (ha : 0 < a) (n : ℕ) (hn : 0 < n) :
    restrictedIrrationalityExponent ((a : ℝ)*y^n) (RationalPowerClass a n) =
      ENNReal.ofReal (2 / (n : ℝ)) :=
  le_antisymm
    (restrictedIrrationalityExponent_le_of_eventualLowerBoundAbove (lower_bound_above hy a ha n hn))
    (exponent_ge (irrational_of_eventualLowerBound hy) a ha n hn)

/-- The manuscript's bare `μ = 2` premise suffices; the converse theorem
supplies the required all-denominator lower bound. -/
theorem exponent_eq_of_irrationalityExponent_eq_two {y : ℝ}
    (hy : irrationalityExponent y = 2) (a : ℚ) (ha : 0 < a) (n : ℕ) (hn : 0 < n) :
    restrictedIrrationalityExponent ((a : ℝ)*y^n) (RationalPowerClass a n) =
      ENNReal.ofReal (2 / (n : ℝ)) :=
  exponent_eq_of_eventualLowerBound
    (eventualLowerBound_of_irrationalityExponent_eq_two hy) a ha n hn

end RestrictedPower

/-- Exact reduced-height version of the restricted-power theorem.  The
rational multiplier `a` is `c^n`; no numerator-root height is substituted
for the actual reduced denominator of the resulting approximant. -/
theorem restricted_power_exponent_eq {x c : ℝ} (hc : 0 < c)
    (n : ℕ) (hn : 0 < n) (a : ℚ) (ha : c^n = (a : ℝ))
    (hmu : irrationalityExponent (x/c) = 2) :
    restrictedIrrationalityExponent (x^n) (RationalPowerClass a n) =
      ENNReal.ofReal (2 / (n : ℝ)) := by
  have haR : (0 : ℝ) < a := ha ▸ pow_pos hc n
  have haQ : 0 < a := by exact_mod_cast haR
  have htarget : (a : ℝ) * (x/c)^n = x^n := by
    rw [← ha, div_pow]
    exact mul_div_cancel₀ _ (pow_ne_zero _ (ne_of_gt hc))
  rw [← htarget]
  exact RestrictedPower.exponent_eq_of_irrationalityExponent_eq_two hmu a haQ n hn

end QuadraticPi


==> anc/lean/QuadraticPi/AffineGeneralityCitation.lean <==
import QuadraticPi.GeneralPointMultiplicity
import Mathlib.Topology.Algebra.MvPolynomial

/-! Explicit standard geometric foundations, as theorem parameters.
They contain no frame, normal-basis, multiplicity or point-selection conclusion.
Regular principal opens: Stacks0B8X and00P0; Milne AG5.18 and5.23.
Complex principal-open density: Milne AG(2008)15.2, referring to
Mumford, The Red Book(1999), I.10, Corollary1, p60.
No proof of either cited foundation is asserted here. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.AffineGeneralityCitation
open GeneralPointMultiplicity OAI.PiExponent.WeightedBezout

abbrev Points {m k : ℕ} (P : Ideal (MvPolynomial (Fin k ⊕ Fin m) ℂ)) :=
  {a : (Fin k ⊕ Fin m) → ℂ // P ≤ pointIdeal a}

abbrev DomainPoints {m k : ℕ} (P : Ideal (MvPolynomial (Fin k ⊕ Fin m) ℂ))
    (U : Set ((Fin k ⊕ Fin m) → ℂ)) :=
  {a : Points P // a.val ∈ U}

def CitedRegularPrincipalOpen : Prop :=
  ∀ {m k : ℕ} (P : Ideal (MvPolynomial (Fin k ⊕ Fin m) ℂ)), P.IsPrime →
    ringKrullDim (MvPolynomial (Fin k ⊕ Fin m) ℂ ⧸ P) = (m : WithBot ℕ∞) →
      ∃ q : MvPolynomial (Fin k ⊕ Fin m) ℂ, q ∉ P ∧
        ∀ a : Points P, MvPolynomial.aeval a.val q ≠ 0 → RegularAtDimension P a.val

def CitedComplexPrincipalOpenDensity : Prop :=
  ∀ {m k : ℕ} (P : Ideal (MvPolynomial (Fin k ⊕ Fin m) ℂ)), P.IsPrime →
    ∀ q : MvPolynomial (Fin k ⊕ Fin m) ℂ, q ∉ P →
      Dense {a : Points P | MvPolynomial.aeval a.val q ≠ 0}

/-! The ordinary meaning of a basis holding at general points of the
original analytic domain: it holds on some relatively open dense locus.
This does not require that an analytic frame's locus be Zariski open. -/
def GeneralNormalBasis {m k : ℕ} (P : Ideal (MvPolynomial (Fin k ⊕ Fin m) ℂ))
    (hP : P.IsPrime) (W : Fin k → ((Fin k ⊕ Fin m) → ℂ) → ((Fin k ⊕ Fin m) → ℂ))
    (U : Set ((Fin k ⊕ Fin m) → ℂ)) : Prop :=
  ∃ G : Set (DomainPoints P U), IsOpen G ∧ Dense G ∧
    ∀ a ∈ G, NormalAt P hP W a.val.val

end QuadraticPi.AffineGeneralityCitation


==> anc/lean/QuadraticPi/AffineRestrictionWeightedDegree.lean <==
import QuadraticPi.ConstructedSourceDifferential

/-!
Exact monomial and support transport for the actual affine coordinate
restriction. Discarded coordinates have nonnegative weights, so freezing them
at any scalar values preserves the original ambient weighted degree bound.
-/
set_option autoImplicit false
set_option maxHeartbeats 800000
noncomputable section
namespace QuadraticPi.AffineRestrictionWeightedDegree
open TransversePolynomialSource TransverseSliceSubstitution
open ConstructedSourceDifferential AnalyticFlowSliceDifferential
open OAI.PiExponent.CommutingTaylor OAI.PiExponent.NormalBasisRigidity
open scoped BigOperators Topology

section Restriction
variable {k l : ℕ} {K : Type} [Field K]

theorem coordinateRestriction_monomial (q : Fin l → K)
    (d : (Fin k ⊕ Fin l) →₀ ℕ) (a : K) :
    coordinateRestriction q (MvPolynomial.monomial d a) =
      MvPolynomial.monomial (tangentialExponent d)
        (a * (transverseExponent d).prod (fun j n => q j ^ n)) := by
  rw [coordinateRestriction, MvPolynomial.aeval_monomial]
  have hd : (tangentialExponent d).sumElim (transverseExponent d) = d :=
    Finsupp.comapDomain_sumElim_comapDomain d
  conv_lhs => rw [← hd, Finsupp.prod_sumElim]
  change MvPolynomial.C a *
    ((tangentialExponent d).prod (fun i n => MvPolynomial.X i ^ n) *
      (transverseExponent d).prod (fun j n => MvPolynomial.C (q j) ^ n)) = _
  simp_rw [← map_pow]
  rw [← map_finsuppProd]
  rw [MvPolynomial.monomial_eq, map_mul]
  ac_rfl

theorem coordinateRestriction_coefficient (q : Fin l → K)
    (p : MvPolynomial (Fin k ⊕ Fin l) K) (e : Fin k →₀ ℕ) :
    (coordinateRestriction q p).coeff e =
      ∑ d ∈ p.support, if tangentialExponent d = e then
        p.coeff d * (transverseExponent d).prod (fun j n => q j ^ n) else 0 := by
  classical
  conv_lhs => rw [MvPolynomial.as_sum p, map_sum]
  simp only [MvPolynomial.coeff_sum, coordinateRestriction_monomial, MvPolynomial.coeff_monomial]

theorem coordinateRestriction_support_subset (q : Fin l → K)
    (p : MvPolynomial (Fin k ⊕ Fin l) K) :
    (coordinateRestriction q p).support ⊆ p.support.image tangentialExponent := by
  classical
  conv_lhs => rw [MvPolynomial.as_sum p, map_sum]
  apply MvPolynomial.support_sum.trans
  intro e he
  obtain ⟨d, hd, he⟩ := Finset.mem_biUnion.mp he
  rw [coordinateRestriction_monomial] at he
  have heq : e = tangentialExponent d :=
    Finset.mem_singleton.mp (MvPolynomial.support_monomial_subset he)
  exact Finset.mem_image.mpr ⟨d, hd, heq.symm⟩

theorem mem_support_coordinateRestriction (q : Fin l → K)
    (p : MvPolynomial (Fin k ⊕ Fin l) K) (e : Fin k →₀ ℕ)
    (he : e ∈ (coordinateRestriction q p).support) :
    ∃ d ∈ p.support, tangentialExponent d = e := by
  classical
  exact Finset.mem_image.mp (coordinateRestriction_support_subset q p he)

end Restriction

section Weights
variable {σ : Type} [Fintype σ]

theorem support_weight_eq_sum (w : σ → ℝ) (d : σ →₀ ℕ) :
    (∑ i ∈ d.support, (d i : ℝ) * w i) = ∑ i, (d i : ℝ) * w i := by
  classical
  apply Finset.sum_subset (Finset.subset_univ _)
  intro i _ hi
  rw [Finsupp.notMem_support_iff.mp hi, Nat.cast_zero, zero_mul]

end Weights

section Degree
variable {k l : ℕ} {K : Type} [Field K]

theorem ambient_weight_decomposition (w : (Fin k ⊕ Fin l) → ℝ)
    (d : (Fin k ⊕ Fin l) →₀ ℕ) :
    (∑ i ∈ d.support, (d i : ℝ) * w i) =
      (∑ i ∈ (tangentialExponent d).support,
        (tangentialExponent d i : ℝ) * w (Sum.inl i)) +
      (∑ j ∈ (transverseExponent d).support,
        (transverseExponent d j : ℝ) * w (Sum.inr j)) := by
  rw [support_weight_eq_sum, support_weight_eq_sum, support_weight_eq_sum,
    Fintype.sum_sum_type]
  rfl

theorem selected_weight_le_ambient (w : (Fin k ⊕ Fin l) → ℝ)
    (hfixed : ∀ j, 0 ≤ w (Sum.inr j)) (d : (Fin k ⊕ Fin l) →₀ ℕ) :
    (∑ i ∈ (tangentialExponent d).support,
      (tangentialExponent d i : ℝ) * w (Sum.inl i)) ≤
      ∑ i ∈ d.support, (d i : ℝ) * w i := by
  rw [ambient_weight_decomposition]
  apply le_add_of_nonneg_right
  exact Finset.sum_nonneg (fun j _ => mul_nonneg (Nat.cast_nonneg _) (hfixed j))

theorem coordinateRestriction_weighted_degree (q : Fin l → K)
    (w : (Fin k ⊕ Fin l) → ℝ) (hfixed : ∀ j, 0 ≤ w (Sum.inr j))
    (p : MvPolynomial (Fin k ⊕ Fin l) K) (N : ℝ)
    (hdegree : ∀ d ∈ p.support, (∑ i ∈ d.support, (d i : ℝ) * w i) ≤ N)
    (e : Fin k →₀ ℕ) (he : e ∈ (coordinateRestriction q p).support) :
    (∑ i ∈ e.support, (e i : ℝ) * w (Sum.inl i)) ≤ N := by
  obtain ⟨d, hd, rfl⟩ := mem_support_coordinateRestriction q p e he
  exact (selected_weight_le_ambient w hfixed d).trans (hdegree d hd)

theorem coordinateRestriction_rational_weighted_degree (q : Fin l → K)
    (rho : (Fin k ⊕ Fin l) → ℚ) (hfixed : ∀ j, 0 ≤ rho (Sum.inr j))
    (p : MvPolynomial (Fin k ⊕ Fin l) K) (N : ℝ)
    (hdegree : ∀ d ∈ p.support, (∑ i ∈ d.support, (d i : ℝ) * (rho i : ℝ)) ≤ N)
    (e : Fin k →₀ ℕ) (he : e ∈ (coordinateRestriction q p).support) :
    (∑ i ∈ e.support, (e i : ℝ) * (rho (Sum.inl i) : ℝ)) ≤ N := by
  apply coordinateRestriction_weighted_degree q (fun i => (rho i : ℝ)) _ p N hdegree e he
  intro j
  exact_mod_cast hfixed j

end Degree
section Endpoint
open MvPowerSeries
variable {m k : ℕ} {K R A U : Type} [NontriviallyNormedField K]
variable [CommRing R] [CommRing A]
variable [Algebra ℚ K] [Algebra K R] [Algebra ℚ R] [IsScalarTower ℚ K R]
variable [Algebra K A] [Algebra ℚ A] [IsScalarTower ℚ K A]
variable [NormedAddCommGroup U] [NormedSpace K U]
variable (D : Fin k → Derivation K R R) (r : R →ₐ[K] A)
variable (t : A →ₐ[K] MvPowerSeries (Fin m) K)
variable (zs : Fin m → MvPowerSeries (Fin k) K) (hzs : ∀ a, constantCoeff (zs a) = 0)

theorem polynomial_multiplicity_of_ambient_degree [Infinite K] {J : Type*} {l : ℕ}
    (ambient : (Fin k ⊕ Fin l) → R) (q : Fin l → K)
    (hfreeze : ∀ i, slicedSource D r t zs hzs (ambient (Sum.inr i)) = C (q i))
    (T : Submodule K U) (u v : Fin k → U)
    (hA : IsNormalBasis (K := K) (fun i => T.mkQ (u i)) Finset.univ)
    (hB : IsNormalBasis (K := K) (fun i => T.mkQ (v i)) Finset.univ)
    (d : U →ₗ[K] (Fin k → K))
    (hnormal : ∀ j, d (u j) = Pi.single j 1)
    (F : ((Fin m → K) × (Fin k → K)) → U)
    (z : (Fin k → K) → (Fin m → K)) (a : (Fin k → K) → (Fin k → K)) (x : U)
    (F' : ((Fin m → K) × (Fin k → K)) →L[K] U)
    (z' : (Fin k → K) →L[K] (Fin m → K)) (a' : (Fin k → K) →L[K] (Fin k → K))
    (hF : HasFDerivAt F F' (z 0, 0)) (hz : HasFDerivAt z z' 0) (ha : HasFDerivAt a a' 0)
    (hchart : (fun b => F (z b, b)) =ᶠ[𝓝 0] (fun b => x + continuousSection u (a b)))
    (htangentCoeff : ∀ i s, coeff (Finsupp.single s 1) (t (r (ambient (Sum.inl i)))) =
      d (F' (Pi.single s 1, 0)) i)
    (hframeCoeff : ∀ i j, constantCoeff (t (r (D j (ambient (Sum.inl i))))) = d (F' (0, Pi.single j 1)) i)
    (hzfirst : ∀ s j, coeff (Finsupp.single j 1) (zs s) = z' (Pi.single j 1) s)
    (htangentFlow : ∀ w : Fin m → K, F' (w, 0) ∈ T)
    (hframeFlow : ∀ j, F' (0, Pi.single j 1) = v j)
    (f : J → MvPolynomial (Fin k ⊕ Fin l) K)
    (rho : (Fin k ⊕ Fin l) → ℚ) (kappa : Fin k → ℝ) (epsilon N : ℝ)
    (hrho : ∀ i, 0 < rho i) (hkappa : ∀ i, 0 < kappa i)
    (hepsilon : 0 < epsilon) (hN : 0 < N)
    (hdegree : ∀ j, ∀ e ∈ (f j).support,
      (∑ i ∈ e.support, (e i : ℝ) * (rho i : ℝ)) ≤ N)
    (hminimal : OAI.PiExponent.WeightedBezout.pointIdeal
      (fun i => constantCoeff (t (r (ambient (Sum.inl i))))) ∈
      (Ideal.span (Set.range (fun j => coordinateRestriction q (f j)))).minimalPrimes)
    (hvanish : ∀ j, ∀ b : Fin k →₀ ℕ,
      (∑ i, kappa i * (b i : ℝ)) < epsilon * N →
      r (mixedIter k (fun i => (D i).restrictScalars ℚ) b (MvPolynomial.aeval ambient (f j))) = 0) :
    (∏ i, (rho (Sum.inl i) : ℝ)) ≤ (k.factorial : ℝ) * (∏ i, kappa i) / epsilon ^ k := by
  apply ConstructedSourceDifferential.polynomial_multiplicity_of_constructed_chart_source
    D r t zs hzs ambient q hfreeze T u v hA hB d hnormal F z a x F' z' a'
    hF hz ha hchart htangentCoeff hframeCoeff hzfirst htangentFlow hframeFlow
    f (fun i => rho (Sum.inl i)) kappa epsilon N (fun i => hrho (Sum.inl i))
    hkappa hepsilon hN _ hminimal hvanish
  intro j e he
  exact coordinateRestriction_rational_weighted_degree q rho
    (fun s => (hrho (Sum.inr s)).le) (f j) N (hdegree j) e he

end Endpoint
end QuadraticPi.AffineRestrictionWeightedDegree


==> anc/lean/QuadraticPi/AffineSliceIsolation.lean <==
import QuadraticPi.TangentBasisInvertibility
import Mathlib.RingTheory.Ideal.MinimalPrime.Localization

/-!
The actual affine restriction is a surjection whose kernel is generated by
the frozen coordinate equations. Standard ideal correspondence transports
the isolated-point minimal-prime condition back to the original ambient
equations plus those slice equations.
-/
set_option autoImplicit false
set_option maxHeartbeats 800000
noncomputable section
namespace QuadraticPi.AffineSliceIsolation
open MvPolynomial Module TransversePolynomialSource TangentBasisInvertibility
open FormalSliceNormalJacobian OAI.PiExponent.NormalBasisRigidity
open OAI.PiExponent.CommutingTaylor
open scoped BigOperators

section Restriction
variable {k m : ℕ} {K : Type} [Field K]
local notation "AmbientPoly" => MvPolynomial (Fin k ⊕ Fin m) K
local notation "SlicePoly" => MvPolynomial (Fin k) K

def frozenIdeal (q : Fin m → K) : Ideal AmbientPoly :=
  Ideal.span (Set.range (fun i => X (Sum.inr i) - C (q i)))

theorem coordinateRestriction_section (q : Fin m → K) :
    (coordinateRestriction (k := k) q).comp (rename Sum.inl) = AlgHom.id K SlicePoly := by
  apply algHom_ext
  intro i
  simp [coordinateRestriction]

theorem coordinateRestriction_surjective (q : Fin m → K) :
    Function.Surjective (coordinateRestriction (k := k) q) := by
  intro p
  refine ⟨rename Sum.inl p, ?_⟩
  exact congrArg (fun f : SlicePoly →ₐ[K] SlicePoly => f p) (coordinateRestriction_section q)

theorem frozenIdeal_le_kernel (q : Fin m → K) :
    frozenIdeal (k := k) q ≤ RingHom.ker (coordinateRestriction q).toRingHom := by
  apply Ideal.span_le.mpr
  rintro _ ⟨i, rfl⟩
  simp [coordinateRestriction]

theorem quotient_restriction_identity (q : Fin m → K) :
    ((Ideal.Quotient.mkₐ K (frozenIdeal (k := k) q)).comp (rename Sum.inl)).comp
      (coordinateRestriction q) = Ideal.Quotient.mkₐ K (frozenIdeal q) := by
  apply algHom_ext
  intro s
  cases s with
  | inl i => simp [coordinateRestriction]
  | inr i =>
    simp only [AlgHom.comp_apply, coordinateRestriction, aeval_X, Sum.elim_inr, rename_C]
    apply Eq.symm
    apply sub_eq_zero.mp
    rw [← map_sub]
    apply Ideal.Quotient.eq_zero_iff_mem.mpr
    exact Ideal.subset_span ⟨i, rfl⟩

theorem coordinateRestriction_kernel (q : Fin m → K) :
    RingHom.ker (coordinateRestriction (k := k) q).toRingHom = frozenIdeal q := by
  apply le_antisymm _ (frozenIdeal_le_kernel q)
  intro p hp
  apply Ideal.Quotient.eq_zero_iff_mem.mp
  have heq := congrArg (fun f : AmbientPoly →ₐ[K] AmbientPoly ⧸ frozenIdeal q => f p)
    (quotient_restriction_identity q)
  change coordinateRestriction q p = 0 at hp
  simpa only [AlgHom.comp_apply, hp, map_zero, Ideal.Quotient.mkₐ_eq_mk] using heq.symm

theorem coordinateRestriction_ideal_comap (q : Fin m → K) (I : Ideal AmbientPoly) :
    (I.map (coordinateRestriction q)).comap (coordinateRestriction q) = I ⊔ frozenIdeal q := by
  rw [Ideal.comap_map_of_surjective _ (coordinateRestriction_surjective q)]
  change I ⊔ RingHom.ker (coordinateRestriction q).toRingHom = _
  rw [coordinateRestriction_kernel]

theorem coordinateRestriction_equationIdeal {J : Type*} (q : Fin m → K) (f : J → AmbientPoly) :
    (Ideal.span (Set.range f)).map (coordinateRestriction q) =
      Ideal.span (Set.range (fun j => coordinateRestriction q (f j))) := by
  rw [Ideal.map_span, ← Set.range_comp]
  rfl

theorem evaluation_restriction (q : Fin m → K) (a : Fin k → K) :
    (aeval a).comp (coordinateRestriction q) = aeval (Sum.elim a q) := by
  apply algHom_ext
  intro s
  cases s <;> simp [coordinateRestriction]

theorem pointIdeal_comap (q : Fin m → K) (a : Fin k → K) :
    (OAI.PiExponent.WeightedBezout.pointIdeal a).comap (coordinateRestriction q) =
      OAI.PiExponent.WeightedBezout.pointIdeal (Sum.elim a q) := by
  ext p
  change aeval a (coordinateRestriction q p) = 0 ↔ aeval (Sum.elim a q) p = 0
  change ((aeval a).comp (coordinateRestriction q)) p = 0 ↔ _
  rw [evaluation_restriction]

theorem pointIdeal_map (q : Fin m → K) (a : Fin k → K) :
    (OAI.PiExponent.WeightedBezout.pointIdeal (Sum.elim a q)).map (coordinateRestriction q) =
      OAI.PiExponent.WeightedBezout.pointIdeal a := by
  rw [← pointIdeal_comap, Ideal.map_comap_of_surjective _ (coordinateRestriction_surjective q)]

theorem minimalPrimes_restriction_iff (q : Fin m → K) (a : Fin k → K) (I : Ideal AmbientPoly) :
    OAI.PiExponent.WeightedBezout.pointIdeal a ∈ (I.map (coordinateRestriction q)).minimalPrimes ↔
      OAI.PiExponent.WeightedBezout.pointIdeal (Sum.elim a q) ∈ (I ⊔ frozenIdeal q).minimalPrimes := by
  rw [← coordinateRestriction_ideal_comap q I, ← pointIdeal_comap q a]
  change _ ↔ (OAI.PiExponent.WeightedBezout.pointIdeal a).comap (coordinateRestriction q).toRingHom ∈
    ((I.map (coordinateRestriction q)).comap (coordinateRestriction q).toRingHom).minimalPrimes
  rw [Ideal.comap_minimalPrimes_eq_of_surjective (coordinateRestriction_surjective q)]
  constructor
  · intro h
    exact ⟨_, h, rfl⟩
  · rintro ⟨P, hP, heq⟩
    have h := Ideal.comap_injective_of_surjective (coordinateRestriction q)
      (coordinateRestriction_surjective q) heq
    exact h ▸ hP

def ambientSliceIdeal {J : Type*} (q : Fin m → K) (f : J → AmbientPoly) : Ideal AmbientPoly :=
  Ideal.span (Set.range f) ⊔ frozenIdeal q

theorem equation_isolation_iff {J : Type*} (q : Fin m → K) (a : Fin k → K) (f : J → AmbientPoly) :
    OAI.PiExponent.WeightedBezout.pointIdeal a ∈
      (Ideal.span (Set.range (fun j => coordinateRestriction q (f j)))).minimalPrimes ↔
    OAI.PiExponent.WeightedBezout.pointIdeal (Sum.elim a q) ∈ (ambientSliceIdeal q f).minimalPrimes := by
  rw [← coordinateRestriction_equationIdeal]
  exact minimalPrimes_restriction_iff q a _

theorem ambient_point_isolation_iff {J : Type*} (a : (Fin k ⊕ Fin m) → K) (f : J → AmbientPoly) :
    OAI.PiExponent.WeightedBezout.pointIdeal (fun i => a (Sum.inl i)) ∈
      (Ideal.span (Set.range (fun j => coordinateRestriction (fun i => a (Sum.inr i)) (f j)))).minimalPrimes ↔
    OAI.PiExponent.WeightedBezout.pointIdeal a ∈
      (ambientSliceIdeal (fun i => a (Sum.inr i)) f).minimalPrimes := by
  have hpoint : Sum.elim (fun i => a (Sum.inl i)) (fun i => a (Sum.inr i)) = a := by
    funext s
    cases s <;> rfl
  simpa only [hpoint] using equation_isolation_iff (fun i => a (Sum.inr i)) (fun i => a (Sum.inl i)) f

end Restriction
section Endpoint
open MvPowerSeries
variable {m k : ℕ} {K R A : Type} [Field K] [CommRing R] [CommRing A]
variable [Algebra ℚ K] [Algebra K R] [Algebra ℚ R] [IsScalarTower ℚ K R]
variable [Algebra K A] [Algebra ℚ A] [IsScalarTower ℚ K A]
theorem polynomial_multiplicity_of_ambient_slice_isolation [Infinite K] {J : Type*}
    (D : Fin k → Derivation K R R) (r : R →ₐ[K] A)
    (t : A →ₐ[K] MvPowerSeries (Fin m) K) (ambient : (Fin k ⊕ Fin m) → R)
    (T : Submodule K ((Fin k ⊕ Fin m) → K)) (v : Fin k → ((Fin k ⊕ Fin m) → K))
    (hA : IsNormalBasis (K := K) (fun i => T.mkQ (coordinateNormals i)) Finset.univ)
    (hB : IsNormalBasis (K := K) (fun i => T.mkQ (v i)) Finset.univ)
    (B : Basis (Fin m) K T)
    (hTangent : ∀ s a, coeff (Finsupp.single a 1) (t (r (ambient s))) = (B a : (Fin k ⊕ Fin m) → K) s)
    (hFrame : ∀ s j, constantCoeff (t (r (D j (ambient s)))) = v j s)
    (f : J → MvPolynomial (Fin k ⊕ Fin m) K)
    (rho : (Fin k ⊕ Fin m) → ℚ) (kappa : Fin k → ℝ) (epsilon N : ℝ)
    (hrho : ∀ i, 0 < rho i) (hkappa : ∀ i, 0 < kappa i)
    (hepsilon : 0 < epsilon) (hN : 0 < N)
    (hdegree : ∀ j, ∀ e ∈ (f j).support,
      (∑ i ∈ e.support, (e i : ℝ) * (rho i : ℝ)) ≤ N)
    (hambientMinimal : OAI.PiExponent.WeightedBezout.pointIdeal
      (fun s => MvPowerSeries.constantCoeff (t (r (ambient s)))) ∈
      (ambientSliceIdeal (fun i => MvPowerSeries.constantCoeff (t (r (ambient (Sum.inr i))))) f).minimalPrimes)
    (hvanish : ∀ j, ∀ b : Fin k →₀ ℕ,
      (∑ i, kappa i * (b i : ℝ)) < epsilon * N →
      r (mixedIter k (fun i => (D i).restrictScalars ℚ) b (MvPolynomial.aeval ambient (f j))) = 0) :
    (∏ i, (rho (Sum.inl i) : ℝ)) ≤ (k.factorial : ℝ) * (∏ i, kappa i) / epsilon ^ k := by
  exact polynomial_multiplicity_of_tangent_basis D r t ambient T v hA hB B hTangent hFrame
    f rho kappa epsilon N hrho hkappa hepsilon hN hdegree
    ((ambient_point_isolation_iff (fun s => MvPowerSeries.constantCoeff (t (r (ambient s)))) f).mpr
      hambientMinimal) hvanish

end Endpoint
end QuadraticPi.AffineSliceIsolation


==> anc/lean/QuadraticPi/AlgebraicLogComparison.lean <==
import QuadraticPi.AlgebraicLogDataConstruction
import QuadraticPi.AlgebraicLogField
import QuadraticPi.NumberFieldMovingMinors
import QuadraticPi.MovingLogAnalytic
import QuadraticPi.DegreeCofinalComparison
import QuadraticPi.MovingLogUniformInterpolation

/-! The actual number-field determinant and the distinguished analytic
determinant are the same selected minor. The field degree is retained in
the norm-product lower bound. All interpolation inputs are discharged. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi
open OAI.PiExponent MovingLogAnalytic Filter Topology

theorem no_unbounded_algebraic_exp_approximations
    {E : Type*} [Field E] [NumberField E] (σ : E →+* ℂ) (a : E)
    (x : ℝ) (hx : x ≠ 0) (hexp : Complex.exp (x : ℂ) = σ a)
    (nu : ℝ) (hnu : 2 * (Module.finrank ℚ E : ℝ) < nu)
    (hbad : ∀ Q : ℕ, ∃ p : ℤ, ∃ q : ℕ,
      Q ≤ q ∧ |x - (p : ℝ) / q| ≤ (q : ℝ)^(-nu)) : False := by
  classical
  have hdegree : 1 ≤ Module.finrank ℚ E := Module.finrank_pos
  have hdR : (1 : ℝ) ≤ Module.finrank ℚ E := by exact_mod_cast hdegree
  have hnu1 : 1 ≤ nu := by nlinarith
  obtain ⟨b, hb, hbIntegral, height, hheight, hconjugates⟩ :=
    AlgebraicLogField.exists_arithmetic_parameters a
  obtain ⟨thresholds, hthresholds⟩ := NumberFieldMovingMinors.cofinal_data_lower_bounds
    (E := E) MovingLogUniformInterpolation.movingLogInterpolation
  obtain ⟨D, p, hp, htarget, hdenominator, hr, hw⟩ := exists_algebraic_log_data
    x hx b hb (Module.finrank ℚ E) hdegree height hheight nu Arithmetic.lcmConstant
    collisionConstant hnu Arithmetic.lcmConstant_pos collisionConstant_pos thresholds hbad
  have hbase : σ a = D.baseValue := by rw [← D.exp_target, htarget, hexp]
  have hIntegral : IsIntegral ℤ ((D.baseDenominator : E) * a) := by
    rw [hdenominator]
    exact hbIntegral
  have hq (i : Fin D.m) : (D.q i : ℂ) ≠ 0 := by
    exact_mod_cast (show D.q i ≠ 0 by have := D.q_two_le i; omega)
  have hrne : ∀ i, D.r i ≠ 0 := by
    intro i
    rw [hr]
    exact div_ne_zero (by exact_mod_cast hp i) (hq i)
  have hrlimit : Tendsto
      (fun H : ℝ => ((Module.finrank ℚ E : ℝ) - 1) *
        MovingLogHouse.rowLogRemainder D.toMovingLogData H) atTop (𝓝 0) := by
    simpa using (MovingLogHouse.tendsto_rowLogRemainder D.toMovingLogData).const_mul
      ((Module.finrank ℚ E : ℝ) - 1)
  apply degree_cofinal_determinant_bounds_inconsistent
    (Module.finrank ℚ E : ℝ) nu D.base.theta
    ((D.base.A : ℝ) * (1 - D.base.eta)) D.arithmeticError D.analyticError
    (collisionLimit D.toMovingLogData) (actualMean D.toMovingLogData)
    (fun H => ((Module.finrank ℚ E : ℝ) - 1) *
      MovingLogHouse.rowLogRemainder D.toMovingLogData H)
    (analyticRemainder D.toMovingLogData) (collisionRate D.toMovingLogData)
    (by positivity) (by nlinarith) D.error_sum_lt_gap D.collision_exceeds_error_sum
    hrlimit (tendsto_analyticRemainder D.toMovingLogData)
    (tendsto_collisionRate D.toMovingLogData) (actualMean_bounds D.toMovingLogData)
  intro L
  obtain ⟨H, hLH, hH, selection, _hinj, hdet, hlower⟩ :=
    hthresholds nu collisionConstant height D σ a p hnu1 hw hrne hbase hIntegral
      hconjugates (fun i => congrFun hr i) L
  have hdet' : (actualMinor D.toMovingLogData (H : ℝ) selection).det ≠ 0 := hdet
  refine ⟨H, hLH, hH,
    Real.log ‖(actualMinor D.toMovingLogData (H : ℝ) selection).det‖ /
      ((actualRowCount D.toMovingLogData (H : ℝ) : ℝ) * (H : ℝ)), hlower, ?_⟩
  exact actual_minor_analytic_bound D.toMovingLogData (by linarith) (H : ℚ)
    (by exact_mod_cast hH) selection hdet'

end QuadraticPi


==> anc/lean/QuadraticPi/AlgebraicLogData.lean <==
import QuadraticPi.MovingLogData

/-!
# Degree-dependent numerical margins for algebraic logarithms

The underlying moving logarithm data and analytic determinant remain unchanged.
The new inequalities budget the field norm and all conjugate determinant bounds.
They contain only explicit numerical expressions, not interpolation or exponent
assertions. Their existence is proved separately from actual approximations.
-/

namespace QuadraticPi
open OAI.PiExponent OAI.PiExponent.MatrixArithmetic
open scoped BigOperators
noncomputable section

def algebraicLogCenterLog (target : ℂ) (K : ℕ) : ℝ :=
  Real.log (2 * ((K : ℝ) * (‖target‖ + 1) + 2))

theorem algebraicLogCenterLog_nonneg (target : ℂ) (K : ℕ) :
    0 ≤ algebraicLogCenterLog target K := by
  apply Real.log_nonneg
  have h := mul_nonneg (Nat.cast_nonneg K : (0 : ℝ) ≤ K)
    (add_nonneg (norm_nonneg target) zero_le_one)
  linarith

def algebraicLogHouseError {nu Lambda c : ℝ}
    (D : MovingLogData nu Lambda c) (houseHeight : ℝ) : ℝ :=
  ((D.K : ℝ) * houseHeight + Real.log 2) / (D.w0 : ℝ) +
    algebraicLogCenterLog D.target D.K / D.wstar + Real.log 2 / (D.v0 : ℝ)

theorem algebraicLogHouseError_nonneg {nu Lambda c : ℝ}
    (D : MovingLogData nu Lambda c) (houseHeight : ℝ) (hhouse : 0 ≤ houseHeight) :
    0 ≤ algebraicLogHouseError D houseHeight := by
  have hlog := Real.log_nonneg (by norm_num : (1 : ℝ) ≤ 2)
  unfold algebraicLogHouseError
  exact add_nonneg (add_nonneg
    (div_nonneg (add_nonneg (mul_nonneg (Nat.cast_nonneg _) hhouse) hlog) D.w0_pos.le)
    (div_nonneg (algebraicLogCenterLog_nonneg _ _) D.wstar_pos.le))
    (div_nonneg hlog D.v0_pos.le)

def algebraicLogGrowthCoefficient (target : ℂ) (denominator degree : ℕ)
    (houseHeight : ℝ) : ℝ :=
  4 * (‖target‖ + 1) + (degree : ℝ) * Real.log (denominator : ℝ) +
    ((degree : ℝ) - 1) * (houseHeight + Real.log 2)

def algebraicLogWeightErrorCoefficient (target : ℂ) (nu theta : ℝ)
    (K degree : ℕ) : ℝ :=
  movingLogWeightErrorCoefficient target nu theta K +
    ((degree : ℝ) - 1) * (theta + algebraicLogCenterLog target K)

theorem algebraicLogWeightErrorCoefficient_nonneg (target : ℂ) (nu theta : ℝ)
    (K degree : ℕ) (hnu : 0 < nu) (htheta : 0 < theta) (hK : 1 ≤ K)
    (hdegree : 1 ≤ degree) :
    0 ≤ algebraicLogWeightErrorCoefficient target nu theta K degree := by
  have hd : (1 : ℝ) ≤ degree := by exact_mod_cast hdegree
  exact add_nonneg (movingLogWeightErrorCoefficient_nonneg _ _ _ _ hnu htheta hK)
    (mul_nonneg (sub_nonneg.mpr hd) (add_nonneg htheta.le
      (algebraicLogCenterLog_nonneg _ _)))

structure AlgebraicLogData (nu Lambda c : ℝ) (degree : ℕ) (houseHeight : ℝ)
    extends MovingLogData nu Lambda c where
  degree_pos : 1 ≤ degree
  house_nonneg : 0 ≤ houseHeight
  epsilon_lt_degree_gap : epsilon <
    nu * ((base.A : ℝ) * (1 - base.eta) - base.theta) -
      (degree : ℝ) * (1 - base.theta)
  degree_dimension_margin :
    ((degree : ℝ) * Lambda * (1 / (base.theta : ℝ)) * (m : ℝ) +
      (degree : ℝ) * Real.log 2) / (v0 : ℝ) +
      algebraicLogGrowthCoefficient target baseDenominator degree houseHeight *
        (K : ℝ) / (w0 : ℝ) < epsilon / 2
  degree_weight_margin : (degree : ℝ) * Lambda *
    (∑ i : Fin m, 1 / logWeights q i) +
      algebraicLogWeightErrorCoefficient target nu base.theta K degree / wstar < epsilon / 2
  degree_collision_margin : (degree : ℝ) + 1 < c *
    (base.eta ^ 2 * (K : ℝ) * (base.theta : ℝ) ^ m /
      (((m : ℝ) + 1) * (v0 : ℝ) * (base.A : ℝ) ^ m))

namespace AlgebraicLogData
variable {nu Lambda c : ℝ} {degree : ℕ} {houseHeight : ℝ}
    (D : AlgebraicLogData nu Lambda c degree houseHeight)

def houseError : ℝ := algebraicLogHouseError D.toMovingLogData houseHeight

def arithmeticError : ℝ := (degree : ℝ) * D.toMovingLogData.arithmeticError +
  ((degree : ℝ) - 1) * D.houseError

def analyticError : ℝ := D.toMovingLogData.analyticError

theorem error_sum_eq : D.arithmeticError + D.analyticError =
    (((degree : ℝ) * Lambda * (1 / (D.base.theta : ℝ)) * (D.m : ℝ) +
      (degree : ℝ) * Real.log 2) / (D.v0 : ℝ) +
      algebraicLogGrowthCoefficient D.target D.baseDenominator degree houseHeight *
        (D.K : ℝ) / (D.w0 : ℝ)) +
    ((degree : ℝ) * Lambda * (∑ i : Fin D.m, 1 / logWeights D.q i) +
      algebraicLogWeightErrorCoefficient D.target nu D.base.theta D.K degree / D.wstar) -
    ((degree : ℝ) * Real.log (D.baseDenominator : ℝ) +
      ((degree : ℝ) - 1) * ((D.K : ℝ) - 1) * Real.log 2) / (D.w0 : ℝ) := by
  unfold arithmeticError analyticError houseError algebraicLogHouseError
    MovingLogData.arithmeticError MovingLogData.analyticError MovingLogData.translationError
    MovingLogData.holomorphicError MovingLogData.radius movingLogRadius MovingLogData.F
    algebraicLogGrowthCoefficient algebraicLogWeightErrorCoefficient movingLogWeightErrorCoefficient
  dsimp only [movingLogRadius]
  ring

theorem error_sum_lt_epsilon : D.arithmeticError + D.analyticError < D.epsilon := by
  rw [D.error_sum_eq]
  have hd : (1 : ℝ) ≤ degree := by exact_mod_cast D.degree_pos
  have hK : (1 : ℝ) ≤ D.K := by exact_mod_cast D.K_pos
  have hlogb : 0 ≤ Real.log (D.baseDenominator : ℝ) :=
    Real.log_nonneg (by exact_mod_cast D.baseDenominator_pos)
  have hlog2 : 0 ≤ Real.log 2 := Real.log_nonneg (by norm_num)
  have hcorrection : 0 ≤ ((degree : ℝ) * Real.log (D.baseDenominator : ℝ) +
      ((degree : ℝ) - 1) * ((D.K : ℝ) - 1) * Real.log 2) / (D.w0 : ℝ) :=
    div_nonneg (add_nonneg (mul_nonneg (Nat.cast_nonneg _) hlogb)
      (mul_nonneg (mul_nonneg (sub_nonneg.mpr hd) (sub_nonneg.mpr hK)) hlog2)) D.w0_pos.le
  have h1 := D.degree_dimension_margin
  have h2 := D.degree_weight_margin
  linarith

theorem error_sum_lt_gap : D.arithmeticError + D.analyticError <
    nu * ((D.base.A : ℝ) * (1 - D.base.eta) - D.base.theta) -
      (degree : ℝ) * (1 - D.base.theta) :=
  D.error_sum_lt_epsilon.trans D.epsilon_lt_degree_gap

theorem collision_exceeds_error_sum :
    (degree : ℝ) + D.arithmeticError + D.analyticError < c *
      (D.base.eta ^ 2 * (D.K : ℝ) * (D.base.theta : ℝ) ^ D.m /
        (((D.m : ℝ) + 1) * (D.v0 : ℝ) * (D.base.A : ℝ) ^ D.m)) := by
  have he := D.error_sum_lt_epsilon
  have hhalf := D.epsilon_le_half
  have hcollision := D.degree_collision_margin
  linarith

end AlgebraicLogData
end
end QuadraticPi


==> anc/lean/QuadraticPi/AlgebraicLogDataConstruction.lean <==
import QuadraticPi.AlgebraicLogData
import QuadraticPi.MovingLogDataConstruction

/-! Degree-aware parameters are chosen before the centers and denominators.
All finite data come from the actual assumed rational approximations. -/

namespace QuadraticPi
open OAI.PiExponent OAI.PiExponent.MatrixArithmetic SeparatedWeightPA
open scoped BigOperators
noncomputable section

theorem exists_degree_parameters (degree : ℕ) (hd : 1 ≤ degree)
    (nu : ℝ) (hnu : 2 * (degree : ℝ) < nu) :
    ∃ P : Parameters nu, 0 < nu * ((P.A : ℝ) * (1 - P.eta) - P.theta) -
      (degree : ℝ) * (1 - P.theta) := by
  have hdR : (1 : ℝ) ≤ degree := by exact_mod_cast hd
  have hdpos : (0 : ℝ) < degree := by linarith
  have hratio : 2 < nu / (degree : ℝ) := (lt_div_iff₀ hdpos).mpr hnu
  obtain ⟨Q⟩ := exists_parameters (nu / (degree : ℝ)) hratio
  have htheta : 0 < 1 - (Q.theta : ℝ) := sub_pos.mpr Q.theta_lt_one
  have hstrong : 0 < nu * ((Q.A : ℝ) * (1 - Q.eta) - Q.theta) -
      (degree : ℝ) * (1 - Q.theta) := by
    have h := mul_pos hdpos Q.gap_pos
    convert h using 1 <;> field_simp <;> ring
  have hstrong0 : (degree : ℝ) * (1 - Q.theta) < nu * ((Q.A : ℝ) - Q.theta) := by
    have h := mul_lt_mul_of_pos_left Q.approximation_gap hdpos
    convert h using 1 <;> field_simp <;> ring
  have hcorrection : 0 ≤ ((degree : ℝ) - 1) * (1 - Q.theta) := by positivity
  let P : Parameters nu := {
    theta := Q.theta, A := Q.A, B := Q.B, C := Q.C, eta := Q.eta,
    theta_pos := Q.theta_pos, theta_lt_A := Q.theta_lt_A,
    A_lt_B := Q.A_lt_B, B_lt_one := Q.B_lt_one,
    approximation_gap := by nlinarith,
    one_lt_C := Q.one_lt_C, B_lt_inv_C := Q.B_lt_inv_C,
    B_lt_C_theta := Q.B_lt_C_theta, C_theta_lt_one := Q.C_theta_lt_one,
    eta_pos := Q.eta_pos, eta_lt_one := Q.eta_lt_one,
    gap_pos := by nlinarith }
  exact ⟨P, hstrong⟩


set_option maxHeartbeats 1000000 in
theorem exists_algebraic_log_data
    (x : ℝ) (hx : x ≠ 0) (b : ℕ) (hb : 1 ≤ b)
    (degree : ℕ) (hdegree : 1 ≤ degree) (houseHeight : ℝ) (hhouse : 0 ≤ houseHeight)
    (nu Lambda c : ℝ) (hnu : 2 * (degree : ℝ) < nu) (hLambda : 0 < Lambda) (hc : 0 < c)
    (thresholdSelector : (B : BaseData) → Thresholds B.m)
    (hbad : ∀ Q : ℕ, ∃ p : ℤ, ∃ q : ℕ,
      Q ≤ q ∧ |x - (p : ℝ) / q| ≤ (q : ℝ) ^ (-nu)) :
    ∃ D : AlgebraicLogData nu Lambda c degree houseHeight, ∃ p : Fin D.m → ℤ,
      (∀ i, p i ≠ 0) ∧ D.target = (x : ℂ) ∧ D.baseDenominator = b ∧
      D.r = (fun i => (p i : ℂ) / (D.q i : ℂ)) ∧
      AboveThresholds (thresholdSelector D.toMovingLogData.paBase) D.toMovingLogData.rationalWeights := by
  classical
  have hdR : (1 : ℝ) ≤ degree := by exact_mod_cast hdegree
  have hdpos : (0 : ℝ) < degree := by linarith
  have hnu2 : 2 < nu := by nlinarith
  obtain ⟨P, hdegreegap⟩ := exists_degree_parameters degree hdegree nu hnu
  let g : ℝ := nu * ((P.A : ℝ) * (1 - P.eta) - P.theta) - (degree : ℝ) * (1 - P.theta)
  have hg : 0 < g := hdegreegap
  let epsilon : ℝ := min (g / 2) (1 / 2)
  have hepsilon : 0 < epsilon := lt_min (by positivity) (by norm_num)
  have hepsg : epsilon < g := lt_of_le_of_lt (min_le_left _ _) (by linarith)
  have hepshalf : epsilon ≤ 1 / 2 := min_le_right _ _
  have heps2 : 0 < epsilon / 2 := by positivity
  have hlog2 : 0 ≤ Real.log 2 := Real.log_nonneg (by norm_num)
  have hlogb : 0 ≤ Real.log (b : ℝ) := Real.log_nonneg (by exact_mod_cast hb)
  obtain ⟨m, hm, hdim, hcollision⟩ := exists_dimension_margin_with_growth
    P.theta P.A P.B P.C P.eta ((degree : ℝ) * Lambda * (1 / (P.theta : ℝ))) ((degree : ℝ) * Real.log 2)
    (algebraicLogGrowthCoefficient (x : ℂ) b degree houseHeight)
    (epsilon / 2) (((degree : ℝ) + 1) / c) P.theta_pos P.B_pos P.one_lt_C
    P.CB_lt_one P.one_lt_C_theta_div_B P.one_lt_B_div_A P.eta_pos
    (mul_nonneg (mul_nonneg hdpos.le hLambda.le) (one_div_nonneg.mpr P.theta_pos.le))
    (mul_nonneg hdpos.le hlog2) (by
      unfold algebraicLogGrowthCoefficient
      positivity) heps2
  let K : ℕ := dimensionK P.C m
  let w0 : ℚ := (P.B ^ m)⁻¹
  let v0 : ℚ := 2 * (K : ℚ) * P.theta ^ m * w0
  have hK : 1 ≤ K := dimensionK_one_le P.C P.one_lt_C.le m
  have hw0eq : (w0 : ℝ) = dimensionW P.B m := by simp [w0, dimensionW]
  have hv0eq : (v0 : ℝ) = dimensionV P.theta P.B P.C m := by
    simp [v0, dimensionV, K, hw0eq]
  have hw0 : 0 < (w0 : ℝ) := by
    rw [hw0eq]
    exact dimensionW_pos P.B P.B_pos m
  have hv0 : 0 < (v0 : ℝ) := by
    rw [hv0eq]
    exact dimensionV_pos P.theta P.B P.C P.theta_pos P.B_pos P.one_lt_C.le m
  have hvolume : (K : ℝ) * ((w0 : ℝ) / v0) * (P.theta : ℝ) ^ m = 1 / 2 := by
    rw [hw0eq, hv0eq]
    exact dimension_volume P.theta P.B P.C P.theta_pos P.B_pos P.one_lt_C.le m
  have hvolume1 : (K : ℝ) * (P.theta : ℝ) ^ m < 1 :=
    dimension_volume_lt_one P.theta P.C P.theta_pos P.C_pos.le P.C_theta_lt_one m hm
  have hcollision' : (degree : ℝ) + 1 < c *
      (P.eta ^ 2 * (K : ℝ) * (P.theta : ℝ) ^ m /
        (((m : ℝ) + 1) * (v0 : ℝ) * (P.A : ℝ) ^ m)) := by
    rw [hv0eq]
    change (degree : ℝ) + 1 < c * (P.eta ^ 2 * (dimensionK (P.C : ℝ) m : ℝ) *
      (P.theta : ℝ) ^ m / (((m : ℝ) + 1) *
        dimensionV (P.theta : ℝ) P.B P.C m * (P.A : ℝ) ^ m))
    rw [dimension_collision_identity P.theta P.A P.B P.C P.eta
      P.theta_pos P.A_pos P.B_pos P.one_lt_C.le]
    have hh := (div_lt_iff₀ hc).mp hcollision
    nlinarith
  let B : BaseData := {
    m := m, K := K, m_pos := hm, K_pos := hK,
    w0 := w0, v0 := v0, theta := P.theta,
    w0_pos := by exact_mod_cast hw0,
    v0_pos := by exact_mod_cast hv0,
    theta_pos := by exact_mod_cast P.theta_pos,
    theta_lt_one := by exact_mod_cast P.theta_lt_one,
    fiber_volume := by exact_mod_cast hvolume1,
    total_volume := by
      have h : (K : ℝ) * ((w0 : ℝ) / v0) * (P.theta : ℝ) ^ m < 1 := by
        rw [hvolume]; norm_num
      exact_mod_cast h }
  have hS : 0 ≤ algebraicLogWeightErrorCoefficient (x : ℂ) nu P.theta K degree :=
    algebraicLogWeightErrorCoefficient_nonneg _ _ _ _ _ (by linarith) P.theta_pos hK hdegree
  obtain ⟨X, hX, hXmargin⟩ := exists_uniform_weight_error_margin m ((degree : ℝ) * Lambda)
    (algebraicLogWeightErrorCoefficient (x : ℂ) nu P.theta K degree) (epsilon / 2)
    (mul_pos hdpos hLambda) hS heps2
  obtain ⟨p, q, happ, hw, hweights⟩ :=
    exists_moving_log_approximations_above_thresholds x nu hx (by linarith) m
      (thresholdSelector B) (X + 1) hbad
  have hdimstrong :
      ((degree : ℝ) * Lambda * (1 / (P.theta : ℝ)) * (m : ℝ) +
        (degree : ℝ) * Real.log 2) / (v0 : ℝ) +
        algebraicLogGrowthCoefficient (x : ℂ) b degree houseHeight *
          (K : ℝ) / (w0 : ℝ) < epsilon / 2 := by
    rw [hv0eq, hw0eq]
    exact hdim
  have hweightstrong : (degree : ℝ) * Lambda * (∑ i : Fin m, 1 / logWeights q i) +
      algebraicLogWeightErrorCoefficient (x : ℂ) nu P.theta K degree / (X+1) < epsilon / 2 :=
    hXmargin (X+1) (logWeights q) (by linarith) (fun i => (hweights i).le)
  have hgweak : g ≤ nu * ((P.A : ℝ) * (1 - P.eta) - P.theta) - (1 - P.theta) := by
    have h := mul_nonneg (sub_nonneg.mpr hdR) (sub_pos.mpr P.theta_lt_one).le
    dsimp [g]
    nlinarith
  have hnum : 0 ≤ Lambda * (1 / (P.theta : ℝ)) * (m : ℝ) + Real.log 2 :=
    add_nonneg (mul_nonneg (mul_nonneg hLambda.le (one_div_nonneg.mpr P.theta_pos.le))
      (Nat.cast_nonneg m)) hlog2
  have hnumle : Lambda * (1 / (P.theta : ℝ)) * (m : ℝ) + Real.log 2 ≤
      (degree : ℝ) * Lambda * (1 / (P.theta : ℝ)) * (m : ℝ) +
        (degree : ℝ) * Real.log 2 := by
    nlinarith only [mul_nonneg (sub_nonneg.mpr hdR) hnum]
  have hgrowthle : 4 * (‖(x : ℂ)‖ + 1) + Real.log (b : ℝ) ≤
      algebraicLogGrowthCoefficient (x : ℂ) b degree houseHeight := by
    unfold algebraicLogGrowthCoefficient
    nlinarith only [mul_nonneg (sub_nonneg.mpr hdR) hlogb,
      mul_nonneg (sub_nonneg.mpr hdR) (add_nonneg hhouse hlog2)]
  have hdimweak :
      (Lambda * (1 / (P.theta : ℝ)) * (m : ℝ) + Real.log 2) / (v0 : ℝ) +
        (4 * (‖(x : ℂ)‖ + 1) + Real.log (b : ℝ)) *
          (K : ℝ) / (w0 : ℝ) < epsilon / 2 := by
    apply lt_of_le_of_lt _ hdimstrong
    exact add_le_add (div_le_div_of_nonneg_right hnumle hv0.le)
      (div_le_div_of_nonneg_right (mul_le_mul_of_nonneg_right hgrowthle (Nat.cast_nonneg _)) hw0.le)
  have hcoeffle : movingLogWeightErrorCoefficient (x : ℂ) nu P.theta K ≤
      algebraicLogWeightErrorCoefficient (x : ℂ) nu P.theta K degree := by
    unfold algebraicLogWeightErrorCoefficient
    exact le_add_of_nonneg_right (mul_nonneg (sub_nonneg.mpr hdR)
      (add_nonneg P.theta_pos.le (algebraicLogCenterLog_nonneg _ _)))
  have hsum : 0 ≤ ∑ i : Fin m, 1 / logWeights q i := by
    apply Finset.sum_nonneg
    intro i _
    exact one_div_nonneg.mpr (by have := hweights i; linarith)
  have hweightweak : Lambda * (∑ i : Fin m, 1 / logWeights q i) +
      movingLogWeightErrorCoefficient (x : ℂ) nu P.theta K / (X+1) < epsilon / 2 := by
    apply lt_of_le_of_lt _ hweightstrong
    apply add_le_add
    · nlinarith only [mul_nonneg (sub_nonneg.mpr hdR) (mul_nonneg hLambda.le hsum)]
    · exact div_le_div_of_nonneg_right hcoeffle (by linarith)
  let D : MovingLogData nu Lambda c := {
    target := (x : ℂ), baseValue := Complex.exp (x : ℂ), exp_target := rfl,
    baseDenominator := b, baseDenominator_pos := hb,
    base := P, epsilon := epsilon, m := m, K := K, w0 := w0, v0 := v0,
    q := q, r := fun i => (p i : ℂ) / (q i : ℂ), wstar := X + 1,
    epsilon_pos := hepsilon, epsilon_lt_gap := hepsg.trans_le hgweak, epsilon_le_half := hepshalf,
    m_pos := hm, K_pos := hK, w0_pos := hw0, v0_pos := hv0,
    volume_eq := hvolume, volume_lt_one := hvolume1,
    dimension_margin := hdimweak,
    collision_margin := by linarith, q_two_le := fun i => (happ i).1,
    period_error := fun i => (happ i).2.2,
    wstar_pos := by linarith,
    wstar_lower := fun i => (hweights i).le,
    weight_margin := hweightweak }
  let A : AlgebraicLogData nu Lambda c degree houseHeight := {
    toMovingLogData := D,
    degree_pos := hdegree, house_nonneg := hhouse,
    epsilon_lt_degree_gap := hepsg,
    degree_dimension_margin := hdimstrong,
    degree_weight_margin := hweightstrong,
    degree_collision_margin := hcollision' }
  exact ⟨A, p, fun i => (happ i).2.1, rfl, rfl, rfl, hw⟩


end
end QuadraticPi


==> anc/lean/QuadraticPi/AlgebraicLogDegree.lean <==
import QuadraticPi.AlgebraicLogField
import Mathlib.Order.Lattice.Nat

/-! The minimum degree among positive integer powers of an algebraic real
argument is attained. The index refers to powers of the argument. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.AlgebraicLogDegree

def powerDegrees (a : ℝ) : Set ℕ :=
  {d | ∃ n : ℕ, 0 < n ∧ (minpoly ℚ (a ^ n)).natDegree = d}

theorem powerDegrees_nonempty (a : ℝ) : (powerDegrees a).Nonempty := by
  exact ⟨(minpoly ℚ (a ^ 1)).natDegree, 1, by decide, rfl⟩

def minimumPowerDegree (a : ℝ) : ℕ := sInf (powerDegrees a)

theorem exists_minimum_power (a : ℝ) :
    ∃ n : ℕ, 0 < n ∧ (minpoly ℚ (a ^ n)).natDegree = minimumPowerDegree a :=
  Nat.sInf_mem (powerDegrees_nonempty a)

theorem minimumPowerDegree_le (a : ℝ) (n : ℕ) (hn : 0 < n) :
    minimumPowerDegree a ≤ (minpoly ℚ (a ^ n)).natDegree :=
  Nat.sInf_le ⟨n, hn, rfl⟩

theorem minimumPowerDegree_le_degree (a : ℝ) :
    minimumPowerDegree a ≤ (minpoly ℚ a).natDegree := by
  simpa using minimumPowerDegree_le a 1 (by decide)

theorem minimumPowerDegree_pos (a : ℝ) (ha : IsAlgebraic ℚ a) :
    0 < minimumPowerDegree a := by
  obtain ⟨n, _hn, he⟩ := exists_minimum_power a
  rw [← he]
  exact minpoly.natDegree_pos (ha.isIntegral.pow n)

end QuadraticPi.AlgebraicLogDegree


==> anc/lean/QuadraticPi/AlgebraicLogField.lean <==
import Mathlib.NumberTheory.NumberField.House
import Mathlib.FieldTheory.IntermediateField.Adjoin.Basic
import Mathlib.RingTheory.Localization.Integral
import Mathlib.Analysis.SpecialFunctions.Exp

/-! # Number-field adapters for real algebraic logarithmic arguments

An algebraic real argument is placed in its actual simple extension of `ℚ`,
with the distinguished complex embedding. The degree, an integral clearing
factor, and a finite bound at every complex embedding are proved to exist.
-/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.AlgebraicLogField
open scoped nonZeroDivisors

/-- Every number-field element has a positive natural clearing factor. -/
theorem exists_integral_nat_multiple {K : Type*} [Field K] [NumberField K] (a : K) :
    ∃ b : ℕ, 0 < b ∧ IsIntegral ℤ ((b : K) * a) := by
  obtain ⟨b, hb⟩ := IsIntegral.exists_multiple_integral_of_isLocalization
    (Rₘ := ℚ) (nonZeroDivisors ℤ) a (IsIntegral.of_finite ℚ a)
  have hb' : IsIntegral ℤ ((b.val : K) * a) := by
    simpa only [Submonoid.smul_def, zsmul_eq_mul] using hb
  refine ⟨b.val.natAbs, Int.natAbs_pos.mpr (nonZeroDivisors.coe_ne_zero b), ?_⟩
  by_cases hsign : 0 ≤ b.val
  · simpa only [Nat.cast_natAbs, abs_of_nonneg hsign] using hb'
  · simpa only [Nat.cast_natAbs, abs_of_neg (lt_of_not_ge hsign), Int.cast_neg,
      neg_mul] using hb'.neg

/-- A convenient finite height bound; optimality is unnecessary for the
asymptotic parameter choice, and every complex embedding is covered. -/
theorem exists_house_height {K : Type*} [Field K] [NumberField K] (a : K) :
    ∃ height : ℝ, 0 ≤ height ∧ ∀ σ : K →+* ℂ, ‖σ a‖ ≤ Real.exp height := by
  refine ⟨NumberField.house a, NumberField.house_nonneg a, ?_⟩
  intro σ
  apply (NumberField.norm_embedding_le_house a σ).trans
  linarith [Real.add_one_le_exp (NumberField.house a)]

/-- The two fixed arithmetic parameters can be chosen before all jet weights. -/
theorem exists_arithmetic_parameters {K : Type*} [Field K] [NumberField K] (a : K) :
    ∃ b : ℕ, 0 < b ∧ IsIntegral ℤ ((b : K) * a) ∧
      ∃ height : ℝ, 0 ≤ height ∧ ∀ σ : K →+* ℂ, ‖σ a‖ ≤ Real.exp height := by
  obtain ⟨b, hb, hi⟩ := exists_integral_nat_multiple a
  obtain ⟨height, hh, hσ⟩ := exists_house_height a
  exact ⟨b, hb, hi, height, hh, hσ⟩

/-- The simple subfield of the reals generated by the specified argument. -/
abbrev RealField (a : ℝ) := ↥(IntermediateField.adjoin ℚ ({a} : Set ℝ))

/-- Algebraicity gives the number-field structure on the actual simple field. -/
theorem realField_numberField (a : ℝ) (ha : IsAlgebraic ℚ a) : NumberField (RealField a) := by
  let := IntermediateField.adjoin.finiteDimensional ha.isIntegral
  exact NumberField.of_module_finite ℚ (RealField a)

/-- The distinguished algebraic argument, as an element of its own field. -/
def realGenerator (a : ℝ) : RealField a := IntermediateField.AdjoinSimple.gen ℚ a

/-- The distinguished complex embedding is the real inclusion followed by ofReal. -/
def realEmbedding (a : ℝ) : RealField a →+* ℂ :=
  Complex.ofRealHom.comp (IntermediateField.adjoin ℚ ({a} : Set ℝ)).subtype

@[simp] theorem realEmbedding_generator (a : ℝ) :
    realEmbedding a (realGenerator a) = (a : ℂ) := rfl

/-- The field degree is exactly the minimal-polynomial degree, not a larger
ambient field degree. -/
theorem realField_finrank (a : ℝ) (ha : IsAlgebraic ℚ a) :
    Module.finrank ℚ (RealField a) = (minpoly ℚ a).natDegree :=
  IntermediateField.adjoin.finrank ha.isIntegral

theorem minpoly_natDegree_pos (a : ℝ) (ha : IsAlgebraic ℚ a) :
    0 < (minpoly ℚ a).natDegree := minpoly.natDegree_pos ha.isIntegral

/-- Explicitly instantiated clearing factor for the generator of `ℚ(a)`. -/
theorem realGenerator_exists_integral_nat_multiple (a : ℝ) (ha : IsAlgebraic ℚ a) :
    ∃ b : ℕ, 0 < b ∧ IsIntegral ℤ ((b : RealField a) * realGenerator a) := by
  let := realField_numberField a ha
  exact exists_integral_nat_multiple (realGenerator a)

/-- Explicitly instantiated bound at every complex embedding of `ℚ(a)`. -/
theorem realGenerator_exists_house_height (a : ℝ) (ha : IsAlgebraic ℚ a) :
    ∃ height : ℝ, 0 ≤ height ∧
      ∀ σ : RealField a →+* ℂ, ‖σ (realGenerator a)‖ ≤ Real.exp height := by
  let := realField_numberField a ha
  exact exists_house_height (realGenerator a)

/-- For a positive real argument, the distinguished embedding is the
exponential of the real logarithm, with no global complex-branch choice. -/
theorem realEmbedding_generator_eq_exp_log (a : ℝ) (ha : 0 < a) :
    realEmbedding a (realGenerator a) = Complex.exp (Real.log a : ℂ) := by
  rw [realEmbedding_generator, ← Complex.ofReal_exp, Real.exp_log ha]

end QuadraticPi.AlgebraicLogField


==> anc/lean/QuadraticPi/AlgebraicLogarithmTheorem.lean <==
import QuadraticPi.AlgebraicLogComparison
import QuadraticPi.AlgebraicLogDegree
import QuadraticPi.GeneralExponentScaling
import QuadraticPi.RationalLogarithmTheorem

/-!
# Degree bounds for real logarithms of algebraic arguments

The number-field determinant, all conjugate estimates, moving interpolation,
parameter choice, and ordinary irrationality-exponent conclusion are proved.
The degree is that of the actual simple field, and positive integer powers
of the argument give the minimum-degree improvement.
-/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi

theorem algebraic_exp_strict_eventualLowerBound
    {E : Type*} [Field E] [NumberField E] (σ : E →+* ℂ) (a : E)
    (x : ℝ) (hx : x ≠ 0) (hexp : Complex.exp (x : ℂ) = σ a) :
    ∀ nu : ℝ, 2 * (Module.finrank ℚ E : ℝ) < nu → ∃ Q : ℕ, 2 ≤ Q ∧
      ∀ (p : ℤ) (q : ℕ), Q ≤ q → (q : ℝ)^(-nu) < |x - (p : ℝ)/q| := by
  intro nu hnu
  by_contra h
  push Not at h
  apply no_unbounded_algebraic_exp_approximations σ a x hx hexp nu hnu
  intro Q
  obtain ⟨p, q, hq, herr⟩ := h (max Q 2) (le_max_right _ _)
  exact ⟨p, q, (le_max_left _ _).trans hq, herr⟩

theorem algebraic_exp_eventualLowerBoundAbove
    {E : Type*} [Field E] [NumberField E] (σ : E →+* ℂ) (a : E)
    (x : ℝ) (hx : x ≠ 0) (hexp : Complex.exp (x : ℂ) = σ a) :
    EventualLowerBoundAbove x (2 * (Module.finrank ℚ E : ℝ)) := by
  intro nu hnu
  obtain ⟨Q, hQ, hb⟩ := algebraic_exp_strict_eventualLowerBound σ a x hx hexp nu hnu
  exact ⟨Q, hQ, fun p q hq => (hb p q hq).le⟩

theorem algebraicLogarithm_eventualLowerBoundAbove
    (a : ℝ) (ha : 0 < a) (ha1 : a ≠ 1) (halg : IsAlgebraic ℚ a) :
    EventualLowerBoundAbove (Real.log a) (2 * ((minpoly ℚ a).natDegree : ℝ)) := by
  letI := AlgebraicLogField.realField_numberField a halg
  have h := algebraic_exp_eventualLowerBoundAbove
    (AlgebraicLogField.realEmbedding a) (AlgebraicLogField.realGenerator a)
    (Real.log a) (Real.log_ne_zero_of_pos_of_ne_one ha ha1)
    (AlgebraicLogField.realEmbedding_generator_eq_exp_log a ha).symm
  simpa only [AlgebraicLogField.realField_finrank a halg] using h

theorem algebraicLogarithm_irrational
    (a : ℝ) (ha : 0 < a) (ha1 : a ≠ 1) (halg : IsAlgebraic ℚ a) :
    Irrational (Real.log a) :=
  irrational_of_eventualLowerBoundAbove
    (algebraicLogarithm_eventualLowerBoundAbove a ha ha1 halg)

theorem algebraicLogarithm_irrationalityExponent_bounds
    (a : ℝ) (ha : 0 < a) (ha1 : a ≠ 1) (halg : IsAlgebraic ℚ a) :
    2 ≤ irrationalityExponent (Real.log a) ∧
      irrationalityExponent (Real.log a) ≤ 2 * ((minpoly ℚ a).natDegree : ℝ) :=
  irrationalityExponent_bounds_of_eventualLowerBoundAbove
    (algebraicLogarithm_eventualLowerBoundAbove a ha ha1 halg)

/-- Each positive power of the argument gives its own possibly sharper degree bound. -/
theorem algebraicLogarithm_power_eventualLowerBoundAbove
    (a : ℝ) (ha : 0 < a) (ha1 : a ≠ 1) (halg : IsAlgebraic ℚ a)
    (n : ℕ) (hn : 0 < n) :
    EventualLowerBoundAbove (Real.log a) (2 * ((minpoly ℚ (a ^ n)).natDegree : ℝ)) := by
  have hn0 : (n : ℝ) ≠ 0 := by exact_mod_cast (Nat.ne_zero_of_lt hn)
  have hlogne : Real.log (a ^ n) ≠ 0 := by
    rw [Real.log_pow]
    exact mul_ne_zero hn0 (Real.log_ne_zero_of_pos_of_ne_one ha ha1)
  have hpow1 : a ^ n ≠ 1 := by
    intro he
    exact hlogne (by rw [he, Real.log_one])
  exact EventualLowerBoundAbove.log_of_pow a n hn
    (algebraicLogarithm_eventualLowerBoundAbove (a ^ n) (pow_pos ha n)
      hpow1 (halg.isIntegral.pow n).isAlgebraic)

theorem algebraicLogarithm_irrationalityExponent_le_power_degree
    (a : ℝ) (ha : 0 < a) (ha1 : a ≠ 1) (halg : IsAlgebraic ℚ a)
    (n : ℕ) (hn : 0 < n) :
    irrationalityExponent (Real.log a) ≤ 2 * ((minpoly ℚ (a ^ n)).natDegree : ℝ) :=
  irrationalityExponent_le_of_eventualLowerBoundAbove
    (algebraicLogarithm_power_eventualLowerBoundAbove a ha ha1 halg n hn)

theorem algebraicLogarithm_minimumPowerDegree_eventualLowerBoundAbove
    (a : ℝ) (ha : 0 < a) (ha1 : a ≠ 1) (halg : IsAlgebraic ℚ a) :
    EventualLowerBoundAbove (Real.log a)
      (2 * (AlgebraicLogDegree.minimumPowerDegree a : ℝ)) := by
  obtain ⟨n, hn, he⟩ := AlgebraicLogDegree.exists_minimum_power a
  simpa only [he] using algebraicLogarithm_power_eventualLowerBoundAbove a ha ha1 halg n hn

/-- The minimum is attained and equals min_{n>=1} [Q(a^n):Q]. -/
theorem algebraicLogarithm_irrationalityExponent_bounds_minimumPowerDegree
    (a : ℝ) (ha : 0 < a) (ha1 : a ≠ 1) (halg : IsAlgebraic ℚ a) :
    2 ≤ irrationalityExponent (Real.log a) ∧
      irrationalityExponent (Real.log a) ≤
        2 * (AlgebraicLogDegree.minimumPowerDegree a : ℝ) :=
  irrationalityExponent_bounds_of_eventualLowerBoundAbove
    (algebraicLogarithm_minimumPowerDegree_eventualLowerBoundAbove a ha ha1 halg)

end QuadraticPi


==> anc/lean/QuadraticPi/AllEmbeddingMatchedLogRatioTheorem.lean <==
import QuadraticPi.TwoLogComplexAllEmbeddingComparison
import QuadraticPi.TwoLogComplexCharacterCenters
import QuadraticPi.AlgebraicLogField
import QuadraticPi.FiniteSpectrumConclusion
import Mathlib.Data.Finset.Max

/-!
Arbitrary exact matched complex logarithms at every embedding of an actual
number field give the exponent-three bound. A largest denominator-logarithm
norm supplies one common analytic budget. Approximation selection, exceptional
character avoidance, interpolation, actual minors and numerical margins are
constructed internally. No reciprocal relation between embeddings is assumed.
-/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi
open OAI.PiExponent SeparatedWeightPA
open scoped NumberField

variable {E : Type*} [Field E] [NumberField E]

/-- The finite embedding set has a branch that bounds both logarithm norms,
because all branches have the same real matching ratio. -/
theorem exists_largest_matched_log_branch
    (logA logB : (E →+* ℂ) → ℂ) (x : ℝ)
    (hrel : ∀ σ, (x : ℂ) * logB σ = logA σ) :
    ∃ σ₀ : E →+* ℂ, ∀ σ : E →+* ℂ,
      ‖logA σ‖ ≤ ‖logA σ₀‖ ∧ ‖logB σ‖ ≤ ‖logB σ₀‖ := by
  classical
  obtain ⟨σ₀, _, hmax⟩ := Finset.exists_max_image (Finset.univ : Finset (E →+* ℂ))
    (fun σ => ‖logB σ‖) Finset.univ_nonempty
  refine ⟨σ₀, ?_⟩
  intro σ
  have hB := hmax σ (Finset.mem_univ σ)
  refine ⟨?_, hB⟩
  rw [← hrel σ, ← hrel σ₀, norm_mul, norm_mul]
  exact mul_le_mul_of_nonneg_left hB (norm_nonneg (x : ℂ))

/-- Every exponent greater than three has only finitely many good reduced
rational approximants when exact branches match at all complex embeddings. -/
theorem allEmbeddingMatchedLogRatio_finite_good
    (a b : E) (logA logB : (E →+* ℂ) → ℂ) (x : ℝ)
    (hexpA : ∀ σ, Complex.exp (logA σ) = σ a)
    (hexpB : ∀ σ, Complex.exp (logB σ) = σ b)
    (hlogB : ∀ σ, logB σ ≠ 0)
    (hrel : ∀ σ, (x : ℂ) * logB σ = logA σ) (hirr : Irrational x)
    (nu : ℝ) (hnu : 3 < nu) : (GoodRationalApproximations x nu).Finite := by
  classical
  by_contra hfinite
  have hinfinite : (GoodRationalApproximations x nu).Infinite := hfinite
  obtain ⟨σ₀, hnorm⟩ := exists_largest_matched_log_branch logA logB x hrel
  have ha0 : σ₀ a ≠ 0 := by rw [← hexpA σ₀]; exact Complex.exp_ne_zero _
  have hb0 : σ₀ b ≠ 0 := by rw [← hexpB σ₀]; exact Complex.exp_ne_zero _
  have ha : a ≠ 0 := (map_ne_zero σ₀).mp ha0
  have hb : b ≠ 0 := (map_ne_zero σ₀).mp hb0
  obtain ⟨da, hda, hai⟩ := AlgebraicLogField.exists_integral_nat_multiple a
  obtain ⟨db, hdb, hbi⟩ := AlgebraicLogField.exists_integral_nat_multiple b
  choose thresholds hthresholds using
    (fun B : TwoLogInterpolation.BaseData =>
      TwoLogNumberFieldMinors.cofinal_field_minors (E := E) B)
  obtain ⟨Q0, hQ0⟩ := TwoLogComplexCharacterCenters.exists_denominator_floor
    hirr (hexpA σ₀) (hexpB σ₀) (hlogB σ₀) (hrel σ₀)
  have hbad := TwoLogApproximationSelection.unbounded_den_of_infinite_good
    x nu (by linarith) hinfinite
  obtain ⟨A, htarget, haeq, hbeq, hlogAeq, hlogBeq, hw, hr, hrinj, hfloor,
      hgap, hcollision⟩ :=
    exists_two_log_complex_matched_data_den_atLeast (σ₀ a) (σ₀ b)
      (logA σ₀) (logB σ₀) x (hexpA σ₀) (hexpB σ₀) (hrel σ₀) hirr.ne_zero
      da db hda hdb nu TwoLogCollision.collisionConstant hnu
      TwoLogCollision.collisionConstant_pos thresholds hbad Q0
  have hmatchA : ∀ σ : E →+* ℂ,
      ∃ LA LB : ℂ, Complex.exp LA = σ a ∧ Complex.exp LB = σ b ∧
        (A.target : ℂ) * LB = LA ∧ ‖LA‖ ≤ ‖A.logA‖ ∧ ‖LB‖ ≤ ‖A.logB‖ := by
    intro σ
    refine ⟨logA σ, logB σ, hexpA σ, hexpB σ, ?_, ?_, ?_⟩
    · simpa only [htarget] using hrel σ
    · simpa only [hlogAeq] using (hnorm σ).1
    · simpa only [hlogBeq] using (hnorm σ).2
  apply TwoLogComplexAllEmbeddingComparison.cofinal_field_minors_inconsistent
    A (by linarith) a b hmatchA da db hda hdb hai hbi hgap hcollision
  intro L
  have hchar : TwoLogInterpolation.CharacterDistinct A.r
      (fun j : Fin A.K => (σ₀ b) ^ j.val) (fun j : Fin A.K => (σ₀ a) ^ j.val) :=
    TwoLogComplexCharacterCenters.characterDistinct_geometric ha0 hb0 A.r
      (fun i => hQ0 (A.r i) (hfloor i))
  obtain ⟨H, hLH, hH, sel, hsel, hdet, hemb⟩ :=
    hthresholds A.geometry A.rationalWeights hw A.r hr hrinj σ₀ b a hb ha hchar
      (MatrixArithmetic.truncationOrders A.q A.F0 A.v) A.data_truncation_weight L
  exact ⟨H, hLH, hH, sel, hdet⟩

/-- Arbitrary full embedding matching gives the bounds two and three.
The branch hypotheses are existential at each embedding; no determinant,
interpolation, nonvanishing or analytic estimate is an endpoint premise. -/
theorem allEmbeddingMatchedLogRatio_irrationalityExponent_bounds
    (a b : E) (x : ℝ) (hirr : Irrational x)
    (hmatch : ∀ σ : E →+* ℂ, ∃ logA logB : ℂ,
      logB ≠ 0 ∧ Complex.exp logA = σ a ∧ Complex.exp logB = σ b ∧
        (x : ℂ) * logB = logA) :
    2 ≤ irrationalityExponent x ∧ irrationalityExponent x ≤ 3 := by
  classical
  choose logA logB hlogB hexpA hexpB hrel using hmatch
  apply irrationalityExponent_bounds_of_finite_good hirr
  exact allEmbeddingMatchedLogRatio_finite_good a b logA logB x
    hexpA hexpB hlogB hrel hirr

end QuadraticPi


==> anc/lean/QuadraticPi/AnalyticFlowSliceDifferential.lean <==
import QuadraticPi.TransverseNormalDifferential
import Mathlib.Analysis.Calculus.FDeriv.Comp
import Mathlib.Analysis.Calculus.FDeriv.Prod
import Mathlib.Analysis.Calculus.FDeriv.Add
import Mathlib.Analysis.Calculus.FDeriv.Analytic

/-!
Differentiate the genuine local chart identity F(z(b),b)=x+s_A(a(b)).
The actual coordinate-slice range and tangent frame correction are consequences
of this identity and HasFDerivAt data, rather than independent Jacobian inputs.
Existence of the inverse-flow slice chart, its full multivariate source-series
identity, low-weight support and isolation are still separate obligations.
-/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.AnalyticFlowSliceDifferential
open Module MvPowerSeries Filter
open TransverseNormalDifferential NormalJacobianCoordinateAdapter CompleteLocalCoordinateEquivalence
open OAI.PiExponent.NormalBasisRigidity
open scoped BigOperators Topology

variable {k : ℕ} {K E U : Type} [NontriviallyNormedField K]
variable [NormedAddCommGroup E] [NormedSpace K E]
variable [NormedAddCommGroup U] [NormedSpace K U]
local notation "Parameters" => Fin k → K
local notation "Series" => MvPowerSeries (Fin k) K

def continuousSection (u : Fin k → U) : Parameters →L[K] U :=
  ∑ i, (ContinuousLinearMap.proj i : Parameters →L[K] K).smulRight (u i)

theorem continuousSection_apply (u : Fin k → U) (c : Parameters) :
    continuousSection u c = normalSection u c := by
  simp [continuousSection, normalSection_apply]

theorem continuousSection_toLinearMap (u : Fin k → U) :
    (continuousSection u).toLinearMap = normalSection (K := K) u :=
  LinearMap.ext (continuousSection_apply u)

theorem flowDerivative_frame (v : Fin k → U) (F' : (E × Parameters) →L[K] U)
    (hframe : ∀ j, F' (0, Pi.single j 1) = v j) (c : Parameters) :
    F' (0, c) = normalSection v c := by
  let L : Parameters →ₗ[K] U :=
    F'.toLinearMap.comp (LinearMap.inr K E Parameters)
  have heq : L = normalSection v := by
    apply (Pi.basisFun K (Fin k)).ext
    intro j
    change F' (0, Pi.basisFun K (Fin k) j) = normalSection v (Pi.basisFun K (Fin k) j)
    rw [Pi.basisFun_apply]
    change F' (0, Pi.single j 1) = Fintype.linearCombination K v (Pi.single j 1)
    rw [hframe, Fintype.linearCombination_apply_single, one_smul]
  exact LinearMap.congr_fun heq c

theorem flowDerivative_split (v : Fin k → U) (F' : (E × Parameters) →L[K] U)
    (hframe : ∀ j, F' (0, Pi.single j 1) = v j) (w : E) (c : Parameters) :
    F' (w, c) = F' (w, 0) + normalSection v c := by
  calc
    F' (w, c) = F' ((w, 0) + (0, c)) := by simp
    _ = F' (w, 0) + F' (0, c) := map_add _ _ _
    _ = _ := by rw [flowDerivative_frame v F' hframe]

theorem chart_composition_derivative
    (u : Fin k → U) (F : E × Parameters → U) (z : Parameters → E)
    (a : Parameters → Parameters) (x : U)
    (F' : (E × Parameters) →L[K] U) (z' : Parameters →L[K] E)
    (a' : Parameters →L[K] Parameters)
    (hF : HasFDerivAt F F' (z 0, 0)) (hz : HasFDerivAt z z' 0)
    (ha : HasFDerivAt a a' 0)
    (hchart : (fun b => F (z b, b)) =ᶠ[𝓝 0] (fun b => x + continuousSection u (a b))) :
    (continuousSection u).comp a' = F'.comp (z'.prod (ContinuousLinearMap.id K Parameters)) := by
  have hleft := hF.comp (f := fun b : Parameters => (z b, b)) 0
    (hz.prodMk (hasFDerivAt_id (0 : Parameters)))
  have hright := ((continuousSection u).hasFDerivAt.comp 0 ha).const_add x
  exact hright.unique (hleft.congr_of_eventuallyEq hchart.symm)

theorem chart_sliceDerivative_range (u : Fin k → U) (a' : Parameters →L[K] Parameters) :
    LinearMap.range (((continuousSection u).comp a').toLinearMap) ≤
      Submodule.span K (Set.range u) := by
  rintro _ ⟨c, rfl⟩
  rw [← normalSection_range]
  exact ⟨a' c, continuousSection_apply u (a' c) |>.symm⟩

theorem chart_sliceDerivative_difference_tangent
    (T : Submodule K U) (u v : Fin k → U)
    (F : E × Parameters → U) (z : Parameters → E) (a : Parameters → Parameters) (x : U)
    (F' : (E × Parameters) →L[K] U) (z' : Parameters →L[K] E)
    (a' : Parameters →L[K] Parameters)
    (hF : HasFDerivAt F F' (z 0, 0)) (hz : HasFDerivAt z z' 0)
    (ha : HasFDerivAt a a' 0)
    (hchart : (fun b => F (z b, b)) =ᶠ[𝓝 0] (fun b => x + continuousSection u (a b)))
    (htangent : ∀ w : E, F' (w, 0) ∈ T)
    (hframe : ∀ j, F' (0, Pi.single j 1) = v j) :
    LinearMap.range (((continuousSection u).comp a').toLinearMap - normalSection v) ≤ T := by
  rintro _ ⟨c, rfl⟩
  have h := congrArg (fun L : Parameters →L[K] U => L c)
    (chart_composition_derivative u F z a x F' z' a' hF hz ha hchart)
  change continuousSection u (a' c) = F' (z' c, c) at h
  change continuousSection u (a' c) - normalSection v c ∈ T
  rw [h, flowDerivative_split v F' hframe, add_sub_cancel_right]
  exact htangent (z' c)

theorem chart_sliceDerivative_eq_lift
    (T : Submodule K U) (u v : Fin k → U)
    (hA : IsNormalBasis (K := K) (fun i => T.mkQ (u i)) Finset.univ)
    (F : E × Parameters → U) (z : Parameters → E) (a : Parameters → Parameters) (x : U)
    (F' : (E × Parameters) →L[K] U) (z' : Parameters →L[K] E)
    (a' : Parameters →L[K] Parameters)
    (hF : HasFDerivAt F F' (z 0, 0)) (hz : HasFDerivAt z z' 0)
    (ha : HasFDerivAt a a' 0)
    (hchart : (fun b => F (z b, b)) =ᶠ[𝓝 0] (fun b => x + continuousSection u (a b)))
    (htangent : ∀ w : E, F' (w, 0) ∈ T)
    (hframe : ∀ j, F' (0, Pi.single j 1) = v j) :
    ((continuousSection u).comp a').toLinearMap = coordinateSliceLift T u hA v :=
  coordinateSliceDerivative_eq T u hA v _ (chart_sliceDerivative_range u a')
    (chart_sliceDerivative_difference_tangent T u v F z a x F' z' a' hF hz ha hchart htangent hframe)

theorem chart_normalJacobian
    (T : Submodule K U) (u v : Fin k → U)
    (hA : IsNormalBasis (K := K) (fun i => T.mkQ (u i)) Finset.univ)
    (F : E × Parameters → U) (z : Parameters → E) (a : Parameters → Parameters) (x : U)
    (F' : (E × Parameters) →L[K] U) (z' : Parameters →L[K] E)
    (a' : Parameters →L[K] Parameters)
    (hF : HasFDerivAt F F' (z 0, 0)) (hz : HasFDerivAt z z' 0)
    (ha : HasFDerivAt a a' 0)
    (hchart : (fun b => F (z b, b)) =ᶠ[𝓝 0] (fun b => x + continuousSection u (a b)))
    (htangent : ∀ w : E, F' (w, 0) ∈ T)
    (hframe : ∀ j, F' (0, Pi.single j 1) = v j) (i j : Fin k) :
    a' (Pi.single j 1) i = (normalBasis (fun i => T.mkQ (u i)) hA).repr (T.mkQ (v j)) i := by
  have h := coordinateSliceDerivative_normalJacobian T u hA v
    (((continuousSection u).comp a').toLinearMap) (chart_sliceDerivative_range u a')
    (chart_sliceDerivative_difference_tangent T u v F z a x F' z' a' hF hz ha hchart htangent hframe) i j
  change normalProjection T u hA (continuousSection u (a' (Pi.single j 1))) i = _ at h
  rw [continuousSection_apply, normalProjection_section] at h
  exact h

def seriesDerivative {V W : Type} [NormedAddCommGroup V] [NormedSpace K V]
    [NormedAddCommGroup W] [NormedSpace K W] (p : FormalMultilinearSeries K V W) : V →L[K] W :=
  continuousMultilinearCurryFin1 K V W (p 1)

theorem analytic_source_centered (a : Parameters → Parameters)
    (p : FormalMultilinearSeries K Parameters Parameters) (hp : HasFPowerSeriesAt a p 0)
    (ha0 : a 0 = 0) (g : Fin k → Series)
    (hconstant : ∀ i, constantCoeff (g i) = p 0 0 i) (i : Fin k) :
    constantCoeff (g i) = 0 := by
  rw [hconstant, hp.coeff_zero, ha0]
  rfl

theorem analytic_chart_normalJacobian
    (T : Submodule K U) (u v : Fin k → U)
    (hA : IsNormalBasis (K := K) (fun i => T.mkQ (u i)) Finset.univ)
    (F : E × Parameters → U) (z : Parameters → E) (a : Parameters → Parameters) (x : U)
    (pF : FormalMultilinearSeries K (E × Parameters) U)
    (pz : FormalMultilinearSeries K Parameters E) (pa : FormalMultilinearSeries K Parameters Parameters)
    (hF : HasFPowerSeriesAt F pF (z 0, 0)) (hz : HasFPowerSeriesAt z pz 0)
    (ha : HasFPowerSeriesAt a pa 0)
    (hchart : (fun b => F (z b, b)) =ᶠ[𝓝 0] (fun b => x + continuousSection u (a b)))
    (htangent : ∀ w : E, seriesDerivative pF (w, 0) ∈ T)
    (hframe : ∀ j, seriesDerivative pF (0, Pi.single j 1) = v j) (i j : Fin k) :
    seriesDerivative pa (Pi.single j 1) i =
      (normalBasis (fun i => T.mkQ (u i)) hA).repr (T.mkQ (v j)) i :=
  chart_normalJacobian T u v hA F z a x (seriesDerivative pF) (seriesDerivative pz)
    (seriesDerivative pa) hF.hasFDerivAt hz.hasFDerivAt ha.hasFDerivAt hchart htangent hframe i j

theorem cotangent_normalBasis_of_analytic_chart_source
    (T : Submodule K U) (u v : Fin k → U)
    (hA : IsNormalBasis (K := K) (fun i => T.mkQ (u i)) Finset.univ)
    (hB : IsNormalBasis (K := K) (fun i => T.mkQ (v i)) Finset.univ)
    (F : E × Parameters → U) (z : Parameters → E) (a : Parameters → Parameters) (x : U)
    (pF : FormalMultilinearSeries K (E × Parameters) U)
    (pz : FormalMultilinearSeries K Parameters E) (pa : FormalMultilinearSeries K Parameters Parameters)
    (hF : HasFPowerSeriesAt F pF (z 0, 0)) (hz : HasFPowerSeriesAt z pz 0)
    (ha : HasFPowerSeriesAt a pa 0) (ha0 : a 0 = 0)
    (hchart : (fun b => F (z b, b)) =ᶠ[𝓝 0] (fun b => x + continuousSection u (a b)))
    (htangent : ∀ w : E, seriesDerivative pF (w, 0) ∈ T)
    (hframe : ∀ j, seriesDerivative pF (0, Pi.single j 1) = v j)
    (g : Fin k → Series) (hconstant : ∀ i, constantCoeff (g i) = pa 0 0 i)
    (hfirst : ∀ i j, coeff (Finsupp.single j 1) (g i) = seriesDerivative pa (Pi.single j 1) i) :
    IsNormalBasis (K := K)
      (cotangentCoordinates
        (centeredSubstitution g (analytic_source_centered a pa ha ha0 g hconstant))
        (centeredSubstitution_residue g (analytic_source_centered a pa ha ha0 g hconstant))) Finset.univ := by
  apply cotangent_normalBasis_of_ambient_normals T u v hA hB g
    (analytic_source_centered a pa ha ha0 g hconstant)
  intro i j
  rw [hfirst, analytic_chart_normalJacobian T u v hA F z a x pF pz pa hF hz ha hchart htangent hframe]

def analyticChartSubstitutionEquiv
    (T : Submodule K U) (u v : Fin k → U)
    (hA : IsNormalBasis (K := K) (fun i => T.mkQ (u i)) Finset.univ)
    (hB : IsNormalBasis (K := K) (fun i => T.mkQ (v i)) Finset.univ)
    (F : E × Parameters → U) (z : Parameters → E) (a : Parameters → Parameters) (x : U)
    (pF : FormalMultilinearSeries K (E × Parameters) U)
    (pz : FormalMultilinearSeries K Parameters E) (pa : FormalMultilinearSeries K Parameters Parameters)
    (hF : HasFPowerSeriesAt F pF (z 0, 0)) (hz : HasFPowerSeriesAt z pz 0)
    (ha : HasFPowerSeriesAt a pa 0) (ha0 : a 0 = 0)
    (hchart : (fun b => F (z b, b)) =ᶠ[𝓝 0] (fun b => x + continuousSection u (a b)))
    (htangent : ∀ w : E, seriesDerivative pF (w, 0) ∈ T)
    (hframe : ∀ j, seriesDerivative pF (0, Pi.single j 1) = v j)
    (g : Fin k → Series) (hconstant : ∀ i, constantCoeff (g i) = pa 0 0 i)
    (hfirst : ∀ i j, coeff (Finsupp.single j 1) (g i) = seriesDerivative pa (Pi.single j 1) i) :
    Series ≃ₐ[K] Series :=
  substitutionEquiv g (analytic_source_centered a pa ha ha0 g hconstant)
    (cotangent_normalBasis_of_analytic_chart_source T u v hA hB F z a x pF pz pa
      hF hz ha ha0 hchart htangent hframe g hconstant hfirst)

theorem analyticChartSubstitutionEquiv_apply
    (T : Submodule K U) (u v : Fin k → U)
    (hA : IsNormalBasis (K := K) (fun i => T.mkQ (u i)) Finset.univ)
    (hB : IsNormalBasis (K := K) (fun i => T.mkQ (v i)) Finset.univ)
    (F : E × Parameters → U) (z : Parameters → E) (a : Parameters → Parameters) (x : U)
    (pF : FormalMultilinearSeries K (E × Parameters) U)
    (pz : FormalMultilinearSeries K Parameters E) (pa : FormalMultilinearSeries K Parameters Parameters)
    (hF : HasFPowerSeriesAt F pF (z 0, 0)) (hz : HasFPowerSeriesAt z pz 0)
    (ha : HasFPowerSeriesAt a pa 0) (ha0 : a 0 = 0)
    (hchart : (fun b => F (z b, b)) =ᶠ[𝓝 0] (fun b => x + continuousSection u (a b)))
    (htangent : ∀ w : E, seriesDerivative pF (w, 0) ∈ T)
    (hframe : ∀ j, seriesDerivative pF (0, Pi.single j 1) = v j)
    (g : Fin k → Series) (hconstant : ∀ i, constantCoeff (g i) = pa 0 0 i)
    (hfirst : ∀ i j, coeff (Finsupp.single j 1) (g i) = seriesDerivative pa (Pi.single j 1) i)
    (p : Series) :
    analyticChartSubstitutionEquiv T u v hA hB F z a x pF pz pa
      hF hz ha ha0 hchart htangent hframe g hconstant hfirst p = subst g p :=
  substitutionEquiv_apply _ _ _ _

theorem analyticChartSubstitutionEquiv_X
    (T : Submodule K U) (u v : Fin k → U)
    (hA : IsNormalBasis (K := K) (fun i => T.mkQ (u i)) Finset.univ)
    (hB : IsNormalBasis (K := K) (fun i => T.mkQ (v i)) Finset.univ)
    (F : E × Parameters → U) (z : Parameters → E) (a : Parameters → Parameters) (x : U)
    (pF : FormalMultilinearSeries K (E × Parameters) U)
    (pz : FormalMultilinearSeries K Parameters E) (pa : FormalMultilinearSeries K Parameters Parameters)
    (hF : HasFPowerSeriesAt F pF (z 0, 0)) (hz : HasFPowerSeriesAt z pz 0)
    (ha : HasFPowerSeriesAt a pa 0) (ha0 : a 0 = 0)
    (hchart : (fun b => F (z b, b)) =ᶠ[𝓝 0] (fun b => x + continuousSection u (a b)))
    (htangent : ∀ w : E, seriesDerivative pF (w, 0) ∈ T)
    (hframe : ∀ j, seriesDerivative pF (0, Pi.single j 1) = v j)
    (g : Fin k → Series) (hconstant : ∀ i, constantCoeff (g i) = pa 0 0 i)
    (hfirst : ∀ i j, coeff (Finsupp.single j 1) (g i) = seriesDerivative pa (Pi.single j 1) i)
    (i : Fin k) :
    analyticChartSubstitutionEquiv T u v hA hB F z a x pF pz pa
      hF hz ha ha0 hchart htangent hframe g hconstant hfirst (X i) = g i :=
  substitutionEquiv_X _ _ _ _

theorem polynomial_multiplicity_of_analytic_chart_source [Infinite K] {J : Type*}
    (T : Submodule K U) (u v : Fin k → U)
    (hA : IsNormalBasis (K := K) (fun i => T.mkQ (u i)) Finset.univ)
    (hB : IsNormalBasis (K := K) (fun i => T.mkQ (v i)) Finset.univ)
    (F : E × Parameters → U) (z : Parameters → E) (a : Parameters → Parameters) (x : U)
    (pF : FormalMultilinearSeries K (E × Parameters) U)
    (pz : FormalMultilinearSeries K Parameters E) (pa : FormalMultilinearSeries K Parameters Parameters)
    (hF : HasFPowerSeriesAt F pF (z 0, 0)) (hz : HasFPowerSeriesAt z pz 0)
    (ha : HasFPowerSeriesAt a pa 0) (ha0 : a 0 = 0)
    (hchart : (fun b => F (z b, b)) =ᶠ[𝓝 0] (fun b => x + continuousSection u (a b)))
    (htangent : ∀ w : E, seriesDerivative pF (w, 0) ∈ T)
    (hframe : ∀ j, seriesDerivative pF (0, Pi.single j 1) = v j)
    (g : Fin k → Series) (hconstant : ∀ i, constantCoeff (g i) = pa 0 0 i)
    (hfirst : ∀ i j, coeff (Finsupp.single j 1) (g i) = seriesDerivative pa (Pi.single j 1) i)
    (f : J → MvPolynomial (Fin k) K) (p : Parameters)
    (rho : Fin k → ℚ) (kappa : Fin k → ℝ) (epsilon N : ℝ)
    (hrho : ∀ i, 0 < rho i) (hkappa : ∀ i, 0 < kappa i)
    (hepsilon : 0 < epsilon) (hN : 0 < N)
    (hdegree : ∀ j, ∀ e ∈ (f j).support,
      (∑ i ∈ e.support, (e i : ℝ) * (rho i : ℝ)) ≤ N)
    (hminimal : OAI.PiExponent.WeightedBezout.pointIdeal p ∈ (Ideal.span (Set.range f)).minimalPrimes)
    (hvanish : ∀ j, ∀ e : Fin k →₀ ℕ,
      (∑ i, kappa i * (e i : ℝ)) < epsilon * N →
      coeff e (subst g (PolynomialFormalLocalLength.expansion p (f j))) = 0) :
    (∏ i, (rho i : ℝ)) ≤ (k.factorial : ℝ) * (∏ i, kappa i) / epsilon ^ k :=
  polynomial_multiplicity_of_centered_coordinates f p g (analytic_source_centered a pa ha ha0 g hconstant)
    (cotangent_normalBasis_of_analytic_chart_source T u v hA hB F z a x pF pz pa
      hF hz ha ha0 hchart htangent hframe g hconstant hfirst)
    rho kappa epsilon N hrho hkappa hepsilon hN hdegree hminimal hvanish

end QuadraticPi.AnalyticFlowSliceDifferential


==> anc/lean/QuadraticPi/AnalyticGermSource.lean <==
import QuadraticPi.SmoothComponentFirstJets
import Mathlib.Topology.Germ
import Mathlib.Analysis.Calculus.FDeriv.Analytic
import Mathlib.Analysis.Calculus.FDeriv.Mul
import Mathlib.Analysis.Calculus.FDeriv.Add
import Mathlib.Analysis.Analytic.Polynomial

/-!
Actual analytic germs, analytic vector-field derivations and their formal
Taylor sources. No restriction of arbitrary analytic functions into the
algebraic component local ring is assumed.
-/
set_option autoImplicit false
set_option maxHeartbeats 100000
set_option backward.isDefEq.respectTransparency false
noncomputable section
namespace QuadraticPi.AnalyticGermSource
open Filter MvPowerSeries
open scoped Topology BigOperators

variable {E : Type} [NormedAddCommGroup E] [NormedSpace ℂ E]

instance germAlgebra (R : Type*) [CommSemiring R] [Algebra R ℂ] (p : E) :
    Algebra R (Filter.Germ (𝓝 p) ℂ) :=
  Algebra.ofModule
    (fun r f g => Filter.Germ.inductionOn₂ f g fun f g => by
      change (Filter.Germ.ofFun (fun x => (r • f x) * g x)) =
        Filter.Germ.ofFun (fun x => r • (f x * g x))
      congr 1
      funext x
      exact smul_mul_assoc r (f x) (g x))
    (fun r f g => Filter.Germ.inductionOn₂ f g fun f g => by
      change (Filter.Germ.ofFun (fun x => f x * (r • g x))) =
        Filter.Germ.ofFun (fun x => r • (f x * g x))
      congr 1
      funext x
      exact mul_smul_comm r (f x) (g x))

instance germScalarTower (p : E) : IsScalarTower ℚ ℂ (Filter.Germ (𝓝 p) ℂ) where
  smul_assoc r c f := Filter.Germ.inductionOn f fun f => by
    change Filter.Germ.ofFun (fun x => (r • c) • f x) =
      Filter.Germ.ofFun (fun x => r • c • f x)
    congr 1
    funext x
    exact smul_assoc r c (f x)

def analyticAlgebra (p : E) : Subalgebra ℂ (Filter.Germ (𝓝 p) ℂ) where
  carrier := {g | ∃ f : E → ℂ, AnalyticAt ℂ f p ∧ (f : Filter.Germ (𝓝 p) ℂ) = g}
  zero_mem' := ⟨0, analyticAt_const, rfl⟩
  one_mem' := ⟨1, analyticAt_const, rfl⟩
  add_mem' := by
    rintro f g ⟨f, hf, rfl⟩ ⟨g, hg, rfl⟩
    exact ⟨f + g, hf.add hg, rfl⟩
  mul_mem' := by
    rintro f g ⟨f, hf, rfl⟩ ⟨g, hg, rfl⟩
    exact ⟨f * g, hf.mul hg, rfl⟩
  algebraMap_mem' c := by
    refine ⟨fun _ => c, analyticAt_const, ?_⟩
    change Filter.Germ.ofFun (fun _ : E => c) =
      Filter.Germ.ofFun (fun _ : E => c • (1 : ℂ))
    simp only [smul_eq_mul, mul_one]

abbrev AnalyticGerm (p : E) := analyticAlgebra p

def ofAnalytic (p : E) (f : E → ℂ) (hf : AnalyticAt ℂ f p) : AnalyticGerm p :=
  ⟨f, f, hf, rfl⟩

theorem exists_representative (p : E) (g : AnalyticGerm p) :
    ∃ (f : E → ℂ) (hf : AnalyticAt ℂ f p), g = ofAnalytic p f hf := by
  obtain ⟨f, hf, heq⟩ := g.property
  exact ⟨f, hf, Subtype.ext heq.symm⟩

theorem ofAnalytic_eq_iff (p : E) (f g : E → ℂ)
    (hf : AnalyticAt ℂ f p) (hg : AnalyticAt ℂ g p) :
    ofAnalytic p f hf = ofAnalytic p g hg ↔ f =ᶠ[𝓝 p] g := by
  constructor
  · intro h
    exact Filter.Germ.coe_eq.mp (congrArg Subtype.val h)
  · intro h
    exact Subtype.ext (Filter.Germ.coe_eq.mpr h)

def evaluation (p : E) : AnalyticGerm p →ₐ[ℂ] ℂ where
  toRingHom := Filter.Germ.valueRingHom.comp (analyticAlgebra p).val.toRingHom
  commutes' c := by
    change c * (1 : ℂ) = c
    exact mul_one c

theorem evaluation_ofAnalytic (p : E) (f : E → ℂ) (hf : AnalyticAt ℂ f p) :
    evaluation p (ofAnalytic p f hf) = f p := rfl

theorem analytic_directional (p : E) (V : E → E) (f : E → ℂ)
    (hV : AnalyticAt ℂ V p) (hf : AnalyticAt ℂ f p) :
    AnalyticAt ℂ (fun x => fderiv ℂ f x (V x)) p :=
  (((ContinuousLinearMap.apply ℂ ℂ : E →L[ℂ] (E →L[ℂ] ℂ) →L[ℂ] ℂ).flip).analyticAt_bilinear
    (fderiv ℂ f p, V p)).comp (f := fun x : E => (fderiv ℂ f x, V x)) (x := p)
      (hf.fderiv.prod hV)

def rawFieldDerivative (p : E) (V : E → E) :
    Filter.Germ (𝓝 p) ℂ → Filter.Germ (𝓝 p) ℂ :=
  Filter.Germ.map' (fun f x => fderiv ℂ f x (V x))
    (fun f g h => (h.fderiv (𝕜 := ℂ)).mono fun x hx =>
      congrArg (fun L : E →L[ℂ] ℂ => L (V x)) hx)

def fieldDerivative (p : E) (V : E → E) (hV : AnalyticAt ℂ V p)
    (g : AnalyticGerm p) : AnalyticGerm p :=
  ⟨rawFieldDerivative p V g.val, by
    obtain ⟨f, hf, heq⟩ := g.property
    refine ⟨fun x => fderiv ℂ f x (V x), analytic_directional p V f hV hf, ?_⟩
    rw [← heq]
    rfl⟩

theorem fieldDerivative_ofAnalytic (p : E) (V : E → E) (hV : AnalyticAt ℂ V p)
    (f : E → ℂ) (hf : AnalyticAt ℂ f p) :
    fieldDerivative p V hV (ofAnalytic p f hf) =
      ofAnalytic p (fun x => fderiv ℂ f x (V x)) (analytic_directional p V f hV hf) := rfl

def vectorFieldDerivation (p : E) (V : E → E) (hV : AnalyticAt ℂ V p) :
    Derivation ℂ (AnalyticGerm p) (AnalyticGerm p) where
  toFun := fieldDerivative p V hV
  map_add' := by
    intro g h
    obtain ⟨f, hf, rfl⟩ := exists_representative p g
    obtain ⟨g, hg, rfl⟩ := exists_representative p h
    apply Subtype.ext
    change (Filter.Germ.ofFun (fun x => fderiv ℂ (f + g) x (V x))) =
      Filter.Germ.ofFun (fun x => fderiv ℂ f x (V x) + fderiv ℂ g x (V x))
    apply Filter.Germ.coe_eq.mpr
    filter_upwards [hf.eventually_analyticAt, hg.eventually_analyticAt] with x hfx hgx
    rw [fderiv_add hfx.differentiableAt hgx.differentiableAt]
    rfl
  map_smul' := by
    intro c g
    obtain ⟨f, hf, rfl⟩ := exists_representative p g
    apply Subtype.ext
    change (Filter.Germ.ofFun (fun x => fderiv ℂ (c • f) x (V x))) =
      Filter.Germ.ofFun (fun x => c • fderiv ℂ f x (V x))
    apply Filter.Germ.coe_eq.mpr
    filter_upwards [hf.eventually_analyticAt] with x hfx
    rw [fderiv_const_smul hfx.differentiableAt c]
    rfl
  map_one_eq_zero' := by
    apply Subtype.ext
    change (Filter.Germ.ofFun (fun x => fderiv ℂ (1 : E → ℂ) x (V x))) =
      Filter.Germ.ofFun (0 : E → ℂ)
    apply Filter.Germ.coe_eq.mpr
    exact Filter.Eventually.of_forall fun x => by simp
  leibniz' := by
    intro g h
    obtain ⟨f, hf, rfl⟩ := exists_representative p g
    obtain ⟨g, hg, rfl⟩ := exists_representative p h
    apply Subtype.ext
    change (Filter.Germ.ofFun (fun x => fderiv ℂ (f * g) x (V x))) =
      Filter.Germ.ofFun (fun x =>
        f x * fderiv ℂ g x (V x) + g x * fderiv ℂ f x (V x))
    apply Filter.Germ.coe_eq.mpr
    filter_upwards [hf.eventually_analyticAt, hg.eventually_analyticAt] with x hfx hgx
    rw [fderiv_mul hfx.differentiableAt hgx.differentiableAt]
    rfl

theorem vectorFieldDerivation_ofAnalytic (p : E) (V : E → E) (hV : AnalyticAt ℂ V p)
    (f : E → ℂ) (hf : AnalyticAt ℂ f p) :
    vectorFieldDerivation p V hV (ofAnalytic p f hf) =
      ofAnalytic p (fun x => fderiv ℂ f x (V x)) (analytic_directional p V f hV hf) := rfl

theorem evaluation_vectorFieldDerivation (p : E) (V : E → E) (hV : AnalyticAt ℂ V p)
    (f : E → ℂ) (hf : AnalyticAt ℂ f p) :
    evaluation p (vectorFieldDerivation p V hV (ofAnalytic p f hf)) =
      fderiv ℂ f p (V p) := rfl


section Pullback
variable {F : Type} [NormedAddCommGroup F] [NormedSpace ℂ F]
variable (p : E) (q : F) (σ : F → E) (hσ : AnalyticAt ℂ σ q) (hpoint : σ q = p)

def pullback : AnalyticGerm p →ₐ[ℂ] AnalyticGerm q where
  toFun g := ⟨g.val.compTendsto σ (by rw [← hpoint]; exact hσ.continuousAt.tendsto), by
    obtain ⟨f, hf, heq⟩ := g.property
    refine ⟨f ∘ σ, hf.comp_of_eq hσ hpoint, ?_⟩
    rw [← heq]
    rfl⟩
  map_zero' := rfl
  map_one' := rfl
  map_add' g h := by
    obtain ⟨f, hf, rfl⟩ := exists_representative p g
    obtain ⟨g, hg, rfl⟩ := exists_representative p h
    apply Subtype.ext
    rfl
  map_mul' g h := by
    obtain ⟨f, hf, rfl⟩ := exists_representative p g
    obtain ⟨g, hg, rfl⟩ := exists_representative p h
    apply Subtype.ext
    rfl
  commutes' c := rfl

theorem pullback_ofAnalytic (f : E → ℂ) (hf : AnalyticAt ℂ f p) :
    pullback p q σ hσ hpoint (ofAnalytic p f hf) =
      ofAnalytic q (f ∘ σ) (hf.comp_of_eq hσ hpoint) := rfl

theorem evaluation_pullback (g : AnalyticGerm p) :
    evaluation q (pullback p q σ hσ hpoint g) = evaluation p g := by
  obtain ⟨f, hf, rfl⟩ := exists_representative p g
  change f (σ q) = f p
  rw [hpoint]

theorem pullback_of_eventually_zero (f : E → ℂ) (hf : AnalyticAt ℂ f p)
    (hz : (f ∘ σ) =ᶠ[𝓝 q] 0) :
    pullback p q σ hσ hpoint (ofAnalytic p f hf) = 0 := by
  rw [pullback_ofAnalytic]
  exact (ofAnalytic_eq_iff q (f ∘ σ) 0 (hf.comp_of_eq hσ hpoint) analyticAt_const).mpr hz

end Pullback

section Coordinates
variable {I : Type} [Fintype I]

def coordinateGerm (p : I → ℂ) (i : I) : AnalyticGerm p :=
  ofAnalytic p (fun x => x i) ((ContinuousLinearMap.proj i : (I → ℂ) →L[ℂ] ℂ).analyticAt p)

theorem evaluation_coordinateGerm (p : I → ℂ) (i : I) :
    evaluation p (coordinateGerm p i) = p i := rfl

theorem evaluation_vectorField_coordinate (p : I → ℂ) (V : (I → ℂ) → (I → ℂ))
    (hV : AnalyticAt ℂ V p) (i : I) :
    evaluation p (vectorFieldDerivation p V hV (coordinateGerm p i)) = V p i := by
  rw [coordinateGerm, evaluation_vectorFieldDerivation]
  rw [show fderiv ℂ (fun x : I → ℂ => x i) p =
    (ContinuousLinearMap.proj i : (I → ℂ) →L[ℂ] ℂ) from
      (ContinuousLinearMap.proj i : (I → ℂ) →L[ℂ] ℂ).hasFDerivAt.fderiv]
  rfl

theorem analytic_polynomial (p : I → ℂ) (f : MvPolynomial I ℂ) :
    AnalyticAt ℂ (fun x : I → ℂ => MvPolynomial.aeval x f) p :=
  AnalyticAt.aeval_mvPolynomial
    (fun i => (ContinuousLinearMap.proj i : (I → ℂ) →L[ℂ] ℂ).analyticAt p) f

theorem polynomial_germ (p : I → ℂ) (f : MvPolynomial I ℂ) :
    MvPolynomial.aeval (coordinateGerm p) f =
      ofAnalytic p (fun x => MvPolynomial.aeval x f) (analytic_polynomial p f) := by
  induction f using MvPolynomial.induction_on with
  | C c =>
    simp only [MvPolynomial.aeval_C]
    apply Subtype.ext
    change Filter.Germ.ofFun (fun _ : I → ℂ => c * (1 : ℂ)) =
      Filter.Germ.ofFun (fun _ : I → ℂ => c)
    simp only [mul_one]
  | add f g hf hg =>
    rw [map_add, hf, hg]
    apply Subtype.ext
    apply Filter.Germ.coe_eq.mpr
    exact Filter.Eventually.of_forall fun x => (map_add (MvPolynomial.aeval x) f g).symm
  | mul_X f i hf =>
    rw [map_mul, MvPolynomial.aeval_X, hf]
    apply Subtype.ext
    apply Filter.Germ.coe_eq.mpr
    exact Filter.Eventually.of_forall fun x => by simp only [map_mul, MvPolynomial.aeval_X]

end Coordinates

section Taylor
open TransversePolynomialSource OAI.PiExponent.CommutingTaylor
variable {m : ℕ}

def coordinateDerivative (p : Fin m → ℂ) (j : Fin m) :
    Derivation ℂ (AnalyticGerm p) (AnalyticGerm p) :=
  vectorFieldDerivation p (fun _ => Pi.single j 1) analyticAt_const

def taylor (p : Fin m → ℂ) :
    AnalyticGerm p →ₐ[ℂ] MvPowerSeries (Fin m) ℂ :=
  residueTaylorAlgHom (coordinateDerivative p) (evaluation p)

theorem taylor_constant (p : Fin m → ℂ) (g : AnalyticGerm p) :
    constantCoeff (taylor p g) = evaluation p g := by
  exact constantCoeff_residueTaylorFin m
    (fun i => (coordinateDerivative p i).restrictScalars ℚ) (evaluation p).toRingHom g

theorem taylor_coeff (p : Fin m → ℂ) (g : AnalyticGerm p) (d : Fin m →₀ ℕ) :
    coeff d (taylor p g) =
      (∏ i, (1 / ((d i).factorial : ℚ))) •
        evaluation p (mixedIter m (fun i => (coordinateDerivative p i).restrictScalars ℚ) d g) := by
  exact coeff_residueTaylorFin m
    (fun i => (coordinateDerivative p i).restrictScalars ℚ) (evaluation p).toRingHom d g

theorem taylor_first (p : Fin m → ℂ) (f : (Fin m → ℂ) → ℂ)
    (hf : AnalyticAt ℂ f p) (j : Fin m) :
    coeff (Finsupp.single j 1) (taylor p (ofAnalytic p f hf)) =
      fderiv ℂ f p (Pi.single j 1) := by
  rw [show taylor p (ofAnalytic p f hf) =
    residueTaylorFin m (fun i => (coordinateDerivative p i).restrictScalars ℚ)
      (evaluation p).toRingHom (ofAnalytic p f hf) from rfl,
    coeff_single_residueTaylorFin]
  rfl

theorem taylor_pullback_constant {F : Type} [NormedAddCommGroup F] [NormedSpace ℂ F]
    (p : F) (σ : (Fin m → ℂ) → F) (hσ : AnalyticAt ℂ σ 0) (hpoint : σ 0 = p)
    (g : AnalyticGerm p) :
    constantCoeff (taylor (0 : Fin m → ℂ) (pullback p 0 σ hσ hpoint g)) = evaluation p g := by
  rw [taylor_constant, evaluation_pullback]

end Taylor


section MixedFields
open OAI.PiExponent.CommutingTaylor

def fieldIter (V : E → E) : ℕ → (E → ℂ) → E → ℂ
  | 0, f => f
  | n + 1, f => fun x => fderiv ℂ (fieldIter V n f) x (V x)

theorem fieldIter_analytic (p : E) (V : E → E) (hV : AnalyticAt ℂ V p)
    (n : ℕ) (f : E → ℂ) (hf : AnalyticAt ℂ f p) :
    AnalyticAt ℂ (fieldIter V n f) p := by
  induction n with
  | zero => exact hf
  | succ n ih => exact analytic_directional p V (fieldIter V n f) hV ih

theorem iter_vectorField_germ (p : E) (V : E → E) (hV : AnalyticAt ℂ V p)
    (n : ℕ) (f : E → ℂ) (hf : AnalyticAt ℂ f p) :
    iter ((vectorFieldDerivation p V hV).restrictScalars ℚ) n (ofAnalytic p f hf) =
      ofAnalytic p (fieldIter V n f) (fieldIter_analytic p V hV n f hf) := by
  induction n with
  | zero => rfl
  | succ n ih =>
    rw [iter_succ, ih]
    rfl

def mixedField : (k : ℕ) → (Fin k → E → E) → (Fin k →₀ ℕ) → (E → ℂ) → E → ℂ
  | 0, _, _, f => f
  | k + 1, V, b, f => mixedField k (fun i => V i.succ) b.tail (fieldIter (V 0) (b 0) f)

theorem mixedField_analytic (p : E) (k : ℕ) (V : Fin k → E → E)
    (hV : ∀ i, AnalyticAt ℂ (V i) p) (b : Fin k →₀ ℕ)
    (f : E → ℂ) (hf : AnalyticAt ℂ f p) :
    AnalyticAt ℂ (mixedField k V b f) p := by
  induction k generalizing f with
  | zero => exact hf
  | succ k ih =>
    exact ih (fun i => V i.succ) (fun i => hV i.succ) b.tail
      (fieldIter (V 0) (b 0) f) (fieldIter_analytic p (V 0) (hV 0) (b 0) f hf)

theorem mixedField_germ (p : E) (k : ℕ) (V : Fin k → E → E)
    (hV : ∀ i, AnalyticAt ℂ (V i) p) (b : Fin k →₀ ℕ)
    (f : E → ℂ) (hf : AnalyticAt ℂ f p) :
    mixedIter k (fun i => (vectorFieldDerivation p (V i) (hV i)).restrictScalars ℚ) b
        (ofAnalytic p f hf) =
      ofAnalytic p (mixedField k V b f) (mixedField_analytic p k V hV b f hf) := by
  induction k generalizing f with
  | zero => rfl
  | succ k ih =>
    change mixedIter k (fun i => (vectorFieldDerivation p (V i.succ) (hV i.succ)).restrictScalars ℚ)
      b.tail (iter ((vectorFieldDerivation p (V 0) (hV 0)).restrictScalars ℚ) (b 0)
        (ofAnalytic p f hf)) = _
    rw [iter_vectorField_germ]
    exact ih (fun i => V i.succ) (fun i => hV i.succ) b.tail
      (fieldIter (V 0) (b 0) f) (fieldIter_analytic p (V 0) (hV 0) (b 0) f hf)

theorem pullback_mixedField_zero {F : Type} [NormedAddCommGroup F] [NormedSpace ℂ F]
    (p : E) (q : F) (σ : F → E) (hσ : AnalyticAt ℂ σ q) (hpoint : σ q = p)
    (k : ℕ) (V : Fin k → E → E) (hV : ∀ i, AnalyticAt ℂ (V i) p)
    (b : Fin k →₀ ℕ) (f : E → ℂ) (hf : AnalyticAt ℂ f p)
    (hz : (mixedField k V b f ∘ σ) =ᶠ[𝓝 q] 0) :
    pullback p q σ hσ hpoint
      (mixedIter k (fun i => (vectorFieldDerivation p (V i) (hV i)).restrictScalars ℚ) b
        (ofAnalytic p f hf)) = 0 := by
  rw [mixedField_germ]
  exact pullback_of_eventually_zero p q σ hσ hpoint _ (mixedField_analytic p k V hV b f hf) hz

end MixedFields


section Parametrization
open SourceFirstJets FormalComponentIsolation
variable {m k : ℕ}
local notation "Ambient" => (Fin k ⊕ Fin m) → ℂ
local notation "Parameters" => Fin m → ℂ

theorem parametrized_source_point (a : Ambient) (σ : Parameters → Ambient)
    (hσ : AnalyticAt ℂ σ 0) (hpoint : σ 0 = a) :
    sourcePoint (pullback a 0 σ hσ hpoint) (taylor (0 : Parameters)) (coordinateGerm a) = a := by
  ext s
  change constantCoeff (taylor (0 : Parameters)
    (pullback a 0 σ hσ hpoint (coordinateGerm a s))) = a s
  rw [taylor_pullback_constant, evaluation_coordinateGerm]

theorem parametrized_frozen_first (a : Ambient) (σ : Parameters → Ambient)
    (hσ : AnalyticAt ℂ σ 0) (hpoint : σ 0 = a)
    (hCoordinates : ∀ i, (fun z => σ z (Sum.inr i)) =ᶠ[𝓝 0] (fun z => a (Sum.inr i) + z i))
    (i j : Fin m) :
    coeff (Finsupp.single j 1) (taylor (0 : Parameters)
      (pullback a 0 σ hσ hpoint (coordinateGerm a (Sum.inr i)))) =
        (Pi.single j 1 : Fin m → ℂ) i := by
  rw [coordinateGerm, pullback_ofAnalytic, taylor_first]
  have hd : fderiv ℂ (fun z : Parameters => σ z (Sum.inr i)) 0 =
      (ContinuousLinearMap.proj i : Parameters →L[ℂ] ℂ) :=
    (hCoordinates i).fderiv_eq.trans
      (((ContinuousLinearMap.proj i : Parameters →L[ℂ] ℂ).hasFDerivAt.const_add
        (a (Sum.inr i))).fderiv)
  change fderiv ℂ (fun z : Parameters => σ z (Sum.inr i)) 0 (Pi.single j 1) = _
  rw [hd]
  rfl

theorem parametrized_evaluatedFrame (a : Ambient) (σ : Parameters → Ambient)
    (hσ : AnalyticAt ℂ σ 0) (hpoint : σ 0 = a)
    (V : Fin k → Ambient → Ambient) (hV : ∀ i, AnalyticAt ℂ (V i) a) :
    evaluatedFrame (fun i => vectorFieldDerivation a (V i) (hV i))
      (pullback a 0 σ hσ hpoint) (taylor (0 : Parameters)) (coordinateGerm a) =
        (fun i s => V i a s) := by
  funext i s
  change constantCoeff (taylor (0 : Parameters) (pullback a 0 σ hσ hpoint
    (vectorFieldDerivation a (V i) (hV i) (coordinateGerm a s)))) = _
  rw [taylor_pullback_constant, evaluation_vectorField_coordinate]

end Parametrization

section Endpoint
open SourceFirstJets FormalComponentIsolation CanonicalComponentQuotient
open ActualComponentTangent FormalSliceNormalJacobian NormalizedComponentSource
open OAI.PiExponent.WeightedBezout OAI.PiExponent.NormalBasisRigidity
open OAI.PiExponent.CommutingTaylor
variable {m k : ℕ}
local notation "Ambient" => (Fin k ⊕ Fin m) → ℂ
local notation "Parameters" => Fin m → ℂ

theorem polynomial_multiplicity_of_analytic_parametrization {ι : Type*}
    (a : Ambient) (f : ι → MvPolynomial (Fin k ⊕ Fin m) ℂ)
    (P : Ideal (MvPolynomial (Fin k ⊕ Fin m) ℂ))
    (hP : P ∈ (Ideal.span (Set.range f)).minimalPrimes)
    (hPpoint : P ≤ pointIdeal a)
    (hUnique : ∀ J ∈ (Ideal.span (Set.range f)).minimalPrimes, J ≤ pointIdeal a → J = P)
    (σ : Parameters → Ambient) (hσ : AnalyticAt ℂ σ 0) (hpoint : σ 0 = a)
    (hσP : ∀ᶠ z in 𝓝 0, P ≤ pointIdeal (σ z))
    (hCoordinates : ∀ i, (fun z => σ z (Sum.inr i)) =ᶠ[𝓝 0] (fun z => a (Sum.inr i) + z i))
    (V : Fin k → Ambient → Ambient) (hV : ∀ i, AnalyticAt ℂ (V i) a)
    (hA : IsNormalBasis (K := ℂ)
      (fun i => (componentTangentSpace a P hP.isPrime hPpoint).mkQ (coordinateNormals i)) Finset.univ)
    (hB : IsNormalBasis (K := ℂ)
      (fun i => (componentTangentSpace a P hP.isPrime hPpoint).mkQ (V i a)) Finset.univ)
    (U : Set Ambient) (hU : U ∈ 𝓝 a)
    (rho : (Fin k ⊕ Fin m) → ℚ) (kappa : Fin k → ℝ) (epsilon N : ℝ)
    (hrho : ∀ i, 0 < rho i) (hkappa : ∀ i, 0 < kappa i)
    (hepsilon : 0 < epsilon) (hN : 0 < N)
    (hdegree : ∀ j, ∀ e ∈ (f j).support,
      (∑ i ∈ e.support, (e i : ℝ) * (rho i : ℝ)) ≤ N)
    (hvanish : ∀ j, ∀ b : Fin k →₀ ℕ,
      (∑ i, kappa i * (b i : ℝ)) < epsilon * N →
      ∀ x ∈ U, P ≤ pointIdeal x →
        mixedField k V b (fun y => MvPolynomial.aeval y (f j)) x = 0) :
    (∏ i, (rho (Sum.inl i) : ℝ)) ≤ (k.factorial : ℝ) * (∏ i, kappa i) / epsilon ^ k := by
  let r := pullback a 0 σ hσ hpoint
  let t := taylor (0 : Parameters)
  let ambient := coordinateGerm a
  let D : Fin k → Derivation ℂ (AnalyticGerm a) (AnalyticGerm a) :=
    fun i => vectorFieldDerivation a (V i) (hV i)
  have ha : (fun s => constantCoeff (t (r (ambient s)))) = a :=
    parametrized_source_point a σ hσ hpoint
  have hpoint0 : P ≤ pointIdeal (fun s => constantCoeff (t (r (ambient s)))) := by
    rw [ha]
    exact hPpoint
  have hpoint' : P ≤ pointIdeal (sourcePoint r t ambient) := hpoint0
  have hspace :
      componentTangentSpace (fun s => constantCoeff (t (r (ambient s)))) P hP.isPrime hpoint0 =
        componentTangentSpace a P hP.isPrime hPpoint :=
    componentTangentSpace_point_congr (fun s => constantCoeff (t (r (ambient s))))
      P hpoint0 a hP.isPrime hPpoint ha
  have hframe : evaluatedFrame D r t ambient = (fun i s => V i a s) :=
    parametrized_evaluatedFrame a σ hσ hpoint V hV
  have hfrozen : ∀ i j, coeff (Finsupp.single j 1) (t (r (ambient (Sum.inr i)))) =
      (Pi.single j 1 : Fin m → ℂ) i :=
    parametrized_frozen_first a σ hσ hpoint hCoordinates
  have hσU : ∀ᶠ z in 𝓝 0, σ z ∈ U := by
    have ht : Tendsto σ (𝓝 0) (𝓝 a) := by
      rw [← hpoint]
      exact hσ.continuousAt.tendsto
    exact ht.eventually hU
  have hvanishGerm : ∀ j, ∀ b : Fin k →₀ ℕ,
      (∑ i, kappa i * (b i : ℝ)) < epsilon * N →
      r (mixedIter k (fun i => (D i).restrictScalars ℚ) b
        (MvPolynomial.aeval ambient (f j))) = 0 := by
    intro j b hb
    rw [polynomial_germ]
    apply pullback_mixedField_zero a 0 σ hσ hpoint k V hV b _
      (analytic_polynomial a (f j))
    filter_upwards [hσP, hσU] with z hzP hzU
    exact hvanish j b hb (σ z) hzU hzP
  exact @polynomial_multiplicity_of_frozen_first m k ℂ (AnalyticGerm a) (AnalyticGerm (0 : Parameters))
    inferInstance inferInstance inferInstance inferInstance inferInstance inferInstance
    inferInstance inferInstance inferInstance inferInstance inferInstance ι D r t ambient f P hP hpoint'
    (by
      unfold sourcePoint
      rw [ha]
      exact hUnique)
    (by
      unfold sourcePoint
      rw [hspace]
      exact hA)
    (by
      unfold sourcePoint
      rw [hspace, hframe]
      exact hB)
    hfrozen rho kappa epsilon N hrho hkappa hepsilon hN hdegree hvanishGerm

end Endpoint

end QuadraticPi.AnalyticGermSource


==> anc/lean/QuadraticPi/AnalyticImplicitComponent.lean <==
import QuadraticPi.AnalyticGermSource
import Mathlib.Analysis.Analytic.Inverse
import Mathlib.Analysis.Calculus.InverseFunctionTheorem.FDeriv
import Mathlib.Analysis.Calculus.FDeriv.Prod
import Mathlib.LinearAlgebra.Determinant

/-!
Construct the actual normalized analytic parametrization from finite local
polynomial equations and a nonsingular transverse Jacobian.  The analytic
inverse-function theorem is reused from Mathlib.  Existence of these local
equations and a suitable point is a separate geometric selection obligation.
-/
set_option autoImplicit false
set_option maxHeartbeats 150000
set_option backward.isDefEq.respectTransparency false
noncomputable section
namespace QuadraticPi.AnalyticImplicitComponent
open Filter
open scoped Topology BigOperators

variable {m k : ℕ}
local notation "Ambient" => (Fin k ⊕ Fin m) → ℂ
local notation "Parameters" => Fin m → ℂ
local notation "Normals" => Fin k → ℂ
local notation "Polynomial" => MvPolynomial (Fin k ⊕ Fin m) ℂ

def normalInclusion : Normals →L[ℂ] Ambient :=
  ContinuousLinearMap.pi (Sum.elim (fun i => ContinuousLinearMap.proj i) (fun _ => 0))

theorem normalInclusion_inl (c : Normals) (i : Fin k) :
    normalInclusion (m := m) c (Sum.inl i) = c i := rfl

theorem normalInclusion_inr (c : Normals) (i : Fin m) :
    normalInclusion c (Sum.inr i) = 0 := rfl

def polynomialEquations (g : Fin k → Polynomial) (x : Ambient) : Normals :=
  fun i => MvPolynomial.aeval x (g i)

theorem polynomialEquations_analytic (g : Fin k → Polynomial) (a : Ambient) :
    AnalyticAt ℂ (polynomialEquations g) a :=
  AnalyticAt.pi (fun i => AnalyticGermSource.analytic_polynomial a (g i))

def augmentedMap (g : Fin k → Polynomial) (x : Ambient) : Ambient :=
  Sum.elim (polynomialEquations g x) (fun i => x (Sum.inr i))

theorem augmentedMap_analytic (g : Fin k → Polynomial) (a : Ambient) :
    AnalyticAt ℂ (augmentedMap g) a := by
  apply AnalyticAt.pi
  intro s
  cases s with
  | inl i => exact AnalyticGermSource.analytic_polynomial a (g i)
  | inr i => exact (ContinuousLinearMap.proj (R := ℂ) (Sum.inr i)).analyticAt a

def augmentedDerivative (g : Fin k → Polynomial) (a : Ambient) : Ambient →L[ℂ] Ambient :=
  ContinuousLinearMap.pi (Sum.elim
    (fun i => (ContinuousLinearMap.proj i).comp (fderiv ℂ (polynomialEquations g) a))
    (fun i => ContinuousLinearMap.proj (Sum.inr i)))

theorem augmentedDerivative_hasFDerivAt (g : Fin k → Polynomial) (a : Ambient) :
    HasFDerivAt (augmentedMap g) (augmentedDerivative g a) a := by
  apply hasFDerivAt_pi.mpr
  intro s
  cases s with
  | inl i =>
      exact ((ContinuousLinearMap.proj i).hasFDerivAt.comp a
        (polynomialEquations_analytic g a).differentiableAt.hasFDerivAt)
  | inr i => exact (ContinuousLinearMap.proj (Sum.inr i) : Ambient →L[ℂ] ℂ).hasFDerivAt

def transverseJacobian (g : Fin k → Polynomial) (a : Ambient) : Normals →L[ℂ] Normals :=
  (fderiv ℂ (polynomialEquations g) a).comp normalInclusion

theorem transverseJacobian_injective_iff_det_ne_zero (g : Fin k → Polynomial) (a : Ambient) :
    Function.Injective (transverseJacobian g a) ↔
      LinearMap.det (transverseJacobian g a).toLinearMap ≠ 0 := by
  constructor
  · intro hi hd
    exact (LinearMap.det_eq_zero_iff_ker_ne_bot.mp hd) (LinearMap.ker_eq_bot.mpr hi)
  · intro hd
    apply LinearMap.ker_eq_bot.mp
    by_contra hker
    exact hd (LinearMap.det_eq_zero_iff_ker_ne_bot.mpr hker)

theorem augmentedDerivative_injective (g : Fin k → Polynomial) (a : Ambient)
    (hJ : Function.Injective (transverseJacobian g a)) :
    Function.Injective (augmentedDerivative g a) := by
  apply LinearMap.ker_eq_bot.mp
  apply bot_unique
  intro v hv
  change augmentedDerivative g a v = 0 at hv
  change v = 0
  have hz : ∀ i : Fin m, v (Sum.inr i) = 0 := by
    intro i
    exact congrFun hv (Sum.inr i)
  have heq : v = normalInclusion (fun i => v (Sum.inl i)) := by
    ext s
    cases s with
    | inl i => rfl
    | inr i => exact hz i
  have hc : transverseJacobian g a (fun i => v (Sum.inl i)) = 0 := by
    ext i
    change fderiv ℂ (polynomialEquations g) a
      (normalInclusion (fun i => v (Sum.inl i))) i = 0
    rw [← heq]
    exact congrFun hv (Sum.inl i)
  have hc0 : (fun i => v (Sum.inl i)) = 0 := hJ (hc.trans (map_zero _).symm)
  rw [heq, hc0, map_zero]

theorem augmentedDerivative_bijective (g : Fin k → Polynomial) (a : Ambient)
    (hJ : Function.Injective (transverseJacobian g a)) :
    Function.Bijective (augmentedDerivative g a) := by
  have hi := augmentedDerivative_injective g a hJ
  exact ⟨hi, LinearMap.injective_iff_surjective.mp hi⟩

def normalizedTarget (a : Ambient) (z : Parameters) : Ambient :=
  Sum.elim (fun _ => 0) (fun i => a (Sum.inr i) + z i)

theorem normalizedTarget_analytic (a : Ambient) :
    AnalyticAt ℂ (normalizedTarget a) (0 : Parameters) := by
  apply AnalyticAt.pi
  intro s
  cases s with
  | inl i => exact analyticAt_const
  | inr i =>
      exact analyticAt_const.add ((ContinuousLinearMap.proj i : Parameters →L[ℂ] ℂ).analyticAt 0)

theorem normalizedTarget_zero (g : Fin k → Polynomial) (a : Ambient)
    (hg : polynomialEquations g a = 0) : normalizedTarget a 0 = augmentedMap g a := by
  ext s
  cases s with
  | inl i => exact (congrFun hg i).symm
  | inr i => exact add_zero _

theorem exists_normalized_analytic_zero_parametrization
    (g : Fin k → Polynomial) (a : Ambient) (hg : polynomialEquations g a = 0)
    (hJ : Function.Injective (transverseJacobian g a)) :
    ∃ σ : Parameters → Ambient,
      AnalyticAt ℂ σ 0 ∧ σ 0 = a ∧
      (∀ᶠ z in 𝓝 0, polynomialEquations g (σ z) = 0) ∧
      (∀ i, (fun z => σ z (Sum.inr i)) =ᶠ[𝓝 0] (fun z => a (Sum.inr i) + z i)) := by
  let L := augmentedDerivative g a
  have hb : Function.Bijective L := augmentedDerivative_bijective g a hJ
  let e : Ambient ≃L[ℂ] Ambient := ContinuousLinearEquiv.ofBijective L
    (LinearMap.ker_eq_bot.mpr hb.1) (LinearMap.range_eq_top.mpr hb.2)
  have hs : HasStrictFDerivAt (augmentedMap g) (e : Ambient →L[ℂ] Ambient) a := by
    have hstrict := (augmentedMap_analytic g a).hasStrictFDerivAt
    rw [(augmentedDerivative_hasFDerivAt g a).fderiv] at hstrict
    exact hstrict
  let H := hs.toOpenPartialHomeomorph (augmentedMap g)
  obtain ⟨p, hp⟩ := augmentedMap_analytic g a
  have hp1 : p 1 = (continuousMultilinearCurryFin1 ℂ Ambient Ambient).symm e := by
    apply (continuousMultilinearCurryFin1 ℂ Ambient Ambient).injective
    simpa using hp.hasFDerivAt.unique hs.hasFDerivAt
  have hinv : AnalyticAt ℂ (hs.localInverse (augmentedMap g) e a) (augmentedMap g a) :=
    (H.hasFPowerSeriesAt_symm hs.mem_toOpenPartialHomeomorph_source hp hp1).analyticAt
  let σ : Parameters → Ambient :=
    fun z => hs.localInverse (augmentedMap g) e a (normalizedTarget a z)
  have hY := normalizedTarget_analytic a
  have hY0 := normalizedTarget_zero g a hg
  have hσ : AnalyticAt ℂ σ 0 := hinv.comp_of_eq hY hY0
  have hσ0 : σ 0 = a := by
    change hs.localInverse (augmentedMap g) e a (normalizedTarget a 0) = a
    rw [hY0]
    exact hs.localInverse_apply_image
  have hYt : Tendsto (normalizedTarget a) (𝓝 0) (𝓝 (augmentedMap g a)) := by
    rw [← hY0]
    exact hY.continuousAt.tendsto
  have hid : ∀ᶠ z in 𝓝 0, augmentedMap g (σ z) = normalizedTarget a z :=
    hYt.eventually hs.eventually_right_inverse
  refine ⟨σ, hσ, hσ0, ?_, ?_⟩
  · exact hid.mono (fun z hz => funext (fun i => congrFun hz (Sum.inl i)))
  · intro i
    exact hid.mono (fun z hz => congrFun hz (Sum.inr i))

open OAI.PiExponent.WeightedBezout

theorem component_point_of_local_equations
    (P : Ideal Polynomial) (g : Fin k → Polynomial) (q : Polynomial)
    (hlocal : ∀ p ∈ P, q * p ∈ Ideal.span (Set.range g))
    (x : Ambient) (hq : MvPolynomial.aeval x q ≠ 0)
    (hg : polynomialEquations g x = 0) : P ≤ pointIdeal x := by
  have hI : Ideal.span (Set.range g) ≤ pointIdeal x := by
    apply Ideal.span_le.mpr
    rintro p ⟨i, rfl⟩
    exact congrFun hg i
  intro p hp
  have hz : MvPolynomial.aeval x (q * p) = 0 := hI (hlocal p hp)
  rw [map_mul] at hz
  exact (mul_eq_zero.mp hz).resolve_left hq

theorem exists_normalized_analytic_component_parametrization
    (P : Ideal Polynomial) (g : Fin k → Polynomial) (q : Polynomial) (a : Ambient)
    (hPpoint : P ≤ pointIdeal a) (hgP : ∀ i, g i ∈ P)
    (hq : MvPolynomial.aeval a q ≠ 0)
    (hlocal : ∀ p ∈ P, q * p ∈ Ideal.span (Set.range g))
    (hJ : Function.Injective (transverseJacobian g a)) :
    ∃ σ : Parameters → Ambient,
      AnalyticAt ℂ σ 0 ∧ σ 0 = a ∧
      (∀ᶠ z in 𝓝 0, P ≤ pointIdeal (σ z)) ∧
      (∀ i, (fun z => σ z (Sum.inr i)) =ᶠ[𝓝 0] (fun z => a (Sum.inr i) + z i)) := by
  have hg : polynomialEquations g a = 0 := funext (fun i => hPpoint (hgP i))
  obtain ⟨σ, hσ, hσ0, hσg, hσcoord⟩ :=
    exists_normalized_analytic_zero_parametrization g a hg hJ
  refine ⟨σ, hσ, hσ0, ?_, hσcoord⟩
  have hqcont : ContinuousAt (fun z => MvPolynomial.aeval (σ z) q) 0 :=
    ((AnalyticGermSource.analytic_polynomial a q).comp_of_eq hσ hσ0).continuousAt
  have hqnear : ∀ᶠ z in 𝓝 0, MvPolynomial.aeval (σ z) q ≠ 0 :=
    hqcont.eventually_ne (by simpa only [hσ0] using hq)
  filter_upwards [hσg, hqnear] with z hg' hq'
  exact component_point_of_local_equations P g q hlocal (σ z) hq' hg'

section Endpoint
open AnalyticGermSource FormalComponentIsolation ActualComponentTangent
open FormalSliceNormalJacobian OAI.PiExponent.NormalBasisRigidity

theorem polynomial_multiplicity_of_local_polynomial_equations {ι : Type*}
    (a : Ambient) (f : ι → Polynomial) (P : Ideal Polynomial)
    (hP : P ∈ (Ideal.span (Set.range f)).minimalPrimes)
    (hPpoint : P ≤ pointIdeal a)
    (hUnique : ∀ J ∈ (Ideal.span (Set.range f)).minimalPrimes, J ≤ pointIdeal a → J = P)
    (g : Fin k → Polynomial) (q : Polynomial) (hgP : ∀ i, g i ∈ P)
    (hq : MvPolynomial.aeval a q ≠ 0)
    (hlocal : ∀ p ∈ P, q * p ∈ Ideal.span (Set.range g))
    (hdet : LinearMap.det (transverseJacobian g a).toLinearMap ≠ 0)
    (V : Fin k → Ambient → Ambient) (hV : ∀ i, AnalyticAt ℂ (V i) a)
    (hA : IsNormalBasis (K := ℂ)
      (fun i => (componentTangentSpace a P hP.isPrime hPpoint).mkQ (coordinateNormals i)) Finset.univ)
    (hB : IsNormalBasis (K := ℂ)
      (fun i => (componentTangentSpace a P hP.isPrime hPpoint).mkQ (V i a)) Finset.univ)
    (U : Set Ambient) (hU : U ∈ 𝓝 a)
    (rho : (Fin k ⊕ Fin m) → ℚ) (kappa : Fin k → ℝ) (epsilon N : ℝ)
    (hrho : ∀ i, 0 < rho i) (hkappa : ∀ i, 0 < kappa i)
    (hepsilon : 0 < epsilon) (hN : 0 < N)
    (hdegree : ∀ j, ∀ e ∈ (f j).support,
      (∑ i ∈ e.support, (e i : ℝ) * (rho i : ℝ)) ≤ N)
    (hvanish : ∀ j, ∀ b : Fin k →₀ ℕ,
      (∑ i, kappa i * (b i : ℝ)) < epsilon * N →
      ∀ x ∈ U, P ≤ pointIdeal x →
        mixedField k V b (fun y => MvPolynomial.aeval y (f j)) x = 0) :
    (∏ i, (rho (Sum.inl i) : ℝ)) ≤ (k.factorial : ℝ) * (∏ i, kappa i) / epsilon ^ k := by
  obtain ⟨σ, hσ, hσ0, hσP, hσcoord⟩ :=
    exists_normalized_analytic_component_parametrization P g q a hPpoint hgP hq hlocal
      ((transverseJacobian_injective_iff_det_ne_zero g a).mpr hdet)
  exact polynomial_multiplicity_of_analytic_parametrization a f P hP hPpoint hUnique
    σ hσ hσ0 hσP hσcoord V hV hA hB U hU rho kappa epsilon N
    hrho hkappa hepsilon hN hdegree hvanish

end Endpoint

def parabolaEquation : MvPolynomial (Fin 1 ⊕ Fin 1) ℂ :=
  MvPolynomial.X (Sum.inl 0) - MvPolynomial.X (Sum.inr 0) ^ 2

def parabolaSystem : Fin 1 → MvPolynomial (Fin 1 ⊕ Fin 1) ℂ := fun _ => parabolaEquation

theorem parabola_transverseJacobian :
    transverseJacobian parabolaSystem (0 : (Fin 1 ⊕ Fin 1) → ℂ) =
      ContinuousLinearMap.id ℂ (Fin 1 → ℂ) := by
  let l : ((Fin 1 ⊕ Fin 1) → ℂ) →L[ℂ] ℂ := ContinuousLinearMap.proj (Sum.inl 0)
  let r : ((Fin 1 ⊕ Fin 1) → ℂ) →L[ℂ] ℂ := ContinuousLinearMap.proj (Sum.inr 0)
  have hscalar : HasFDerivAt
      (fun x : (Fin 1 ⊕ Fin 1) → ℂ => x (Sum.inl 0) - x (Sum.inr 0) * x (Sum.inr 0))
      l 0 := by
    have hl : HasFDerivAt l l (0 : (Fin 1 ⊕ Fin 1) → ℂ) := l.hasFDerivAt
    have hr : HasFDerivAt r r (0 : (Fin 1 ⊕ Fin 1) → ℂ) := r.hasFDerivAt
    have ht := hl.sub (hr.mul hr)
    change HasFDerivAt _ (l - ((0 : ℂ) • r + (0 : ℂ) • r)) 0 at ht
    have hd : l - ((0 : ℂ) • r + (0 : ℂ) • r) = l := by
      ext x
      change l x - (0 * r x + 0 * r x) = l x
      ring
    rw [hd] at ht
    exact ht
  have hg : HasFDerivAt (polynomialEquations parabolaSystem)
      (ContinuousLinearMap.pi (fun _ : Fin 1 => l)) 0 := by
    apply hasFDerivAt_pi.mpr
    intro i
    simpa [polynomialEquations, parabolaSystem, parabolaEquation, pow_two] using hscalar
  ext c i
  change fderiv ℂ (polynomialEquations parabolaSystem) 0 (normalInclusion c) i = c i
  rw [hg.fderiv]
  change c 0 = c i
  exact congrArg c (Subsingleton.elim 0 i)

theorem exists_parabola_parametrization_via_implicit_function :
    ∃ σ : (Fin 1 → ℂ) → (Fin 1 ⊕ Fin 1) → ℂ,
      AnalyticAt ℂ σ 0 ∧ σ 0 = 0 ∧
      (∀ᶠ z in 𝓝 0, σ z (Sum.inl 0) = (z 0) ^ 2) ∧
      (∀ i, (fun z => σ z (Sum.inr i)) =ᶠ[𝓝 0] (fun z => z i)) := by
  let P : Ideal (MvPolynomial (Fin 1 ⊕ Fin 1) ℂ) := Ideal.span (Set.range parabolaSystem)
  have hgP : ∀ i, parabolaSystem i ∈ P := fun i => Ideal.subset_span (Set.mem_range_self i)
  have hPpoint : P ≤ pointIdeal (0 : (Fin 1 ⊕ Fin 1) → ℂ) := by
    apply Ideal.span_le.mpr
    rintro p ⟨i, rfl⟩
    simp [parabolaSystem, parabolaEquation]
  have hq : MvPolynomial.aeval (0 : (Fin 1 ⊕ Fin 1) → ℂ) (1 : MvPolynomial _ ℂ) ≠ 0 := by
    simp
  have hlocal : ∀ p ∈ P, (1 : MvPolynomial _ ℂ) * p ∈ Ideal.span (Set.range parabolaSystem) := by
    intro p hp
    simpa only [one_mul] using hp
  have hJ : Function.Injective (transverseJacobian parabolaSystem (0 : (Fin 1 ⊕ Fin 1) → ℂ)) := by
    rw [parabola_transverseJacobian]
    exact Function.injective_id
  obtain ⟨σ, hσ, hσ0, hσP, hσcoord⟩ :=
    exists_normalized_analytic_component_parametrization P parabolaSystem 1 0 hPpoint hgP hq hlocal hJ
  refine ⟨σ, hσ, hσ0, ?_, ?_⟩
  · filter_upwards [hσP, hσcoord 0] with z hz hcoord
    have heq : MvPolynomial.aeval (σ z) (parabolaSystem 0) = 0 := hz (hgP 0)
    have hparabola : σ z (Sum.inl 0) - σ z (Sum.inr 0) ^ 2 = 0 := by
      simpa only [parabolaSystem, parabolaEquation, map_sub, map_pow, MvPolynomial.aeval_X] using heq
    have hcoord' : σ z (Sum.inr 0) = z 0 := by simpa only [Pi.zero_apply, zero_add] using hcoord
    rw [hcoord'] at hparabola
    exact sub_eq_zero.mp hparabola
  · intro i
    simpa only [Pi.zero_apply, zero_add] using hσcoord i

end QuadraticPi.AnalyticImplicitComponent


==> anc/lean/QuadraticPi/AnalyticTransfer.lean <==
import QuadraticPi.Approximation

/-!
# Quadratic centers satisfy the analytic row-translation input

The upstream analytic proof uses its rational centers only through an
exponential estimate in the rounded weights `ceil (log q)`.  The first
two lemmas below give that estimate for arbitrary complex centers.
The last lemma supplies it from the quadratic approximation transfer.

The rounded-log calculation follows OpenAI's `ApproximationCenters.lean`
at revision fd4aeeb2ee4fc729c18d98444fed42fd0529eeeb, generalized to
an arbitrary center and period.  No upstream theorem or PA is assumed.
-/

namespace QuadraticPi

/-- Passing to integer logarithmic weights costs at most `exp nu`. -/
theorem rpow_neg_le_exp_rounded_log
    {nu : ℝ} {q : ℕ} (hnu : 0 ≤ nu) (hq : 1 ≤ q) :
    (q : ℝ) ^ (-nu) ≤
      Real.exp nu * Real.exp (-nu * (⌈Real.log q⌉₊ : ℝ)) := by
  have hqpos : (0 : ℝ) < q := by exact_mod_cast (by omega : 0 < q)
  have hlog : 0 ≤ Real.log (q : ℝ) :=
    Real.log_nonneg (by exact_mod_cast hq)
  have hceil := Nat.ceil_lt_add_one hlog
  rw [Real.rpow_def_of_pos hqpos, ← Real.exp_add]
  apply Real.exp_le_exp.mpr
  nlinarith

/-- This is the exponential error input to the generic logarithmic row
translation estimate, with no rational-center restriction. -/
theorem center_error_exp_of_norm_bound
    {r period : ℂ} {q j K : ℕ} {nu : ℝ}
    (hK : 1 ≤ K) (hj : j ≤ K) (hnu : 0 ≤ nu) (hq : 1 ≤ q)
    (herr : ‖r - period‖ ≤ 2 * (q : ℝ) ^ (-nu)) :
    ‖(j : ℂ) * (r - period)‖ ≤
      Real.exp ((Real.log (2 * (K : ℝ)) + nu) -
        nu * (⌈Real.log q⌉₊ : ℝ)) := by
  have hjR : (j : ℝ) ≤ K := by exact_mod_cast hj
  have hKpos : (0 : ℝ) < 2 * K := by
    have : (1 : ℝ) ≤ K := by exact_mod_cast hK
    linarith
  have hraw : ‖(j : ℂ) * (r - period)‖ ≤
      2 * K * (q : ℝ) ^ (-nu) := by
    rw [norm_mul, Complex.norm_natCast]
    calc
      _ ≤ (j : ℝ) * (2 * (q : ℝ) ^ (-nu)) :=
        mul_le_mul_of_nonneg_left herr (Nat.cast_nonneg _)
      _ ≤ (K : ℝ) * (2 * (q : ℝ) ^ (-nu)) :=
        mul_le_mul_of_nonneg_right hjR (by positivity)
      _ = _ := by ring
  calc
    _ ≤ 2 * K * (q : ℝ) ^ (-nu) := hraw
    _ ≤ 2 * K *
        (Real.exp nu * Real.exp (-nu * (⌈Real.log q⌉₊ : ℝ))) :=
      mul_le_mul_of_nonneg_left
        (rpow_neg_le_exp_rounded_log hnu hq) (by positivity)
    _ = _ := by
      rw [sub_eq_add_neg, Real.exp_add, Real.exp_add, Real.exp_log hKpos, neg_mul]
      ring

/-- Bad approximations to `pi / sqrt d` satisfy exactly the upstream
rounded-weight error estimate at an exponent still greater than two. -/
theorem quadratic_pi_rounded_weight_error
    {d nu : ℝ} (hd : 0 < d) (hnu : 2 < nu) :
    let tau : ℝ := (nu + 2) / 2
    2 < tau ∧ tau < nu ∧ ∃ Q : ℕ, 2 ≤ Q ∧
      ∀ (p : ℤ) (q j K : ℕ), Q ≤ q → 1 ≤ K → j ≤ K →
        |Real.pi / Real.sqrt d - (p : ℝ) / (q : ℝ)| ≤ (q : ℝ) ^ (-nu) →
        ‖(j : ℂ) *
          ((2 : ℂ) * Complex.I * (Real.sqrt d : ℂ) *
            (((p : ℝ) / (q : ℝ) : ℝ) : ℂ) -
            (2 : ℂ) * Complex.I * (Real.pi : ℂ))‖ ≤
          Real.exp ((Real.log (2 * (K : ℝ)) + tau) -
            tau * (⌈Real.log q⌉₊ : ℝ)) := by
  obtain ⟨htau, hgap, Q, hQ, htransfer⟩ :=
    quadratic_pi_approximation_transfer hd hnu
  refine ⟨htau, hgap, Q, hQ, ?_⟩
  intro p q j K hq hK hj happ
  exact center_error_exp_of_norm_bound hK hj (by linarith)
    ((by norm_num : 1 ≤ 2).trans (hQ.trans hq)) (htransfer p q hq happ)

end QuadraticPi


==> anc/lean/QuadraticPi/Approximation.lean <==
import Mathlib.Analysis.Complex.Norm
import Mathlib.Analysis.SpecialFunctions.Pow.Asymptotics
import Mathlib.Tactic.FieldSimp
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.NormNum
import Mathlib.Tactic.Positivity
import Mathlib.Tactic.Ring

/-!
# Absorbing the quadratic scaling constant

These elementary lemmas contain no interpolation assumption.  They reduce
approximations to `Real.pi / Real.sqrt d` to complex approximations to `2*pi*I`,
at a slightly smaller exponent.  The final exponent still exceeds two.

Compilation status is recorded separately by the pilot build; this file does
not assert that the determinant argument has been formalized.
-/

namespace QuadraticPi

open Filter

/-- Absorb a fixed multiplier using an explicitly available exponent gap. -/
theorem mul_rpow_neg_le_rpow_neg
    {C q nu mu : ℝ} (hq : 0 < q) (hC : C ≤ q ^ (nu - mu)) :
    C * q ^ (-nu) ≤ q ^ (-mu) := by
  calc
    C * q ^ (-nu) ≤ q ^ (nu - mu) * q ^ (-nu) :=
      mul_le_mul_of_nonneg_right hC (Real.rpow_nonneg hq.le _)
    _ = q ^ ((nu - mu) + (-nu)) := (Real.rpow_add hq _ _).symm
    _ = q ^ (-mu) := by congr 1; ring

/-- A positive exponent gap eventually absorbs any fixed real multiplier. -/
theorem eventually_constant_mul_rpow_neg_le
    {nu mu : ℝ} (hgap : mu < nu) (C : ℝ) :
    ∀ᶠ q : ℝ in atTop, 0 < q ∧ C * q ^ (-nu) ≤ q ^ (-mu) := by
  have hpow : Tendsto (fun q : ℝ => q ^ (nu - mu)) atTop atTop :=
    tendsto_rpow_atTop (sub_pos.mpr hgap)
  have hC : ∀ᶠ q : ℝ in atTop, C ≤ q ^ (nu - mu) :=
    hpow.eventually (eventually_ge_atTop C)
  filter_upwards [hC, eventually_gt_atTop (0 : ℝ)] with q hqC hq
  exact ⟨hq, mul_rpow_neg_le_rpow_neg hq hqC⟩

/-- The preceding real cutoff gives a cutoff for all natural denominators. -/
theorem exists_nat_cutoff_constant_absorption
    {nu mu : ℝ} (hgap : mu < nu) (C : ℝ) :
    ∃ Q : ℕ, 2 ≤ Q ∧ ∀ q : ℕ, Q ≤ q →
      C * (q : ℝ) ^ (-nu) ≤ (q : ℝ) ^ (-mu) := by
  obtain ⟨B, hB⟩ := eventually_atTop.mp
    (eventually_constant_mul_rpow_neg_le hgap C)
  obtain ⟨N, hN⟩ := exists_nat_gt (max (2 : ℝ) B)
  refine ⟨max 2 N, le_max_left _ _, ?_⟩
  intro q hq
  have hNq : (N : ℝ) ≤ (q : ℝ) := by
    exact_mod_cast (le_trans (le_max_right 2 N) hq)
  have hBq : B ≤ (q : ℝ) :=
    (le_max_right (2 : ℝ) B).trans (hN.le.trans hNq)
  exact (hB (q : ℝ) hBq).2

/-- The complex scaled approximation error has this exact real norm. -/
theorem scaled_period_error_norm (d t : ℝ) (hd : 0 < d) :
    ‖(2 : ℂ) * Complex.I * (Real.sqrt d : ℂ) * (t : ℂ) -
        (2 : ℂ) * Complex.I * (Real.pi : ℂ)‖ =
      2 * Real.sqrt d * |Real.pi / Real.sqrt d - t| := by
  have hs : Real.sqrt d ≠ 0 := ne_of_gt (Real.sqrt_pos.mpr hd)
  have hsc : (Real.sqrt d : ℂ) ≠ 0 := by exact_mod_cast hs
  have hfactor :
      (2 : ℂ) * Complex.I * (Real.sqrt d : ℂ) * (t : ℂ) -
          (2 : ℂ) * Complex.I * (Real.pi : ℂ) =
        ((2 * Real.sqrt d : ℝ) : ℂ) * Complex.I *
          ((t - Real.pi / Real.sqrt d : ℝ) : ℂ) := by
    push_cast
    field_simp [hsc]
  rw [hfactor]
  simp only [norm_mul, Complex.norm_real, Complex.norm_I,
    Real.norm_eq_abs, mul_one]
  rw [abs_of_nonneg (by norm_num : (0 : ℝ) ≤ 2),
    abs_of_nonneg (Real.sqrt_nonneg d), abs_sub_comm]

/-- An absorbed rate estimate transfers a real approximation to the period. -/
theorem scaled_approximation_transfer
    {d t q nu mu : ℝ} (hd : 0 < d)
    (hrate : Real.sqrt d * q ^ (-nu) ≤ q ^ (-mu))
    (happrox : |Real.pi / Real.sqrt d - t| ≤ q ^ (-nu)) :
    ‖(2 : ℂ) * Complex.I * (Real.sqrt d : ℂ) * (t : ℂ) -
        (2 : ℂ) * Complex.I * (Real.pi : ℂ)‖ ≤ 2 * q ^ (-mu) := by
  calc
    _ = 2 * Real.sqrt d * |Real.pi / Real.sqrt d - t| :=
      scaled_period_error_norm d t hd
    _ ≤ 2 * Real.sqrt d * q ^ (-nu) :=
      mul_le_mul_of_nonneg_left happrox (by positivity)
    _ = 2 * (Real.sqrt d * q ^ (-nu)) := by ring
    _ ≤ 2 * q ^ (-mu) := mul_le_mul_of_nonneg_left hrate (by norm_num)

/-- Every exponent above two admits a smaller exponent still above two,
with the exact constant used in the original complex-period estimates. -/
theorem quadratic_pi_approximation_transfer
    {d nu : ℝ} (hd : 0 < d) (hnu : 2 < nu) :
    let mu : ℝ := (nu + 2) / 2
    2 < mu ∧ mu < nu ∧ ∃ Q : ℕ, 2 ≤ Q ∧
      ∀ (p : ℤ) (q : ℕ), Q ≤ q →
        |Real.pi / Real.sqrt d - (p : ℝ) / (q : ℝ)| ≤ (q : ℝ) ^ (-nu) →
        ‖(2 : ℂ) * Complex.I * (Real.sqrt d : ℂ) *
            (((p : ℝ) / (q : ℝ) : ℝ) : ℂ) -
            (2 : ℂ) * Complex.I * (Real.pi : ℂ)‖ ≤
          2 * (q : ℝ) ^ (-mu) := by
  dsimp only
  have hmu : 2 < (nu + 2) / 2 := by linarith
  have hgap : (nu + 2) / 2 < nu := by linarith
  obtain ⟨Q, hQ, hrate⟩ :=
    exists_nat_cutoff_constant_absorption hgap (Real.sqrt d)
  refine ⟨hmu, hgap, Q, hQ, ?_⟩
  intro p q hq happrox
  exact scaled_approximation_transfer hd (hrate q hq) happrox

end QuadraticPi


==> anc/lean/QuadraticPi/ApproximationSelection.lean <==
import Mathlib.Analysis.SpecialFunctions.Pow.Asymptotics
import Mathlib.Data.List.Range
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.NormNum
import Mathlib.Tactic.Positivity

/-!
# Successive approximations for an arbitrary nonzero real number

Unlike the pi-specific upstream selection lemmas, these results work for
every real `x ≠ 0`.  Vanishing approximation errors force nonzero numerators;
no lower bound such as `pi > 3` is needed.  An arbitrary initial denominator
cutoff and arbitrary thresholds depending on all previously selected weights
are retained.

The history convention is the upstream convention: the newest weight comes
first in the list.  Taking the first `m` terms gives every finite prefix.
-/

namespace QuadraticPi

open Filter

/-- Select a good approximation with arbitrarily large logarithmic weight,
nonzero numerator, and any prescribed initial denominator cutoff. -/
theorem exists_large_log_approximation
    (x nu X : ℝ) (hx : x ≠ 0) (hnu : 0 < nu)
    (hbad : ∀ Q : ℕ, ∃ p : ℤ, ∃ q : ℕ,
      Q ≤ q ∧ |x - (p : ℝ) / q| ≤ (q : ℝ) ^ (-nu))
    (Q0 : ℕ) :
    ∃ p : ℤ, ∃ q : ℕ,
      Q0 ≤ q ∧ 2 ≤ q ∧ X < Real.log q ∧ p ≠ 0 ∧
        |x - (p : ℝ) / q| ≤ (q : ℝ) ^ (-nu) := by
  have hsmall : ∀ᶠ q : ℝ in atTop, q ^ (-nu) < |x| :=
    (tendsto_rpow_neg_atTop hnu).eventually
      (eventually_lt_nhds (abs_pos.mpr hx))
  obtain ⟨B, hB⟩ := eventually_atTop.mp hsmall
  obtain ⟨N, hN⟩ := exists_nat_gt (max (Real.exp X) B)
  obtain ⟨p, q, hq, happrox⟩ := hbad (max Q0 (max 2 N))
  have hq0 : Q0 ≤ q := (le_max_left _ _).trans hq
  have hq' : max 2 N ≤ q := (le_max_right _ _).trans hq
  have hq2 : 2 ≤ q := (le_max_left _ _).trans hq'
  have hNq : N ≤ q := (le_max_right _ _).trans hq'
  have hmax : max (Real.exp X) B < (q : ℝ) :=
    hN.trans_le (by exact_mod_cast hNq)
  have hexp : Real.exp X < (q : ℝ) :=
    lt_of_le_of_lt (le_max_left _ _) hmax
  have hlog : X < Real.log q := by
    simpa using Real.log_lt_log (Real.exp_pos X) hexp
  have hp : p ≠ 0 := by
    intro hp0
    have hzero : |x| ≤ (q : ℝ) ^ (-nu) := by simpa [hp0] using happrox
    exact (not_le_of_gt (hB q ((le_max_right _ _).trans hmax.le))) hzero
  exact ⟨p, q, hq0, hq2, hlog, hp, happrox⟩

/-- A choice sequence passes every arbitrary threshold based on its already
chosen finite weight history, while preserving the actual error inequalities. -/
theorem exists_successive_approximations
    (x nu : ℝ) (hx : x ≠ 0) (hnu : 0 < nu)
    (hbad : ∀ Q : ℕ, ∃ p : ℤ, ∃ q : ℕ,
      Q ≤ q ∧ |x - (p : ℝ) / q| ≤ (q : ℝ) ^ (-nu))
    (Q0 : ℕ) (T : List ℝ → ℝ) :
    ∃ p : ℕ → ℤ, ∃ q : ℕ → ℕ, ∀ n,
      Q0 ≤ q n ∧ 2 ≤ q n ∧ p n ≠ 0 ∧
      |x - (p n : ℝ) / q n| ≤ (q n : ℝ) ^ (-nu) ∧
      1 ≤ Nat.ceil (Real.log (q n)) ∧
      T (((List.range n).reverse).map
        (fun i => ((Nat.ceil (Real.log (q i))) : ℝ))) <
          ((Nat.ceil (Real.log (q n))) : ℝ) := by
  classical
  let wt : ℤ × ℕ → ℝ := fun a => (Nat.ceil (Real.log a.2) : ℝ)
  let Good : ℤ × ℕ → Prop := fun a =>
    Q0 ≤ a.2 ∧ 2 ≤ a.2 ∧ a.1 ≠ 0 ∧
    |x - (a.1 : ℝ) / a.2| ≤ (a.2 : ℝ) ^ (-nu) ∧
    1 ≤ Nat.ceil (Real.log a.2)
  have hex (L : List (ℤ × ℕ)) :
      ∃ a : ℤ × ℕ, Good a ∧ T (L.map wt) < wt a := by
    obtain ⟨p, q, hq0, hq, hlog, hp, happ⟩ :=
      exists_large_log_approximation x nu (max 1 (T (L.map wt))) hx hnu hbad Q0
    have hceil : Real.log q ≤ (Nat.ceil (Real.log q) : ℝ) := Nat.le_ceil _
    have hone : 1 < (Nat.ceil (Real.log q) : ℝ) :=
      lt_of_le_of_lt (le_max_left _ _) (lt_of_lt_of_le hlog hceil)
    have hnat : 1 ≤ Nat.ceil (Real.log q) := by exact_mod_cast le_of_lt hone
    exact ⟨(p, q), ⟨hq0, hq, hp, happ, hnat⟩,
      lt_of_le_of_lt (le_max_right _ _) (lt_of_lt_of_le hlog hceil)⟩
  let next : List (ℤ × ℕ) → ℤ × ℕ := fun L => (hex L).choose
  have hnext (L : List (ℤ × ℕ)) : Good (next L) ∧ T (L.map wt) < wt (next L) :=
    (hex L).choose_spec
  let hist : ℕ → List (ℤ × ℕ) := Nat.rec [] (fun _ L => next L :: L)
  let a : ℕ → ℤ × ℕ := fun n => next (hist n)
  have hhist (n : ℕ) : hist n = (List.range n).reverse.map a := by
    induction n with
    | zero => rfl
    | succ n ih =>
      change a n :: hist n = (List.range (n + 1)).reverse.map a
      rw [ih]
      simp [List.range_succ, List.reverse_append]
  refine ⟨fun n => (a n).1, fun n => (a n).2, fun n => ?_⟩
  have hgood : Good (a n) := (hnext (hist n)).1
  refine ⟨hgood.1, hgood.2.1, hgood.2.2.1, hgood.2.2.2.1,
    hgood.2.2.2.2, ?_⟩
  have hbound := (hnext (hist n)).2
  have hmap : (hist n).map wt = (List.range n).reverse.map (wt ∘ a) := by
    rw [hhist, List.map_map]
  rw [hmap] at hbound
  exact hbound

/-- The integer logarithmic weights retain the usual unit rounding error. -/
theorem logarithmic_weight_bounds (q : ℕ) (hq : 1 ≤ q) :
    Real.log q ≤ (Nat.ceil (Real.log q) : ℝ) ∧
      (Nat.ceil (Real.log q) : ℝ) < Real.log q + 1 := by
  exact ⟨Nat.le_ceil _, Nat.ceil_lt_add_one (Real.log_nonneg (by exact_mod_cast hq))⟩

/-- Express the error of an arbitrary real target at its integer log weight. -/
theorem approximation_error_at_logarithmic_weight
    (x nu : ℝ) (hnu : 0 < nu) (p : ℤ) (q : ℕ) (hq : 1 ≤ q)
    (herror : |x - (p : ℝ) / q| ≤ (q : ℝ) ^ (-nu)) :
    |x - (p : ℝ) / q| ≤
      Real.exp (nu - nu * (Nat.ceil (Real.log q) : ℝ)) := by
  have hqpos : (0 : ℝ) < q := by exact_mod_cast (by omega : 0 < q)
  have hw := (logarithmic_weight_bounds q hq).2
  calc
    _ ≤ (q : ℝ) ^ (-nu) := herror
    _ = Real.exp (Real.log q * (-nu)) := Real.rpow_def_of_pos hqpos _
    _ ≤ _ := Real.exp_le_exp.mpr (by nlinarith)

end QuadraticPi


==> anc/lean/QuadraticPi/CanonicalComponentQuotient.lean <==
import QuadraticPi.UniqueComponentSupport

/-!
The component local ring is the actual quotient of the ambient point
localization by the localized component ideal. Standard quotient and
localization results supply its domain/local structure and the exact
quotient map, leaving only the formal-chart data to identify.
-/
set_option autoImplicit false
set_option maxHeartbeats 800000
noncomputable section
namespace QuadraticPi.CanonicalComponentQuotient
open Module MvPowerSeries LocalSliceIsolation AffineSliceIsolation
open FormalComponentIsolation FormalSliceNormalJacobian UniqueComponentSupport
open OAI.PiExponent.NormalBasisRigidity OAI.PiExponent.CommutingTaylor
open scoped BigOperators

section Quotient
variable {σ : Type} {K : Type} [Field K]

abbrev ComponentLocalRing (a : σ → K) (P : Ideal (MvPolynomial σ K)) :=
  PointLocalization a ⧸ localizedIdeal a P

def componentQuotient (a : σ → K) (P : Ideal (MvPolynomial σ K)) :
    PointLocalization a →+* ComponentLocalRing a P := Ideal.Quotient.mk _

theorem localizedComponent_isPrime (a : σ → K) (P : Ideal (MvPolynomial σ K))
    (hP : P.IsPrime) (hPpoint : P ≤ OAI.PiExponent.WeightedBezout.pointIdeal a) :
    (localizedIdeal a P).IsPrime := by
  let : P.IsPrime := hP
  exact Ideal.isPrime_map_of_isLocalizationAtPrime _ hPpoint

theorem componentQuotient_surjective (a : σ → K) (P : Ideal (MvPolynomial σ K)) :
    Function.Surjective (componentQuotient a P) := Ideal.Quotient.mk_surjective

theorem componentQuotient_ker (a : σ → K) (P : Ideal (MvPolynomial σ K)) :
    RingHom.ker (componentQuotient a P) = localizedIdeal a P := Ideal.mk_ker

theorem componentQuotient_comp_algebraMap (a : σ → K) (P : Ideal (MvPolynomial σ K)) :
    (componentQuotient a P).comp (algebraMap (MvPolynomial σ K) (PointLocalization a)) =
      algebraMap (MvPolynomial σ K) (ComponentLocalRing a P) := rfl

theorem componentLocalRing_isDomain (a : σ → K) (P : Ideal (MvPolynomial σ K))
    (hP : P.IsPrime) (hPpoint : P ≤ OAI.PiExponent.WeightedBezout.pointIdeal a) :
    IsDomain (ComponentLocalRing a P) := by
  let : (localizedIdeal a P).IsPrime := localizedComponent_isPrime a P hP hPpoint
  exact inferInstance

theorem componentLocalRing_isLocal (a : σ → K) (P : Ideal (MvPolynomial σ K))
    (hP : P.IsPrime) (hPpoint : P ≤ OAI.PiExponent.WeightedBezout.pointIdeal a) :
    IsLocalRing (ComponentLocalRing a P) := by
  let : IsDomain (ComponentLocalRing a P) := componentLocalRing_isDomain a P hP hPpoint
  exact IsLocalRing.of_surjective' (componentQuotient a P) (componentQuotient_surjective a P)

end Quotient
section Chart
variable {m k : ℕ} {K R A : Type} [Field K] [CommRing R] [CommRing A]
variable [Algebra K R] [Algebra K A]

set_option maxHeartbeats 20000 in
theorem componentSlice_isolation_of_canonical_chart (r : R →ₐ[K] A)
    (t : A →ₐ[K] MvPowerSeries (Fin m) K) (ambient : (Fin k ⊕ Fin m) → R)
    (T : Submodule K ((Fin k ⊕ Fin m) → K))
    (hA : IsNormalBasis (K := K) (fun i => T.mkQ (coordinateNormals i)) Finset.univ)
    (B : Basis (Fin m) K T)
    (hTangent : ∀ s a, coeff (Finsupp.single a 1) (t (r (ambient s))) = (B a : (Fin k ⊕ Fin m) → K) s)
    (P : Ideal (MvPolynomial (Fin k ⊕ Fin m) K))
    (theta : ComponentLocalRing (sourcePoint r t ambient) P →+* MvPowerSeries (Fin m) K)
    (hFaithful : letI := RingHom.toAlgebra (R := ComponentLocalRing (sourcePoint r t ambient) P) (S := MvPowerSeries (Fin m) K) theta;
      Module.FaithfullyFlat (ComponentLocalRing (sourcePoint r t ambient) P) (MvPowerSeries (Fin m) K))
    (hP : P.IsPrime)
    (hPpoint : P ≤ OAI.PiExponent.WeightedBezout.pointIdeal (sourcePoint r t ambient))
    (hChart : ∀ f : MvPolynomial (Fin k ⊕ Fin m) K,
      theta (algebraMap (MvPolynomial (Fin k ⊕ Fin m) K) (ComponentLocalRing (sourcePoint r t ambient) P) f) =
      t (r (MvPolynomial.aeval ambient f))) :
    IsLocallyIsolated (sourcePoint r t ambient)
      (P ⊔ frozenIdeal (fun i => sourcePoint r t ambient (Sum.inr i))) := by
  letI := RingHom.toAlgebra (R := ComponentLocalRing (sourcePoint r t ambient) P) (S := MvPowerSeries (Fin m) K) theta
  letI : Module.FaithfullyFlat (ComponentLocalRing (sourcePoint r t ambient) P) (MvPowerSeries (Fin m) K) :=
    hFaithful
  let : IsLocalRing (ComponentLocalRing (sourcePoint r t ambient) P) :=
    componentLocalRing_isLocal (sourcePoint r t ambient) P hP hPpoint
  with_reducible_and_instances
    apply componentSlice_isolation_of_faithful_chart
      (Q := ComponentLocalRing (sourcePoint r t ambient) P) r t ambient T hA B hTangent P
      (componentQuotient (sourcePoint r t ambient) P) (componentQuotient_surjective (sourcePoint r t ambient) P) (componentQuotient_ker (sourcePoint r t ambient) P)
  exact RingHom.ext fun f => hChart f

end Chart
section Endpoint
variable {m k : ℕ} {K R A : Type} [Field K] [CommRing R] [CommRing A]
variable [Algebra ℚ K] [Algebra K R] [Algebra ℚ R] [IsScalarTower ℚ K R]
variable [Algebra K A] [Algebra ℚ A] [IsScalarTower ℚ K A]
set_option maxHeartbeats 20000 in
theorem polynomial_multiplicity_of_canonical_component_chart [Infinite K] {J : Type*}
    (D : Fin k → Derivation K R R) (r : R →ₐ[K] A)
    (t : A →ₐ[K] MvPowerSeries (Fin m) K) (ambient : (Fin k ⊕ Fin m) → R)
    (T : Submodule K ((Fin k ⊕ Fin m) → K)) (v : Fin k → ((Fin k ⊕ Fin m) → K))
    (hA : IsNormalBasis (K := K) (fun i => T.mkQ (coordinateNormals i)) Finset.univ)
    (hB : IsNormalBasis (K := K) (fun i => T.mkQ (v i)) Finset.univ)
    (B : Basis (Fin m) K T)
    (hTangent : ∀ s a, coeff (Finsupp.single a 1) (t (r (ambient s))) = (B a : (Fin k ⊕ Fin m) → K) s)
    (hFrame : ∀ s j, constantCoeff (t (r (D j (ambient s)))) = v j s)
    (f : J → MvPolynomial (Fin k ⊕ Fin m) K)
    (rho : (Fin k ⊕ Fin m) → ℚ) (kappa : Fin k → ℝ) (epsilon N : ℝ)
    (hrho : ∀ i, 0 < rho i) (hkappa : ∀ i, 0 < kappa i)
    (hepsilon : 0 < epsilon) (hN : 0 < N)
    (hdegree : ∀ j, ∀ e ∈ (f j).support,
      (∑ i ∈ e.support, (e i : ℝ) * (rho i : ℝ)) ≤ N)
    (P : Ideal (MvPolynomial (Fin k ⊕ Fin m) K))
    (theta : ComponentLocalRing (sourcePoint r t ambient) P →+* MvPowerSeries (Fin m) K)
    (hFaithful : letI := RingHom.toAlgebra (R := ComponentLocalRing (sourcePoint r t ambient) P) (S := MvPowerSeries (Fin m) K) theta;
      Module.FaithfullyFlat (ComponentLocalRing (sourcePoint r t ambient) P) (MvPowerSeries (Fin m) K))
    (hP : P ∈ (Ideal.span (Set.range f)).minimalPrimes)
    (hPpoint : P ≤ OAI.PiExponent.WeightedBezout.pointIdeal (sourcePoint r t ambient))
    (hUnique : ∀ J ∈ (Ideal.span (Set.range f)).minimalPrimes,
      J ≤ OAI.PiExponent.WeightedBezout.pointIdeal (sourcePoint r t ambient) → J = P)
    (hChart : ∀ f : MvPolynomial (Fin k ⊕ Fin m) K,
      theta (algebraMap (MvPolynomial (Fin k ⊕ Fin m) K) (ComponentLocalRing (sourcePoint r t ambient) P) f) =
      t (r (MvPolynomial.aeval ambient f)))
    (hvanish : ∀ j, ∀ b : Fin k →₀ ℕ,
      (∑ i, kappa i * (b i : ℝ)) < epsilon * N →
      r (mixedIter k (fun i => (D i).restrictScalars ℚ) b (MvPolynomial.aeval ambient (f j))) = 0) :
    (∏ i, (rho (Sum.inl i) : ℝ)) ≤ (k.factorial : ℝ) * (∏ i, kappa i) / epsilon ^ k := by
  letI := RingHom.toAlgebra (R := ComponentLocalRing (sourcePoint r t ambient) P) (S := MvPowerSeries (Fin m) K) theta
  letI : Module.FaithfullyFlat (ComponentLocalRing (sourcePoint r t ambient) P) (MvPowerSeries (Fin m) K) :=
    hFaithful
  let : IsLocalRing (ComponentLocalRing (sourcePoint r t ambient) P) :=
    componentLocalRing_isLocal (sourcePoint r t ambient) P hP.isPrime hPpoint
  with_reducible_and_instances
    apply polynomial_multiplicity_of_unique_component_chart
      (Q := ComponentLocalRing (sourcePoint r t ambient) P) D r t ambient T v hA hB B hTangent hFrame
      f rho kappa epsilon N hrho hkappa hepsilon hN hdegree P hP hPpoint hUnique
      (componentQuotient (sourcePoint r t ambient) P) (componentQuotient_surjective (sourcePoint r t ambient) P) (componentQuotient_ker (sourcePoint r t ambient) P) _ hvanish
  exact RingHom.ext fun f => hChart f

end Endpoint
end QuadraticPi.CanonicalComponentQuotient


==> anc/lean/QuadraticPi/CircularQuadraticLogField.lean <==
import QuadraticPi.AlgebraicLogField
import Mathlib.Analysis.SpecialFunctions.Sqrt

/-! # The imaginary quadratic field for normalized circular logarithms

The field is the actual simple extension generated by `sqrt(d) * I`. Its
number-field structure is available for every rational parameter, while the
nonzero-generator and two-root statements use the intended positive range.
-/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.CircularQuadraticLogField

def generator (d : ℚ) : ℂ := (Real.sqrt (d : ℝ) : ℂ) * Complex.I

abbrev FieldOf (d : ℚ) := ↥(IntermediateField.adjoin ℚ ({generator d} : Set ℂ))

theorem generator_sq_of_nonneg (d : ℚ) (hd : 0 ≤ d) :
    generator d ^ 2 = -(d : ℂ) := by
  rw [generator, mul_pow, Complex.I_sq, ← Complex.ofReal_pow,
    Real.sq_sqrt (by exact_mod_cast hd : (0 : ℝ) ≤ d)]
  simp

theorem generator_sq (d : ℚ) (hd : 0 < d) :
    generator d ^ 2 = -(d : ℂ) :=
  generator_sq_of_nonneg d hd.le

theorem generator_isAlgebraic (d : ℚ) : IsAlgebraic ℚ (generator d) := by
  by_cases hd : 0 ≤ d
  · apply IsAlgebraic.of_pow (n := 2) (by decide)
    rw [generator_sq_of_nonneg d hd]
    exact ((isIntegral_algebraMap (R := ℚ) (A := ℂ) (x := d)).neg).isAlgebraic
  · have hd' : (d : ℝ) ≤ 0 := by exact_mod_cast (le_of_not_ge hd)
    simp only [generator, Real.sqrt_eq_zero_of_nonpos hd', Complex.ofReal_zero,
      zero_mul]
    exact (isIntegral_zero : IsIntegral ℚ (0 : ℂ)).isAlgebraic

instance fieldOf_numberField (d : ℚ) : NumberField (FieldOf d) := by
  let := IntermediateField.adjoin.finiteDimensional (generator_isAlgebraic d).isIntegral
  exact NumberField.of_module_finite ℚ (FieldOf d)

def delta (d : ℚ) : FieldOf d := IntermediateField.AdjoinSimple.gen ℚ (generator d)

def argument (d r : ℚ) : FieldOf d :=
  (1 + (r : FieldOf d) * delta d) / (1 - (r : FieldOf d) * delta d)

/-- The distinguished embedding is the inclusion of the actual simple field. -/
def embedding (d : ℚ) : FieldOf d →+* ℂ :=
  (IntermediateField.adjoin ℚ ({generator d} : Set ℂ)).subtype

@[simp] theorem embedding_delta_eq (d : ℚ) :
    embedding d (delta d) = generator d := rfl

theorem delta_sq (d : ℚ) (hd : 0 < d) :
    delta d ^ 2 = -(d : FieldOf d) := by
  apply Subtype.ext
  change generator d ^ 2 = -(d : ℂ)
  exact generator_sq d hd

theorem generator_ne_zero (d : ℚ) (hd : 0 < d) : generator d ≠ 0 := by
  apply mul_ne_zero
  · exact_mod_cast (Real.sqrt_pos.mpr (by exact_mod_cast hd : (0 : ℝ) < d)).ne'
  · exact Complex.I_ne_zero

theorem delta_ne_zero (d : ℚ) (hd : 0 < d) : delta d ≠ 0 := by
  intro hz
  have h := congrArg Subtype.val hz
  change generator d = 0 at h
  exact generator_ne_zero d hd h

/-- Every complex embedding sends the quadratic generator to one of its two roots. -/
theorem embedding_delta (d : ℚ) (hd : 0 < d) (σ : FieldOf d →+* ℂ) :
    σ (delta d) = generator d ∨ σ (delta d) = -generator d := by
  apply sq_eq_sq_iff_eq_or_eq_neg.mp
  rw [← map_pow, delta_sq d hd, map_neg, map_ratCast]
  exact (generator_sq d hd).symm

end QuadraticPi.CircularQuadraticLogField


==> anc/lean/QuadraticPi/CircularQuadraticLogarithmTheorem.lean <==
import QuadraticPi.CircularQuadraticLogField
import QuadraticPi.RationalArctangentTheorem
import QuadraticPi.ScalarMatchingLinearCombination
import Mathlib.Data.Finset.Option

/-!
# Circular quadratic values, periods, and rational linear closure

For positive rational `d`, `value d r` is the continuous real branch
`f_{-d}(r) = 2*arctan(sqrt(d)*r)/sqrt(d)`, with no restriction on rational r.
The common scalar in the actual field Q(i*sqrt(d)) is i*sqrt(d). Both signs
of that scalar satisfy the exact exponential identities, including for the
additional real period pi/sqrt(d). Sums use these actual branch values; no
principal-logarithm addition rule is used.
-/
set_option autoImplicit false
noncomputable section
open scoped BigOperators
namespace QuadraticPi
namespace CircularQuadraticLogarithm
open CircularQuadraticLogField

def value (d r : ℚ) : ℝ :=
  2 * Real.arctan (Real.sqrt (d : ℝ)*(r : ℝ)) / Real.sqrt (d : ℝ)

def period (d : ℚ) : ℝ := Real.pi / Real.sqrt (d : ℝ)

theorem exp_generator_value (d r : ℚ) (hd : 0 < d) :
    Complex.exp (generator d * (value d r : ℂ)) =
      (1+(r : ℂ)*generator d)/(1-(r : ℂ)*generator d) := by
  have hs : (Real.sqrt (d : ℝ) : ℂ) ≠ 0 := by
    exact_mod_cast (Real.sqrt_pos.mpr (by exact_mod_cast hd)).ne'
  have he : generator d * (value d r : ℂ) =
      (2*Complex.I)*(Real.arctan (Real.sqrt (d : ℝ)*(r : ℝ)) : ℂ) := by
    simp only [generator, value, Complex.ofReal_div, Complex.ofReal_mul, Complex.ofReal_ofNat]
    field_simp
  rw [he, RationalArctangent.exp_two_I_arctan]
  simp only [generator, Complex.ofReal_mul, Complex.ofReal_ratCast]
  congr 2 <;> ring

theorem all_embeddings_match (d : ℚ) (hd : 0 < d) (r : ℚ)
    (σ : FieldOf d →+* ℂ) :
    Complex.exp (σ (delta d)*(value d r : ℂ)) = σ (argument d r) := by
  simp only [argument, map_div₀, map_add, map_sub, map_one, map_mul, map_ratCast]
  rcases embedding_delta d hd σ with h | h
  · rw [h]
    exact exp_generator_value d r hd
  · rw [h, neg_mul, Complex.exp_neg, exp_generator_value d r hd, inv_div]
    simp only [mul_neg, sub_eq_add_neg, neg_neg]

theorem exp_generator_period (d : ℚ) (hd : 0 < d) :
    Complex.exp (generator d * (period d : ℂ)) = -1 := by
  have hs : (Real.sqrt (d : ℝ) : ℂ) ≠ 0 := by
    exact_mod_cast (Real.sqrt_pos.mpr (by exact_mod_cast hd)).ne'
  have he : generator d * (period d : ℂ) = (Real.pi : ℂ)*Complex.I := by
    simp only [generator, period, Complex.ofReal_div]
    field_simp
  rw [he, Complex.exp_pi_mul_I]

theorem all_embeddings_match_period (d : ℚ) (hd : 0 < d)
    (σ : FieldOf d →+* ℂ) :
    Complex.exp (σ (delta d)*(period d : ℂ)) = σ (-1) := by
  simp only [map_neg, map_one]
  rcases embedding_delta d hd σ with h | h
  · rw [h]
    exact exp_generator_period d hd
  · rw [h, neg_mul, Complex.exp_neg, exp_generator_period d hd]
    norm_num

@[simp] theorem value_zero (d : ℚ) : value d 0 = 0 := by simp [value]

theorem value_ne_zero (d r : ℚ) (hd : 0 < d) (hr : r ≠ 0) : value d r ≠ 0 := by
  have hs : Real.sqrt (d : ℝ) ≠ 0 := (Real.sqrt_pos.mpr (by exact_mod_cast hd)).ne'
  have hrR : (r : ℝ) ≠ 0 := by exact_mod_cast hr
  have ht : Real.arctan (Real.sqrt (d : ℝ)*(r : ℝ)) ≠ 0 :=
    mt Real.arctan_eq_zero_iff.mp (mul_ne_zero hs hrR)
  exact div_ne_zero (mul_ne_zero (by norm_num) ht) hs

theorem period_ne_zero (d : ℚ) (hd : 0 < d) : period d ≠ 0 :=
  div_ne_zero Real.pi_pos.ne' (Real.sqrt_pos.mpr (by exact_mod_cast hd)).ne'

end CircularQuadraticLogarithm

theorem circularQuadraticLogarithm_eventualLowerBound (d r : ℚ) (hd : 0 < d) (hr : r ≠ 0) :
    EventualLowerBound (CircularQuadraticLogarithm.value d r) :=
  scalarMatchingLogarithm_eventualLowerBound (CircularQuadraticLogField.argument d r)
    (CircularQuadraticLogField.delta d) (CircularQuadraticLogField.delta_ne_zero d hd)
    _ (CircularQuadraticLogarithm.value_ne_zero d r hd hr)
    (CircularQuadraticLogarithm.all_embeddings_match d hd r)

theorem circularQuadraticLogarithm_irrationalityExponent_eq_two (d r : ℚ)
    (hd : 0 < d) (hr : r ≠ 0) :
    irrationalityExponent (CircularQuadraticLogarithm.value d r) = 2 :=
  irrationalityExponent_eq_two_of_eventualLowerBound
    (circularQuadraticLogarithm_eventualLowerBound d r hd hr)

theorem rationalNormalizedPi_eventualLowerBound (d : ℚ) (hd : 0 < d) :
    EventualLowerBound (Real.pi/Real.sqrt (d : ℝ)) :=
  scalarMatchingLogarithm_eventualLowerBound (-1 : CircularQuadraticLogField.FieldOf d)
    (CircularQuadraticLogField.delta d) (CircularQuadraticLogField.delta_ne_zero d hd)
    _ (CircularQuadraticLogarithm.period_ne_zero d hd)
    (CircularQuadraticLogarithm.all_embeddings_match_period d hd)

theorem rationalNormalizedPi_irrationalityExponent_eq_two (d : ℚ) (hd : 0 < d) :
    irrationalityExponent (Real.pi/Real.sqrt (d : ℝ)) = 2 :=
  irrationalityExponent_eq_two_of_eventualLowerBound (rationalNormalizedPi_eventualLowerBound d hd)

/-- Rational linear closure of the circular branch together with its real period.
The only nonvanishing premise is on the final real sum. -/
theorem circularQuadraticLogarithm_rational_sum_eventualLowerBound
    {ι : Type*} (s : Finset ι) (d : ℚ) (hd : 0 < d) (q0 : ℚ) (q r : ι → ℚ)
    (hne : (q0 : ℝ)*CircularQuadraticLogarithm.period d +
      (∑ i ∈ s, (q i : ℝ)*CircularQuadraticLogarithm.value d (r i)) ≠ 0) :
    EventualLowerBound ((q0 : ℝ)*CircularQuadraticLogarithm.period d +
      ∑ i ∈ s, (q i : ℝ)*CircularQuadraticLogarithm.value d (r i)) := by
  classical
  let t : Finset (Option ι) := insert none (s.map Function.Embedding.some)
  let Q : Option ι → ℚ := fun i => match i with
    | none => q0
    | some j => q j
  let X : Option ι → ℝ := fun i => match i with
    | none => CircularQuadraticLogarithm.period d
    | some j => CircularQuadraticLogarithm.value d (r j)
  let A : Option ι → CircularQuadraticLogField.FieldOf d := fun i => match i with
    | none => -1
    | some j => CircularQuadraticLogField.argument d (r j)
  have hmatch : ∀ i ∈ t, ∀ σ : CircularQuadraticLogField.FieldOf d →+* ℂ,
      Complex.exp (σ (CircularQuadraticLogField.delta d)*(X i : ℂ)) = σ (A i) := by
    intro i _hi σ
    cases i with
    | none => exact CircularQuadraticLogarithm.all_embeddings_match_period d hd σ
    | some j => exact CircularQuadraticLogarithm.all_embeddings_match d hd (r j) σ
  have he : (∑ i ∈ t, (Q i : ℝ)*X i) =
      (q0 : ℝ)*CircularQuadraticLogarithm.period d +
        ∑ i ∈ s, (q i : ℝ)*CircularQuadraticLogarithm.value d (r i) := by
    simp [t, Q, X, Finset.sum_map]
  rw [← he]
  exact scalarMatching_rational_sum_eventualLowerBound t Q X A
    (CircularQuadraticLogField.delta d) (CircularQuadraticLogField.delta_ne_zero d hd)
    hmatch (by rwa [he])

theorem circularQuadraticLogarithm_rational_sum_irrationalityExponent_eq_two
    {ι : Type*} (s : Finset ι) (d : ℚ) (hd : 0 < d) (q0 : ℚ) (q r : ι → ℚ)
    (hne : (q0 : ℝ)*CircularQuadraticLogarithm.period d +
      (∑ i ∈ s, (q i : ℝ)*CircularQuadraticLogarithm.value d (r i)) ≠ 0) :
    irrationalityExponent ((q0 : ℝ)*CircularQuadraticLogarithm.period d +
      ∑ i ∈ s, (q i : ℝ)*CircularQuadraticLogarithm.value d (r i)) = 2 :=
  irrationalityExponent_eq_two_of_eventualLowerBound
    (circularQuadraticLogarithm_rational_sum_eventualLowerBound s d hd q0 q r hne)

end QuadraticPi


==> anc/lean/QuadraticPi/CircularRealLogRatioIrrationalityReduction.lean <==
import QuadraticPi.CircularRealLogRatioTheorem

/-! Elementary irrationality reductions for the mixed circular/real quotients.
The power-transcendence statement is an explicit argument, with its separate proof obligation retained. These reductions do not prove that statement. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.CircularRealLogRatioIrrationalityReduction
open CircularQuadraticLogField CircularQuadraticLogarithm CircularRealLogRatio

/-- The precise rational-base, real-logarithm instance of Gel'fond--Schneider
needed here. Its formal proof is a separate obligation. -/
def AlgebraicPowerTranscendence : Prop :=
  ∀ a : ℚ, 0 < a → a ≠ 1 → ∀ z : ℂ,
    IsAlgebraic ℚ z → (∀ q : ℚ, z ≠ (q : ℂ)) →
      Transcendental ℚ (Complex.exp (z * (Real.log (a : ℝ) : ℂ)))

/-- A weaker sufficient input restricted to nonzero rational multiples of
the actual imaginary quadratic generator. This is not asserted as a theorem. -/
def CircularPowerObstruction : Prop :=
  ∀ d a k : ℚ, 0 < d → 0 < a → a ≠ 1 → k ≠ 0 →
    Transcendental ℚ
      (Complex.exp (((k : ℂ) * generator d) * (Real.log (a : ℝ) : ℂ)))

theorem scaled_generator_isAlgebraic (d k : ℚ) :
    IsAlgebraic ℚ ((k : ℂ) * generator d) := by
  have hk : IsIntegral ℚ (k : ℂ) := isIntegral_algebraMap
  exact (hk.mul (generator_isAlgebraic d).isIntegral).isAlgebraic

theorem scaled_generator_nonrational (d k : ℚ) (hd : 0 < d) (hk : k ≠ 0) :
    ∀ q : ℚ, (k : ℂ) * generator d ≠ (q : ℂ) := by
  intro q he
  apply scaled_delta_nonrational d k hd hk q
  apply (embedding d).injective
  simpa only [map_mul, map_ratCast, embedding_delta_eq] using he

theorem circular_power_obstruction_of_algebraic_power_transcendence
    (hpower : AlgebraicPowerTranscendence) : CircularPowerObstruction := by
  intro d a k hd ha ha1 hk
  exact hpower a ha ha1 _ (scaled_generator_isAlgebraic d k)
    (scaled_generator_nonrational d k hd hk)

theorem normalizedPiLogRatio_irrational_of_circular_power_obstruction
    (hpower : CircularPowerObstruction)
    (d a : ℚ) (hd : 0 < d) (ha : 0 < a) (ha1 : a ≠ 1) :
    Irrational (Real.pi / (Real.sqrt (d : ℝ) * Real.log (a : ℝ))) := by
  have hlog := log_positive_rational_ne_zero a ha ha1
  have hx : period d / Real.log (a : ℝ) ≠ 0 :=
    div_ne_zero (period_ne_zero d hd) hlog
  suffices Irrational (period d / Real.log (a : ℝ)) by
    simpa only [period, div_div] using this
  rintro ⟨k, hk⟩
  have hk0 : k ≠ 0 := by
    intro hz
    apply hx
    simpa only [hz, Rat.cast_zero] using hk.symm
  have hrel : (k : ℝ) * Real.log (a : ℝ) = period d := by
    rw [hk]
    exact div_mul_cancel₀ _ hlog
  have hrelC : (k : ℂ) * (Real.log (a : ℝ) : ℂ) = (period d : ℂ) := by
    rw [← Complex.ofReal_ratCast, ← Complex.ofReal_mul, hrel]
  have he : ((k : ℂ) * generator d) * (Real.log (a : ℝ) : ℂ) =
      generator d * (period d : ℂ) := by
    calc
      _ = generator d * ((k : ℂ) * (Real.log (a : ℝ) : ℂ)) := by ring
      _ = _ := by rw [hrelC]
  have ht := hpower d a k hd ha ha1 hk0
  apply ht
  rw [he, exp_generator_period d hd]
  exact (isIntegral_one : IsIntegral ℚ (1 : ℂ)).neg.isAlgebraic

theorem arctangentRealLogRatio_irrational_of_circular_power_obstruction
    (hpower : CircularPowerObstruction)
    (r a : ℚ) (hr : r ≠ 0) (ha : 0 < a) (ha1 : a ≠ 1) :
    Irrational (Real.arctan (r : ℝ) / Real.log (a : ℝ)) := by
  have hlog := log_positive_rational_ne_zero a ha ha1
  have hatan : Real.arctan (r : ℝ) ≠ 0 := by
    intro hz
    have hzero := Real.arctan_eq_zero_iff.mp hz
    exact hr (by exact_mod_cast hzero)
  have hx := div_ne_zero hatan hlog
  rintro ⟨k, hk⟩
  have hk0 : k ≠ 0 := by
    intro hz
    apply hx
    simpa only [hz, Rat.cast_zero] using hk.symm
  have hrel : (k : ℝ) * Real.log (a : ℝ) = Real.arctan (r : ℝ) := by
    rw [hk]
    exact div_mul_cancel₀ _ hlog
  have hrelC : (k : ℂ) * (Real.log (a : ℝ) : ℂ) = (Real.arctan (r : ℝ) : ℂ) := by
    rw [← Complex.ofReal_ratCast, ← Complex.ofReal_mul, hrel]
  have hvalue : value 1 r = 2 * Real.arctan (r : ℝ) := by
    simp only [value, Rat.cast_one, Real.sqrt_one, one_mul, div_one]
  have he : (((2*k : ℚ) : ℂ) * generator 1) * (Real.log (a : ℝ) : ℂ) =
      generator 1 * (value 1 r : ℂ) := by
    rw [Rat.cast_mul, Rat.cast_ofNat, hvalue, Complex.ofReal_mul, Complex.ofReal_ofNat]
    calc
      _ = (2 : ℂ) * generator 1 * ((k : ℂ) * (Real.log (a : ℝ) : ℂ)) := by ring
      _ = _ := by rw [hrelC]; ring
  have hi : IsIntegral ℚ (argument 1 r) := IsIntegral.of_finite ℚ _
  have hm := IsIntegral.map (A := ℚ) (embedding 1).toRatAlgHom hi
  have harg : IsAlgebraic ℚ
      ((1+(r : ℂ)*generator 1)/(1-(r : ℂ)*generator 1)) := by
    simpa only [argument, RingHom.toRatAlgHom_apply, map_div₀, map_add, map_sub,
      map_one, map_mul, map_ratCast, embedding_delta_eq] using hm.isAlgebraic
  have ht := hpower 1 a (2*k) (by norm_num) ha ha1 (mul_ne_zero (by norm_num) hk0)
  apply ht
  rw [he, exp_generator_value 1 r (by norm_num)]
  exact harg

theorem normalizedPiLogRatio_bounds_of_circular_power_obstruction
    (hpower : CircularPowerObstruction)
    (d a : ℚ) (hd : 0 < d) (ha : 0 < a) (ha1 : a ≠ 1) :
    2 ≤ irrationalityExponent (Real.pi / (Real.sqrt (d : ℝ) * Real.log (a : ℝ))) ∧
      irrationalityExponent (Real.pi / (Real.sqrt (d : ℝ) * Real.log (a : ℝ))) ≤ 3 :=
  normalizedPiLogRatio_irrationalityExponent_bounds d a hd ha ha1
    (normalizedPiLogRatio_irrational_of_circular_power_obstruction hpower d a hd ha ha1)

theorem arctangentRealLogRatio_bounds_of_circular_power_obstruction
    (hpower : CircularPowerObstruction)
    (r a : ℚ) (hr : r ≠ 0) (ha : 0 < a) (ha1 : a ≠ 1) :
    2 ≤ irrationalityExponent (Real.arctan (r : ℝ) / Real.log (a : ℝ)) ∧
      irrationalityExponent (Real.arctan (r : ℝ) / Real.log (a : ℝ)) ≤ 3 :=
  rationalArctangentRealLogRatio_irrationalityExponent_bounds r a ha ha1
    (arctangentRealLogRatio_irrational_of_circular_power_obstruction hpower r a hr ha ha1)

theorem pi_div_log_two_bounds_of_circular_power_obstruction
    (hpower : CircularPowerObstruction) :
    2 ≤ irrationalityExponent (Real.pi / Real.log 2) ∧
      irrationalityExponent (Real.pi / Real.log 2) ≤ 3 := by
  have h := normalizedPiLogRatio_bounds_of_circular_power_obstruction hpower 1 2
    (by norm_num) (by norm_num) (by norm_num)
  simpa using h

end QuadraticPi.CircularRealLogRatioIrrationalityReduction


==> anc/lean/QuadraticPi/CircularRealLogRatioTheorem.lean <==
import QuadraticPi.NormalizedEmbeddingMatchedLogRatioTheorem
import QuadraticPi.CircularQuadraticLogarithmTheorem

/-! Actual imaginary quadratic field and branch specializations of the
normalized two-logarithm endpoint. The remaining irrationality input is
explicit: these declarations do not supply Gel'fond--Schneider. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.CircularRealLogRatio
open CircularQuadraticLogField CircularQuadraticLogarithm
open scoped NumberField

theorem scaled_delta_nonrational (d k : ℚ) (hd : 0 < d) (hk : k ≠ 0) :
    ∀ q : ℚ, (k : FieldOf d) * delta d ≠ (q : FieldOf d) := by
  intro q he
  have h := congrArg (embedding d) he
  simp only [map_mul, map_ratCast, embedding_delta_eq] at h
  have him : (k : ℝ) * Real.sqrt (d : ℝ) = 0 := by
    simpa [generator] using congrArg Complex.im h
  exact (mul_ne_zero (by exact_mod_cast hk)
    (Real.sqrt_pos.mpr (by exact_mod_cast hd)).ne') him

theorem log_positive_rational_ne_zero (a : ℚ) (ha : 0 < a) (ha1 : a ≠ 1) :
    Real.log (a : ℝ) ≠ 0 := by
  intro hz
  have hpos : (0 : ℝ) < a := by exact_mod_cast ha
  have he : (a : ℝ) = 1 := by
    rw [← Real.exp_log hpos, hz, Real.exp_zero]
  exact ha1 (by exact_mod_cast he)

theorem positive_rational_base_not_torsion (d a : ℚ) (ha : 0 < a) (ha1 : a ≠ 1) :
    ¬(∃ n : ℕ, 0 < n ∧ (a : FieldOf d)^n = 1) := by
  rintro ⟨n, hn, hp⟩
  have hpQ : a^n = 1 := by exact_mod_cast hp
  have hpR : (a : ℝ)^n = 1 := by exact_mod_cast hpQ
  have hlog := congrArg Real.log hpR
  rw [Real.log_pow, Real.log_one] at hlog
  have hnR : (n : ℝ) ≠ 0 := by exact_mod_cast hn.ne'
  exact log_positive_rational_ne_zero a ha ha1 ((mul_eq_zero.mp hlog).resolve_left hnR)

theorem matched_circular_real_irrationalityExponent_bounds
    (d : ℚ) (hd : 0 < d) (A : FieldOf d) (u : ℝ)
    (hmatch : ∀ sigma : FieldOf d →+* ℂ,
      Complex.exp (sigma (delta d) * (u : ℂ)) = sigma A)
    (a : ℚ) (ha : 0 < a) (ha1 : a ≠ 1) (k : ℚ) (hk : k ≠ 0)
    (hirr : Irrational (u / ((k : ℝ) * Real.log (a : ℝ)))) :
    2 ≤ irrationalityExponent (u / ((k : ℝ) * Real.log (a : ℝ))) ∧
      irrationalityExponent (u / ((k : ℝ) * Real.log (a : ℝ))) ≤ 3 := by
  classical
  have hlog : Real.log (a : ℝ) ≠ 0 := log_positive_rational_ne_zero a ha ha1
  have hden : (k : ℝ) * Real.log (a : ℝ) ≠ 0 :=
    mul_ne_zero (by exact_mod_cast hk) hlog
  have hcancel : ((u / ((k : ℝ) * Real.log (a : ℝ)) : ℝ) : ℂ) *
      ((k : ℂ) * (Real.log (a : ℝ) : ℂ)) = (u : ℂ) := by
    rw [← Complex.ofReal_ratCast, ← Complex.ofReal_mul, ← Complex.ofReal_mul,
      div_mul_cancel₀ _ hden]
  have hS : (Finset.univ : Finset (FieldOf d →+* ℂ)).Nonempty :=
    ⟨embedding d, Finset.mem_univ _⟩
  have h := normalizedEmbeddingMatchedLogRatio_irrationalityExponent_bounds
    A (a : FieldOf d) ((k : FieldOf d) * delta d)
    (scaled_delta_nonrational d k hd hk)
    (fun hp => positive_rational_base_not_torsion d a ha ha1 hp.2)
    (u / ((k : ℝ) * Real.log (a : ℝ))) hirr Finset.univ hS (by
      intro sigma _
      refine ⟨sigma (delta d) * (u : ℂ), (Real.log (a : ℝ) : ℂ),
        Complex.ofReal_ne_zero.mpr hlog, hmatch sigma, ?_, ?_⟩
      · rw [← Complex.ofReal_exp, Real.exp_log (by exact_mod_cast ha)]
        simp only [map_ratCast, Complex.ofReal_ratCast]
      · rw [map_mul, map_ratCast]
        calc
          _ = sigma (delta d) *
              (((u / ((k : ℝ) * Real.log (a : ℝ)) : ℝ) : ℂ) *
                ((k : ℂ) * (Real.log (a : ℝ) : ℂ))) := by ring
          _ = sigma (delta d) * (u : ℂ) := by rw [hcancel])
  have hdegree : TwoLogComplexPartialComparison.degreeRatio
      (Finset.univ : Finset (FieldOf d →+* ℂ)) = 1 := by
    simp only [TwoLogComplexPartialComparison.degreeRatio, Finset.card_univ,
      NumberField.Embeddings.card]
    exact div_self (by exact_mod_cast (Module.finrank_pos : 0 < Module.finrank ℚ (FieldOf d)).ne')
  simpa only [hdegree, mul_one] using h

theorem normalizedPiLogRatio_irrationalityExponent_bounds
    (d a : ℚ) (hd : 0 < d) (ha : 0 < a) (ha1 : a ≠ 1)
    (hirr : Irrational (Real.pi / (Real.sqrt (d : ℝ) * Real.log (a : ℝ)))) :
    2 ≤ irrationalityExponent (Real.pi / (Real.sqrt (d : ℝ) * Real.log (a : ℝ))) ∧
      irrationalityExponent (Real.pi / (Real.sqrt (d : ℝ) * Real.log (a : ℝ))) ≤ 3 := by
  have h := matched_circular_real_irrationalityExponent_bounds d hd (-1) (period d)
    (all_embeddings_match_period d hd) a ha ha1 1 (by norm_num)
    (by simpa only [Rat.cast_one, one_mul, period, div_div] using hirr)
  simpa only [Rat.cast_one, one_mul, period, div_div] using h

theorem rationalArctangentRealLogRatio_irrationalityExponent_bounds
    (r a : ℚ) (ha : 0 < a) (ha1 : a ≠ 1)
    (hirr : Irrational (Real.arctan (r : ℝ) / Real.log (a : ℝ))) :
    2 ≤ irrationalityExponent (Real.arctan (r : ℝ) / Real.log (a : ℝ)) ∧
      irrationalityExponent (Real.arctan (r : ℝ) / Real.log (a : ℝ)) ≤ 3 := by
  have he : value 1 r / ((2 : ℝ) * Real.log (a : ℝ)) =
      Real.arctan (r : ℝ) / Real.log (a : ℝ) := by
    simp only [value, Rat.cast_one, Real.sqrt_one, one_mul, div_one]
    exact mul_div_mul_left _ _ (by norm_num : (2 : ℝ) ≠ 0)
  have h := matched_circular_real_irrationalityExponent_bounds 1 (by norm_num)
    (argument 1 r) (value 1 r) (all_embeddings_match 1 (by norm_num) r)
    a ha ha1 2 (by norm_num) (by simpa only [Rat.cast_ofNat, he] using hirr)
  simpa only [Rat.cast_ofNat, he] using h

theorem pi_div_log_two_irrationalityExponent_bounds
    (hirr : Irrational (Real.pi / Real.log 2)) :
    2 ≤ irrationalityExponent (Real.pi / Real.log 2) ∧
      irrationalityExponent (Real.pi / Real.log 2) ≤ 3 := by
  have h := normalizedPiLogRatio_irrationalityExponent_bounds 1 2
    (by norm_num) (by norm_num) (by norm_num) (by simpa using hirr)
  simpa using h

end QuadraticPi.CircularRealLogRatio


==> anc/lean/QuadraticPi/CircularRealLogRatioUnconditional.lean <==
import QuadraticPi.RationalBaseAlgebraicPowerTranscendence

/-! Unconditional mixed circular/real logarithm endpoints. The previously
explicit power premise is supplied by an actual proved theorem; it is not
added as an axiom or silently dropped from an earlier declaration. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.CircularRealLogRatioUnconditional
open CircularRealLogRatioIrrationalityReduction
open RationalBaseAlgebraicPowerTranscendence

theorem normalizedPiLogRatio_irrational (d a : ℚ)
    (hd : 0 < d) (ha : 0 < a) (ha1 : a ≠ 1) :
    Irrational (Real.pi / (Real.sqrt (d : ℝ) * Real.log (a : ℝ))) :=
  normalizedPiLogRatio_irrational_of_circular_power_obstruction
    circularPowerObstruction d a hd ha ha1

theorem normalizedPiLogRatio_irrationalityExponent_bounds (d a : ℚ)
    (hd : 0 < d) (ha : 0 < a) (ha1 : a ≠ 1) :
    2 ≤ irrationalityExponent (Real.pi / (Real.sqrt (d : ℝ) * Real.log (a : ℝ))) ∧
      irrationalityExponent (Real.pi / (Real.sqrt (d : ℝ) * Real.log (a : ℝ))) ≤ 3 :=
  normalizedPiLogRatio_bounds_of_circular_power_obstruction
    circularPowerObstruction d a hd ha ha1

theorem arctangentRealLogRatio_irrational (r a : ℚ)
    (hr : r ≠ 0) (ha : 0 < a) (ha1 : a ≠ 1) :
    Irrational (Real.arctan (r : ℝ) / Real.log (a : ℝ)) :=
  arctangentRealLogRatio_irrational_of_circular_power_obstruction
    circularPowerObstruction r a hr ha ha1

theorem arctangentRealLogRatio_irrationalityExponent_bounds (r a : ℚ)
    (hr : r ≠ 0) (ha : 0 < a) (ha1 : a ≠ 1) :
    2 ≤ irrationalityExponent (Real.arctan (r : ℝ) / Real.log (a : ℝ)) ∧
      irrationalityExponent (Real.arctan (r : ℝ) / Real.log (a : ℝ)) ≤ 3 :=
  arctangentRealLogRatio_bounds_of_circular_power_obstruction
    circularPowerObstruction r a hr ha ha1

theorem pi_div_log_two_irrationalityExponent_bounds :
    2 ≤ irrationalityExponent (Real.pi / Real.log 2) ∧
      irrationalityExponent (Real.pi / Real.log 2) ≤ 3 :=
  pi_div_log_two_bounds_of_circular_power_obstruction circularPowerObstruction

end QuadraticPi.CircularRealLogRatioUnconditional


==> anc/lean/QuadraticPi/CofinalComparison.lean <==
import OAI.NumberTheory.PiExponent.Approximation.Comparison
import Mathlib.Algebra.Order.Floor.Semiring

/-! A scalar comparison lemma for determinant bounds available at cofinally
many natural cutoffs, while the analytic limits use real cutoffs. -/

namespace QuadraticPi
open Filter Topology

theorem cofinal_determinant_bounds_inconsistent
    (nu theta x ear ean collisionLimit : ℝ)
    (b err collision : ℝ → ℝ)
    (hnu : 1 < nu)
    (hgap : ear + ean < nu * (x - theta) - (1 - theta))
    (hcollision : 1 + ear + ean < collisionLimit)
    (herr : Tendsto err atTop (𝓝 0))
    (hcol : Tendsto collision atTop (𝓝 collisionLimit))
    (hb : ∀ H : ℝ, 0 < H → 0 ≤ b H ∧ b H ≤ theta)
    (hcofinal : ∀ L : ℕ, ∃ H : ℕ, L ≤ H ∧ 0 < H ∧ ∃ value : ℝ,
      -(1 - b H) - ear ≤ value ∧
      value ≤ ean + err H + max (-collision H) (-nu * (x - b H))) : False := by
  have hsum : Tendsto (fun H : ℝ => ear + ean + err H)
      atTop (𝓝 (ear + ean + 0)) := tendsto_const_nhds.add herr
  have hsmall : ∀ᶠ H : ℝ in atTop,
      ear + ean + err H < nu * (x - theta) - (1 - theta) :=
    hsum.eventually (Iio_mem_nhds (by simpa using hgap))
  have hdiff : Tendsto (fun H : ℝ => collision H - (1 + ear + ean + err H))
      atTop (𝓝 (collisionLimit - (1 + ear + ean + 0))) :=
    hcol.sub (tendsto_const_nhds.add herr)
  have hlarge : ∀ᶠ H : ℝ in atTop,
      0 < collision H - (1 + ear + ean + err H) :=
    hdiff.eventually (Ioi_mem_nhds (by linarith))
  obtain ⟨L, hL⟩ := Filter.eventually_atTop.mp (hsmall.and hlarge)
  obtain ⟨H, hLH, hH, value, hlower, hupper⟩ := hcofinal ⌈L⌉₊
  have hLHreal : L ≤ (H : ℝ) := (Nat.le_ceil L).trans (by exact_mod_cast hLH)
  obtain ⟨hs, hc⟩ := hL H hLHreal
  obtain ⟨hb0, hbtheta⟩ := hb H (by exact_mod_cast hH)
  exact OAI.PiExponent.determinant_bounds_inconsistent
    nu theta x (b H) ear ean (err H) (collision H) value
    hnu hb0 hbtheta hs (by linarith) hlower hupper

end QuadraticPi


==> anc/lean/QuadraticPi/CompleteLocalCoordinateEquivalence.lean <==
import QuadraticPi.PolynomialFormalLocalLength
import OAI.NumberTheory.PiExponent.Jets.CotangentGeneration
import Mathlib.RingTheory.AdicCompletion.Functoriality
import Mathlib.RingTheory.Noetherian.Defs
import OAI.NumberTheory.PiExponent.Jets.NormalBasisRigidity

/-!
Construct formal coordinate equivalences from their residue and cotangent
maps. Nakayama and adic completeness give surjectivity; stabilization of
iterated kernels gives injectivity. No formal inverse theorem, actual inverse,
or coordinate equivalence is an input.
-/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.CompleteLocalCoordinateEquivalence
open OAI.PiExponentJets.W24 MvPowerSeries
open scoped BigOperators

theorem injective_of_surjective_ringEnd {R : Type*} [CommRing R] [IsNoetherianRing R]
    (f : R →+* R) (hf : Function.Surjective f) : Function.Injective f := by
  let chain : ℕ →o Submodule R R :=
    { toFun := fun n => (RingHom.ker (f ^ n) : Submodule R R)
      monotone' := monotone_nat_of_le_succ (fun n x hx => by
        change (f ^ (n + 1)) x = 0
        change (f ^ n) x = 0 at hx
        simp only [pow_succ', RingHom.coe_mul, Function.comp_apply, hx, map_zero]) }
  obtain ⟨n, hn⟩ := monotone_stabilizes_iff_noetherian.mpr inferInstance chain
  have hker : ∀ x, f x = 0 → x = 0 := by
    intro x hx
    obtain ⟨y, hy⟩ := hf.iterate n x
    have hy' : (f ^ n) y = x := hy
    have hnext : y ∈ chain (n + 1) := by
      change (f ^ (n + 1)) y = 0
      simp only [pow_succ', RingHom.coe_mul, Function.comp_apply, hy', hx]
    have hprev : y ∈ chain n := by rw [hn (n + 1) (Nat.le_succ n)]; exact hnext
    change (f ^ n) y = 0 at hprev
    exact hy'.symm.trans hprev
  intro x y hxy
  apply sub_eq_zero.mp
  apply hker
  rw [map_sub, hxy, sub_self]

variable {k : ℕ} {K : Type} [Field K]
local notation "Series" => MvPowerSeries (Fin k) K
local notation "MaxIdeal" => IsLocalRing.maximalIdeal Series

theorem varsIdeal_eq_maximalIdeal :
    (Ideal.span (Set.range (X : Fin k → Series))) = MaxIdeal := by
  have h := PolynomialFormalLocalLength.originIdeal_map_eq_maximalIdeal (k := k) (K := K)
  rw [OAI.PiExponent.WeightedBezout.pointIdeal_eq_span, Ideal.map_span, ← Set.range_comp] at h
  simpa [Function.comp_def, MvPowerSeries.algebraMap_apply', MvPolynomial.coe_X] using h

instance formalAdicComplete : IsAdicComplete MaxIdeal Series := by
  rw [← varsIdeal_eq_maximalIdeal]
  infer_instance

theorem maps_maximalIdeal (f : Series →ₐ[K] Series)
    (hres : (constantCoeff : Series →+* K).comp f.toRingHom = constantCoeff) :
    MaxIdeal ≤ (MaxIdeal).comap f := by
  intro x hx
  rw [PolynomialFormalLocalLength.formal_maximalIdeal_eq_constantKernel] at hx ⊢
  change constantCoeff (f x) = 0
  have heq := congrArg (fun g : Series →+* K => g x) hres
  change constantCoeff (f x) = constantCoeff x at heq
  exact heq.trans hx

theorem maximalIdeal_map_eq_of_cotangent (f : Series →ₐ[K] Series)
    (hres : (constantCoeff : Series →+* K).comp f.toRingHom = constantCoeff)
    (hCot : Function.Surjective (Ideal.mapCotangent MaxIdeal MaxIdeal f (maps_maximalIdeal f hres))) :
    (MaxIdeal).map f.toRingHom = MaxIdeal := by
  have hcor := corrections_of_mapCotangent_surjective MaxIdeal MaxIdeal f
    (maps_maximalIdeal f hres) hCot
  have happrox : MaxIdeal ≤ (MaxIdeal).map f.toRingHom ⊔ MaxIdeal ^ 2 := by
    intro y hy
    obtain ⟨x, hx, herr⟩ := hcor y hy
    have hfx : f x ∈ (MaxIdeal).map f.toRingHom := Ideal.mem_map_of_mem _ hx
    have h1 : y - f x ∈ (MaxIdeal).map f.toRingHom ⊔ MaxIdeal ^ 2 :=
      (show MaxIdeal ^ 2 ≤ (MaxIdeal).map f.toRingHom ⊔ MaxIdeal ^ 2 from le_sup_right) herr
    have h2 : f x ∈ (MaxIdeal).map f.toRingHom ⊔ MaxIdeal ^ 2 :=
      (show (MaxIdeal).map f.toRingHom ≤ (MaxIdeal).map f.toRingHom ⊔ MaxIdeal ^ 2 from le_sup_left) hfx
    simpa only [sub_add_cancel] using ((MaxIdeal).map f.toRingHom ⊔ MaxIdeal ^ 2).add_mem h1 h2
  have hle : MaxIdeal ≤ (MaxIdeal).map f.toRingHom := by
    apply Submodule.le_of_le_smul_of_le_jacobson_bot (MaxIdeal).fg_of_isNoetherianRing
      (IsLocalRing.maximalIdeal_le_jacobson (⊥ : Ideal Series))
    simpa only [smul_eq_mul, pow_two] using happrox
  exact le_antisymm (Ideal.map_le_iff_le_comap.mpr (maps_maximalIdeal f hres)) hle

theorem coordinateMap_surjective (f : Series →ₐ[K] Series)
    (hres : (constantCoeff : Series →+* K).comp f.toRingHom = constantCoeff)
    (hCot : Function.Surjective (Ideal.mapCotangent MaxIdeal MaxIdeal f (maps_maximalIdeal f hres))) :
    Function.Surjective f := by
  have hm := maximalIdeal_map_eq_of_cotangent f hres hCot
  let : IsHausdorff ((MaxIdeal).map f.toRingHom) Series := hm.symm ▸ inferInstance
  apply surjective_of_mk_map_comp_surjective (I := MaxIdeal) f.toRingHom
  intro q
  obtain ⟨y, rfl⟩ := Ideal.Quotient.mk_surjective q
  refine ⟨C (constantCoeff y), ?_⟩
  change Ideal.Quotient.mk ((MaxIdeal).map f.toRingHom) (f (C (constantCoeff y))) =
    Ideal.Quotient.mk ((MaxIdeal).map f.toRingHom) y
  apply Ideal.Quotient.eq.mpr
  rw [hm, PolynomialFormalLocalLength.formal_maximalIdeal_eq_constantKernel]
  change constantCoeff (f (C (constantCoeff y)) - y) = 0
  have heq := congrArg (fun g : Series →+* K => g (C (constantCoeff y))) hres
  change constantCoeff (f (C (constantCoeff y))) = constantCoeff (C (constantCoeff y)) at heq
  rw [map_sub, heq, constantCoeff_C, sub_self]

theorem coordinateMap_bijective (f : Series →ₐ[K] Series)
    (hres : (constantCoeff : Series →+* K).comp f.toRingHom = constantCoeff)
    (hCot : Function.Surjective (Ideal.mapCotangent MaxIdeal MaxIdeal f (maps_maximalIdeal f hres))) :
    Function.Bijective f := by
  have hs := coordinateMap_surjective f hres hCot
  exact ⟨injective_of_surjective_ringEnd f.toRingHom hs, hs⟩

def coordinateEquiv (f : Series →ₐ[K] Series)
    (hres : (constantCoeff : Series →+* K).comp f.toRingHom = constantCoeff)
    (hCot : Function.Surjective (Ideal.mapCotangent MaxIdeal MaxIdeal f (maps_maximalIdeal f hres))) :
    Series ≃ₐ[K] Series := AlgEquiv.ofBijective f (coordinateMap_bijective f hres hCot)

theorem coordinateEquiv_apply (f : Series →ₐ[K] Series)
    (hres : (constantCoeff : Series →+* K).comp f.toRingHom = constantCoeff)
    (hCot : Function.Surjective (Ideal.mapCotangent MaxIdeal MaxIdeal f (maps_maximalIdeal f hres)))
    (g : Series) : coordinateEquiv f hres hCot g = f g := rfl

theorem X_mem_maximalIdeal (i : Fin k) : (X i : Series) ∈ MaxIdeal := by
  rw [← varsIdeal_eq_maximalIdeal]
  exact Ideal.subset_span (Set.mem_range_self i)

def cotangentCoordinates (f : Series →ₐ[K] Series)
    (hres : (constantCoeff : Series →+* K).comp f.toRingHom = constantCoeff) :
    Fin k → (MaxIdeal).Cotangent := fun i =>
  (MaxIdeal).toCotangent ⟨f (X i), maps_maximalIdeal f hres (X_mem_maximalIdeal i)⟩

theorem cotangentMap_surjective_of_span (f : Series →ₐ[K] Series)
    (hres : (constantCoeff : Series →+* K).comp f.toRingHom = constantCoeff)
    (hspan : Submodule.span K (Set.range (cotangentCoordinates f hres)) = ⊤) :
    Function.Surjective (Ideal.mapCotangent MaxIdeal MaxIdeal f (maps_maximalIdeal f hres)) := by
  apply LinearMap.range_eq_top.mp
  apply top_unique
  rw [← hspan]
  apply Submodule.span_le.mpr
  rintro _ ⟨i, rfl⟩
  refine ⟨(MaxIdeal).toCotangent ⟨X i, X_mem_maximalIdeal i⟩, ?_⟩
  exact Ideal.mapCotangent_toCotangent MaxIdeal MaxIdeal f (maps_maximalIdeal f hres) _

theorem cotangentMap_surjective_of_normalBasis (f : Series →ₐ[K] Series)
    (hres : (constantCoeff : Series →+* K).comp f.toRingHom = constantCoeff)
    (hB : OAI.PiExponent.NormalBasisRigidity.IsNormalBasis (K := K)
      (cotangentCoordinates f hres) Finset.univ) :
    Function.Surjective (Ideal.mapCotangent MaxIdeal MaxIdeal f (maps_maximalIdeal f hres)) := by
  apply cotangentMap_surjective_of_span f hres
  simpa only [Finset.coe_univ, Set.image_univ] using hB.2

def centeredSubstitution (g : Fin k → Series) (hg : ∀ i, constantCoeff (g i) = 0) :
    Series →ₐ[K] Series := substAlgHom (hasSubst_of_constantCoeff_zero hg)

theorem centeredSubstitution_apply (g : Fin k → Series)
    (hg : ∀ i, constantCoeff (g i) = 0) (p : Series) :
    centeredSubstitution g hg p = subst g p := substAlgHom_apply _ _

theorem centeredSubstitution_constantCoeff (g : Fin k → Series)
    (hg : ∀ i, constantCoeff (g i) = 0) (p : Series) :
    constantCoeff (centeredSubstitution g hg p) = constantCoeff p := by
  have hzero : constantCoeff (p - C (constantCoeff p)) = 0 := by simp
  have h := constantCoeff_subst_eq_zero (hasSubst_of_constantCoeff_zero hg) hg hzero
  rw [subst_sub (hasSubst_of_constantCoeff_zero hg), subst_C, map_sub,
    constantCoeff_C, sub_eq_zero] at h
  rw [centeredSubstitution_apply]
  exact h

theorem centeredSubstitution_residue (g : Fin k → Series)
    (hg : ∀ i, constantCoeff (g i) = 0) :
    (constantCoeff : Series →+* K).comp (centeredSubstitution g hg).toRingHom = constantCoeff :=
  RingHom.ext (centeredSubstitution_constantCoeff g hg)

def substitutionEquiv (g : Fin k → Series) (hg : ∀ i, constantCoeff (g i) = 0)
    (hB : OAI.PiExponent.NormalBasisRigidity.IsNormalBasis (K := K)
      (cotangentCoordinates (centeredSubstitution g hg) (centeredSubstitution_residue g hg)) Finset.univ) :
    Series ≃ₐ[K] Series :=
  coordinateEquiv (centeredSubstitution g hg) (centeredSubstitution_residue g hg)
    (cotangentMap_surjective_of_normalBasis _ _ hB)

theorem substitutionEquiv_apply (g : Fin k → Series) (hg : ∀ i, constantCoeff (g i) = 0)
    (hB : OAI.PiExponent.NormalBasisRigidity.IsNormalBasis (K := K)
      (cotangentCoordinates (centeredSubstitution g hg) (centeredSubstitution_residue g hg)) Finset.univ)
    (p : Series) : substitutionEquiv g hg hB p = subst g p := centeredSubstitution_apply g hg p

theorem substitutionEquiv_X (g : Fin k → Series) (hg : ∀ i, constantCoeff (g i) = 0)
    (hB : OAI.PiExponent.NormalBasisRigidity.IsNormalBasis (K := K)
      (cotangentCoordinates (centeredSubstitution g hg) (centeredSubstitution_residue g hg)) Finset.univ)
    (i : Fin k) : substitutionEquiv g hg hB (X i) = g i := by
  rw [substitutionEquiv_apply, subst_X (hasSubst_of_constantCoeff_zero hg)]

theorem polynomial_multiplicity_of_centered_coordinates [Infinite K] {J : Type*}
    (f : J → MvPolynomial (Fin k) K) (a : Fin k → K)
    (g : Fin k → Series) (hg : ∀ i, constantCoeff (g i) = 0)
    (hB : OAI.PiExponent.NormalBasisRigidity.IsNormalBasis (K := K)
      (cotangentCoordinates (centeredSubstitution g hg) (centeredSubstitution_residue g hg)) Finset.univ)
    (rho : Fin k → ℚ) (kappa : Fin k → ℝ) (epsilon N : ℝ)
    (hrho : ∀ i, 0 < rho i) (hkappa : ∀ i, 0 < kappa i)
    (hepsilon : 0 < epsilon) (hN : 0 < N)
    (hdegree : ∀ j, ∀ d ∈ (f j).support,
      (∑ i ∈ d.support, (d i : ℝ) * (rho i : ℝ)) ≤ N)
    (hminimal : OAI.PiExponent.WeightedBezout.pointIdeal a ∈ (Ideal.span (Set.range f)).minimalPrimes)
    (hvanish : ∀ j, ∀ d : Fin k →₀ ℕ,
      (∑ i, kappa i * (d i : ℝ)) < epsilon * N →
      coeff d (subst g (PolynomialFormalLocalLength.expansion a (f j))) = 0) :
    (∏ i, (rho i : ℝ)) ≤ (k.factorial : ℝ) * (∏ i, kappa i) / epsilon ^ k := by
  apply PolynomialFormalLocalLength.polynomial_formal_multiplicity_comparison f a
    (substitutionEquiv g hg hB) rho kappa epsilon N hrho hkappa hepsilon hN hdegree hminimal
  intro j d hd
  rw [substitutionEquiv_apply]
  exact hvanish j d hd

end QuadraticPi.CompleteLocalCoordinateEquivalence


==> anc/lean/QuadraticPi/CompletedComponentSeries.lean <==
import QuadraticPi.ConstructedComponentSeries
import Mathlib.RingTheory.AdicCompletion.RingHom
import Mathlib.RingTheory.AdicCompletion.LocalRing

/-!
Extend the constructed actual component source to its actual maximal-ideal
completion using compatible maps on every power quotient. Full polynomial
compatibility follows from the construction. The chart-isomorphism boundary
is the bijectivity of this specified map, rather than a supplied chart.
-/
set_option autoImplicit false
set_option maxHeartbeats 800000
noncomputable section
namespace QuadraticPi.CompletedComponentSeries

section General
variable {R S : Type*} [CommRing R] [CommRing S]
variable (I : Ideal R) (J : Ideal S) (f : R →+* S) (hmap : I.map f ≤ J)

def powerQuotientMap (n : ℕ) : R ⧸ I ^ n →+* S ⧸ J ^ n :=
  Ideal.quotientMap (J ^ n) f (Ideal.map_le_iff_le_comap.mp (by
    rw [Ideal.map_pow]
    exact Ideal.pow_right_mono hmap n))

theorem powerQuotientMap_mk (n : ℕ) (x : R) :
    powerQuotientMap I J f hmap n (Ideal.Quotient.mk (I ^ n) x) =
      Ideal.Quotient.mk (J ^ n) (f x) := rfl

theorem powerQuotientMap_factor {m n : ℕ} (hle : m ≤ n) :
    (Ideal.Quotient.factorPow J hle).comp (powerQuotientMap I J f hmap n) =
      (powerQuotientMap I J f hmap m).comp (Ideal.Quotient.factorPow I hle) := by
  apply Ideal.Quotient.ringHom_ext
  ext x
  rfl

theorem factorPow_eval (I : Ideal R) {m n : ℕ} (hle : m ≤ n)
    (x : AdicCompletion I R) :
    Ideal.Quotient.factorPow I hle (AdicCompletion.evalₐ I n x) = AdicCompletion.evalₐ I m x := by
  induction x using AdicCompletion.induction_on I R with
  | _ c =>
    simp only [AdicCompletion.evalₐ_mk]
    change Ideal.Quotient.mk (I ^ m) (c n) = Ideal.Quotient.mk (I ^ m) (c m)
    have h := AdicCompletion.AdicCauchySequence.mk_eq_mk (I := I) hle c
    apply Ideal.Quotient.eq.mpr
    have hc := (Submodule.Quotient.eq _).mp h
    simpa using hc

def completionProjection (n : ℕ) : AdicCompletion I R →+* S ⧸ J ^ n :=
  (powerQuotientMap I J f hmap n).comp (AdicCompletion.evalₐ I n).toRingHom

theorem completionProjection_compatible {m n : ℕ} (hle : m ≤ n) :
    (Ideal.Quotient.factorPow J hle).comp (completionProjection I J f hmap n) =
      completionProjection I J f hmap m := by
  ext x
  change Ideal.Quotient.factorPow J hle
    (powerQuotientMap I J f hmap n (AdicCompletion.evalₐ I n x)) = _
  calc
    _ = powerQuotientMap I J f hmap m
        (Ideal.Quotient.factorPow I hle (AdicCompletion.evalₐ I n x)) :=
      RingHom.congr_fun (powerQuotientMap_factor I J f hmap hle) (AdicCompletion.evalₐ I n x)
    _ = completionProjection I J f hmap m x := by rw [factorPow_eval I hle]; rfl

variable [IsAdicComplete J S]

def completedMap : AdicCompletion I R →+* S :=
  IsAdicComplete.liftRingHom J (completionProjection I J f hmap)
    (fun hle => completionProjection_compatible I J f hmap hle)

theorem completedMap_reduction (n : ℕ) (x : AdicCompletion I R) :
    Ideal.Quotient.mk (J ^ n) (completedMap I J f hmap x) = completionProjection I J f hmap n x :=
  IsAdicComplete.mk_liftRingHom J _ _ n x

theorem completedMap_comp_of :
    (completedMap I J f hmap).comp (algebraMap R (AdicCompletion I R)) = f := by
  apply DFunLike.coe_injective
  apply IsHausdorff.funext' J
  intro n x
  change Ideal.Quotient.mk (J ^ n) (completedMap I J f hmap (AdicCompletion.of I R x)) = _
  rw [completedMap_reduction]
  change powerQuotientMap I J f hmap n (AdicCompletion.evalₐ I n (AdicCompletion.of I R x)) = _
  rw [AdicCompletion.evalₐ_of, powerQuotientMap_mk]

theorem completedMap_of (x : R) :
    completedMap I J f hmap (AdicCompletion.of I R x) = f x :=
  RingHom.congr_fun (completedMap_comp_of I J f hmap) x

theorem completedMap_unique (g : AdicCompletion I R →+* S)
    (hred : ∀ n, (Ideal.Quotient.mk (J ^ n)).comp g = completionProjection I J f hmap n) :
    g = completedMap I J f hmap :=
  IsAdicComplete.eq_liftRingHom J _ _ g hred

end General

section Local
variable {R S : Type*} [CommRing R] [CommRing S]
variable [IsLocalRing R] [IsNoetherianRing R] [IsLocalRing S]
variable [IsAdicComplete (IsLocalRing.maximalIdeal S) S]

theorem completedMap_isLocalHom (f : R →+* S)
    (hmap : (IsLocalRing.maximalIdeal R).map f ≤ IsLocalRing.maximalIdeal S) :
    IsLocalHom (completedMap (IsLocalRing.maximalIdeal R) (IsLocalRing.maximalIdeal S) f hmap) := by
  apply ((IsLocalRing.local_hom_TFAE
    (completedMap (IsLocalRing.maximalIdeal R) (IsLocalRing.maximalIdeal S) f hmap)).out 3 1).mp
  rw [AdicCompletion.maximalIdeal_eq_map, Ideal.map_map, completedMap_comp_of]
  exact hmap

end Local

open Module MvPowerSeries LocalSliceIsolation CanonicalComponentQuotient
open ComponentCompletionFaithful ConstructedComponentSeries FormalComponentIsolation
open OAI.PiExponent.WeightedBezout

section Component
variable {m : ℕ} {σ K R A : Type} {ι : Type*}
variable [Field K] [CommRing R] [CommRing A] [Algebra K R] [Algebra K A]
variable (r : R →ₐ[K] A) (t : A →ₐ[K] MvPowerSeries (Fin m) K) (ambient : σ → R)
local notation "point" => (fun s => constantCoeff (t (r (ambient s))))
local notation "Poly" => MvPolynomial σ K
local notation "Series" => MvPowerSeries (Fin m) K
variable (f : ι → MvPolynomial σ K) (P : Ideal (MvPolynomial σ K))
variable (hzero : ∀ j, r (MvPolynomial.aeval ambient (f j)) = 0)
variable (hUnique : ∀ Q : Ideal (MvPolynomial σ K), Q ∈ (Ideal.span (Set.range f)).minimalPrimes →
  Q ≤ pointIdeal (fun s => constantCoeff (t (r (ambient s)))) → Q = P)
variable (hP : P.IsPrime)
variable (hPpoint : P ≤ pointIdeal (fun s => constantCoeff (t (r (ambient s)))))

def componentCompletedSeries : ComponentCompletion point P hP hPpoint →+* Series := by
  let := componentLocalRing_isLocal point P hP hPpoint
  let : IsAdicComplete (IsLocalRing.maximalIdeal Series) Series :=
    CompleteLocalCoordinateEquivalence.formalAdicComplete
  with_reducible_and_instances
    exact completedMap (R := ComponentLocalRing point P) (S := Series)
      (IsLocalRing.maximalIdeal (ComponentLocalRing point P))
      (IsLocalRing.maximalIdeal Series) (componentSeries r t ambient f P hzero hUnique).toRingHom
      (componentSeries_maximalIdeal_map_le r t ambient f P hzero hUnique hP hPpoint)

theorem componentCompletedSeries_algebraMap (q : ComponentLocalRing point P) :
    letI := componentLocalRing_isLocal point P hP hPpoint;
    componentCompletedSeries r t ambient f P hzero hUnique hP hPpoint
      (AdicCompletion.of (R := ComponentLocalRing point P)
        (IsLocalRing.maximalIdeal (ComponentLocalRing point P)) (ComponentLocalRing point P) q) =
      componentSeries r t ambient f P hzero hUnique q := by
  let := componentLocalRing_isLocal point P hP hPpoint
  unfold componentCompletedSeries
  with_reducible_and_instances
    exact completedMap_of (R := ComponentLocalRing point P) (S := Series)
      (IsLocalRing.maximalIdeal (ComponentLocalRing point P))
      (IsLocalRing.maximalIdeal Series) (componentSeries r t ambient f P hzero hUnique).toRingHom
      (componentSeries_maximalIdeal_map_le r t ambient f P hzero hUnique hP hPpoint) q

theorem componentCompletedSeries_polynomial (F : Poly) :
    letI := componentLocalRing_isLocal point P hP hPpoint;
    componentCompletedSeries r t ambient f P hzero hUnique hP hPpoint
      (AdicCompletion.of (R := ComponentLocalRing point P)
        (IsLocalRing.maximalIdeal (ComponentLocalRing point P)) (ComponentLocalRing point P)
        (algebraMap Poly (ComponentLocalRing point P) F)) =
      t (r (MvPolynomial.aeval ambient F)) := by
  let := componentLocalRing_isLocal point P hP hPpoint
  rw [componentCompletedSeries_algebraMap]
  exact componentSeries_polynomial r t ambient f P hzero hUnique F

theorem componentCompletedSeries_coeff (c : K) :
    letI := componentLocalRing_isLocal point P hP hPpoint;
    componentCompletedSeries r t ambient f P hzero hUnique hP hPpoint
      (AdicCompletion.of (R := ComponentLocalRing point P)
        (IsLocalRing.maximalIdeal (ComponentLocalRing point P)) (ComponentLocalRing point P)
        (algebraMap K (ComponentLocalRing point P) c)) = C c := by
  let := componentLocalRing_isLocal point P hP hPpoint
  rw [componentCompletedSeries_algebraMap]
  exact componentSeries_coeff r t ambient f P hzero hUnique c

theorem componentCompletedSeries_isLocalHom [Finite σ] :
    letI := componentLocalRing_isLocal point P hP hPpoint;
    letI := componentLocalRing_isNoetherian point P;
    IsLocalHom (componentCompletedSeries r t ambient f P hzero hUnique hP hPpoint) := by
  let := componentLocalRing_isLocal point P hP hPpoint
  let := componentLocalRing_isNoetherian point P
  unfold componentCompletedSeries
  with_reducible_and_instances
    exact completedMap_isLocalHom (R := ComponentLocalRing point P) (S := Series)
      (componentSeries r t ambient f P hzero hUnique).toRingHom
      (componentSeries_maximalIdeal_map_le r t ambient f P hzero hUnique hP hPpoint)

theorem componentCompletedSeries_maximalIdeal_comap [Finite σ] :
    letI := componentLocalRing_isLocal point P hP hPpoint;
    letI := componentLocalRing_isNoetherian point P;
    (IsLocalRing.maximalIdeal Series).comap
      (componentCompletedSeries r t ambient f P hzero hUnique hP hPpoint) =
      IsLocalRing.maximalIdeal (ComponentCompletion point P hP hPpoint) := by
  let := componentLocalRing_isLocal point P hP hPpoint
  let := componentLocalRing_isNoetherian point P
  let := componentCompletedSeries_isLocalHom r t ambient f P hzero hUnique hP hPpoint
  with_reducible_and_instances
    exact IsLocalRing.maximalIdeal_comap (R := ComponentCompletion point P hP hPpoint) (S := Series)
      (componentCompletedSeries r t ambient f P hzero hUnique hP hPpoint)

end Component

section Endpoint
open FormalSliceNormalJacobian OAI.PiExponent.NormalBasisRigidity
open OAI.PiExponent.CommutingTaylor
open scoped BigOperators
variable {m k : ℕ} {K R A : Type} [Field K] [CommRing R] [CommRing A]
variable [Algebra ℚ K] [Algebra K R] [Algebra ℚ R] [IsScalarTower ℚ K R]
variable [Algebra K A] [Algebra ℚ A] [IsScalarTower ℚ K A]

set_option maxHeartbeats 20000 in
theorem polynomial_multiplicity_of_constructed_completed_chart [Infinite K] {ι : Type*}
    (D : Fin k → Derivation K R R) (r : R →ₐ[K] A)
    (t : A →ₐ[K] MvPowerSeries (Fin m) K) (ambient : (Fin k ⊕ Fin m) → R)
    (T : Submodule K ((Fin k ⊕ Fin m) → K)) (v : Fin k → ((Fin k ⊕ Fin m) → K))
    (hA : IsNormalBasis (K := K) (fun i => T.mkQ (coordinateNormals i)) Finset.univ)
    (hB : IsNormalBasis (K := K) (fun i => T.mkQ (v i)) Finset.univ)
    (B : Basis (Fin m) K T)
    (hTangent : ∀ s a, coeff (Finsupp.single a 1) (t (r (ambient s))) = (B a : (Fin k ⊕ Fin m) → K) s)
    (hFrame : ∀ s j, constantCoeff (t (r (D j (ambient s)))) = v j s)
    (f : ι → MvPolynomial (Fin k ⊕ Fin m) K)
    (rho : (Fin k ⊕ Fin m) → ℚ) (kappa : Fin k → ℝ) (epsilon N : ℝ)
    (hrho : ∀ i, 0 < rho i) (hkappa : ∀ i, 0 < kappa i)
    (hepsilon : 0 < epsilon) (hN : 0 < N)
    (hdegree : ∀ j, ∀ e ∈ (f j).support,
      (∑ i ∈ e.support, (e i : ℝ) * (rho i : ℝ)) ≤ N)
    (P : Ideal (MvPolynomial (Fin k ⊕ Fin m) K))
    (hP : P ∈ (Ideal.span (Set.range f)).minimalPrimes)
    (hPpoint : P ≤ pointIdeal (sourcePoint r t ambient))
    (hUnique : ∀ J ∈ (Ideal.span (Set.range f)).minimalPrimes,
      J ≤ pointIdeal (sourcePoint r t ambient) → J = P)
    (hvanish : ∀ j, ∀ b : Fin k →₀ ℕ,
      (∑ i, kappa i * (b i : ℝ)) < epsilon * N →
      r (mixedIter k (fun i => (D i).restrictScalars ℚ) b (MvPolynomial.aeval ambient (f j))) = 0)
    (hBijective : Function.Bijective (componentCompletedSeries r t ambient f P
      (zeroth_vanishing_of_derivative_vanishing D r ambient f kappa epsilon N hepsilon hN hvanish)
      hUnique hP.isPrime hPpoint)) :
    (∏ i, (rho (Sum.inl i) : ℝ)) ≤ (k.factorial : ℝ) * (∏ i, kappa i) / epsilon ^ k := by
  have hPrime : P.IsPrime := hP.isPrime
  let hzero := zeroth_vanishing_of_derivative_vanishing D r ambient f kappa epsilon N hepsilon hN hvanish
  let g := componentCompletedSeries r t ambient f P hzero hUnique hPrime hPpoint
  let e : ComponentCompletion (sourcePoint r t ambient) P hPrime hPpoint ≃+* MvPowerSeries (Fin m) K :=
    RingEquiv.ofBijective g hBijective
  have hChart : ∀ F : MvPolynomial (Fin k ⊕ Fin m) K,
      componentCompletionChart (sourcePoint r t ambient) P hPrime hPpoint e
        (algebraMap (MvPolynomial (Fin k ⊕ Fin m) K) (ComponentLocalRing (sourcePoint r t ambient) P) F) =
      t (r (MvPolynomial.aeval ambient F)) := by
    intro F
    let := componentLocalRing_isLocal (sourcePoint r t ambient) P hPrime hPpoint
    change g (AdicCompletion.of (R := ComponentLocalRing (sourcePoint r t ambient) P)
      (IsLocalRing.maximalIdeal (ComponentLocalRing (sourcePoint r t ambient) P))
      (ComponentLocalRing (sourcePoint r t ambient) P)
      (algebraMap (MvPolynomial (Fin k ⊕ Fin m) K) (ComponentLocalRing (sourcePoint r t ambient) P) F)) = _
    exact componentCompletedSeries_polynomial r t ambient f P hzero hUnique hPrime hPpoint F
  with_reducible_and_instances
    exact polynomial_multiplicity_of_completed_component_chart D r t ambient T v hA hB B hTangent hFrame
      f rho kappa epsilon N hrho hkappa hepsilon hN hdegree P hP hPpoint hUnique e hChart hvanish

end Endpoint

end QuadraticPi.CompletedComponentSeries


==> anc/lean/QuadraticPi/ComponentCompletionFaithful.lean <==
import QuadraticPi.CanonicalComponentQuotient
import Mathlib.RingTheory.AdicCompletion.AsTensorProduct
import Mathlib.RingTheory.AdicCompletion.LocalRing
import Mathlib.RingTheory.Localization.Submodule
import Mathlib.RingTheory.Ideal.Quotient.Noetherian

/-!
The actual localized component quotient is Noetherian. Its maximal-ideal
completion is faithfully flat by standard completion and local algebra.
A specified formal-chart equivalence transports this faithful flatness;
the chart equivalence and full source compatibility remain explicit.
-/
set_option autoImplicit false
set_option maxHeartbeats 800000
noncomputable section
namespace QuadraticPi.ComponentCompletionFaithful
open Module MvPowerSeries LocalSliceIsolation AffineSliceIsolation
open FormalComponentIsolation FormalSliceNormalJacobian CanonicalComponentQuotient
open OAI.PiExponent.NormalBasisRigidity OAI.PiExponent.CommutingTaylor
open scoped BigOperators

section General
variable {Q S : Type*} [CommRing Q] [CommRing S] [IsLocalRing Q]

theorem completion_faithfullyFlat [IsNoetherianRing Q] :
    Module.FaithfullyFlat Q (AdicCompletion (IsLocalRing.maximalIdeal Q) Q) :=
  Module.FaithfullyFlat.of_flat_of_isLocalHom

def completionChart (e : AdicCompletion (IsLocalRing.maximalIdeal Q) Q ≃+* S) : Q →+* S :=
  e.toRingHom.comp (algebraMap Q (AdicCompletion (IsLocalRing.maximalIdeal Q) Q))

theorem completionChart_apply (e : AdicCompletion (IsLocalRing.maximalIdeal Q) Q ≃+* S) (q : Q) :
    completionChart e q = e (algebraMap Q (AdicCompletion (IsLocalRing.maximalIdeal Q) Q) q) := rfl

theorem completionChart_faithfullyFlat [IsNoetherianRing Q]
    (e : AdicCompletion (IsLocalRing.maximalIdeal Q) Q ≃+* S) :
    letI := RingHom.toAlgebra (R := Q) (S := S) (completionChart e);
    Module.FaithfullyFlat Q S := by
  letI := RingHom.toAlgebra (R := Q) (S := S) (completionChart e)
  let : Module.FaithfullyFlat Q (AdicCompletion (IsLocalRing.maximalIdeal Q) Q) :=
    completion_faithfullyFlat
  let E : AdicCompletion (IsLocalRing.maximalIdeal Q) Q ≃ₐ[Q] S :=
    { e with commutes' := fun _ => rfl }
  exact Module.FaithfullyFlat.of_linearEquiv Q _ E.symm.toLinearEquiv

end General
section Component
variable {σ : Type} {K S : Type} [Field K] [CommRing S]

theorem componentLocalRing_isNoetherian [Finite σ] (a : σ → K) (P : Ideal (MvPolynomial σ K)) :
    IsNoetherianRing (ComponentLocalRing a P) := by
  letI := Fintype.ofFinite σ
  infer_instance

abbrev ComponentCompletion (a : σ → K) (P : Ideal (MvPolynomial σ K))
    (hP : P.IsPrime) (hPpoint : P ≤ OAI.PiExponent.WeightedBezout.pointIdeal a) :=
  letI := componentLocalRing_isLocal a P hP hPpoint
  AdicCompletion (R := ComponentLocalRing a P)
    (IsLocalRing.maximalIdeal (ComponentLocalRing a P)) (ComponentLocalRing a P)

def componentCompletionChart (a : σ → K) (P : Ideal (MvPolynomial σ K))
    (hP : P.IsPrime) (hPpoint : P ≤ OAI.PiExponent.WeightedBezout.pointIdeal a)
    (e : ComponentCompletion a P hP hPpoint ≃+* S) : ComponentLocalRing a P →+* S := by
  letI := componentLocalRing_isLocal a P hP hPpoint
  exact completionChart (Q := ComponentLocalRing a P) (S := S) e

theorem componentCompletion_faithfullyFlat [Finite σ] (a : σ → K) (P : Ideal (MvPolynomial σ K))
    (hP : P.IsPrime) (hPpoint : P ≤ OAI.PiExponent.WeightedBezout.pointIdeal a) :
    Module.FaithfullyFlat (ComponentLocalRing a P) (ComponentCompletion a P hP hPpoint) := by
  letI := componentLocalRing_isLocal a P hP hPpoint
  letI := componentLocalRing_isNoetherian a P
  with_reducible_and_instances
    exact completion_faithfullyFlat

theorem componentCompletionChart_apply (a : σ → K) (P : Ideal (MvPolynomial σ K))
    (hP : P.IsPrime) (hPpoint : P ≤ OAI.PiExponent.WeightedBezout.pointIdeal a)
    (e : ComponentCompletion a P hP hPpoint ≃+* S) (q : ComponentLocalRing a P) :
    componentCompletionChart a P hP hPpoint e q =
      (letI := componentLocalRing_isLocal a P hP hPpoint;
        e (AdicCompletion.of (R := ComponentLocalRing a P)
          (IsLocalRing.maximalIdeal (ComponentLocalRing a P)) (ComponentLocalRing a P) q)) := by
  letI := componentLocalRing_isLocal a P hP hPpoint
  rfl

theorem componentCompletionChart_faithfullyFlat [Finite σ] (a : σ → K) (P : Ideal (MvPolynomial σ K))
    (hP : P.IsPrime) (hPpoint : P ≤ OAI.PiExponent.WeightedBezout.pointIdeal a)
    (e : ComponentCompletion a P hP hPpoint ≃+* S) :
    letI := RingHom.toAlgebra (R := ComponentLocalRing a P) (S := S)
      (componentCompletionChart a P hP hPpoint e);
    Module.FaithfullyFlat (ComponentLocalRing a P) S := by
  letI := componentLocalRing_isLocal a P hP hPpoint
  letI := componentLocalRing_isNoetherian a P
  with_unfolding_all
    exact completionChart_faithfullyFlat (Q := ComponentLocalRing a P) (S := S) e

end Component
section Chart
variable {m k : ℕ} {K R A : Type} [Field K] [CommRing R] [CommRing A]
variable [Algebra K R] [Algebra K A]

set_option maxHeartbeats 20000 in
theorem componentSlice_isolation_of_completed_chart (r : R →ₐ[K] A)
    (t : A →ₐ[K] MvPowerSeries (Fin m) K) (ambient : (Fin k ⊕ Fin m) → R)
    (T : Submodule K ((Fin k ⊕ Fin m) → K))
    (hA : IsNormalBasis (K := K) (fun i => T.mkQ (coordinateNormals i)) Finset.univ)
    (B : Basis (Fin m) K T)
    (hTangent : ∀ s a, coeff (Finsupp.single a 1) (t (r (ambient s))) = (B a : (Fin k ⊕ Fin m) → K) s)
    (P : Ideal (MvPolynomial (Fin k ⊕ Fin m) K))
    (hP : P.IsPrime)
    (hPpoint : P ≤ OAI.PiExponent.WeightedBezout.pointIdeal (sourcePoint r t ambient))
    (e : ComponentCompletion (sourcePoint r t ambient) P hP hPpoint ≃+* MvPowerSeries (Fin m) K)
    (hChart : ∀ f : MvPolynomial (Fin k ⊕ Fin m) K,
      componentCompletionChart (sourcePoint r t ambient) P hP hPpoint e
        (algebraMap (MvPolynomial (Fin k ⊕ Fin m) K) (ComponentLocalRing (sourcePoint r t ambient) P) f) =
      t (r (MvPolynomial.aeval ambient f))) :
    IsLocallyIsolated (sourcePoint r t ambient)
      (P ⊔ frozenIdeal (fun i => sourcePoint r t ambient (Sum.inr i))) := by
  with_reducible_and_instances
    exact componentSlice_isolation_of_canonical_chart r t ambient T hA B hTangent P
      (componentCompletionChart (sourcePoint r t ambient) P hP hPpoint e)
      (componentCompletionChart_faithfullyFlat (sourcePoint r t ambient) P hP hPpoint e)
      hP hPpoint hChart

end Chart
section Endpoint
variable {m k : ℕ} {K R A : Type} [Field K] [CommRing R] [CommRing A]
variable [Algebra ℚ K] [Algebra K R] [Algebra ℚ R] [IsScalarTower ℚ K R]
variable [Algebra K A] [Algebra ℚ A] [IsScalarTower ℚ K A]
set_option maxHeartbeats 20000 in
theorem polynomial_multiplicity_of_completed_component_chart [Infinite K] {J : Type*}
    (D : Fin k → Derivation K R R) (r : R →ₐ[K] A)
    (t : A →ₐ[K] MvPowerSeries (Fin m) K) (ambient : (Fin k ⊕ Fin m) → R)
    (T : Submodule K ((Fin k ⊕ Fin m) → K)) (v : Fin k → ((Fin k ⊕ Fin m) → K))
    (hA : IsNormalBasis (K := K) (fun i => T.mkQ (coordinateNormals i)) Finset.univ)
    (hB : IsNormalBasis (K := K) (fun i => T.mkQ (v i)) Finset.univ)
    (B : Basis (Fin m) K T)
    (hTangent : ∀ s a, coeff (Finsupp.single a 1) (t (r (ambient s))) = (B a : (Fin k ⊕ Fin m) → K) s)
    (hFrame : ∀ s j, constantCoeff (t (r (D j (ambient s)))) = v j s)
    (f : J → MvPolynomial (Fin k ⊕ Fin m) K)
    (rho : (Fin k ⊕ Fin m) → ℚ) (kappa : Fin k → ℝ) (epsilon N : ℝ)
    (hrho : ∀ i, 0 < rho i) (hkappa : ∀ i, 0 < kappa i)
    (hepsilon : 0 < epsilon) (hN : 0 < N)
    (hdegree : ∀ j, ∀ e ∈ (f j).support,
      (∑ i ∈ e.support, (e i : ℝ) * (rho i : ℝ)) ≤ N)
    (P : Ideal (MvPolynomial (Fin k ⊕ Fin m) K))
    (hP : P ∈ (Ideal.span (Set.range f)).minimalPrimes)
    (hPpoint : P ≤ OAI.PiExponent.WeightedBezout.pointIdeal (sourcePoint r t ambient))
    (hUnique : ∀ J ∈ (Ideal.span (Set.range f)).minimalPrimes,
      J ≤ OAI.PiExponent.WeightedBezout.pointIdeal (sourcePoint r t ambient) → J = P)
    (e : ComponentCompletion (sourcePoint r t ambient) P hP.isPrime hPpoint ≃+* MvPowerSeries (Fin m) K)
    (hChart : ∀ f : MvPolynomial (Fin k ⊕ Fin m) K,
      componentCompletionChart (sourcePoint r t ambient) P hP.isPrime hPpoint e
        (algebraMap (MvPolynomial (Fin k ⊕ Fin m) K) (ComponentLocalRing (sourcePoint r t ambient) P) f) =
      t (r (MvPolynomial.aeval ambient f)))
    (hvanish : ∀ j, ∀ b : Fin k →₀ ℕ,
      (∑ i, kappa i * (b i : ℝ)) < epsilon * N →
      r (mixedIter k (fun i => (D i).restrictScalars ℚ) b (MvPolynomial.aeval ambient (f j))) = 0) :
    (∏ i, (rho (Sum.inl i) : ℝ)) ≤ (k.factorial : ℝ) * (∏ i, kappa i) / epsilon ^ k := by
  have hPrime : P.IsPrime := hP.isPrime
  with_reducible_and_instances
    exact polynomial_multiplicity_of_canonical_component_chart D r t ambient T v hA hB B hTangent hFrame
      f rho kappa epsilon N hrho hkappa hepsilon hN hdegree P
      (componentCompletionChart (sourcePoint r t ambient) P hPrime hPpoint e)
      (componentCompletionChart_faithfullyFlat (sourcePoint r t ambient) P hPrime hPpoint e)
      hP hPpoint hUnique hChart hvanish

end Endpoint
end QuadraticPi.ComponentCompletionFaithful


==> anc/lean/QuadraticPi/ComponentResidueField.lean <==
import QuadraticPi.ComponentCompletionFaithful

/-!
Point evaluation descends to the actual localized component quotient.
It splits the coefficient inclusion, has maximal-ideal kernel, and
identifies the actual residue fields before and after completion with K.
-/
set_option autoImplicit false
set_option maxHeartbeats 800000
noncomputable section
namespace QuadraticPi.ComponentResidueField
open Module LocalSliceIsolation CanonicalComponentQuotient ComponentCompletionFaithful
open OAI.PiExponent.WeightedBezout

variable {σ : Type} {K : Type} [Field K]

def pointEvaluation (a : σ → K) : PointLocalization a →ₐ[K] K :=
  IsLocalization.liftAlgHom (M := (pointIdeal a).primeCompl) (S := PointLocalization a)
    (f := MvPolynomial.aeval a) (fun y => isUnit_iff_ne_zero.mpr y.property)

theorem pointEvaluation_algebraMap (a : σ → K) (f : MvPolynomial σ K) :
    pointEvaluation a (algebraMap (MvPolynomial σ K) (PointLocalization a) f) =
      MvPolynomial.aeval a f := by
  exact IsLocalization.lift_eq _ f

theorem localizedComponent_le_evaluation_ker (a : σ → K) (P : Ideal (MvPolynomial σ K))
    (hPpoint : P ≤ pointIdeal a) :
    localizedIdeal a P ≤ RingHom.ker (pointEvaluation a).toRingHom := by
  apply Ideal.map_le_iff_le_comap.mpr
  intro f hf
  change pointEvaluation a (algebraMap (MvPolynomial σ K) (PointLocalization a) f) = 0
  rw [pointEvaluation_algebraMap]
  exact hPpoint hf

def componentEvaluation (a : σ → K) (P : Ideal (MvPolynomial σ K))
    (hPpoint : P ≤ pointIdeal a) : ComponentLocalRing a P →ₐ[K] K :=
  Ideal.Quotient.liftₐ (localizedIdeal a P) (pointEvaluation a)
    (fun x hx => localizedComponent_le_evaluation_ker a P hPpoint hx)

theorem componentEvaluation_quotient (a : σ → K) (P : Ideal (MvPolynomial σ K))
    (hPpoint : P ≤ pointIdeal a) (x : PointLocalization a) :
    componentEvaluation a P hPpoint (componentQuotient a P x) = pointEvaluation a x := rfl

theorem componentEvaluation_polynomial (a : σ → K) (P : Ideal (MvPolynomial σ K))
    (hPpoint : P ≤ pointIdeal a) (f : MvPolynomial σ K) :
    componentEvaluation a P hPpoint (algebraMap (MvPolynomial σ K) (ComponentLocalRing a P) f) =
      MvPolynomial.aeval a f := by
  change pointEvaluation a (algebraMap (MvPolynomial σ K) (PointLocalization a) f) = _
  exact pointEvaluation_algebraMap a f

theorem componentEvaluation_coeff (a : σ → K) (P : Ideal (MvPolynomial σ K))
    (hPpoint : P ≤ pointIdeal a) (c : K) :
    componentEvaluation a P hPpoint (algebraMap K (ComponentLocalRing a P) c) = c := by
  simpa using (componentEvaluation a P hPpoint).commutes c

theorem componentEvaluation_surjective (a : σ → K) (P : Ideal (MvPolynomial σ K))
    (hPpoint : P ≤ pointIdeal a) : Function.Surjective (componentEvaluation a P hPpoint) :=
  fun c => ⟨algebraMap K (ComponentLocalRing a P) c, componentEvaluation_coeff a P hPpoint c⟩

theorem componentCoefficient_injective (a : σ → K) (P : Ideal (MvPolynomial σ K))
    (hPpoint : P ≤ pointIdeal a) : Function.Injective (algebraMap K (ComponentLocalRing a P)) :=
  Function.LeftInverse.injective (componentEvaluation_coeff a P hPpoint)

theorem componentEvaluation_ker (a : σ → K) (P : Ideal (MvPolynomial σ K))
    (hP : P.IsPrime) (hPpoint : P ≤ pointIdeal a) :
    letI := componentLocalRing_isLocal a P hP hPpoint;
    RingHom.ker (componentEvaluation a P hPpoint).toRingHom =
      IsLocalRing.maximalIdeal (ComponentLocalRing a P) := by
  letI := componentLocalRing_isLocal a P hP hPpoint
  with_unfolding_all
    exact IsLocalRing.eq_maximalIdeal (R := ComponentLocalRing a P)
      (RingHom.ker_isMaximal_of_surjective (componentEvaluation a P hPpoint).toRingHom
        (componentEvaluation_surjective a P hPpoint))

def componentResidueEquiv (a : σ → K) (P : Ideal (MvPolynomial σ K))
    (hP : P.IsPrime) (hPpoint : P ≤ pointIdeal a) :
    letI := componentLocalRing_isLocal a P hP hPpoint;
    IsLocalRing.ResidueField (ComponentLocalRing a P) ≃+* K := by
  letI := componentLocalRing_isLocal a P hP hPpoint
  with_unfolding_all
    let f : IsLocalRing.ResidueField (ComponentLocalRing a P) →+* K :=
      Ideal.Quotient.lift (IsLocalRing.maximalIdeal (ComponentLocalRing a P))
        (componentEvaluation a P hPpoint).toRingHom (fun q hq => by
          change q ∈ RingHom.ker (componentEvaluation a P hPpoint).toRingHom
          rw [componentEvaluation_ker a P hP hPpoint]
          exact hq)
    refine RingEquiv.ofBijective f ⟨RingHom.injective f, ?_⟩
    intro c
    obtain ⟨q, hq⟩ := componentEvaluation_surjective a P hPpoint c
    exact ⟨IsLocalRing.residue (ComponentLocalRing a P) q, hq⟩

theorem componentResidueEquiv_residue (a : σ → K) (P : Ideal (MvPolynomial σ K))
    (hP : P.IsPrime) (hPpoint : P ≤ pointIdeal a) (q : ComponentLocalRing a P) :
    letI := componentLocalRing_isLocal a P hP hPpoint;
    componentResidueEquiv a P hP hPpoint (IsLocalRing.residue (ComponentLocalRing a P) q) =
      componentEvaluation a P hPpoint q := by
  letI := componentLocalRing_isLocal a P hP hPpoint
  with_unfolding_all rfl

theorem componentResidueEquiv_polynomial (a : σ → K) (P : Ideal (MvPolynomial σ K))
    (hP : P.IsPrime) (hPpoint : P ≤ pointIdeal a) (f : MvPolynomial σ K) :
    letI := componentLocalRing_isLocal a P hP hPpoint;
    componentResidueEquiv a P hP hPpoint
      (IsLocalRing.residue (ComponentLocalRing a P)
        (algebraMap (MvPolynomial σ K) (ComponentLocalRing a P) f)) = MvPolynomial.aeval a f := by
  letI := componentLocalRing_isLocal a P hP hPpoint
  rw [componentResidueEquiv_residue]
  exact componentEvaluation_polynomial a P hPpoint f

theorem componentResidueEquiv_coeff (a : σ → K) (P : Ideal (MvPolynomial σ K))
    (hP : P.IsPrime) (hPpoint : P ≤ pointIdeal a) (c : K) :
    letI := componentLocalRing_isLocal a P hP hPpoint;
    componentResidueEquiv a P hP hPpoint
      (IsLocalRing.residue (ComponentLocalRing a P) (algebraMap K (ComponentLocalRing a P) c)) = c := by
  letI := componentLocalRing_isLocal a P hP hPpoint
  rw [componentResidueEquiv_residue]
  exact componentEvaluation_coeff a P hPpoint c

section Completion
variable {Q : Type*} [CommRing Q] [IsLocalRing Q] [IsNoetherianRing Q]

def completedResidueEquiv (e : IsLocalRing.ResidueField Q ≃+* K) :
    IsLocalRing.ResidueField (AdicCompletion (IsLocalRing.maximalIdeal Q) Q) ≃+* K :=
  (RingEquiv.ofBijective
    (IsLocalRing.ResidueField.map (algebraMap Q (AdicCompletion (IsLocalRing.maximalIdeal Q) Q)))
    (AdicCompletion.residueField_map_bijective Q)).symm.trans e

theorem completedResidueEquiv_residue (e : IsLocalRing.ResidueField Q ≃+* K) (q : Q) :
    completedResidueEquiv e
      (IsLocalRing.residue (AdicCompletion (IsLocalRing.maximalIdeal Q) Q)
        (algebraMap Q (AdicCompletion (IsLocalRing.maximalIdeal Q) Q) q)) =
      e (IsLocalRing.residue Q q) := by
  let E := RingEquiv.ofBijective
    (IsLocalRing.ResidueField.map (algebraMap Q (AdicCompletion (IsLocalRing.maximalIdeal Q) Q)))
    (AdicCompletion.residueField_map_bijective Q)
  change e (E.symm _) = e (IsLocalRing.residue Q q)
  apply congrArg e
  apply E.injective
  rw [RingEquiv.apply_symm_apply]
  exact (IsLocalRing.ResidueField.map_residue _ q).symm

end Completion

def componentCompletedResidueEquiv [Finite σ] (a : σ → K) (P : Ideal (MvPolynomial σ K))
    (hP : P.IsPrime) (hPpoint : P ≤ pointIdeal a) :
    letI := componentLocalRing_isLocal a P hP hPpoint;
    letI := componentLocalRing_isNoetherian a P;
    IsLocalRing.ResidueField (ComponentCompletion a P hP hPpoint) ≃+* K := by
  letI := componentLocalRing_isLocal a P hP hPpoint
  letI := componentLocalRing_isNoetherian a P
  with_unfolding_all
    exact completedResidueEquiv (Q := ComponentLocalRing a P) (componentResidueEquiv a P hP hPpoint)

theorem componentCompletedResidueEquiv_residue [Finite σ] (a : σ → K)
    (P : Ideal (MvPolynomial σ K)) (hP : P.IsPrime) (hPpoint : P ≤ pointIdeal a)
    (q : ComponentLocalRing a P) :
    letI := componentLocalRing_isLocal a P hP hPpoint;
    letI := componentLocalRing_isNoetherian a P;
    componentCompletedResidueEquiv a P hP hPpoint
      (IsLocalRing.residue (ComponentCompletion a P hP hPpoint)
        (AdicCompletion.of (R := ComponentLocalRing a P)
          (IsLocalRing.maximalIdeal (ComponentLocalRing a P)) (ComponentLocalRing a P) q)) =
      componentEvaluation a P hPpoint q := by
  letI := componentLocalRing_isLocal a P hP hPpoint
  letI := componentLocalRing_isNoetherian a P
  with_unfolding_all
    exact (completedResidueEquiv_residue (Q := ComponentLocalRing a P)
      (componentResidueEquiv a P hP hPpoint) q).trans (componentResidueEquiv_residue a P hP hPpoint q)

theorem componentCompletedResidueEquiv_polynomial [Finite σ] (a : σ → K)
    (P : Ideal (MvPolynomial σ K)) (hP : P.IsPrime) (hPpoint : P ≤ pointIdeal a)
    (f : MvPolynomial σ K) :
    letI := componentLocalRing_isLocal a P hP hPpoint;
    letI := componentLocalRing_isNoetherian a P;
    componentCompletedResidueEquiv a P hP hPpoint
      (IsLocalRing.residue (ComponentCompletion a P hP hPpoint)
        (AdicCompletion.of (R := ComponentLocalRing a P)
          (IsLocalRing.maximalIdeal (ComponentLocalRing a P)) (ComponentLocalRing a P)
          (algebraMap (MvPolynomial σ K) (ComponentLocalRing a P) f))) = MvPolynomial.aeval a f := by
  letI := componentLocalRing_isLocal a P hP hPpoint
  letI := componentLocalRing_isNoetherian a P
  rw [componentCompletedResidueEquiv_residue]
  exact componentEvaluation_polynomial a P hPpoint f

theorem componentCompletedResidueEquiv_coeff [Finite σ] (a : σ → K)
    (P : Ideal (MvPolynomial σ K)) (hP : P.IsPrime) (hPpoint : P ≤ pointIdeal a) (c : K) :
    letI := componentLocalRing_isLocal a P hP hPpoint;
    letI := componentLocalRing_isNoetherian a P;
    componentCompletedResidueEquiv a P hP hPpoint
      (IsLocalRing.residue (ComponentCompletion a P hP hPpoint)
        (AdicCompletion.of (R := ComponentLocalRing a P)
          (IsLocalRing.maximalIdeal (ComponentLocalRing a P)) (ComponentLocalRing a P)
          (algebraMap K (ComponentLocalRing a P) c))) = c := by
  letI := componentLocalRing_isLocal a P hP hPpoint
  letI := componentLocalRing_isNoetherian a P
  rw [componentCompletedResidueEquiv_residue]
  exact componentEvaluation_coeff a P hPpoint c

theorem completedCoefficient_injective [Finite σ] (a : σ → K) (P : Ideal (MvPolynomial σ K))
    (hP : P.IsPrime) (hPpoint : P ≤ pointIdeal a) :
    letI := componentLocalRing_isLocal a P hP hPpoint;
    letI := componentLocalRing_isNoetherian a P;
    Function.Injective (fun c : K => AdicCompletion.of (R := ComponentLocalRing a P)
      (IsLocalRing.maximalIdeal (ComponentLocalRing a P)) (ComponentLocalRing a P)
      (algebraMap K (ComponentLocalRing a P) c)) := by
  letI := componentLocalRing_isLocal a P hP hPpoint
  letI := componentLocalRing_isNoetherian a P
  apply Function.LeftInverse.injective (g := fun q =>
    componentCompletedResidueEquiv a P hP hPpoint (IsLocalRing.residue (ComponentCompletion a P hP hPpoint) q))
  exact componentCompletedResidueEquiv_coeff a P hP hPpoint

end QuadraticPi.ComponentResidueField


==> anc/lean/QuadraticPi/ConstructedComponentSeries.lean <==
import QuadraticPi.ComponentResidueField
import Mathlib.RingTheory.MvPowerSeries.NoZeroDivisors

/-!
The original polynomial-to-series map extends to the actual local component.
The component ideal is killed by the source map as a consequence of the
unique-component-through-the-point hypothesis and the original vanishing.
All polynomial compatibility statements concern full series.
-/
set_option autoImplicit false
set_option maxHeartbeats 800000
noncomputable section
namespace QuadraticPi.ConstructedComponentSeries
open MvPowerSeries LocalSliceIsolation CanonicalComponentQuotient ComponentResidueField
open FormalComponentIsolation OAI.PiExponent.WeightedBezout
open OAI.PiExponent.CommutingTaylor
open scoped BigOperators

section Source
variable {σ τ K R A : Type} [Field K] [CommRing R] [CommRing A]
variable [Algebra K R] [Algebra K A]
variable (r : R →ₐ[K] A) (t : A →ₐ[K] MvPowerSeries τ K) (ambient : σ → R)
local notation "a" => (fun s => constantCoeff (t (r (ambient s))))
local notation "Series" => MvPowerSeries τ K
local notation "Poly" => MvPolynomial σ K

def polynomialSeries : Poly →ₐ[K] Series := (t.comp r).comp (MvPolynomial.aeval ambient)

theorem polynomialSeries_apply (F : Poly) :
    polynomialSeries r t ambient F = t (r (MvPolynomial.aeval ambient F)) := rfl

theorem polynomialSeries_constant (F : Poly) :
    constantCoeff (polynomialSeries r t ambient F) = MvPolynomial.aeval a F := by
  let c : Series →ₐ[K] K :=
    { constantCoeff with commutes' := fun x => by simp [MvPowerSeries.algebraMap_apply] }
  exact AlgHom.congr_fun (MvPolynomial.comp_aeval (f := ambient) (c.comp (t.comp r))) F

theorem polynomialSeries_ker_le_pointIdeal :
    RingHom.ker (polynomialSeries r t ambient).toRingHom ≤ pointIdeal a := by
  intro F hF
  change MvPolynomial.aeval a F = 0
  rw [← polynomialSeries_constant r t ambient F]
  change polynomialSeries r t ambient F = 0 at hF
  rw [hF, map_zero]

theorem polynomialSeries_ker_isPrime :
    (RingHom.ker (polynomialSeries r t ambient).toRingHom).IsPrime := by
  let : IsDomain Series := NoZeroDivisors.to_isDomain Series
  exact RingHom.ker_isPrime _

theorem polynomialIdeal_le_source_ker {J : Type*} (f : J → Poly)
    (hzero : ∀ j, r (MvPolynomial.aeval ambient (f j)) = 0) :
    Ideal.span (Set.range f) ≤ RingHom.ker (polynomialSeries r t ambient).toRingHom := by
  apply Ideal.span_le.mpr
  rintro F ⟨j, rfl⟩
  change t (r (MvPolynomial.aeval ambient (f j))) = 0
  rw [hzero, map_zero]

theorem component_le_source_ker {J : Type*} (f : J → Poly) (P : Ideal Poly)
    (hzero : ∀ j, r (MvPolynomial.aeval ambient (f j)) = 0)
    (hUnique : ∀ Q ∈ (Ideal.span (Set.range f)).minimalPrimes, Q ≤ pointIdeal a → Q = P) :
    P ≤ RingHom.ker (polynomialSeries r t ambient).toRingHom := by
  let := polynomialSeries_ker_isPrime r t ambient
  obtain ⟨Q, hQ, hQker⟩ := Ideal.exists_minimalPrimes_le
    (polynomialIdeal_le_source_ker r t ambient f hzero)
  have hQP := hUnique Q hQ (hQker.trans (polynomialSeries_ker_le_pointIdeal r t ambient))
  exact hQP ▸ hQker

theorem denominator_series_isUnit (y : (pointIdeal a).primeCompl) :
    IsUnit (polynomialSeries r t ambient y) := by
  apply MvPowerSeries.isUnit_iff_constantCoeff.mpr
  rw [polynomialSeries_constant]
  exact isUnit_iff_ne_zero.mpr y.property

def localizedSeries : PointLocalization a →ₐ[K] Series :=
  IsLocalization.liftAlgHom (M := (pointIdeal a).primeCompl) (S := PointLocalization a)
    (f := polynomialSeries r t ambient) (denominator_series_isUnit r t ambient)

theorem localizedSeries_algebraMap (F : Poly) :
    localizedSeries r t ambient (algebraMap Poly (PointLocalization a) F) =
      polynomialSeries r t ambient F := IsLocalization.lift_eq _ F

theorem localizedSeries_constant (x : PointLocalization a) :
    constantCoeff (localizedSeries r t ambient x) = pointEvaluation a x := by
  have h : constantCoeff.comp (localizedSeries r t ambient).toRingHom =
      (pointEvaluation a).toRingHom := by
    apply IsLocalization.ringHom_ext (pointIdeal a).primeCompl
    apply RingHom.ext
    intro F
    change constantCoeff (localizedSeries r t ambient (algebraMap Poly (PointLocalization a) F)) =
      pointEvaluation a (algebraMap Poly (PointLocalization a) F)
    rw [localizedSeries_algebraMap, polynomialSeries_constant, pointEvaluation_algebraMap]
  exact RingHom.congr_fun h x

theorem localizedComponent_le_source_ker {J : Type*} (f : J → Poly) (P : Ideal Poly)
    (hzero : ∀ j, r (MvPolynomial.aeval ambient (f j)) = 0)
    (hUnique : ∀ Q ∈ (Ideal.span (Set.range f)).minimalPrimes, Q ≤ pointIdeal a → Q = P) :
    localizedIdeal a P ≤ RingHom.ker (localizedSeries r t ambient).toRingHom := by
  apply Ideal.map_le_iff_le_comap.mpr
  intro F hF
  change localizedSeries r t ambient (algebraMap Poly (PointLocalization a) F) = 0
  rw [localizedSeries_algebraMap]
  exact component_le_source_ker r t ambient f P hzero hUnique hF

def componentSeries {J : Type*} (f : J → Poly) (P : Ideal Poly)
    (hzero : ∀ j, r (MvPolynomial.aeval ambient (f j)) = 0)
    (hUnique : ∀ Q ∈ (Ideal.span (Set.range f)).minimalPrimes, Q ≤ pointIdeal a → Q = P) :
    ComponentLocalRing a P →ₐ[K] Series :=
  Ideal.Quotient.liftₐ (localizedIdeal a P) (localizedSeries r t ambient)
    (fun _x hx => localizedComponent_le_source_ker r t ambient f P hzero hUnique hx)

theorem componentSeries_quotient {J : Type*} (f : J → Poly) (P : Ideal Poly)
    (hzero : ∀ j, r (MvPolynomial.aeval ambient (f j)) = 0)
    (hUnique : ∀ Q ∈ (Ideal.span (Set.range f)).minimalPrimes, Q ≤ pointIdeal a → Q = P)
    (x : PointLocalization a) :
    componentSeries r t ambient f P hzero hUnique (componentQuotient a P x) =
      localizedSeries r t ambient x := rfl

theorem componentSeries_polynomial {J : Type*} (f : J → Poly) (P : Ideal Poly)
    (hzero : ∀ j, r (MvPolynomial.aeval ambient (f j)) = 0)
    (hUnique : ∀ Q ∈ (Ideal.span (Set.range f)).minimalPrimes, Q ≤ pointIdeal a → Q = P)
    (F : Poly) :
    componentSeries r t ambient f P hzero hUnique (algebraMap Poly (ComponentLocalRing a P) F) =
      t (r (MvPolynomial.aeval ambient F)) := by
  change localizedSeries r t ambient (algebraMap Poly (PointLocalization a) F) = _
  exact localizedSeries_algebraMap r t ambient F

theorem componentSeries_coeff {J : Type*} (f : J → Poly) (P : Ideal Poly)
    (hzero : ∀ j, r (MvPolynomial.aeval ambient (f j)) = 0)
    (hUnique : ∀ Q ∈ (Ideal.span (Set.range f)).minimalPrimes, Q ≤ pointIdeal a → Q = P)
    (c : K) :
    componentSeries r t ambient f P hzero hUnique (algebraMap K (ComponentLocalRing a P) c) = C c :=
  (componentSeries r t ambient f P hzero hUnique).commutes c

theorem componentSeries_constant {J : Type*} (f : J → Poly) (P : Ideal Poly)
    (hzero : ∀ j, r (MvPolynomial.aeval ambient (f j)) = 0)
    (hUnique : ∀ Q ∈ (Ideal.span (Set.range f)).minimalPrimes, Q ≤ pointIdeal a → Q = P)
    (hPpoint : P ≤ pointIdeal a) (q : ComponentLocalRing a P) :
    constantCoeff (componentSeries r t ambient f P hzero hUnique q) =
      componentEvaluation a P hPpoint q := by
  obtain ⟨x, rfl⟩ := componentQuotient_surjective a P q
  exact localizedSeries_constant r t ambient x

theorem componentSeries_unique {J : Type*} (f : J → Poly) (P : Ideal Poly)
    (hzero : ∀ j, r (MvPolynomial.aeval ambient (f j)) = 0)
    (hUnique : ∀ Q ∈ (Ideal.span (Set.range f)).minimalPrimes, Q ≤ pointIdeal a → Q = P)
    (theta : ComponentLocalRing a P →ₐ[K] Series)
    (hChart : ∀ F : Poly, theta (algebraMap Poly (ComponentLocalRing a P) F) =
      t (r (MvPolynomial.aeval ambient F))) :
    theta = componentSeries r t ambient f P hzero hUnique := by
  have h : theta.toRingHom.comp (componentQuotient a P) =
      (localizedSeries r t ambient).toRingHom := by
    apply IsLocalization.ringHom_ext (pointIdeal a).primeCompl
    apply RingHom.ext
    intro F
    change theta (algebraMap Poly (ComponentLocalRing a P) F) =
      localizedSeries r t ambient (algebraMap Poly (PointLocalization a) F)
    rw [hChart, localizedSeries_algebraMap, polynomialSeries_apply]
  apply AlgHom.ext
  intro q
  obtain ⟨x, rfl⟩ := componentQuotient_surjective a P q
  exact RingHom.congr_fun h x

theorem componentSeries_isLocalHom {J : Type*} (f : J → Poly) (P : Ideal Poly)
    (hzero : ∀ j, r (MvPolynomial.aeval ambient (f j)) = 0)
    (hUnique : ∀ Q ∈ (Ideal.span (Set.range f)).minimalPrimes, Q ≤ pointIdeal a → Q = P)
    (hP : P.IsPrime) (hPpoint : P ≤ pointIdeal a) :
    letI := componentLocalRing_isLocal a P hP hPpoint;
    IsLocalHom (componentSeries r t ambient f P hzero hUnique).toRingHom := by
  let := componentLocalRing_isLocal a P hP hPpoint
  with_unfolding_all
    have h : constantCoeff.comp (componentSeries r t ambient f P hzero hUnique).toRingHom =
        (componentEvaluation a P hPpoint).toRingHom :=
      RingHom.ext (componentSeries_constant r t ambient f P hzero hUnique hPpoint)
    have hEval : IsLocalHom (componentEvaluation a P hPpoint).toRingHom :=
      IsLocalHom.of_surjective (R := ComponentLocalRing a P) (S := K)
        (componentEvaluation a P hPpoint).toRingHom (componentEvaluation_surjective a P hPpoint)
    have : IsLocalHom (constantCoeff.comp (componentSeries r t ambient f P hzero hUnique).toRingHom) :=
      h.symm ▸ hEval
    exact isLocalHom_of_comp (componentSeries r t ambient f P hzero hUnique).toRingHom constantCoeff

theorem componentSeries_maximalIdeal_comap {J : Type*} (f : J → Poly) (P : Ideal Poly)
    (hzero : ∀ j, r (MvPolynomial.aeval ambient (f j)) = 0)
    (hUnique : ∀ Q ∈ (Ideal.span (Set.range f)).minimalPrimes, Q ≤ pointIdeal a → Q = P)
    (hP : P.IsPrime) (hPpoint : P ≤ pointIdeal a) :
    letI := componentLocalRing_isLocal a P hP hPpoint;
    (IsLocalRing.maximalIdeal Series).comap (componentSeries r t ambient f P hzero hUnique).toRingHom =
      IsLocalRing.maximalIdeal (ComponentLocalRing a P) := by
  let := componentLocalRing_isLocal a P hP hPpoint
  let := componentSeries_isLocalHom r t ambient f P hzero hUnique hP hPpoint
  with_unfolding_all
    exact IsLocalRing.maximalIdeal_comap (R := ComponentLocalRing a P) (S := Series)
      (componentSeries r t ambient f P hzero hUnique).toRingHom

theorem componentSeries_maximalIdeal_map_le {J : Type*} (f : J → Poly) (P : Ideal Poly)
    (hzero : ∀ j, r (MvPolynomial.aeval ambient (f j)) = 0)
    (hUnique : ∀ Q ∈ (Ideal.span (Set.range f)).minimalPrimes, Q ≤ pointIdeal a → Q = P)
    (hP : P.IsPrime) (hPpoint : P ≤ pointIdeal a) :
    letI := componentLocalRing_isLocal a P hP hPpoint;
    (IsLocalRing.maximalIdeal (ComponentLocalRing a P)).map
      (componentSeries r t ambient f P hzero hUnique).toRingHom ≤ IsLocalRing.maximalIdeal Series := by
  let := componentLocalRing_isLocal a P hP hPpoint
  apply Ideal.map_le_iff_le_comap.mpr
  exact le_of_eq (componentSeries_maximalIdeal_comap r t ambient f P hzero hUnique hP hPpoint).symm

end Source

section Derivatives
variable {m k : ℕ} {K R A : Type} [Field K] [CommRing R] [CommRing A]
variable [Algebra ℚ K] [Algebra K R] [Algebra ℚ R] [IsScalarTower ℚ K R]
variable [Algebra K A]

theorem zeroth_vanishing_of_derivative_vanishing {J : Type*}
    (D : Fin k → Derivation K R R) (r : R →ₐ[K] A)
    (ambient : (Fin k ⊕ Fin m) → R) (f : J → MvPolynomial (Fin k ⊕ Fin m) K)
    (kappa : Fin k → ℝ) (epsilon N : ℝ) (hepsilon : 0 < epsilon) (hN : 0 < N)
    (hvanish : ∀ j, ∀ b : Fin k →₀ ℕ,
      (∑ i, kappa i * (b i : ℝ)) < epsilon * N →
      r (mixedIter k (fun i => (D i).restrictScalars ℚ) b (MvPolynomial.aeval ambient (f j))) = 0) :
    ∀ j, r (MvPolynomial.aeval ambient (f j)) = 0 := by
  intro j
  simpa only [mixedIter_zero] using
    hvanish j 0 (by simpa using mul_pos hepsilon hN)

theorem existsUnique_componentSeries_of_derivative_vanishing {J : Type*}
    (D : Fin k → Derivation K R R) (r : R →ₐ[K] A)
    (t : A →ₐ[K] MvPowerSeries (Fin m) K) (ambient : (Fin k ⊕ Fin m) → R)
    (f : J → MvPolynomial (Fin k ⊕ Fin m) K)
    (kappa : Fin k → ℝ) (epsilon N : ℝ) (hepsilon : 0 < epsilon) (hN : 0 < N)
    (P : Ideal (MvPolynomial (Fin k ⊕ Fin m) K))
    (hUnique : ∀ Q ∈ (Ideal.span (Set.range f)).minimalPrimes,
      Q ≤ pointIdeal (sourcePoint r t ambient) → Q = P)
    (hvanish : ∀ j, ∀ b : Fin k →₀ ℕ,
      (∑ i, kappa i * (b i : ℝ)) < epsilon * N →
      r (mixedIter k (fun i => (D i).restrictScalars ℚ) b (MvPolynomial.aeval ambient (f j))) = 0) :
    ∃! theta : ComponentLocalRing (sourcePoint r t ambient) P →ₐ[K] MvPowerSeries (Fin m) K,
      ∀ F : MvPolynomial (Fin k ⊕ Fin m) K,
        theta (algebraMap (MvPolynomial (Fin k ⊕ Fin m) K)
          (ComponentLocalRing (sourcePoint r t ambient) P) F) = t (r (MvPolynomial.aeval ambient F)) := by
  let hzero := zeroth_vanishing_of_derivative_vanishing D r ambient f kappa epsilon N hepsilon hN hvanish
  exact ⟨componentSeries r t ambient f P hzero hUnique,
    componentSeries_polynomial r t ambient f P hzero hUnique,
    fun theta hChart => componentSeries_unique r t ambient f P hzero hUnique theta hChart⟩

end Derivatives
end QuadraticPi.ConstructedComponentSeries


==> anc/lean/QuadraticPi/ConstructedSourceDifferential.lean <==
import QuadraticPi.TransversePolynomialSource

/-!
Constant and first coefficients of the constructed transverse source, including
the tangential slice correction. The normal Jacobian follows from actual
chart derivative data and coordinate differential compatibility.
-/
set_option autoImplicit false
set_option maxHeartbeats 800000
noncomputable section
namespace QuadraticPi.ConstructedSourceDifferential
open MvPowerSeries Module
open TransversePolynomialSource TransverseSliceSubstitution
open TransverseNormalDifferential AnalyticFlowSliceDifferential
open NormalJacobianCoordinateAdapter CompleteLocalCoordinateEquivalence
open OAI.PiExponent.CommutingTaylor OAI.PiExponent.NormalBasisRigidity
open scoped BigOperators Topology

section Substitution
variable {σ τ K : Type} [Fintype σ] [Field K]

theorem variablesIdeal_isMaximal :
    (Ideal.span (Set.range (X : σ → MvPowerSeries σ K))).IsMaximal := by
  let e := toAdicCompletionAlgEquiv σ K
  have hi : OAI.PiExponent.WeightedBezout.pointIdeal (0 : σ → K) =
      MvPolynomial.idealOfVars σ K := by
    rw [OAI.PiExponent.WeightedBezout.pointIdeal_eq_span]
    simp [MvPolynomial.idealOfVars]
  let : (MvPolynomial.idealOfVars σ K).IsMaximal := hi ▸ inferInstance
  have hC := AdicCompletion.isMaximal_map_of_le (MvPolynomial.idealOfVars σ K)
    (MvPolynomial.idealOfVars σ K) le_rfl (MvPolynomial.idealOfVars_fg _ _)
  have hm : (Ideal.span (Set.range (X : σ → MvPowerSeries σ K))).map e.toRingHom =
      (MvPolynomial.idealOfVars σ K).map
        (algebraMap (MvPolynomial σ K) (AdicCompletion (MvPolynomial.idealOfVars σ K) (MvPolynomial σ K))) := by
    change (Ideal.span (Set.range (X : σ → MvPowerSeries σ K))).map e.toRingHom =
      (Ideal.span (Set.range (MvPolynomial.X : σ → MvPolynomial σ K))).map _
    rw [Ideal.map_span, Ideal.map_span]
    congr 1
    rw [← Set.range_comp, ← Set.range_comp]
    congr 1
    funext i
    simpa [MvPowerSeries.algebraMap_apply']
      using e.commutes (MvPolynomial.X i)
  rw [← hm] at hC
  exact (Ideal.isMaximal_map_iff_of_bijective e.toRingHom e.bijective).mp hC

theorem centered_decomposition (f : MvPowerSeries σ K) :
    ∃ a : σ → MvPowerSeries σ K, ∑ i, a i * X i = f - C (constantCoeff f) := by
  have hm : Ideal.span (Set.range (X : σ → MvPowerSeries σ K)) =
      RingHom.ker (constantCoeff : MvPowerSeries σ K →+* K) := by
    have hmax := variablesIdeal_isMaximal (σ := σ) (K := K)
    apply hmax.eq_of_le
    · exact RingHom.ker_ne_top _
    · apply Ideal.span_le.mpr
      rintro _ ⟨i, rfl⟩
      exact constantCoeff_X i
  apply Ideal.mem_span_range_iff_exists_fun.mp
  rw [hm]
  change constantCoeff (f - C (constantCoeff f)) = 0
  simp

theorem centered_subst_constant (g : σ → MvPowerSeries τ K)
    (hg : ∀ i, constantCoeff (g i) = 0) (f : MvPowerSeries σ K) :
    constantCoeff (subst g f) = constantCoeff f := by
  have hzero : constantCoeff (f - C (constantCoeff f)) = 0 := by simp
  have h := constantCoeff_subst_eq_zero (hasSubst_of_constantCoeff_zero hg) hg hzero
  rw [subst_sub (hasSubst_of_constantCoeff_zero hg), subst_C, map_sub,
    constantCoeff_C, sub_eq_zero] at h
  exact h

@[simp] theorem first_C (c : K) (j : τ) :
    coeff (Finsupp.single j 1) (C c : MvPowerSeries τ K) = 0 := by
  classical
  simp only [coeff_C, ite_eq_right (Finsupp.single_ne_zero.mpr one_ne_zero)]

theorem centered_subst_first (g : σ → MvPowerSeries τ K)
    (hg : ∀ i, constantCoeff (g i) = 0) (f : MvPowerSeries σ K) (j : τ) :
    coeff (Finsupp.single j 1) (subst g f) =
      ∑ i, coeff (Finsupp.single i 1) f * coeff (Finsupp.single j 1) (g i) := by
  classical
  obtain ⟨a, ha⟩ := centered_decomposition f
  have hc : ∀ i, constantCoeff (a i) = coeff (Finsupp.single i 1) f := by
    intro i
    have h := congrArg (coeff (Finsupp.single i 1)) ha
    simp only [map_sum, OAI.PiExponentApprox.TransverseMultiplicity.firstCoeff_mul,
      constantCoeff_X, zero_mul, add_zero, coeff_index_single_X] at h
    simpa [first_C] using h
  have hs := congrArg (substAlgHom (hasSubst_of_constantCoeff_zero hg)) ha
  simp only [map_sum, map_mul, map_sub, substAlgHom_apply, subst_C,
    subst_X (hasSubst_of_constantCoeff_zero hg)] at hs
  have h := congrArg (coeff (Finsupp.single j 1)) hs
  simp only [map_sum, OAI.PiExponentApprox.TransverseMultiplicity.firstCoeff_mul,
    hg, zero_mul, add_zero, centered_subst_constant g hg, hc] at h
  simpa only [map_sub, first_C, sub_zero] using h.symm

end Substitution

section Source
variable {m k : ℕ} {K R A : Type} [Field K] [CommRing R] [CommRing A]
variable [Algebra ℚ K] [Algebra K R] [Algebra ℚ R] [IsScalarTower ℚ K R]
variable [Algebra K A] [Algebra ℚ A] [IsScalarTower ℚ K A]
variable (D : Fin k → Derivation K R R) (r : R →ₐ[K] A)
variable (t : A →ₐ[K] MvPowerSeries (Fin m) K)

omit [IsScalarTower ℚ K A] in
theorem fullSource_constant (f : R) :
    constantCoeff (fullSource D r t f) = constantCoeff (t (r f)) := by
  rw [← coeff_zero_eq_constantCoeff_apply, fullSource_coefficient]
  simp [tangentialExponent, transverseExponent, residueTaylorAlgHom_apply,
    coeff_zero_eq_constantCoeff_apply]

omit [IsScalarTower ℚ K A] in
theorem fullSource_first_tangential (f : R) (i : Fin m) :
    coeff (Finsupp.single (Sum.inl i) 1) (fullSource D r t f) =
      coeff (Finsupp.single i 1) (t (r f)) := by
  rw [fullSource_coefficient]
  have ht : tangentialExponent (k := k) (Finsupp.single (Sum.inl i) 1) = Finsupp.single i 1 :=
    Finsupp.comapDomain_single _ _ _ _
  have hb : transverseExponent (k := k) (Finsupp.single (Sum.inl i) 1) = 0 := by
    ext j
    simp [transverseExponent]
  rw [ht, hb, residueTaylorAlgHom_apply, coeff_zero_residueTaylorFin]
  rfl

omit [IsScalarTower ℚ K A] in
theorem fullSource_first_transverse (f : R) (j : Fin k) :
    coeff (Finsupp.single (Sum.inr j) 1) (fullSource D r t f) =
      constantCoeff (t (r (D j f))) := by
  rw [fullSource_coefficient]
  have hb : transverseExponent (m := m) (Finsupp.single (Sum.inr j) 1) = Finsupp.single j 1 :=
    Finsupp.comapDomain_single _ _ _ _
  have ht : tangentialExponent (m := m) (Finsupp.single (Sum.inr j) 1) = 0 := by
    ext i
    simp [tangentialExponent]
  rw [ht, hb, residueTaylorAlgHom_apply, coeff_single_residueTaylorFin]
  rfl

variable (z : Fin m → MvPowerSeries (Fin k) K) (hz : ∀ i, constantCoeff (z i) = 0)

omit [IsScalarTower ℚ K A] in
theorem slicedSource_constant (f : R) :
    constantCoeff (slicedSource D r t z hz f) = constantCoeff (t (r f)) := by
  change constantCoeff (sliceAlgHom z hz (fullSource D r t f)) = _
  rw [sliceAlgHom_apply, centered_subst_constant]
  · exact fullSource_constant D r t f
  · intro i
    cases i with
    | inl i => exact hz i
    | inr i => exact constantCoeff_X i

omit [IsScalarTower ℚ K A] in
theorem slicedSource_first (f : R) (j : Fin k) :
    coeff (Finsupp.single j 1) (slicedSource D r t z hz f) =
      (∑ i, coeff (Finsupp.single i 1) (t (r f)) * coeff (Finsupp.single j 1) (z i)) +
        constantCoeff (t (r (D j f))) := by
  classical
  change coeff _ (sliceAlgHom z hz (fullSource D r t f)) = _
  rw [sliceAlgHom_apply, centered_subst_first]
  · rw [Fintype.sum_sum_type]
    simp [sliceVariables, fullSource_first_tangential, fullSource_first_transverse,
      coeff_index_single_X]
  · intro i
    cases i with
    | inl i => exact hz i
    | inr i => exact constantCoeff_X i

omit [IsScalarTower ℚ K A] in
theorem sourceCoordinates_first {n : ℕ} (c : Fin n → R) (i : Fin n) (j : Fin k) :
    coeff (Finsupp.single j 1) (sourceCoordinates (slicedSource D r t z hz) c i) =
      (∑ a, coeff (Finsupp.single a 1) (t (r (c i))) * coeff (Finsupp.single j 1) (z a)) +
        constantCoeff (t (r (D j (c i)))) := by
  classical
  simp [sourceCoordinates, slicedSource_first]

end Source

section Linear
variable {m k : ℕ} {K U : Type} [Field K] [AddCommGroup U] [Module K U]

theorem linearMap_pi_apply (L : (Fin m → K) →ₗ[K] U) (c : Fin m → K) :
    L c = ∑ a, c a • L (Pi.single a 1) := by
  classical
  have hc : (∑ a, c a • Pi.single a (1 : K)) = c := by
    ext a
    simp [Pi.single_apply]
  calc
    L c = L (∑ a, c a • Pi.single a (1 : K)) := congrArg L hc.symm
    _ = _ := by rw [map_sum]; simp only [map_smul]

theorem coordinateDifferential_section (u : Fin k → U) (d : U →ₗ[K] (Fin k → K))
    (hnormal : ∀ j, d (u j) = Pi.single j 1) (c : Fin k → K) :
    d (normalSection u c) = c := by
  classical
  rw [normalSection_apply, map_sum]
  simp only [map_smul, hnormal]
  ext i
  simp [Pi.single_apply]

end Linear

section Differential
variable {m k : ℕ} {K R A U : Type} [Field K] [CommRing R] [CommRing A]
variable [Algebra ℚ K] [Algebra K R] [Algebra ℚ R] [IsScalarTower ℚ K R]
variable [Algebra K A] [Algebra ℚ A] [IsScalarTower ℚ K A]
variable [AddCommGroup U] [Module K U]
variable (D : Fin k → Derivation K R R) (r : R →ₐ[K] A)
variable (t : A →ₐ[K] MvPowerSeries (Fin m) K)
variable (z : Fin m → MvPowerSeries (Fin k) K) (hz : ∀ a, constantCoeff (z a) = 0)
variable (c : Fin k → R)

theorem sourceCoordinates_first_of_differential
    (d : U →ₗ[K] (Fin k → K)) (V : (Fin m → K) →ₗ[K] U) (v : Fin k → U)
    (htangent : ∀ i a, coeff (Finsupp.single a 1) (t (r (c i))) = d (V (Pi.single a 1)) i)
    (hframe : ∀ i j, constantCoeff (t (r (D j (c i)))) = d (v j) i) (i j : Fin k) :
    coeff (Finsupp.single j 1) (sourceCoordinates (slicedSource D r t z hz) c i) =
      d (V (fun a => coeff (Finsupp.single j 1) (z a)) + v j) i := by
  rw [sourceCoordinates_first, linearMap_pi_apply V, map_add, map_sum]
  simp only [map_smul, Pi.add_apply, Finset.sum_apply, Pi.smul_apply, smul_eq_mul]
  simp_rw [htangent, hframe]
  congr 1
  apply Finset.sum_congr rfl
  intro a _
  exact mul_comm _ _

end Differential

section Analytic
variable {m k : ℕ} {K R A U : Type} [NontriviallyNormedField K]
variable [CommRing R] [CommRing A]
variable [Algebra ℚ K] [Algebra K R] [Algebra ℚ R] [IsScalarTower ℚ K R]
variable [Algebra K A] [Algebra ℚ A] [IsScalarTower ℚ K A]
variable [NormedAddCommGroup U] [NormedSpace K U]
variable (D : Fin k → Derivation K R R) (r : R →ₐ[K] A)
variable (t : A →ₐ[K] MvPowerSeries (Fin m) K)
variable (zs : Fin m → MvPowerSeries (Fin k) K) (hzs : ∀ a, constantCoeff (zs a) = 0)
variable (c : Fin k → R)

theorem sourceCoordinates_first_of_chart
    (u : Fin k → U) (d : U →ₗ[K] (Fin k → K))
    (hnormal : ∀ j, d (u j) = Pi.single j 1)
    (F : ((Fin m → K) × (Fin k → K)) → U)
    (z : (Fin k → K) → (Fin m → K)) (a : (Fin k → K) → (Fin k → K)) (x : U)
    (F' : ((Fin m → K) × (Fin k → K)) →L[K] U)
    (z' : (Fin k → K) →L[K] (Fin m → K)) (a' : (Fin k → K) →L[K] (Fin k → K))
    (hF : HasFDerivAt F F' (z 0, 0)) (hz : HasFDerivAt z z' 0) (ha : HasFDerivAt a a' 0)
    (hchart : (fun b => F (z b, b)) =ᶠ[𝓝 0] (fun b => x + continuousSection u (a b)))
    (htangent : ∀ i s, coeff (Finsupp.single s 1) (t (r (c i))) =
      d (F' (Pi.single s 1, 0)) i)
    (hframe : ∀ i j, constantCoeff (t (r (D j (c i)))) = d (F' (0, Pi.single j 1)) i)
    (hzfirst : ∀ s j, coeff (Finsupp.single j 1) (zs s) = z' (Pi.single j 1) s)
    (i j : Fin k) :
    coeff (Finsupp.single j 1) (sourceCoordinates (slicedSource D r t zs hzs) c i) =
      a' (Pi.single j 1) i := by
  let V : (Fin m → K) →ₗ[K] U :=
    F'.toLinearMap.comp (LinearMap.inl K (Fin m → K) (Fin k → K))
  rw [sourceCoordinates_first_of_differential D r t zs hzs c d V
    (fun j => F' (0, Pi.single j 1)) htangent hframe]
  have hzv : (fun s => coeff (Finsupp.single j 1) (zs s)) = z' (Pi.single j 1) := funext (fun s => hzfirst s j)
  rw [hzv]
  change d (F' (z' (Pi.single j 1), 0) + F' (0, Pi.single j 1)) i = _
  rw [← map_add]
  have h := congrArg (fun L : (Fin k → K) →L[K] U => L (Pi.single j 1))
    (chart_composition_derivative u F z a x F' z' a' hF hz ha hchart)
  change continuousSection u (a' (Pi.single j 1)) = F' (z' (Pi.single j 1), Pi.single j 1) at h
  simp only [Prod.mk_add_mk, add_zero, zero_add]
  rw [← h, continuousSection_apply, coordinateDifferential_section u d hnormal]

theorem sourceCoordinates_chart_normalJacobian
    (T : Submodule K U) (u v : Fin k → U)
    (hA : IsNormalBasis (K := K) (fun i => T.mkQ (u i)) Finset.univ)
    (d : U →ₗ[K] (Fin k → K))
    (hnormal : ∀ j, d (u j) = Pi.single j 1)
    (F : ((Fin m → K) × (Fin k → K)) → U)
    (z : (Fin k → K) → (Fin m → K)) (a : (Fin k → K) → (Fin k → K)) (x : U)
    (F' : ((Fin m → K) × (Fin k → K)) →L[K] U)
    (z' : (Fin k → K) →L[K] (Fin m → K)) (a' : (Fin k → K) →L[K] (Fin k → K))
    (hF : HasFDerivAt F F' (z 0, 0)) (hz : HasFDerivAt z z' 0) (ha : HasFDerivAt a a' 0)
    (hchart : (fun b => F (z b, b)) =ᶠ[𝓝 0] (fun b => x + continuousSection u (a b)))
    (htangentCoeff : ∀ i s, coeff (Finsupp.single s 1) (t (r (c i))) =
      d (F' (Pi.single s 1, 0)) i)
    (hframeCoeff : ∀ i j, constantCoeff (t (r (D j (c i)))) = d (F' (0, Pi.single j 1)) i)
    (hzfirst : ∀ s j, coeff (Finsupp.single j 1) (zs s) = z' (Pi.single j 1) s)
    (htangentFlow : ∀ w : Fin m → K, F' (w, 0) ∈ T)
    (hframeFlow : ∀ j, F' (0, Pi.single j 1) = v j)
    (i j : Fin k) :
    coeff (Finsupp.single j 1) (sourceCoordinates (slicedSource D r t zs hzs) c i) =
      (normalBasis (fun i => T.mkQ (u i)) hA).repr (T.mkQ (v j)) i := by
  rw [sourceCoordinates_first_of_chart D r t zs hzs c u d hnormal F z a x F' z' a'
    hF hz ha hchart htangentCoeff hframeCoeff hzfirst]
  exact chart_normalJacobian T u v hA F z a x F' z' a'
    hF hz ha hchart htangentFlow hframeFlow i j

theorem polynomial_multiplicity_of_constructed_chart_source [Infinite K] {J : Type*} {l : ℕ}
    (ambient : (Fin k ⊕ Fin l) → R) (q : Fin l → K)
    (hfreeze : ∀ i, slicedSource D r t zs hzs (ambient (Sum.inr i)) = C (q i))
    (T : Submodule K U) (u v : Fin k → U)
    (hA : IsNormalBasis (K := K) (fun i => T.mkQ (u i)) Finset.univ)
    (hB : IsNormalBasis (K := K) (fun i => T.mkQ (v i)) Finset.univ)
    (d : U →ₗ[K] (Fin k → K))
    (hnormal : ∀ j, d (u j) = Pi.single j 1)
    (F : ((Fin m → K) × (Fin k → K)) → U)
    (z : (Fin k → K) → (Fin m → K)) (a : (Fin k → K) → (Fin k → K)) (x : U)
    (F' : ((Fin m → K) × (Fin k → K)) →L[K] U)
    (z' : (Fin k → K) →L[K] (Fin m → K)) (a' : (Fin k → K) →L[K] (Fin k → K))
    (hF : HasFDerivAt F F' (z 0, 0)) (hz : HasFDerivAt z z' 0) (ha : HasFDerivAt a a' 0)
    (hchart : (fun b => F (z b, b)) =ᶠ[𝓝 0] (fun b => x + continuousSection u (a b)))
    (htangentCoeff : ∀ i s, coeff (Finsupp.single s 1) (t (r (ambient (Sum.inl i)))) =
      d (F' (Pi.single s 1, 0)) i)
    (hframeCoeff : ∀ i j, constantCoeff (t (r (D j (ambient (Sum.inl i))))) = d (F' (0, Pi.single j 1)) i)
    (hzfirst : ∀ s j, coeff (Finsupp.single j 1) (zs s) = z' (Pi.single j 1) s)
    (htangentFlow : ∀ w : Fin m → K, F' (w, 0) ∈ T)
    (hframeFlow : ∀ j, F' (0, Pi.single j 1) = v j)
    (f : J → MvPolynomial (Fin k ⊕ Fin l) K)
    (rho : Fin k → ℚ) (kappa : Fin k → ℝ) (epsilon N : ℝ)
    (hrho : ∀ i, 0 < rho i) (hkappa : ∀ i, 0 < kappa i)
    (hepsilon : 0 < epsilon) (hN : 0 < N)
    (hdegree : ∀ j, ∀ e ∈ (coordinateRestriction q (f j)).support,
      (∑ i ∈ e.support, (e i : ℝ) * (rho i : ℝ)) ≤ N)
    (hminimal : OAI.PiExponent.WeightedBezout.pointIdeal
      (fun i => constantCoeff (t (r (ambient (Sum.inl i))))) ∈
      (Ideal.span (Set.range (fun j => coordinateRestriction q (f j)))).minimalPrimes)
    (hvanish : ∀ j, ∀ b : Fin k →₀ ℕ,
      (∑ i, kappa i * (b i : ℝ)) < epsilon * N →
      r (mixedIter k (fun i => (D i).restrictScalars ℚ) b (MvPolynomial.aeval ambient (f j))) = 0) :
    (∏ i, (rho i : ℝ)) ≤ (k.factorial : ℝ) * (∏ i, kappa i) / epsilon ^ k := by
  apply polynomial_multiplicity_of_restricted_derivative_source D r t zs hzs ambient q hfreeze
    T u v hA hB _ f rho kappa epsilon N hrho hkappa hepsilon hN hdegree _ hvanish
  · intro i j
    exact sourceCoordinates_chart_normalJacobian D r t zs hzs (fun i => ambient (Sum.inl i))
      T u v hA d hnormal F z a x F' z' a' hF hz ha hchart
      htangentCoeff hframeCoeff hzfirst htangentFlow hframeFlow i j
  · simpa only [slicedSource_constant] using hminimal

end Analytic
end QuadraticPi.ConstructedSourceDifferential


==> anc/lean/QuadraticPi/CoordinateShearDeterminant.lean <==
import QuadraticPi.LemniscateJetDeterminant

/-! A coefficient substitution fixing one coordinate and congruent to the
identity modulo that coordinate acts with determinant one on finite packets.
Weighted preservation is required only for passage from monomials to series. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.CoordinateShearDeterminant
open MvPowerSeries OAI.PiExponent FormalLogTruncation JetGeometry
open scoped BigOperators
variable {m : ℕ}
local notation "S" => MvPowerSeries (Fin (m+1)) ℂ

theorem map_sub_polynomial_dvd (f : S →ₐ[ℂ] S) (k : Fin (m+1))
    (hvars : ∀ i, X k ∣ f (X i) - X i)
    (P : MvPolynomial (Fin (m+1)) ℂ) : X k ∣ f (P : S) - (P : S) := by
  let I : Ideal S := Ideal.span {X k}
  let q := Ideal.Quotient.mk I
  let c := MvPolynomial.coeToMvPowerSeries.ringHom (σ := Fin (m+1)) (R := ℂ)
  have he : (q.comp f.toRingHom).comp c = q.comp c := by
    apply MvPolynomial.ringHom_ext
    · intro r
      simp only [RingHom.comp_apply, c, MvPolynomial.coeToMvPowerSeries.ringHom_apply,
        MvPolynomial.coe_C]
      exact congrArg q (f.commutes r)
    · intro i
      simp only [RingHom.comp_apply, c, MvPolynomial.coeToMvPowerSeries.ringHom_apply,
        MvPolynomial.coe_X]
      exact Ideal.Quotient.eq.mpr (Ideal.mem_span_singleton.mpr (hvars i))
  exact Ideal.mem_span_singleton.mp (Ideal.Quotient.eq.mp (RingHom.congr_fun he P))

theorem map_sub_monomial_dvd (f : S →ₐ[ℂ] S) (k : Fin (m+1))
    (hk : f (X k) = X k) (hvars : ∀ i, X k ∣ f (X i) - X i)
    (e : Fin (m+1) →₀ ℕ) : X k ^ (e k + 1) ∣ f (monomial e 1) - monomial e 1 := by
  classical
  have hsplit : Finsupp.single k (e k) + e.erase k = e := by
    ext i
    by_cases hi : i = k
    · subst i; simp
    · simp [hi]
  have hmono : monomial e (1 : ℂ) = X k ^ e k * monomial (e.erase k) 1 := by
    rw [X_pow_eq, monomial_mul_monomial, one_mul, hsplit]
  obtain ⟨g, hg⟩ := map_sub_polynomial_dvd f k hvars (MvPolynomial.monomial (e.erase k) 1)
  simp only [MvPolynomial.coe_monomial] at hg
  refine ⟨g, ?_⟩
  rw [hmono, map_mul, map_pow, hk, ← mul_sub, hg, pow_succ, mul_assoc]

theorem coeff_map_monomial_of_le (f : S →ₐ[ℂ] S) (k : Fin (m+1))
    (hk : f (X k) = X k) (hvars : ∀ i, X k ∣ f (X i) - X i)
    (d e : Fin (m+1) →₀ ℕ) (hde : d k ≤ e k) :
    coeff d (f (monomial e 1)) = coeff d (monomial e 1) := by
  have hz := (X_pow_dvd_iff.mp (map_sub_monomial_dvd f k hk hvars e)) d
    (Nat.lt_succ_of_le hde)
  exact sub_eq_zero.mp (by simpa only [map_sub] using hz)

def coefficientMatrix {ι : Type*} (e : ι → (Fin (m+1) →₀ ℕ)) (f : S →ₐ[ℂ] S) :
    Matrix ι ι ℂ := fun i j => coeff (e i) (f (monomial (e j) 1))

theorem coefficientMatrix_blockTriangular {ι : Type*}
    (e : ι → (Fin (m+1) →₀ ℕ)) (f : S →ₐ[ℂ] S) (k : Fin (m+1))
    (hk : f (X k) = X k) (hvars : ∀ i, X k ∣ f (X i) - X i) :
    (coefficientMatrix e f).BlockTriangular (fun i => OrderDual.toDual (e i k)) := by
  intro i j hij
  change e i k < e j k at hij
  rw [coefficientMatrix, coeff_map_monomial_of_le f k hk hvars _ _ hij.le]
  apply coeff_monomial_ne
  intro h
  have := congrArg (fun d : Fin (m+1) →₀ ℕ => d k) h
  omega

theorem coefficientMatrix_toSquareBlock {ι : Type*} [Fintype ι] [DecidableEq ι]
    (e : ι → (Fin (m+1) →₀ ℕ)) (he : Function.Injective e)
    (f : S →ₐ[ℂ] S) (k : Fin (m+1))
    (hk : f (X k) = X k) (hvars : ∀ i, X k ∣ f (X i) - X i)
    (n : OrderDual ℕ) :
    (coefficientMatrix e f).toSquareBlock (fun i => OrderDual.toDual (e i k)) n = 1 := by
  classical
  ext i j
  change coeff (e i.val) (f (monomial (e j.val) 1)) = if i = j then 1 else 0
  have hdeg : e i.val k = e j.val k := i.property.trans j.property.symm
  rw [coeff_map_monomial_of_le f k hk hvars _ _ hdeg.le]
  by_cases hij : i = j
  · subst j; simp
  · rw [ite_eq_right hij]
    apply coeff_monomial_ne
    exact fun h => hij (Subtype.ext (he h))

theorem det_coefficientMatrix {ι : Type*} [Fintype ι] [DecidableEq ι]
    (e : ι → (Fin (m+1) →₀ ℕ)) (he : Function.Injective e)
    (f : S →ₐ[ℂ] S) (k : Fin (m+1))
    (hk : f (X k) = X k) (hvars : ∀ i, X k ∣ f (X i) - X i) :
    (coefficientMatrix e f).det = 1 := by
  rw [(coefficientMatrix_blockTriangular e f k hk hvars).det]
  simp only [coefficientMatrix_toSquareBlock e he f k hk hvars,
    Matrix.det_one, Finset.prod_const_one]

open LemniscateJetDeterminant

theorem packet_map_eq_mulVec (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 ≤ v i) (H : ℚ)
    [Fintype (JetIndex v H)] (f : S →ₐ[ℂ] S)
    (hf : ∀ g ∈ rationalWeightedIdeal v hv H, f g ∈ rationalWeightedIdeal v hv H) (g : S) :
    rationalCoefficientPacket v H (f g) =
      (coefficientMatrix Subtype.val f).mulVec (rationalCoefficientPacket v H g) := by
  let p := rationalCoefficientPacket v H g
  let g0 := packetSection v H p
  have hpacket : rationalCoefficientPacket v H g = rationalCoefficientPacket v H g0 := by
    funext d
    exact (packetSection_coeff v H p d).symm
  have hdiff := hf (g - g0) ((rationalCoefficientPacket_eq_iff v hv H g g0).mp hpacket)
  rw [map_sub] at hdiff
  rw [(rationalCoefficientPacket_eq_iff v hv H _ _).mpr hdiff]
  funext d
  change coeff d.val (f (∑ e, p e • monomial e.val 1)) =
    ∑ e, coefficientMatrix Subtype.val f d e * p e
  simp only [map_sum, map_smul, smul_eq_mul, coefficientMatrix, mul_comm]

theorem packetMatrix_map {α : Type*} (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 ≤ v i)
    (H : ℚ) [Fintype (JetIndex v H)] (f : S →ₐ[ℂ] S)
    (hf : ∀ g ∈ rationalWeightedIdeal v hv H, f g ∈ rationalWeightedIdeal v hv H)
    (g : α → S) :
    packetMatrix v H (fun a => f (g a)) = coefficientMatrix Subtype.val f * packetMatrix v H g := by
  ext d a
  exact congrFun (packet_map_eq_mulVec v hv H f hf (g a)) d

theorem det_selected_packetMatrix_map {α : Type*} (v : Fin (m+1) → ℚ)
    (hv : ∀ i, 0 ≤ v i) (H : ℚ) [Fintype (JetIndex v H)] [DecidableEq (JetIndex v H)]
    (f : S →ₐ[ℂ] S) (k : Fin (m+1)) (hk : f (X k) = X k)
    (hvars : ∀ i, X k ∣ f (X i) - X i)
    (hf : ∀ g ∈ rationalWeightedIdeal v hv H, f g ∈ rationalWeightedIdeal v hv H)
    (g : α → S) (sel : JetIndex v H → α) :
    ((packetMatrix v H (fun a => f (g a))).submatrix id sel).det =
      ((packetMatrix v H g).submatrix id sel).det := by
  change (packetMatrix v H (fun d => f (g (sel d)))).det = (packetMatrix v H (fun d => g (sel d))).det
  rw [packetMatrix_map v hv H f hf, Matrix.det_mul,
    det_coefficientMatrix Subtype.val Subtype.val_injective f k hk hvars, one_mul]

def centerCoefficientMatrix {C : Type*} [DecidableEq C]
    (v : Fin (m+1) → ℚ) (H : ℚ) (f : C → S →ₐ[ℂ] S) :
    Matrix (C × JetIndex v H) (C × JetIndex v H) ℂ :=
  Matrix.reindex (Equiv.prodComm _ _) (Equiv.prodComm _ _)
    (Matrix.blockDiagonal (fun c => coefficientMatrix Subtype.val (f c)))

theorem centerPacketMatrix_map {α C : Type*} [Fintype C] [DecidableEq C]
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 ≤ v i) (H : ℚ) [Fintype (JetIndex v H)]
    (f : C → S →ₐ[ℂ] S)
    (hf : ∀ c g, g ∈ rationalWeightedIdeal v hv H → f c g ∈ rationalWeightedIdeal v hv H)
    (g : α → C → S) :
    centerPacketMatrix v H (fun a c => f c (g a c)) =
      centerCoefficientMatrix v H f * centerPacketMatrix v H g := by
  classical
  ext d a
  have he := congrFun (packet_map_eq_mulVec v hv H (f d.1) (hf d.1) (g a d.1)) d.2
  simpa [centerPacketMatrix, centerCoefficientMatrix, Matrix.reindex_apply,
    Matrix.mul_apply, Matrix.blockDiagonal_apply, Fintype.sum_prod_type, ite_mul,
    Matrix.mulVec, dotProduct, rationalCoefficientPacket] using he

theorem det_centerCoefficientMatrix {C : Type*} [Fintype C] [DecidableEq C]
    (v : Fin (m+1) → ℚ) (H : ℚ) [Fintype (JetIndex v H)] [DecidableEq (JetIndex v H)]
    (f : C → S →ₐ[ℂ] S) (k : C → Fin (m+1)) (hk : ∀ c, f c (X (k c)) = X (k c))
    (hvars : ∀ c i, X (k c) ∣ f c (X i) - X i) :
    (centerCoefficientMatrix v H f).det = 1 := by
  rw [centerCoefficientMatrix, Matrix.det_reindex_self, Matrix.det_blockDiagonal]
  simp only [det_coefficientMatrix Subtype.val Subtype.val_injective _ _ (hk _) (hvars _),
    Finset.prod_const_one]

theorem det_selected_centerPacketMatrix_map {α C : Type*} [Fintype C] [DecidableEq C]
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 ≤ v i) (H : ℚ)
    [Fintype (JetIndex v H)] [DecidableEq (JetIndex v H)]
    (f : C → S →ₐ[ℂ] S) (k : C → Fin (m+1)) (hk : ∀ c, f c (X (k c)) = X (k c))
    (hvars : ∀ c i, X (k c) ∣ f c (X i) - X i)
    (hf : ∀ c g, g ∈ rationalWeightedIdeal v hv H → f c g ∈ rationalWeightedIdeal v hv H)
    (g : α → C → S) (sel : C × JetIndex v H → α) :
    ((centerPacketMatrix v H (fun a c => f c (g a c))).submatrix id sel).det =
      ((centerPacketMatrix v H g).submatrix id sel).det := by
  change (centerPacketMatrix v H (fun d c => f c (g (sel d) c))).det =
    (centerPacketMatrix v H (fun d => g (sel d))).det
  rw [centerPacketMatrix_map v hv H f hf, Matrix.det_mul,
    det_centerCoefficientMatrix v H f k hk hvars, one_mul]

end QuadraticPi.CoordinateShearDeterminant


==> anc/lean/QuadraticPi/CotangentComponentCompletion.lean <==
import QuadraticPi.SurjectiveComponentCompletion
import Mathlib.RingTheory.MvPowerSeries.Equiv

/-!
An actual cotangent-generation condition on the component ring supplies a
surjection from a formal power-series ring to its completion. Together with
the already proved surjectivity in the other direction, the Noetherian Hopf
property proves injectivity of the specified constructed map. The actual
geometric cotangent-generation condition remains explicit.
-/
set_option autoImplicit false
set_option maxHeartbeats 800000
noncomputable section
namespace QuadraticPi.CotangentComponentCompletion
open Module MvPowerSeries CompletedComponentSeries CompleteLocalCoordinateEquivalence
open SurjectiveComponentCompletion

section Parameters
variable {m : ℕ} {K S : Type} [Field K] [CommRing S] [IsLocalRing S]
variable (φ : K →+* S) (x : Fin m → S) (hx : ∀ i, x i ∈ IsLocalRing.maximalIdeal S)
include hx

theorem polynomialParameters_map_le :
    (MvPolynomial.idealOfVars (Fin m) K).map (MvPolynomial.eval₂Hom φ x) ≤
      IsLocalRing.maximalIdeal S := by
  rw [MvPolynomial.idealOfVars, Ideal.map_span, ← Set.range_comp]
  apply Ideal.span_le.mpr
  rintro _ ⟨i, rfl⟩
  simpa only [Function.comp_apply, MvPolynomial.eval₂Hom_X', SetLike.mem_coe] using hx i

variable [IsAdicComplete (IsLocalRing.maximalIdeal S) S]

def parameterMap : MvPowerSeries (Fin m) K →+* S :=
  (completedMap (MvPolynomial.idealOfVars (Fin m) K) (IsLocalRing.maximalIdeal S)
    (MvPolynomial.eval₂Hom φ x) (polynomialParameters_map_le φ x hx)).comp
    (MvPowerSeries.toAdicCompletionAlgEquiv (Fin m) K).toRingHom

theorem parameterMap_X (i : Fin m) : parameterMap φ x hx (X i) = x i := by
  change completedMap _ _ _ _ (toAdicCompletion (Fin m) K (X i)) = _
  rw [← MvPolynomial.coe_X, toAdicCompletion_coe, completedMap_of]
  exact MvPolynomial.eval₂Hom_X' φ x i

theorem parameterMap_C (c : K) : parameterMap φ x hx (C c) = φ c := by
  change completedMap _ _ _ _ (toAdicCompletion (Fin m) K (C c)) = _
  rw [← MvPolynomial.coe_C, toAdicCompletion_coe, completedMap_of]
  exact MvPolynomial.eval₂Hom_C φ x c

theorem parameterMap_maximalIdeal_map :
    (IsLocalRing.maximalIdeal (MvPowerSeries (Fin m) K)).map (parameterMap φ x hx) =
      Ideal.span (Set.range x) := by
  rw [← varsIdeal_eq_maximalIdeal, Ideal.map_span, ← Set.range_comp]
  change Ideal.span (Set.range (fun i => parameterMap φ x hx (X i))) = _
  simp_rw [parameterMap_X]

theorem parameterMap_surjective
    (hspan : Ideal.span (Set.range x) = IsLocalRing.maximalIdeal S)
    (hres : ∀ y : S, ∃ c : K, y - φ c ∈ IsLocalRing.maximalIdeal S) :
    Function.Surjective (parameterMap φ x hx) := by
  have hm : (IsLocalRing.maximalIdeal (MvPowerSeries (Fin m) K)).map (parameterMap φ x hx) =
      IsLocalRing.maximalIdeal S := (parameterMap_maximalIdeal_map φ x hx).trans hspan
  let : IsHausdorff ((IsLocalRing.maximalIdeal (MvPowerSeries (Fin m) K)).map
      (parameterMap φ x hx)) S := hm.symm ▸ inferInstance
  apply surjective_of_mk_map_comp_surjective
    (I := IsLocalRing.maximalIdeal (MvPowerSeries (Fin m) K)) (parameterMap φ x hx)
  intro q
  obtain ⟨y, rfl⟩ := Ideal.Quotient.mk_surjective q
  obtain ⟨c, hc⟩ := hres y
  refine ⟨C c, ?_⟩
  change Ideal.Quotient.mk _ (parameterMap φ x hx (C c)) = Ideal.Quotient.mk _ y
  apply Ideal.Quotient.eq.mpr
  rw [parameterMap_C, hm]
  simpa only [neg_sub] using (IsLocalRing.maximalIdeal S).neg_mem hc

end Parameters

section Local
variable {Q K : Type} [CommRing Q] [IsLocalRing Q] [Field K]

theorem residue_representatives (φ : K →+* Q) (e : IsLocalRing.ResidueField Q ≃+* K)
    (he : ∀ c, e (IsLocalRing.residue Q (φ c)) = c) :
    ∀ y : Q, ∃ c : K, y - φ c ∈ IsLocalRing.maximalIdeal Q := by
  intro y
  refine ⟨e (IsLocalRing.residue Q y), Ideal.Quotient.eq.mp ?_⟩
  apply e.injective
  exact (he _).symm

omit [IsLocalRing Q] in
theorem injective_of_mutual_surjections {m : ℕ}
    (g : Q →+* MvPowerSeries (Fin m) K) (h : MvPowerSeries (Fin m) K →+* Q)
    (hg : Function.Surjective g) (hh : Function.Surjective h) : Function.Injective g := by
  have hinj := injective_of_surjective_ringEnd (g.comp h) (hg.comp hh)
  intro a b hab
  obtain ⟨x, rfl⟩ := hh a
  obtain ⟨y, rfl⟩ := hh b
  exact congrArg h (hinj hab)

variable [IsNoetherianRing Q]

theorem span_eq_maximalIdeal_of_cotangent {ι : Type*} (q : ι → Q)
    (hq : ∀ i, q i ∈ IsLocalRing.maximalIdeal Q)
    (hCotangent : IsLocalRing.maximalIdeal Q ≤
      Ideal.span (Set.range q) ⊔ (IsLocalRing.maximalIdeal Q) ^ 2) :
    Ideal.span (Set.range q) = IsLocalRing.maximalIdeal Q := by
  apply le_antisymm
  · exact Ideal.span_le.mpr (Set.range_subset_iff.mpr hq)
  · apply Submodule.le_of_le_smul_of_le_jacobson_bot
      (IsLocalRing.maximalIdeal Q).fg_of_isNoetherianRing
      (IsLocalRing.maximalIdeal_le_jacobson (⊥ : Ideal Q))
    simpa only [smul_eq_mul, pow_two] using hCotangent

theorem completedParameters_mem_maximalIdeal {m : ℕ} (q : Fin m → Q)
    (hq : ∀ i, q i ∈ IsLocalRing.maximalIdeal Q) (i : Fin m) :
    AdicCompletion.of (IsLocalRing.maximalIdeal Q) Q (q i) ∈
      IsLocalRing.maximalIdeal (AdicCompletion (IsLocalRing.maximalIdeal Q) Q) := by
  rw [AdicCompletion.maximalIdeal_eq_map]
  exact Ideal.mem_map_of_mem (algebraMap Q (AdicCompletion (IsLocalRing.maximalIdeal Q) Q)) (hq i)

theorem completedParameters_span {m : ℕ} (q : Fin m → Q)
    (hq : ∀ i, q i ∈ IsLocalRing.maximalIdeal Q)
    (hCotangent : IsLocalRing.maximalIdeal Q ≤
      Ideal.span (Set.range q) ⊔ (IsLocalRing.maximalIdeal Q) ^ 2) :
    Ideal.span (Set.range (fun i => AdicCompletion.of (IsLocalRing.maximalIdeal Q) Q (q i))) =
      IsLocalRing.maximalIdeal (AdicCompletion (IsLocalRing.maximalIdeal Q) Q) := by
  rw [AdicCompletion.maximalIdeal_eq_map, ← span_eq_maximalIdeal_of_cotangent q hq hCotangent,
    Ideal.map_span, ← Set.range_comp]
  rfl

def completedParameterMap {m : ℕ} (φ : K →+* Q) (q : Fin m → Q)
    (hq : ∀ i, q i ∈ IsLocalRing.maximalIdeal Q) :
    MvPowerSeries (Fin m) K →+* AdicCompletion (IsLocalRing.maximalIdeal Q) Q :=
  parameterMap ((algebraMap Q (AdicCompletion (IsLocalRing.maximalIdeal Q) Q)).comp φ)
    (fun i => AdicCompletion.of (IsLocalRing.maximalIdeal Q) Q (q i))
    (completedParameters_mem_maximalIdeal q hq)

theorem completedParameterMap_C {m : ℕ} (φ : K →+* Q) (q : Fin m → Q)
    (hq : ∀ i, q i ∈ IsLocalRing.maximalIdeal Q) (c : K) :
    completedParameterMap φ q hq (C c) =
      AdicCompletion.of (IsLocalRing.maximalIdeal Q) Q (φ c) :=
  parameterMap_C _ _ _ c

theorem completedParameterMap_surjective {m : ℕ} (φ : K →+* Q) (q : Fin m → Q)
    (hq : ∀ i, q i ∈ IsLocalRing.maximalIdeal Q)
    (hCotangent : IsLocalRing.maximalIdeal Q ≤
      Ideal.span (Set.range q) ⊔ (IsLocalRing.maximalIdeal Q) ^ 2)
    (hres : ∀ y : AdicCompletion (IsLocalRing.maximalIdeal Q) Q,
      ∃ c : K, y - AdicCompletion.of (IsLocalRing.maximalIdeal Q) Q (φ c) ∈
        IsLocalRing.maximalIdeal (AdicCompletion (IsLocalRing.maximalIdeal Q) Q)) :
    Function.Surjective (completedParameterMap φ q hq) := by
  apply parameterMap_surjective
  · exact completedParameters_span q hq hCotangent
  · exact hres

theorem completedParameterMap_surjective_of_residueEquiv {m : ℕ} (φ : K →+* Q) (q : Fin m → Q)
    (hq : ∀ i, q i ∈ IsLocalRing.maximalIdeal Q)
    (hCotangent : IsLocalRing.maximalIdeal Q ≤
      Ideal.span (Set.range q) ⊔ (IsLocalRing.maximalIdeal Q) ^ 2)
    (e : IsLocalRing.ResidueField (AdicCompletion (IsLocalRing.maximalIdeal Q) Q) ≃+* K)
    (he : ∀ c, e (IsLocalRing.residue (AdicCompletion (IsLocalRing.maximalIdeal Q) Q)
      (AdicCompletion.of (IsLocalRing.maximalIdeal Q) Q (φ c))) = c) :
    Function.Surjective (completedParameterMap φ q hq) := by
  apply completedParameterMap_surjective φ q hq hCotangent
  exact residue_representatives
    ((algebraMap Q (AdicCompletion (IsLocalRing.maximalIdeal Q) Q)).comp φ) e he

end Local

open LocalSliceIsolation CanonicalComponentQuotient ComponentCompletionFaithful
open ComponentResidueField ConstructedComponentSeries FormalComponentIsolation FormalSliceNormalJacobian
open OAI.PiExponent.WeightedBezout OAI.PiExponent.NormalBasisRigidity

section ComponentParameters
variable {m k : ℕ} {K : Type} [Field K]
variable (a : (Fin k ⊕ Fin m) → K) (P : Ideal (MvPolynomial (Fin k ⊕ Fin m) K))
variable (hP : P.IsPrime) (hPpoint : P ≤ pointIdeal a)

def componentParameters : Fin m → ComponentLocalRing a P := fun i =>
  algebraMap (MvPolynomial (Fin k ⊕ Fin m) K) (ComponentLocalRing a P)
    (MvPolynomial.X (Sum.inr i) - MvPolynomial.C (a (Sum.inr i)))

theorem componentParameters_mem_maximalIdeal :
    letI := componentLocalRing_isLocal a P hP hPpoint;
    ∀ i, componentParameters a P i ∈ IsLocalRing.maximalIdeal (ComponentLocalRing a P) := by
  let := componentLocalRing_isLocal a P hP hPpoint
  intro i
  exact centeredPolynomial_mem_maximalIdeal a P hP hPpoint (Sum.inr i)

def componentParameterMap : MvPowerSeries (Fin m) K →+* ComponentCompletion a P hP hPpoint := by
  let := componentLocalRing_isLocal a P hP hPpoint
  let := componentLocalRing_isNoetherian a P
  with_reducible_and_instances
    exact completedParameterMap (Q := ComponentLocalRing a P) (algebraMap K (ComponentLocalRing a P))
      (componentParameters a P) (componentParameters_mem_maximalIdeal a P hP hPpoint)

theorem componentParameterMap_coeff (c : K) :
    letI := componentLocalRing_isLocal a P hP hPpoint;
    componentParameterMap a P hP hPpoint (C c) =
      AdicCompletion.of (R := ComponentLocalRing a P)
        (IsLocalRing.maximalIdeal (ComponentLocalRing a P)) (ComponentLocalRing a P)
        (algebraMap K (ComponentLocalRing a P) c) := by
  let := componentLocalRing_isLocal a P hP hPpoint
  let := componentLocalRing_isNoetherian a P
  unfold componentParameterMap
  with_reducible_and_instances
    exact completedParameterMap_C (Q := ComponentLocalRing a P) _ _ _ c

theorem componentParameterMap_surjective
    (hCotangent : letI := componentLocalRing_isLocal a P hP hPpoint;
      IsLocalRing.maximalIdeal (ComponentLocalRing a P) ≤
        Ideal.span (Set.range (componentParameters a P)) ⊔
          (IsLocalRing.maximalIdeal (ComponentLocalRing a P)) ^ 2) :
    Function.Surjective (componentParameterMap a P hP hPpoint) := by
  let := componentLocalRing_isLocal a P hP hPpoint
  let := componentLocalRing_isNoetherian a P
  unfold componentParameterMap
  with_reducible_and_instances
    exact completedParameterMap_surjective_of_residueEquiv (Q := ComponentLocalRing a P)
      (algebraMap K (ComponentLocalRing a P)) (componentParameters a P)
      (componentParameters_mem_maximalIdeal a P hP hPpoint) hCotangent
      (componentCompletedResidueEquiv a P hP hPpoint)
      (componentCompletedResidueEquiv_coeff a P hP hPpoint)

end ComponentParameters

section Component
variable {m k : ℕ} {K R A : Type} {ι : Type*}
variable [Field K] [CommRing R] [CommRing A] [Algebra K R] [Algebra K A]
variable (r : R →ₐ[K] A) (t : A →ₐ[K] MvPowerSeries (Fin m) K)
variable (ambient : (Fin k ⊕ Fin m) → R)
local notation "point" => (fun s => constantCoeff (t (r (ambient s))))
variable (f : ι → MvPolynomial (Fin k ⊕ Fin m) K) (P : Ideal (MvPolynomial (Fin k ⊕ Fin m) K))
variable (hzero : ∀ j, r (MvPolynomial.aeval ambient (f j)) = 0)
variable (hUnique : ∀ Q : Ideal (MvPolynomial (Fin k ⊕ Fin m) K),
  Q ∈ (Ideal.span (Set.range f)).minimalPrimes →
  Q ≤ pointIdeal (fun s => constantCoeff (t (r (ambient s)))) → Q = P)
variable (hP : P.IsPrime) (hPpoint : P ≤ pointIdeal (fun s => constantCoeff (t (r (ambient s)))))
variable (T : Submodule K ((Fin k ⊕ Fin m) → K))
variable (hA : IsNormalBasis (K := K) (fun i => T.mkQ (coordinateNormals i)) Finset.univ)
variable (B : Basis (Fin m) K T)
variable (hTangent : ∀ s a, coeff (Finsupp.single a 1) (t (r (ambient s))) =
  (B a : (Fin k ⊕ Fin m) → K) s)
include T hA B hTangent

theorem componentCompletedSeries_injective_of_cotangent
    (hCotangent : letI := componentLocalRing_isLocal point P hP hPpoint;
      IsLocalRing.maximalIdeal (ComponentLocalRing point P) ≤
        Ideal.span (Set.range (componentParameters point P)) ⊔
          (IsLocalRing.maximalIdeal (ComponentLocalRing point P)) ^ 2) :
    Function.Injective (componentCompletedSeries r t ambient f P hzero hUnique hP hPpoint) := by
  let := componentLocalRing_isLocal point P hP hPpoint
  let := componentLocalRing_isNoetherian point P
  apply injective_of_mutual_surjections
    (componentCompletedSeries r t ambient f P hzero hUnique hP hPpoint)
    (componentParameterMap point P hP hPpoint)
  · exact componentCompletedSeries_surjective r t ambient f P hzero hUnique hP hPpoint T hA B hTangent
  · exact componentParameterMap_surjective point P hP hPpoint hCotangent

theorem componentCompletedSeries_bijective_of_cotangent
    (hCotangent : letI := componentLocalRing_isLocal point P hP hPpoint;
      IsLocalRing.maximalIdeal (ComponentLocalRing point P) ≤
        Ideal.span (Set.range (componentParameters point P)) ⊔
          (IsLocalRing.maximalIdeal (ComponentLocalRing point P)) ^ 2) :
    Function.Bijective (componentCompletedSeries r t ambient f P hzero hUnique hP hPpoint) :=
  ⟨componentCompletedSeries_injective_of_cotangent r t ambient f P hzero hUnique hP hPpoint T hA B hTangent hCotangent,
    componentCompletedSeries_surjective r t ambient f P hzero hUnique hP hPpoint T hA B hTangent⟩

def componentCompletedEquiv
    (hCotangent : letI := componentLocalRing_isLocal point P hP hPpoint;
      IsLocalRing.maximalIdeal (ComponentLocalRing point P) ≤
        Ideal.span (Set.range (componentParameters point P)) ⊔
          (IsLocalRing.maximalIdeal (ComponentLocalRing point P)) ^ 2) :
    ComponentCompletion point P hP hPpoint ≃+* MvPowerSeries (Fin m) K :=
  RingEquiv.ofBijective (componentCompletedSeries r t ambient f P hzero hUnique hP hPpoint)
    (componentCompletedSeries_bijective_of_cotangent r t ambient f P hzero hUnique hP hPpoint T hA B hTangent hCotangent)

theorem componentCompletedEquiv_apply
    (hCotangent : letI := componentLocalRing_isLocal point P hP hPpoint;
      IsLocalRing.maximalIdeal (ComponentLocalRing point P) ≤
        Ideal.span (Set.range (componentParameters point P)) ⊔
          (IsLocalRing.maximalIdeal (ComponentLocalRing point P)) ^ 2)
    (q : ComponentCompletion point P hP hPpoint) :
    componentCompletedEquiv r t ambient f P hzero hUnique hP hPpoint T hA B hTangent hCotangent q =
      componentCompletedSeries r t ambient f P hzero hUnique hP hPpoint q := rfl

theorem componentCompletedEquiv_polynomial
    (hCotangent : letI := componentLocalRing_isLocal point P hP hPpoint;
      IsLocalRing.maximalIdeal (ComponentLocalRing point P) ≤
        Ideal.span (Set.range (componentParameters point P)) ⊔
          (IsLocalRing.maximalIdeal (ComponentLocalRing point P)) ^ 2)
    (F : MvPolynomial (Fin k ⊕ Fin m) K) :
    letI := componentLocalRing_isLocal point P hP hPpoint;
    componentCompletedEquiv r t ambient f P hzero hUnique hP hPpoint T hA B hTangent hCotangent
      (AdicCompletion.of (R := ComponentLocalRing point P)
        (IsLocalRing.maximalIdeal (ComponentLocalRing point P)) (ComponentLocalRing point P)
        (algebraMap (MvPolynomial (Fin k ⊕ Fin m) K) (ComponentLocalRing point P) F)) =
      t (r (MvPolynomial.aeval ambient F)) := by
  let := componentLocalRing_isLocal point P hP hPpoint
  rw [componentCompletedEquiv_apply]
  exact componentCompletedSeries_polynomial r t ambient f P hzero hUnique hP hPpoint F

end Component

section Endpoint
open FormalSliceNormalJacobian OAI.PiExponent.NormalBasisRigidity
open OAI.PiExponent.CommutingTaylor
open scoped BigOperators
variable {m k : ℕ} {K R A : Type} [Field K] [CommRing R] [CommRing A]
variable [Algebra ℚ K] [Algebra K R] [Algebra ℚ R] [IsScalarTower ℚ K R]
variable [Algebra K A] [Algebra ℚ A] [IsScalarTower ℚ K A]

set_option maxHeartbeats 20000 in
theorem polynomial_multiplicity_of_component_cotangent [Infinite K] {ι : Type*}
    (D : Fin k → Derivation K R R) (r : R →ₐ[K] A)
    (t : A →ₐ[K] MvPowerSeries (Fin m) K) (ambient : (Fin k ⊕ Fin m) → R)
    (T : Submodule K ((Fin k ⊕ Fin m) → K)) (v : Fin k → ((Fin k ⊕ Fin m) → K))
    (hA : IsNormalBasis (K := K) (fun i => T.mkQ (coordinateNormals i)) Finset.univ)
    (hB : IsNormalBasis (K := K) (fun i => T.mkQ (v i)) Finset.univ)
    (B : Basis (Fin m) K T)
    (hTangent : ∀ s a, coeff (Finsupp.single a 1) (t (r (ambient s))) = (B a : (Fin k ⊕ Fin m) → K) s)
    (hFrame : ∀ s j, constantCoeff (t (r (D j (ambient s)))) = v j s)
    (f : ι → MvPolynomial (Fin k ⊕ Fin m) K)
    (rho : (Fin k ⊕ Fin m) → ℚ) (kappa : Fin k → ℝ) (epsilon N : ℝ)
    (hrho : ∀ i, 0 < rho i) (hkappa : ∀ i, 0 < kappa i)
    (hepsilon : 0 < epsilon) (hN : 0 < N)
    (hdegree : ∀ j, ∀ e ∈ (f j).support,
      (∑ i ∈ e.support, (e i : ℝ) * (rho i : ℝ)) ≤ N)
    (P : Ideal (MvPolynomial (Fin k ⊕ Fin m) K))
    (hP : P ∈ (Ideal.span (Set.range f)).minimalPrimes)
    (hPpoint : P ≤ pointIdeal (sourcePoint r t ambient))
    (hUnique : ∀ J ∈ (Ideal.span (Set.range f)).minimalPrimes,
      J ≤ pointIdeal (sourcePoint r t ambient) → J = P)
    (hvanish : ∀ j, ∀ b : Fin k →₀ ℕ,
      (∑ i, kappa i * (b i : ℝ)) < epsilon * N →
      r (mixedIter k (fun i => (D i).restrictScalars ℚ) b (MvPolynomial.aeval ambient (f j))) = 0)
    (hCotangent : letI := componentLocalRing_isLocal (sourcePoint r t ambient) P hP.isPrime hPpoint;
      IsLocalRing.maximalIdeal (ComponentLocalRing (sourcePoint r t ambient) P) ≤
        Ideal.span (Set.range (componentParameters (sourcePoint r t ambient) P)) ⊔
          (IsLocalRing.maximalIdeal (ComponentLocalRing (sourcePoint r t ambient) P)) ^ 2) :
    (∏ i, (rho (Sum.inl i) : ℝ)) ≤ (k.factorial : ℝ) * (∏ i, kappa i) / epsilon ^ k := by
  have hPrime : P.IsPrime := hP.isPrime
  let hzero := zeroth_vanishing_of_derivative_vanishing D r ambient f kappa epsilon N hepsilon hN hvanish
  have hinj : Function.Injective (componentCompletedSeries r t ambient f P hzero hUnique hPrime hPpoint) := by
    unfold sourcePoint at hUnique hPpoint hCotangent
    with_reducible_and_instances
      exact componentCompletedSeries_injective_of_cotangent r t ambient f P hzero hUnique hPrime hPpoint
        T hA B hTangent hCotangent
  exact polynomial_multiplicity_of_injective_completed_source D r t ambient T v hA hB B hTangent hFrame
    f rho kappa epsilon N hrho hkappa hepsilon hN hdegree P hP hPpoint hUnique hvanish hinj

end Endpoint

end QuadraticPi.CotangentComponentCompletion


==> anc/lean/QuadraticPi/DegreeCofinalComparison.lean <==
import QuadraticPi.CofinalComparison

/-! # Degree-weighted arithmetic–analytic determinant comparison

The arithmetic lower bound carries the degree factor `d`. Separate arithmetic
and analytic remainders are allowed, and both tend to zero. The actual
log-determinant scalar is supplied at cofinally many natural cutoffs.
-/
set_option autoImplicit false
namespace QuadraticPi
open Filter Topology

/-- Scalar incompatibility with the norm-product degree factor and separate
lower and upper remainder terms. -/
theorem degree_determinant_bounds_inconsistent
    (d nu theta x b ear ean rLower rUpper collision value : ℝ)
    (hd : 0 ≤ d) (hnu : d < nu) (hb0 : 0 ≤ b) (hb : b ≤ theta)
    (hgap : ear + ean + rLower + rUpper <
      nu * (x - theta) - d * (1 - theta))
    (hcollision : d + ear + ean + rLower + rUpper < collision)
    (hlower : -d * (1 - b) - ear - rLower ≤ value)
    (hupper : value ≤ ean + rUpper + max (-collision) (-nu * (x - b))) : False := by
  have hfirst : ean + rUpper - collision < -d * (1 - b) - ear - rLower := by
    nlinarith [mul_nonneg hd hb0]
  have hmono :
      nu * (x - theta) - d * (1 - theta) ≤ nu * (x - b) - d * (1 - b) := by
    nlinarith [mul_nonneg (sub_pos.mpr hnu).le (sub_nonneg.mpr hb)]
  have hsecond : ean + rUpper - nu * (x - b) <
      -d * (1 - b) - ear - rLower := by linarith
  rcases le_total (-collision) (-nu * (x - b)) with h | h
  · rw [max_eq_right h] at hupper
    linarith
  · rw [max_eq_left h] at hupper
    linarith

/-- Two-sided determinant bounds on an unbounded set of integer cutoffs are
inconsistent with the strict degree-weighted gap and collision inequalities. -/
theorem degree_cofinal_determinant_bounds_inconsistent
    (d nu theta x ear ean collisionLimit : ℝ)
    (b rLower rUpper collision : ℝ → ℝ)
    (hd : 0 ≤ d) (hnu : d < nu)
    (hgap : ear + ean < nu * (x - theta) - d * (1 - theta))
    (hcollision : d + ear + ean < collisionLimit)
    (hLower : Tendsto rLower atTop (𝓝 0))
    (hUpper : Tendsto rUpper atTop (𝓝 0))
    (hcol : Tendsto collision atTop (𝓝 collisionLimit))
    (hb : ∀ H : ℝ, 0 < H → 0 ≤ b H ∧ b H ≤ theta)
    (hcofinal : ∀ L : ℕ, ∃ H : ℕ, L ≤ H ∧ 0 < H ∧ ∃ value : ℝ,
      -d * (1 - b H) - ear - rLower H ≤ value ∧
      value ≤ ean + rUpper H + max (-collision H) (-nu * (x - b H))) : False := by
  have hsum : Tendsto (fun H : ℝ => ear + ean + rLower H + rUpper H)
      atTop (𝓝 (ear + ean + 0 + 0)) :=
    (tendsto_const_nhds.add hLower).add hUpper
  have hsmall : ∀ᶠ H : ℝ in atTop,
      ear + ean + rLower H + rUpper H < nu * (x - theta) - d * (1 - theta) :=
    hsum.eventually (Iio_mem_nhds (by simpa using hgap))
  have hdiff : Tendsto
      (fun H : ℝ => collision H - (d + ear + ean + rLower H + rUpper H))
      atTop (𝓝 (collisionLimit - (d + ear + ean + 0 + 0))) :=
    hcol.sub ((tendsto_const_nhds.add hLower).add hUpper)
  have hlarge : ∀ᶠ H : ℝ in atTop,
      0 < collision H - (d + ear + ean + rLower H + rUpper H) :=
    hdiff.eventually (Ioi_mem_nhds (by linarith))
  obtain ⟨L, hL⟩ := Filter.eventually_atTop.mp (hsmall.and hlarge)
  obtain ⟨H, hLH, hH, value, hlower, hupper⟩ := hcofinal ⌈L⌉₊
  have hLHreal : L ≤ (H : ℝ) := (Nat.le_ceil L).trans (by exact_mod_cast hLH)
  obtain ⟨hs, hc⟩ := hL H hLHreal
  obtain ⟨hb0, hbtheta⟩ := hb H (by exact_mod_cast hH)
  exact degree_determinant_bounds_inconsistent
    d nu theta x (b H) ear ean (rLower H) (rUpper H) (collision H) value
    hd hnu hb0 hbtheta hs (by linarith) hlower hupper

/-- Equivalent minimum formulation of the analytic upper bound. -/
theorem degree_cofinal_determinant_min_bounds_inconsistent
    (d nu theta x ear ean collisionLimit : ℝ)
    (b rLower rUpper collision : ℝ → ℝ)
    (hd : 0 ≤ d) (hnu : d < nu)
    (hgap : ear + ean < nu * (x - theta) - d * (1 - theta))
    (hcollision : d + ear + ean < collisionLimit)
    (hLower : Tendsto rLower atTop (𝓝 0))
    (hUpper : Tendsto rUpper atTop (𝓝 0))
    (hcol : Tendsto collision atTop (𝓝 collisionLimit))
    (hb : ∀ H : ℝ, 0 < H → 0 ≤ b H ∧ b H ≤ theta)
    (hcofinal : ∀ L : ℕ, ∃ H : ℕ, L ≤ H ∧ 0 < H ∧ ∃ value : ℝ,
      -d * (1 - b H) - ear - rLower H ≤ value ∧
      value ≤ -min (nu * (x - b H)) (collision H) + ean + rUpper H) : False := by
  apply degree_cofinal_determinant_bounds_inconsistent d nu theta x ear ean collisionLimit
    b rLower rUpper collision hd hnu hgap hcollision hLower hUpper hcol hb
  intro L
  obtain ⟨H, hLH, hH, value, hlower, hupper⟩ := hcofinal L
  refine ⟨H, hLH, hH, value, hlower, ?_⟩
  convert hupper using 1
  simp only [neg_mul]
  rcases le_total (nu * (x - b H)) (collision H) with h | h
  · rw [min_eq_left h, max_eq_right (neg_le_neg h)]
    ring
  · rw [min_eq_right h, max_eq_left (neg_le_neg h)]
    ring

end QuadraticPi


==> anc/lean/QuadraticPi/Denominators.lean <==
import QuadraticPi.QuadraticRing
import QuadraticPi.Interpolation
import Mathlib.Algebra.Polynomial.Eval.Subring
import Mathlib.NumberTheory.Chebyshev
import Mathlib.RingTheory.PowerSeries.Log
import Mathlib.RingTheory.PowerSeries.Trunc
import Mathlib.Tactic.FieldSimp
import Mathlib.Tactic.Push
import Mathlib.Tactic.Ring

/-!
# Actual denominator clearing for the quadratic-center jet matrix

The finite binomial expansion and clearing arguments are adapted from
OpenAI's `Approximation/RowTranslation.lean`, `Arithmetic.lean`, and
`MatrixArithmetic.lean`.  Polynomial clearing is first proved for an
arbitrary ring homomorphism into `ℂ`, then instantiated with the actual
quadratic order.  The concluding entry theorem has no assumed integrality
premise.  The lcm factors and exponents are those of the upstream Lean lemma.
-/

namespace QuadraticPi.Denominators

open scoped BigOperators

noncomputable section

/-- The first `T` Taylor coefficients of the formal logarithm. -/
def truncatedLog (T : ℕ) : Polynomial ℂ :=
  PowerSeries.trunc T (PowerSeries.log ℂ)

/-- Centers belonging to the fixed imaginary quadratic field. -/
def quadraticCenters {m : ℕ} (d : ℕ) (p : Fin m → ℤ) (q : Fin m → ℕ) :
    Fin m → ℂ :=
  fun i => 2 * (Complex.I * (Real.sqrt (d : ℝ) : ℂ)) * (p i : ℂ) / (q i : ℂ)

theorem quadraticCenters_ne_zero {m : ℕ} (d : ℕ) (p : Fin m → ℤ) (q : Fin m → ℕ)
    (hd : 0 < d) (i : Fin m) (hp : p i ≠ 0) (hq : q i ≠ 0) :
    quadraticCenters d p q i ≠ 0 := by
  have hsR : Real.sqrt (d : ℝ) ≠ 0 :=
    (Real.sqrt_pos.mpr (by exact_mod_cast hd)).ne'
  have hsC : (Real.sqrt (d : ℝ) : ℂ) ≠ 0 := by exact_mod_cast hsR
  have hpC : (p i : ℂ) ≠ 0 := by exact_mod_cast hp
  have hqC : (q i : ℂ) ≠ 0 := by exact_mod_cast hq
  exact div_ne_zero
    (mul_ne_zero (mul_ne_zero (by norm_num) (mul_ne_zero Complex.I_ne_zero hsC)) hpC) hqC

namespace Shift

open MvPolynomial

variable {σ R : Type*} [Fintype σ] [DecidableEq σ] [CommSemiring R]

def multiIndex (a : σ → ℕ) : σ →₀ ℕ := Finsupp.equivFunOnFinite.symm a

omit [DecidableEq σ] in
@[simp] theorem multiIndex_apply (a : σ → ℕ) (i : σ) : multiIndex a i = a i := by
  simp [multiIndex]

omit [Fintype σ] [DecidableEq σ] in
theorem shifted_X_pow (c : σ → R) (i : σ) (n : ℕ) :
    (X i + C (c i)) ^ n =
      ∑ b : Fin (n + 1), C ((n.choose b : R) * c i ^ (n - b)) * X i ^ (b : ℕ) := by
  rw [add_pow, ← Fin.sum_univ_eq_sum_range]
  apply Finset.sum_congr rfl
  intro b hb
  simp only [map_mul, map_pow, map_natCast]
  ring

theorem shifted_product_expansion (c : σ → R) (a : σ → ℕ) :
    (∏ i, (X i + C (c i)) ^ a i) =
      ∑ b : (∀ i, Fin (a i + 1)),
        C (∏ i, ((a i).choose (b i) : R) * c i ^ (a i - b i)) *
          monomial (multiIndex (fun i => (b i : ℕ))) 1 := by
  simp_rw [shifted_X_pow]
  rw [Fintype.prod_sum]
  apply Finset.sum_congr rfl
  intro b hb
  rw [Finset.prod_mul_distrib, ← map_prod, prod_X_pow]
  have hidx : Finsupp.indicator Finset.univ (fun i _ => (b i : ℕ)) =
      multiIndex (fun i => (b i : ℕ)) := by
    ext i
    simp [Finsupp.indicator]
  rw [hidx]

theorem coeff_shifted_product (c : σ → R) (β a : σ →₀ ℕ) :
    (∏ i, (X i + C (c i)) ^ a i).coeff β =
      ∏ i, ((a i).choose (β i) : R) * c i ^ (a i - β i) := by
  classical
  rw [shifted_product_expansion, coeff_sum]
  simp only [coeff_C_mul, coeff_monomial]
  by_cases h : ∀ i, β i ≤ a i
  · let b₀ : ∀ i, Fin (a i + 1) := fun i => ⟨β i, Nat.lt_succ_of_le (h i)⟩
    have hidx : multiIndex (fun i => (b₀ i : ℕ)) = β := by ext i; simp [b₀]
    rw [Finset.sum_eq_single b₀]
    · simp [hidx, b₀]
    · intro b hb hne
      have hidx' : multiIndex (fun i => (b i : ℕ)) ≠ β := by
        intro he
        apply hne
        funext i
        apply Fin.ext
        have hi := congrArg (fun d : σ →₀ ℕ => d i) he
        simpa [b₀] using hi
      simp [hidx']
    · simp
  · push Not at h
    obtain ⟨i, hi⟩ := h
    have hright : (∏ j, ((a j).choose (β j) : R) * c j ^ (a j - β j)) = 0 := by
      apply Finset.prod_eq_zero (Finset.mem_univ i)
      simp [Nat.choose_eq_zero_of_lt hi]
    rw [hright]
    apply Finset.sum_eq_zero
    intro b hb
    have hidx : multiIndex (fun j => (b j : ℕ)) ≠ β := by
      intro he
      have hi' := congrArg (fun d : σ →₀ ℕ => d i) he
      have hbi : (b i : ℕ) = β i := by simpa using hi'
      have hlt := (b i).isLt
      omega
    simp [hidx]

end Shift

@[simp] theorem exponentVector_apply {m : ℕ} (a : Fin m → ℕ) (i : Fin m) :
    Interpolation.exponentVector a i = a i := by
  simp [Interpolation.exponentVector]

theorem entry_eq_binomial_product {m : ℕ} (r : Fin m → ℂ)
    (G : Fin m → Polynomial ℂ) (j s : ℕ) (β : Fin m → ℕ)
    (h : ℕ) (α : Fin m → ℕ) :
    Interpolation.entry r G j s β h α =
      (∏ i, ((α i).choose (β i) : ℂ)) *
        (((1 + Polynomial.X) ^ h * ∏ i,
          (Polynomial.C ((j : ℂ) * r i) + G i) ^ (α i - β i)).coeff s) := by
  classical
  have hexp := Shift.coeff_shifted_product
    (fun i => Polynomial.C ((j : ℂ) * r i) + G i)
    (Interpolation.exponentVector β) (Interpolation.exponentVector α)
  simp only [exponentVector_apply] at hexp
  have hp : (Interpolation.monomialImage r G j h α).coeff (Interpolation.exponentVector β) =
      (1 + Polynomial.X) ^ h * ∏ i,
        ((α i).choose (β i) : Polynomial ℂ) *
          (Polynomial.C ((j : ℂ) * r i) + G i) ^ (α i - β i) := by
    rw [Interpolation.monomialImage, MvPolynomial.coeff_C_mul]
    simpa only [add_comm] using congrArg (fun x => (1 + Polynomial.X) ^ h * x) hexp
  rw [Interpolation.entry, hp, Finset.prod_mul_distrib]
  have hc : (∏ i, ((α i).choose (β i) : Polynomial ℂ)) =
      Polynomial.C (∏ i, ((α i).choose (β i) : ℂ)) := by simp
  rw [hc]
  rw [show (1 + Polynomial.X) ^ h *
      (Polynomial.C (∏ i, ((α i).choose (β i) : ℂ)) *
        ∏ i, (Polynomial.C ((j : ℂ) * r i) + G i) ^ (α i - β i)) =
      Polynomial.C (∏ i, ((α i).choose (β i) : ℂ)) *
        ((1 + Polynomial.X) ^ h *
          ∏ i, (Polynomial.C ((j : ℂ) * r i) + G i) ^ (α i - β i)) by ring]
  rw [Polynomial.coeff_C_mul]

theorem entry_eq_zero_of_not_le {m : ℕ} (r : Fin m → ℂ)
    (G : Fin m → Polynomial ℂ) (j s : ℕ) (β : Fin m → ℕ)
    (h : ℕ) (α : Fin m → ℕ) (hβα : ¬ ∀ i, β i ≤ α i) :
    Interpolation.entry r G j s β h α = 0 := by
  classical
  push Not at hβα
  obtain ⟨i, hi⟩ := hβα
  rw [entry_eq_binomial_product]
  have hprod : (∏ k, ((α k).choose (β k) : ℂ)) = 0 := by
    apply Finset.prod_eq_zero (Finset.mem_univ i)
    simp [Nat.choose_eq_zero_of_lt hi]
  rw [hprod, zero_mul]

theorem scalar_product_mul_coeff {m : ℕ} (q : Fin m → ℂ)
    (e : Fin m → ℕ) (P : Polynomial ℂ) (F : Fin m → Polynomial ℂ) (s : ℕ) :
    (∏ i, q i ^ e i) * (P * ∏ i, F i ^ e i).coeff s =
      (P * ∏ i, (Polynomial.C (q i) * F i) ^ e i).coeff s := by
  have he : P * ∏ i, (Polynomial.C (q i) * F i) ^ e i =
      Polynomial.C (∏ i, q i ^ e i) * (P * ∏ i, F i ^ e i) := by
    simp only [mul_pow, Finset.prod_mul_distrib, ← map_pow, ← map_prod]
    ring
  rw [he, Polynomial.coeff_C_mul]

section RingClearing

variable {A : Type*} [CommRing A] (f : A →+* ℂ)

theorem dvd_lcmUpto_of_pos_le {k T : ℕ} (hk : 0 < k) (hkT : k ≤ T) :
    k ∣ Nat.lcmUpto T :=
  Finset.dvd_lcm (f := id) (Finset.mem_Icc.mpr ⟨hk, hkT⟩)

theorem lcm_mul_log_coeff_range (T k : ℕ) (hk : k ≤ T) :
    (Nat.lcmUpto T : ℂ) * PowerSeries.coeff k (PowerSeries.log ℂ) ∈ f.range := by
  by_cases hk0 : k = 0
  · simp [hk0]
  obtain ⟨v, hv⟩ := dvd_lcmUpto_of_pos_le (Nat.pos_of_ne_zero hk0) hk
  refine ⟨((-1 : A) ^ (k + 1)) * (v : A), ?_⟩
  rw [PowerSeries.coeff_log, ite_eq_right hk0, hv]
  have hkC : (k : ℂ) ≠ 0 := by exact_mod_cast hk0
  simp only [map_mul, map_pow, map_neg, map_one, map_natCast, map_div₀, Nat.cast_mul]
  field_simp

theorem cleared_log_trunc_mem (T : ℕ) :
    Polynomial.C (Nat.lcmUpto T : ℂ) * truncatedLog T ∈
      (Polynomial.mapRingHom f).range := by
  apply (Polynomial.mem_map_range f).mpr
  intro k
  rw [Polynomial.coeff_C_mul, truncatedLog, PowerSeries.coeff_trunc]
  split_ifs with hk
  · exact lcm_mul_log_coeff_range f T k hk.le
  · simp

theorem ring_C_mem (z : A) :
    Polynomial.C (f z) ∈ (Polynomial.mapRingHom f).range :=
  ⟨Polynomial.C z, by simp⟩

theorem cleared_shifted_log_trunc_mem (T q : ℕ) (z : A) :
    Polynomial.C (Nat.lcmUpto T : ℂ) *
      (Polynomial.C (f z) + Polynomial.C (q : ℂ) * truncatedLog T) ∈
      (Polynomial.mapRingHom f).range := by
  let S := (Polynomial.mapRingHom f).range
  have hL : Polynomial.C (Nat.lcmUpto T : ℂ) ∈ S := by simp
  have hq : Polynomial.C (q : ℂ) ∈ S := by simp
  have hlog := cleared_log_trunc_mem f T
  have h := S.add_mem (S.mul_mem hL (ring_C_mem f z)) (S.mul_mem hq hlog)
  convert h using 1
  ring

theorem cleared_polynomial_power_mem (L e k : ℕ) (P : Polynomial ℂ) (hk : k ≤ e)
    (hP : Polynomial.C (L : ℂ) * P ∈ (Polynomial.mapRingHom f).range) :
    Polynomial.C ((L : ℂ) ^ e) * P ^ k ∈ (Polynomial.mapRingHom f).range := by
  let S := (Polynomial.mapRingHom f).range
  have hL : Polynomial.C (L : ℂ) ∈ S := by simp
  have hh := S.mul_mem (S.pow_mem hL (e - k)) (S.pow_mem hP k)
  have he : e = (e - k) + k := (Nat.sub_add_cancel hk).symm
  rw [he, map_pow, pow_add]
  simpa only [mul_pow, mul_assoc] using hh

theorem cleared_polynomial_product_mem {ι : Type*} (s : Finset ι)
    (L e k : ι → ℕ) (P : ι → Polynomial ℂ) (hk : ∀ i ∈ s, k i ≤ e i)
    (hP : ∀ i ∈ s, Polynomial.C (L i : ℂ) * P i ∈
      (Polynomial.mapRingHom f).range) :
    Polynomial.C (∏ i ∈ s, (L i : ℂ) ^ e i) * (∏ i ∈ s, P i ^ k i) ∈
      (Polynomial.mapRingHom f).range := by
  let S := (Polynomial.mapRingHom f).range
  have hh := S.prod_mem (fun i hi => cleared_polynomial_power_mem f (L i) (e i) (k i)
    (P i) (hk i hi) (hP i hi))
  simpa only [← Finset.prod_mul_distrib, map_prod] using hh

theorem common_denominator_coeff_range {ι : Type*} (s : Finset ι)
    (L e k : ι → ℕ) (F : ι → Polynomial ℂ) (P : Polynomial A)
    (hk : ∀ i ∈ s, k i ≤ e i)
    (hF : ∀ i ∈ s, Polynomial.C (L i : ℂ) * F i ∈
      (Polynomial.mapRingHom f).range) (n : ℕ) :
    (∏ i ∈ s, (L i : ℂ) ^ e i) *
      (P.map f * ∏ i ∈ s, F i ^ k i).coeff n ∈ f.range := by
  let S := (Polynomial.mapRingHom f).range
  have hP : P.map f ∈ S := ⟨P, rfl⟩
  have hh := S.mul_mem hP (cleared_polynomial_product_mem f s L e k F hk hF)
  have he : P.map f * (Polynomial.C (∏ i ∈ s, (L i : ℂ) ^ e i) * ∏ i ∈ s, F i ^ k i) =
      Polynomial.C (∏ i ∈ s, (L i : ℂ) ^ e i) *
        (P.map f * ∏ i ∈ s, F i ^ k i) := by ring
  rw [he] at hh
  have hc := (Polynomial.mem_map_range f).mp hh n
  simpa only [Polynomial.coeff_C_mul] using hc

theorem shifted_truncation_product_coeff_range {ι : Type*} (s : Finset ι)
    (T q e k : ι → ℕ) (z : ι → A) (P : Polynomial A)
    (hk : ∀ i ∈ s, k i ≤ e i) (n : ℕ) :
    (∏ i ∈ s, (Nat.lcmUpto (T i) : ℂ) ^ e i) *
      (P.map f * ∏ i ∈ s,
        (Polynomial.C (f (z i)) + Polynomial.C (q i : ℂ) * truncatedLog (T i)) ^ k i).coeff n
      ∈ f.range := by
  exact common_denominator_coeff_range f s (fun i => Nat.lcmUpto (T i)) e k _ P hk
    (fun i hi => cleared_shifted_log_trunc_mem f (T i) (q i) (z i)) n

end RingClearing

theorem quadratic_center_cast (d j : ℕ) (p : ℤ) :
    quadraticElement d 0 (2 * (j : ℤ) * p) =
      (j : ℂ) * (2 * (Complex.I * (Real.sqrt (d : ℝ) : ℂ)) * (p : ℂ)) := by
  rw [quadraticElement_eq]
  push_cast
  ring

/-- The actual upstream lcm and row/column factors clear every jet entry. -/
theorem entry_truncatedLog_cleared_quadratic {m : ℕ} (d : ℕ)
    (T q e : Fin m → ℕ) (p : Fin m → ℤ) (hq : ∀ i, q i ≠ 0)
    (j s h : ℕ) (β α : Fin m → ℕ) (hα : ∀ i, α i ≤ e i) :
    (∏ i, (Nat.lcmUpto (T i) : ℂ) ^ e i) *
      (∏ i, (q i : ℂ) ^ α i) / (∏ i, (q i : ℂ) ^ β i) *
      Interpolation.entry (quadraticCenters d p q)
        (fun i => truncatedLog (T i)) j s β h α ∈ quadraticOrder d := by
  classical
  by_cases hβα : ∀ i, β i ≤ α i
  swap
  · rw [entry_eq_zero_of_not_le _ _ _ _ _ _ _ hβα, mul_zero]
    exact (quadraticOrder d).zero_mem
  have hqC : ∀ i, (q i : ℂ) ≠ 0 := by
    intro i
    exact_mod_cast hq i
  have hratio : (∏ i, (q i : ℂ) ^ α i) / (∏ i, (q i : ℂ) ^ β i) =
      ∏ i, (q i : ℂ) ^ (α i - β i) := by
    rw [← Finset.prod_div_distrib]
    apply Finset.prod_congr rfl
    intro i hi
    simpa only [div_eq_mul_inv] using (pow_sub₀ (q i : ℂ) (hqC i) (hβα i)).symm
  let z : Fin m → quadraticOrder d := fun i =>
    ⟨quadraticElement d 0 (2 * (j : ℤ) * p i), ⟨0, 2 * (j : ℤ) * p i, rfl⟩⟩
  have hz (i : Fin m) : Polynomial.C (q i : ℂ) *
      (Polynomial.C ((j : ℂ) * quadraticCenters d p q i) + truncatedLog (T i)) =
      Polynomial.C (z i : ℂ) + Polynomial.C (q i : ℂ) * truncatedLog (T i) := by
    rw [mul_add, ← map_mul]
    congr 1
    apply congrArg Polynomial.C
    change (q i : ℂ) * ((j : ℂ) *
      (2 * (Complex.I * (Real.sqrt (d : ℝ) : ℂ)) * (p i : ℂ) / (q i : ℂ))) =
      quadraticElement d 0 (2 * (j : ℤ) * p i)
    rw [quadratic_center_cast]
    field_simp [hqC i]
  have hclear := shifted_truncation_product_coeff_range (quadraticOrder d).subtype Finset.univ
    T q e (fun i => α i - β i) z ((1 + Polynomial.X) ^ h)
    (fun i hi => (Nat.sub_le (α i) (β i)).trans (hα i)) s
  have hP : (((1 + Polynomial.X) ^ h : Polynomial (quadraticOrder d)).map
      (quadraticOrder d).subtype) = (1 + Polynomial.X) ^ h := by simp
  simp only [hP] at hclear
  have hchoose : (∏ i, ((α i).choose (β i) : ℂ)) ∈ (quadraticOrder d).subtype.range := by
    apply (quadraticOrder d).subtype.range.prod_mem
    intro i hi
    exact ⟨((α i).choose (β i) : quadraticOrder d), by simp⟩
  have hscalar := scalar_product_mul_coeff (fun i => (q i : ℂ)) (fun i => α i - β i)
    ((1 + Polynomial.X) ^ h)
    (fun i => Polynomial.C ((j : ℂ) * quadraticCenters d p q i) + truncatedLog (T i)) s
  simp_rw [hz] at hscalar
  rw [mul_div_assoc, hratio, entry_eq_binomial_product]
  have he := (quadraticOrder d).subtype.range.mul_mem hchoose hclear
  change (∏ i, ((α i).choose (β i) : ℂ)) *
      ((∏ i, (Nat.lcmUpto (T i) : ℂ) ^ e i) *
        (((1 + Polynomial.X) ^ h * ∏ i,
          (Polynomial.C (z i : ℂ) + Polynomial.C (q i : ℂ) * truncatedLog (T i)) ^
            (α i - β i)).coeff s)) ∈ (quadraticOrder d).subtype.range at he
  rw [← hscalar] at he
  have he' : (∏ i, ((α i).choose (β i) : ℂ)) *
      ((∏ i, (Nat.lcmUpto (T i) : ℂ) ^ e i) *
        ((∏ i, (q i : ℂ) ^ (α i - β i)) *
          (((1 + Polynomial.X) ^ h * ∏ i,
            (Polynomial.C ((j : ℂ) * quadraticCenters d p q i) + truncatedLog (T i)) ^
              (α i - β i)).coeff s))) ∈ quadraticOrder d := by
    simpa using he
  convert he' using 1
  ring

end

end QuadraticPi.Denominators


==> anc/lean/QuadraticPi/DenseOpenGenericFilter.lean <==
import Mathlib.Topology.Maps.Basic
import Mathlib.Order.Filter.Bases.Basic

/-! A canonical filter of sets containing an open dense subset.
Only finite intersections are used, so no Baire assumption is needed. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.DenseOpenGenericFilter
open Filter Set

def basis (X : Type*) [TopologicalSpace X] : FilterBasis X where
  sets := {s | IsOpen s ∧ Dense s}
  nonempty := ⟨univ, isOpen_univ, dense_univ⟩
  inter_sets := by
    intro s t hs ht
    exact ⟨s ∩ t, ⟨hs.1.inter ht.1, hs.2.inter_of_isOpen_left ht.2 hs.1⟩, subset_rfl⟩

def generic (X : Type*) [TopologicalSpace X] : Filter X := (basis X).filter

theorem mem_generic {X : Type*} [TopologicalSpace X] {s : Set X} :
    s ∈ generic X ↔ ∃ t, IsOpen t ∧ Dense t ∧ t ⊆ s := by
  change (∃ t, (IsOpen t ∧ Dense t) ∧ t ⊆ s) ↔ _
  simp only [and_assoc]

theorem generic_neBot (X : Type*) [TopologicalSpace X] [Nonempty X] : NeBot (generic X) := by
  apply Filter.neBot_iff.mpr
  intro heq
  have h : (∅ : Set X) ∈ generic X := by rw [heq]; simp
  obtain ⟨t, ht, hd, hsub⟩ := mem_generic.mp h
  obtain ⟨x,hx⟩ := hd.nonempty
  exact hsub hx

theorem eventually_of_open_dense {X : Type*} [TopologicalSpace X]
    {s : Set X} (ho : IsOpen s) (hd : Dense s) : ∀ᶠ x in generic X, x ∈ s :=
  mem_generic.mpr ⟨s,ho,hd,subset_rfl⟩

theorem eventually_of_general {X : Type*} [TopologicalSpace X] {p : X → Prop}
    (h : ∃ s : Set X, IsOpen s ∧ Dense s ∧ ∀ x ∈ s, p x) :
    ∀ᶠ x in generic X, p x := by
  obtain ⟨s,ho,hd,hp⟩ := h
  exact (eventually_of_open_dense ho hd).mono hp

end QuadraticPi.DenseOpenGenericFilter


==> anc/lean/QuadraticPi/DeterminantLogBound.lean <==
import QuadraticPi.QuadraticRing
import Mathlib.Analysis.SpecialFunctions.Log.Basic
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.Ring

/-!
Quadratic-order versions of the cleared determinant inequalities from
OpenAI PiExponent/Approximation/Arithmetic.lean (pinned source in the audit).
The concrete norm gap is proved in QuadraticRing, not an input here.
-/

namespace QuadraticPi
open scoped BigOperators
noncomputable section

theorem det_row_column_scale {ι : Type*} [Fintype ι] [DecidableEq ι]
    (A : Matrix ι ι ℂ) (r c : ι → ℂ) :
    Matrix.det (fun i j => r i * (c j * A i j)) =
      (∏ i, r i) * (∏ j, c j) * A.det := by
  calc
    _ = (∏ i, r i) * (Matrix.of fun i j => c j * A i j).det :=
      Matrix.det_mul_column r (Matrix.of fun i j => c j * A i j)
    _ = _ := by rw [Matrix.det_mul_row c A]; ring

theorem cleared_det_norm_bound_of_quadratic_entries
    (d : ℕ) {ι : Type*} [Fintype ι] [DecidableEq ι]
    (A : Matrix ι ι ℂ) (r c : ι → ℝ)
    (hr : ∀ i, 0 < r i) (hc : ∀ i, 0 < c i) (hA : A.det ≠ 0)
    (hentries : ∀ i j, (r i : ℂ) * ((c j : ℂ) * A i j) ∈ quadraticOrder d) :
    1 ≤ (∏ i, r i) * (∏ j, c j) * ‖A.det‖ := by
  let B : Matrix ι ι ℂ := fun i j => (r i : ℂ) * ((c j : ℂ) * A i j)
  have hd : B.det = (∏ i, (r i : ℂ)) * (∏ j, (c j : ℂ)) * A.det :=
    det_row_column_scale A _ _
  have hr' : (∏ i, (r i : ℂ)) ≠ 0 := Finset.prod_ne_zero_iff.mpr (by
    intro i hi
    exact_mod_cast (hr i).ne')
  have hc' : (∏ j, (c j : ℂ)) ≠ 0 := Finset.prod_ne_zero_iff.mpr (by
    intro j hj
    exact_mod_cast (hc j).ne')
  have hB : B.det ≠ 0 := by rw [hd]; exact mul_ne_zero (mul_ne_zero hr' hc') hA
  have h := one_le_norm_det_of_mem_quadraticOrder d B hentries hB
  rw [hd, Complex.norm_mul, Complex.norm_mul, Complex.norm_prod, Complex.norm_prod] at h
  simpa only [Complex.norm_real, Real.norm_eq_abs, abs_of_pos (hr _),
    abs_of_pos (hc _)] using h

theorem cleared_det_log_bound_of_quadratic_entries
    (d : ℕ) {ι : Type*} [Fintype ι] [DecidableEq ι]
    (A : Matrix ι ι ℂ) (r c : ι → ℝ)
    (hr : ∀ i, 0 < r i) (hc : ∀ i, 0 < c i) (hA : A.det ≠ 0)
    (hentries : ∀ i j, (r i : ℂ) * ((c j : ℂ) * A i j) ∈ quadraticOrder d) :
    -(∑ i, Real.log (r i)) - ∑ j, Real.log (c j) ≤ Real.log ‖A.det‖ := by
  have hrp : 0 < ∏ i, r i := Finset.prod_pos (by intro i hi; exact hr i)
  have hcp : 0 < ∏ i, c i := Finset.prod_pos (by intro i hi; exact hc i)
  have hn : 0 < ‖A.det‖ := norm_pos_iff.mpr hA
  have h := Real.log_nonneg (cleared_det_norm_bound_of_quadratic_entries d A r c hr hc hA hentries)
  rw [Real.log_mul (mul_pos hrp hcp).ne' hn.ne', Real.log_mul hrp.ne' hcp.ne',
    Real.log_prod (by intro i hi; exact (hr i).ne'),
    Real.log_prod (by intro i hi; exact (hc i).ne')] at h
  linarith

theorem cleared_det_log_bound_with_quadratic_denominator
    (d : ℕ) {ι : Type*} [Fintype ι] [DecidableEq ι]
    (A : Matrix ι ι ℂ) (r c : ι → ℝ) (D : ℝ)
    (hD : 0 < D) (hr : ∀ i, 0 < r i) (hc : ∀ i, 0 < c i) (hA : A.det ≠ 0)
    (hentries : ∀ i j, (D : ℂ) * (r i : ℂ) * ((c j : ℂ) * A i j) ∈ quadraticOrder d) :
    -(Fintype.card ι : ℝ) * Real.log D - (∑ i, Real.log (r i)) -
      ∑ j, Real.log (c j) ≤ Real.log ‖A.det‖ := by
  have h := cleared_det_log_bound_of_quadratic_entries d A (fun i => D * r i) c
    (fun i => mul_pos hD (hr i)) hc hA (by simpa using hentries)
  simp_rw [Real.log_mul hD.ne' (hr _).ne'] at h
  rw [Finset.sum_add_distrib, Finset.sum_const] at h
  simp only [Finset.card_univ, nsmul_eq_mul] at h
  linarith

end
end QuadraticPi


==> anc/lean/QuadraticPi/EmbeddingMeanBound.lean <==
import Mathlib.Analysis.SpecialFunctions.Log.Basic
import Mathlib.Tactic

/-! Averaging the analytic bounds over all embeddings preserves the same
upper bound. Every summand is normalized by the same row count and cutoff. -/
noncomputable section
namespace QuadraticPi
open scoped BigOperators

theorem embedding_mean_normalized_le {ι : Type*} [Fintype ι]
    (v : ι → ℝ) {M H U : ℝ} (hM : 0 < M) (hH : 0 < H)
    (hcard : 0 < Fintype.card ι) (hbound : ∀ i, v i/(M*H) ≤ U) :
    (∑ i, v i)/((Fintype.card ι : ℝ)*M*H) ≤ U := by
  have hcardR : (0 : ℝ) < Fintype.card ι := by exact_mod_cast hcard
  have hi (i : ι) : v i ≤ U*(M*H) := (div_le_iff₀ (mul_pos hM hH)).mp (hbound i)
  have hs := Finset.sum_le_sum (s := Finset.univ) (fun i _ => hi i)
  simp only [Finset.sum_const, Finset.card_univ, nsmul_eq_mul] at hs
  apply (div_le_iff₀ (mul_pos (mul_pos hcardR hM) hH)).mpr
  convert hs using 1
  ring

end QuadraticPi


==> anc/lean/QuadraticPi/ExponentConclusion.lean <==
import Mathlib.Analysis.SpecialFunctions.Pow.Real
import Mathlib.NumberTheory.DiophantineApproximation.Basic
import Mathlib.Tactic.FieldSimp
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.NormNum

/-!
# The irrationality-exponent conclusion from an eventual lower bound

The four definitions below reproduce the mathematical definitions in OpenAI's
`OAI/NumberTheory/PiExponent/Statement.lean`, at commit
`fd4aeeb2ee4fc729c18d98444fed42fd0529eeeb`, under the pilot's own namespace.

The finite-exception and supremum argument follows the generic argument in
the same revision's `Approximation/Exponent.lean`.  That upstream module
already contains a generic conclusion with separate assumptions of
irrationality and the eventual lower bound.  Here irrationality is also
proved from the actual all-denominator lower bound, so the final theorem
has no additional hypothesis.

No interpolation theorem or project-specific axiom is used in this file.
-/

namespace QuadraticPi

def GoodRationalApproximations (x nu : ℝ) : Set ℚ :=
  {r | 2 ≤ r.den ∧ 0 < |x - (r : ℝ)| ∧
    |x - (r : ℝ)| < (r.den : ℝ) ^ (-nu)}

def ApproximationExponents (x : ℝ) : Set ℝ :=
  {nu | 0 < nu ∧ (GoodRationalApproximations x nu).Infinite}

noncomputable def irrationalityExponent (x : ℝ) : ℝ :=
  sSup (ApproximationExponents x)

def EventualLowerBound (x : ℝ) : Prop :=
  ∀ nu : ℝ, 2 < nu → ∃ Q : ℕ, 2 ≤ Q ∧
    ∀ (p : ℤ) (q : ℕ), Q ≤ q →
      (q : ℝ) ^ (-nu) ≤ |x - (p : ℝ) / (q : ℝ)|

/-- Rational numbers have exact representations with arbitrarily large
denominator multiples, contradicting the asserted positive lower bound. -/
theorem irrational_of_eventualLowerBound {x : ℝ}
    (hx : EventualLowerBound x) : Irrational x := by
  obtain ⟨Q, hQ, hbound⟩ := hx 3 (by norm_num)
  rintro ⟨r, rfl⟩
  have hQpos : 0 < Q := by omega
  have hQreal : (Q : ℝ) ≠ 0 := by positivity
  have hlarge : Q ≤ r.den * Q := by nlinarith [r.pos]
  have hrepr :
      ((r.num * (Q : ℤ) : ℤ) : ℝ) / ((r.den * Q : ℕ) : ℝ) = (r : ℝ) := by
    simp only [Int.cast_mul, Int.cast_natCast, Nat.cast_mul, Rat.cast_def]
    exact mul_div_mul_right _ _ hQreal
  have hbad := hbound (r.num * (Q : ℤ)) (r.den * Q) hlarge
  rw [hrepr, sub_self, abs_zero] at hbad
  have hpositive : (0 : ℝ) < ((r.den * Q : ℕ) : ℝ) ^ (-(3 : ℝ)) :=
    Real.rpow_pos_of_pos (by positivity) _
  exact (not_le_of_gt hpositive) hbad

/-- A bounded denominator and an approximation within one bound both
coordinates of the reduced numerator-denominator pair. -/
theorem finite_rat_den_le_abs_sub_lt_one (x : ℝ) (N : ℕ) :
    {r : ℚ | r.den ≤ N ∧ |x - (r : ℝ)| < 1}.Finite := by
  classical
  let f : ℚ → ℤ × ℕ := fun r => (r.num, r.den)
  have hinj : Function.Injective f := by
    intro a b hab
    have hp := Prod.mk.inj hab
    rw [← Rat.num_div_den a, ← Rat.num_div_den b, hp.1, hp.2]
  let t : Set (ℤ × ℕ) := ⋃ (q : ℕ) (_ : q ∈ Set.Icc 1 N),
    Set.Icc ⌈(x - 1) * q⌉ ⌊(x + 1) * q⌋ ×ˢ {q}
  have ht : t.Finite :=
    Set.Finite.biUnion (Set.finite_Icc _ _) fun q _ =>
      Set.Finite.prod (Set.finite_Icc _ _) (Set.finite_singleton _)
  have hsub : f '' {r : ℚ | r.den ≤ N ∧ |x - (r : ℝ)| < 1} ⊆ t := by
    rintro _ ⟨r, ⟨hrN, hr⟩, rfl⟩
    have hrden : (0 : ℝ) < r.den := Nat.cast_pos.mpr r.pos
    have hrlow : x - 1 < (r : ℝ) := by linarith [(abs_lt.mp hr).2]
    have hrhigh : (r : ℝ) < x + 1 := by linarith [(abs_lt.mp hr).1]
    have hnlow : (x - 1) * r.den ≤ (r.num : ℝ) := by
      rw [Rat.cast_def] at hrlow
      exact ((lt_div_iff₀ hrden).mp hrlow).le
    have hnhigh : (r.num : ℝ) ≤ (x + 1) * r.den := by
      rw [Rat.cast_def] at hrhigh
      exact ((div_lt_iff₀ hrden).mp hrhigh).le
    simp only [t, Set.mem_iUnion]
    refine ⟨r.den, ⟨r.pos, hrN⟩, ?_⟩
    exact ⟨⟨Int.ceil_le.mpr hnlow, Int.le_floor.mpr hnhigh⟩, rfl⟩
  exact (ht.subset hsub).of_finite_image hinj.injOn

/-- Dirichlet's theorem supplies exponent two for every irrational real. -/
theorem two_mem_approximationExponents {x : ℝ} (hx : Irrational x) :
    (2 : ℝ) ∈ ApproximationExponents x := by
  refine ⟨by norm_num, ?_⟩
  have hi := Real.infinite_rat_abs_sub_lt_one_div_den_sq_of_irrational hx
  have hf := finite_rat_den_le_abs_sub_lt_one x 1
  apply (hi.sdiff hf).mono
  intro r hr
  have hrden : 1 ≤ (r.den : ℝ) := by exact_mod_cast r.pos
  have hrone : |x - (r : ℝ)| < 1 :=
    hr.1.trans_le (by
      simpa only [div_one] using
        one_div_le_one_div_of_le (by norm_num : (0 : ℝ) < 1)
          (by nlinarith : (1 : ℝ) ≤ (r.den : ℝ) ^ 2))
  have hr2 : 2 ≤ r.den := by
    by_contra h
    exact hr.2 ⟨by omega, hrone⟩
  refine ⟨hr2, abs_pos.mpr (sub_ne_zero.mpr (hx.ne_rat r)), ?_⟩
  simpa only [Set.mem_ofPred_eq, Real.rpow_neg (Nat.cast_nonneg r.den),
    Real.rpow_two, one_div] using hr.1

/-- The eventual lower bound leaves only finitely many good approximants
at every exponent strictly larger than two. -/
theorem finite_goodRationalApproximations_of_eventualLowerBound {x nu : ℝ}
    (hx : EventualLowerBound x) (hnu : 2 < nu) :
    (GoodRationalApproximations x nu).Finite := by
  obtain ⟨Q, hQ, hbound⟩ := hx nu hnu
  apply (finite_rat_den_le_abs_sub_lt_one x Q).subset
  intro r hr
  have hltQ : r.den < Q := by
    by_contra h
    have hb := hbound r.num r.den (by omega)
    rw [← Rat.cast_def] at hb
    exact (not_lt_of_ge hb) hr.2.2
  refine ⟨hltQ.le, hr.2.2.trans_le ?_⟩
  exact Real.rpow_le_one_of_one_le_of_nonpos
    (by exact_mod_cast r.pos) (by linarith)

/-- An actual all-denominator eventual lower bound is sufficient by itself
to prove that the ordinary irrationality exponent is exactly two. -/
theorem irrationalityExponent_eq_two_of_eventualLowerBound {x : ℝ}
    (hx : EventualLowerBound x) : irrationalityExponent x = 2 := by
  have htwo := two_mem_approximationExponents (irrational_of_eventualLowerBound hx)
  have hbound : ∀ nu ∈ ApproximationExponents x, nu ≤ 2 := by
    intro nu hnu
    by_contra h
    exact (finite_goodRationalApproximations_of_eventualLowerBound hx
      (by linarith)).not_infinite hnu.2
  apply le_antisymm
  · exact csSup_le ⟨2, htwo⟩ hbound
  · exact le_csSup ⟨2, hbound⟩ htwo

/-- A strict eventual bound is more than sufficient for the same result. -/
theorem irrationalityExponent_eq_two_of_strict_eventual_bound {x : ℝ}
    (hx : ∀ nu : ℝ, 2 < nu → ∃ Q : ℕ, 2 ≤ Q ∧
      ∀ (p : ℤ) (q : ℕ), Q ≤ q →
        (q : ℝ) ^ (-nu) < |x - (p : ℝ) / (q : ℝ)|) :
    irrationalityExponent x = 2 := by
  apply irrationalityExponent_eq_two_of_eventualLowerBound
  intro nu hnu
  obtain ⟨Q, hQ, hbound⟩ := hx nu hnu
  exact ⟨Q, hQ, fun p q hq => (hbound p q hq).le⟩

/-- The conclusion unfolded into the exact supremum of the explicit
reduced-rational approximation set used by the upstream statement. -/
theorem approximation_supremum_eq_two {x : ℝ} (hx : EventualLowerBound x) :
    sSup {nu : ℝ | 0 < nu ∧
      Set.Infinite {r : ℚ | 2 ≤ r.den ∧ 0 < |x - (r : ℝ)| ∧
        |x - (r : ℝ)| < (r.den : ℝ) ^ (-nu)}} = 2 :=
  irrationalityExponent_eq_two_of_eventualLowerBound hx

end QuadraticPi


==> anc/lean/QuadraticPi/ExponentConverse.lean <==
import QuadraticPi.ExponentConclusion
import Mathlib.Analysis.SpecialFunctions.Pow.Asymptotics
import Mathlib.Topology.MetricSpace.Pseudo.Defs

/-! Converse to the exponent-two conclusion for the actual reduced-rational
spectrum. The real supremum's default value at unbounded sets is handled
explicitly. Rational targets are excluded before passing between reduced and
arbitrary denominator conventions. -/
set_option autoImplicit false
noncomputable section
open Filter Topology
namespace QuadraticPi

theorem rational_separation (a r : ℚ) (hne : a ≠ r) :
    1 / ((a.den : ℝ) * r.den) ≤ |(a : ℝ) - (r : ℝ)| := by
  have hn : 1 ≤ |((a - r).num : ℝ)| := by
    exact_mod_cast Int.one_le_abs (Rat.num_ne_zero.mpr (sub_ne_zero.mpr hne))
  have hd : (a - r).den ≤ a.den * r.den :=
    Nat.le_of_dvd (Nat.mul_pos a.pos r.pos) (Rat.sub_den_dvd a r)
  have hp : (0 : ℝ) < (a - r).den := by exact_mod_cast (a - r).pos
  calc
    _ ≤ 1 / ((a - r).den : ℝ) := by
      apply one_div_le_one_div_of_le hp
      exact_mod_cast hd
    _ ≤ |((a - r).num : ℝ)| / ((a - r).den : ℝ) :=
      div_le_div_of_nonneg_right hn hp.le
    _ = _ := by rw [← abs_of_pos hp, ← abs_div, ← Rat.cast_def, Rat.cast_sub]

theorem finite_goodRationalApproximations_rat (a : ℚ) {nu : ℝ} (hnu : 1 < nu) :
    (GoodRationalApproximations (a : ℝ) nu).Finite := by
  have ha : (0 : ℝ) < a.den := by exact_mod_cast a.pos
  obtain ⟨B, hB⟩ := eventually_atTop.mp
    ((tendsto_rpow_neg_atTop (sub_pos.mpr hnu)).eventually
      (gt_mem_nhds (one_div_pos.mpr ha)))
  obtain ⟨N, hN⟩ := exists_nat_gt B
  apply (finite_rat_den_le_abs_sub_lt_one (a : ℝ) N).subset
  intro r hr
  have hrpos : (0 : ℝ) < r.den := by exact_mod_cast r.pos
  have hne : a ≠ r := by
    intro heq
    subst r
    simpa using hr.2.1
  have hden : r.den < N := by
    by_contra hh
    have hl := hB (r.den : ℝ) (hN.le.trans (by exact_mod_cast (not_lt.mp hh)))
    have hsep := rational_separation a r hne
    have hlt : 1 / (a.den : ℝ) < (r.den : ℝ) ^ (-(nu - 1)) := by
      calc
        _ = (1 / ((a.den : ℝ) * r.den)) * r.den := by field_simp
        _ < (r.den : ℝ) ^ (-nu) * r.den :=
          mul_lt_mul_of_pos_right (hsep.trans_lt hr.2.2) hrpos
        _ = _ := by
          rw [show -(nu - 1) = -nu + 1 by ring, Real.rpow_add_one hrpos.ne']
    exact (not_lt_of_ge hl.le) hlt
  exact ⟨hden.le, hr.2.2.trans_le
    (Real.rpow_le_one_of_one_le_of_nonpos (by exact_mod_cast r.pos) (by linarith))⟩

theorem irrationalityExponent_rat_le_one (a : ℚ) :
    irrationalityExponent (a : ℝ) ≤ 1 := by
  have hb : ∀ nu ∈ ApproximationExponents (a : ℝ), nu ≤ 1 := by
    intro nu hnu
    by_contra h
    exact (finite_goodRationalApproximations_rat a (not_le.mp h)).not_infinite hnu.2
  by_cases he : (ApproximationExponents (a : ℝ)).Nonempty
  · exact csSup_le he hb
  · have heq : ApproximationExponents (a : ℝ) = ∅ := Set.not_nonempty_iff_eq_empty.mp he
    simp [irrationalityExponent, heq]

theorem irrational_of_irrationalityExponent_eq_two {x : ℝ}
    (hx : irrationalityExponent x = 2) : Irrational x := by
  rintro ⟨r, rfl⟩
  have h := irrationalityExponent_rat_le_one r
  linarith

theorem approximationExponents_bddAbove_of_exponent_ne_zero {x : ℝ}
    (hx : irrationalityExponent x ≠ 0) : BddAbove (ApproximationExponents x) := by
  by_contra h
  apply hx
  simp [irrationalityExponent, csSup_of_not_bddAbove h]

/-- Large arbitrary denominators give infinitely many reduced good fractions.
The denominator-one exceptions are finite and exact equality is excluded by
irrationality. No converse for rational targets is asserted. -/
theorem infinite_good_of_unbounded_denominator_approximations {x nu : ℝ}
    (hx : Irrational x) (hnu : 0 < nu)
    (hbad : ∀ N : ℕ, ∃ (p : ℤ) (q : ℕ), N ≤ q ∧
      |x - (p : ℝ) / (q : ℝ)| < (q : ℝ) ^ (-nu)) :
    (GoodRationalApproximations x nu).Infinite := by
  intro hf
  let S : Set ℚ := GoodRationalApproximations x nu ∪
    {r : ℚ | r.den ≤ 1 ∧ |x - (r : ℝ)| < 1}
  have hS : S.Finite := hf.union (finite_rat_den_le_abs_sub_lt_one x 1)
  have himg := hS.image (fun r : ℚ => (r : ℝ))
  have hxS : x ∈ ((fun r : ℚ => (r : ℝ)) '' S)ᶜ := by
    rintro ⟨r, hr, heq⟩
    exact hx.ne_rat r heq.symm
  obtain ⟨epsilon, hepsilon, hball⟩ :=
    Metric.isOpen_iff.mp himg.isClosed.isOpen_compl x hxS
  obtain ⟨B, hB⟩ := eventually_atTop.mp
    ((tendsto_rpow_neg_atTop hnu).eventually (gt_mem_nhds hepsilon))
  obtain ⟨N, hN⟩ := exists_nat_gt B
  obtain ⟨p, q, hq, he⟩ := hbad (max N 2)
  have hq2 : 2 ≤ q := (le_max_right _ _).trans hq
  have hqpos : (0 : ℝ) < q := by exact_mod_cast (by omega : 0 < q)
  let r : ℚ := (p : ℚ) / q
  have hr : (r : ℝ) = (p : ℝ) / (q : ℝ) := by simp [r]
  have hrd : r.den ≤ q := by
    change ((p : ℚ) / ((q : ℤ) : ℚ)).den ≤ q
    rw [Rat.intCast_div_eq_divInt, Rat.den_divInt]
    simp only [Int.natCast_eq_zero, Nat.ne_of_gt (by omega : 0 < q),
      ↓reduceIte, Int.natAbs_natCast]
    exact Nat.div_le_self _ _
  have hgood : r ∈ S := by
    by_cases hd : 2 ≤ r.den
    · apply Or.inl
      refine ⟨hd, abs_pos.mpr (sub_ne_zero.mpr (hx.ne_rat r)), ?_⟩
      rw [hr]
      exact he.trans_le (Real.rpow_le_rpow_of_nonpos
        (by exact_mod_cast r.pos) (by exact_mod_cast hrd) (neg_nonpos.mpr hnu.le))
    · apply Or.inr
      refine ⟨by omega, ?_⟩
      rw [hr]
      exact he.trans_le (Real.rpow_le_one_of_one_le_of_nonpos
        (by exact_mod_cast (by omega : 1 ≤ q)) (neg_nonpos.mpr hnu.le))
  apply hball (show (r : ℝ) ∈ Metric.ball x epsilon from ?_) ⟨r, hgood, rfl⟩
  have hsmall := hB (q : ℝ) (hN.le.trans (by exact_mod_cast (le_max_left N 2).trans hq))
  simpa only [Metric.mem_ball, Real.dist_eq, abs_sub_comm, hr] using he.trans hsmall

/-- For the literal real-valued reduced-rational supremum used by this project,
exponent two is equivalent to the actual all-denominator eventual lower bound. -/
theorem eventualLowerBound_of_irrationalityExponent_eq_two {x : ℝ}
    (hx : irrationalityExponent x = 2) : EventualLowerBound x := by
  have hirr := irrational_of_irrationalityExponent_eq_two hx
  have hb := approximationExponents_bddAbove_of_exponent_ne_zero
    (show irrationalityExponent x ≠ 0 by rw [hx]; norm_num)
  intro nu hnu
  by_contra h
  push Not at h
  have hinf := infinite_good_of_unbounded_denominator_approximations hirr
    (show 0 < nu by linarith) (fun N => by
      obtain ⟨p, q, hq, he⟩ := h (max N 2) (le_max_right _ _)
      exact ⟨p, q, (le_max_left _ _).trans hq, he⟩)
  have hs : nu ≤ irrationalityExponent x := le_csSup hb ⟨by linarith, hinf⟩
  linarith

theorem irrationalityExponent_eq_two_iff_eventualLowerBound (x : ℝ) :
    irrationalityExponent x = 2 ↔ EventualLowerBound x :=
  ⟨eventualLowerBound_of_irrationalityExponent_eq_two,
    irrationalityExponent_eq_two_of_eventualLowerBound⟩

end QuadraticPi


==> anc/lean/QuadraticPi/ExponentialTwoFormsMeasure.lean <==
import QuadraticPi.IntegerPairFormArithmetic
import QuadraticPi.Approximation
import Mathlib.Algebra.Order.Floor.Ring

/-! A quantitative all-denominator measure from two independent forms at
every integer scale beyond one cutoff. The natural ceiling and the fixed
cutoff are included in the constant; no asymptotic shorthand is assumed. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.ExponentialTwoFormsMeasure

theorem exists_integer_scale (c : ℝ) (hc : 0 < c) (M0 q : ℕ) (hq : 0 < q) :
    ∃ M : ℕ, M0 ≤ M ∧ Real.log (2*(q : ℝ))/c ≤ (M : ℝ) ∧
      (M : ℝ) ≤ (M0 : ℝ)+1+Real.log (2*(q : ℝ))/c := by
  have hq1 : (1 : ℝ) ≤ q := by exact_mod_cast hq
  have hL : 0 ≤ Real.log (2*(q : ℝ))/c :=
    div_nonneg (Real.log_nonneg (by linarith)) hc.le
  refine ⟨M0+⌈Real.log (2*(q : ℝ))/c⌉₊, Nat.le_add_right _ _, ?_, ?_⟩
  · have h := Nat.le_ceil (Real.log (2*(q : ℝ))/c)
    push_cast
    linarith [(Nat.cast_nonneg M0 : (0 : ℝ) ≤ M0)]
  · have h := Nat.ceil_lt_add_one hL
    push_cast
    linarith

theorem decay_at_selected_scale (c : ℝ) (hc : 0 < c) (q M : ℕ) (hq : 0 < q)
    (hM : Real.log (2*(q : ℝ))/c ≤ (M : ℝ)) :
    (q : ℝ)*Real.exp (-c*(M : ℝ)) ≤ 1/2 := by
  have hqR : (0 : ℝ) < q := by exact_mod_cast hq
  have hm : -c*(M : ℝ) ≤ -Real.log (2*(q : ℝ)) := by
    have h := (div_le_iff₀ hc).mp hM
    nlinarith
  calc
    _ ≤ (q : ℝ)*Real.exp (-Real.log (2*(q : ℝ))) :=
      mul_le_mul_of_nonneg_left (Real.exp_le_exp.mpr hm) hqR.le
    _ = 1/2 := by rw [Real.exp_neg, Real.exp_log (by positivity)]; field_simp

theorem growth_at_selected_scale (a c : ℝ) (ha : 0 ≤ a) (q M M0 : ℕ) (hq : 0 < q)
    (hM : (M : ℝ) ≤ (M0 : ℝ)+1+Real.log (2*(q : ℝ))/c) :
    Real.exp (a*(M : ℝ)) ≤
      (Real.exp (a*((M0 : ℝ)+1))*Real.exp ((a/c)*Real.log 2))*(q : ℝ)^(a/c) := by
  have hqR : (0 : ℝ) < q := by exact_mod_cast hq
  calc
    _ ≤ Real.exp (a*((M0 : ℝ)+1+Real.log (2*(q : ℝ))/c)) :=
      Real.exp_le_exp.mpr (mul_le_mul_of_nonneg_left hM ha)
    _ = _ := by
      rw [Real.rpow_def_of_pos hqR, ← Real.exp_add, ← Real.exp_add,
        Real.log_mul (by norm_num : (2 : ℝ) ≠ 0) hqR.ne']
      congr 1
      ring

theorem uniform_power_lower_bound
    (x a c : ℝ) (ha : 0 ≤ a) (hc : 0 < c) (M0 : ℕ)
    (hforms : ∀ M : ℕ, M0 ≤ M → ∃ A B : Fin 2 → ℤ,
      A 0*B 1-A 1*B 0 ≠ 0 ∧
      (∀ s, |(B s : ℝ)| ≤ Real.exp (a*(M : ℝ))) ∧
      (∀ s, |(A s : ℝ)+(B s : ℝ)*x| ≤ Real.exp (-c*(M : ℝ)))) :
    ∃ K : ℝ, 0 < K ∧ ∀ (p : ℤ) (q : ℕ), 0 < q →
      K*(q : ℝ)^(-(1+a/c)) ≤ |x-(p : ℝ)/(q : ℝ)| := by
  let D := Real.exp (a*((M0 : ℝ)+1))*Real.exp ((a/c)*Real.log 2)
  have hD : 0 < D := mul_pos (Real.exp_pos _) (Real.exp_pos _)
  let K := 1/(2*D)
  have hK : 0 < K := by dsimp [K]; positivity
  refine ⟨K, hK, ?_⟩
  intro p q hq
  have hqR : (0 : ℝ) < q := by exact_mod_cast hq
  obtain ⟨M, hM0, hMlow, hMhigh⟩ := exists_integer_scale c hc M0 q hq
  obtain ⟨A, B, hdet, hB, hA⟩ := hforms M hM0
  have htest := IntegerPairFormArithmetic.two_form_integer_lower_bound A B hdet p q hq x
    (Real.exp (a*(M : ℝ))) (Real.exp (-c*(M : ℝ))) hB hA
  have hdecay := decay_at_selected_scale c hc q M hq hMlow
  have hgrowth := growth_at_selected_scale a c ha q M M0 hq hMhigh
  have hmul := mul_le_mul_of_nonneg_right
    (mul_le_mul_of_nonneg_left hgrowth hqR.le) (abs_nonneg (x-(p : ℝ)/(q : ℝ)))
  have hhalf : (1/2 : ℝ) ≤ (q : ℝ)*D*(q : ℝ)^(a/c)*|x-(p : ℝ)/(q : ℝ)| := by
    dsimp [D]
    linarith
  have hcancel : (q : ℝ)*D*(q : ℝ)^(a/c)*(K*(q : ℝ)^(-(1+a/c))) = 1/2 := by
    calc
      _ = D*K*((q : ℝ)^(1 : ℝ)*(q : ℝ)^(a/c)*(q : ℝ)^(-(1+a/c))) := by
        rw [Real.rpow_one]; ring
      _ = D*K*(q : ℝ)^(1+a/c+(-(1+a/c))) := by
        rw [Real.rpow_add hqR, Real.rpow_add hqR]
      _ = 1/2 := by
        rw [show 1+a/c+(-(1+a/c)) = 0 by ring, Real.rpow_zero]
        dsimp [K]
        field_simp
  apply (mul_le_mul_iff_of_pos_left (show 0 < (q : ℝ)*D*(q : ℝ)^(a/c) by positivity)).mp
  rw [hcancel]
  exact hhalf

theorem eventualLowerBoundAbove_of_uniform_power_lower_bound (x mu K : ℝ) (hK : 0 < K)
    (hbound : ∀ (p : ℤ) (q : ℕ), 0 < q →
      K*(q : ℝ)^(-mu) ≤ |x-(p : ℝ)/(q : ℝ)|) : EventualLowerBoundAbove x mu := by
  intro nu hnu
  obtain ⟨Q, hQ, hrate⟩ := exists_nat_cutoff_constant_absorption hnu (1/K)
  refine ⟨Q, hQ, ?_⟩
  intro p q hq
  have h := mul_le_mul_of_nonneg_left (hrate q hq) hK.le
  have hl : (q : ℝ)^(-nu) ≤ K*(q : ℝ)^(-mu) := by
    simpa only [← mul_assoc, one_div, mul_inv_cancel₀ hK.ne', one_mul] using h
  exact hl.trans (hbound p q (by omega))

end QuadraticPi.ExponentialTwoFormsMeasure


==> anc/lean/QuadraticPi/ExtendedIrrationalityExponent.lean <==
import QuadraticPi.GeneralExponentConverse
import Mathlib.Basic.ENNReal.Real

/-! # Irrationality exponent with the value infinity

The existing real-valued `irrationalityExponent` is left unchanged.  This
extended nonnegative real supremum agrees with it for bounded approximation
spectra and equals infinity exactly when the spectrum is unbounded.  In
particular, the default real supremum of an unbounded set is never interpreted
as the conventional irrationality exponent here.
-/

set_option autoImplicit false
noncomputable section
namespace QuadraticPi

/-- The reduced-rational approximation exponent, allowing the value infinity. -/
def extendedIrrationalityExponent (x : ℝ) : ENNReal :=
  sSup (ENNReal.ofReal '' ApproximationExponents x)

/-- A bounded spectrum gives a finite upper bound in the extended reals. -/
theorem extendedIrrationalityExponent_le_ofReal_of_bddAbove {x : ℝ}
    (hb : BddAbove (ApproximationExponents x)) :
    extendedIrrationalityExponent x ≤ ENNReal.ofReal (irrationalityExponent x) := by
  apply sSup_le
  rintro y ⟨nu, hnu, rfl⟩
  exact ENNReal.ofReal_le_ofReal (le_csSup hb hnu)

/-- The extended definition agrees with the existing definition whenever the
irrational target has a bounded approximation spectrum. -/
theorem extendedIrrationalityExponent_eq_ofReal_of_bddAbove {x : ℝ}
    (hirr : Irrational x) (hb : BddAbove (ApproximationExponents x)) :
    extendedIrrationalityExponent x = ENNReal.ofReal (irrationalityExponent x) := by
  have hle := extendedIrrationalityExponent_le_ofReal_of_bddAbove hb
  have hfinite : extendedIrrationalityExponent x ≠ ⊤ :=
    (hle.trans_lt ENNReal.ofReal_lt_top).ne
  apply le_antisymm hle
  apply (ENNReal.ofReal_le_iff_le_toReal hfinite).mpr
  apply csSup_le ⟨2, two_mem_approximationExponents hirr⟩
  intro nu hnu
  apply (ENNReal.ofReal_le_iff_le_toReal hfinite).mp
  exact le_sSup ⟨nu, hnu, rfl⟩

/-- Unbounded approximation spectra have extended irrationality exponent
infinity. This statement does not need a separate irrationality hypothesis. -/
theorem extendedIrrationalityExponent_eq_top_of_not_bddAbove {x : ℝ}
    (hb : ¬ BddAbove (ApproximationExponents x)) :
    extendedIrrationalityExponent x = ⊤ := by
  apply sSup_eq_top.mpr
  intro b hbtop
  obtain ⟨nu, hnu, hlt⟩ := not_bddAbove_iff.mp hb b.toReal
  exact ⟨ENNReal.ofReal nu, ⟨nu, hnu, rfl⟩,
    (ENNReal.lt_ofReal_iff_toReal_lt hbtop.ne).mpr hlt⟩

/-- Infinity occurs exactly for unbounded approximation spectra. -/
theorem extendedIrrationalityExponent_eq_top_iff_not_bddAbove {x : ℝ} :
    extendedIrrationalityExponent x = ⊤ ↔
      ¬ BddAbove (ApproximationExponents x) := by
  constructor
  · intro htop hb
    have hlt := (extendedIrrationalityExponent_le_ofReal_of_bddAbove hb).trans_lt
      ENNReal.ofReal_lt_top
    rw [htop] at hlt
    exact lt_irrefl _ hlt
  · exact extendedIrrationalityExponent_eq_top_of_not_bddAbove

end QuadraticPi


==> anc/lean/QuadraticPi/FiniteSpectrumConclusion.lean <==
import QuadraticPi.ExponentConclusion

/-! A finite-spectrum conclusion using actual reduced rational approximants.
Boundedness and nonemptiness are proved before invoking the real supremum. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi

theorem approximationExponents_le_of_finite_good {x bound : ℝ}
    (hfinite : ∀ nu : ℝ, bound < nu → (GoodRationalApproximations x nu).Finite) :
    ∀ nu ∈ ApproximationExponents x, nu ≤ bound := by
  intro nu hnu
  by_contra h
  exact (hfinite nu (lt_of_not_ge h)).not_infinite hnu.2

theorem irrationalityExponent_bounds_of_finite_good {x bound : ℝ}
    (hx : Irrational x)
    (hfinite : ∀ nu : ℝ, bound < nu → (GoodRationalApproximations x nu).Finite) :
    2 ≤ irrationalityExponent x ∧ irrationalityExponent x ≤ bound := by
  have hupper := approximationExponents_le_of_finite_good hfinite
  have hbounded : BddAbove (ApproximationExponents x) := ⟨bound, hupper⟩
  have htwo := two_mem_approximationExponents hx
  exact ⟨le_csSup hbounded htwo, csSup_le ⟨2, htwo⟩ hupper⟩

end QuadraticPi


==> anc/lean/QuadraticPi/FormalComponentIsolation.lean <==
import QuadraticPi.LocalSliceIsolation
import Mathlib.RingTheory.Flat.FaithfullyFlat.Algebra

/-!
Actual tangential frozen-coordinate series generate the formal maximal ideal.
Faithfully flat contraction descends this identity to a local component ring;
a local quotient map then supplies the component-slice isolation criterion.
-/
set_option autoImplicit false
set_option maxHeartbeats 800000
noncomputable section
namespace QuadraticPi.FormalComponentIsolation
open Module MvPowerSeries TransversePolynomialSource ConstructedSourceDifferential
open TangentBasisInvertibility FormalSliceNormalJacobian LocalSliceIsolation AffineSliceIsolation
open NormalJacobianCoordinateAdapter CompleteLocalCoordinateEquivalence
open OAI.PiExponent.NormalBasisRigidity OAI.PiExponent.CommutingTaylor
open scoped BigOperators

section Formal
variable {m : ℕ} {K : Type} [Field K]
local notation "Series" => MvPowerSeries (Fin m) K

def firstMatrix (g : Fin m → Series) : Matrix (Fin m) (Fin m) K :=
  fun i j => coeff (Finsupp.single j 1) (g i)

def matrixColumnBasis (M : Matrix (Fin m) (Fin m) K) (hM : IsUnit M) :
    Basis (Fin m) K (Fin m → K) :=
  Basis.mk (Matrix.linearIndependent_cols_iff_isUnit.mpr hM)
    ((Matrix.linearIndependent_cols_iff_isUnit.mpr hM).span_eq_top_of_card_eq_finrank' (by simp)).ge

theorem matrixColumnBasis_apply (M : Matrix (Fin m) (Fin m) K) (hM : IsUnit M) (i j : Fin m) :
    matrixColumnBasis M hM j i = M i j := by
  rw [matrixColumnBasis, Basis.mk_apply, Matrix.col_apply]

theorem cotangentBasis_of_first_isUnit (g : Fin m → Series)
    (hg : ∀ i, constantCoeff (g i) = 0) (hM : IsUnit (firstMatrix g)) :
    IsNormalBasis (K := K)
      (cotangentCoordinates (centeredSubstitution g hg) (centeredSubstitution_residue g hg)) Finset.univ := by
  apply cotangent_normalBasis_of_jacobian (Pi.basisFun K (Fin m)) (matrixColumnBasis (firstMatrix g) hM)
  intro i j
  rw [Pi.basisFun_repr, matrixColumnBasis_apply]
  rfl

theorem span_eq_maximal_of_first_isUnit (g : Fin m → Series)
    (hg : ∀ i, constantCoeff (g i) = 0) (hM : IsUnit (firstMatrix g)) :
    Ideal.span (Set.range g) = IsLocalRing.maximalIdeal Series := by
  have hmax := maximalIdeal_map_eq_of_cotangent (centeredSubstitution g hg)
    (centeredSubstitution_residue g hg)
    (cotangentMap_surjective_of_normalBasis _ _ (cotangentBasis_of_first_isUnit g hg hM))
  have hmap : (IsLocalRing.maximalIdeal Series).map (centeredSubstitution g hg).toRingHom =
      Ideal.span (Set.range g) := by
    rw [← varsIdeal_eq_maximalIdeal, Ideal.map_span, ← Set.range_comp]
    congr 1
    congr 1
    funext i
    change centeredSubstitution g hg (X i) = g i
    rw [centeredSubstitution_apply]
    exact subst_X (hasSubst_of_constantCoeff_zero hg) i
  rw [← hmap]
  exact hmax

end Formal

section Source
variable {m k : ℕ} {K R A : Type} [Field K] [CommRing R] [CommRing A]
variable [Algebra K R] [Algebra K A]

def componentCoordinates (r : R →ₐ[K] A) (t : A →ₐ[K] MvPowerSeries (Fin m) K) (c : Fin m → R) :
    Fin m → MvPowerSeries (Fin m) K := sourceCoordinates (t.comp r) c

theorem componentCoordinates_centered (r : R →ₐ[K] A)
    (t : A →ₐ[K] MvPowerSeries (Fin m) K) (c : Fin m → R) (i : Fin m) :
    constantCoeff (componentCoordinates r t c i) = 0 := sourceCoordinates_centered _ _ i

theorem componentCoordinates_firstMatrix (r : R →ₐ[K] A)
    (t : A →ₐ[K] MvPowerSeries (Fin m) K) (c : Fin m → R) :
    firstMatrix (componentCoordinates r t c) = TransverseBlockJacobian.sourceTangentialMatrix r t c := by
  ext i j
  simp [firstMatrix, componentCoordinates, sourceCoordinates, TransverseBlockJacobian.sourceTangentialMatrix]

theorem componentCoordinates_span (r : R →ₐ[K] A)
    (t : A →ₐ[K] MvPowerSeries (Fin m) K) (c : Fin m → R)
    (hM : IsUnit (TransverseBlockJacobian.sourceTangentialMatrix r t c)) :
    Ideal.span (Set.range (componentCoordinates r t c)) =
      IsLocalRing.maximalIdeal (MvPowerSeries (Fin m) K) := by
  apply span_eq_maximal_of_first_isUnit _ (componentCoordinates_centered r t c)
  rw [componentCoordinates_firstMatrix]
  exact hM

theorem componentCoordinates_span_of_tangent_basis (r : R →ₐ[K] A)
    (t : A →ₐ[K] MvPowerSeries (Fin m) K) (ambient : (Fin k ⊕ Fin m) → R)
    (T : Submodule K ((Fin k ⊕ Fin m) → K))
    (hA : IsNormalBasis (K := K) (fun i => T.mkQ (coordinateNormals i)) Finset.univ)
    (B : Basis (Fin m) K T)
    (hTangent : ∀ s a, coeff (Finsupp.single a 1) (t (r (ambient s))) = (B a : (Fin k ⊕ Fin m) → K) s) :
    Ideal.span (Set.range (componentCoordinates r t (fun i => ambient (Sum.inr i)))) =
      IsLocalRing.maximalIdeal (MvPowerSeries (Fin m) K) :=
  componentCoordinates_span r t _
    (sourceTangentialMatrix_isUnit r t _ T hA B (fun i a => hTangent (Sum.inr i) a))

end Source

section Descent
variable {Q S : Type*} [CommRing Q] [CommRing S] [IsLocalRing Q] [IsLocalRing S]
variable [Algebra Q S] [Module.FaithfullyFlat Q S]

theorem ideal_eq_maximal_of_faithfullyFlat_image (I : Ideal Q)
    (hImage : I.map (algebraMap Q S) = IsLocalRing.maximalIdeal S) :
    I = IsLocalRing.maximalIdeal Q := by
  calc
    I = (I.map (algebraMap Q S)).comap (algebraMap Q S) :=
      (Ideal.comap_map_eq_self_of_faithfullyFlat I).symm
    _ = (IsLocalRing.maximalIdeal S).comap (algebraMap Q S) := by rw [hImage]
    _ = IsLocalRing.maximalIdeal Q := IsLocalRing.maximalIdeal_comap _

end Descent

section Quotient
variable {L Q : Type*} [CommRing L] [CommRing Q] [IsLocalRing L] [IsLocalRing Q]

theorem localSlice_eq_maximal_of_component_quotient (s : L →+* Q) (hs : Function.Surjective s)
    (P J : Ideal L) (hker : RingHom.ker s = P)
    (hImage : J.map s = IsLocalRing.maximalIdeal Q) : P ⊔ J = IsLocalRing.maximalIdeal L := by
  let : IsLocalHom s := IsLocalHom.of_surjective s hs
  have h := congrArg (Ideal.comap s) hImage
  rw [Ideal.comap_map_of_surjective s hs, ← RingHom.ker_eq_comap_bot, hker,
    IsLocalRing.maximalIdeal_comap] at h
  simpa only [sup_comm] using h

end Quotient

section Chart
variable {m k : ℕ} {K R A Q : Type} [Field K] [CommRing R] [CommRing A] [CommRing Q]
variable [Algebra K R] [Algebra K A] [IsLocalRing Q]
variable [Algebra Q (MvPowerSeries (Fin m) K)] [Module.FaithfullyFlat Q (MvPowerSeries (Fin m) K)]

def sourcePoint (r : R →ₐ[K] A) (t : A →ₐ[K] MvPowerSeries (Fin m) K)
    (ambient : (Fin k ⊕ Fin m) → R) : (Fin k ⊕ Fin m) → K :=
  fun s => constantCoeff (t (r (ambient s)))

def pointCut (a : (Fin k ⊕ Fin m) → K) (s : PointLocalization a →+* Q) (i : Fin m) : Q :=
  s (algebraMap (MvPolynomial (Fin k ⊕ Fin m) K) (PointLocalization a)
    (MvPolynomial.X (Sum.inr i) - MvPolynomial.C (a (Sum.inr i))))

omit [IsLocalRing Q] [Algebra Q (MvPowerSeries (Fin m) K)]
  [Module.FaithfullyFlat Q (MvPowerSeries (Fin m) K)] in
theorem pointCut_ideal_map (a : (Fin k ⊕ Fin m) → K) (s : PointLocalization a →+* Q) :
    (localizedIdeal a (frozenIdeal (fun i => a (Sum.inr i)))).map s =
      Ideal.span (Set.range (pointCut a s)) := by
  rw [localizedIdeal, Ideal.map_map, frozenIdeal, Ideal.map_span, ← Set.range_comp]
  rfl

omit [IsLocalRing Q] [Module.FaithfullyFlat Q (MvPowerSeries (Fin m) K)] in
theorem pointCut_image (r : R →ₐ[K] A) (t : A →ₐ[K] MvPowerSeries (Fin m) K)
    (ambient : (Fin k ⊕ Fin m) → R) (s : PointLocalization (sourcePoint r t ambient) →+* Q)
    (hChart : (algebraMap Q (MvPowerSeries (Fin m) K)).comp
      (s.comp (algebraMap (MvPolynomial (Fin k ⊕ Fin m) K) (PointLocalization (sourcePoint r t ambient)))) =
      (t.comp r).toRingHom.comp (MvPolynomial.aeval ambient).toRingHom) (i : Fin m) :
    algebraMap Q (MvPowerSeries (Fin m) K) (pointCut (sourcePoint r t ambient) s i) =
      componentCoordinates r t (fun j => ambient (Sum.inr j)) i := by
  have h := congrArg (fun f : MvPolynomial (Fin k ⊕ Fin m) K →+* MvPowerSeries (Fin m) K =>
    f (MvPolynomial.X (Sum.inr i) - MvPolynomial.C (sourcePoint r t ambient (Sum.inr i)))) hChart
  simpa [pointCut, sourcePoint, componentCoordinates, sourceCoordinates, MvPowerSeries.algebraMap_apply]
    using h

theorem pointCut_span_eq_maximal (r : R →ₐ[K] A) (t : A →ₐ[K] MvPowerSeries (Fin m) K)
    (ambient : (Fin k ⊕ Fin m) → R)
    (T : Submodule K ((Fin k ⊕ Fin m) → K))
    (hA : IsNormalBasis (K := K) (fun i => T.mkQ (coordinateNormals i)) Finset.univ)
    (B : Basis (Fin m) K T)
    (hTangent : ∀ v a, coeff (Finsupp.single a 1) (t (r (ambient v))) = (B a : (Fin k ⊕ Fin m) → K) v)
    (s : PointLocalization (sourcePoint r t ambient) →+* Q)
    (hChart : (algebraMap Q (MvPowerSeries (Fin m) K)).comp
      (s.comp (algebraMap (MvPolynomial (Fin k ⊕ Fin m) K) (PointLocalization (sourcePoint r t ambient)))) =
      (t.comp r).toRingHom.comp (MvPolynomial.aeval ambient).toRingHom) :
    Ideal.span (Set.range (pointCut (sourcePoint r t ambient) s)) = IsLocalRing.maximalIdeal Q := by
  apply ideal_eq_maximal_of_faithfullyFlat_image (S := MvPowerSeries (Fin m) K)
  rw [Ideal.map_span, ← Set.range_comp]
  change Ideal.span (Set.range (fun i => algebraMap Q (MvPowerSeries (Fin m) K)
    (pointCut (sourcePoint r t ambient) s i))) = _
  simp_rw [pointCut_image r t ambient s hChart]
  exact componentCoordinates_span_of_tangent_basis r t ambient T hA B hTangent

theorem componentSlice_isolation_of_faithful_chart (r : R →ₐ[K] A)
    (t : A →ₐ[K] MvPowerSeries (Fin m) K) (ambient : (Fin k ⊕ Fin m) → R)
    (T : Submodule K ((Fin k ⊕ Fin m) → K))
    (hA : IsNormalBasis (K := K) (fun i => T.mkQ (coordinateNormals i)) Finset.univ)
    (B : Basis (Fin m) K T)
    (hTangent : ∀ v a, coeff (Finsupp.single a 1) (t (r (ambient v))) = (B a : (Fin k ⊕ Fin m) → K) v)
    (P : Ideal (MvPolynomial (Fin k ⊕ Fin m) K))
    (s : PointLocalization (sourcePoint r t ambient) →+* Q) (hs : Function.Surjective s)
    (hker : RingHom.ker s = localizedIdeal (sourcePoint r t ambient) P)
    (hChart : (algebraMap Q (MvPowerSeries (Fin m) K)).comp
      (s.comp (algebraMap (MvPolynomial (Fin k ⊕ Fin m) K) (PointLocalization (sourcePoint r t ambient)))) =
      (t.comp r).toRingHom.comp (MvPolynomial.aeval ambient).toRingHom) :
    IsLocallyIsolated (sourcePoint r t ambient)
      (P ⊔ frozenIdeal (fun i => sourcePoint r t ambient (Sum.inr i))) := by
  have hImage : (localizedIdeal (sourcePoint r t ambient)
      (frozenIdeal (fun i => sourcePoint r t ambient (Sum.inr i)))).map s = IsLocalRing.maximalIdeal Q := by
    rw [pointCut_ideal_map]
    exact pointCut_span_eq_maximal r t ambient T hA B hTangent s hChart
  have hmax : localizedIdeal (sourcePoint r t ambient)
      (P ⊔ frozenIdeal (fun i => sourcePoint r t ambient (Sum.inr i))) =
      IsLocalRing.maximalIdeal (PointLocalization (sourcePoint r t ambient)) := by
    rw [localizedIdeal, Ideal.map_sup]
    exact localSlice_eq_maximal_of_component_quotient s hs _ _ hker hImage
  unfold IsLocallyIsolated
  rw [hmax]
  exact Ideal.IsPrime.radical inferInstance

end Chart
section Endpoint
variable {m k : ℕ} {K R A Q : Type} [Field K] [CommRing R] [CommRing A] [CommRing Q]
variable [Algebra ℚ K] [Algebra K R] [Algebra ℚ R] [IsScalarTower ℚ K R]
variable [Algebra K A] [Algebra ℚ A] [IsScalarTower ℚ K A] [IsLocalRing Q]
variable [Algebra Q (MvPowerSeries (Fin m) K)] [Module.FaithfullyFlat Q (MvPowerSeries (Fin m) K)]
theorem polynomial_multiplicity_of_faithful_component_chart [Infinite K] {J : Type*}
    (D : Fin k → Derivation K R R) (r : R →ₐ[K] A)
    (t : A →ₐ[K] MvPowerSeries (Fin m) K) (ambient : (Fin k ⊕ Fin m) → R)
    (T : Submodule K ((Fin k ⊕ Fin m) → K)) (v : Fin k → ((Fin k ⊕ Fin m) → K))
    (hA : IsNormalBasis (K := K) (fun i => T.mkQ (coordinateNormals i)) Finset.univ)
    (hB : IsNormalBasis (K := K) (fun i => T.mkQ (v i)) Finset.univ)
    (B : Basis (Fin m) K T)
    (hTangent : ∀ s a, coeff (Finsupp.single a 1) (t (r (ambient s))) = (B a : (Fin k ⊕ Fin m) → K) s)
    (hFrame : ∀ s j, constantCoeff (t (r (D j (ambient s)))) = v j s)
    (f : J → MvPolynomial (Fin k ⊕ Fin m) K)
    (rho : (Fin k ⊕ Fin m) → ℚ) (kappa : Fin k → ℝ) (epsilon N : ℝ)
    (hrho : ∀ i, 0 < rho i) (hkappa : ∀ i, 0 < kappa i)
    (hepsilon : 0 < epsilon) (hN : 0 < N)
    (hdegree : ∀ j, ∀ e ∈ (f j).support,
      (∑ i ∈ e.support, (e i : ℝ) * (rho i : ℝ)) ≤ N)
    (P : Ideal (MvPolynomial (Fin k ⊕ Fin m) K))
    (hSupport : (localizedIdeal (fun s => constantCoeff (t (r (ambient s))))
      (Ideal.span (Set.range f))).radical =
      (localizedIdeal (fun s => constantCoeff (t (r (ambient s)))) P).radical)
    (s : PointLocalization (sourcePoint r t ambient) →+* Q) (hs : Function.Surjective s)
    (hker : RingHom.ker s = localizedIdeal (sourcePoint r t ambient) P)
    (hChart : (algebraMap Q (MvPowerSeries (Fin m) K)).comp
      (s.comp (algebraMap (MvPolynomial (Fin k ⊕ Fin m) K) (PointLocalization (sourcePoint r t ambient)))) =
      (t.comp r).toRingHom.comp (MvPolynomial.aeval ambient).toRingHom)
    (hvanish : ∀ j, ∀ b : Fin k →₀ ℕ,
      (∑ i, kappa i * (b i : ℝ)) < epsilon * N →
      r (mixedIter k (fun i => (D i).restrictScalars ℚ) b (MvPolynomial.aeval ambient (f j))) = 0) :
    (∏ i, (rho (Sum.inl i) : ℝ)) ≤ (k.factorial : ℝ) * (∏ i, kappa i) / epsilon ^ k := by
  exact polynomial_multiplicity_of_local_component_slice D r t ambient T v hA hB B hTangent hFrame
    f rho kappa epsilon N hrho hkappa hepsilon hN hdegree P hSupport
    (componentSlice_isolation_of_faithful_chart r t ambient T hA B hTangent P s hs hker hChart) hvanish

end Endpoint
end QuadraticPi.FormalComponentIsolation


==> anc/lean/QuadraticPi/FormalFrozenCoordinateSlice.lean <==
import QuadraticPi.AffineRestrictionWeightedDegree

/-!
Construct a full formal slice by inverting the combined frozen-coordinate and
transverse-coordinate map. The all-order identities follow from the proved
complete formal inverse theorem, under an explicit first-order cotangent basis
condition. No formal slice or frozen-coordinate series identity is an input.
-/
set_option autoImplicit false
set_option maxHeartbeats 800000
noncomputable section
namespace QuadraticPi.FormalFrozenCoordinateSlice
open MvPowerSeries Module
open TransversePolynomialSource TransverseSliceSubstitution ConstructedSourceDifferential
open CompleteLocalCoordinateEquivalence NormalJacobianCoordinateAdapter
open AnalyticFlowSliceDifferential OAI.PiExponent.CommutingTaylor
open OAI.PiExponent.NormalBasisRigidity
open scoped BigOperators Topology

section Reindex
variable {σ τ υ K : Type} [Fintype σ] [Fintype τ] [Fintype υ] [Field K]

omit [Fintype σ] in
theorem subst_rename_equiv (e : σ ≃ τ) (g : τ → MvPowerSeries τ K)
    (hg : ∀ i, constantCoeff (g i) = 0) (f : MvPowerSeries σ K) :
    subst g (rename e f) = subst (fun s => g (e s)) f := by
  rw [rename_eq_subst, subst_comp_subst_apply (HasSubst.X_comp e)
    (hasSubst_of_constantCoeff_zero hg)]
  simp only [Function.comp_apply, subst_X (hasSubst_of_constantCoeff_zero hg)]

omit [Fintype σ] [Fintype τ] in
theorem rename_subst_centered (e : σ ≃ τ) (g : υ → MvPowerSeries σ K)
    (hg : ∀ i, constantCoeff (g i) = 0) (f : MvPowerSeries υ K) :
    rename e (subst g f) = subst (fun s => rename e (g s)) f := by
  rw [rename_eq_subst, subst_comp_subst_apply (hasSubst_of_constantCoeff_zero hg)
    (HasSubst.X_comp e)]
  congr 1
  funext s
  exact (rename_eq_subst e (g s)).symm

theorem rename_conjugate_subst (e : σ ≃ τ) (g : σ → MvPowerSeries σ K)
    (hg : ∀ i, constantCoeff (g i) = 0) (f : MvPowerSeries σ K) :
    rename e.symm (subst (fun i => rename e (g (e.symm i))) (rename e f)) = subst g f := by
  have hc : ∀ i, constantCoeff (rename e (g (e.symm i))) = 0 := by
    intro i
    rw [constantCoeff_rename, hg]
  rw [subst_rename_equiv e _ hc]
  simp only [Equiv.symm_apply_apply]
  rw [rename_subst_centered e.symm]
  · congr 1
    funext s
    exact (renameEquiv K e).symm_apply_apply (g s)
  · intro s
    rw [constantCoeff_rename, hg]

end Reindex

section Combined
variable {m k : ℕ} {K : Type} [Field K]
local notation "Full" => MvPowerSeries (Fin m ⊕ Fin k) K

def combinedCoordinates (h : Fin m → Full) : (Fin m ⊕ Fin k) → Full :=
  Sum.elim h (fun j => X (Sum.inr j))

theorem combinedCoordinates_centered (h : Fin m → Full)
    (hh : ∀ i, constantCoeff (h i) = 0) (s : Fin m ⊕ Fin k) :
    constantCoeff (combinedCoordinates h s) = 0 := by
  cases s with
  | inl i => exact hh i
  | inr j => exact constantCoeff_X (Sum.inr j)

def reindexedCoordinates (h : Fin m → Full) : Fin (m + k) → MvPowerSeries (Fin (m + k)) K :=
  fun i => rename finSumFinEquiv (combinedCoordinates h (finSumFinEquiv.symm i))

theorem reindexedCoordinates_centered (h : Fin m → Full)
    (hh : ∀ i, constantCoeff (h i) = 0) (i : Fin (m + k)) :
    constantCoeff (reindexedCoordinates h i) = 0 := by
  rw [reindexedCoordinates, constantCoeff_rename]
  exact combinedCoordinates_centered h hh _

abbrev IsImplicitBasis (h : Fin m → Full) (hh : ∀ i, constantCoeff (h i) = 0) : Prop :=
  IsNormalBasis (K := K)
    (cotangentCoordinates (k := m + k) (K := K)
      (centeredSubstitution (k := m + k) (K := K) (reindexedCoordinates (m := m) (k := k) h)
        (reindexedCoordinates_centered (m := m) (k := k) h hh))
      (centeredSubstitution_residue (k := m + k) (K := K) (reindexedCoordinates (m := m) (k := k) h)
        (reindexedCoordinates_centered (m := m) (k := k) h hh))) Finset.univ


def frozenCoordinateEquiv (h : Fin m → Full) (hh : ∀ i, constantCoeff (h i) = 0)
    (hCot : IsImplicitBasis (m := m) (k := k) (K := K) h hh) : Full ≃ₐ[K] Full := by
  unfold IsImplicitBasis at hCot
  let e : (Fin m ⊕ Fin k) ≃ Fin (m + k) := finSumFinEquiv
  let r : Full ≃ₐ[K] MvPowerSeries (Fin (m + k)) K := renameEquiv K e
  let s : MvPowerSeries (Fin (m + k)) K ≃ₐ[K] MvPowerSeries (Fin (m + k)) K :=
    substitutionEquiv (k := m + k) (K := K) (reindexedCoordinates (m := m) (k := k) h)
      (reindexedCoordinates_centered (m := m) (k := k) h hh) hCot
  exact (r.trans s).trans r.symm

theorem frozenCoordinateEquiv_apply (h : Fin m → Full) (hh : ∀ i, constantCoeff (h i) = 0)
    (hCot : IsImplicitBasis (m := m) (k := k) (K := K) h hh) (f : Full) :
    frozenCoordinateEquiv (m := m) (k := k) (K := K) h hh hCot f = subst (combinedCoordinates h) f := by
  change rename finSumFinEquiv.symm
    (substitutionEquiv (k := m + k) (K := K) (reindexedCoordinates (m := m) (k := k) h)
      (reindexedCoordinates_centered (m := m) (k := k) h hh) hCot
      (rename finSumFinEquiv f)) = _
  rw [substitutionEquiv_apply]
  exact rename_conjugate_subst finSumFinEquiv (combinedCoordinates h)
    (combinedCoordinates_centered h hh) f

theorem frozenCoordinateEquiv_X (h : Fin m → Full) (hh : ∀ i, constantCoeff (h i) = 0)
    (hCot : IsImplicitBasis (m := m) (k := k) (K := K) h hh) (s : Fin m ⊕ Fin k) :
    frozenCoordinateEquiv (m := m) (k := k) (K := K) h hh hCot (X s) = combinedCoordinates h s := by
  rw [frozenCoordinateEquiv_apply, subst_X (hasSubst_of_constantCoeff_zero (combinedCoordinates_centered h hh))]

theorem frozenCoordinateEquiv_constant (h : Fin m → Full) (hh : ∀ i, constantCoeff (h i) = 0)
    (hCot : IsImplicitBasis (m := m) (k := k) (K := K) h hh) (f : Full) :
    constantCoeff (frozenCoordinateEquiv (m := m) (k := k) (K := K) h hh hCot f) = constantCoeff f := by
  rw [frozenCoordinateEquiv_apply]
  exact centered_subst_constant _ (combinedCoordinates_centered h hh) f

theorem frozenCoordinateEquiv_symm_constant (h : Fin m → Full) (hh : ∀ i, constantCoeff (h i) = 0)
    (hCot : IsImplicitBasis (m := m) (k := k) (K := K) h hh) (f : Full) :
    constantCoeff ((frozenCoordinateEquiv (m := m) (k := k) (K := K) h hh hCot).symm f) = constantCoeff f := by
  have hc := frozenCoordinateEquiv_constant h hh hCot ((frozenCoordinateEquiv (m := m) (k := k) (K := K) h hh hCot).symm f)
  rw [AlgEquiv.apply_symm_apply] at hc
  exact hc.symm

def inverseCoordinates (h : Fin m → Full) (hh : ∀ i, constantCoeff (h i) = 0)
    (hCot : IsImplicitBasis (m := m) (k := k) (K := K) h hh) : (Fin m ⊕ Fin k) → Full := fun s => (frozenCoordinateEquiv (m := m) (k := k) (K := K) h hh hCot).symm (X s)

theorem inverseCoordinates_centered (h : Fin m → Full) (hh : ∀ i, constantCoeff (h i) = 0)
    (hCot : IsImplicitBasis (m := m) (k := k) (K := K) h hh) (s : Fin m ⊕ Fin k) :
    constantCoeff (inverseCoordinates (m := m) (k := k) (K := K) h hh hCot s) = 0 := by
  rw [inverseCoordinates, frozenCoordinateEquiv_symm_constant, constantCoeff_X]

theorem frozenCoordinateEquiv_symm_apply (h : Fin m → Full) (hh : ∀ i, constantCoeff (h i) = 0)
    (hCot : IsImplicitBasis (m := m) (k := k) (K := K) h hh) (f : Full) :
    (frozenCoordinateEquiv (m := m) (k := k) (K := K) h hh hCot).symm f = subst (inverseCoordinates (m := m) (k := k) (K := K) h hh hCot) f := by
  apply (frozenCoordinateEquiv (m := m) (k := k) (K := K) h hh hCot).injective
  rw [AlgEquiv.apply_symm_apply, frozenCoordinateEquiv_apply,
    subst_comp_subst_apply (hasSubst_of_constantCoeff_zero (inverseCoordinates_centered h hh hCot))
      (hasSubst_of_constantCoeff_zero (combinedCoordinates_centered h hh))]
  have heq : (fun s => subst (combinedCoordinates h) (inverseCoordinates (m := m) (k := k) (K := K) h hh hCot s)) = X := by
    funext s
    rw [← frozenCoordinateEquiv_apply]
    exact (frozenCoordinateEquiv (m := m) (k := k) (K := K) h hh hCot).apply_symm_apply (X s)
  rw [heq, subst_self]
  rfl

theorem inverseCoordinates_transverse (h : Fin m → Full) (hh : ∀ i, constantCoeff (h i) = 0)
    (hCot : IsImplicitBasis (m := m) (k := k) (K := K) h hh) (j : Fin k) :
    inverseCoordinates (m := m) (k := k) (K := K) h hh hCot (Sum.inr j) = X (Sum.inr j) := by
  apply (frozenCoordinateEquiv (m := m) (k := k) (K := K) h hh hCot).injective
  rw [inverseCoordinates, AlgEquiv.apply_symm_apply, frozenCoordinateEquiv_X]
  rfl

def formalSlice (h : Fin m → Full) (hh : ∀ i, constantCoeff (h i) = 0)
    (hCot : IsImplicitBasis (m := m) (k := k) (K := K) h hh) : Fin m → MvPowerSeries (Fin k) K := fun i =>
  sliceAlgHom (fun _ : Fin m => (0 : MvPowerSeries (Fin k) K)) (fun _ => map_zero _) 
    (inverseCoordinates (m := m) (k := k) (K := K) h hh hCot (Sum.inl i))

theorem formalSlice_centered (h : Fin m → Full) (hh : ∀ i, constantCoeff (h i) = 0)
    (hCot : IsImplicitBasis (m := m) (k := k) (K := K) h hh) (i : Fin m) :
    constantCoeff (formalSlice (m := m) (k := k) (K := K) h hh hCot i) = 0 := by
  rw [formalSlice, sliceAlgHom_apply, centered_subst_constant]
  · exact inverseCoordinates_centered h hh hCot _
  · intro s
    cases s with
    | inl i => exact map_zero _
    | inr j => exact constantCoeff_X j

theorem slice_inverse_identity (h : Fin m → Full) (hh : ∀ i, constantCoeff (h i) = 0)
    (hCot : IsImplicitBasis (m := m) (k := k) (K := K) h hh) (f : Full) :
    sliceAlgHom (formalSlice (m := m) (k := k) (K := K) h hh hCot) (formalSlice_centered h hh hCot) f =
      sliceAlgHom (fun _ : Fin m => (0 : MvPowerSeries (Fin k) K)) (fun _ => map_zero _)
        ((frozenCoordinateEquiv (m := m) (k := k) (K := K) h hh hCot).symm f) := by
  rw [frozenCoordinateEquiv_symm_apply, sliceAlgHom_apply, sliceAlgHom_apply,
    subst_comp_subst_apply (hasSubst_of_constantCoeff_zero (inverseCoordinates_centered h hh hCot))
      (hasSubst_sliceVariables _ (fun _ => map_zero _))]
  congr 1
  funext s
  cases s with
  | inl i =>
    exact sliceAlgHom_apply _ (fun _ => map_zero _) _
  | inr j =>
    rw [inverseCoordinates_transverse]
    change X j = subst (sliceVariables (fun _ : Fin m => (0 : MvPowerSeries (Fin k) K))) (X (Sum.inr j))
    simpa only [sliceAlgHom_apply] using (sliceAlgHom_transverse _ (fun _ => map_zero _) j).symm

theorem formalSlice_frozen (h : Fin m → Full) (hh : ∀ i, constantCoeff (h i) = 0)
    (hCot : IsImplicitBasis (m := m) (k := k) (K := K) h hh) (i : Fin m) :
    sliceAlgHom (formalSlice (m := m) (k := k) (K := K) h hh hCot) (formalSlice_centered h hh hCot) (h i) = 0 := by
  rw [slice_inverse_identity]
  have hi : (frozenCoordinateEquiv (m := m) (k := k) (K := K) h hh hCot).symm (h i) = X (Sum.inl i) := by
    apply (frozenCoordinateEquiv (m := m) (k := k) (K := K) h hh hCot).injective
    rw [AlgEquiv.apply_symm_apply, frozenCoordinateEquiv_X]
    rfl
  rw [hi, sliceAlgHom_tangential]

theorem slice_equivalence_identity (h : Fin m → Full) (hh : ∀ i, constantCoeff (h i) = 0)
    (hCot : IsImplicitBasis (m := m) (k := k) (K := K) h hh)
    (z : Fin m → MvPowerSeries (Fin k) K) (hz : ∀ i, constantCoeff (z i) = 0)
    (hzero : ∀ i, sliceAlgHom z hz (h i) = 0) (f : Full) :
    sliceAlgHom z hz (frozenCoordinateEquiv (m := m) (k := k) (K := K) h hh hCot f) =
      sliceAlgHom (fun _ : Fin m => (0 : MvPowerSeries (Fin k) K)) (fun _ => map_zero _) f := by
  rw [frozenCoordinateEquiv_apply, sliceAlgHom_apply, sliceAlgHom_apply,
    subst_comp_subst_apply (hasSubst_of_constantCoeff_zero (combinedCoordinates_centered h hh))
      (hasSubst_sliceVariables z hz)]
  congr 1
  funext s
  cases s with
  | inl i =>
    change subst (sliceVariables z) (h i) = 0
    simpa only [sliceAlgHom_apply] using hzero i
  | inr j =>
    change subst (sliceVariables z) (X (Sum.inr j)) = X j
    simpa only [sliceAlgHom_apply] using sliceAlgHom_transverse z hz j

theorem formalSlice_unique (h : Fin m → Full) (hh : ∀ i, constantCoeff (h i) = 0)
    (hCot : IsImplicitBasis (m := m) (k := k) (K := K) h hh)
    (z : Fin m → MvPowerSeries (Fin k) K) (hz : ∀ i, constantCoeff (z i) = 0)
    (hzero : ∀ i, sliceAlgHom z hz (h i) = 0) :
    z = formalSlice (m := m) (k := k) (K := K) h hh hCot := by
  funext i
  have heq := slice_equivalence_identity h hh hCot z hz hzero
    ((frozenCoordinateEquiv (m := m) (k := k) (K := K) h hh hCot).symm (X (Sum.inl i)))
  rw [AlgEquiv.apply_symm_apply, sliceAlgHom_tangential] at heq
  exact heq

theorem isImplicitBasis_of_first_basis (h : Fin m → Full) (hh : ∀ i, constantCoeff (h i) = 0)
    (B : Basis (Fin (m + k)) K (Fin (m + k) → K))
    (hfirst : ∀ i j, coeff (Finsupp.single j 1) (reindexedCoordinates (m := m) (k := k) h i) = B i j) :
    IsImplicitBasis (m := m) (k := k) (K := K) h hh := by
  let b := B.map (cotangentFirstEquiv (k := m + k) (K := K)).symm
  have heq : cotangentCoordinates
      (centeredSubstitution (reindexedCoordinates (m := m) (k := k) h) (reindexedCoordinates_centered h hh))
      (centeredSubstitution_residue (reindexedCoordinates (m := m) (k := k) h) (reindexedCoordinates_centered h hh)) = b := by
    funext i
    apply (cotangentFirstEquiv (k := m + k) (K := K)).injective
    ext j
    rw [cotangentFirstEquiv_coordinate, hfirst]
    exact congrFun ((cotangentFirstEquiv (k := m + k) (K := K)).apply_symm_apply (B i)).symm j
  change IsNormalBasis _ Finset.univ
  rw [heq]
  exact ⟨b.linearIndependent.linearIndepOn _, by simpa only [Finset.coe_univ, Set.image_univ] using b.span_eq⟩

end Combined

section Source
variable {m k : ℕ} {K R A : Type} [Field K] [CommRing R] [CommRing A]
variable [Algebra ℚ K] [Algebra K R] [Algebra ℚ R] [IsScalarTower ℚ K R]
variable [Algebra K A] [Algebra ℚ A] [IsScalarTower ℚ K A]

def sourceFormalSlice (D : Fin k → Derivation K R R) (r : R →ₐ[K] A)
    (t : A →ₐ[K] MvPowerSeries (Fin m) K) (c : Fin m → R)
    (hCot : IsImplicitBasis (m := m) (k := k) (K := K)
      (sourceCoordinates (fullSource D r t) c) (sourceCoordinates_centered (fullSource D r t) c)) :
    Fin m → MvPowerSeries (Fin k) K :=
  formalSlice (m := m) (k := k) (K := K) (sourceCoordinates (fullSource D r t) c)
    (sourceCoordinates_centered (fullSource D r t) c) hCot

omit [IsScalarTower ℚ K A] in
theorem sourceFormalSlice_centered (D : Fin k → Derivation K R R) (r : R →ₐ[K] A)
    (t : A →ₐ[K] MvPowerSeries (Fin m) K) (c : Fin m → R)
    (hCot : IsImplicitBasis (m := m) (k := k) (K := K)
      (sourceCoordinates (fullSource D r t) c) (sourceCoordinates_centered (fullSource D r t) c))
    (i : Fin m) : constantCoeff (sourceFormalSlice D r t c hCot i) = 0 :=
  formalSlice_centered _ _ _ i

theorem sourceFormalSlice_frozen (D : Fin k → Derivation K R R) (r : R →ₐ[K] A)
    (t : A →ₐ[K] MvPowerSeries (Fin m) K) (c : Fin m → R)
    (hCot : IsImplicitBasis (m := m) (k := k) (K := K)
      (sourceCoordinates (fullSource D r t) c) (sourceCoordinates_centered (fullSource D r t) c))
    (i : Fin m) :
    slicedSource D r t (sourceFormalSlice D r t c hCot) (sourceFormalSlice_centered D r t c hCot) (c i) =
      C (constantCoeff (t (r (c i)))) := by
  have hzero := formalSlice_frozen (sourceCoordinates (fullSource D r t) c)
    (sourceCoordinates_centered (fullSource D r t) c) hCot i
  change (sliceAlgHom (sourceFormalSlice D r t c hCot) (sourceFormalSlice_centered D r t c hCot))
    (fullSource D r t (c i) - C (constantCoeff (fullSource D r t (c i)))) = 0 at hzero
  rw [map_sub] at hzero
  have hc : (sliceAlgHom (sourceFormalSlice D r t c hCot) (sourceFormalSlice_centered D r t c hCot))
      (C (constantCoeff (fullSource D r t (c i)))) = C (constantCoeff (fullSource D r t (c i))) := by
    rw [sliceAlgHom_apply, subst_C]
  rw [hc, sub_eq_zero, fullSource_constant] at hzero
  exact hzero

end Source
section Endpoint
open MvPowerSeries
variable {m k : ℕ} {K R A U : Type} [NontriviallyNormedField K]
variable [CommRing R] [CommRing A]
variable [Algebra ℚ K] [Algebra K R] [Algebra ℚ R] [IsScalarTower ℚ K R]
variable [Algebra K A] [Algebra ℚ A] [IsScalarTower ℚ K A]
variable [NormedAddCommGroup U] [NormedSpace K U]
theorem polynomial_multiplicity_of_constructed_formal_slice [Infinite K] {J : Type*}
    (D : Fin k → Derivation K R R) (r : R →ₐ[K] A)
    (t : A →ₐ[K] MvPowerSeries (Fin m) K) (ambient : (Fin k ⊕ Fin m) → R)
    (hCot : IsImplicitBasis (m := m) (k := k) (K := K)
      (sourceCoordinates (fullSource D r t) (fun i => ambient (Sum.inr i)))
      (sourceCoordinates_centered (fullSource D r t) (fun i => ambient (Sum.inr i)))) :
    let zs := sourceFormalSlice D r t (fun i => ambient (Sum.inr i)) hCot
    let hzs := sourceFormalSlice_centered D r t (fun i => ambient (Sum.inr i)) hCot
    let q := fun i => constantCoeff (t (r (ambient (Sum.inr i))))
    ∀
    (T : Submodule K U) (u v : Fin k → U)
    (hA : IsNormalBasis (K := K) (fun i => T.mkQ (u i)) Finset.univ)
    (hB : IsNormalBasis (K := K) (fun i => T.mkQ (v i)) Finset.univ)
    (d : U →ₗ[K] (Fin k → K))
    (hnormal : ∀ j, d (u j) = Pi.single j 1)
    (F : ((Fin m → K) × (Fin k → K)) → U)
    (z : (Fin k → K) → (Fin m → K)) (a : (Fin k → K) → (Fin k → K)) (x : U)
    (F' : ((Fin m → K) × (Fin k → K)) →L[K] U)
    (z' : (Fin k → K) →L[K] (Fin m → K)) (a' : (Fin k → K) →L[K] (Fin k → K))
    (hF : HasFDerivAt F F' (z 0, 0)) (hz : HasFDerivAt z z' 0) (ha : HasFDerivAt a a' 0)
    (hchart : (fun b => F (z b, b)) =ᶠ[𝓝 0] (fun b => x + continuousSection u (a b)))
    (htangentCoeff : ∀ i s, coeff (Finsupp.single s 1) (t (r (ambient (Sum.inl i)))) =
      d (F' (Pi.single s 1, 0)) i)
    (hframeCoeff : ∀ i j, constantCoeff (t (r (D j (ambient (Sum.inl i))))) = d (F' (0, Pi.single j 1)) i)
    (hzfirst : ∀ s j, coeff (Finsupp.single j 1) (zs s) = z' (Pi.single j 1) s)
    (htangentFlow : ∀ w : Fin m → K, F' (w, 0) ∈ T)
    (hframeFlow : ∀ j, F' (0, Pi.single j 1) = v j)
    (f : J → MvPolynomial (Fin k ⊕ Fin m) K)
    (rho : (Fin k ⊕ Fin m) → ℚ) (kappa : Fin k → ℝ) (epsilon N : ℝ)
    (hrho : ∀ i, 0 < rho i) (hkappa : ∀ i, 0 < kappa i)
    (hepsilon : 0 < epsilon) (hN : 0 < N)
    (hdegree : ∀ j, ∀ e ∈ (f j).support,
      (∑ i ∈ e.support, (e i : ℝ) * (rho i : ℝ)) ≤ N)
    (hminimal : OAI.PiExponent.WeightedBezout.pointIdeal
      (fun i => constantCoeff (t (r (ambient (Sum.inl i))))) ∈
      (Ideal.span (Set.range (fun j => coordinateRestriction q (f j)))).minimalPrimes)
    (hvanish : ∀ j, ∀ b : Fin k →₀ ℕ,
      (∑ i, kappa i * (b i : ℝ)) < epsilon * N →
      r (mixedIter k (fun i => (D i).restrictScalars ℚ) b (MvPolynomial.aeval ambient (f j))) = 0),
   (∏ i, (rho (Sum.inl i) : ℝ)) ≤ (k.factorial : ℝ) * (∏ i, kappa i) / epsilon ^ k := by
  dsimp only
  intro T u v hA hB d hnormal F z a x F' z' a' hF hz ha hchart htangentCoeff hframeCoeff
    hzfirst htangentFlow hframeFlow f rho kappa epsilon N hrho hkappa hepsilon hN hdegree hminimal hvanish
  exact AffineRestrictionWeightedDegree.polynomial_multiplicity_of_ambient_degree
    D r t (sourceFormalSlice D r t (fun i => ambient (Sum.inr i)) hCot)
    (sourceFormalSlice_centered D r t (fun i => ambient (Sum.inr i)) hCot)
    ambient (fun i => constantCoeff (t (r (ambient (Sum.inr i)))))
    (sourceFormalSlice_frozen D r t (fun i => ambient (Sum.inr i)) hCot)
    T u v hA hB d hnormal F z a x F' z' a' hF hz ha hchart
    htangentCoeff hframeCoeff hzfirst htangentFlow hframeFlow
    f rho kappa epsilon N hrho hkappa hepsilon hN hdegree hminimal hvanish

end Endpoint
end QuadraticPi.FormalFrozenCoordinateSlice


==> anc/lean/QuadraticPi/FormalLogBridge.lean <==
import OAI.NumberTheory.PiExponent.Approximation.FormalMatrixSurjectivity
import QuadraticPi.QuadraticRing
import QuadraticPi.Interpolation

/-!
# Formal logarithmic interpolation to the actual weighted determinant

The narrow upstream dependency closure (with only its imports narrowed) is pinned to OpenAI commit
`fd4aeeb2ee4fc729c18d98444fed42fd0529eeeb` and compiled locally.  These theorems
use its filtered change of variables between the formal logarithm and its
polynomial truncation.  Row indices have the strict weighted cutoff; column
indices have the weak weighted cutoff, exactly as in the cited interpolation
statement.  Arbitrary complex centers are permitted.

No interpolation assertion is introduced as an axiom.  The formal logarithmic
packet-surjectivity premise and the denominator-clearing premise are explicit.
-/

namespace QuadraticPi.FormalLogBridge

open OAI OAI.PiExponent
open scoped BigOperators

noncomputable section

/-- The pilot polynomial entries agree definitionally with the upstream entries. -/
theorem entry_eq_pilot {m : ℕ} (r : Fin m → ℂ)
    (G : Fin m → Polynomial ℂ) (j s : ℕ) (b : Fin m → ℕ)
    (h : ℕ) (a : Fin m → ℕ) :
    InterpolationMatrix.entry r G j s b h a =
      QuadraticPi.Interpolation.entry r G j s b h a := rfl

/-- The full weighted matrix uses the same concrete polynomial coefficients as
our first pilot, with the exact upstream weighted finite row and column sets. -/
theorem truncatedLogMatrix_eq_pilot {m : ℕ}
    (K : ℕ) (w0 v0 θ : ℝ) (w : Fin m → ℝ) (H : ℝ)
    (r : Fin m → ℂ) (T : Fin m → ℕ) :
    InterpolationMatrix.truncatedLogMatrix K w0 v0 θ w H r T =
      QuadraticPi.Interpolation.jetMatrix r
        (fun i => InterpolationMatrix.truncatedLog (T i))
        (fun ρ => ρ.1.val) (fun ρ => ρ.2.val 0)
        (fun ρ i => ρ.2.val i.succ)
        (fun c => c.val 0) (fun c i => c.val i.succ) := rfl

/-- Formal logarithmic packet surjectivity yields a genuinely nonzero minor of
all strict-weight rows against distinct weak-weight columns. -/
theorem exists_truncatedLog_minor_of_formalLog_packets {m : ℕ} {α : Type*}
    (K : ℕ) (w0 v0 θ : ℝ) (w : Fin m → ℝ) (H : ℚ)
    (hw0 : 0 < w0) (hw : ∀ i, 0 < w i)
    (V : Fin (m+1) → ℚ) (hV : ∀ i, 0 < V i)
    (hrow : ∀ i, (V i : ℝ) = InterpolationMatrix.rowWeights v0 θ w i)
    (r : Fin m → ℂ) (T : Fin m → ℕ)
    (hT : ∀ i, V i.succ ≤ (T i : ℚ) * V 0)
    (P : α → PiExponentApprox.FramePolynomial m)
    (hdegree : ∀ a, PiExponentApprox.HasWeightedDegreeLE
      (InterpolationMatrix.columnWeights w0 w) (H : ℝ) (P a))
    (hpacket : Function.Surjective (fun a => fun j : Fin K =>
      JetGeometry.rationalCoefficientPacket V H
        (FormalLogJet.formalJet (fun i => (j.val : ℂ) * r i) (P a)))) :
    ∃ selection : InterpolationMatrix.Row K v0 θ w (H : ℝ) →
        InterpolationMatrix.Column w0 w (H : ℝ),
      Function.Injective selection ∧
        ((InterpolationMatrix.truncatedLogMatrix K w0 v0 θ w (H : ℝ) r T).submatrix id selection).det ≠ 0 := by
  classical
  apply InterpolationMatrix.exists_full_row_minor_of_surjective
  exact FormalMatrixBridge.truncatedLogMatrix_surjective_of_formalLog_packets
    K w0 v0 θ w H hw0 hw V hV hrow r T hT P hdegree hpacket

/-- Once entries are cleared into the actual quadratic order, the same minor
has the required positive arithmetic lower bound.  The analytic upper bound
and quantitative choices of clearing factors remain separate obligations. -/
theorem exists_cleared_truncatedLog_minor_of_formalLog_packets {m : ℕ} {α : Type*}
    (d K : ℕ) (w0 v0 θ : ℝ) (w : Fin m → ℝ) (H : ℚ)
    (hw0 : 0 < w0) (hw : ∀ i, 0 < w i)
    (V : Fin (m+1) → ℚ) (hV : ∀ i, 0 < V i)
    (hrow : ∀ i, (V i : ℝ) = InterpolationMatrix.rowWeights v0 θ w i)
    (r : Fin m → ℂ) (T : Fin m → ℕ)
    (hT : ∀ i, V i.succ ≤ (T i : ℚ) * V 0)
    (P : α → PiExponentApprox.FramePolynomial m)
    (hdegree : ∀ a, PiExponentApprox.HasWeightedDegreeLE
      (InterpolationMatrix.columnWeights w0 w) (H : ℝ) (P a))
    (hpacket : Function.Surjective (fun a => fun j : Fin K =>
      JetGeometry.rationalCoefficientPacket V H
        (FormalLogJet.formalJet (fun i => (j.val : ℂ) * r i) (P a))))
    (rowFactor : InterpolationMatrix.Row K v0 θ w (H : ℝ) → ℂ)
    (colFactor : InterpolationMatrix.Column w0 w (H : ℝ) → ℂ)
    (hrowFactor : ∀ i, rowFactor i ≠ 0)
    (hcolFactor : ∀ k, colFactor k ≠ 0)
    (hclear : ∀ i k, rowFactor i *
      InterpolationMatrix.truncatedLogMatrix K w0 v0 θ w (H : ℝ) r T i k *
        colFactor k ∈ quadraticOrder d) :
    ∃ selection : InterpolationMatrix.Row K v0 θ w (H : ℝ) →
        InterpolationMatrix.Column w0 w (H : ℝ),
      Function.Injective selection ∧
      ((InterpolationMatrix.truncatedLogMatrix K w0 v0 θ w (H : ℝ) r T).submatrix id selection).det ≠ 0 ∧
      1 ≤ (∏ i, ‖rowFactor i‖) *
        ‖((InterpolationMatrix.truncatedLogMatrix K w0 v0 θ w (H : ℝ) r T).submatrix id selection).det‖ *
        (∏ i, ‖colFactor (selection i)‖) := by
  classical
  obtain ⟨selection, hinj, hdet⟩ :=
    exists_truncatedLog_minor_of_formalLog_packets K w0 v0 θ w H hw0 hw
      V hV hrow r T hT P hdegree hpacket
  let A := (InterpolationMatrix.truncatedLogMatrix K w0 v0 θ w (H : ℝ) r T).submatrix id selection
  let B := Matrix.diagonal rowFactor * A * Matrix.diagonal (colFactor ∘ selection)
  have hB : ∀ i k, B i k ∈ quadraticOrder d := by
    intro i k
    simpa [B, A, Matrix.diagonal_mul, Matrix.mul_diagonal, Function.comp_def] using
      hclear i (selection k)
  have hBdet : B.det = (∏ i, rowFactor i) * A.det *
      (∏ i, colFactor (selection i)) := by
    simp [B, Matrix.det_mul, Matrix.det_diagonal, Function.comp_def]
  have hBne : B.det ≠ 0 := by
    rw [hBdet]
    exact mul_ne_zero (mul_ne_zero
      (Finset.prod_ne_zero_iff.mpr (fun i _ => hrowFactor i)) hdet)
      (Finset.prod_ne_zero_iff.mpr (fun i _ => hcolFactor (selection i)))
  have hlower := one_le_norm_det_of_mem_quadraticOrder d B hB hBne
  refine ⟨selection, hinj, hdet, ?_⟩
  simpa only [hBdet, Complex.norm_mul, Complex.norm_prod, A] using hlower

end
end QuadraticPi.FormalLogBridge


==> anc/lean/QuadraticPi/FormalSliceNormalJacobian.lean <==
import QuadraticPi.TransverseBlockJacobian

/-!
The constructed formal slice determines its own normal Jacobian. Its proved
implicit first equations put the corrected frame vectors in the coordinate
slice. Tangency and the normal bases identify the resulting free-coordinate
first coefficients, without analytic charts or supplied slice first jets.
-/
set_option autoImplicit false
set_option maxHeartbeats 800000
noncomputable section
namespace QuadraticPi.FormalSliceNormalJacobian
open Module MvPowerSeries TransverseBlockJacobian TransverseNormalDifferential
open TransversePolynomialSource ConstructedSourceDifferential
open NormalJacobianCoordinateAdapter CompleteLocalCoordinateEquivalence
open OAI.PiExponent.NormalBasisRigidity OAI.PiExponent.CommutingTaylor
open scoped BigOperators

section Linear
variable {m k : ℕ} {K U : Type} [Field K] [AddCommGroup U] [Module K U]

def correctedVector (z : Fin m → MvPowerSeries (Fin k) K)
    (V : (Fin m → K) →ₗ[K] U) (v : Fin k → U) (j : Fin k) : U :=
  V (fun a => coeff (Finsupp.single j 1) (z a)) + v j

theorem normalSection_single (v : Fin k → U) (j : Fin k) :
    normalSection (K := K) v (Pi.single j 1) = v j := by
  change Fintype.linearCombination K v (Pi.single j 1) = v j
  rw [Fintype.linearCombination_apply_single, one_smul]

theorem correctedVector_difference_tangent (z : Fin m → MvPowerSeries (Fin k) K)
    (T : Submodule K U) (V : (Fin m → K) →ₗ[K] U) (v : Fin k → U)
    (hV : LinearMap.range V ≤ T) (j : Fin k) : correctedVector z V v j - v j ∈ T := by
  simp only [correctedVector, add_sub_cancel_right]
  exact hV ⟨_, rfl⟩

theorem correctedVector_eq_lift (z : Fin m → MvPowerSeries (Fin k) K)
    (T : Submodule K U) (u v : Fin k → U)
    (hA : IsNormalBasis (K := K) (fun i => T.mkQ (u i)) Finset.univ)
    (V : (Fin m → K) →ₗ[K] U) (hV : LinearMap.range V ≤ T) (j : Fin k)
    (hslice : correctedVector z V v j ∈ Submodule.span K (Set.range u)) :
    correctedVector z V v j = coordinateSliceLift T u hA v (Pi.single j 1) := by
  apply coordinateSliceLift_unique T u hA v _ _ hslice
  rw [normalSection_single]
  exact correctedVector_difference_tangent z T V v hV j

theorem coordinateDifferential_on_span (T : Submodule K U) (u : Fin k → U)
    (hA : IsNormalBasis (K := K) (fun i => T.mkQ (u i)) Finset.univ)
    (d : U →ₗ[K] (Fin k → K)) (hnormal : ∀ j, d (u j) = Pi.single j 1)
    (w : U) (hw : w ∈ Submodule.span K (Set.range u)) :
    d w = normalProjection T u hA w := by
  rw [← normalSection_range] at hw
  obtain ⟨a, rfl⟩ := hw
  rw [coordinateDifferential_section u d hnormal, normalProjection_section]

theorem correctedVector_normalJacobian (z : Fin m → MvPowerSeries (Fin k) K)
    (T : Submodule K U) (u v : Fin k → U)
    (hA : IsNormalBasis (K := K) (fun i => T.mkQ (u i)) Finset.univ)
    (d : U →ₗ[K] (Fin k → K)) (hnormal : ∀ j, d (u j) = Pi.single j 1)
    (V : (Fin m → K) →ₗ[K] U) (hV : LinearMap.range V ≤ T)
    (j : Fin k) (hslice : correctedVector z V v j ∈ Submodule.span K (Set.range u))
    (i : Fin k) :
    d (correctedVector z V v j) i =
      (normalBasis (fun i => T.mkQ (u i)) hA).repr (T.mkQ (v j)) i := by
  rw [coordinateDifferential_on_span T u hA d hnormal _ hslice]
  unfold correctedVector
  rw [map_add, normalProjection_tangent T u hA _ (hV ⟨_, rfl⟩), zero_add]
  rfl

end Linear

section Source
variable {m k : ℕ} {K R A U : Type} [Field K] [CommRing R] [CommRing A]
variable [Algebra ℚ K] [Algebra K R] [Algebra ℚ R] [IsScalarTower ℚ K R]
variable [Algebra K A] [Algebra ℚ A] [IsScalarTower ℚ K A]
variable [AddCommGroup U] [Module K U]

theorem sourceSlice_frozen_differential_zero
    (D : Fin k → Derivation K R R) (r : R →ₐ[K] A)
    (t : A →ₐ[K] MvPowerSeries (Fin m) K) (c : Fin m → R)
    (hM : IsUnit (sourceTangentialMatrix r t c))
    (p : U →ₗ[K] (Fin m → K)) (V : (Fin m → K) →ₗ[K] U) (v : Fin k → U)
    (htangent : ∀ i a, coeff (Finsupp.single a 1) (t (r (c i))) = p (V (Pi.single a 1)) i)
    (hframe : ∀ i j, constantCoeff (t (r (D j (c i)))) = p (v j) i)
    (j : Fin k) : p (correctedVector (sourceSlice D r t c hM) V v j) = 0 := by
  ext i
  have heq := sourceSlice_first_equation D r t c hM i j
  simp only [sourceTangentialMatrix, htangent, hframe] at heq
  rw [correctedVector, linearMap_pi_apply V, map_add, map_sum]
  simp only [map_smul, Pi.add_apply, Finset.sum_apply, Pi.smul_apply, smul_eq_mul, Pi.zero_apply]
  simpa only [mul_comm] using heq

theorem sourceSlice_correctedVector_mem
    (D : Fin k → Derivation K R R) (r : R →ₐ[K] A)
    (t : A →ₐ[K] MvPowerSeries (Fin m) K) (c : Fin m → R)
    (hM : IsUnit (sourceTangentialMatrix r t c))
    (u v : Fin k → U) (p : U →ₗ[K] (Fin m → K))
    (hker : LinearMap.ker p ≤ Submodule.span K (Set.range u))
    (V : (Fin m → K) →ₗ[K] U)
    (htangent : ∀ i a, coeff (Finsupp.single a 1) (t (r (c i))) = p (V (Pi.single a 1)) i)
    (hframe : ∀ i j, constantCoeff (t (r (D j (c i)))) = p (v j) i)
    (j : Fin k) :
    correctedVector (sourceSlice D r t c hM) V v j ∈ Submodule.span K (Set.range u) :=
  hker (sourceSlice_frozen_differential_zero D r t c hM p V v htangent hframe j)

theorem sourceSlice_normalJacobian
    (D : Fin k → Derivation K R R) (r : R →ₐ[K] A)
    (t : A →ₐ[K] MvPowerSeries (Fin m) K) (ambient : (Fin k ⊕ Fin m) → R)
    (hM : IsUnit (sourceTangentialMatrix r t (fun i => ambient (Sum.inr i))))
    (T : Submodule K U) (u v : Fin k → U)
    (hA : IsNormalBasis (K := K) (fun i => T.mkQ (u i)) Finset.univ)
    (d : U →ₗ[K] (Fin k → K)) (hnormal : ∀ j, d (u j) = Pi.single j 1)
    (p : U →ₗ[K] (Fin m → K)) (hker : LinearMap.ker p ≤ Submodule.span K (Set.range u))
    (V : (Fin m → K) →ₗ[K] U) (hV : LinearMap.range V ≤ T)
    (hfreeTangent : ∀ i a, coeff (Finsupp.single a 1) (t (r (ambient (Sum.inl i)))) = d (V (Pi.single a 1)) i)
    (hfreeFrame : ∀ i j, constantCoeff (t (r (D j (ambient (Sum.inl i))))) = d (v j) i)
    (hfixedTangent : ∀ i a, coeff (Finsupp.single a 1) (t (r (ambient (Sum.inr i)))) = p (V (Pi.single a 1)) i)
    (hfixedFrame : ∀ i j, constantCoeff (t (r (D j (ambient (Sum.inr i))))) = p (v j) i)
    (i j : Fin k) :
    coeff (Finsupp.single j 1)
      (sourceCoordinates (slicedSource D r t
        (sourceSlice D r t (fun a => ambient (Sum.inr a)) hM)
        (sourceSlice_centered D r t (fun a => ambient (Sum.inr a)) hM))
        (fun a => ambient (Sum.inl a)) i) =
      (normalBasis (fun a => T.mkQ (u a)) hA).repr (T.mkQ (v j)) i := by
  rw [sourceCoordinates_first_of_differential D r t _ _ _ d V v hfreeTangent hfreeFrame]
  apply correctedVector_normalJacobian _ T u v hA d hnormal V hV j _ i
  exact sourceSlice_correctedVector_mem D r t _ hM u v p hker V hfixedTangent hfixedFrame j

theorem sourceSlice_cotangentBasis
    (D : Fin k → Derivation K R R) (r : R →ₐ[K] A)
    (t : A →ₐ[K] MvPowerSeries (Fin m) K) (ambient : (Fin k ⊕ Fin m) → R)
    (hM : IsUnit (sourceTangentialMatrix r t (fun i => ambient (Sum.inr i))))
    (T : Submodule K U) (u v : Fin k → U)
    (hA : IsNormalBasis (K := K) (fun i => T.mkQ (u i)) Finset.univ)
    (hB : IsNormalBasis (K := K) (fun i => T.mkQ (v i)) Finset.univ)
    (d : U →ₗ[K] (Fin k → K)) (hnormal : ∀ j, d (u j) = Pi.single j 1)
    (p : U →ₗ[K] (Fin m → K)) (hker : LinearMap.ker p ≤ Submodule.span K (Set.range u))
    (V : (Fin m → K) →ₗ[K] U) (hV : LinearMap.range V ≤ T)
    (hfreeTangent : ∀ i a, coeff (Finsupp.single a 1) (t (r (ambient (Sum.inl i)))) = d (V (Pi.single a 1)) i)
    (hfreeFrame : ∀ i j, constantCoeff (t (r (D j (ambient (Sum.inl i))))) = d (v j) i)
    (hfixedTangent : ∀ i a, coeff (Finsupp.single a 1) (t (r (ambient (Sum.inr i)))) = p (V (Pi.single a 1)) i)
    (hfixedFrame : ∀ i j, constantCoeff (t (r (D j (ambient (Sum.inr i))))) = p (v j) i)
 :
    IsNormalBasis (K := K)
      (cotangentCoordinates
        (centeredSubstitution (sourceCoordinates (slicedSource D r t
        (sourceSlice D r t (fun a => ambient (Sum.inr a)) hM)
        (sourceSlice_centered D r t (fun a => ambient (Sum.inr a)) hM))
        (fun a => ambient (Sum.inl a)))
          (sourceCoordinates_centered _ _))
        (centeredSubstitution_residue (sourceCoordinates (slicedSource D r t
        (sourceSlice D r t (fun a => ambient (Sum.inr a)) hM)
        (sourceSlice_centered D r t (fun a => ambient (Sum.inr a)) hM))
        (fun a => ambient (Sum.inl a)))
          (sourceCoordinates_centered _ _))) Finset.univ := by
  apply cotangent_normalBasis_of_ambient_normals T u v hA hB
  intro i j
  exact sourceSlice_normalJacobian D r t ambient hM T u v hA d hnormal p hker V hV
    hfreeTangent hfreeFrame hfixedTangent hfixedFrame i j

end Source

section Canonical
variable {m k : ℕ} {K : Type} [Field K]

def coordinateNormals (j : Fin k) : (Fin k ⊕ Fin m) → K := Pi.single (Sum.inl j) 1

def freeDifferential : ((Fin k ⊕ Fin m) → K) →ₗ[K] (Fin k → K) where
  toFun w i := w (Sum.inl i)
  map_add' _ _ := rfl
  map_smul' _ _ := rfl

def frozenDifferential : ((Fin k ⊕ Fin m) → K) →ₗ[K] (Fin m → K) where
  toFun w i := w (Sum.inr i)
  map_add' _ _ := rfl
  map_smul' _ _ := rfl

theorem freeDifferential_normal (j : Fin k) :
    freeDifferential (m := m) (K := K) (coordinateNormals j) = Pi.single j 1 := by
  ext i
  simp [freeDifferential, coordinateNormals, Pi.single_apply]

theorem coordinateNormals_section (a : Fin k → K) (s : Fin k ⊕ Fin m) :
    normalSection (coordinateNormals (m := m) (K := K)) a s = Sum.elim a (fun _ => 0) s := by
  rw [normalSection_apply]
  cases s with
  | inl i => simp [coordinateNormals, Pi.single_apply]
  | inr j => simp [coordinateNormals]

theorem frozenDifferential_kernel :
    LinearMap.ker (frozenDifferential (m := m) (k := k) (K := K)) ≤
      Submodule.span K (Set.range (coordinateNormals (m := m) (k := k) (K := K))) := by
  intro w hw
  change frozenDifferential w = 0 at hw
  have heq : normalSection (coordinateNormals (m := m) (K := K)) (freeDifferential w) = w := by
    ext s
    rw [coordinateNormals_section]
    cases s with
    | inl i => rfl
    | inr j => exact (congrFun hw j).symm
  rw [← heq, ← normalSection_range]
  exact ⟨_, rfl⟩

end Canonical
section Endpoint
variable {m k : ℕ} {K R A U : Type} [Field K] [CommRing R] [CommRing A]
variable [Algebra ℚ K] [Algebra K R] [Algebra ℚ R] [IsScalarTower ℚ K R]
variable [Algebra K A] [Algebra ℚ A] [IsScalarTower ℚ K A]
variable [AddCommGroup U] [Module K U]
theorem polynomial_multiplicity_of_formal_differentials [Infinite K] {J : Type*}
    (D : Fin k → Derivation K R R) (r : R →ₐ[K] A)
    (t : A →ₐ[K] MvPowerSeries (Fin m) K) (ambient : (Fin k ⊕ Fin m) → R)
    (hM : IsUnit (sourceTangentialMatrix r t (fun i => ambient (Sum.inr i))))
    (T : Submodule K U) (u v : Fin k → U)
    (hA : IsNormalBasis (K := K) (fun i => T.mkQ (u i)) Finset.univ)
    (hB : IsNormalBasis (K := K) (fun i => T.mkQ (v i)) Finset.univ)
    (d : U →ₗ[K] (Fin k → K)) (hnormal : ∀ j, d (u j) = Pi.single j 1)
    (p : U →ₗ[K] (Fin m → K)) (hker : LinearMap.ker p ≤ Submodule.span K (Set.range u))
    (V : (Fin m → K) →ₗ[K] U) (hV : LinearMap.range V ≤ T)
    (hfreeTangent : ∀ i a, coeff (Finsupp.single a 1) (t (r (ambient (Sum.inl i)))) = d (V (Pi.single a 1)) i)
    (hfreeFrame : ∀ i j, constantCoeff (t (r (D j (ambient (Sum.inl i))))) = d (v j) i)
    (hfixedTangent : ∀ i a, coeff (Finsupp.single a 1) (t (r (ambient (Sum.inr i)))) = p (V (Pi.single a 1)) i)
    (hfixedFrame : ∀ i j, constantCoeff (t (r (D j (ambient (Sum.inr i))))) = p (v j) i)

    (f : J → MvPolynomial (Fin k ⊕ Fin m) K)
    (rho : (Fin k ⊕ Fin m) → ℚ) (kappa : Fin k → ℝ) (epsilon N : ℝ)
    (hrho : ∀ i, 0 < rho i) (hkappa : ∀ i, 0 < kappa i)
    (hepsilon : 0 < epsilon) (hN : 0 < N)
    (hdegree : ∀ j, ∀ e ∈ (f j).support,
      (∑ i ∈ e.support, (e i : ℝ) * (rho i : ℝ)) ≤ N)
    (hminimal : OAI.PiExponent.WeightedBezout.pointIdeal
      (fun i => constantCoeff (t (r (ambient (Sum.inl i))))) ∈
      (Ideal.span (Set.range (fun j => coordinateRestriction
        (fun i => constantCoeff (t (r (ambient (Sum.inr i)))) ) (f j)))).minimalPrimes)
    (hvanish : ∀ j, ∀ b : Fin k →₀ ℕ,
      (∑ i, kappa i * (b i : ℝ)) < epsilon * N →
      r (mixedIter k (fun i => (D i).restrictScalars ℚ) b (MvPolynomial.aeval ambient (f j))) = 0) :
    (∏ i, (rho (Sum.inl i) : ℝ)) ≤ (k.factorial : ℝ) * (∏ i, kappa i) / epsilon ^ k := by
  apply polynomial_multiplicity_of_restricted_derivative_source D r t
    (sourceSlice D r t (fun i => ambient (Sum.inr i)) hM)
    (sourceSlice_centered D r t (fun i => ambient (Sum.inr i)) hM)
    ambient (fun i => constantCoeff (t (r (ambient (Sum.inr i)))))
    (sourceSlice_frozen D r t (fun i => ambient (Sum.inr i)) hM)
    T u v hA hB
    (sourceSlice_normalJacobian D r t ambient hM T u v hA d hnormal p hker V hV
      hfreeTangent hfreeFrame hfixedTangent hfixedFrame)
    f (fun i => rho (Sum.inl i)) kappa epsilon N (fun i => hrho _) hkappa hepsilon hN
  · intro j e he
    exact AffineRestrictionWeightedDegree.coordinateRestriction_rational_weighted_degree _ rho
      (fun i => le_of_lt (hrho (Sum.inr i))) (f j) N (hdegree j) e he
  · simpa only [slicedSource_constant] using hminimal
  · exact hvanish

theorem polynomial_multiplicity_of_canonical_formal_slice [Infinite K] {J : Type*}
    (D : Fin k → Derivation K R R) (r : R →ₐ[K] A)
    (t : A →ₐ[K] MvPowerSeries (Fin m) K) (ambient : (Fin k ⊕ Fin m) → R)
    (hM : IsUnit (sourceTangentialMatrix r t (fun i => ambient (Sum.inr i))))
    (T : Submodule K ((Fin k ⊕ Fin m) → K)) (v : Fin k → ((Fin k ⊕ Fin m) → K))
    (hA : IsNormalBasis (K := K) (fun i => T.mkQ (coordinateNormals i)) Finset.univ)
    (hB : IsNormalBasis (K := K) (fun i => T.mkQ (v i)) Finset.univ)
    (V : (Fin m → K) →ₗ[K] ((Fin k ⊕ Fin m) → K)) (hV : LinearMap.range V ≤ T)
    (hTangent : ∀ s a, coeff (Finsupp.single a 1) (t (r (ambient s))) = V (Pi.single a 1) s)
    (hFrame : ∀ s j, constantCoeff (t (r (D j (ambient s)))) = v j s)
    (f : J → MvPolynomial (Fin k ⊕ Fin m) K)
    (rho : (Fin k ⊕ Fin m) → ℚ) (kappa : Fin k → ℝ) (epsilon N : ℝ)
    (hrho : ∀ i, 0 < rho i) (hkappa : ∀ i, 0 < kappa i)
    (hepsilon : 0 < epsilon) (hN : 0 < N)
    (hdegree : ∀ j, ∀ e ∈ (f j).support,
      (∑ i ∈ e.support, (e i : ℝ) * (rho i : ℝ)) ≤ N)
    (hminimal : OAI.PiExponent.WeightedBezout.pointIdeal
      (fun i => constantCoeff (t (r (ambient (Sum.inl i))))) ∈
      (Ideal.span (Set.range (fun j => coordinateRestriction
        (fun i => constantCoeff (t (r (ambient (Sum.inr i)))) ) (f j)))).minimalPrimes)
    (hvanish : ∀ j, ∀ b : Fin k →₀ ℕ,
      (∑ i, kappa i * (b i : ℝ)) < epsilon * N →
      r (mixedIter k (fun i => (D i).restrictScalars ℚ) b (MvPolynomial.aeval ambient (f j))) = 0) :
    (∏ i, (rho (Sum.inl i) : ℝ)) ≤ (k.factorial : ℝ) * (∏ i, kappa i) / epsilon ^ k := by
  exact polynomial_multiplicity_of_formal_differentials D r t ambient hM T coordinateNormals v hA hB
    freeDifferential freeDifferential_normal frozenDifferential frozenDifferential_kernel V hV
    (fun i a => hTangent (Sum.inl i) a) (fun i j => hFrame (Sum.inl i) j)
    (fun i a => hTangent (Sum.inr i) a) (fun i j => hFrame (Sum.inr i) j)
    f rho kappa epsilon N hrho hkappa hepsilon hN hdegree hminimal hvanish

end Endpoint
end QuadraticPi.FormalSliceNormalJacobian


==> anc/lean/QuadraticPi/FullEmbeddingAnalytic.lean <==
import QuadraticPi.UniformScaledLogData
import QuadraticPi.MovingLogAnalytic
import QuadraticPi.NumberFieldMovingMatrix
import QuadraticPi.EmbeddingMeanBound
import Mathlib.NumberTheory.NumberField.House

/-! A single field-valued minor has the collision saving at every embedding
when all exponential parameters are scalar multiples of one real target.
All embeddings use identical rows, columns, truncations and numerical data. -/
noncomputable section
namespace QuadraticPi.FullEmbeddingAnalytic
open OAI.PiExponent MovingLogAnalytic MatrixArithmetic
open scoped BigOperators NumberField

abbrev FixedUniformData (nu : ℝ) :=
  UniformScaledLogData nu Arithmetic.lcmConstant collisionConstant

theorem member_analytic_bound {nu : ℝ} (D : FixedUniformData nu)
    (gamma : ℂ) (hgamma : ‖gamma‖ ≤ (D.scaleBound : ℝ))
    (hnu : 0 ≤ nu) (H : ℚ) (hH : 0 < (H : ℝ))
    (sel : Row D.reference (H : ℝ) → Column D.reference (H : ℝ))
    (hne : (actualMinor (D.member gamma hgamma) (H : ℝ) sel).det ≠ 0) :
    Real.log ‖(actualMinor (D.member gamma hgamma) (H : ℝ) sel).det‖ /
        ((actualRowCount D.reference (H : ℝ) : ℝ)*(H : ℝ)) ≤
      D.reference.analyticError + analyticRemainder D.reference (H : ℝ) +
        max (-collisionRate D.reference (H : ℝ))
          (-nu*((D.reference.base.A : ℝ)*(1-D.reference.base.eta)-
            actualMean D.reference (H : ℝ))) := by
  have h := actual_minor_analytic_bound (D.member gamma hgamma) hnu H hH sel hne
  exact h.trans (add_le_add (add_le_add
    (D.member_analyticError_le gamma hgamma) (le_refl _)) (le_refl _))

section NumberField
variable {E : Type*} [Field E] [NumberField E]

def fieldCenters {nu : ℝ} (D : FixedUniformData nu) (gamma : E) : Fin D.reference.m → E :=
  fun i => gamma*(D.p i : E)/(D.reference.q i : E)

def fieldMinor {nu : ℝ} (D : FixedUniformData nu) (a gamma : E) (H : ℝ)
    (sel : Row D.reference H → Column D.reference H) :
    Matrix (Row D.reference H) (Row D.reference H) E :=
  NumberFieldMovingMatrix.selectedMinor a D.reference.K D.reference.w0 D.reference.v0
    D.reference.base.theta (logWeights D.reference.q) H (fieldCenters D gamma)
    (truncationOrders D.reference.q D.reference.F D.reference.v0) sel

theorem map_fieldMinor_det {nu : ℝ} (D : FixedUniformData nu) (a gamma : E)
    (σ : E →+* ℂ) (hbound : ‖σ gamma‖ ≤ (D.scaleBound : ℝ))
    (hmatch : Complex.exp ((σ gamma)*(D.x : ℂ)) = σ a)
    (H : ℝ) (sel : Row D.reference H → Column D.reference H) :
    σ (fieldMinor D a gamma H sel).det =
      (actualMinor (D.member (σ gamma) hbound) H sel).det := by
  have hmap := NumberFieldMovingMatrix.map_selectedMinor_det σ a
    D.reference.K D.reference.w0 D.reference.v0 D.reference.base.theta
    (logWeights D.reference.q) H (fieldCenters D gamma)
    (truncationOrders D.reference.q D.reference.F D.reference.v0) sel
  change σ (fieldMinor D a gamma H sel).det = _ at hmap
  apply hmap.trans
  change (MovingLogMatrix.selectedMinor (σ a) D.reference.K D.reference.w0 D.reference.v0
    D.reference.base.theta (logWeights D.reference.q) H (fun i => σ (fieldCenters D gamma i))
    (truncationOrders D.reference.q D.reference.F D.reference.v0) sel).det =
    (MovingLogMatrix.selectedMinor (Complex.exp ((σ gamma)*(D.x : ℂ)))
      D.reference.K D.reference.w0 D.reference.v0 D.reference.base.theta
      (logWeights D.reference.q) H (fun i => (σ gamma)*(D.p i : ℂ)/(D.reference.q i : ℂ))
      (truncationOrders D.reference.q D.reference.F D.reference.v0) sel).det
  simp only [hmatch, fieldCenters, map_div₀, map_mul, map_intCast, map_natCast]

theorem average_analytic_bound {nu : ℝ} (D : FixedUniformData nu) (a gamma : E)
    (hbound : ∀ σ : E →+* ℂ, ‖σ gamma‖ ≤ (D.scaleBound : ℝ))
    (hmatch : ∀ σ : E →+* ℂ, Complex.exp ((σ gamma)*(D.x : ℂ)) = σ a)
    (hnu : 0 ≤ nu) (H : ℚ) (hH : 0 < (H : ℝ))
    (sel : Row D.reference (H : ℝ) → Column D.reference (H : ℝ))
    (hne : (fieldMinor D a gamma (H : ℝ) sel).det ≠ 0) :
    (∑ σ : E →+* ℂ, Real.log ‖σ (fieldMinor D a gamma (H : ℝ) sel).det‖) /
        ((Module.finrank ℚ E : ℝ)*(actualRowCount D.reference (H : ℝ) : ℝ)*(H : ℝ)) ≤
      D.reference.analyticError + analyticRemainder D.reference (H : ℝ) +
        max (-collisionRate D.reference (H : ℝ))
          (-nu*((D.reference.base.A : ℝ)*(1-D.reference.base.eta)-
            actualMean D.reference (H : ℝ))) := by
  have hcard : 0 < Fintype.card (E →+* ℂ) := by
    rw [NumberField.Embeddings.card]
    exact Module.finrank_pos
  have hM : (0 : ℝ) < actualRowCount D.reference (H : ℝ) := by
    exact_mod_cast actualRowCount_pos D.reference hH
  have hh := embedding_mean_normalized_le
    (fun σ : E →+* ℂ => Real.log ‖σ (fieldMinor D a gamma (H : ℝ) sel).det‖)
    (U := D.reference.analyticError + analyticRemainder D.reference (H : ℝ) +
      max (-collisionRate D.reference (H : ℝ))
        (-nu*((D.reference.base.A : ℝ)*(1-D.reference.base.eta)-actualMean D.reference (H : ℝ))))
    hM hH hcard (fun σ => ?_)
  · simpa only [NumberField.Embeddings.card] using hh
  · have hσne := (map_ne_zero σ).mpr hne
    rw [map_fieldMinor_det D a gamma σ (hbound σ) (hmatch σ)] at hσne ⊢
    exact member_analytic_bound D (σ gamma) (hbound σ) hnu H hH sel hσne

end NumberField
end QuadraticPi.FullEmbeddingAnalytic


==> anc/lean/QuadraticPi/FullEmbeddingComparison.lean <==
import QuadraticPi.FullEmbeddingAnalytic
import QuadraticPi.UniformScaledLogDataConstruction
import QuadraticPi.NumberFieldMovingProduct
import QuadraticPi.MovingLogDataMinors
import QuadraticPi.MovingLogUniformInterpolation
import QuadraticPi.AlgebraicLogField
import QuadraticPi.CofinalComparison

/-! Comparison of the mean of the logarithmic determinant over all
embeddings. The field degree cancels because the same collision saving
holds at every embedding of one nonzero field determinant. -/
noncomputable section
namespace QuadraticPi
open OAI.PiExponent MovingLogAnalytic FullEmbeddingAnalytic
open scoped BigOperators NumberField

theorem no_unbounded_fullEmbedding_approximations
    {E : Type*} [Field E] [NumberField E] (a gamma : E)
    (hgamma : IsIntegral ℤ gamma) (hgamma0 : gamma ≠ 0)
    (x : ℝ) (hx : x ≠ 0)
    (hmatch : ∀ σ : E →+* ℂ, Complex.exp ((σ gamma)*(x : ℂ)) = σ a)
    (nu' : ℝ) (hnu' : 2 < nu')
    (hbad : ∀ Q : ℕ, ∃ p : ℤ, ∃ q : ℕ,
      Q ≤ q ∧ |x-(p : ℝ)/q| ≤ (q : ℝ)^(-nu')) : False := by
  classical
  let nu : ℝ := (nu'+2)/2
  have hnu : 2 < nu := by dsimp [nu]; linarith
  have hslack : nu < nu' := by dsimp [nu]; linarith
  obtain ⟨b, hb, hbIntegral⟩ := AlgebraicLogField.exists_integral_nat_multiple a
  obtain ⟨C, hC, hCb⟩ := exists_uniform_scaleBound (fun σ : E →+* ℂ => σ gamma)
  obtain ⟨thresholds, ht⟩ := MovingLogMinors.cofinal_data_minors
    MovingLogUniformInterpolation.movingLogInterpolation
  obtain ⟨D, hxD, hCD, hbD, hwD⟩ := exists_uniform_scaled_log_data
    x hx b hb C hC nu nu' Arithmetic.lcmConstant collisionConstant
    hnu hslack Arithmetic.lcmConstant_pos collisionConstant_pos thresholds hbad
  have hbound (σ : E →+* ℂ) : ‖σ gamma‖ ≤ (D.scaleBound : ℝ) := by
    rw [hCD]
    exact hCb σ
  have hmatchD (σ : E →+* ℂ) : Complex.exp ((σ gamma)*(D.x : ℂ)) = σ a := by
    rw [hxD]
    exact hmatch σ
  let σ0 : E →+* ℂ := Classical.choice inferInstance
  have hrne : ∀ i, (D.member (σ0 gamma) (hbound σ0)).r i ≠ 0 := by
    intro i
    change (σ0 gamma)*(D.p i : ℂ)/(D.reference.q i : ℂ) ≠ 0
    apply div_ne_zero
    · exact mul_ne_zero ((map_ne_zero σ0).mpr hgamma0) (by exact_mod_cast D.p_nonzero i)
    · exact_mod_cast (show D.reference.q i ≠ 0 by have := D.reference.q_two_le i; omega)
  have haIntegral : IsIntegral ℤ ((D.reference.baseDenominator : E)*a) := by
    rw [hbD]
    exact hbIntegral
  have hrIntegral : ∀ i, IsIntegral ℤ ((D.reference.q i : E)*fieldCenters D gamma i) := by
    intro i
    have hqE : (D.reference.q i : E) ≠ 0 := by
      exact_mod_cast (show D.reference.q i ≠ 0 by have := D.reference.q_two_le i; omega)
    have he : (D.reference.q i : E)*fieldCenters D gamma i = gamma*(D.p i : E) := by
      unfold fieldCenters
      field_simp
    rw [he]
    exact hgamma.mul (isIntegral_intCast _)
  apply cofinal_determinant_bounds_inconsistent nu D.reference.base.theta
    ((D.reference.base.A : ℝ)*(1-D.reference.base.eta))
    D.reference.arithmeticError D.reference.analyticError
    (collisionLimit D.reference) (actualMean D.reference)
    (analyticRemainder D.reference) (collisionRate D.reference)
    (by linarith) D.reference.error_sum_lt_gap D.reference.collision_exceeds_error_sum
    (tendsto_analyticRemainder D.reference) (tendsto_collisionRate D.reference)
    (actualMean_bounds D.reference)
  intro L
  obtain ⟨H, hLH, hH, sel, _hinj, hdet⟩ := ht nu Arithmetic.lcmConstant collisionConstant
    (D.member (σ0 gamma) (hbound σ0)) hwD hrne L
  have hfielddet : (fieldMinor D a gamma (H : ℝ) sel).det ≠ 0 := by
    intro hz
    have hm := map_fieldMinor_det D a gamma σ0 (hbound σ0) (hmatchD σ0) (H : ℝ) sel
    rw [hz, map_zero] at hm
    exact hdet hm.symm
  refine ⟨H, hLH, hH,
    (∑ σ : E →+* ℂ, Real.log ‖σ (fieldMinor D a gamma (H : ℝ) sel).det‖) /
      ((Module.finrank ℚ E : ℝ)*(actualRowCount D.reference (H : ℝ) : ℝ)*(H : ℝ)), ?_, ?_⟩
  · have hl := NumberFieldMovingProduct.selectedMinor_average_lower_bound_data
      D.reference a (fieldCenters D gamma) haIntegral hrIntegral
      (by exact_mod_cast hH) sel hfielddet
    have hm (σ : E →+* ℂ) : σ (fieldMinor D a gamma (H : ℝ) sel).det =
        (MovingLogMatrix.selectedMinor (σ a) D.reference.K D.reference.w0 D.reference.v0
          D.reference.base.theta (MatrixArithmetic.logWeights D.reference.q) (H : ℝ)
          (fun i => σ (fieldCenters D gamma i))
          (MatrixArithmetic.truncationOrders D.reference.q D.reference.F D.reference.v0) sel).det :=
      NumberFieldMovingMatrix.map_selectedMinor_det σ a D.reference.K D.reference.w0
        D.reference.v0 D.reference.base.theta (MatrixArithmetic.logWeights D.reference.q)
        (H : ℝ) (fieldCenters D gamma)
        (MatrixArithmetic.truncationOrders D.reference.q D.reference.F D.reference.v0) sel
    simp_rw [hm]
    exact hl
  · exact average_analytic_bound D a gamma hbound hmatchD (by linarith)
      (H : ℚ) (by exact_mod_cast hH) sel hfielddet

end QuadraticPi


==> anc/lean/QuadraticPi/FullEmbeddingLogarithmTheorem.lean <==
import QuadraticPi.FullEmbeddingComparison
import QuadraticPi.ExponentConclusion
import QuadraticPi.ScalarMatchingPower

/-! Irrationality exponent two for real scalar parameters whose exponential
identities hold at every embedding of one number field. The finite spectrum
and irrationality consequences follow from actual eventual lower bounds. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi
variable {E : Type*} [Field E] [NumberField E]

theorem fullEmbeddingLogarithm_strict_eventualLowerBound (a gamma : E)
    (hgamma : IsIntegral ℤ gamma) (hgamma0 : gamma ≠ 0)
    (x : ℝ) (hx : x ≠ 0)
    (hmatch : ∀ σ : E →+* ℂ, Complex.exp ((σ gamma)*(x : ℂ)) = σ a) :
    ∀ nu : ℝ, 2 < nu → ∃ Q : ℕ, 2 ≤ Q ∧ ∀ (p : ℤ) (q : ℕ), Q ≤ q →
      (q : ℝ)^(-nu) < |x-(p : ℝ)/q| := by
  intro nu hnu
  by_contra h
  push Not at h
  apply no_unbounded_fullEmbedding_approximations a gamma hgamma hgamma0 x hx hmatch nu hnu
  intro Q
  obtain ⟨p, q, hq, herr⟩ := h (max Q 2) (le_max_right _ _)
  exact ⟨p, q, (le_max_left _ _).trans hq, herr⟩

theorem fullEmbeddingLogarithm_eventualLowerBound (a gamma : E)
    (hgamma : IsIntegral ℤ gamma) (hgamma0 : gamma ≠ 0)
    (x : ℝ) (hx : x ≠ 0)
    (hmatch : ∀ σ : E →+* ℂ, Complex.exp ((σ gamma)*(x : ℂ)) = σ a) :
    EventualLowerBound x := by
  intro nu hnu
  obtain ⟨Q, hQ, hb⟩ :=
    fullEmbeddingLogarithm_strict_eventualLowerBound a gamma hgamma hgamma0 x hx hmatch nu hnu
  exact ⟨Q, hQ, fun p q hq => (hb p q hq).le⟩

theorem fullEmbeddingLogarithm_irrationalityExponent_eq_two (a gamma : E)
    (hgamma : IsIntegral ℤ gamma) (hgamma0 : gamma ≠ 0)
    (x : ℝ) (hx : x ≠ 0)
    (hmatch : ∀ σ : E →+* ℂ, Complex.exp ((σ gamma)*(x : ℂ)) = σ a) :
    irrationalityExponent x = 2 :=
  irrationalityExponent_eq_two_of_eventualLowerBound
    (fullEmbeddingLogarithm_eventualLowerBound a gamma hgamma hgamma0 x hx hmatch)

/-- Clearing the scalar's integral denominator changes the algebraic base
by an integer power and leaves the real parameter unchanged. -/
theorem scalarMatchingLogarithm_eventualLowerBound (a gamma : E)
    (hgamma0 : gamma ≠ 0) (x : ℝ) (hx : x ≠ 0)
    (hmatch : ∀ σ : E →+* ℂ, Complex.exp ((σ gamma)*(x : ℂ)) = σ a) :
    EventualLowerBound x := by
  obtain ⟨N, _hN, hIntegral, hne, hpower⟩ :=
    ScalarMatchingPower.exists_integral_matching_power a gamma x hgamma0 hmatch
  exact fullEmbeddingLogarithm_eventualLowerBound (a^N) ((N : E)*gamma)
    hIntegral hne x hx hpower

theorem scalarMatchingLogarithm_irrationalityExponent_eq_two (a gamma : E)
    (hgamma0 : gamma ≠ 0) (x : ℝ) (hx : x ≠ 0)
    (hmatch : ∀ σ : E →+* ℂ, Complex.exp ((σ gamma)*(x : ℂ)) = σ a) :
    irrationalityExponent x = 2 :=
  irrationalityExponent_eq_two_of_eventualLowerBound
    (scalarMatchingLogarithm_eventualLowerBound a gamma hgamma0 x hx hmatch)

end QuadraticPi


==> anc/lean/QuadraticPi/GaussianAffineBound.lean <==
import QuadraticPi.GaussianScaling
import QuadraticPi.GaussianLatticeFiniteness

/-!
# Gaussian rational affine transfer of finite approximation cutoffs

Coefficients are explicit fractions of Gaussian integers. Every denominator
height is a complex modulus. Nonzero multiplication, division, and translation
preserve the actual all-denominator bounds; the inverse affine map proves the
equivalence. No inference from an exponent supremum is used here.
-/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi
variable {kappa : ℝ}

/-- Division by a nonzero Gaussian integer preserves the finite cutoff. -/
theorem GaussianEventualLowerBoundAbove.gaussian_div {z : ℂ}
    (hz : GaussianEventualLowerBoundAbove z kappa) (A : GaussianInt) (hA : A ≠ 0) :
    GaussianEventualLowerBoundAbove (z/(A : ℂ)) kappa := by
  apply gaussianEventualLowerBoundAbove_of_positive_constants
  intro nu hnu
  obtain ⟨Q0, hQ0, hb⟩ := hz nu hnu
  have hAc : (A : ℂ) ≠ 0 := GaussianInt.toComplex_eq_zero.not.mpr hA
  have hAn : 0 < ‖(A : ℂ)‖ := norm_pos_iff.mpr hAc
  refine ⟨‖(A : ℂ)‖⁻¹, inv_pos.mpr hAn, Q0, ?_⟩
  intro P Q hQ
  have h := mul_le_mul_of_nonneg_left (hb (A*P) Q hQ) (inv_nonneg.mpr hAn.le)
  have he : ‖(A : ℂ)‖⁻¹ * ‖z - ((A*P : GaussianInt) : ℂ)/(Q : ℂ)‖ =
      ‖z/(A : ℂ) - (P : ℂ)/(Q : ℂ)‖ := by
    calc
      _ = ‖(z - ((A*P : GaussianInt) : ℂ)/(Q : ℂ))/(A : ℂ)‖ := by
        rw [norm_div]
        ring
      _ = _ := by
        congr 1
        rw [GaussianInt.toComplex_mul]
        field_simp
  exact he ▸ h

/-- Multiplication by a nonzero Gaussian integer preserves the finite cutoff. -/
theorem GaussianEventualLowerBoundAbove.gaussian_mul {z : ℂ}
    (hz : GaussianEventualLowerBoundAbove z kappa) (A : GaussianInt) (hA : A ≠ 0) :
    GaussianEventualLowerBoundAbove ((A : ℂ)*z) kappa := by
  apply gaussianEventualLowerBoundAbove_of_positive_constants
  intro nu hnu
  obtain ⟨Q0, hQ0, hb⟩ := hz nu hnu
  have hAc : (A : ℂ) ≠ 0 := GaussianInt.toComplex_eq_zero.not.mpr hA
  have hAn : 0 < ‖(A : ℂ)‖ := norm_pos_iff.mpr hAc
  have hA1 := GaussianApproximationFiniteness.one_le_norm_of_ne_zero A hA
  refine ⟨‖(A : ℂ)‖ * ‖(A : ℂ)‖ ^ (-nu),
    mul_pos hAn (Real.rpow_pos_of_pos hAn _), Q0, ?_⟩
  intro P Q hQ
  have hnorm : ‖((A*Q : GaussianInt) : ℂ)‖ = ‖(A : ℂ)‖ * ‖(Q : ℂ)‖ := by
    rw [GaussianInt.toComplex_mul, norm_mul]
  have hlarge : (Q0 : ℝ) ≤ ‖((A*Q : GaussianInt) : ℂ)‖ := by
    rw [hnorm]
    exact hQ.trans (by nlinarith [norm_nonneg (Q : ℂ)])
  have h := mul_le_mul_of_nonneg_left (hb P (A*Q) hlarge) hAn.le
  have he : ‖(A : ℂ)‖ * ‖z - (P : ℂ)/((A*Q : GaussianInt) : ℂ)‖ =
      ‖(A : ℂ)*z - (P : ℂ)/(Q : ℂ)‖ := by
    calc
      _ = ‖(A : ℂ)*(z - (P : ℂ)/((A*Q : GaussianInt) : ℂ))‖ := (norm_mul _ _).symm
      _ = _ := by
        congr 1
        rw [GaussianInt.toComplex_mul]
        field_simp
  rw [he, hnorm, Real.mul_rpow hAn.le (norm_nonneg (Q : ℂ))] at h
  simpa only [mul_assoc] using h

/-- Multiplication by a nonzero Gaussian rational preserves the cutoff. -/
theorem GaussianEventualLowerBoundAbove.gaussian_ratio_mul {z : ℂ}
    (hz : GaussianEventualLowerBoundAbove z kappa)
    (A B : GaussianInt) (hA : A ≠ 0) (hB : B ≠ 0) :
    GaussianEventualLowerBoundAbove (((A : ℂ)/(B : ℂ))*z) kappa := by
  simpa only [div_mul_eq_mul_div] using (hz.gaussian_mul A hA).gaussian_div B hB

/-- Translation by any Gaussian rational preserves the finite cutoff. -/
theorem GaussianEventualLowerBoundAbove.gaussian_ratio_add {z : ℂ}
    (hz : GaussianEventualLowerBoundAbove z kappa)
    (C D : GaussianInt) (hD : D ≠ 0) :
    GaussianEventualLowerBoundAbove (z+(C : ℂ)/(D : ℂ)) kappa := by
  apply gaussianEventualLowerBoundAbove_of_positive_constants
  intro nu hnu
  obtain ⟨Q0, hQ0, hb⟩ := hz nu hnu
  have hDc : (D : ℂ) ≠ 0 := GaussianInt.toComplex_eq_zero.not.mpr hD
  have hDn : 0 < ‖(D : ℂ)‖ := norm_pos_iff.mpr hDc
  have hD1 := GaussianApproximationFiniteness.one_le_norm_of_ne_zero D hD
  refine ⟨‖(D : ℂ)‖ ^ (-nu), Real.rpow_pos_of_pos hDn _, Q0, ?_⟩
  intro P Q hQ
  have hQ2 : (2 : ℝ) ≤ ‖(Q : ℂ)‖ :=
    (show (2 : ℝ) ≤ (Q0 : ℝ) by exact_mod_cast hQ0).trans hQ
  have hQc : (Q : ℂ) ≠ 0 := norm_pos_iff.mp (by linarith : 0 < ‖(Q : ℂ)‖)
  have hnorm : ‖((D*Q : GaussianInt) : ℂ)‖ = ‖(D : ℂ)‖ * ‖(Q : ℂ)‖ := by
    rw [GaussianInt.toComplex_mul, norm_mul]
  have hlarge : (Q0 : ℝ) ≤ ‖((D*Q : GaussianInt) : ℂ)‖ := by
    rw [hnorm]
    exact hQ.trans (by nlinarith [norm_nonneg (Q : ℂ)])
  have h := hb (P*D-C*Q) (D*Q) hlarge
  have he : ‖z - ((P*D-C*Q : GaussianInt) : ℂ)/((D*Q : GaussianInt) : ℂ)‖ =
      ‖z+(C : ℂ)/(D : ℂ)-(P : ℂ)/(Q : ℂ)‖ := by
    congr 1
    simp only [GaussianInt.toComplex_sub, GaussianInt.toComplex_mul]
    field_simp
    <;> ring
  rw [he, hnorm, Real.mul_rpow hDn.le (norm_nonneg (Q : ℂ))] at h
  exact h

/-- Every nonconstant Gaussian rational affine map preserves the cutoff. -/
theorem GaussianEventualLowerBoundAbove.gaussian_affine {z : ℂ}
    (hz : GaussianEventualLowerBoundAbove z kappa) (A B C D : GaussianInt)
    (hA : A ≠ 0) (hB : B ≠ 0) (hD : D ≠ 0) :
    GaussianEventualLowerBoundAbove (((A : ℂ)/(B : ℂ))*z+(C : ℂ)/(D : ℂ)) kappa :=
  (hz.gaussian_ratio_mul A B hA hB).gaussian_ratio_add C D hD

/-- The inverse affine map gives equivalence at the same finite cutoff. -/
theorem gaussianEventualLowerBoundAbove_affine_iff (z : ℂ) (kappa : ℝ)
    (A B C D : GaussianInt) (hA : A ≠ 0) (hB : B ≠ 0) (hD : D ≠ 0) :
    GaussianEventualLowerBoundAbove (((A : ℂ)/(B : ℂ))*z+(C : ℂ)/(D : ℂ)) kappa ↔
      GaussianEventualLowerBoundAbove z kappa := by
  constructor
  · intro h
    have hback := h.gaussian_affine B A (-B*C) (A*D) hB hA (mul_ne_zero hA hD)
    have hAc : (A : ℂ) ≠ 0 := GaussianInt.toComplex_eq_zero.not.mpr hA
    have hBc : (B : ℂ) ≠ 0 := GaussianInt.toComplex_eq_zero.not.mpr hB
    have hDc : (D : ℂ) ≠ 0 := GaussianInt.toComplex_eq_zero.not.mpr hD
    have he : ((B : ℂ)/(A : ℂ))*(((A : ℂ)/(B : ℂ))*z+(C : ℂ)/(D : ℂ))+
        ((-B*C : GaussianInt) : ℂ)/((A*D : GaussianInt) : ℂ) = z := by
      simp only [GaussianInt.toComplex_mul, GaussianInt.toComplex_neg]
      field_simp
      <;> ring
    exact he ▸ hback
  · exact fun h => h.gaussian_affine A B C D hA hB hD

end QuadraticPi


==> anc/lean/QuadraticPi/GaussianAlgebraicComparison.lean <==
import QuadraticPi.GaussianAlgebraicLogDataConstruction
import QuadraticPi.GaussianNumberFieldMinors
import QuadraticPi.AlgebraicLogField
import QuadraticPi.MovingLogDataMinors
import QuadraticPi.MovingLogAnalytic
import QuadraticPi.DegreeCofinalComparison
import QuadraticPi.MovingLogUniformInterpolation

/-! # Gaussian approximation of algebraic logarithms

The arithmetic norm pairs the distinguished embedding with its complex
conjugate. Consequently the degree in this comparison is the degree over
the Gaussian rational field, half the absolute number-field degree.
-/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi
open OAI.PiExponent MovingLogAnalytic Filter Topology

theorem no_unbounded_gaussian_algebraic_exp_approximations
    {E : Type*} [Field E] [NumberField E]
    (f : GaussianInt →+* E) (σ : E →+* ℂ)
    (hσf : ∀ Q : GaussianInt, σ (f Q) = (Q : ℂ))
    (degree : ℕ) (hdeg : Module.finrank ℚ E = 2 * degree)
    (a : E) (z : ℂ) (hz : z ≠ 0) (hexp : Complex.exp z = σ a)
    (nu' : ℝ) (hnu' : 2 * (degree : ℝ) < nu')
    (hbad : ∀ L : ℕ, ∃ P Q : GaussianInt,
      (L : ℝ) ≤ ‖(Q : ℂ)‖ ∧
        ‖z - (P : ℂ) / (Q : ℂ)‖ ≤ ‖(Q : ℂ)‖ ^ (-nu')) : False := by
  classical
  have hdegree : 1 ≤ degree := by
    have hdim : 0 < Module.finrank ℚ E := Module.finrank_pos
    omega
  have hdR : (1 : ℝ) ≤ degree := by exact_mod_cast hdegree
  let nu : ℝ := (nu' + 2 * degree) / 2
  have hnu : 2 * (degree : ℝ) < nu := by dsimp [nu]; linarith
  have hslack : nu < nu' := by dsimp [nu]; linarith
  have hnu1 : 1 ≤ nu := by nlinarith
  obtain ⟨b, hb, hbIntegral, height, hheight, hconjugates⟩ :=
    AlgebraicLogField.exists_arithmetic_parameters a
  obtain ⟨thresholds, hthresholds⟩ :=
    MovingLogMinors.cofinal_data_minors MovingLogUniformInterpolation.movingLogInterpolation
  obtain ⟨U, htarget, hdenominator, hw⟩ := exists_gaussian_algebraic_log_data
    z hz b hb degree hdegree height hheight nu nu' Arithmetic.lcmConstant collisionConstant
    hnu hslack Arithmetic.lcmConstant_pos collisionConstant_pos thresholds hbad
  let D := U.reference
  have hbase : σ a = D.baseValue := by rw [← D.exp_target, htarget, hexp]
  have hIntegral : IsIntegral ℤ ((D.baseDenominator : E) * a) := by
    rw [hdenominator]
    exact hbIntegral
  have hrlimit : Tendsto
      (fun H : ℝ => ((degree : ℝ) - 1) *
        MovingLogHouse.rowLogRemainder D.toMovingLogData H) atTop (𝓝 0) := by
    simpa using (MovingLogHouse.tendsto_rowLogRemainder D.toMovingLogData).const_mul
      ((degree : ℝ) - 1)
  apply degree_cofinal_determinant_bounds_inconsistent
    (degree : ℝ) nu D.base.theta
    ((D.base.A : ℝ) * (1 - D.base.eta)) D.arithmeticError D.analyticError
    (collisionLimit D.toMovingLogData) (actualMean D.toMovingLogData)
    (fun H => ((degree : ℝ) - 1) * MovingLogHouse.rowLogRemainder D.toMovingLogData H)
    (analyticRemainder D.toMovingLogData) (collisionRate D.toMovingLogData)
    (by positivity) (by nlinarith) D.error_sum_lt_gap D.collision_exceeds_error_sum
    hrlimit (tendsto_analyticRemainder D.toMovingLogData)
    (tendsto_collisionRate D.toMovingLogData) (actualMean_bounds D.toMovingLogData)
  intro L
  obtain ⟨H, hLH, hH, selection, _hinj, hdet⟩ := hthresholds
    nu Arithmetic.lcmConstant collisionConstant D.toMovingLogData hw U.r_nonzero L
  have hdet' : (actualMinor D.toMovingLogData (H : ℝ) selection).det ≠ 0 := hdet
  refine ⟨H, hLH, hH,
    Real.log ‖(actualMinor D.toMovingLogData (H : ℝ) selection).det‖ /
      ((actualRowCount D.toMovingLogData (H : ℝ) : ℝ) * (H : ℝ)), ?_, ?_⟩
  · exact GaussianNumberFieldMinors.selectedMinor_arithmetic_lower_bound_data
      U f σ a hdeg hσf hnu1 hbase hIntegral hconjugates
      (by exact_mod_cast hH) selection hdet
  · exact actual_minor_analytic_bound D.toMovingLogData (by linarith) (H : ℚ)
      (by exact_mod_cast hH) selection hdet'

end QuadraticPi


==> anc/lean/QuadraticPi/GaussianAlgebraicLogData.lean <==
import QuadraticPi.GaussianMovingLogData
import QuadraticPi.AlgebraicLogData

/-! Degree-dependent logarithmic data with actual Gaussian rational centers.
The degree is relative to the Gaussian rational base field. -/
namespace QuadraticPi
noncomputable section

structure GaussianAlgebraicLogData (nu Lambda c : ℝ) (degree : ℕ) (houseHeight : ℝ) where
  reference : AlgebraicLogData nu Lambda c degree houseHeight
  P : Fin reference.m → GaussianInt
  Q : Fin reference.m → GaussianInt
  P_nonzero : ∀ i, P i ≠ 0
  Q_nonzero : ∀ i, Q i ≠ 0
  q_eq : ∀ i, reference.q i = Nat.ceil ‖(Q i : ℂ)‖
  r_eq : reference.r = fun i => (P i : ℂ) / (Q i : ℂ)

namespace GaussianAlgebraicLogData
variable {nu Lambda c : ℝ} {degree : ℕ} {houseHeight : ℝ}
  (D : GaussianAlgebraicLogData nu Lambda c degree houseHeight)

def toGaussianMovingLogData : GaussianMovingLogData nu Lambda c where
  reference := D.reference.toMovingLogData
  P := D.P
  Q := D.Q
  P_nonzero := D.P_nonzero
  Q_nonzero := D.Q_nonzero
  q_eq := D.q_eq
  r_eq := D.r_eq

theorem norm_Q_le_q (i : Fin D.reference.m) : ‖(D.Q i : ℂ)‖ ≤ (D.reference.q i : ℝ) :=
  D.toGaussianMovingLogData.norm_Q_le_q i

theorem r_nonzero (i : Fin D.reference.m) : D.reference.r i ≠ 0 :=
  D.toGaussianMovingLogData.r_nonzero i

theorem Q_mul_r_gaussian (i : Fin D.reference.m) :
    (D.Q i : ℂ) * D.reference.r i ∈ GaussianInt.toComplex.range :=
  D.toGaussianMovingLogData.Q_mul_r_gaussian i

end GaussianAlgebraicLogData
end
end QuadraticPi


==> anc/lean/QuadraticPi/GaussianAlgebraicLogDataConstruction.lean <==
import QuadraticPi.GaussianAlgebraicLogData
import QuadraticPi.GaussianMovingLogSelection
import QuadraticPi.AlgebraicLogDataConstruction

/-! Concrete Gaussian approximation data with relative-degree error budgets.
The parameter shape is chosen at nu/degree, while exponent slack absorbs
rounding of actual Gaussian denominator norms. -/
namespace QuadraticPi
open OAI.PiExponent OAI.PiExponent.MatrixArithmetic SeparatedWeightPA
open scoped BigOperators
noncomputable section

set_option maxHeartbeats 1000000 in
theorem exists_gaussian_algebraic_log_data
    (z : ℂ) (hz : z ≠ 0) (b : ℕ) (hb : 1 ≤ b)
    (degree : ℕ) (hdegree : 1 ≤ degree) (houseHeight : ℝ) (hhouse : 0 ≤ houseHeight)
    (nu nu' Lambda c : ℝ) (hnu : 2 * (degree : ℝ) < nu) (hslack : nu < nu')
    (hLambda : 0 < Lambda) (hc : 0 < c)
    (thresholdSelector : (B : BaseData) → Thresholds B.m)
    (hbad : ∀ L : ℕ, ∃ P Q : GaussianInt,
      (L : ℝ) ≤ ‖(Q : ℂ)‖ ∧ ‖z - (P : ℂ) / (Q : ℂ)‖ ≤ ‖(Q : ℂ)‖ ^ (-nu')) :
    ∃ U : GaussianAlgebraicLogData nu Lambda c degree houseHeight,
      U.reference.target = z ∧ U.reference.baseDenominator = b ∧
      AboveThresholds (thresholdSelector U.reference.toMovingLogData.paBase)
        U.reference.toMovingLogData.rationalWeights := by
  classical
  have hdR : (1 : ℝ) ≤ degree := by exact_mod_cast hdegree
  have hdpos : (0 : ℝ) < degree := by linarith
  have hnu2 : 2 < nu := by nlinarith
  obtain ⟨P, hdegreegap⟩ := exists_degree_parameters degree hdegree nu hnu
  let g : ℝ := nu * ((P.A : ℝ) * (1 - P.eta) - P.theta) - (degree : ℝ) * (1 - P.theta)
  have hg : 0 < g := hdegreegap
  let epsilon : ℝ := min (g / 2) (1 / 2)
  have hepsilon : 0 < epsilon := lt_min (by positivity) (by norm_num)
  have hepsg : epsilon < g := lt_of_le_of_lt (min_le_left _ _) (by linarith)
  have hepshalf : epsilon ≤ 1 / 2 := min_le_right _ _
  have heps2 : 0 < epsilon / 2 := by positivity
  have hlog2 : 0 ≤ Real.log 2 := Real.log_nonneg (by norm_num)
  have hlogb : 0 ≤ Real.log (b : ℝ) := Real.log_nonneg (by exact_mod_cast hb)
  obtain ⟨m, hm, hdim, hcollision⟩ := exists_dimension_margin_with_growth
    P.theta P.A P.B P.C P.eta ((degree : ℝ) * Lambda * (1 / (P.theta : ℝ))) ((degree : ℝ) * Real.log 2)
    (algebraicLogGrowthCoefficient z b degree houseHeight)
    (epsilon / 2) (((degree : ℝ) + 1) / c) P.theta_pos P.B_pos P.one_lt_C
    P.CB_lt_one P.one_lt_C_theta_div_B P.one_lt_B_div_A P.eta_pos
    (mul_nonneg (mul_nonneg hdpos.le hLambda.le) (one_div_nonneg.mpr P.theta_pos.le))
    (mul_nonneg hdpos.le hlog2) (by
      unfold algebraicLogGrowthCoefficient
      positivity) heps2
  let K : ℕ := dimensionK P.C m
  let w0 : ℚ := (P.B ^ m)⁻¹
  let v0 : ℚ := 2 * (K : ℚ) * P.theta ^ m * w0
  have hK : 1 ≤ K := dimensionK_one_le P.C P.one_lt_C.le m
  have hw0eq : (w0 : ℝ) = dimensionW P.B m := by simp [w0, dimensionW]
  have hv0eq : (v0 : ℝ) = dimensionV P.theta P.B P.C m := by
    simp [v0, dimensionV, K, hw0eq]
  have hw0 : 0 < (w0 : ℝ) := by
    rw [hw0eq]
    exact dimensionW_pos P.B P.B_pos m
  have hv0 : 0 < (v0 : ℝ) := by
    rw [hv0eq]
    exact dimensionV_pos P.theta P.B P.C P.theta_pos P.B_pos P.one_lt_C.le m
  have hvolume : (K : ℝ) * ((w0 : ℝ) / v0) * (P.theta : ℝ) ^ m = 1 / 2 := by
    rw [hw0eq, hv0eq]
    exact dimension_volume P.theta P.B P.C P.theta_pos P.B_pos P.one_lt_C.le m
  have hvolume1 : (K : ℝ) * (P.theta : ℝ) ^ m < 1 :=
    dimension_volume_lt_one P.theta P.C P.theta_pos P.C_pos.le P.C_theta_lt_one m hm
  have hcollision' : (degree : ℝ) + 1 < c *
      (P.eta ^ 2 * (K : ℝ) * (P.theta : ℝ) ^ m /
        (((m : ℝ) + 1) * (v0 : ℝ) * (P.A : ℝ) ^ m)) := by
    rw [hv0eq]
    change (degree : ℝ) + 1 < c * (P.eta ^ 2 * (dimensionK (P.C : ℝ) m : ℝ) *
      (P.theta : ℝ) ^ m / (((m : ℝ) + 1) *
        dimensionV (P.theta : ℝ) P.B P.C m * (P.A : ℝ) ^ m))
    rw [dimension_collision_identity P.theta P.A P.B P.C P.eta
      P.theta_pos P.A_pos P.B_pos P.one_lt_C.le]
    have hh := (div_lt_iff₀ hc).mp hcollision
    nlinarith
  let B : BaseData := {
    m := m, K := K, m_pos := hm, K_pos := hK,
    w0 := w0, v0 := v0, theta := P.theta,
    w0_pos := by exact_mod_cast hw0,
    v0_pos := by exact_mod_cast hv0,
    theta_pos := by exact_mod_cast P.theta_pos,
    theta_lt_one := by exact_mod_cast P.theta_lt_one,
    fiber_volume := by exact_mod_cast hvolume1,
    total_volume := by
      have h : (K : ℝ) * ((w0 : ℝ) / v0) * (P.theta : ℝ) ^ m < 1 := by
        rw [hvolume]; norm_num
      exact_mod_cast h }
  have hS : 0 ≤ algebraicLogWeightErrorCoefficient z nu P.theta K degree :=
    algebraicLogWeightErrorCoefficient_nonneg _ _ _ _ _ (by linarith) P.theta_pos hK hdegree
  obtain ⟨X, hX, hXmargin⟩ := exists_uniform_weight_error_margin m ((degree : ℝ) * Lambda)
    (algebraicLogWeightErrorCoefficient z nu P.theta K degree) (epsilon / 2)
    (mul_pos hdpos hLambda) hS heps2
  obtain ⟨p, denom, happ, hw, hweights⟩ :=
    exists_gaussian_log_approximations_above_thresholds z nu nu' hz (by linarith) hslack m
      (thresholdSelector B) (X + 1) hbad
  let q : Fin m → ℕ := fun i => Nat.ceil ‖(denom i : ℂ)‖
  have hdimstrong :
      ((degree : ℝ) * Lambda * (1 / (P.theta : ℝ)) * (m : ℝ) +
        (degree : ℝ) * Real.log 2) / (v0 : ℝ) +
        algebraicLogGrowthCoefficient z b degree houseHeight *
          (K : ℝ) / (w0 : ℝ) < epsilon / 2 := by
    rw [hv0eq, hw0eq]
    exact hdim
  have hweightstrong : (degree : ℝ) * Lambda * (∑ i : Fin m, 1 / logWeights q i) +
      algebraicLogWeightErrorCoefficient z nu P.theta K degree / (X+1) < epsilon / 2 :=
    hXmargin (X+1) (logWeights q) (by linarith) (fun i => (hweights i).le)
  have hgweak : g ≤ nu * ((P.A : ℝ) * (1 - P.eta) - P.theta) - (1 - P.theta) := by
    have h := mul_nonneg (sub_nonneg.mpr hdR) (sub_pos.mpr P.theta_lt_one).le
    dsimp [g]
    nlinarith
  have hnum : 0 ≤ Lambda * (1 / (P.theta : ℝ)) * (m : ℝ) + Real.log 2 :=
    add_nonneg (mul_nonneg (mul_nonneg hLambda.le (one_div_nonneg.mpr P.theta_pos.le))
      (Nat.cast_nonneg m)) hlog2
  have hnumle : Lambda * (1 / (P.theta : ℝ)) * (m : ℝ) + Real.log 2 ≤
      (degree : ℝ) * Lambda * (1 / (P.theta : ℝ)) * (m : ℝ) +
        (degree : ℝ) * Real.log 2 := by
    nlinarith only [mul_nonneg (sub_nonneg.mpr hdR) hnum]
  have hgrowthle : 4 * (‖z‖ + 1) + Real.log (b : ℝ) ≤
      algebraicLogGrowthCoefficient z b degree houseHeight := by
    unfold algebraicLogGrowthCoefficient
    nlinarith only [mul_nonneg (sub_nonneg.mpr hdR) hlogb,
      mul_nonneg (sub_nonneg.mpr hdR) (add_nonneg hhouse hlog2)]
  have hdimweak :
      (Lambda * (1 / (P.theta : ℝ)) * (m : ℝ) + Real.log 2) / (v0 : ℝ) +
        (4 * (‖z‖ + 1) + Real.log (b : ℝ)) *
          (K : ℝ) / (w0 : ℝ) < epsilon / 2 := by
    apply lt_of_le_of_lt _ hdimstrong
    exact add_le_add (div_le_div_of_nonneg_right hnumle hv0.le)
      (div_le_div_of_nonneg_right (mul_le_mul_of_nonneg_right hgrowthle (Nat.cast_nonneg _)) hw0.le)
  have hcoeffle : movingLogWeightErrorCoefficient z nu P.theta K ≤
      algebraicLogWeightErrorCoefficient z nu P.theta K degree := by
    unfold algebraicLogWeightErrorCoefficient
    exact le_add_of_nonneg_right (mul_nonneg (sub_nonneg.mpr hdR)
      (add_nonneg P.theta_pos.le (algebraicLogCenterLog_nonneg _ _)))
  have hsum : 0 ≤ ∑ i : Fin m, 1 / logWeights q i := by
    apply Finset.sum_nonneg
    intro i _
    exact one_div_nonneg.mpr (by have := hweights i; linarith)
  have hweightweak : Lambda * (∑ i : Fin m, 1 / logWeights q i) +
      movingLogWeightErrorCoefficient z nu P.theta K / (X+1) < epsilon / 2 := by
    apply lt_of_le_of_lt _ hweightstrong
    apply add_le_add
    · nlinarith only [mul_nonneg (sub_nonneg.mpr hdR) (mul_nonneg hLambda.le hsum)]
    · exact div_le_div_of_nonneg_right hcoeffle (by linarith)
  let D : MovingLogData nu Lambda c := {
    target := z, baseValue := Complex.exp z, exp_target := rfl,
    baseDenominator := b, baseDenominator_pos := hb,
    base := P, epsilon := epsilon, m := m, K := K, w0 := w0, v0 := v0,
    q := q, r := fun i => (p i : ℂ) / (denom i : ℂ), wstar := X + 1,
    epsilon_pos := hepsilon, epsilon_lt_gap := hepsg.trans_le hgweak, epsilon_le_half := hepshalf,
    m_pos := hm, K_pos := hK, w0_pos := hw0, v0_pos := hv0,
    volume_eq := hvolume, volume_lt_one := hvolume1,
    dimension_margin := hdimweak,
    collision_margin := by linarith, q_two_le := fun i => (happ i).1,
    period_error := fun i => (happ i).2.2.2,
    wstar_pos := by linarith,
    wstar_lower := fun i => (hweights i).le,
    weight_margin := hweightweak }
  let A : AlgebraicLogData nu Lambda c degree houseHeight := {
    toMovingLogData := D,
    degree_pos := hdegree, house_nonneg := hhouse,
    epsilon_lt_degree_gap := hepsg,
    degree_dimension_margin := hdimstrong,
    degree_weight_margin := hweightstrong,
    degree_collision_margin := hcollision' }
  let U : GaussianAlgebraicLogData nu Lambda c degree houseHeight := {
    reference := A, P := p, Q := denom,
    P_nonzero := fun i => (happ i).2.1,
    Q_nonzero := fun i => (happ i).2.2.1,
    q_eq := fun _ => rfl, r_eq := rfl }
  exact ⟨U, rfl, rfl, hw⟩



end
end QuadraticPi


==> anc/lean/QuadraticPi/GaussianAlgebraicLogarithmTheorem.lean <==
import QuadraticPi.GaussianAlgebraicComparison
import QuadraticPi.GaussianExponentConclusion
import QuadraticPi.GaussianLogField

/-! # Relative-degree Gaussian bounds for algebraic logarithms

The public bound uses the actual degree over Q(i), not the absolute degree
over Q. The Gaussian irrationality exponent is extended-real valued.
-/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi

theorem numberFieldGaussianLogarithm_eventualLowerBoundAbove
    {E : Type*} [Field E] [NumberField E]
    (f : GaussianInt →+* E) (σ : E →+* ℂ)
    (hσf : ∀ Q : GaussianInt, σ (f Q) = (Q : ℂ))
    (degree : ℕ) (hdeg : Module.finrank ℚ E = 2 * degree)
    (a : E) (z : ℂ) (hz : z ≠ 0) (hexp : Complex.exp z = σ a) :
    GaussianEventualLowerBoundAbove z (2 * (degree : ℝ)) := by
  intro nu hnu
  by_contra h
  push Not at h
  apply no_unbounded_gaussian_algebraic_exp_approximations f σ hσf degree hdeg a z hz hexp nu hnu
  intro L
  obtain ⟨P, Q, hQ, herr⟩ := h (max L 2) (le_max_right _ _)
  have hL : (L : ℝ) ≤ (max L 2 : ℕ) := by exact_mod_cast le_max_left L 2
  exact ⟨P, Q, hL.trans hQ, herr.le⟩

theorem numberFieldGaussianLogarithm_irrationalityExponent_bounds
    {E : Type*} [Field E] [NumberField E]
    (f : GaussianInt →+* E) (σ : E →+* ℂ)
    (hσf : ∀ Q : GaussianInt, σ (f Q) = (Q : ℂ))
    (degree : ℕ) (hdeg : Module.finrank ℚ E = 2 * degree)
    (a : E) (z : ℂ) (hz : z ≠ 0) (hexp : Complex.exp z = σ a) :
    2 ≤ gaussianIrrationalityExponent z ∧
      gaussianIrrationalityExponent z ≤ ENNReal.ofReal (2 * (degree : ℝ)) :=
  gaussianIrrationalityExponent_bounds_of_eventualLowerBoundAbove
    (numberFieldGaussianLogarithm_eventualLowerBoundAbove f σ hσf degree hdeg a z hz hexp)

theorem algebraicGaussianLogarithm_eventualLowerBoundAbove
    (a z : ℂ) (ha : IsAlgebraic ℚ a) (hz : z ≠ 0) (hexp : Complex.exp z = a) :
    GaussianEventualLowerBoundAbove z
      (2 * ((minpoly GaussianLogField.BaseField a).natDegree : ℝ)) := by
  let := GaussianLogField.argumentField_numberField a ha
  exact numberFieldGaussianLogarithm_eventualLowerBoundAbove
    (GaussianLogField.gaussianToArgument a) (GaussianLogField.argumentEmbedding a)
    (GaussianLogField.argumentEmbedding_gaussian a)
    (minpoly GaussianLogField.BaseField a).natDegree (GaussianLogField.argumentField_finrank a ha)
    (GaussianLogField.argumentGenerator a) z hz hexp

theorem algebraicGaussianLogarithm_gaussianIrrational
    (a z : ℂ) (ha : IsAlgebraic ℚ a) (hz : z ≠ 0) (hexp : Complex.exp z = a) :
    GaussianIrrational z :=
  gaussianIrrational_of_eventualLowerBoundAbove
    (algebraicGaussianLogarithm_eventualLowerBoundAbove a z ha hz hexp)

theorem algebraicGaussianLogarithm_irrationalityExponent_bounds
    (a z : ℂ) (ha : IsAlgebraic ℚ a) (hz : z ≠ 0) (hexp : Complex.exp z = a) :
    2 ≤ gaussianIrrationalityExponent z ∧
      gaussianIrrationalityExponent z ≤
        ENNReal.ofReal (2 * ((minpoly GaussianLogField.BaseField a).natDegree : ℝ)) :=
  gaussianIrrationalityExponent_bounds_of_eventualLowerBoundAbove
    (algebraicGaussianLogarithm_eventualLowerBoundAbove a z ha hz hexp)

end QuadraticPi


==> anc/lean/QuadraticPi/GaussianApproximation.lean <==
import Mathlib.NumberTheory.Zsqrtd.GaussianInt
import Mathlib.Analysis.Complex.Norm
import Mathlib.Analysis.SpecialFunctions.Pow.Real
import Mathlib.Basic.ENNReal.Real

/-!
# Gaussian approximation conventions

Every denominator height in this file is the complex modulus, not its square.
The approximation spectrum uses unbounded Gaussian integer denominators and
strictly positive errors. The exponent takes values in the extended
nonnegative reals, so an unbounded spectrum has exponent infinity.
-/

set_option autoImplicit false
noncomputable section

namespace QuadraticPi

/-- Exclusion of every element of the fraction field of the Gaussian integers. -/
def GaussianIrrational (z : ℂ) : Prop :=
  ∀ P Q : GaussianInt, Q ≠ 0 → z ≠ (P : ℂ) / (Q : ℂ)

/-- Approximation by actual Gaussian fractions of denominator modulus greater
than one. Repeated presentations of a fraction give just one member of this set. -/
def GoodGaussianRationalApproximations (z : ℂ) (nu : ℝ) : Set ℂ :=
  {r | ∃ P Q : GaussianInt, Q ≠ 0 ∧ 1 < ‖(Q : ℂ)‖ ∧
    r = (P : ℂ) / (Q : ℂ) ∧ 0 < ‖z - r‖ ∧ ‖z - r‖ < ‖(Q : ℂ)‖ ^ (-nu)}

/-- Positive exponents with arbitrarily large actual denominator moduli and
strictly positive approximation errors. -/
def GaussianApproximationExponents (z : ℂ) : Set ℝ :=
  {nu | 0 < nu ∧ ∀ B : ℝ, ∃ P Q : GaussianInt,
    Q ≠ 0 ∧ B ≤ ‖(Q : ℂ)‖ ∧ 0 < ‖z - (P : ℂ) / (Q : ℂ)‖ ∧
      ‖z - (P : ℂ) / (Q : ℂ)‖ < ‖(Q : ℂ)‖ ^ (-nu)}

/-- The Gaussian irrationality exponent, with infinite values retained. -/
def gaussianIrrationalityExponent (z : ℂ) : ENNReal :=
  sSup (ENNReal.ofReal '' GaussianApproximationExponents z)

/-- Uniform lower bounds beyond a denominator-modulus cutoff, for every
exponent greater than the proposed upper bound. Numerators and denominators
are arbitrary Gaussian integers and need not be relatively prime. -/
def GaussianEventualLowerBoundAbove (z : ℂ) (kappa : ℝ) : Prop :=
  ∀ nu : ℝ, kappa < nu → ∃ Q0 : ℕ, 2 ≤ Q0 ∧
    ∀ P Q : GaussianInt, (Q0 : ℝ) ≤ ‖(Q : ℂ)‖ →
      ‖(Q : ℂ)‖ ^ (-nu) ≤ ‖z - (P : ℂ) / (Q : ℂ)‖

abbrev GaussianEventualLowerBound (z : ℂ) : Prop :=
  GaussianEventualLowerBoundAbove z 2

end QuadraticPi


==> anc/lean/QuadraticPi/GaussianApproximationFiniteness.lean <==
import QuadraticPi.GaussianApproximation
import QuadraticPi.GaussianLatticeFiniteness
import Mathlib.Analysis.SpecialFunctions.Pow.Asymptotics
import Mathlib.Topology.MetricSpace.Pseudo.Defs

/-!
# Equivalent finiteness conventions for Gaussian approximation

For positive exponents, infinitely many distinct good Gaussian fractions are
equivalent to arbitrarily large actual denominator moduli. Reduction to coprime
numerator and denominator has the same infinitude criterion. Unit denominators
are retained in the reduced definition and account for only finitely many
fractions near the target.
-/

open Filter Topology

namespace QuadraticPi

/-- Good Gaussian fractions in relatively prime form. -/
def ReducedGoodGaussianRationalApproximations (z : ℂ) (nu : ℝ) : Set ℂ :=
  {r | ∃ P Q : GaussianInt, Q ≠ 0 ∧ IsCoprime P Q ∧
    r = (P : ℂ) / (Q : ℂ) ∧ 0 < ‖z - r‖ ∧ ‖z - r‖ < ‖(Q : ℂ)‖ ^ (-nu)}

/-- The manuscript convention: relatively prime Gaussian fractions whose
denominator modulus is strictly greater than one. -/
def StrictReducedGoodGaussianRationalApproximations (z : ℂ) (nu : ℝ) : Set ℂ :=
  {r | ∃ P Q : GaussianInt, Q ≠ 0 ∧ IsCoprime P Q ∧ 1 < ‖(Q : ℂ)‖ ∧
    r = (P : ℂ) / (Q : ℂ) ∧ 0 < ‖z - r‖ ∧ ‖z - r‖ < ‖(Q : ℂ)‖ ^ (-nu)}

namespace GaussianApproximationFiniteness

theorem mem_gaussianApproximationExponents_iff_infinite_good
    (z : ℂ) (nu : ℝ) (hnu : 0 < nu) :
    nu ∈ GaussianApproximationExponents z ↔
      (GoodGaussianRationalApproximations z nu).Infinite := by
  constructor
  · intro h hf
    have hz : z ∈ (GoodGaussianRationalApproximations z nu)ᶜ := by
      rintro ⟨P, Q, hQ, hQ1, heq, hpos, he⟩
      simp at hpos
    obtain ⟨epsilon, hepsilon, hball⟩ :=
      Metric.isOpen_iff.mp hf.isClosed.isOpen_compl z hz
    obtain ⟨B, hB⟩ := eventually_atTop.mp
      ((tendsto_rpow_neg_atTop hnu).eventually (gt_mem_nhds hepsilon))
    obtain ⟨P, Q, hQ, hlarge, hpos, he⟩ := h.2 (max B 2)
    have hQB : B ≤ ‖(Q : ℂ)‖ := (le_max_left _ _).trans hlarge
    have hQ1 : 1 < ‖(Q : ℂ)‖ := lt_of_lt_of_le (by norm_num)
      ((le_max_right _ _).trans hlarge)
    have hgood : (P : ℂ) / (Q : ℂ) ∈ GoodGaussianRationalApproximations z nu :=
      ⟨P, Q, hQ, hQ1, rfl, hpos, he⟩
    apply hball (show (P : ℂ) / (Q : ℂ) ∈ Metric.ball z epsilon from ?_) hgood
    simpa only [Metric.mem_ball, dist_eq_norm, norm_sub_rev] using he.trans (hB _ hQB)
  · intro h
    refine ⟨hnu, fun B => ?_⟩
    obtain ⟨r, hr, hnot⟩ := (h.sdiff (finite_gaussian_fractions_bounded z B)).nonempty
    obtain ⟨P, Q, hQ, hQ1, rfl, hpos, he⟩ := hr
    refine ⟨P, Q, hQ, ?_, hpos, he⟩
    by_contra hlarge
    apply hnot
    exact ⟨P, Q, hQ, (not_le.mp hlarge).le, rfl,
      he.le.trans (Real.rpow_le_one_of_one_le_of_nonpos hQ1.le (by linarith))⟩

theorem good_subset_reducedGood (z : ℂ) (nu : ℝ) (hnu : 0 ≤ nu) :
    GoodGaussianRationalApproximations z nu ⊆
      ReducedGoodGaussianRationalApproximations z nu := by
  rintro r ⟨P, Q, hQ, hQ1, rfl, hpos, he⟩
  obtain ⟨P₀, Q₀, hQ₀, hcop, heq, hnorm⟩ := exists_reduced_fraction P Q hQ
  refine ⟨P₀, Q₀, hQ₀, hcop, heq.symm, hpos, he.trans_le ?_⟩
  exact Real.rpow_le_rpow_of_nonpos
    (lt_of_lt_of_le zero_lt_one (one_le_norm_of_ne_zero Q₀ hQ₀)) hnorm (neg_nonpos.mpr hnu)

theorem finite_reducedGood_sdiff_good (z : ℂ) (nu : ℝ) (hnu : 0 ≤ nu) :
    (ReducedGoodGaussianRationalApproximations z nu \
      GoodGaussianRationalApproximations z nu).Finite := by
  apply (finite_gaussian_fractions_bounded z 1).subset
  rintro r ⟨⟨P, Q, hQ, hcop, rfl, hpos, he⟩, hnot⟩
  have hQ1 : ‖(Q : ℂ)‖ ≤ 1 := by
    by_contra h
    exact hnot ⟨P, Q, hQ, not_le.mp h, rfl, hpos, he⟩
  refine ⟨P, Q, hQ, hQ1, rfl, he.le.trans ?_⟩
  exact Real.rpow_le_one_of_one_le_of_nonpos
    (one_le_norm_of_ne_zero Q hQ) (neg_nonpos.mpr hnu)

theorem infinite_good_iff_infinite_reducedGood (z : ℂ) (nu : ℝ) (hnu : 0 ≤ nu) :
    (GoodGaussianRationalApproximations z nu).Infinite ↔
      (ReducedGoodGaussianRationalApproximations z nu).Infinite := by
  constructor
  · exact fun h => h.mono (good_subset_reducedGood z nu hnu)
  · intro h hf
    apply h
    exact (hf.union (finite_reducedGood_sdiff_good z nu hnu)).subset
      (by intro r hr; by_cases hgood : r ∈ GoodGaussianRationalApproximations z nu
          · exact Or.inl hgood
          · exact Or.inr ⟨hr, hgood⟩)

theorem mem_gaussianApproximationExponents_iff_infinite_reducedGood
    (z : ℂ) (nu : ℝ) (hnu : 0 < nu) :
    nu ∈ GaussianApproximationExponents z ↔
      (ReducedGoodGaussianRationalApproximations z nu).Infinite :=
  (mem_gaussianApproximationExponents_iff_infinite_good z nu hnu).trans
    (infinite_good_iff_infinite_reducedGood z nu hnu.le)

theorem finite_good_of_eventualLowerBoundAbove {z : ℂ} {kappa nu : ℝ}
    (hz : GaussianEventualLowerBoundAbove z kappa) (hnu : kappa < nu) (hnu0 : 0 ≤ nu) :
    (GoodGaussianRationalApproximations z nu).Finite := by
  obtain ⟨Q0, hQ0, hbound⟩ := hz nu hnu
  apply (finite_gaussian_fractions_bounded z Q0).subset
  rintro r ⟨P, Q, hQ, hQ1, rfl, hpos, he⟩
  have hsmall : ‖(Q : ℂ)‖ < Q0 := by
    by_contra h
    exact (not_lt_of_ge (hbound P Q (not_lt.mp h))) he
  exact ⟨P, Q, hQ, hsmall.le, rfl, he.le.trans
    (Real.rpow_le_one_of_one_le_of_nonpos hQ1.le (neg_nonpos.mpr hnu0))⟩

theorem finite_reducedGood_of_eventualLowerBoundAbove {z : ℂ} {kappa nu : ℝ}
    (hz : GaussianEventualLowerBoundAbove z kappa) (hnu : kappa < nu) (hnu0 : 0 ≤ nu) :
    (ReducedGoodGaussianRationalApproximations z nu).Finite := by
  apply ((finite_good_of_eventualLowerBoundAbove hz hnu hnu0).union
    (finite_reducedGood_sdiff_good z nu hnu0)).subset
  intro r hr
  by_cases hgood : r ∈ GoodGaussianRationalApproximations z nu
  · exact Or.inl hgood
  · exact Or.inr ⟨hr, hgood⟩

theorem strictReducedGood_subset_reducedGood (z : ℂ) (nu : ℝ) :
    StrictReducedGoodGaussianRationalApproximations z nu ⊆
      ReducedGoodGaussianRationalApproximations z nu := by
  rintro r ⟨P, Q, hQ, hcop, hQ1, heq, hpos, he⟩
  exact ⟨P, Q, hQ, hcop, heq, hpos, he⟩

theorem finite_reducedGood_sdiff_strictReducedGood (z : ℂ) (nu : ℝ) (hnu : 0 ≤ nu) :
    (ReducedGoodGaussianRationalApproximations z nu \
      StrictReducedGoodGaussianRationalApproximations z nu).Finite := by
  apply (finite_gaussian_fractions_bounded z 1).subset
  rintro r ⟨⟨P, Q, hQ, hcop, rfl, hpos, he⟩, hnot⟩
  have hQ1 : ‖(Q : ℂ)‖ ≤ 1 := by
    by_contra h
    exact hnot ⟨P, Q, hQ, hcop, not_le.mp h, rfl, hpos, he⟩
  exact ⟨P, Q, hQ, hQ1, rfl, he.le.trans
    (Real.rpow_le_one_of_one_le_of_nonpos (one_le_norm_of_ne_zero Q hQ)
      (neg_nonpos.mpr hnu))⟩

theorem infinite_reducedGood_iff_infinite_strictReducedGood
    (z : ℂ) (nu : ℝ) (hnu : 0 ≤ nu) :
    (ReducedGoodGaussianRationalApproximations z nu).Infinite ↔
      (StrictReducedGoodGaussianRationalApproximations z nu).Infinite := by
  constructor
  · intro h hf
    apply h
    apply (hf.union (finite_reducedGood_sdiff_strictReducedGood z nu hnu)).subset
    intro r hr
    by_cases hs : r ∈ StrictReducedGoodGaussianRationalApproximations z nu
    · exact Or.inl hs
    · exact Or.inr ⟨hr, hs⟩
  · exact fun h => h.mono (strictReducedGood_subset_reducedGood z nu)

theorem mem_gaussianApproximationExponents_iff_infinite_strictReducedGood
    (z : ℂ) (nu : ℝ) (hnu : 0 < nu) :
    nu ∈ GaussianApproximationExponents z ↔
      (StrictReducedGoodGaussianRationalApproximations z nu).Infinite :=
  (mem_gaussianApproximationExponents_iff_infinite_reducedGood z nu hnu).trans
    (infinite_reducedGood_iff_infinite_strictReducedGood z nu hnu.le)

theorem finite_strictReducedGood_of_eventualLowerBoundAbove {z : ℂ} {kappa nu : ℝ}
    (hz : GaussianEventualLowerBoundAbove z kappa) (hnu : kappa < nu) (hnu0 : 0 ≤ nu) :
    (StrictReducedGoodGaussianRationalApproximations z nu).Finite :=
  (finite_reducedGood_of_eventualLowerBoundAbove hz hnu hnu0).subset
    (strictReducedGood_subset_reducedGood z nu)

/-- Exact identification with the manuscript's reduced-fraction supremum. -/
theorem gaussianIrrationalityExponent_eq_strictReduced_supremum (z : ℂ) :
    gaussianIrrationalityExponent z = sSup (ENNReal.ofReal ''
      {nu : ℝ | 0 < nu ∧ (StrictReducedGoodGaussianRationalApproximations z nu).Infinite}) := by
  unfold gaussianIrrationalityExponent
  congr 2
  ext nu
  constructor
  · intro h
    exact ⟨h.1, (mem_gaussianApproximationExponents_iff_infinite_strictReducedGood
      z nu h.1).mp h⟩
  · rintro ⟨hnu, h⟩
    exact (mem_gaussianApproximationExponents_iff_infinite_strictReducedGood z nu hnu).mpr h

end GaussianApproximationFiniteness
end QuadraticPi


==> anc/lean/QuadraticPi/GaussianDirichlet.lean <==
import QuadraticPi.GaussianApproximation
import QuadraticPi.GaussianLatticeFiniteness
import QuadraticPi.Approximation
import Mathlib.NumberTheory.DiophantineApproximation.Basic
import Mathlib.Tactic

/-!
# Gaussian Dirichlet approximation

Pigeonholing the `(N+1)^2` Gaussian multiples in `N^2` fractional-part boxes
produces a nonzero denominator of modulus at most `2N` and residual less than
`2/N`. The resulting absolute constant four is absorbed at every exponent
strictly smaller than two; no exponent-two membership is asserted.
-/

set_option autoImplicit false
noncomputable section

namespace QuadraticPi.GaussianDirichlet

private theorem fract_box_error (a b : ℝ) (N : ℕ) (hN : 0 < N)
    (h : ⌊Int.fract a * (N : ℝ)⌋ = ⌊Int.fract b * (N : ℝ)⌋) :
    |Int.fract a - Int.fract b| < 1 / (N : ℝ) := by
  have hNr : (0 : ℝ) < N := by exact_mod_cast hN
  have hh := Int.abs_sub_lt_one_of_floor_eq_floor h
  rw [← sub_mul, abs_mul, abs_of_pos hNr] at hh
  exact (lt_div_iff₀ hNr).mpr hh

/-- A square-grid pigeonhole theorem with explicit residual and modulus bounds. -/
theorem exists_gaussian_residual (z : ℂ) (N : ℕ) (hN : 0 < N) :
    ∃ P Q : GaussianInt, Q ≠ 0 ∧ ‖(Q : ℂ)‖ ≤ 2 * (N : ℝ) ∧
      ‖(Q : ℂ) * z - (P : ℂ)‖ < 2 / (N : ℝ) := by
  classical
  let S : Finset (ℤ × ℤ) := (Finset.Icc 0 (N : ℤ)).product (Finset.Icc 0 (N : ℤ))
  let T : Finset (ℤ × ℤ) := (Finset.Ico 0 (N : ℤ)).product (Finset.Ico 0 (N : ℤ))
  let g : ℤ × ℤ → GaussianInt := fun a => ⟨a.1, a.2⟩
  let f : ℤ × ℤ → ℤ × ℤ := fun a =>
    (⌊Int.fract (((g a : ℂ) * z).re) * (N : ℝ)⌋,
      ⌊Int.fract (((g a : ℂ) * z).im) * (N : ℝ)⌋)
  have hNr : (0 : ℝ) < N := by exact_mod_cast hN
  have hcard : T.card < S.card := by
    simp only [S, T, Finset.product_eq_sprod, Finset.card_product,
      Int.card_Icc, Int.card_Ico, sub_zero, ← Int.natCast_add_one, Int.toNat_natCast]
    nlinarith
  have hcell (x : ℝ) : ⌊Int.fract x * (N : ℝ)⌋ ∈ Finset.Ico 0 (N : ℤ) := by
    apply Finset.mem_Ico.mpr
    refine ⟨Int.floor_nonneg.mpr (mul_nonneg (Int.fract_nonneg x) hNr.le), ?_⟩
    apply Int.floor_lt.mpr
    simpa using mul_lt_of_lt_one_left hNr (Int.fract_lt_one x)
  have hmap : Set.MapsTo f S T := by
    intro a _
    exact Finset.mem_product.mpr ⟨hcell _, hcell _⟩
  obtain ⟨a, ha, b, hb, hab, hf⟩ :=
    Finset.exists_ne_map_eq_of_card_lt_of_maps_to hcard hmap
  let Q : GaussianInt := g a - g b
  let P : GaussianInt :=
    ⟨⌊((g a : ℂ) * z).re⌋ - ⌊((g b : ℂ) * z).re⌋,
      ⌊((g a : ℂ) * z).im⌋ - ⌊((g b : ℂ) * z).im⌋⟩
  have hQ : Q ≠ 0 := by
    intro h
    have he : g a = g b := sub_eq_zero.mp h
    apply hab
    exact Prod.ext (congrArg Zsqrtd.re he) (congrArg Zsqrtd.im he)
  have hbound (k : ℤ × ℤ) (hk : k ∈ S) :
      (0 ≤ k.1 ∧ k.1 ≤ N) ∧ (0 ≤ k.2 ∧ k.2 ≤ N) := by
    simpa only [S, Finset.product_eq_sprod, Finset.mem_product, Finset.mem_Icc] using hk
  have ha' := hbound a ha
  have hb' := hbound b hb
  have hQre : |((Q : ℂ)).re| ≤ (N : ℝ) := by
    simp only [Q, g, GaussianInt.toComplex_sub, Complex.sub_re, GaussianInt.re_toComplex]
    exact_mod_cast (show |a.1 - b.1| ≤ (N : ℤ) by
      rw [abs_le]
      omega)
  have hQim : |((Q : ℂ)).im| ≤ (N : ℝ) := by
    simp only [Q, g, GaussianInt.toComplex_sub, Complex.sub_im, GaussianInt.im_toComplex]
    exact_mod_cast (show |a.2 - b.2| ≤ (N : ℤ) by
      rw [abs_le]
      omega)
  have hre : (((Q : ℂ) * z - (P : ℂ)).re) =
      Int.fract (((g a : ℂ) * z).re) - Int.fract (((g b : ℂ) * z).re) := by
    simp only [Q, P, GaussianInt.toComplex_sub, sub_mul, Complex.sub_re,
      GaussianInt.re_toComplex, Int.cast_sub, Int.fract]
    ring
  have him : (((Q : ℂ) * z - (P : ℂ)).im) =
      Int.fract (((g a : ℂ) * z).im) - Int.fract (((g b : ℂ) * z).im) := by
    simp only [Q, P, GaussianInt.toComplex_sub, sub_mul, Complex.sub_im,
      GaussianInt.im_toComplex, Int.cast_sub, Int.fract]
    ring
  have her : |(((Q : ℂ) * z - (P : ℂ)).re)| < 1 / (N : ℝ) := by
    rw [hre]
    exact fract_box_error _ _ N hN (congrArg Prod.fst hf)
  have hei : |(((Q : ℂ) * z - (P : ℂ)).im)| < 1 / (N : ℝ) := by
    rw [him]
    exact fract_box_error _ _ N hN (congrArg Prod.snd hf)
  refine ⟨P, Q, hQ, ?_, ?_⟩
  · exact (Complex.norm_le_abs_re_add_abs_im _).trans (by linarith)
  · apply (Complex.norm_le_abs_re_add_abs_im _).trans_lt
    convert add_lt_add her hei using 1
    ring

/-- Gaussian irrationality forces the Dirichlet denominators to be unbounded.
The constant four is uniform in the target and the denominator. -/
theorem exists_large_gaussian_approximation (z : ℂ) (hz : GaussianIrrational z)
    (B : ℝ) : ∃ P Q : GaussianInt, Q ≠ 0 ∧ B ≤ ‖(Q : ℂ)‖ ∧
      0 < ‖z - (P : ℂ) / (Q : ℂ)‖ ∧
        ‖z - (P : ℂ) / (Q : ℂ)‖ < 4 / ‖(Q : ℂ)‖ ^ 2 := by
  classical
  let S : Set ℂ := {r | ∃ P Q : GaussianInt, Q ≠ 0 ∧ ‖(Q : ℂ)‖ ≤ B ∧
    r = (P : ℂ) / (Q : ℂ) ∧ ‖z - r‖ ≤ 1}
  have hS : S.Finite := GaussianApproximationFiniteness.finite_gaussian_fractions_bounded z B
  have hzS : z ∈ Sᶜ := by
    rintro ⟨P, Q, hQ, _, he, _⟩
    exact hz P Q hQ he
  obtain ⟨eps, heps, hball⟩ := Metric.isOpen_iff.mp hS.isClosed.isOpen_compl z hzS
  have hd : 0 < min 1 eps := lt_min (by norm_num) heps
  obtain ⟨N, hN⟩ := exists_nat_gt (max 1 (2 / min 1 eps))
  have hNr : (0 : ℝ) < N := lt_trans (by norm_num) ((le_max_left _ _).trans_lt hN)
  have hNpos : 0 < N := by exact_mod_cast hNr
  have hsmall : 2 / (N : ℝ) < min 1 eps := by
    apply (div_lt_iff₀ hNr).mpr
    have hh : 2 / min 1 eps < (N : ℝ) := (le_max_right _ _).trans_lt hN
    have hh' := (div_lt_iff₀ hd).mp hh
    nlinarith
  obtain ⟨P, Q, hQ, hQbound, hres⟩ := exists_gaussian_residual z N hNpos
  have hQone := GaussianApproximationFiniteness.one_le_norm_of_ne_zero Q hQ
  have hQpos : 0 < ‖(Q : ℂ)‖ := lt_of_lt_of_le (by norm_num) hQone
  have hQc : (Q : ℂ) ≠ 0 := GaussianInt.toComplex_eq_zero.not.mpr hQ
  have heq : ‖z - (P : ℂ) / (Q : ℂ)‖ =
      ‖(Q : ℂ) * z - (P : ℂ)‖ / ‖(Q : ℂ)‖ := by
    rw [← norm_div]
    congr 1
    field_simp
  have heps' : ‖z - (P : ℂ) / (Q : ℂ)‖ < min 1 eps := by
    rw [heq]
    exact (div_le_self (norm_nonneg _) hQone).trans_lt (hres.trans hsmall)
  have hB : B ≤ ‖(Q : ℂ)‖ := by
    by_contra! h
    have hrS : (P : ℂ) / (Q : ℂ) ∈ S :=
      ⟨P, Q, hQ, h.le, rfl, (heps'.trans_le (min_le_left _ _)).le⟩
    have hrball : (P : ℂ) / (Q : ℂ) ∈ Metric.ball z eps := by
      rw [Metric.mem_ball, dist_eq_norm, norm_sub_rev]
      exact heps'.trans_le (min_le_right _ _)
    exact hball hrball hrS
  refine ⟨P, Q, hQ, hB, norm_pos_iff.mpr (sub_ne_zero.mpr (hz P Q hQ)), ?_⟩
  rw [heq]
  apply (div_lt_div_of_pos_right hres hQpos).trans_le
  rw [div_div]
  apply (div_le_div_iff₀ (mul_pos hNr hQpos) (pow_pos hQpos 2)).mpr
  nlinarith [mul_le_mul_of_nonneg_right hQbound hQpos.le]

/-- Every positive exponent strictly below two belongs to the Gaussian
approximation spectrum. The fixed Dirichlet constant is absorbed by the gap. -/
theorem mem_approximationExponents_of_lt_two (z : ℂ) (hz : GaussianIrrational z)
    (nu : ℝ) (hnu : 0 < nu) (hnu2 : nu < 2) :
    nu ∈ GaussianApproximationExponents z := by
  refine ⟨hnu, ?_⟩
  have hrate := eventually_constant_mul_rpow_neg_le hnu2 (4 : ℝ)
  obtain ⟨R, hR⟩ := Filter.eventually_atTop.mp hrate
  intro B
  obtain ⟨P, Q, hQ, hB, hepos, he⟩ :=
    exists_large_gaussian_approximation z hz (max B R)
  refine ⟨P, Q, hQ, (le_max_left _ _).trans hB, hepos, ?_⟩
  have hr := (hR ‖(Q : ℂ)‖ ((le_max_right _ _).trans hB)).2
  have he' : ‖z - (P : ℂ) / (Q : ℂ)‖ < 4 * ‖(Q : ℂ)‖ ^ (-(2 : ℝ)) := by
    simpa only [Real.rpow_neg (norm_nonneg (Q : ℂ)), Real.rpow_two, div_eq_mul_inv] using he
  exact he'.trans_le hr

end QuadraticPi.GaussianDirichlet


==> anc/lean/QuadraticPi/GaussianExponentConclusion.lean <==
import QuadraticPi.GaussianDirichlet
import QuadraticPi.GaussianApproximationFiniteness

/-!
# Conclusions for the Gaussian irrationality exponent

The lower bound follows from the actual two-dimensional Gaussian pigeonhole
argument, with every exponent below two in the spectrum. Upper bounds use
arbitrary Gaussian numerators and denominators. Their exact multiples also
exclude Gaussian rational targets. All denominator heights are moduli.
-/

set_option autoImplicit false
noncomputable section

namespace QuadraticPi

/-- Exact Gaussian fractions have representations of arbitrarily large
denominator modulus, contradicting a positive all-denominator lower bound. -/
theorem gaussianIrrational_of_eventualLowerBoundAbove {z : ℂ} {kappa : ℝ}
    (hz : GaussianEventualLowerBoundAbove z kappa) : GaussianIrrational z := by
  obtain ⟨N, hN, hbound⟩ := hz (kappa + 1) (by linarith)
  intro P Q hQ heq
  have hNpos : (0 : ℝ) < N := by exact_mod_cast (by omega : 0 < N)
  have hNc : (N : ℂ) ≠ 0 := by exact_mod_cast hNpos.ne'
  have hQone := GaussianApproximationFiniteness.one_le_norm_of_ne_zero Q hQ
  have hmul : (N : ℝ) ≤ ‖(((N : GaussianInt) * Q : GaussianInt) : ℂ)‖ := by
    rw [GaussianInt.toComplex_mul]
    simp only [map_natCast, Complex.norm_mul, Complex.norm_natCast]
    nlinarith
  have hrepr : (((N : GaussianInt) * P : GaussianInt) : ℂ) /
      (((N : GaussianInt) * Q : GaussianInt) : ℂ) = (P : ℂ) / (Q : ℂ) := by
    simp only [GaussianInt.toComplex_mul, map_natCast]
    exact mul_div_mul_left _ _ hNc
  have hbad := hbound ((N : GaussianInt) * P) ((N : GaussianInt) * Q) hmul
  rw [hrepr, ← heq, sub_self, norm_zero] at hbad
  have hpositive : 0 < ‖(((N : GaussianInt) * Q : GaussianInt) : ℂ)‖ ^ (-(kappa + 1)) :=
    Real.rpow_pos_of_pos (hNpos.trans_le hmul) _
  exact (not_le_of_gt hpositive) hbad

theorem gaussianIrrational_of_eventualLowerBound {z : ℂ}
    (hz : GaussianEventualLowerBound z) : GaussianIrrational z :=
  gaussianIrrational_of_eventualLowerBoundAbove hz

/-- The unbounded-modulus spectrum has no exponent above the supplied bound. -/
theorem gaussianApproximationExponents_le_of_eventualLowerBoundAbove
    {z : ℂ} {kappa nu : ℝ} (hz : GaussianEventualLowerBoundAbove z kappa)
    (hnu : nu ∈ GaussianApproximationExponents z) : nu ≤ kappa := by
  by_contra! h
  obtain ⟨N, _, hbound⟩ := hz nu h
  obtain ⟨P, Q, _, hN, _, he⟩ := hnu.2 N
  exact (not_lt_of_ge (hbound P Q hN)) he

theorem gaussianIrrationalityExponent_le_of_eventualLowerBoundAbove
    {z : ℂ} {kappa : ℝ} (hz : GaussianEventualLowerBoundAbove z kappa) :
    gaussianIrrationalityExponent z ≤ ENNReal.ofReal kappa := by
  apply sSup_le
  rintro _ ⟨nu, hnu, rfl⟩
  exact ENNReal.ofReal_le_ofReal
    (gaussianApproximationExponents_le_of_eventualLowerBoundAbove hz hnu)

/-- Dirichlet's lower bound is valid also when the spectrum is unbounded,
because the exponent uses the extended nonnegative reals. -/
theorem two_le_gaussianIrrationalityExponent {z : ℂ} (hz : GaussianIrrational z) :
    2 ≤ gaussianIrrationalityExponent z := by
  by_cases htop : gaussianIrrationalityExponent z = ⊤
  · rw [htop]
    exact le_top
  have hreal : (2 : ℝ) ≤ (gaussianIrrationalityExponent z).toReal := by
    by_contra! h
    obtain ⟨nu, hnu, hnu2⟩ := exists_between (show
      max 0 (gaussianIrrationalityExponent z).toReal < (2 : ℝ) by
        exact max_lt (by norm_num) h)
    have hnupos : 0 < nu := (le_max_left _ _).trans_lt hnu
    have hmem := GaussianDirichlet.mem_approximationExponents_of_lt_two z hz nu hnupos hnu2
    have hle : ENNReal.ofReal nu ≤ gaussianIrrationalityExponent z :=
      le_sSup ⟨nu, hmem, rfl⟩
    have hle' := ENNReal.toReal_mono htop hle
    rw [ENNReal.toReal_ofReal hnupos.le] at hle'
    exact (not_le_of_gt ((le_max_right _ _).trans_lt hnu)) hle'
  simpa using ENNReal.ofReal_le_of_le_toReal hreal

theorem gaussianIrrationalityExponent_bounds_of_eventualLowerBoundAbove
    {z : ℂ} {kappa : ℝ} (hz : GaussianEventualLowerBoundAbove z kappa) :
    2 ≤ gaussianIrrationalityExponent z ∧
      gaussianIrrationalityExponent z ≤ ENNReal.ofReal kappa :=
  ⟨two_le_gaussianIrrationalityExponent (gaussianIrrational_of_eventualLowerBoundAbove hz),
    gaussianIrrationalityExponent_le_of_eventualLowerBoundAbove hz⟩

/-- The precise endpoint needed by a proved Gaussian all-denominator bound. -/
theorem gaussianIrrationalityExponent_eq_two_of_eventualLowerBound {z : ℂ}
    (hz : GaussianEventualLowerBound z) : gaussianIrrationalityExponent z = 2 := by
  have hb := gaussianIrrationalityExponent_bounds_of_eventualLowerBoundAbove hz
  exact le_antisymm (by simpa using hb.2) hb.1

theorem gaussianIrrationalityExponent_eq_two_of_strict_eventual_bound {z : ℂ}
    (hz : ∀ nu : ℝ, 2 < nu → ∃ Q0 : ℕ, 2 ≤ Q0 ∧
      ∀ P Q : GaussianInt, (Q0 : ℝ) ≤ ‖(Q : ℂ)‖ →
        ‖(Q : ℂ)‖ ^ (-nu) < ‖z - (P : ℂ) / (Q : ℂ)‖) :
    gaussianIrrationalityExponent z = 2 := by
  apply gaussianIrrationalityExponent_eq_two_of_eventualLowerBound
  intro nu hnu
  obtain ⟨Q0, hQ0, hbound⟩ := hz nu hnu
  exact ⟨Q0, hQ0, fun P Q hQ => (hbound P Q hQ).le⟩

end QuadraticPi


==> anc/lean/QuadraticPi/GaussianExponentConverse.lean <==
import QuadraticPi.GaussianExponentConclusion

/-!
# Finite Gaussian exponents give eventual lower bounds

The Gaussian exponent uses the extended nonnegative reals and unbounded
denominator modulus. For an irrational target, failure of an eventual lower
bound at a positive exponent puts that exponent in the approximation spectrum.
Consequently every finite Gaussian exponent supplies the eventual lower bounds
strictly above its real value. No relative-primality convention is imposed.
-/

set_option autoImplicit false
noncomputable section

namespace QuadraticPi

/-- Converse from a finite Gaussian exponent to all-denominator eventual lower
bounds. Gaussian irrationality excludes zero approximation errors. -/
theorem gaussianEventualLowerBoundAbove_of_exponent_ne_top {z : ℂ}
    (hz : GaussianIrrational z)
    (hfinite : gaussianIrrationalityExponent z ≠ ⊤) :
    GaussianEventualLowerBoundAbove z
      (gaussianIrrationalityExponent z).toReal := by
  intro nu hnu
  by_contra h
  push Not at h
  have hnupos : 0 < nu := ENNReal.toReal_nonneg.trans_lt hnu
  have hmem : nu ∈ GaussianApproximationExponents z := by
    refine ⟨hnupos, ?_⟩
    intro B
    obtain ⟨N, hN⟩ := exists_nat_gt B
    obtain ⟨P, Q, hQnorm, herr⟩ := h (max N 2) (le_max_right _ _)
    have hNpos : (0 : ℝ) < (max N 2 : ℕ) := by
      exact_mod_cast (show 0 < max N 2 by omega)
    have hQ : Q ≠ 0 := by
      intro hzero
      have hnormzero : ‖(Q : ℂ)‖ = 0 := by simp [hzero]
      rw [hnormzero] at hQnorm
      exact (not_le_of_gt hNpos) hQnorm
    refine ⟨P, Q, hQ, ?_, norm_pos_iff.mpr (sub_ne_zero.mpr (hz P Q hQ)), herr⟩
    have hNmax : (N : ℝ) ≤ (max N 2 : ℕ) := by
      exact_mod_cast (le_max_left N 2)
    exact hN.le.trans (hNmax.trans hQnorm)
  have hle : ENNReal.ofReal nu ≤ gaussianIrrationalityExponent z :=
    le_sSup ⟨nu, hmem, rfl⟩
  have hle' := ENNReal.toReal_mono hfinite hle
  rw [ENNReal.toReal_ofReal hnupos.le] at hle'
  exact (not_le_of_gt hnu) hle'

end QuadraticPi


==> anc/lean/QuadraticPi/GaussianLatticeFiniteness.lean <==
import Mathlib.NumberTheory.Zsqrtd.GaussianInt
import Mathlib.Analysis.Complex.Norm
import Mathlib.Data.Int.Interval
import Mathlib.RingTheory.PrincipalIdealDomain
import Mathlib.RingTheory.UniqueFactorizationDomain.Basic

/-!
# Finiteness and reduction for Gaussian rational approximations

Bounded subsets of the Gaussian integer lattice are finite. Consequently, Gaussian
fractions near a fixed complex number and with bounded denominator form a finite
set. These statements use actual complex moduli, not squared Gaussian norms.
-/

namespace QuadraticPi.GaussianApproximationFiniteness

theorem one_le_norm_of_ne_zero (Q : GaussianInt) (hQ : Q ≠ 0) :
    1 ≤ ‖(Q : ℂ)‖ := by
  have hn : (1 : ℤ) ≤ Q.norm := GaussianInt.norm_pos.mpr hQ
  have hr : (1 : ℝ) ≤ (Q.norm : ℝ) := by exact_mod_cast hn
  rw [GaussianInt.intCast_real_norm, Complex.normSq_eq_norm_sq] at hr
  nlinarith [norm_nonneg (Q : ℂ)]

theorem finite_gaussian_norm_le (R : ℝ) :
    {Q : GaussianInt | ‖(Q : ℂ)‖ ≤ R}.Finite := by
  let box : Set (ℤ × ℤ) := Set.Icc ⌈-R⌉ ⌊R⌋ ×ˢ Set.Icc ⌈-R⌉ ⌊R⌋
  have hb : box.Finite := (Set.finite_Icc _ _).prod (Set.finite_Icc _ _)
  have hi : Function.Injective (fun Q : GaussianInt => (Q.re, Q.im)) := by
    intro P Q h
    exact Zsqrtd.ext (congrArg Prod.fst h) (congrArg Prod.snd h)
  apply (hb.preimage hi.injOn).subset
  intro Q hQ
  have hr : |(Q.re : ℝ)| ≤ R := by
    simpa only [GaussianInt.intCast_re] using (Complex.abs_re_le_norm (Q : ℂ)).trans hQ
  have hm : |(Q.im : ℝ)| ≤ R := by
    simpa only [GaussianInt.intCast_im] using (Complex.abs_im_le_norm (Q : ℂ)).trans hQ
  exact ⟨⟨Int.ceil_le.mpr (abs_le.mp hr).1, Int.le_floor.mpr (abs_le.mp hr).2⟩,
    ⟨Int.ceil_le.mpr (abs_le.mp hm).1, Int.le_floor.mpr (abs_le.mp hm).2⟩⟩

theorem numerator_norm_le (z : ℂ) (P Q : GaussianInt) (hQ : Q ≠ 0)
    (he : ‖z - (P : ℂ) / (Q : ℂ)‖ ≤ 1) :
    ‖(P : ℂ)‖ ≤ (‖z‖ + 1) * ‖(Q : ℂ)‖ := by
  have hc : (Q : ℂ) ≠ 0 := GaussianInt.toComplex_eq_zero.not.mpr hQ
  have h := norm_le_insert' ((P : ℂ) / (Q : ℂ)) z
  rw [norm_sub_rev] at h
  have hdiv : ‖(P : ℂ) / (Q : ℂ)‖ ≤ ‖z‖ + 1 := h.trans (by linarith)
  rw [Complex.norm_div] at hdiv
  exact (div_le_iff₀ (norm_pos_iff.mpr hc)).mp hdiv

theorem finite_gaussian_pairs_bounded (z : ℂ) (R : ℝ) :
    {pq : GaussianInt × GaussianInt | pq.2 ≠ 0 ∧ ‖(pq.2 : ℂ)‖ ≤ R ∧
      ‖z - (pq.1 : ℂ) / (pq.2 : ℂ)‖ ≤ 1}.Finite := by
  apply ((finite_gaussian_norm_le ((‖z‖ + 1) * R)).prod
    (finite_gaussian_norm_le R)).subset
  intro pq hpq
  exact ⟨(numerator_norm_le z pq.1 pq.2 hpq.1 hpq.2.2).trans
    (mul_le_mul_of_nonneg_left hpq.2.1 (by positivity)), hpq.2.1⟩

theorem finite_gaussian_fractions_bounded (z : ℂ) (R : ℝ) :
    {r : ℂ | ∃ P Q : GaussianInt, Q ≠ 0 ∧ ‖(Q : ℂ)‖ ≤ R ∧
      r = (P : ℂ) / (Q : ℂ) ∧ ‖z - r‖ ≤ 1}.Finite := by
  apply ((finite_gaussian_pairs_bounded z R).image
    (fun pq => (pq.1 : ℂ) / (pq.2 : ℂ))).subset
  rintro r ⟨P, Q, hQ, hbound, rfl, he⟩
  exact ⟨(P, Q), ⟨hQ, hbound, he⟩, rfl⟩

/-- Reduction preserves the quotient and cannot increase its denominator modulus. -/
theorem exists_reduced_fraction (P Q : GaussianInt) (hQ : Q ≠ 0) :
    ∃ P₀ Q₀ : GaussianInt, Q₀ ≠ 0 ∧ IsCoprime P₀ Q₀ ∧
      (P₀ : ℂ) / (Q₀ : ℂ) = (P : ℂ) / (Q : ℂ) ∧
      ‖(Q₀ : ℂ)‖ ≤ ‖(Q : ℂ)‖ := by
  obtain ⟨P₀, Q₀, c, hcop, hP, hQc⟩ :=
    UniqueFactorizationMonoid.exists_reduced_factors' P Q hQ
  have hQ₀ : Q₀ ≠ 0 := by intro h; apply hQ; rw [← hQc, h, mul_zero]
  have hc : c ≠ 0 := by intro h; apply hQ; rw [← hQc, h, zero_mul]
  refine ⟨P₀, Q₀, hQ₀, hcop.isCoprime, ?_, ?_⟩
  · rw [← hP, ← hQc, GaussianInt.toComplex_mul, GaussianInt.toComplex_mul]
    exact (mul_div_mul_left _ _ (GaussianInt.toComplex_eq_zero.not.mpr hc)).symm
  · rw [← hQc, GaussianInt.toComplex_mul, Complex.norm_mul]
    nlinarith [one_le_norm_of_ne_zero c hc, norm_nonneg (Q₀ : ℂ)]

end QuadraticPi.GaussianApproximationFiniteness


==> anc/lean/QuadraticPi/GaussianLogDegree.lean <==
import QuadraticPi.GaussianLogField
import Mathlib.Order.Lattice.Nat

/-! The minimum degree among positive integer powers of an algebraic complex
argument is attained. The index refers to powers of the argument. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GaussianLogDegree

def powerDegrees (a : ℂ) : Set ℕ :=
  {d | ∃ n : ℕ, 0 < n ∧ (minpoly GaussianLogField.BaseField (a ^ n)).natDegree = d}

theorem powerDegrees_nonempty (a : ℂ) : (powerDegrees a).Nonempty := by
  exact ⟨(minpoly GaussianLogField.BaseField (a ^ 1)).natDegree, 1, by decide, rfl⟩

def minimumPowerDegree (a : ℂ) : ℕ := sInf (powerDegrees a)

theorem exists_minimum_power (a : ℂ) :
    ∃ n : ℕ, 0 < n ∧ (minpoly GaussianLogField.BaseField (a ^ n)).natDegree = minimumPowerDegree a :=
  Nat.sInf_mem (powerDegrees_nonempty a)

theorem minimumPowerDegree_le (a : ℂ) (n : ℕ) (hn : 0 < n) :
    minimumPowerDegree a ≤ (minpoly GaussianLogField.BaseField (a ^ n)).natDegree :=
  Nat.sInf_le ⟨n, hn, rfl⟩

theorem minimumPowerDegree_le_degree (a : ℂ) :
    minimumPowerDegree a ≤ (minpoly GaussianLogField.BaseField a).natDegree := by
  simpa using minimumPowerDegree_le a 1 (by decide)

theorem minimumPowerDegree_pos (a : ℂ) (ha : IsAlgebraic ℚ a) :
    0 < minimumPowerDegree a := by
  obtain ⟨n, _hn, he⟩ := exists_minimum_power a
  rw [← he]
  exact minpoly.natDegree_pos ((ha.tower_top GaussianLogField.BaseField).isIntegral.pow n)

end QuadraticPi.GaussianLogDegree


==> anc/lean/QuadraticPi/GaussianLogField.lean <==
import QuadraticPi.AlgebraicLogField
import Mathlib.Analysis.Complex.IsIntegral
import Mathlib.NumberTheory.Zsqrtd.GaussianInt
import Mathlib.LinearAlgebra.Dimension.Free

/-! The actual fields Q(i) and Q(i,a), with their distinguished complex
embeddings. The factor two in the degree tower is proved explicitly. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GaussianLogField
open Polynomial

abbrev BaseField := ↥(IntermediateField.adjoin ℚ ({Complex.I} : Set ℂ))

instance baseField_numberField : NumberField BaseField := by
  let := IntermediateField.adjoin.finiteDimensional (Complex.isIntegral_I ℚ)
  exact NumberField.of_module_finite ℚ BaseField

theorem baseField_finrank : Module.finrank ℚ BaseField = 2 := by
  have hdeg : (minpoly ℚ Complex.I).natDegree ≤ 2 := by
    let p : Polynomial ℚ := X^2 + C 1
    have hp : p.natDegree = 2 := by simp [p]
    have hp0 : p ≠ 0 := by intro h; simp [h] at hp
    have he : aeval Complex.I p = 0 := by simp [p]
    exact (natDegree_le_of_dvd (minpoly.dvd ℚ Complex.I he) hp0).trans hp.le
  have hupper : Module.finrank ℚ BaseField ≤ 2 := by
    simpa only [IntermediateField.adjoin.finrank (Complex.isIntegral_I ℚ)] using hdeg
  have hpos : 0 < Module.finrank ℚ BaseField := Module.finrank_pos
  have hne : Module.finrank ℚ BaseField ≠ 1 := by
    intro he
    have hmem : Complex.I ∈ (⊥ : IntermediateField ℚ ℂ) :=
      IntermediateField.finrank_adjoin_simple_eq_one_iff.mp he
    obtain ⟨q, hq⟩ := IntermediateField.mem_bot.mp hmem
    have hi := congrArg Complex.im hq
    norm_num at hi
  omega

def baseEmbedding : BaseField →+* ℂ :=
  (IntermediateField.adjoin ℚ ({Complex.I} : Set ℂ)).subtype

def gaussianToBase : GaussianInt →+* BaseField where
  toFun z := ⟨(z : ℂ), by
    rw [GaussianInt.toComplex_def]
    exact add_mem
      (IntermediateField.intCast_mem _ _)
      (mul_mem (IntermediateField.intCast_mem _ _)
        (IntermediateField.subset_adjoin ℚ _ (Set.mem_singleton _)))⟩
  map_one' := by apply Subtype.ext; simp
  map_mul' z w := by apply Subtype.ext; simp
  map_zero' := by apply Subtype.ext; simp
  map_add' z w := by apply Subtype.ext; simp

@[simp] theorem baseEmbedding_gaussian (z : GaussianInt) :
    baseEmbedding (gaussianToBase z) = (z : ℂ) := rfl

abbrev ArgumentField (a : ℂ) :=
  ↥(IntermediateField.adjoin BaseField ({a} : Set ℂ))

theorem argumentField_numberField (a : ℂ) (ha : IsAlgebraic ℚ a) :
    NumberField (ArgumentField a) := by
  let := IntermediateField.adjoin.finiteDimensional (ha.tower_top BaseField).isIntegral
  let := Module.Finite.trans (R := ℚ) BaseField (ArgumentField a)
  exact NumberField.of_module_finite ℚ (ArgumentField a)

def argumentEmbedding (a : ℂ) : ArgumentField a →+* ℂ :=
  (IntermediateField.adjoin BaseField ({a} : Set ℂ)).subtype

def argumentGenerator (a : ℂ) : ArgumentField a :=
  IntermediateField.AdjoinSimple.gen BaseField a

@[simp] theorem argumentEmbedding_generator (a : ℂ) :
    argumentEmbedding a (argumentGenerator a) = a := rfl

def gaussianToArgument (a : ℂ) : GaussianInt →+* ArgumentField a :=
  (algebraMap BaseField (ArgumentField a)).comp gaussianToBase

@[simp] theorem argumentEmbedding_gaussian (a : ℂ) (z : GaussianInt) :
    argumentEmbedding a (gaussianToArgument a z) = (z : ℂ) := rfl

theorem argumentField_finrank (a : ℂ) (ha : IsAlgebraic ℚ a) :
    Module.finrank ℚ (ArgumentField a) =
      2 * (minpoly BaseField a).natDegree := by
  let := IntermediateField.adjoin.finiteDimensional (ha.tower_top BaseField).isIntegral
  rw [← Module.finrank_mul_finrank ℚ BaseField (ArgumentField a)]
  rw [baseField_finrank, IntermediateField.adjoin.finrank (ha.tower_top BaseField).isIntegral]

theorem relative_degree_pos (a : ℂ) (ha : IsAlgebraic ℚ a) :
    0 < (minpoly BaseField a).natDegree :=
  minpoly.natDegree_pos (ha.tower_top BaseField).isIntegral

end QuadraticPi.GaussianLogField


==> anc/lean/QuadraticPi/GaussianLogarithmPowers.lean <==
import QuadraticPi.GaussianLogarithmTheorem
import QuadraticPi.GaussianAlgebraicLogarithmTheorem
import QuadraticPi.GaussianLogDegree
import QuadraticPi.GaussianScaling

/-! Positive powers of the exponential argument reduce the degree bound.
The logarithm branch itself is retained; these are not powers of logarithms. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi

theorem gaussianPower_exp_eventualLowerBound
    (A B : GaussianInt) (hB : B ≠ 0) (z : ℂ) (hz : z ≠ 0)
    (n : ℕ) (hn : 0 < n) (hpower : (Complex.exp z)^n = (A : ℂ)/(B : ℂ)) :
    GaussianEventualLowerBound z := by
  have hn0 : (n : ℂ) ≠ 0 := by exact_mod_cast (Nat.ne_zero_of_lt hn)
  have hexp : Complex.exp ((n : ℂ)*z) = (A : ℂ)/(B : ℂ) := by
    rw [Complex.exp_nat_mul]
    exact hpower
  exact GaussianEventualLowerBoundAbove.of_nat_mul n hn
    (gaussian_exp_eventualLowerBound A B hB _ (mul_ne_zero hn0 hz) hexp)

theorem gaussianPower_exp_irrationalityExponent_eq_two
    (A B : GaussianInt) (hB : B ≠ 0) (z : ℂ) (hz : z ≠ 0)
    (n : ℕ) (hn : 0 < n) (hpower : (Complex.exp z)^n = (A : ℂ)/(B : ℂ)) :
    gaussianIrrationalityExponent z = 2 :=
  gaussianIrrationalityExponent_eq_two_of_eventualLowerBound
    (gaussianPower_exp_eventualLowerBound A B hB z hz n hn hpower)

theorem algebraicGaussianLogarithm_power_eventualLowerBoundAbove
    (a z : ℂ) (ha : IsAlgebraic ℚ a) (hz : z ≠ 0) (hexp : Complex.exp z = a)
    (n : ℕ) (hn : 0 < n) :
    GaussianEventualLowerBoundAbove z
      (2 * ((minpoly GaussianLogField.BaseField (a^n)).natDegree : ℝ)) := by
  have hn0 : (n : ℂ) ≠ 0 := by exact_mod_cast (Nat.ne_zero_of_lt hn)
  have hexpN : Complex.exp ((n : ℂ)*z) = a^n := by
    rw [Complex.exp_nat_mul, hexp]
  exact GaussianEventualLowerBoundAbove.of_nat_mul n hn
    (algebraicGaussianLogarithm_eventualLowerBoundAbove
      (a^n) ((n : ℂ)*z) (ha.pow n) (mul_ne_zero hn0 hz) hexpN)

theorem algebraicGaussianLogarithm_minimumPowerDegree_eventualLowerBoundAbove
    (a z : ℂ) (ha : IsAlgebraic ℚ a) (hz : z ≠ 0) (hexp : Complex.exp z = a) :
    GaussianEventualLowerBoundAbove z
      (2 * (GaussianLogDegree.minimumPowerDegree a : ℝ)) := by
  obtain ⟨n, hn, he⟩ := GaussianLogDegree.exists_minimum_power a
  simpa only [he] using
    algebraicGaussianLogarithm_power_eventualLowerBoundAbove a z ha hz hexp n hn

theorem algebraicGaussianLogarithm_irrationalityExponent_bounds_minimumPowerDegree
    (a z : ℂ) (ha : IsAlgebraic ℚ a) (hz : z ≠ 0) (hexp : Complex.exp z = a) :
    2 ≤ gaussianIrrationalityExponent z ∧
      gaussianIrrationalityExponent z ≤
        ENNReal.ofReal (2 * (GaussianLogDegree.minimumPowerDegree a : ℝ)) :=
  gaussianIrrationalityExponent_bounds_of_eventualLowerBoundAbove
    (algebraicGaussianLogarithm_minimumPowerDegree_eventualLowerBoundAbove a z ha hz hexp)

theorem algebraicPrincipalGaussianLogarithm_minimumPowerDegree_eventualLowerBoundAbove
    (a : ℂ) (ha : IsAlgebraic ℚ a) (ha0 : a ≠ 0) (ha1 : a ≠ 1) :
    GaussianEventualLowerBoundAbove (Complex.log a)
      (2 * (GaussianLogDegree.minimumPowerDegree a : ℝ)) := by
  have hz : Complex.log a ≠ 0 := by
    intro h
    have he := Complex.exp_log ha0
    rw [h, Complex.exp_zero] at he
    exact ha1 he.symm
  exact algebraicGaussianLogarithm_minimumPowerDegree_eventualLowerBoundAbove
    a (Complex.log a) ha hz (Complex.exp_log ha0)

theorem algebraicPrincipalGaussianLogarithm_irrationalityExponent_bounds_minimumPowerDegree
    (a : ℂ) (ha : IsAlgebraic ℚ a) (ha0 : a ≠ 0) (ha1 : a ≠ 1) :
    2 ≤ gaussianIrrationalityExponent (Complex.log a) ∧
      gaussianIrrationalityExponent (Complex.log a) ≤
        ENNReal.ofReal (2 * (GaussianLogDegree.minimumPowerDegree a : ℝ)) :=
  gaussianIrrationalityExponent_bounds_of_eventualLowerBoundAbove
    (algebraicPrincipalGaussianLogarithm_minimumPowerDegree_eventualLowerBoundAbove a ha ha0 ha1)

end QuadraticPi


==> anc/lean/QuadraticPi/GaussianLogarithmTheorem.lean <==
import QuadraticPi.GaussianMovingComparison
import QuadraticPi.GaussianExponentConclusion
import QuadraticPi.MovingLogUniformInterpolation

/-! # Gaussian irrationality exponent of logarithms of Gaussian rationals

These unconditional endpoints concern the genuine extended-real Gaussian
irrationality exponent, defined with arbitrary Gaussian denominators and their
complex moduli. Every nonzero logarithm branch is covered by the exponential
identity; principal logarithms are provided as corollaries.
-/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi

theorem gaussian_exp_eventualLowerBound
    (A B : GaussianInt) (hB : B ≠ 0) (z : ℂ) (hz : z ≠ 0)
    (hexp : Complex.exp z = (A : ℂ) / (B : ℂ)) : GaussianEventualLowerBound z :=
  gaussian_exp_eventualLowerBound_of_movingInterpolation
    MovingLogUniformInterpolation.movingLogInterpolation A B hB z hz hexp

theorem gaussian_exp_gaussianIrrational
    (A B : GaussianInt) (hB : B ≠ 0) (z : ℂ) (hz : z ≠ 0)
    (hexp : Complex.exp z = (A : ℂ) / (B : ℂ)) : GaussianIrrational z :=
  gaussianIrrational_of_eventualLowerBound (gaussian_exp_eventualLowerBound A B hB z hz hexp)

theorem gaussian_exp_irrationalityExponent_eq_two
    (A B : GaussianInt) (hB : B ≠ 0) (z : ℂ) (hz : z ≠ 0)
    (hexp : Complex.exp z = (A : ℂ) / (B : ℂ)) : gaussianIrrationalityExponent z = 2 :=
  gaussianIrrationalityExponent_eq_two_of_eventualLowerBound
    (gaussian_exp_eventualLowerBound A B hB z hz hexp)

theorem gaussianLogarithm_eventualLowerBound
    (A B : GaussianInt) (hA : A ≠ 0) (hB : B ≠ 0) (hAB : A ≠ B) :
    GaussianEventualLowerBound (Complex.log ((A : ℂ) / (B : ℂ))) := by
  have hAc : (A : ℂ) ≠ 0 := GaussianInt.toComplex_eq_zero.not.mpr hA
  have hBc : (B : ℂ) ≠ 0 := GaussianInt.toComplex_eq_zero.not.mpr hB
  have hexp := Complex.exp_log (div_ne_zero hAc hBc)
  have hz : Complex.log ((A : ℂ) / (B : ℂ)) ≠ 0 := by
    intro h
    rw [h, Complex.exp_zero] at hexp
    have he : (A : ℂ) = (B : ℂ) := (div_eq_one_iff_eq hBc).mp hexp.symm
    exact hAB (GaussianInt.toComplex_injective he)
  exact gaussian_exp_eventualLowerBound A B hB _ hz hexp

theorem gaussianLogarithm_gaussianIrrational
    (A B : GaussianInt) (hA : A ≠ 0) (hB : B ≠ 0) (hAB : A ≠ B) :
    GaussianIrrational (Complex.log ((A : ℂ) / (B : ℂ))) :=
  gaussianIrrational_of_eventualLowerBound (gaussianLogarithm_eventualLowerBound A B hA hB hAB)

theorem gaussianLogarithm_irrationalityExponent_eq_two
    (A B : GaussianInt) (hA : A ≠ 0) (hB : B ≠ 0) (hAB : A ≠ B) :
    gaussianIrrationalityExponent (Complex.log ((A : ℂ) / (B : ℂ))) = 2 :=
  gaussianIrrationalityExponent_eq_two_of_eventualLowerBound
    (gaussianLogarithm_eventualLowerBound A B hA hB hAB)

end QuadraticPi


==> anc/lean/QuadraticPi/GaussianMobiusClearing.lean <==
import QuadraticPi.GaussianLogField

/-!
# Simultaneous clearing of four Gaussian rational coefficients

The coefficients are supplied as actual quotients of Gaussian integers. A
single nonzero Gaussian integer clears all four denominators simultaneously.
This elementary algebraic statement has no Diophantine hypotheses.
-/
set_option autoImplicit false
noncomputable section

namespace QuadraticPi.GaussianMobiusClearing

theorem clear_four_denominators (a b c d : ℂ)
    (ha : ∃ P Q : GaussianInt, Q ≠ 0 ∧ a = (P : ℂ) / (Q : ℂ))
    (hb : ∃ P Q : GaussianInt, Q ≠ 0 ∧ b = (P : ℂ) / (Q : ℂ))
    (hc : ∃ P Q : GaussianInt, Q ≠ 0 ∧ c = (P : ℂ) / (Q : ℂ))
    (hd : ∃ P Q : GaussianInt, Q ≠ 0 ∧ d = (P : ℂ) / (Q : ℂ)) :
    ∃ K A B C D : GaussianInt, K ≠ 0 ∧
      (A : ℂ) = (K : ℂ) * a ∧ (B : ℂ) = (K : ℂ) * b ∧
      (C : ℂ) = (K : ℂ) * c ∧ (D : ℂ) = (K : ℂ) * d := by
  obtain ⟨pa, qa, hqa, ha⟩ := ha
  obtain ⟨pb, qb, hqb, hb⟩ := hb
  obtain ⟨pc, qc, hqc, hc⟩ := hc
  obtain ⟨pd, qd, hqd, hd⟩ := hd
  have hqaC : (qa : ℂ) ≠ 0 := GaussianInt.toComplex_eq_zero.not.mpr hqa
  have hqbC : (qb : ℂ) ≠ 0 := GaussianInt.toComplex_eq_zero.not.mpr hqb
  have hqcC : (qc : ℂ) ≠ 0 := GaussianInt.toComplex_eq_zero.not.mpr hqc
  have hqdC : (qd : ℂ) ≠ 0 := GaussianInt.toComplex_eq_zero.not.mpr hqd
  refine ⟨qa * qb * qc * qd, pa * qb * qc * qd, qa * pb * qc * qd,
    qa * qb * pc * qd, qa * qb * qc * pd, ?_, ?_, ?_, ?_, ?_⟩
  · exact mul_ne_zero (mul_ne_zero (mul_ne_zero hqa hqb) hqc) hqd
  · rw [ha]
    simp only [GaussianInt.toComplex_mul]
    field_simp [hqaC]
  · rw [hb]
    simp only [GaussianInt.toComplex_mul]
    field_simp [hqbC]
  · rw [hc]
    simp only [GaussianInt.toComplex_mul]
    field_simp [hqcC]
  · rw [hd]
    simp only [GaussianInt.toComplex_mul]
    field_simp [hqdC]

end QuadraticPi.GaussianMobiusClearing


==> anc/lean/QuadraticPi/GaussianMobiusInvariance.lean <==
import QuadraticPi.GaussianAffineBound
import QuadraticPi.GaussianReciprocalBound
import QuadraticPi.GaussianExponentConverse
import QuadraticPi.GaussianMobiusClearing
import QuadraticPi.GaussianRationalCoordinates

/-!
# Gaussian fractional-linear invariance

The arithmetic proof first uses Gaussian integer matrix entries. Common
denominator clearing then covers Gaussian rational coefficients. The exponent
is extended-real and every denominator height is the complex modulus.
-/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi

theorem gaussian_mobius_denominator_ne_zero {z : ℂ} (hz : GaussianIrrational z)
    (A B C D : GaussianInt) (hdet : A*D-B*C ≠ 0) : (C : ℂ)*z+(D : ℂ) ≠ 0 := by
  intro he
  by_cases hC : C = 0
  · have hD : D ≠ 0 := by intro hD; apply hdet; simp [hC,hD]
    apply GaussianInt.toComplex_eq_zero.not.mpr hD
    simpa [hC] using he
  · apply hz (-D) C hC
    have hCc : (C : ℂ) ≠ 0 := GaussianInt.toComplex_eq_zero.not.mpr hC
    apply (eq_div_iff hCc).mpr
    rw [GaussianInt.toComplex_neg]
    linear_combination he

theorem gaussianIrrational_mobius {z : ℂ} (hz : GaussianIrrational z)
    (A B C D : GaussianInt) (hdet : A*D-B*C ≠ 0) :
    GaussianIrrational (((A : ℂ)*z+(B : ℂ))/((C : ℂ)*z+(D : ℂ))) := by
  intro P Q hQ he
  have hQc : (Q : ℂ) ≠ 0 := GaussianInt.toComplex_eq_zero.not.mpr hQ
  have hden := gaussian_mobius_denominator_ne_zero hz A B C D hdet
  have hcross : ((A : ℂ)*z+(B : ℂ))*(Q : ℂ) =
      (P : ℂ)*((C : ℂ)*z+(D : ℂ)) := (div_eq_div_iff hden hQc).mp he
  have hrel : ((A*Q-P*C : GaussianInt) : ℂ)*z = ((P*D-B*Q : GaussianInt) : ℂ) := by
    simp only [GaussianInt.toComplex_sub, GaussianInt.toComplex_mul]
    linear_combination hcross
  have hAQ : A*Q-P*C ≠ 0 := by
    intro h0
    have hnum : P*D-B*Q = 0 := by
      apply GaussianInt.toComplex_eq_zero.mp
      simpa [h0] using hrel.symm
    have hbad : Q*(A*D-B*C) = 0 := by linear_combination D*h0+C*hnum
    exact (mul_ne_zero hQ hdet) hbad
  apply hz (P*D-B*Q) (A*Q-P*C) hAQ
  apply (eq_div_iff (GaussianInt.toComplex_eq_zero.not.mpr hAQ)).mpr
  simpa only [mul_comm] using hrel

theorem gaussian_mobius_inverse {z : ℂ} (hz : GaussianIrrational z)
    (A B C D : GaussianInt) (hdet : A*D-B*C ≠ 0) :
    let y : ℂ := ((A : ℂ)*z+(B : ℂ))/((C : ℂ)*z+(D : ℂ))
    ((D : ℂ)*y+((-B : GaussianInt) : ℂ))/(((-C : GaussianInt) : ℂ)*y+(A : ℂ)) = z := by
  let y : ℂ := ((A : ℂ)*z+(B : ℂ))/((C : ℂ)*z+(D : ℂ))
  have hy : GaussianIrrational y := gaussianIrrational_mobius hz A B C D hdet
  have hi : D*A-(-B)*(-C) ≠ 0 := by simpa only [neg_mul_neg,mul_comm D A] using hdet
  have hd := gaussian_mobius_denominator_ne_zero hz A B C D hdet
  have hdi := gaussian_mobius_denominator_ne_zero hy D (-B) (-C) A hi
  have hf : y*((C : ℂ)*z+(D : ℂ)) = (A : ℂ)*z+(B : ℂ) := by
    exact ((div_eq_iff hd).mp (show ((A : ℂ)*z+(B : ℂ))/((C : ℂ)*z+(D : ℂ))=y from rfl)).symm
  apply (div_eq_iff hdi).mpr
  simp only [GaussianInt.toComplex_neg]
  linear_combination hf

theorem GaussianEventualLowerBoundAbove.gaussian_mobius {z : ℂ} {kappa : ℝ}
    (hz : GaussianEventualLowerBoundAbove z kappa)
    (A B C D : GaussianInt) (hdet : A*D-B*C ≠ 0) :
    GaussianEventualLowerBoundAbove (((A : ℂ)*z+(B : ℂ))/((C : ℂ)*z+(D : ℂ))) kappa := by
  by_cases hC : C=0
  · have hA : A ≠ 0 := by intro hA; apply hdet; simp [hA,hC]
    have hD : D ≠ 0 := by intro hD; apply hdet; simp [hD,hC]
    have h := hz.gaussian_affine A D B D hA hD hD
    simpa only [hC,GaussianInt.toComplex_zero,zero_mul,zero_add,add_div,div_mul_eq_mul_div] using h
  · have hcoeff : B*C-A*D ≠ 0 := by
      intro h
      apply hdet
      linear_combination -h
    have hinner := hz.gaussian_affine C 1 D 1 hC one_ne_zero one_ne_zero
    simp only [GaussianInt.toComplex_one,div_one] at hinner
    have h := hinner.inv.gaussian_affine (B*C-A*D) C A C hcoeff hC hC
    have hCc : (C : ℂ) ≠ 0 := GaussianInt.toComplex_eq_zero.not.mpr hC
    have hd := gaussian_mobius_denominator_ne_zero (gaussianIrrational_of_eventualLowerBoundAbove hz)
      A B C D hdet
    have he : (((B*C-A*D : GaussianInt) : ℂ)/(C : ℂ))*((C : ℂ)*z+(D : ℂ))⁻¹+
        (A : ℂ)/(C : ℂ) = ((A : ℂ)*z+(B : ℂ))/((C : ℂ)*z+(D : ℂ)) := by
      simp only [GaussianInt.toComplex_sub,GaussianInt.toComplex_mul]
      field_simp
      <;> ring
    exact he ▸ h

theorem gaussianIrrationalityExponent_mobius_le {z : ℂ} (hz : GaussianIrrational z)
    (A B C D : GaussianInt) (hdet : A*D-B*C ≠ 0) :
    gaussianIrrationalityExponent (((A : ℂ)*z+(B : ℂ))/((C : ℂ)*z+(D : ℂ))) ≤
      gaussianIrrationalityExponent z := by
  by_cases htop : gaussianIrrationalityExponent z = ⊤
  · rw [htop]
    exact le_top
  · have hb := gaussianEventualLowerBoundAbove_of_exponent_ne_top hz htop
    have h := gaussianIrrationalityExponent_le_of_eventualLowerBoundAbove
      (hb.gaussian_mobius A B C D hdet)
    simpa only [ENNReal.ofReal_toReal htop] using h

/-- Gaussian irrationality exponent is invariant, including infinity. -/
theorem gaussianIrrationalityExponent_mobius {z : ℂ} (hz : GaussianIrrational z)
    (A B C D : GaussianInt) (hdet : A*D-B*C ≠ 0) :
    gaussianIrrationalityExponent (((A : ℂ)*z+(B : ℂ))/((C : ℂ)*z+(D : ℂ))) =
      gaussianIrrationalityExponent z := by
  have hy := gaussianIrrational_mobius hz A B C D hdet
  have hi : D*A-(-B)*(-C) ≠ 0 := by simpa only [neg_mul_neg,mul_comm D A] using hdet
  have hback := gaussianIrrationalityExponent_mobius_le hy D (-B) (-C) A hi
  rw [gaussian_mobius_inverse hz A B C D hdet] at hback
  exact le_antisymm (gaussianIrrationalityExponent_mobius_le hz A B C D hdet) hback

/-- Coefficients in `ℚ(i)` are presented as quotients of Gaussian integers.
The equality includes the infinite-exponent case. -/
theorem gaussianIrrationalityExponent_mobius_rat {z : ℂ} (hz : GaussianIrrational z)
    (a b c d : ℂ)
    (ha : ∃ P Q : GaussianInt, Q ≠ 0 ∧ a = (P : ℂ)/(Q : ℂ))
    (hb : ∃ P Q : GaussianInt, Q ≠ 0 ∧ b = (P : ℂ)/(Q : ℂ))
    (hc : ∃ P Q : GaussianInt, Q ≠ 0 ∧ c = (P : ℂ)/(Q : ℂ))
    (hd : ∃ P Q : GaussianInt, Q ≠ 0 ∧ d = (P : ℂ)/(Q : ℂ))
    (hdet : a*d-b*c ≠ 0) :
    gaussianIrrationalityExponent ((a*z+b)/(c*z+d)) =
      gaussianIrrationalityExponent z := by
  obtain ⟨K, A, B, C, D, hK, hA, hB, hC, hD⟩ :=
    GaussianMobiusClearing.clear_four_denominators a b c d ha hb hc hd
  have hKc : (K : ℂ) ≠ 0 := GaussianInt.toComplex_eq_zero.not.mpr hK
  have hdet' : A*D-B*C ≠ 0 := by
    intro hzero
    have hzeroC : ((A*D-B*C : GaussianInt) : ℂ) = 0 := by rw [hzero]; simp
    simp only [GaussianInt.toComplex_sub, GaussianInt.toComplex_mul, hA, hB, hC, hD] at hzeroC
    apply (mul_ne_zero (mul_ne_zero hKc hKc) hdet)
    linear_combination hzeroC
  have he : ((A : ℂ)*z+(B : ℂ))/((C : ℂ)*z+(D : ℂ)) = (a*z+b)/(c*z+d) := by
    rw [hA, hB, hC, hD]
    simp only [mul_assoc, ← mul_add]
    exact mul_div_mul_left _ _ hKc
  rw [← he]
  exact gaussianIrrationalityExponent_mobius hz A B C D hdet'

/-- Möbius invariance for coefficients in the actual intermediate field `ℚ(i)`. -/
theorem gaussianIrrationalityExponent_mobius_baseField {z : ℂ} (hz : GaussianIrrational z)
    (a b c d : GaussianLogField.BaseField) (hdet : a*d-b*c ≠ 0) :
    gaussianIrrationalityExponent
      ((GaussianLogField.baseEmbedding a*z+GaussianLogField.baseEmbedding b)/
        (GaussianLogField.baseEmbedding c*z+GaussianLogField.baseEmbedding d)) =
      gaussianIrrationalityExponent z := by
  apply gaussianIrrationalityExponent_mobius_rat hz _ _ _ _
    (GaussianLogField.exists_gaussian_ratio a) (GaussianLogField.exists_gaussian_ratio b)
    (GaussianLogField.exists_gaussian_ratio c) (GaussianLogField.exists_gaussian_ratio d)
  intro hzero
  apply hdet
  apply GaussianLogField.baseEmbedding.injective
  simpa only [map_sub, map_mul, map_zero] using hzero

end QuadraticPi


==> anc/lean/QuadraticPi/GaussianMobiusPaperEndpoint.lean <==
import QuadraticPi.GaussianMobiusInvariance

/-! The complete Gaussian conclusion of the paper's fractional-linear lemma.
Only the presentation is new: denominator clearing, irrationality preservation,
and exponent invariance are reused from the existing proofs. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GaussianMobiusPaperEndpoint

theorem denominator_and_irrationality {z : ℂ} (hz : GaussianIrrational z)
    (a b c d : GaussianLogField.BaseField) (hdet : a*d-b*c ≠ 0) :
    GaussianLogField.baseEmbedding c*z+GaussianLogField.baseEmbedding d ≠ 0 ∧
    GaussianIrrational
      ((GaussianLogField.baseEmbedding a*z+GaussianLogField.baseEmbedding b)/
        (GaussianLogField.baseEmbedding c*z+GaussianLogField.baseEmbedding d)) := by
  let e := GaussianLogField.baseEmbedding
  obtain ⟨K, A, B, C, D, hK, hA, hB, hC, hD⟩ :=
    GaussianMobiusClearing.clear_four_denominators (e a) (e b) (e c) (e d)
      (GaussianLogField.exists_gaussian_ratio a) (GaussianLogField.exists_gaussian_ratio b)
      (GaussianLogField.exists_gaussian_ratio c) (GaussianLogField.exists_gaussian_ratio d)
  have hKc : (K : ℂ) ≠ 0 := GaussianInt.toComplex_eq_zero.not.mpr hK
  have hedet : e a * e d - e b * e c ≠ 0 := by
    intro h; apply hdet; apply e.injective
    simpa only [map_sub, map_mul, map_zero] using h
  have hdet' : A*D-B*C ≠ 0 := by
    intro hzero
    have hzeroC : ((A*D-B*C : GaussianInt) : ℂ) = 0 := by rw [hzero]; simp
    simp only [GaussianInt.toComplex_sub, GaussianInt.toComplex_mul, hA, hB, hC, hD] at hzeroC
    apply (mul_ne_zero (mul_ne_zero hKc hKc) hedet)
    linear_combination hzeroC
  have hden := gaussian_mobius_denominator_ne_zero hz A B C D hdet'
  have he : ((A : ℂ)*z+(B : ℂ))/((C : ℂ)*z+(D : ℂ)) =
      (e a*z+e b)/(e c*z+e d) := by
    rw [hA, hB, hC, hD]
    simp only [mul_assoc, ← mul_add]
    exact mul_div_mul_left _ _ hKc
  constructor
  · intro hzero
    change e c*z+e d = 0 at hzero
    apply hden
    rw [hC, hD]
    simp only [mul_assoc, ← mul_add, hzero, mul_zero]
  · rw [← he]
    exact gaussianIrrational_mobius hz A B C D hdet'

theorem paper_fractional_linear_invariance {z : ℂ} (hz : GaussianIrrational z)
    (a b c d : GaussianLogField.BaseField) (hdet : a*d-b*c ≠ 0) :
    GaussianLogField.baseEmbedding c*z+GaussianLogField.baseEmbedding d ≠ 0 ∧
    GaussianIrrational
      ((GaussianLogField.baseEmbedding a*z+GaussianLogField.baseEmbedding b)/
        (GaussianLogField.baseEmbedding c*z+GaussianLogField.baseEmbedding d)) ∧
    gaussianIrrationalityExponent
      ((GaussianLogField.baseEmbedding a*z+GaussianLogField.baseEmbedding b)/
        (GaussianLogField.baseEmbedding c*z+GaussianLogField.baseEmbedding d)) =
      gaussianIrrationalityExponent z := by
  obtain ⟨hd, hi⟩ := denominator_and_irrationality hz a b c d hdet
  exact ⟨hd, hi, gaussianIrrationalityExponent_mobius_baseField hz a b c d hdet⟩

end QuadraticPi.GaussianMobiusPaperEndpoint


==> anc/lean/QuadraticPi/GaussianMovingArithmetic.lean <==
import QuadraticPi.GaussianMovingSupport

/-! Gaussian-denominator arithmetic for the same selected moving determinant.
The numerical denominators are upper bounds for the actual denominator moduli.
Nonnegative net exponents make that upper bound sufficient without extra loss. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GaussianMovingArithmetic
open OAI.PiExponent InterpolationMatrix MatrixArithmetic
open scoped BigOperators

theorem cleared_shifted_log_trunc_gaussian_denominator (T : ℕ) (Q z : GaussianInt) :
    Polynomial.C (Nat.lcmUpto T : ℂ) *
      (Polynomial.C (z : ℂ) + Polynomial.C (Q : ℂ) *
        PowerSeries.trunc T (PowerSeries.log ℂ)) ∈
      (Polynomial.mapRingHom GaussianInt.toComplex).range := by
  let S := (Polynomial.mapRingHom GaussianInt.toComplex).range
  have hL : Polynomial.C (Nat.lcmUpto T : ℂ) ∈ S := by simp
  have h := S.add_mem (S.mul_mem hL (Arithmetic.gaussian_C_mem z))
    (S.mul_mem (Arithmetic.gaussian_C_mem Q) (Arithmetic.cleared_log_trunc_mem T))
  convert h using 1
  ring

theorem shifted_truncation_product_coeff_gaussian_denominators {ι : Type*} (s : Finset ι)
    (T : ι → ℕ) (Q : ι → GaussianInt) (e d : ι → ℕ) (z : ι → GaussianInt)
    (P : Polynomial GaussianInt) (hd : ∀ i ∈ s, d i ≤ e i) (k : ℕ) :
    (∏ i ∈ s, (Nat.lcmUpto (T i) : ℂ) ^ e i) *
      (P.map GaussianInt.toComplex * ∏ i ∈ s,
        (Polynomial.C (z i : ℂ) + Polynomial.C (Q i : ℂ) *
          PowerSeries.trunc (T i) (PowerSeries.log ℂ)) ^ d i).coeff k ∈
      GaussianInt.toComplex.range := by
  exact Arithmetic.common_denominator_coeff_gaussian s
    (fun i => Nat.lcmUpto (T i)) e d _ P hd
    (fun i _ => cleared_shifted_log_trunc_gaussian_denominator (T i) (Q i) (z i)) k

theorem entry_truncatedLog_cleared_gaussian_centers {m : ℕ}
    (T e : Fin m → ℕ) (Q : Fin m → GaussianInt) (r : Fin m → ℂ)
    (hQ : ∀ i, Q i ≠ 0)
    (hr : ∀ i, (Q i : ℂ) * r i ∈ GaussianInt.toComplex.range)
    (j s h : ℕ) (β α : Fin m → ℕ) (hα : ∀ i, α i ≤ e i) :
    (∏ i, (Nat.lcmUpto (T i) : ℂ) ^ e i) *
      (∏ i, (Q i : ℂ) ^ α i) / (∏ i, (Q i : ℂ) ^ β i) *
      InterpolationMatrix.entry r
        (fun i => truncatedLog (T i)) j s β h α ∈ GaussianInt.toComplex.range := by
  classical
  by_cases hβα : ∀ i, β i ≤ α i
  swap
  · rw [entry_eq_zero_of_not_le _ _ _ _ _ _ _ hβα, mul_zero]
    exact GaussianInt.toComplex.range.zero_mem
  have hqC : ∀ i, (Q i : ℂ) ≠ 0 := by
    intro i
    exact GaussianInt.toComplex_eq_zero.not.mpr (hQ i)
  have hratio : (∏ i, (Q i : ℂ) ^ α i) / (∏ i, (Q i : ℂ) ^ β i) =
      ∏ i, (Q i : ℂ) ^ (α i - β i) := by
    rw [← Finset.prod_div_distrib]
    apply Finset.prod_congr rfl
    intro i hi
    simpa only [div_eq_mul_inv] using (pow_sub₀ (Q i : ℂ) (hqC i) (hβα i)).symm
  choose z0 hz0 using hr
  let z : Fin m → GaussianInt := fun i => (j : GaussianInt) * z0 i
  have hz (i : Fin m) : Polynomial.C (Q i : ℂ) *
      (Polynomial.C ((j : ℂ) * r i) +
        truncatedLog (T i)) =
      Polynomial.C (z i : ℂ) + Polynomial.C (Q i : ℂ) *
        PowerSeries.trunc (T i) (PowerSeries.log ℂ) := by
    rw [mul_add, ← map_mul]
    congr 1
    apply congrArg Polynomial.C
    simp only [z, map_mul, map_natCast, hz0]
    ring
  have hclear := shifted_truncation_product_coeff_gaussian_denominators Finset.univ
    T Q e (fun i => α i - β i) z ((1 + Polynomial.X) ^ h)
    (fun i hi => (Nat.sub_le (α i) (β i)).trans (hα i)) s
  have hP : (((1 + Polynomial.X) ^ h : Polynomial GaussianInt).map GaussianInt.toComplex) =
      (1 + Polynomial.X) ^ h := by simp
  simp only [hP] at hclear
  have hchoose : (∏ i, ((α i).choose (β i) : ℂ)) ∈ GaussianInt.toComplex.range := by
    apply GaussianInt.toComplex.range.prod_mem
    intro i hi
    exact ⟨((α i).choose (β i) : GaussianInt), by simp⟩
  have hscalar := scalar_product_mul_coeff (fun i => (Q i : ℂ)) (fun i => α i - β i)
    ((1 + Polynomial.X) ^ h)
    (fun i => Polynomial.C ((j : ℂ) * r i) +
      truncatedLog (T i)) s
  simp_rw [hz] at hscalar
  rw [mul_div_assoc, hratio, entry_eq_binomial_product]
  have he := GaussianInt.toComplex.range.mul_mem hchoose hclear
  rw [← hscalar] at he
  convert he using 1
  ring


def gaussianRowScale {m : ℕ} (Q : Fin m → GaussianInt) (beta : Fin m → ℕ) : ℂ :=
  (∏ i, (Q i : ℂ) ^ beta i)⁻¹

def gaussianColumnScale {m : ℕ} (Q : Fin m → GaussianInt) (alpha : Fin m → ℕ) : ℂ :=
  ∏ i, (Q i : ℂ) ^ alpha i

theorem gaussianRowScale_ne_zero {m : ℕ} (Q : Fin m → GaussianInt)
    (hQ : ∀ i, Q i ≠ 0) (beta : Fin m → ℕ) : gaussianRowScale Q beta ≠ 0 := by
  exact inv_ne_zero (Finset.prod_ne_zero_iff.mpr
    (fun i _ => pow_ne_zero _ (GaussianInt.toComplex_eq_zero.not.mpr (hQ i))))

theorem gaussianColumnScale_ne_zero {m : ℕ} (Q : Fin m → GaussianInt)
    (hQ : ∀ i, Q i ≠ 0) (alpha : Fin m → ℕ) : gaussianColumnScale Q alpha ≠ 0 := by
  exact Finset.prod_ne_zero_iff.mpr
    (fun i _ => pow_ne_zero _ (GaussianInt.toComplex_eq_zero.not.mpr (hQ i)))

theorem log_gaussianColumnScale {m : ℕ} (Q : Fin m → GaussianInt)
    (hQ : ∀ i, Q i ≠ 0) (alpha : Fin m → ℕ) :
    Real.log ‖gaussianColumnScale Q alpha‖ =
      ∑ i, (alpha i : ℝ) * Real.log ‖(Q i : ℂ)‖ := by
  rw [gaussianColumnScale, norm_prod, Real.log_prod]
  · simp only [norm_pow, Real.log_pow]
  · intro i _
    exact (norm_pos_iff.mpr (pow_ne_zero _
      (GaussianInt.toComplex_eq_zero.not.mpr (hQ i)))).ne'

theorem log_gaussianRowScale {m : ℕ} (Q : Fin m → GaussianInt)
    (hQ : ∀ i, Q i ≠ 0) (beta : Fin m → ℕ) :
    Real.log ‖gaussianRowScale Q beta‖ =
      -(∑ i, (beta i : ℝ) * Real.log ‖(Q i : ℂ)‖) := by
  change Real.log ‖(gaussianColumnScale Q beta)⁻¹‖ = _
  rw [norm_inv, Real.log_inv, log_gaussianColumnScale Q hQ]

theorem selectedMinor_entries_gaussian {m K : ℕ} {w0 v0 θ H : ℝ}
    (a : ℂ) (b : ℕ) (q T : Fin m → ℕ) (Q : Fin m → GaussianInt) (r : Fin m → ℂ)
    (hQ : ∀ i, Q i ≠ 0)
    (hq : ∀ i, 2 ≤ q i) (hw0 : 0 < w0)
    (ha : (b : ℂ) * a ∈ GaussianInt.toComplex.range)
    (hr : ∀ i, (Q i : ℂ) * r i ∈ GaussianInt.toComplex.range)
    (sel : Row K v0 θ (logWeights q) H → Column w0 (logWeights q) H)
    (ρ σ : Row K v0 θ (logWeights q) H) :
    (MovingLogArithmetic.movingDenominator b K q T w0 H : ℂ) *
      (gaussianRowScale Q (fun i => ρ.2.1 i.succ) : ℂ) *
      ((gaussianColumnScale Q (fun i => (sel σ).1 i.succ) : ℂ) *
        MovingLogMatrix.selectedMinor a K w0 v0 θ (logWeights q) H r T sel ρ σ) ∈
      GaussianInt.toComplex.range := by
  have hw : ∀ i, 0 < logWeights q i := fun i => ceil_log_weight_pos (hq i)
  have he := entry_truncatedLog_cleared_gaussian_centers
    T (fun i => ⌊H / logWeights q i⌋₊) Q r hQ hr ρ.1.val (ρ.2.1 0) ((sel σ).1 0)
    (fun i => ρ.2.1 i.succ) (fun i => (sel σ).1 i.succ)
    (column_coordinate_le_floor hw0 hw (sel σ))
  have hj : ρ.1.val ≤ K-1 := by have := ρ.1.isLt; omega
  have hh := MovingLogArithmetic.column_zero_le_floor hw0 hw (sel σ)
  have hb := MovingLogArithmetic.base_power_cleared a b ((K-1)*⌊H/w0⌋₊) (ρ.1.val * (sel σ).1 0)
    ha (Nat.mul_le_mul hj hh)
  have h := GaussianInt.toComplex.range.mul_mem hb he
  simp only [MovingLogArithmetic.movingDenominator, denominator, gaussianRowScale, gaussianColumnScale,
    MovingLogMatrix.selectedMinor, MovingLogMatrix.truncatedLogMatrix,
    MovingLogMatrix.matrix, MovingLogMatrix.entry, Matrix.submatrix_apply, id_eq,
    Complex.ofReal_mul, Complex.ofReal_prod, Complex.ofReal_pow,
    Complex.ofReal_natCast]
  convert h using 1
  ring

theorem combined_log_cost_le_proxy {m K : ℕ} {w0 v0 theta H : ℝ}
    (a : ℂ) (q T : Fin m → ℕ) (Q : Fin m → GaussianInt) (r : Fin m → ℂ)
    (hQ : ∀ i, Q i ≠ 0) (hQnorm : ∀ i, ‖(Q i : ℂ)‖ ≤ (q i : ℝ))
    (sel : Row K v0 theta (logWeights q) H → Column w0 (logWeights q) H)
    (hdet : (MovingLogMatrix.selectedMinor a K w0 v0 theta (logWeights q) H r T sel).det ≠ 0) :
    (∑ ρ : Row K v0 theta (logWeights q) H,
      ∑ i, ((sel ρ).1 i.succ : ℝ) * Real.log ‖(Q i : ℂ)‖) -
    (∑ ρ : Row K v0 theta (logWeights q) H,
      ∑ i, (ρ.2.1 i.succ : ℝ) * Real.log ‖(Q i : ℂ)‖) ≤
      columnCost q sel - rowCost K v0 theta q H := by
  have hcost (i : Fin m) :
      (∑ ρ : Row K v0 theta (logWeights q) H, ((sel ρ).1 i.succ : ℝ)) * Real.log ‖(Q i : ℂ)‖ -
      (∑ ρ : Row K v0 theta (logWeights q) H, (ρ.2.1 i.succ : ℝ)) * Real.log ‖(Q i : ℂ)‖ ≤
      (∑ ρ : Row K v0 theta (logWeights q) H, ((sel ρ).1 i.succ : ℝ)) * Real.log (q i : ℝ) -
      (∑ ρ : Row K v0 theta (logWeights q) H, (ρ.2.1 i.succ : ℝ)) * Real.log (q i : ℝ) := by
    have hnet := selectedMinor_total_row_degree_le_total_column_degree
      a w0 v0 theta (logWeights q) H r T sel hdet i
    have hnetR : (∑ ρ : Row K v0 theta (logWeights q) H, (ρ.2.1 i.succ : ℝ)) ≤
        ∑ ρ : Row K v0 theta (logWeights q) H, ((sel ρ).1 i.succ : ℝ) := by
      exact_mod_cast hnet
    have hlog := Real.log_le_log
      (norm_pos_iff.mpr (GaussianInt.toComplex_eq_zero.not.mpr (hQ i))) (hQnorm i)
    simpa only [sub_mul] using mul_le_mul_of_nonneg_left hlog (sub_nonneg.mpr hnetR)
  have hs := Finset.sum_le_sum (fun i (_ : i ∈ Finset.univ) => hcost i)
  simp only [Finset.sum_sub_distrib, Finset.sum_mul] at hs
  rw [Finset.sum_comm, Finset.sum_comm (f := fun (i : Fin m) (ρ : Row K v0 theta (logWeights q) H) =>
      (ρ.2.1 i.succ : ℝ) * Real.log ‖(Q i : ℂ)‖),
    Finset.sum_comm (f := fun (i : Fin m) (ρ : Row K v0 theta (logWeights q) H) =>
      ((sel ρ).1 i.succ : ℝ) * Real.log (q i : ℝ)),
    Finset.sum_comm (f := fun (i : Fin m) (ρ : Row K v0 theta (logWeights q) H) =>
      (ρ.2.1 i.succ : ℝ) * Real.log (q i : ℝ))] at hs
  exact hs

theorem selectedMinor_clearing_bound {m K : ℕ} {w0 v0 theta H : ℝ}
    (a : ℂ) (b : ℕ) (q T : Fin m → ℕ) (Q : Fin m → GaussianInt) (r : Fin m → ℂ)
    (hQ : ∀ i, Q i ≠ 0) (hQnorm : ∀ i, ‖(Q i : ℂ)‖ ≤ (q i : ℝ))
    (hb : 0 < b) (hq : ∀ i, 2 ≤ q i) (hw0 : 0 < w0)
    (ha : (b : ℂ) * a ∈ GaussianInt.toComplex.range)
    (hr : ∀ i, (Q i : ℂ) * r i ∈ GaussianInt.toComplex.range)
    (sel : Row K v0 theta (logWeights q) H → Column w0 (logWeights q) H)
    (hdet : (MovingLogMatrix.selectedMinor a K w0 v0 theta (logWeights q) H r T sel).det ≠ 0) :
    -(Fintype.card (Row K v0 theta (logWeights q) H) : ℝ) *
      Real.log (MovingLogArithmetic.movingDenominator b K q T w0 H) -
      columnCost q sel + rowCost K v0 theta q H ≤
      Real.log ‖(MovingLogMatrix.selectedMinor a K w0 v0 theta (logWeights q) H r T sel).det‖ := by
  have hc := cleared_det_log_bound_complex_scales
    (MovingLogMatrix.selectedMinor a K w0 v0 theta (logWeights q) H r T sel)
    (MovingLogArithmetic.movingDenominator b K q T w0 H)
    (fun ρ => gaussianRowScale Q (fun i => ρ.2.1 i.succ))
    (fun σ => gaussianColumnScale Q (fun i => (sel σ).1 i.succ))
    (MovingLogArithmetic.movingDenominator_pos _ _ _ _ _ _ hb)
    (fun _ => gaussianRowScale_ne_zero Q hQ _) (fun _ => gaussianColumnScale_ne_zero Q hQ _)
    hdet (selectedMinor_entries_gaussian a b q T Q r hQ hq hw0 ha hr sel)
  simp only [log_gaussianRowScale Q hQ, log_gaussianColumnScale Q hQ,
    Finset.sum_neg_distrib] at hc
  have hcost := combined_log_cost_le_proxy a q T Q r hQ hQnorm sel hdet
  linarith

theorem selectedMinor_arithmetic_lower_bound {m K : ℕ} {w0 v0 θ F H wmin : ℝ}
    (a : ℂ) (b : ℕ) (q : Fin m → ℕ) (Q : Fin m → GaussianInt) (r : Fin m → ℂ)
    (hQ : ∀ i, Q i ≠ 0) (hQnorm : ∀ i, ‖(Q i : ℂ)‖ ≤ (q i : ℝ))
    (hb : 0 < b) (hq : ∀ i, 2 ≤ q i)
    (ha : (b : ℂ) * a ∈ GaussianInt.toComplex.range)
    (hr : ∀ i, (Q i : ℂ) * r i ∈ GaussianInt.toComplex.range)
    (hK : 0 < K) (hw0 : 0 < w0) (hv0 : 0 < v0) (hθ : 0 < θ)
    (hF : 0 ≤ F) (hH : 0 < H) (hmin : 0 < wmin)
    (hwmin : ∀ i, wmin ≤ logWeights q i)
    (sel : Row K v0 θ (logWeights q) H → Column w0 (logWeights q) H)
    (hdet : (MovingLogMatrix.selectedMinor a K w0 v0 θ (logWeights q) H r
      (truncationOrders q F v0) sel).det ≠ 0) :
    -(1 - meanRowWeight K v0 θ q H) -
      (Arithmetic.lcmConstant * F * m / v0 +
        Arithmetic.lcmConstant * ∑ i, 1 / logWeights q i + θ / wmin +
          ((K : ℝ)-1) * Real.log (b : ℝ) / w0) ≤
      Real.log ‖(MovingLogMatrix.selectedMinor a K w0 v0 θ (logWeights q) H r
        (truncationOrders q F v0) sel).det‖ /
          ((Fintype.card (Row K v0 θ (logWeights q) H) : ℝ) * H) := by
  have hw : ∀ i, 0 < logWeights q i := fun i => ceil_log_weight_pos (hq i)
  have hM : 0 < (Fintype.card (Row K v0 θ (logWeights q) H) : ℝ) := by
    exact_mod_cast actual_row_card_pos hK hv0 hθ hH hw
  have hden := MovingLogArithmetic.log_movingDenominator_le b K q F v0 w0 H hb hF hv0 hw0 hH hw
  rw [Nat.cast_sub (by omega : 1 ≤ K), Nat.cast_one] at hden
  have hden' := (div_le_iff₀ hH).1 hden
  have hrow (ρ : Row K v0 θ (logWeights q) H) :=
    Arithmetic.row_log_cost_lower Finset.univ (fun i => ρ.2.1 i.succ) q
      wmin (H * θ) hmin (fun i _ => hwmin i)
      (row_weighted_cost_le hv0 hθ hw ρ)
  have hrw := Finset.sum_le_sum (s := Finset.univ) (fun ρ _ => hrow ρ)
  simp only [Finset.sum_sub_distrib, Finset.sum_const, Finset.card_univ,
    nsmul_eq_mul] at hrw
  have hmean : (Fintype.card (Row K v0 θ (logWeights q) H) : ℝ) * H *
      meanRowWeight K v0 θ q H = rowWeightedSum K v0 θ q H := by
    unfold meanRowWeight
    field_simp [(mul_pos hM hH).ne']
  have hrow' : (Fintype.card (Row K v0 θ (logWeights q) H) : ℝ) * H *
      meanRowWeight K v0 θ q H -
      (Fintype.card (Row K v0 θ (logWeights q) H) : ℝ) * H * (θ / wmin) ≤
        rowCost K v0 θ q H := by
    rw [hmean]
    simpa only [rowWeightedSum, rowCost, logWeights, mul_div_assoc, mul_assoc] using hrw
  have hout := Arithmetic.normalized_arithmetic_bound _ _ _ _ _ _ _ _ _ hM hH
    (selectedMinor_clearing_bound a b q (truncationOrders q F v0) Q r hQ hQnorm hb hq hw0 ha hr sel hdet)
    (by simpa only [mul_comm] using hden')
    (selected_column_log_cost_le q hq hw0 sel) hrow'
  convert hout using 1
  ring


/-- The arithmetic bound in the numerical data interface. Integrality is the
only center-dependent hypothesis; no analytic or interpolation assumption occurs. -/
theorem selectedMinor_arithmetic_lower_bound_data {nu c : ℝ}
    (D : MovingLogData nu Arithmetic.lcmConstant c) (Q : Fin D.m → GaussianInt)
    (hQ : ∀ i, Q i ≠ 0) (hQnorm : ∀ i, ‖(Q i : ℂ)‖ ≤ (D.q i : ℝ))
    {H : ℝ} (hH : 0 < H)
    (ha : (D.baseDenominator : ℂ) * D.baseValue ∈ GaussianInt.toComplex.range)
    (hr : ∀ i, (Q i : ℂ) * D.r i ∈ GaussianInt.toComplex.range)
    (sel : Row D.K D.v0 D.base.theta (logWeights D.q) H →
      Column D.w0 (logWeights D.q) H)
    (hdet : (MovingLogMatrix.selectedMinor D.baseValue D.K D.w0 D.v0 D.base.theta
      (logWeights D.q) H D.r (truncationOrders D.q D.F D.v0) sel).det ≠ 0) :
    -(1 - meanRowWeight D.K D.v0 D.base.theta D.q H) - D.arithmeticError ≤
      Real.log ‖(MovingLogMatrix.selectedMinor D.baseValue D.K D.w0 D.v0 D.base.theta
        (logWeights D.q) H D.r (truncationOrders D.q D.F D.v0) sel).det‖ /
          ((Fintype.card (Row D.K D.v0 D.base.theta (logWeights D.q) H) : ℝ) * H) := by
  exact selectedMinor_arithmetic_lower_bound D.baseValue D.baseDenominator D.q Q D.r hQ hQnorm
    (lt_of_lt_of_le (by decide) D.baseDenominator_pos) D.q_two_le ha hr
    (lt_of_lt_of_le (by decide) D.K_pos) D.w0_pos D.v0_pos D.base.theta_pos
    D.F_pos.le hH D.wstar_pos D.wstar_lower sel hdet

end QuadraticPi.GaussianMovingArithmetic


==> anc/lean/QuadraticPi/GaussianMovingComparison.lean <==
import QuadraticPi.GaussianMovingLogDataConstruction
import QuadraticPi.GaussianMovingArithmetic
import QuadraticPi.GaussianRationalBase
import QuadraticPi.GaussianApproximation
import QuadraticPi.MovingLogDataMinors
import QuadraticPi.MovingLogAnalytic
import QuadraticPi.CofinalComparison

/-! # Gaussian rational logarithms: the actual determinant comparison

Denominator height is the modulus of the actual Gaussian denominator. The
auxiliary natural ceilings are used only for numerical weights; clearing uses
the original Gaussian denominators. Both estimates concern the same minor.
-/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi
open OAI.PiExponent SeparatedWeightPA MovingLogAnalytic

theorem no_unbounded_gaussian_exp_approximations_of_movingInterpolation
    (hMI : MovingLogInterpolation.Statement) (A B : GaussianInt) (hB : B ≠ 0)
    (z : ℂ) (hz : z ≠ 0) (hexp : Complex.exp z = (A : ℂ) / (B : ℂ))
    (nu' : ℝ) (hnu' : 2 < nu')
    (hbad : ∀ L : ℕ, ∃ P Q : GaussianInt,
      (L : ℝ) ≤ ‖(Q : ℂ)‖ ∧
        ‖z - (P : ℂ) / (Q : ℂ)‖ ≤ ‖(Q : ℂ)‖ ^ (-nu')) : False := by
  classical
  let nu : ℝ := (nu' + 2) / 2
  have hnu : 2 < nu := by dsimp [nu]; linarith
  have hslack : nu < nu' := by dsimp [nu]; linarith
  obtain ⟨b, hb, hbIntegral⟩ := GaussianRationalBase.exists_gaussian_ratio_denominator A B hB
  obtain ⟨thresholds, hthresholds⟩ := MovingLogMinors.cofinal_data_minors hMI
  obtain ⟨U, htarget, hdenominator, hw⟩ := exists_gaussian_moving_log_data
    z hz b hb nu nu' Arithmetic.lcmConstant collisionConstant
    hnu hslack Arithmetic.lcmConstant_pos collisionConstant_pos thresholds hbad
  let D := U.reference
  have hbase : D.baseValue = (A : ℂ) / (B : ℂ) := by
    rw [← D.exp_target, htarget, hexp]
  have hbaseIntegral :
      (D.baseDenominator : ℂ) * D.baseValue ∈ GaussianInt.toComplex.range := by
    rw [hdenominator, hbase]
    exact hbIntegral
  apply cofinal_determinant_bounds_inconsistent nu D.base.theta
    ((D.base.A : ℝ) * (1 - D.base.eta)) D.arithmeticError D.analyticError
    (collisionLimit D) (actualMean D) (analyticRemainder D) (collisionRate D)
    (by linarith) D.error_sum_lt_gap D.collision_exceeds_error_sum
    (tendsto_analyticRemainder D) (tendsto_collisionRate D) (actualMean_bounds D)
  intro L
  obtain ⟨H, hLH, hH, selection, _hinj, hdet⟩ :=
    hthresholds nu Arithmetic.lcmConstant collisionConstant D hw U.r_nonzero L
  have hdet' : (actualMinor D (H : ℝ) selection).det ≠ 0 := hdet
  refine ⟨H, hLH, hH,
    Real.log ‖(actualMinor D (H : ℝ) selection).det‖ /
      ((actualRowCount D (H : ℝ) : ℝ) * (H : ℝ)), ?_, ?_⟩
  · exact GaussianMovingArithmetic.selectedMinor_arithmetic_lower_bound_data
      D U.Q U.Q_nonzero U.norm_Q_le_q (by exact_mod_cast hH)
      hbaseIntegral U.Q_mul_r_gaussian selection hdet
  · exact actual_minor_analytic_bound D (by linarith) (H : ℚ)
      (by exact_mod_cast hH) selection hdet'

theorem gaussian_exp_strict_eventualLowerBound_of_movingInterpolation
    (hMI : MovingLogInterpolation.Statement) (A B : GaussianInt) (hB : B ≠ 0)
    (z : ℂ) (hz : z ≠ 0) (hexp : Complex.exp z = (A : ℂ) / (B : ℂ)) :
    ∀ nu : ℝ, 2 < nu → ∃ Q0 : ℕ, 2 ≤ Q0 ∧
      ∀ P Q : GaussianInt, (Q0 : ℝ) ≤ ‖(Q : ℂ)‖ →
        ‖(Q : ℂ)‖ ^ (-nu) < ‖z - (P : ℂ) / (Q : ℂ)‖ := by
  intro nu hnu
  by_contra h
  push Not at h
  apply no_unbounded_gaussian_exp_approximations_of_movingInterpolation
    hMI A B hB z hz hexp nu hnu
  intro L
  obtain ⟨P, Q, hQ, herr⟩ := h (max L 2) (le_max_right _ _)
  have hL : (L : ℝ) ≤ (max L 2 : ℕ) := by exact_mod_cast le_max_left L 2
  exact ⟨P, Q, hL.trans hQ, herr⟩

theorem gaussian_exp_eventualLowerBound_of_movingInterpolation
    (hMI : MovingLogInterpolation.Statement) (A B : GaussianInt) (hB : B ≠ 0)
    (z : ℂ) (hz : z ≠ 0) (hexp : Complex.exp z = (A : ℂ) / (B : ℂ)) :
    GaussianEventualLowerBound z := by
  intro nu hnu
  obtain ⟨Q0, hQ0, hbound⟩ :=
    gaussian_exp_strict_eventualLowerBound_of_movingInterpolation hMI A B hB z hz hexp nu hnu
  exact ⟨Q0, hQ0, fun P Q hQ => (hbound P Q hQ).le⟩

end QuadraticPi


==> anc/lean/QuadraticPi/GaussianMovingLogData.lean <==
import QuadraticPi.MovingLogData
import Mathlib.NumberTheory.Zsqrtd.GaussianInt

/-! Moving logarithmic data retaining the actual Gaussian denominators. The
natural ceiling of their complex norm is used only for the numerical weights. -/
namespace QuadraticPi
noncomputable section

structure GaussianMovingLogData (nu Lambda c : ℝ) where
  reference : MovingLogData nu Lambda c
  P : Fin reference.m → GaussianInt
  Q : Fin reference.m → GaussianInt
  P_nonzero : ∀ i, P i ≠ 0
  Q_nonzero : ∀ i, Q i ≠ 0
  q_eq : ∀ i, reference.q i = Nat.ceil ‖(Q i : ℂ)‖
  r_eq : reference.r = fun i => (P i : ℂ) / (Q i : ℂ)

namespace GaussianMovingLogData
variable {nu Lambda c : ℝ} (D : GaussianMovingLogData nu Lambda c)

theorem norm_Q_le_q (i : Fin D.reference.m) : ‖(D.Q i : ℂ)‖ ≤ (D.reference.q i : ℝ) := by
  rw [D.q_eq]
  exact Nat.le_ceil _

theorem r_nonzero (i : Fin D.reference.m) : D.reference.r i ≠ 0 := by
  rw [D.r_eq]
  exact div_ne_zero (GaussianInt.toComplex_eq_zero.not.mpr (D.P_nonzero i))
    (GaussianInt.toComplex_eq_zero.not.mpr (D.Q_nonzero i))

theorem Q_mul_r_gaussian (i : Fin D.reference.m) :
    (D.Q i : ℂ) * D.reference.r i ∈ GaussianInt.toComplex.range := by
  refine ⟨D.P i, ?_⟩
  rw [D.r_eq]
  have hq : (D.Q i : ℂ) ≠ 0 := GaussianInt.toComplex_eq_zero.not.mpr (D.Q_nonzero i)
  field_simp

end GaussianMovingLogData
end
end QuadraticPi


==> anc/lean/QuadraticPi/GaussianMovingLogDataConstruction.lean <==
import QuadraticPi.GaussianMovingLogSelection
import QuadraticPi.MovingLogDataConstruction

/-! Concrete moving logarithm data selected from unbounded Gaussian
approximations. Actual Gaussian denominators and original centers are retained;
rounding only enters the common natural-valued numerical weights. -/
namespace QuadraticPi
open OAI.PiExponent OAI.PiExponent.MatrixArithmetic SeparatedWeightPA
open scoped BigOperators
noncomputable section

theorem exists_gaussian_moving_log_data
    (z : ℂ) (hz : z ≠ 0) (b : ℕ) (hb : 1 ≤ b)
    (nu nu' Lambda c : ℝ) (hnu : 2 < nu) (hslack : nu < nu')
    (hLambda : 0 < Lambda) (hc : 0 < c)
    (thresholdSelector : (B : BaseData) → Thresholds B.m)
    (hbad : ∀ L : ℕ, ∃ P Q : GaussianInt,
      (L : ℝ) ≤ ‖(Q : ℂ)‖ ∧ ‖z - (P : ℂ) / (Q : ℂ)‖ ≤ ‖(Q : ℂ)‖ ^ (-nu')) :
    ∃ U : GaussianMovingLogData nu Lambda c,
      U.reference.target = z ∧ U.reference.baseDenominator = b ∧
      AboveThresholds (thresholdSelector U.reference.paBase) U.reference.rationalWeights := by
  classical
  obtain ⟨P⟩ := exists_parameters nu hnu
  let g : ℝ := nu * ((P.A : ℝ) * (1 - P.eta) - P.theta) - (1 - P.theta)
  have hg : 0 < g := P.gap_pos
  let epsilon : ℝ := min (g / 2) (1 / 2)
  have hepsilon : 0 < epsilon := lt_min (by positivity) (by norm_num)
  have hepsg : epsilon < g := lt_of_le_of_lt (min_le_left _ _) (by linarith)
  have hepshalf : epsilon ≤ 1 / 2 := min_le_right _ _
  have heps2 : 0 < epsilon / 2 := by positivity
  have hlog2 : 0 ≤ Real.log 2 := Real.log_nonneg (by norm_num)
  have hlogb : 0 ≤ Real.log (b : ℝ) := Real.log_nonneg (by exact_mod_cast hb)
  obtain ⟨m, hm, hdim, hcollision⟩ := exists_dimension_margin_with_growth
    P.theta P.A P.B P.C P.eta (Lambda * (1 / (P.theta : ℝ))) (Real.log 2)
    (4 * (‖z‖ + 1) + Real.log (b : ℝ))
    (epsilon / 2) (2 / c) P.theta_pos P.B_pos P.one_lt_C
    P.CB_lt_one P.one_lt_C_theta_div_B P.one_lt_B_div_A P.eta_pos
    (mul_nonneg hLambda.le (one_div_nonneg.mpr P.theta_pos.le))
    hlog2 (by positivity) heps2
  let K : ℕ := dimensionK P.C m
  let w0 : ℚ := (P.B ^ m)⁻¹
  let v0 : ℚ := 2 * (K : ℚ) * P.theta ^ m * w0
  have hK : 1 ≤ K := dimensionK_one_le P.C P.one_lt_C.le m
  have hw0eq : (w0 : ℝ) = dimensionW P.B m := by simp [w0, dimensionW]
  have hv0eq : (v0 : ℝ) = dimensionV P.theta P.B P.C m := by
    simp [v0, dimensionV, K, hw0eq]
  have hw0 : 0 < (w0 : ℝ) := by
    rw [hw0eq]
    exact dimensionW_pos P.B P.B_pos m
  have hv0 : 0 < (v0 : ℝ) := by
    rw [hv0eq]
    exact dimensionV_pos P.theta P.B P.C P.theta_pos P.B_pos P.one_lt_C.le m
  have hvolume : (K : ℝ) * ((w0 : ℝ) / v0) * (P.theta : ℝ) ^ m = 1 / 2 := by
    rw [hw0eq, hv0eq]
    exact dimension_volume P.theta P.B P.C P.theta_pos P.B_pos P.one_lt_C.le m
  have hvolume1 : (K : ℝ) * (P.theta : ℝ) ^ m < 1 :=
    dimension_volume_lt_one P.theta P.C P.theta_pos P.C_pos.le P.C_theta_lt_one m hm
  have hcollision' : 2 < c *
      (P.eta ^ 2 * (K : ℝ) * (P.theta : ℝ) ^ m /
        (((m : ℝ) + 1) * (v0 : ℝ) * (P.A : ℝ) ^ m)) := by
    rw [hv0eq]
    change 2 < c * (P.eta ^ 2 * (dimensionK (P.C : ℝ) m : ℝ) *
      (P.theta : ℝ) ^ m / (((m : ℝ) + 1) *
        dimensionV (P.theta : ℝ) P.B P.C m * (P.A : ℝ) ^ m))
    rw [dimension_collision_identity P.theta P.A P.B P.C P.eta
      P.theta_pos P.A_pos P.B_pos P.one_lt_C.le]
    have hh := (div_lt_iff₀ hc).mp hcollision
    nlinarith
  let B : BaseData := {
    m := m, K := K, m_pos := hm, K_pos := hK,
    w0 := w0, v0 := v0, theta := P.theta,
    w0_pos := by exact_mod_cast hw0,
    v0_pos := by exact_mod_cast hv0,
    theta_pos := by exact_mod_cast P.theta_pos,
    theta_lt_one := by exact_mod_cast P.theta_lt_one,
    fiber_volume := by exact_mod_cast hvolume1,
    total_volume := by
      have h : (K : ℝ) * ((w0 : ℝ) / v0) * (P.theta : ℝ) ^ m < 1 := by
        rw [hvolume]; norm_num
      exact_mod_cast h }
  have hS : 0 ≤ movingLogWeightErrorCoefficient z nu P.theta K :=
    movingLogWeightErrorCoefficient_nonneg _ _ _ _ (by linarith) P.theta_pos hK
  obtain ⟨X, hX, hXmargin⟩ := exists_uniform_weight_error_margin m Lambda
    (movingLogWeightErrorCoefficient z nu P.theta K) (epsilon / 2) hLambda hS heps2
  obtain ⟨p, denom, happ, hw, hweights⟩ :=
    exists_gaussian_log_approximations_above_thresholds z nu nu' hz (by linarith) hslack m
      (thresholdSelector B) (X + 1) hbad
  let q : Fin m → ℕ := fun i => Nat.ceil ‖(denom i : ℂ)‖
  let D : MovingLogData nu Lambda c := {
    target := z, baseValue := Complex.exp z, exp_target := rfl,
    baseDenominator := b, baseDenominator_pos := hb,
    base := P, epsilon := epsilon, m := m, K := K, w0 := w0, v0 := v0,
    q := q, r := fun i => (p i : ℂ) / (denom i : ℂ), wstar := X + 1,
    epsilon_pos := hepsilon, epsilon_lt_gap := hepsg, epsilon_le_half := hepshalf,
    m_pos := hm, K_pos := hK, w0_pos := hw0, v0_pos := hv0,
    volume_eq := hvolume, volume_lt_one := hvolume1,
    dimension_margin := by rw [hv0eq, hw0eq]; exact hdim,
    collision_margin := hcollision', q_two_le := fun i => (happ i).1,
    period_error := fun i => (happ i).2.2.2,
    wstar_pos := by linarith,
    wstar_lower := fun i => (hweights i).le,
    weight_margin := hXmargin (X + 1) (logWeights q) (by linarith)
      (fun i => (hweights i).le) }
  let U : GaussianMovingLogData nu Lambda c := {
    reference := D, P := p, Q := denom,
    P_nonzero := fun i => (happ i).2.1,
    Q_nonzero := fun i => (happ i).2.2.1,
    q_eq := fun _ => rfl, r_eq := rfl }
  exact ⟨U, rfl, rfl, hw⟩


end
end QuadraticPi


==> anc/lean/QuadraticPi/GaussianMovingLogSelection.lean <==
import QuadraticPi.GaussianMovingLogData
import QuadraticPi.Approximation
import QuadraticPi.PAWeightSelection

/-! Genuine Gaussian approximants above arbitrary successive interpolation
thresholds. A strict exponent gap absorbs rounding of the denominator norm. -/
namespace QuadraticPi
open Filter OAI.PiExponent.MatrixArithmetic SeparatedWeightPA
noncomputable section

theorem gaussian_norm_rounding_rpow (Q : GaussianInt) (hQ : 1 ≤ ‖(Q : ℂ)‖)
    (nu : ℝ) (hnu : 0 < nu) :
    ‖(Q : ℂ)‖ ^ (-nu) ≤ (2 : ℝ) ^ nu * (Nat.ceil ‖(Q : ℂ)‖ : ℝ) ^ (-nu) := by
  have hnorm : 0 < ‖(Q : ℂ)‖ := zero_lt_one.trans_le hQ
  have hceil : (Nat.ceil ‖(Q : ℂ)‖ : ℝ) ≤ 2 * ‖(Q : ℂ)‖ := by
    have h := Nat.ceil_lt_add_one (norm_nonneg (Q : ℂ))
    linarith
  have hceilpos : (0 : ℝ) < Nat.ceil ‖(Q : ℂ)‖ :=
    hnorm.trans_le (Nat.le_ceil _)
  have h := Real.rpow_le_rpow_of_nonpos hceilpos hceil (neg_nonpos.mpr hnu.le)
  calc
    ‖(Q : ℂ)‖ ^ (-nu) = (2 : ℝ) ^ nu * (2 * ‖(Q : ℂ)‖) ^ (-nu) := by
      rw [Real.mul_rpow (by norm_num) (norm_nonneg _), ← mul_assoc,
        ← Real.rpow_add (by norm_num), add_neg_cancel, Real.rpow_zero, one_mul]
    _ ≤ _ := mul_le_mul_of_nonneg_left h (Real.rpow_nonneg (by norm_num) _)

theorem exists_large_gaussian_log_approximation
    (z : ℂ) (nu nu' X : ℝ) (hz : z ≠ 0) (hnu : 0 < nu) (hslack : nu < nu')
    (hbad : ∀ L : ℕ, ∃ P Q : GaussianInt,
      (L : ℝ) ≤ ‖(Q : ℂ)‖ ∧ ‖z - (P : ℂ) / (Q : ℂ)‖ ≤ ‖(Q : ℂ)‖ ^ (-nu')) :
    ∃ P Q : GaussianInt,
      2 ≤ Nat.ceil ‖(Q : ℂ)‖ ∧ P ≠ 0 ∧ Q ≠ 0 ∧
      ‖(P : ℂ) / (Q : ℂ) - z‖ ≤ 2 * (Nat.ceil ‖(Q : ℂ)‖ : ℝ) ^ (-nu) ∧
      X < Real.log (Nat.ceil ‖(Q : ℂ)‖) := by
  have hnu' : 0 < nu' := hnu.trans hslack
  obtain ⟨N, hN, habsorb⟩ := exists_nat_cutoff_constant_absorption hslack ((2 : ℝ) ^ nu')
  have hsmall : ∀ᶠ t : ℝ in atTop, t ^ (-nu') < ‖z‖ :=
    (tendsto_rpow_neg_atTop hnu').eventually (eventually_lt_nhds (norm_pos_iff.mpr hz))
  obtain ⟨B, hB⟩ := eventually_atTop.mp hsmall
  obtain ⟨L, hL⟩ := exists_nat_gt (max (N : ℝ) (max B (Real.exp X)))
  obtain ⟨P, Q, hQ, happ⟩ := hbad L
  have hlarge : max (N : ℝ) (max B (Real.exp X)) < ‖(Q : ℂ)‖ := hL.trans_le hQ
  have hNQ : (N : ℝ) < ‖(Q : ℂ)‖ := (le_max_left _ _).trans_lt hlarge
  have hnorm2 : (2 : ℝ) ≤ ‖(Q : ℂ)‖ := (by exact_mod_cast hN : (2 : ℝ) ≤ N).trans hNQ.le
  have hceil2 : 2 ≤ Nat.ceil ‖(Q : ℂ)‖ := by
    exact_mod_cast hnorm2.trans (Nat.le_ceil _)
  have hceilN : N ≤ Nat.ceil ‖(Q : ℂ)‖ := by
    exact_mod_cast hNQ.le.trans (Nat.le_ceil _)
  have hQne : Q ≠ 0 := by
    intro hzero
    norm_num [hzero] at hnorm2
  have hPne : P ≠ 0 := by
    intro hzero
    have herr : ‖z‖ ≤ ‖(Q : ℂ)‖ ^ (-nu') := by simpa [hzero] using happ
    have hBQ : B ≤ ‖(Q : ℂ)‖ :=
      (le_max_left B _).trans ((le_max_right _ _).trans hlarge.le)
    exact (not_le_of_gt (hB _ hBQ)) herr
  refine ⟨P, Q, hceil2, hPne, hQne, ?_, ?_⟩
  · rw [norm_sub_rev]
    calc
      _ ≤ ‖(Q : ℂ)‖ ^ (-nu') := happ
      _ ≤ (2 : ℝ) ^ nu' * (Nat.ceil ‖(Q : ℂ)‖ : ℝ) ^ (-nu') :=
        gaussian_norm_rounding_rpow Q (by linarith) nu' hnu'
      _ ≤ (Nat.ceil ‖(Q : ℂ)‖ : ℝ) ^ (-nu) := habsorb _ hceilN
      _ ≤ 2 * (Nat.ceil ‖(Q : ℂ)‖ : ℝ) ^ (-nu) := by
        have := Real.rpow_nonneg (Nat.cast_nonneg (Nat.ceil ‖(Q : ℂ)‖)) (-nu)
        linarith
  · have he : Real.exp X < (Nat.ceil ‖(Q : ℂ)‖ : ℝ) :=
      ((le_max_right B _).trans_lt ((le_max_right _ _).trans_lt hlarge)).trans_le (Nat.le_ceil _)
    simpa using Real.log_lt_log (Real.exp_pos X) he

theorem exists_successive_gaussian_log_approximations
    (z : ℂ) (nu nu' : ℝ) (hz : z ≠ 0) (hnu : 0 < nu) (hslack : nu < nu')
    (T : List ℝ → ℝ)
    (hbad : ∀ L : ℕ, ∃ P Q : GaussianInt,
      (L : ℝ) ≤ ‖(Q : ℂ)‖ ∧ ‖z - (P : ℂ) / (Q : ℂ)‖ ≤ ‖(Q : ℂ)‖ ^ (-nu')) :
    ∃ P Q : ℕ → GaussianInt, ∀ n,
      2 ≤ Nat.ceil ‖(Q n : ℂ)‖ ∧ P n ≠ 0 ∧ Q n ≠ 0 ∧
      ‖(P n : ℂ) / (Q n : ℂ) - z‖ ≤ 2 * (Nat.ceil ‖(Q n : ℂ)‖ : ℝ) ^ (-nu) ∧
      1 ≤ Nat.ceil (Real.log (Nat.ceil ‖(Q n : ℂ)‖)) ∧
      T ((List.range n).reverse.map (fun i =>
        (Nat.ceil (Real.log (Nat.ceil ‖(Q i : ℂ)‖)) : ℝ))) <
        (Nat.ceil (Real.log (Nat.ceil ‖(Q n : ℂ)‖)) : ℝ) := by
  classical
  let wt : GaussianInt × GaussianInt → ℝ := fun a =>
    (Nat.ceil (Real.log (Nat.ceil ‖(a.2 : ℂ)‖)) : ℝ)
  let Good : GaussianInt × GaussianInt → Prop := fun a =>
    2 ≤ Nat.ceil ‖(a.2 : ℂ)‖ ∧ a.1 ≠ 0 ∧ a.2 ≠ 0 ∧
    ‖(a.1 : ℂ) / (a.2 : ℂ) - z‖ ≤ 2 * (Nat.ceil ‖(a.2 : ℂ)‖ : ℝ) ^ (-nu) ∧
    1 ≤ Nat.ceil (Real.log (Nat.ceil ‖(a.2 : ℂ)‖))
  have hex (L : List (GaussianInt × GaussianInt)) :
      ∃ a : GaussianInt × GaussianInt, Good a ∧ T (L.map wt) < wt a := by
    obtain ⟨P, Q, hq, hp, hQ, herr, hlog⟩ :=
      exists_large_gaussian_log_approximation z nu nu' (max 1 (T (L.map wt))) hz hnu hslack hbad
    have hceil := Nat.le_ceil (Real.log (Nat.ceil ‖(Q : ℂ)‖))
    have hone : 1 < (Nat.ceil (Real.log (Nat.ceil ‖(Q : ℂ)‖)) : ℝ) :=
      (le_max_left _ _).trans_lt (hlog.trans_le hceil)
    exact ⟨(P,Q), ⟨hq, hp, hQ, herr, by exact_mod_cast hone.le⟩,
      (le_max_right _ _).trans_lt (hlog.trans_le hceil)⟩
  let next : List (GaussianInt × GaussianInt) → GaussianInt × GaussianInt := fun L => (hex L).choose
  let hist : ℕ → List (GaussianInt × GaussianInt) := Nat.rec [] (fun _ L => next L :: L)
  let a : ℕ → GaussianInt × GaussianInt := fun n => next (hist n)
  have hhist (n : ℕ) : hist n = (List.range n).reverse.map a := by
    induction n with
    | zero => rfl
    | succ n ih =>
      change a n :: hist n = (List.range (n+1)).reverse.map a
      rw [ih]
      simp [List.range_succ, List.reverse_append]
  refine ⟨fun n => (a n).1, fun n => (a n).2, fun n => ?_⟩
  have hg := (hex (hist n)).choose_spec
  refine ⟨hg.1.1, hg.1.2.1, hg.1.2.2.1, hg.1.2.2.2.1, hg.1.2.2.2.2, ?_⟩
  have hbound : T ((hist n).map wt) < wt (a n) := hg.2
  rw [hhist, List.map_map] at hbound
  exact hbound

theorem exists_gaussian_log_approximations_above_thresholds
    (z : ℂ) (nu nu' : ℝ) (hz : z ≠ 0) (hnu : 0 < nu) (hslack : nu < nu')
    (m : ℕ) (T : Thresholds m) (X : ℝ)
    (hbad : ∀ L : ℕ, ∃ P Q : GaussianInt,
      (L : ℝ) ≤ ‖(Q : ℂ)‖ ∧ ‖z - (P : ℂ) / (Q : ℂ)‖ ≤ ‖(Q : ℂ)‖ ^ (-nu')) :
    ∃ P Q : Fin m → GaussianInt,
      (∀ i, 2 ≤ Nat.ceil ‖(Q i : ℂ)‖ ∧ P i ≠ 0 ∧ Q i ≠ 0 ∧
        ‖(P i : ℂ) / (Q i : ℂ) - z‖ ≤ 2 * (Nat.ceil ‖(Q i : ℂ)‖ : ℝ) ^ (-nu)) ∧
      AboveThresholds T (fun i => (Nat.ceil (Real.log (Nat.ceil ‖(Q i : ℂ)‖)) : ℚ)) ∧
      (∀ i, X < logWeights (fun i => Nat.ceil ‖(Q i : ℂ)‖) i) := by
  obtain ⟨P,Q,hseq⟩ := exists_successive_gaussian_log_approximations z nu nu' hz hnu hslack
    (fun L => max (PAWeightSelection.historyThreshold T L) X) hbad
  refine ⟨fun i => P i.val, fun i => Q i.val, ?_, ?_, ?_⟩
  · intro i
    have h := hseq i.val
    exact ⟨h.1, h.2.1, h.2.2.1, h.2.2.2.1⟩
  · constructor
    · intro i
      have hi := (hseq i.val).2.2.2.2.1
      change (0 : ℚ) < (Nat.ceil (Real.log (Nat.ceil ‖(Q i.val : ℂ)‖)) : ℚ)
      exact_mod_cast (lt_of_lt_of_le Nat.zero_lt_one hi)
    · intro i
      have hi := (le_max_left _ _).trans_lt (hseq i.val).2.2.2.2.2
      rw [PAWeightSelection.historyThreshold_eq T (fun n => Nat.ceil ‖(Q n : ℂ)‖) i.val i.isLt] at hi
      exact_mod_cast hi
  · intro i
    exact (le_max_right _ _).trans_lt (hseq i.val).2.2.2.2.2

end
end QuadraticPi


==> anc/lean/QuadraticPi/GaussianMovingSupport.lean <==
import QuadraticPi.MovingLogArithmetic

/-! Support and complex scaling of the actual moving logarithm determinant.
The nonzero permutation supplies the net nonnegative denominator exponents. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GaussianMovingArithmetic
open OAI.PiExponent InterpolationMatrix MatrixArithmetic
open scoped BigOperators

theorem selectedMinor_total_row_degree_le_total_column_degree {m K : ℕ}
    (a : ℂ) (w0 v0 theta : ℝ) (w : Fin m → ℝ) (H : ℝ)
    (r : Fin m → ℂ) (T : Fin m → ℕ)
    (sel : Row K v0 theta w H → Column w0 w H)
    (hdet : (MovingLogMatrix.selectedMinor a K w0 v0 theta w H r T sel).det ≠ 0)
    (i : Fin m) :
    (∑ ρ : Row K v0 theta w H, ρ.2.1 i.succ) ≤
      ∑ ρ : Row K v0 theta w H, (sel ρ).1 i.succ := by
  classical
  let A := MovingLogMatrix.selectedMinor a K w0 v0 theta w H r T sel
  have hterm : ∃ σ : Equiv.Perm (Row K v0 theta w H),
      ∀ ρ, A (σ ρ) ρ ≠ 0 := by
    by_contra! hz
    apply hdet
    rw [Matrix.det_apply']
    apply Finset.sum_eq_zero
    intro σ _
    obtain ⟨ρ, hρ⟩ := hz σ
    have hp : (∏ κ, A (σ κ) κ) = 0 :=
      Finset.prod_eq_zero (Finset.mem_univ ρ) hρ
    simp only [A] at hp
    rw [hp, mul_zero]
  obtain ⟨σ, hσ⟩ := hterm
  have hle (ρ : Row K v0 theta w H) : (σ ρ).2.1 i.succ ≤ (sel ρ).1 i.succ := by
    by_contra hi
    apply hσ ρ
    have hnot : ¬ ∀ k : Fin m, (σ ρ).2.1 k.succ ≤ (sel ρ).1 k.succ :=
      fun h => hi (h i)
    change a ^ ((σ ρ).1.val * (sel ρ).1 0) *
      InterpolationMatrix.entry r (fun k => truncatedLog (T k))
        (σ ρ).1.val ((σ ρ).2.1 0) (fun k => (σ ρ).2.1 k.succ)
        ((sel ρ).1 0) (fun k => (sel ρ).1 k.succ) = 0
    rw [InterpolationMatrix.entry_eq_zero_of_not_le _ _ _ _ _ _ _ hnot, mul_zero]
  have hsum := Finset.sum_le_sum (fun ρ (_ : ρ ∈ Finset.univ) => hle ρ)
  rw [show (∑ ρ, (σ ρ).2.1 i.succ) = ∑ ρ : Row K v0 theta w H, ρ.2.1 i.succ from
    Equiv.sum_comp σ (fun ρ => ρ.2.1 i.succ)] at hsum
  exact hsum

theorem cleared_det_log_bound_complex_scales {ι : Type*} [Fintype ι] [DecidableEq ι]
    (A : Matrix ι ι ℂ) (D : ℝ) (r c : ι → ℂ)
    (hD : 0 < D) (hr : ∀ i, r i ≠ 0) (hc : ∀ i, c i ≠ 0)
    (hA : A.det ≠ 0)
    (hentries : ∀ i j, (D : ℂ) * r i * (c j * A i j) ∈ GaussianInt.toComplex.range) :
    -(Fintype.card ι : ℝ) * Real.log D - (∑ i, Real.log ‖r i‖) -
      ∑ j, Real.log ‖c j‖ ≤ Real.log ‖A.det‖ := by
  classical
  choose B hB using hentries
  change ι → ι → GaussianInt at B
  let B' : Matrix ι ι GaussianInt := B
  have hBC : (B'.map GaussianInt.toComplex) =
      (fun i j => ((D : ℂ) * r i) * (c j * A i j)) := by
    ext i j
    exact hB i j
  have hDC : (D : ℂ) ≠ 0 := by exact_mod_cast hD.ne'
  have hd : (B'.map GaussianInt.toComplex).det =
      (D : ℂ) ^ Fintype.card ι * (∏ i, r i) * (∏ j, c j) * A.det := by
    rw [hBC, Arithmetic.det_row_column_scale, Finset.prod_mul_distrib]
    simp only [Finset.prod_const, Finset.card_univ]
  have hBne : B'.det ≠ 0 := by
    intro hz
    have hz' : (B'.map GaussianInt.toComplex).det = 0 := by
      change (GaussianInt.toComplex.mapMatrix B').det = 0
      rw [← RingHom.map_det, hz, map_zero]
    rw [hd] at hz'
    exact (mul_ne_zero (mul_ne_zero (mul_ne_zero (pow_ne_zero _ hDC)
      (Finset.prod_ne_zero_iff.mpr (fun i _ => hr i)))
      (Finset.prod_ne_zero_iff.mpr (fun i _ => hc i))) hA) hz'
  have hnorm := Arithmetic.gaussian_det_norm_one_le B' hBne
  rw [hd, norm_mul, norm_mul, norm_mul, norm_pow, Complex.norm_real,
    Real.norm_eq_abs, abs_of_pos hD, norm_prod, norm_prod] at hnorm
  have hrp : 0 < ∏ i, ‖r i‖ := Finset.prod_pos (fun i _ => norm_pos_iff.mpr (hr i))
  have hcp : 0 < ∏ i, ‖c i‖ := Finset.prod_pos (fun i _ => norm_pos_iff.mpr (hc i))
  have hAp := norm_pos_iff.mpr hA
  have hlog := Real.log_nonneg hnorm
  rw [Real.log_mul (mul_pos (mul_pos (pow_pos hD _) hrp) hcp).ne' hAp.ne',
    Real.log_mul (mul_pos (pow_pos hD _) hrp).ne' hcp.ne',
    Real.log_mul (pow_pos hD _).ne' hrp.ne', Real.log_pow,
    Real.log_prod (fun i _ => (norm_pos_iff.mpr (hr i)).ne'),
    Real.log_prod (fun i _ => (norm_pos_iff.mpr (hc i)).ne')] at hlog
  linarith

end QuadraticPi.GaussianMovingArithmetic


==> anc/lean/QuadraticPi/GaussianNumberFieldAdapters.lean <==
import QuadraticPi.GaussianNumberFieldArithmetic
import QuadraticPi.GaussianAlgebraicLogData
import QuadraticPi.MovingLogHouseData

/-!
# Exact Gaussian center and determinant adapters

The distinguished embedding transports the selected field determinant to the
original complex minor. Every other embedding preserves the modulus of the
Gaussian rational centers, and therefore admits the same house bound. No
exponential matching condition at those other embeddings is required.
-/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GaussianNumberFieldAdapters
open OAI.PiExponent InterpolationMatrix MatrixArithmetic
open GaussianNumberFieldArithmetic GaussianNumberFieldNorm

variable {E : Type*} [Field E] [NumberField E]

theorem map_centers {m : ℕ} (f : GaussianInt →+* E) (σ : E →+* ℂ)
    (hσ : σ.comp f = GaussianInt.toComplex) (P Q : Fin m → GaussianInt) :
    (fun i => σ (centers f P Q i)) = fun i => (P i : ℂ) / (Q i : ℂ) := by
  funext i
  have hP := RingHom.congr_fun hσ (P i)
  have hQ := RingHom.congr_fun hσ (Q i)
  simpa only [centers, map_div₀, RingHom.comp_apply] using congrArg₂ HDiv.hDiv hP hQ

theorem norm_embedding_centers {m : ℕ} (f : GaussianInt →+* E)
    (σ : E →+* ℂ) (P Q : Fin m → GaussianInt) (i : Fin m) :
    ‖σ (centers f P Q i)‖ = ‖(P i : ℂ) / (Q i : ℂ)‖ := by
  simp only [centers, map_div₀, norm_div, norm_embedding_gaussian]

variable {nu Lambda c : ℝ} {degree : ℕ} {height : ℝ}
  (D : GaussianAlgebraicLogData nu Lambda c degree height)

theorem norm_embedding_data_centers (f : GaussianInt →+* E)
    (σ : E →+* ℂ) (i : Fin D.reference.m) :
    ‖σ (centers f D.P D.Q i)‖ = ‖D.reference.r i‖ := by
  rw [norm_embedding_centers, D.r_eq]

theorem norm_embedding_data_centers_le (f : GaussianInt →+* E)
    (σ : E →+* ℂ) (hnu : 1 ≤ nu) (i : Fin D.reference.m) :
    ‖σ (centers f D.P D.Q i)‖ ≤ ‖D.reference.target‖ + 1 := by
  rw [norm_embedding_data_centers]
  exact MovingLogHouse.norm_center_le D.reference.toMovingLogData hnu i

theorem map_data_selectedMinor_det (f : GaussianInt →+* E) (σ : E →+* ℂ)
    (a : E) (hσ : σ.comp f = GaussianInt.toComplex)
    (hbase : σ a = D.reference.baseValue) (H : ℝ)
    (sel : Row D.reference.K D.reference.v0 D.reference.base.theta
      (logWeights D.reference.q) H → Column D.reference.w0 (logWeights D.reference.q) H) :
    σ (NumberFieldMovingMatrix.selectedMinor a D.reference.K D.reference.w0
      D.reference.v0 D.reference.base.theta (logWeights D.reference.q) H
      (centers f D.P D.Q)
      (truncationOrders D.reference.q D.reference.toMovingLogData.F D.reference.v0) sel).det =
    (MovingLogMatrix.selectedMinor D.reference.baseValue D.reference.K D.reference.w0
      D.reference.v0 D.reference.base.theta (logWeights D.reference.q) H D.reference.r
      (truncationOrders D.reference.q D.reference.toMovingLogData.F D.reference.v0) sel).det := by
  rw [NumberFieldMovingMatrix.map_selectedMinor_det, map_centers f σ hσ, hbase, D.r_eq]

theorem field_selectedMinor_det_ne_zero (f : GaussianInt →+* E) (σ : E →+* ℂ)
    (a : E) (hσ : σ.comp f = GaussianInt.toComplex)
    (hbase : σ a = D.reference.baseValue) {H : ℝ}
    (sel : Row D.reference.K D.reference.v0 D.reference.base.theta
      (logWeights D.reference.q) H → Column D.reference.w0 (logWeights D.reference.q) H)
    (hdet : (MovingLogMatrix.selectedMinor D.reference.baseValue D.reference.K D.reference.w0
      D.reference.v0 D.reference.base.theta (logWeights D.reference.q) H D.reference.r
      (truncationOrders D.reference.q D.reference.toMovingLogData.F D.reference.v0) sel).det ≠ 0) :
    (NumberFieldMovingMatrix.selectedMinor a D.reference.K D.reference.w0
      D.reference.v0 D.reference.base.theta (logWeights D.reference.q) H
      (centers f D.P D.Q)
      (truncationOrders D.reference.q D.reference.toMovingLogData.F D.reference.v0) sel).det ≠ 0 := by
  intro hz
  apply hdet
  rw [← map_data_selectedMinor_det D f σ a hσ hbase H sel, hz, map_zero]

theorem conjugate_selectedMinor_log_norm_div_le (f : GaussianInt →+* E)
    (a : E) (σ : E →+* ℂ) (ha : ‖σ a‖ ≤ Real.exp height)
    (hnu : 1 ≤ nu) {H : ℝ} (hH : 0 < H)
    (sel : Row D.reference.K D.reference.v0 D.reference.base.theta
      (logWeights D.reference.q) H → Column D.reference.w0 (logWeights D.reference.q) H)
    (hdet : (NumberFieldMovingMatrix.selectedMinor a D.reference.K D.reference.w0
      D.reference.v0 D.reference.base.theta (logWeights D.reference.q) H
      (centers f D.P D.Q)
      (truncationOrders D.reference.q D.reference.toMovingLogData.F D.reference.v0) sel).det ≠ 0) :
    Real.log ‖σ (NumberFieldMovingMatrix.selectedMinor a D.reference.K D.reference.w0
      D.reference.v0 D.reference.base.theta (logWeights D.reference.q) H
      (centers f D.P D.Q)
      (truncationOrders D.reference.q D.reference.toMovingLogData.F D.reference.v0) sel).det‖ /
      ((Fintype.card (Row D.reference.K D.reference.v0 D.reference.base.theta
        (logWeights D.reference.q) H) : ℝ) * H) ≤
      D.reference.houseError + MovingLogHouse.rowLogRemainder D.reference.toMovingLogData H := by
  rw [NumberFieldMovingMatrix.map_selectedMinor_det]
  apply MovingLogHouse.selectedMinor_log_norm_le (σ a)
    (fun i => σ (centers f D.P D.Q i))
    (truncationOrders D.reference.q D.reference.toMovingLogData.F D.reference.v0)
    (logWeights D.reference.q) D.reference.house_nonneg ha (by positivity)
    (norm_embedding_data_centers_le D f σ hnu) (by have := D.reference.K_pos; omega) hH
    D.reference.w0_pos D.reference.v0_pos D.reference.base.theta_pos
    D.reference.wstar_pos D.reference.wstar_lower sel
  rw [← NumberFieldMovingMatrix.map_selectedMinor_det]
  exact (map_ne_zero σ).mpr hdet

theorem conjugate_selectedMinor_log_norm_le (f : GaussianInt →+* E)
    (a : E) (σ : E →+* ℂ) (ha : ‖σ a‖ ≤ Real.exp height)
    (hnu : 1 ≤ nu) {H : ℝ} (hH : 0 < H)
    (sel : Row D.reference.K D.reference.v0 D.reference.base.theta
      (logWeights D.reference.q) H → Column D.reference.w0 (logWeights D.reference.q) H)
    (hdet : (NumberFieldMovingMatrix.selectedMinor a D.reference.K D.reference.w0
      D.reference.v0 D.reference.base.theta (logWeights D.reference.q) H
      (centers f D.P D.Q)
      (truncationOrders D.reference.q D.reference.toMovingLogData.F D.reference.v0) sel).det ≠ 0) :
    Real.log ‖σ (NumberFieldMovingMatrix.selectedMinor a D.reference.K D.reference.w0
      D.reference.v0 D.reference.base.theta (logWeights D.reference.q) H
      (centers f D.P D.Q)
      (truncationOrders D.reference.q D.reference.toMovingLogData.F D.reference.v0) sel).det‖ ≤
      (Fintype.card (Row D.reference.K D.reference.v0 D.reference.base.theta
        (logWeights D.reference.q) H) : ℝ) * H *
      (D.reference.houseError + MovingLogHouse.rowLogRemainder D.reference.toMovingLogData H) := by
  have hM : 0 < Fintype.card (Row D.reference.K D.reference.v0 D.reference.base.theta
      (logWeights D.reference.q) H) :=
    MovingLogHouse.row_card_pos (by have := D.reference.K_pos; omega)
      D.reference.v0_pos D.reference.base.theta_pos hH
      (fun i => D.reference.wstar_pos.trans_le (D.reference.wstar_lower i))
  have hMH : (0 : ℝ) < (Fintype.card (Row D.reference.K D.reference.v0
      D.reference.base.theta (logWeights D.reference.q) H) : ℝ) * H :=
    mul_pos (by exact_mod_cast hM) hH
  have hb := (div_le_iff₀ hMH).mp
    (conjugate_selectedMinor_log_norm_div_le D f a σ ha hnu hH sel hdet)
  simpa only [mul_comm] using hb

end QuadraticPi.GaussianNumberFieldAdapters


==> anc/lean/QuadraticPi/GaussianNumberFieldArithmetic.lean <==
import QuadraticPi.GaussianNumberFieldNorm
import QuadraticPi.GaussianMovingSupport

/-! Gaussian denominator clearing inside an arbitrary number field.
The actual matrix and selected columns are retained, while Gaussian
denominators are embedded in the field before clearing its coefficients. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GaussianNumberFieldArithmetic
open OAI.PiExponent InterpolationMatrix MatrixArithmetic
open NumberFieldMovingArithmetic GaussianNumberFieldNorm
open scoped BigOperators NumberField
variable {E : Type*} [Field E] [NumberField E]

section RingClearing
variable {A : Type*} [CommRing A] (f : A →+* E)

theorem cleared_shifted_log_trunc_mem (T : ℕ) (q z : A) :
    Polynomial.C (Nat.lcmUpto T : E) *
      (Polynomial.C (f z) + Polynomial.C (f q) *
        NumberFieldMovingMatrix.truncatedLog E T) ∈
      (Polynomial.mapRingHom f).range := by
  let S := (Polynomial.mapRingHom f).range
  have hL : Polynomial.C (Nat.lcmUpto T : E) ∈ S := by simp
  have hh := S.add_mem (S.mul_mem hL (ring_C_mem f z))
    (S.mul_mem (ring_C_mem f q) (cleared_log_trunc_mem f T))
  convert hh using 1
  ring

theorem shifted_truncation_product_coeff_range {ι : Type*} (s : Finset ι)
    (T : ι → ℕ) (q : ι → A) (e k : ι → ℕ) (z : ι → A)
    (P : Polynomial A) (hk : ∀ i ∈ s, k i ≤ e i) (n : ℕ) :
    (∏ i ∈ s, (Nat.lcmUpto (T i) : E) ^ e i) *
      (P.map f * ∏ i ∈ s,
        (Polynomial.C (f (z i)) + Polynomial.C (f (q i)) *
          NumberFieldMovingMatrix.truncatedLog E (T i)) ^ k i).coeff n ∈ f.range := by
  exact common_denominator_coeff_range f s (fun i => Nat.lcmUpto (T i)) e k _ P hk
    (fun i _ => cleared_shifted_log_trunc_mem f (T i) (q i) (z i)) n

theorem entry_truncatedLog_cleared_range {m : ℕ}
    (T e : Fin m → ℕ) (q : Fin m → A) (r : Fin m → E)
    (hq : ∀ i, f (q i) ≠ 0)
    (hr : ∀ i, f (q i) * r i ∈ f.range)
    (j s h : ℕ) (β α : Fin m → ℕ) (hα : ∀ i, α i ≤ e i) :
    (∏ i, (Nat.lcmUpto (T i) : E) ^ e i) *
      (∏ i, f (q i) ^ α i) / (∏ i, f (q i) ^ β i) *
      NumberFieldMovingMatrix.entry (1 : E) r T j s β h α ∈ f.range := by
  classical
  by_cases hβα : ∀ i, β i ≤ α i
  swap
  · rw [NumberFieldMovingMatrix.entry_eq_zero_of_not_le _ _ _ _ _ _ _ _ hβα, mul_zero]
    exact f.range.zero_mem
  have hratio : (∏ i, f (q i) ^ α i) / (∏ i, f (q i) ^ β i) =
      ∏ i, f (q i) ^ (α i - β i) := by
    rw [← Finset.prod_div_distrib]
    apply Finset.prod_congr rfl
    intro i hi
    simpa only [div_eq_mul_inv] using (pow_sub₀ (f (q i)) (hq i) (hβα i)).symm
  choose z0 hz0 using hr
  let z : Fin m → A := fun i => (j : A) * z0 i
  have hz (i : Fin m) : Polynomial.C (f (q i)) *
      (Polynomial.C ((j : E) * r i) + NumberFieldMovingMatrix.truncatedLog E (T i)) =
      Polynomial.C (f (z i)) + Polynomial.C (f (q i)) *
        NumberFieldMovingMatrix.truncatedLog E (T i) := by
    rw [mul_add, ← map_mul]
    congr 1
    apply congrArg Polynomial.C
    simp only [z, map_mul, map_natCast, hz0]
    ring
  have hclear := shifted_truncation_product_coeff_range f Finset.univ
    T q e (fun i => α i - β i) z ((1 + Polynomial.X) ^ h)
    (fun i _ => (Nat.sub_le (α i) (β i)).trans (hα i)) s
  have hP : (((1 + Polynomial.X) ^ h : Polynomial A).map f) =
      (1 + Polynomial.X) ^ h := by simp
  simp only [hP] at hclear
  have hchoose : (∏ i, ((α i).choose (β i) : E)) ∈ f.range := by
    apply f.range.prod_mem
    intro i hi
    exact ⟨((α i).choose (β i) : A), by simp⟩
  have hscalar := scalar_product_mul_coeff (fun i => f (q i)) (fun i => α i - β i)
    ((1 + Polynomial.X) ^ h)
    (fun i => Polynomial.C ((j : E) * r i) +
      NumberFieldMovingMatrix.truncatedLog E (T i)) s
  simp_rw [hz] at hscalar
  rw [mul_div_assoc, hratio, NumberFieldMovingMatrix.entry, one_pow, one_mul]
  have he := f.range.mul_mem hchoose hclear
  rw [← hscalar] at he
  convert he using 1
  ring
end RingClearing

theorem entry_truncatedLog_cleared_integral {m : ℕ}
    (T e : Fin m → ℕ) (q r : Fin m → E)
    (hq : ∀ i, q i ≠ 0) (hi : ∀ i, IsIntegral ℤ (q i))
    (hr : ∀ i, IsIntegral ℤ (q i * r i))
    (j s h : ℕ) (β α : Fin m → ℕ) (hα : ∀ i, α i ≤ e i) :
    IsIntegral ℤ ((∏ i, (Nat.lcmUpto (T i) : E) ^ e i) *
      (∏ i, q i ^ α i) / (∏ i, q i ^ β i) *
      NumberFieldMovingMatrix.entry (1 : E) r T j s β h α) := by
  have hh := entry_truncatedLog_cleared_range (algebraMap (𝓞 E) E) T e
    (fun i => ⟨q i, hi i⟩) r hq
    (fun i => ⟨⟨q i * r i, hr i⟩, rfl⟩) j s h β α hα
  obtain ⟨z, hz⟩ := hh
  change (z : E) = (∏ i, (Nat.lcmUpto (T i) : E) ^ e i) *
    (∏ i, q i ^ α i) / (∏ i, q i ^ β i) *
    NumberFieldMovingMatrix.entry (1 : E) r T j s β h α at hz
  rw [← hz]
  exact z.isIntegral_coe

def columnScale {m : ℕ} (f : GaussianInt →+* E)
    (Q : Fin m → GaussianInt) (α : Fin m → ℕ) : E := ∏ i, f (Q i) ^ α i

def rowScale {m : ℕ} (f : GaussianInt →+* E)
    (Q : Fin m → GaussianInt) (β : Fin m → ℕ) : E := (columnScale f Q β)⁻¹

def centers {m : ℕ} (f : GaussianInt →+* E)
    (P Q : Fin m → GaussianInt) (i : Fin m) : E := f (P i) / f (Q i)

theorem centers_cleared_integral {m : ℕ} (f : GaussianInt →+* E)
    (P Q : Fin m → GaussianInt) (hQ : ∀ i, Q i ≠ 0) (i : Fin m) :
    IsIntegral ℤ (f (Q i) * centers f P Q i) := by
  have hq := gaussian_hom_ne_zero f (hQ i)
  have he : f (Q i) * centers f P Q i = f (P i) := by
    unfold centers
    field_simp
  rw [he]
  exact gaussian_hom_integral f (P i)

theorem selectedMinor_entries_integral {m K : ℕ} {w0 v0 θ H : ℝ}
    (f : GaussianInt →+* E) (a : E) (b : ℕ) (q T : Fin m → ℕ)
    (Q : Fin m → GaussianInt) (r : Fin m → E)
    (hQ : ∀ i, Q i ≠ 0) (hq : ∀ i, 2 ≤ q i) (hw0 : 0 < w0)
    (ha : IsIntegral ℤ ((b : E) * a))
    (hr : ∀ i, IsIntegral ℤ (f (Q i) * r i))
    (sel : Row K v0 θ (logWeights q) H → Column w0 (logWeights q) H)
    (ρ σ : Row K v0 θ (logWeights q) H) :
    IsIntegral ℤ ((NumberFieldMovingArithmetic.movingDenominator b K q T w0 H : E) *
      rowScale f Q (fun i => ρ.2.1 i.succ) *
      (columnScale f Q (fun i => (sel σ).1 i.succ) *
        NumberFieldMovingMatrix.selectedMinor a K w0 v0 θ
          (logWeights q) H r T sel ρ σ)) := by
  have hw : ∀ i, 0 < logWeights q i := fun i => ceil_log_weight_pos (hq i)
  have he := entry_truncatedLog_cleared_integral T
    (fun i => ⌊H / logWeights q i⌋₊) (fun i => f (Q i)) r
    (fun i => gaussian_hom_ne_zero f (hQ i))
    (fun i => gaussian_hom_integral f (Q i)) hr
    ρ.1.val (ρ.2.1 0) ((sel σ).1 0)
    (fun i => ρ.2.1 i.succ) (fun i => (sel σ).1 i.succ)
    (column_coordinate_le_floor hw0 hw (sel σ))
  have hj : ρ.1.val ≤ K-1 := by have := ρ.1.isLt; omega
  have hh := MovingLogArithmetic.column_zero_le_floor hw0 hw (sel σ)
  have hi := (base_power_cleared_integral a b ((K-1)*⌊H/w0⌋₊)
    (ρ.1.val * (sel σ).1 0) ha (Nat.mul_le_mul hj hh)).mul he
  simp only [NumberFieldMovingArithmetic.movingDenominator, rowScale, columnScale,
    NumberFieldMovingMatrix.selectedMinor, NumberFieldMovingMatrix.matrix,
    NumberFieldMovingMatrix.entry, Matrix.submatrix_apply, id_eq,
    Rat.cast_mul, Rat.cast_prod, Rat.cast_pow, Rat.cast_natCast,
    one_pow, one_mul] at hi ⊢
  convert hi using 1
  ring

end QuadraticPi.GaussianNumberFieldArithmetic


==> anc/lean/QuadraticPi/GaussianNumberFieldMinors.lean <==
import QuadraticPi.GaussianNumberFieldArithmetic
import QuadraticPi.GaussianMovingArithmetic
import QuadraticPi.GaussianNumberFieldAdapters

/-! Paired-embedding lower bounds for actual Gaussian moving determinants.
The degree is half the absolute field degree. Gaussian denominator factors
are combined before comparison with numerical denominator upper bounds. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GaussianNumberFieldMinors
open OAI.PiExponent InterpolationMatrix MatrixArithmetic NumberField
open GaussianNumberFieldNorm
open scoped BigOperators NumberField
variable {E : Type*} [Field E] [NumberField E]

theorem cleared_det_paired_log_bound {ι : Type*} [Fintype ι] [DecidableEq ι]
    (f : GaussianInt →+* E) (σ : E →+* ℂ)
    (A : Matrix ι ι E) (D : ℚ) (r c : ι → E)
    (hD : 0 < D) (hr : ∀ i, r i ≠ 0) (hc : ∀ i, c i ≠ 0)
    (hA : A.det ≠ 0)
    (hentries : ∀ i j, IsIntegral ℤ ((D : E) * r i * (c j * A i j)))
    (cost L : ℝ)
    (hcost : ∀ τ : E →+* ℂ,
      (Fintype.card ι : ℝ) * Real.log (D : ℝ) +
        (∑ i, Real.log ‖τ (r i)‖) + ∑ i, Real.log ‖τ (c i)‖ ≤ cost)
    (hconj : ∀ τ : E →+* ℂ, Real.log ‖τ A.det‖ ≤ L) :
    -((Module.finrank ℚ E : ℝ) / 2) * cost -
      ((Module.finrank ℚ E : ℝ) / 2 - 1) * L ≤ Real.log ‖σ A.det‖ := by
  classical
  let C : E := (D : E)^Fintype.card ι * (∏ i, r i) * (∏ i, c i)
  have hDE : (D : E) ≠ 0 := by exact_mod_cast hD.ne'
  have hC : C ≠ 0 := mul_ne_zero (mul_ne_zero (pow_ne_zero _ hDE)
    (Finset.prod_ne_zero_iff.mpr (fun i _ => hr i)))
    (Finset.prod_ne_zero_iff.mpr (fun i _ => hc i))
  have hint : IsIntegral ℤ (C * A.det) :=
    GaussianNumberFieldNorm.integral_scaled_det A (D : E) r c hentries
  have hDR : (0 : ℝ) < D := by exact_mod_cast hD
  have hclear (τ : E →+* ℂ) : ‖τ C‖ ≤ Real.exp cost := by
    apply (Real.log_le_iff_le_exp (norm_pos_iff.mpr ((map_ne_zero τ).mpr hC))).mp
    have hrp : 0 < ∏ i, ‖τ (r i)‖ := Finset.prod_pos
      (fun i _ => norm_pos_iff.mpr ((map_ne_zero τ).mpr (hr i)))
    have hcp : 0 < ∏ i, ‖τ (c i)‖ := Finset.prod_pos
      (fun i _ => norm_pos_iff.mpr ((map_ne_zero τ).mpr (hc i)))
    simpa only [C, map_mul, map_pow, map_prod, map_ratCast,
      norm_mul, norm_pow, norm_prod, Complex.norm_ratCast, abs_of_pos hDR,
      Real.log_mul (mul_pos (pow_pos hDR _) hrp).ne' hcp.ne',
      Real.log_mul (pow_pos hDR _).ne' hrp.ne', Real.log_pow,
      Real.log_prod (fun i _ => (norm_pos_iff.mpr ((map_ne_zero τ).mpr (hr i))).ne'),
      Real.log_prod (fun i _ => (norm_pos_iff.mpr ((map_ne_zero τ).mpr (hc i))).ne')]
      using hcost τ
  have hh := gaussian_paired_log_lower_bound f σ A.det C (Real.exp cost) L
    (Real.exp_pos _) hC hA hint hclear (fun τ _ _ => hconj τ)
  simpa only [Real.log_exp] using hh

theorem norm_embedding_columnScale {m : ℕ} (f : GaussianInt →+* E)
    (τ : E →+* ℂ) (Q : Fin m → GaussianInt) (α : Fin m → ℕ) :
    ‖τ (GaussianNumberFieldArithmetic.columnScale f Q α)‖ =
      ‖GaussianMovingArithmetic.gaussianColumnScale Q α‖ := by
  simp only [GaussianNumberFieldArithmetic.columnScale,
    GaussianMovingArithmetic.gaussianColumnScale, map_prod, map_pow,
    norm_prod, norm_pow, norm_embedding_gaussian]

theorem norm_embedding_rowScale {m : ℕ} (f : GaussianInt →+* E)
    (τ : E →+* ℂ) (Q : Fin m → GaussianInt) (β : Fin m → ℕ) :
    ‖τ (GaussianNumberFieldArithmetic.rowScale f Q β)‖ =
      ‖GaussianMovingArithmetic.gaussianRowScale Q β‖ := by
  simp only [GaussianNumberFieldArithmetic.rowScale,
    GaussianMovingArithmetic.gaussianRowScale, map_inv₀, norm_inv,
    norm_embedding_columnScale, GaussianMovingArithmetic.gaussianColumnScale]

theorem selectedMinor_clearing_bound {m K : ℕ} {w0 v0 θ H : ℝ}
    (f : GaussianInt →+* E) (σ : E →+* ℂ) (degree : ℕ)
    (hdegree : Module.finrank ℚ E = 2 * degree)
    (a : E) (b : ℕ) (q T : Fin m → ℕ) (Q : Fin m → GaussianInt) (r : Fin m → E)
    (hQ : ∀ i, Q i ≠ 0) (hQnorm : ∀ i, ‖(Q i : ℂ)‖ ≤ (q i : ℝ))
    (hb : 0 < b) (hq : ∀ i, 2 ≤ q i) (hw0 : 0 < w0)
    (ha : IsIntegral ℤ ((b : E) * a))
    (hr : ∀ i, IsIntegral ℤ (f (Q i) * r i))
    (sel : Row K v0 θ (logWeights q) H → Column w0 (logWeights q) H)
    (hdet : (NumberFieldMovingMatrix.selectedMinor a K w0 v0 θ (logWeights q) H r T sel).det ≠ 0)
    (L : ℝ) (hconj : ∀ τ : E →+* ℂ,
      Real.log ‖τ (NumberFieldMovingMatrix.selectedMinor a K w0 v0 θ (logWeights q) H r T sel).det‖ ≤ L) :
    -(degree : ℝ) *
      ((Fintype.card (Row K v0 θ (logWeights q) H) : ℝ) *
        Real.log (MovingLogArithmetic.movingDenominator b K q T w0 H) +
        columnCost q sel - rowCost K v0 θ q H) -
      (degree - 1 : ℕ) * L ≤
      Real.log ‖(MovingLogMatrix.selectedMinor (σ a) K w0 v0 θ (logWeights q) H
        (fun i => σ (r i)) T sel).det‖ := by
  have hdpos : 0 < degree := by
    have := Module.finrank_pos (R := ℚ) (M := E)
    omega
  have hdetC : (MovingLogMatrix.selectedMinor (σ a) K w0 v0 θ (logWeights q) H
      (fun i => σ (r i)) T sel).det ≠ 0 := by
    rw [← NumberFieldMovingMatrix.map_selectedMinor_det]
    exact (map_ne_zero σ).mpr hdet
  have hc := cleared_det_paired_log_bound f σ
    (NumberFieldMovingMatrix.selectedMinor a K w0 v0 θ (logWeights q) H r T sel)
    (NumberFieldMovingArithmetic.movingDenominator b K q T w0 H)
    (fun ρ => GaussianNumberFieldArithmetic.rowScale f Q (fun i => ρ.2.1 i.succ))
    (fun κ => GaussianNumberFieldArithmetic.columnScale f Q (fun i => (sel κ).1 i.succ))
    (NumberFieldMovingArithmetic.movingDenominator_pos b K q T w0 H hb)
    (fun ρ => inv_ne_zero (Finset.prod_ne_zero_iff.mpr
      (fun i _ => pow_ne_zero _ (gaussian_hom_ne_zero f (hQ i)))))
    (fun κ => Finset.prod_ne_zero_iff.mpr
      (fun i _ => pow_ne_zero _ (gaussian_hom_ne_zero f (hQ i)))) hdet
    (GaussianNumberFieldArithmetic.selectedMinor_entries_integral f a b q T Q r hQ hq hw0 ha hr sel)
    ((Fintype.card (Row K v0 θ (logWeights q) H) : ℝ) *
      Real.log (MovingLogArithmetic.movingDenominator b K q T w0 H) +
      columnCost q sel - rowCost K v0 θ q H) L (fun τ => ?_) hconj
  · have hhalf : (Module.finrank ℚ E : ℝ) / 2 = (degree : ℝ) := by
      rw [hdegree, Nat.cast_mul, Nat.cast_ofNat]
      ring
    simpa only [hhalf, Nat.cast_sub hdpos, Nat.cast_one,
      NumberFieldMovingMatrix.map_selectedMinor_det] using hc
  · have hg := GaussianMovingArithmetic.combined_log_cost_le_proxy (σ a) q T Q
      (fun i => σ (r i)) hQ hQnorm sel hdetC
    simp only [NumberFieldMovingArithmetic.cast_movingDenominator,
      norm_embedding_rowScale, norm_embedding_columnScale,
      GaussianMovingArithmetic.log_gaussianRowScale Q hQ,
      GaussianMovingArithmetic.log_gaussianColumnScale Q hQ,
      Finset.sum_neg_distrib]
    linarith

theorem selectedMinor_arithmetic_lower_bound {m K : ℕ} {w0 v0 θ F H wmin : ℝ}
    (f : GaussianInt →+* E) (σ : E →+* ℂ) (degree : ℕ)
    (hdegree : Module.finrank ℚ E = 2 * degree)
    (a : E) (b : ℕ) (q : Fin m → ℕ) (Q : Fin m → GaussianInt) (r : Fin m → E)
    (hQ : ∀ i, Q i ≠ 0) (hQnorm : ∀ i, ‖(Q i : ℂ)‖ ≤ (q i : ℝ))
    (hb : 0 < b) (hq : ∀ i, 2 ≤ q i)
    (ha : IsIntegral ℤ ((b : E) * a))
    (hr : ∀ i, IsIntegral ℤ (f (Q i) * r i))
    (hK : 0 < K) (hw0 : 0 < w0) (hv0 : 0 < v0) (hθ : 0 < θ)
    (hF : 0 ≤ F) (hH : 0 < H) (hmin : 0 < wmin)
    (hwmin : ∀ i, wmin ≤ logWeights q i)
    (sel : Row K v0 θ (logWeights q) H → Column w0 (logWeights q) H)
    (hdet : (NumberFieldMovingMatrix.selectedMinor a K w0 v0 θ (logWeights q) H r
      (truncationOrders q F v0) sel).det ≠ 0)
    (Ehouse rem : ℝ) (hconj : ∀ τ : E →+* ℂ,
      Real.log ‖τ (NumberFieldMovingMatrix.selectedMinor a K w0 v0 θ (logWeights q) H r
        (truncationOrders q F v0) sel).det‖ ≤
        (Fintype.card (Row K v0 θ (logWeights q) H) : ℝ) * H * (Ehouse + rem)) :
    -(degree : ℝ) * (1 - meanRowWeight K v0 θ q H) -
      ((degree : ℝ) *
        (Arithmetic.lcmConstant * F * m / v0 +
          Arithmetic.lcmConstant * ∑ i, 1 / logWeights q i + θ / wmin +
          ((K : ℝ)-1) * Real.log (b : ℝ) / w0) +
          (degree - 1 : ℕ) * Ehouse) -
      (degree - 1 : ℕ) * rem ≤
      Real.log ‖(MovingLogMatrix.selectedMinor (σ a) K w0 v0 θ (logWeights q) H
        (fun i => σ (r i)) (truncationOrders q F v0) sel).det‖ /
          ((Fintype.card (Row K v0 θ (logWeights q) H) : ℝ) * H) := by
  have hw : ∀ i, 0 < logWeights q i := fun i => ceil_log_weight_pos (hq i)
  have hM : 0 < (Fintype.card (Row K v0 θ (logWeights q) H) : ℝ) := by
    exact_mod_cast actual_row_card_pos hK hv0 hθ hH hw
  have hden := MovingLogArithmetic.log_movingDenominator_le b K q F v0 w0 H hb hF hv0 hw0 hH hw
  rw [Nat.cast_sub (by omega : 1 ≤ K), Nat.cast_one] at hden
  have hden' := (div_le_iff₀ hH).1 hden
  have hrow (ρ : Row K v0 θ (logWeights q) H) :=
    Arithmetic.row_log_cost_lower Finset.univ (fun i => ρ.2.1 i.succ) q
      wmin (H * θ) hmin (fun i _ => hwmin i)
      (row_weighted_cost_le hv0 hθ hw ρ)
  have hrw := Finset.sum_le_sum (s := Finset.univ) (fun ρ _ => hrow ρ)
  simp only [Finset.sum_sub_distrib, Finset.sum_const, Finset.card_univ,
    nsmul_eq_mul] at hrw
  have hmean : (Fintype.card (Row K v0 θ (logWeights q) H) : ℝ) * H *
      meanRowWeight K v0 θ q H = rowWeightedSum K v0 θ q H := by
    unfold meanRowWeight
    field_simp [(mul_pos hM hH).ne']
  have hrow' : (Fintype.card (Row K v0 θ (logWeights q) H) : ℝ) * H *
      meanRowWeight K v0 θ q H -
      (Fintype.card (Row K v0 θ (logWeights q) H) : ℝ) * H * (θ / wmin) ≤
        rowCost K v0 θ q H := by
    rw [hmean]
    simpa only [rowWeightedSum, rowCost, logWeights, mul_div_assoc, mul_assoc] using hrw
  have hout := NumberFieldDeterminant.normalized_arithmetic_bound degree
    _ _ _ _ _ _ _ _ _ Ehouse rem hM hH
    (selectedMinor_clearing_bound f σ degree hdegree a b q (truncationOrders q F v0) Q r
      hQ hQnorm hb hq hw0 ha hr sel hdet
      ((Fintype.card (Row K v0 θ (logWeights q) H) : ℝ) * H * (Ehouse + rem)) hconj)
    (by simpa only [mul_comm] using hden')
    (selected_column_log_cost_le q hq hw0 sel) hrow'
  convert hout using 1
  ring

/-- The distinguished complex minor supplied by interpolation is the same
minor cleared in the field and estimated at every conjugate embedding. -/
theorem selectedMinor_arithmetic_lower_bound_data {nu c height : ℝ} {degree : ℕ}
    (D : GaussianAlgebraicLogData nu Arithmetic.lcmConstant c degree height)
    (f : GaussianInt →+* E) (σ : E →+* ℂ) (a : E)
    (hdegree : Module.finrank ℚ E = 2 * degree)
    (hσf : ∀ Q : GaussianInt, σ (f Q) = (Q : ℂ))
    (hnu : 1 ≤ nu) (hbase : σ a = D.reference.baseValue)
    (ha : IsIntegral ℤ ((D.reference.baseDenominator : E) * a))
    (hheight : ∀ τ : E →+* ℂ, ‖τ a‖ ≤ Real.exp height)
    {H : ℝ} (hH : 0 < H)
    (sel : Row D.reference.K D.reference.v0 D.reference.base.theta (logWeights D.reference.q) H →
      Column D.reference.w0 (logWeights D.reference.q) H)
    (hdet : (MovingLogMatrix.selectedMinor D.reference.baseValue D.reference.K D.reference.w0
      D.reference.v0 D.reference.base.theta (logWeights D.reference.q) H D.reference.r
      (truncationOrders D.reference.q D.reference.toMovingLogData.F D.reference.v0) sel).det ≠ 0) :
    -(degree : ℝ) * (1 - meanRowWeight D.reference.K D.reference.v0
      D.reference.base.theta D.reference.q H) - D.reference.arithmeticError -
      ((degree : ℝ) - 1) * MovingLogHouse.rowLogRemainder D.reference.toMovingLogData H ≤
      Real.log ‖(MovingLogMatrix.selectedMinor D.reference.baseValue D.reference.K D.reference.w0
        D.reference.v0 D.reference.base.theta (logWeights D.reference.q) H D.reference.r
        (truncationOrders D.reference.q D.reference.toMovingLogData.F D.reference.v0) sel).det‖ /
          ((Fintype.card (Row D.reference.K D.reference.v0 D.reference.base.theta
            (logWeights D.reference.q) H) : ℝ) * H) := by
  have hσ : σ.comp f = GaussianInt.toComplex := RingHom.ext hσf
  have hfield := GaussianNumberFieldAdapters.field_selectedMinor_det_ne_zero
    D f σ a hσ hbase sel hdet
  have hconj := fun τ => GaussianNumberFieldAdapters.conjugate_selectedMinor_log_norm_le
    D f a τ (hheight τ) hnu hH sel hfield
  have hh := selectedMinor_arithmetic_lower_bound f σ degree hdegree a D.reference.baseDenominator
    D.reference.q D.Q (GaussianNumberFieldArithmetic.centers f D.P D.Q)
    D.Q_nonzero D.norm_Q_le_q (by have := D.reference.baseDenominator_pos; omega)
    D.reference.q_two_le ha
    (GaussianNumberFieldArithmetic.centers_cleared_integral f D.P D.Q D.Q_nonzero)
    (by have := D.reference.K_pos; omega) D.reference.w0_pos D.reference.v0_pos
    D.reference.base.theta_pos D.reference.toMovingLogData.F_pos.le hH
    D.reference.wstar_pos D.reference.wstar_lower sel hfield
    D.reference.houseError (MovingLogHouse.rowLogRemainder D.reference.toMovingLogData H) hconj
  have hmap : (fun i => σ (GaussianNumberFieldArithmetic.centers f D.P D.Q i)) = D.reference.r := by
    rw [GaussianNumberFieldAdapters.map_centers f σ hσ, D.r_eq]
  rw [hbase, hmap, Nat.cast_sub D.reference.degree_pos, Nat.cast_one] at hh
  exact hh

end QuadraticPi.GaussianNumberFieldMinors


==> anc/lean/QuadraticPi/GaussianNumberFieldNorm.lean <==
import QuadraticPi.NumberFieldMovingPartial
import Mathlib.NumberTheory.Zsqrtd.GaussianInt

/-! Absolute norm lower bounds with a conjugate pair retained. The field
need not be preserved by complex conjugation: conjugation is applied to
embeddings into `ℂ`, and every factor is evaluated on the same field element.
Gaussian clearing factors have identical norm under every embedding. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GaussianNumberFieldNorm
open NumberField
open scoped BigOperators NumberField ComplexConjugate
variable {E : Type*} [Field E] [NumberField E]

theorem gaussian_i_image (g : GaussianInt →+* ℂ) :
    g Zsqrtd.sqrtd = Complex.I ∨ g Zsqrtd.sqrtd = -Complex.I := by
  apply mul_self_eq_mul_self_iff.mp
  rw [← map_mul, Zsqrtd.dmuld]
  simp

/-- A Gaussian integer has its usual complex modulus at every embedding. -/
theorem norm_gaussian_hom (g : GaussianInt →+* ℂ) (Q : GaussianInt) :
    ‖g Q‖ = ‖(Q : ℂ)‖ := by
  obtain hI | hI := gaussian_i_image g
  · have he : g Q = (Q : ℂ) := by
      rcases Q with ⟨p, q⟩
      rw [Zsqrtd.decompose]
      simp [hI, GaussianInt.toComplex_def, mul_comm]
    rw [he]
  · have he : g Q = conj (Q : ℂ) := by
      rcases Q with ⟨p, q⟩
      rw [Zsqrtd.decompose]
      simp [hI, GaussianInt.toComplex_def, mul_comm]
    rw [he, Complex.norm_conj]

theorem norm_embedding_gaussian (f : GaussianInt →+* E)
    (σ : E →+* ℂ) (Q : GaussianInt) :
    ‖σ (f Q)‖ = ‖(Q : ℂ)‖ := norm_gaussian_hom (σ.comp f) Q

theorem gaussian_hom_ne_zero (f : GaussianInt →+* E) {Q : GaussianInt}
    (hQ : Q ≠ 0) : f Q ≠ 0 := by
  let σ : E →+* ℂ := Classical.arbitrary _
  intro h
  have he := norm_embedding_gaussian f σ Q
  rw [h, map_zero, norm_zero] at he
  exact hQ (GaussianInt.toComplex_eq_zero.mp (norm_eq_zero.mp he.symm))

theorem gaussian_hom_integral (f : GaussianInt →+* E) (Q : GaussianInt) :
    IsIntegral ℤ (f Q) := by
  have hi : IsIntegral ℤ (f Zsqrtd.sqrtd) := by
    apply IsIntegral.of_pow (n := 2) (by decide)
    rw [pow_two, ← map_mul, Zsqrtd.dmuld, map_intCast]
    exact isIntegral_intCast (-1)
  rcases Q with ⟨p, q⟩
  rw [Zsqrtd.decompose, map_add, map_mul, map_intCast, map_intCast]
  exact (isIntegral_intCast p).add (hi.mul (isIntegral_intCast q))

/-- An embedding of a field containing Gaussian integers is non-real. -/
theorem conjugate_ne_of_gaussian_hom (f : GaussianInt →+* E)
    (σ : E →+* ℂ) : ComplexEmbedding.conjugate σ ≠ σ := by
  intro he
  have hh := RingHom.congr_fun he (f Zsqrtd.sqrtd)
  change conj (σ (f Zsqrtd.sqrtd)) = σ (f Zsqrtd.sqrtd) at hh
  obtain hI | hI := gaussian_i_image (σ.comp f)
  · change σ (f Zsqrtd.sqrtd) = Complex.I at hI
    rw [hI] at hh
    have := congrArg Complex.im hh
    norm_num at this
  · change σ (f Zsqrtd.sqrtd) = -Complex.I at hI
    rw [hI] at hh
    have := congrArg Complex.im hh
    norm_num at this

/-- The clearing scalar may lie in the field. Only a uniform upper bound
for its embedding norms is needed, so Gaussian row and column factors
can be combined before estimating their norm. -/
theorem sum_log_embeddings_lower_bound (z C : E) (B : ℝ)
    (hB : 0 < B) (hC : C ≠ 0) (hz : z ≠ 0)
    (hint : IsIntegral ℤ (C * z))
    (hclear : ∀ σ : E →+* ℂ, ‖σ C‖ ≤ B) :
    -(Module.finrank ℚ E : ℝ) * Real.log B ≤
      ∑ σ : E →+* ℂ, Real.log ‖σ z‖ := by
  have h := NumberFieldNormProduct.sum_log_embeddings_nonneg_of_integral
    hint (mul_ne_zero hC hz)
  have hlog (σ : E →+* ℂ) : Real.log ‖σ (C*z)‖ =
      Real.log ‖σ C‖ + Real.log ‖σ z‖ := by
    rw [map_mul, norm_mul, Real.log_mul
      (norm_pos_iff.mpr ((map_ne_zero σ).mpr hC)).ne'
      (norm_pos_iff.mpr ((map_ne_zero σ).mpr hz)).ne']
  simp only [hlog, Finset.sum_add_distrib] at h
  have hc := Finset.sum_le_sum (s := Finset.univ)
    (fun (σ : E →+* ℂ) _ =>
      Real.log_le_log (norm_pos_iff.mpr ((map_ne_zero σ).mpr hC)) (hclear σ))
  simp only [Finset.sum_const, Finset.card_univ, NumberField.Embeddings.card,
    nsmul_eq_mul] at hc
  linarith

/-- Retaining a conjugate pair halves both the degree cost and the number
of discarded embeddings. This is the relative-degree bound over `ℚ(i)`. -/
theorem paired_log_lower_bound (σ : E →+* ℂ)
    (hσ : ComplexEmbedding.conjugate σ ≠ σ)
    (z C : E) (B L : ℝ) (hB : 0 < B) (hC : C ≠ 0) (hz : z ≠ 0)
    (hint : IsIntegral ℤ (C * z))
    (hclear : ∀ τ : E →+* ℂ, ‖τ C‖ ≤ B)
    (hother : ∀ τ : E →+* ℂ,
      τ ≠ σ → τ ≠ ComplexEmbedding.conjugate σ → Real.log ‖τ z‖ ≤ L) :
    -((Module.finrank ℚ E : ℝ) / 2) * Real.log B -
      ((Module.finrank ℚ E : ℝ) / 2 - 1) * L ≤ Real.log ‖σ z‖ := by
  classical
  have hfull := sum_log_embeddings_lower_bound z C B hB hC hz hint hclear
  have hp := NumberFieldMovingPartial.sum_subset_lower_bound
    ({σ, ComplexEmbedding.conjugate σ} : Finset (E →+* ℂ))
    (fun τ => Real.log ‖τ z‖)
    (-(Module.finrank ℚ E : ℝ) * Real.log B) L hfull
    (fun τ ht => hother τ
      (fun he => ht (by simp [he])) (fun he => ht (by simp [he])))
  have hnorm : ‖ComplexEmbedding.conjugate σ z‖ = ‖σ z‖ := by
    exact Complex.norm_conj _
  simp only [Finset.card_pair hσ.symm, Nat.cast_ofNat,
    NumberField.Embeddings.card, Finset.sum_pair hσ.symm, hnorm] at hp
  linarith

theorem gaussian_paired_log_lower_bound (f : GaussianInt →+* E)
    (σ : E →+* ℂ) (z C : E) (B L : ℝ)
    (hB : 0 < B) (hC : C ≠ 0) (hz : z ≠ 0)
    (hint : IsIntegral ℤ (C * z))
    (hclear : ∀ τ : E →+* ℂ, ‖τ C‖ ≤ B)
    (hother : ∀ τ : E →+* ℂ,
      τ ≠ σ → τ ≠ ComplexEmbedding.conjugate σ → Real.log ‖τ z‖ ≤ L) :
    -((Module.finrank ℚ E : ℝ) / 2) * Real.log B -
      ((Module.finrank ℚ E : ℝ) / 2 - 1) * L ≤ Real.log ‖σ z‖ :=
  paired_log_lower_bound σ (conjugate_ne_of_gaussian_hom f σ)
    z C B L hB hC hz hint hclear hother

/-- Field-valued row and column scalars clear the same determinant. -/
theorem integral_scaled_det {ι : Type*} [Fintype ι] [DecidableEq ι]
    (A : Matrix ι ι E) (D : E) (r c : ι → E)
    (hentries : ∀ i j, IsIntegral ℤ (D * r i * (c j * A i j))) :
    IsIntegral ℤ ((D ^ Fintype.card ι * (∏ i, r i) * (∏ i, c i)) * A.det) := by
  have h := IsIntegral.det hentries
  rw [NumberFieldDeterminant.det_row_column_scale A
    (fun i => D * r i) c] at h
  simpa only [Finset.prod_mul_distrib, Finset.prod_const, Finset.card_univ,
    mul_assoc] using h

end QuadraticPi.GaussianNumberFieldNorm


==> anc/lean/QuadraticPi/GaussianRationalBase.lean <==
import QuadraticPi.MovingLogArithmetic

/-! Clearing a Gaussian rational base by a positive natural denominator. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GaussianRationalBase

theorem norm_natAbs_pos {B : GaussianInt} (hB : B ≠ 0) : 0 < B.norm.natAbs := by
  have h := GaussianInt.norm_pos.mpr hB
  omega

theorem norm_natAbs_cast_eq (B : GaussianInt) :
    (B.norm.natAbs : ℂ) = (B : ℂ) * (star B : GaussianInt) := by
  rw [GaussianInt.natCast_natAbs_norm]
  have h := congrArg GaussianInt.toComplex (Zsqrtd.norm_eq_mul_conj B)
  simpa using h

theorem gaussian_ratio_cleared (A B : GaussianInt) (hB : B ≠ 0) :
    (B.norm.natAbs : ℂ) * ((A : ℂ) / (B : ℂ)) ∈ GaussianInt.toComplex.range := by
  refine ⟨A * star B, ?_⟩
  rw [norm_natAbs_cast_eq]
  have hBc : (B : ℂ) ≠ 0 := GaussianInt.toComplex_eq_zero.not.mpr hB
  simp only [map_mul]
  field_simp

theorem exists_gaussian_ratio_denominator (A B : GaussianInt) (hB : B ≠ 0) :
    ∃ b : ℕ, 1 ≤ b ∧ (b : ℂ) * ((A : ℂ) / (B : ℂ)) ∈ GaussianInt.toComplex.range :=
  ⟨B.norm.natAbs, norm_natAbs_pos hB, gaussian_ratio_cleared A B hB⟩

end QuadraticPi.GaussianRationalBase


==> anc/lean/QuadraticPi/GaussianRationalCoordinates.lean <==
import QuadraticPi.GaussianLogField

/-!
# Fraction coordinates for the actual field Q(i)

Every complex element of the intermediate field generated by `I` over `ℚ`
is a quotient of Gaussian integers with nonzero denominator. The proof uses
field-adjoin induction, so the result does not depend on a choice of basis.
-/
set_option autoImplicit false
noncomputable section

namespace QuadraticPi.GaussianLogField

theorem gaussian_ratio_of_mem_baseField {x : ℂ}
    (hx : x ∈ IntermediateField.adjoin ℚ ({Complex.I} : Set ℂ)) :
    ∃ P Q : GaussianInt, Q ≠ 0 ∧ x = (P : ℂ) / (Q : ℂ) := by
  induction hx using IntermediateField.adjoin_induction with
  | mem x hx =>
    have hxI : x = Complex.I := Set.mem_singleton_iff.mp hx
    subst x
    refine ⟨⟨0, 1⟩, 1, one_ne_zero, ?_⟩
    simp [GaussianInt.toComplex_def]
  | algebraMap r =>
    refine ⟨(r.num : GaussianInt), (r.den : GaussianInt), ?_, ?_⟩
    · exact_mod_cast r.den_ne_zero
    · change (r : ℂ) =
        GaussianInt.toComplex (r.num : GaussianInt) /
          GaussianInt.toComplex (r.den : GaussianInt)
      simp only [map_intCast, map_natCast]
      exact Rat.cast_def r
  | add x y hx hy ihx ihy =>
    obtain ⟨P, Q, hQ, hxv⟩ := ihx
    obtain ⟨R, S, hS, hyv⟩ := ihy
    have hQc : (Q : ℂ) ≠ 0 := GaussianInt.toComplex_eq_zero.not.mpr hQ
    have hSc : (S : ℂ) ≠ 0 := GaussianInt.toComplex_eq_zero.not.mpr hS
    refine ⟨P * S + R * Q, Q * S, mul_ne_zero hQ hS, ?_⟩
    rw [hxv, hyv]
    simp only [GaussianInt.toComplex_add, GaussianInt.toComplex_mul]
    field_simp [hQc, hSc]
    <;> ring
  | inv x hx ihx =>
    obtain ⟨P, Q, hQ, hxv⟩ := ihx
    by_cases hP : P = 0
    · have hx0 : x = 0 := by
        simpa only [hP, GaussianInt.toComplex_zero, zero_div] using hxv
      refine ⟨0, 1, one_ne_zero, ?_⟩
      simp [hx0, GaussianInt.toComplex_zero, GaussianInt.toComplex_one]
    · refine ⟨Q, P, hP, ?_⟩
      rw [hxv, inv_div]
  | mul x y hx hy ihx ihy =>
    obtain ⟨P, Q, hQ, hxv⟩ := ihx
    obtain ⟨R, S, hS, hyv⟩ := ihy
    refine ⟨P * R, Q * S, mul_ne_zero hQ hS, ?_⟩
    rw [hxv, hyv]
    simp only [GaussianInt.toComplex_mul]
    exact div_mul_div_comm _ _ _ _

theorem exists_gaussian_ratio (x : BaseField) :
    ∃ P Q : GaussianInt, Q ≠ 0 ∧ baseEmbedding x = (P : ℂ) / (Q : ℂ) :=
  gaussian_ratio_of_mem_baseField x.property

end QuadraticPi.GaussianLogField


==> anc/lean/QuadraticPi/GaussianReciprocalBound.lean <==
import QuadraticPi.GaussianUniformApproximationBound
import QuadraticPi.GaussianExponentConclusion
import QuadraticPi.GaussianScaling

/-!
# Reciprocation of Gaussian approximation bounds

The denominator height is the complex modulus throughout. A uniform bound
absorbs the finitely many exceptional fractions before numerators and
denominators are exchanged. The zero numerator is handled separately.
This file preserves every finite all-denominator cutoff, and exports the
exponent-two consequence. It does not yet assert full Gaussian Mobius
invariance or a converse from the Gaussian exponent alone.
-/

set_option autoImplicit false
noncomputable section
namespace QuadraticPi

/-- Reciprocation preserves every proved Gaussian all-denominator cutoff. -/
theorem GaussianEventualLowerBoundAbove.inv {z : ℂ} {kappa : ℝ}
    (hz : GaussianEventualLowerBoundAbove z kappa) :
    GaussianEventualLowerBoundAbove z⁻¹ kappa := by
  have hirr := gaussianIrrational_of_eventualLowerBoundAbove hz
  have hz0 : z ≠ 0 := by simpa using hirr 0 1 one_ne_zero
  have hzn : 0 < ‖z‖ := norm_pos_iff.mpr hz0
  have hzi : 0 < ‖z⁻¹‖ := norm_pos_iff.mpr (inv_ne_zero hz0)
  have hk1 : (1 : ℝ) ≤ kappa :=
    gaussianApproximationExponents_le_of_eventualLowerBoundAbove hz
      (GaussianDirichlet.mem_approximationExponents_of_lt_two z hirr 1
        (by norm_num) (by norm_num))
  apply gaussianEventualLowerBoundAbove_of_positive_constants
  intro nu hnu
  obtain ⟨c, hc, hc1, hb⟩ := GaussianUniformApproximation.uniform_gaussian_lower_bound
    hirr (show 0 ≤ nu by linarith)
    (GaussianApproximationFiniteness.finite_good_of_eventualLowerBoundAbove hz hnu (by linarith))
  let K : ℝ := ‖z⁻¹‖ + 1
  have hK : 0 < K := by dsimp [K]; positivity
  let C : ℝ := min 1 (min ‖z⁻¹‖ (c * K ^ (1 - nu) / ‖z‖))
  have hC : 0 < C := lt_min zero_lt_one
    (lt_min hzi (div_pos (mul_pos hc (Real.rpow_pos_of_pos hK _)) hzn))
  have hC1 : C ≤ 1 := min_le_left _ _
  have hCi : C ≤ ‖z⁻¹‖ := (min_le_right _ _).trans (min_le_left _ _)
  have hCb : C ≤ c * K ^ (1 - nu) / ‖z‖ :=
    (min_le_right _ _).trans (min_le_right _ _)
  refine ⟨C, hC, 2, ?_⟩
  intro P Q hQ
  have hQ2 : (2 : ℝ) ≤ ‖(Q : ℂ)‖ := by simpa using hQ
  have hQpos : 0 < ‖(Q : ℂ)‖ := by linarith
  have hQnz : (Q : ℂ) ≠ 0 := norm_pos_iff.mp hQpos
  have hQ0 : Q ≠ 0 := GaussianInt.toComplex_eq_zero.not.mp hQnz
  have hpow1 : ‖(Q : ℂ)‖ ^ (-nu) ≤ 1 :=
    Real.rpow_le_one_of_one_le_of_nonpos (by linarith) (by linarith)
  by_cases hP : P = 0
  · calc
      _ ≤ C * 1 := mul_le_mul_of_nonneg_left hpow1 hC.le
      _ = C := mul_one _
      _ ≤ ‖z⁻¹‖ := hCi
      _ = _ := by simp [hP]
  · by_cases he : 1 ≤ ‖z⁻¹ - (P : ℂ) / (Q : ℂ)‖
    · calc
        _ ≤ C * 1 := mul_le_mul_of_nonneg_left hpow1 hC.le
        _ = C := mul_one _
        _ ≤ 1 := hC1
        _ ≤ _ := he
    · have hnear : ‖z⁻¹ - (P : ℂ)/(Q : ℂ)‖ ≤ 1 := (lt_of_not_ge he).le
      have hPnz : (P : ℂ) ≠ 0 := GaussianInt.toComplex_eq_zero.not.mpr hP
      have hPpos : 0 < ‖(P : ℂ)‖ := norm_pos_iff.mpr hPnz
      have hPbound : ‖(P : ℂ)‖ ≤ K * ‖(Q : ℂ)‖ :=
        GaussianApproximationFiniteness.numerator_norm_le z⁻¹ P Q hQ0 hnear
      have hbase := hb Q P hP
      have hidentity : ‖(P : ℂ)‖ * ‖z - (Q : ℂ)/(P : ℂ)‖ =
          (‖z‖ * ‖(Q : ℂ)‖) * ‖z⁻¹ - (P : ℂ)/(Q : ℂ)‖ := by
        calc
          _ = ‖(P : ℂ) * (z - (Q : ℂ)/(P : ℂ))‖ := (norm_mul _ _).symm
          _ = ‖-(z * (Q : ℂ) * (z⁻¹ - (P : ℂ)/(Q : ℂ)))‖ := by
            congr 1
            field_simp
            <;> ring
          _ = _ := by simp only [norm_neg, norm_mul]
      have hpowP : ‖(P : ℂ)‖ * ‖(P : ℂ)‖ ^ (-nu) = ‖(P : ℂ)‖ ^ (1 - nu) := by
        rw [show 1 - nu = -nu + 1 by ring, Real.rpow_add_one hPpos.ne']
        ring
      have hpowQ : (K * ‖(Q : ℂ)‖) ^ (1 - nu) =
          K ^ (1 - nu) * (‖(Q : ℂ)‖ * ‖(Q : ℂ)‖ ^ (-nu)) := by
        rw [Real.mul_rpow hK.le hQpos.le,
          show 1 - nu = -nu + 1 by ring, Real.rpow_add_one hQpos.ne']
        ring
      have hbound : c * K ^ (1 - nu) * ‖(Q : ℂ)‖ ^ (-nu) ≤
          ‖z‖ * ‖z⁻¹ - (P : ℂ)/(Q : ℂ)‖ := by
        apply (mul_le_mul_iff_left₀ hQpos).mp
        calc
          _ = c * (K * ‖(Q : ℂ)‖) ^ (1 - nu) := by rw [hpowQ]; ring
          _ ≤ c * ‖(P : ℂ)‖ ^ (1 - nu) := mul_le_mul_of_nonneg_left
            (Real.rpow_le_rpow_of_nonpos hPpos hPbound (by linarith)) hc.le
          _ = ‖(P : ℂ)‖ * (c * ‖(P : ℂ)‖ ^ (-nu)) := by rw [← hpowP]; ring
          _ ≤ ‖(P : ℂ)‖ * ‖z - (Q : ℂ)/(P : ℂ)‖ :=
            mul_le_mul_of_nonneg_left hbase hPpos.le
          _ = _ := by rw [hidentity]; ring
      calc
        _ ≤ (c * K ^ (1 - nu) / ‖z‖) * ‖(Q : ℂ)‖ ^ (-nu) :=
          mul_le_mul_of_nonneg_right hCb (Real.rpow_nonneg hQpos.le _)
        _ = (c * K ^ (1 - nu) * ‖(Q : ℂ)‖ ^ (-nu)) / ‖z‖ := by ring
        _ ≤ _ := (div_le_iff₀ hzn).mpr (by simpa only [mul_comm] using hbound)

/-- The cutoff transfer is an equivalence since inversion is an involution. -/
theorem gaussianEventualLowerBoundAbove_inv_iff (z : ℂ) (kappa : ℝ) :
    GaussianEventualLowerBoundAbove z⁻¹ kappa ↔ GaussianEventualLowerBoundAbove z kappa := by
  constructor
  · intro h
    simpa only [inv_inv] using h.inv
  · exact fun h => h.inv

/-- Every already proved Gaussian exponent-two lower bound yields the same
exponent for the reciprocal, measured by denominator modulus. -/
theorem gaussianIrrationalityExponent_inv_eq_two_of_eventualLowerBound {z : ℂ}
    (hz : GaussianEventualLowerBound z) : gaussianIrrationalityExponent z⁻¹ = 2 :=
  gaussianIrrationalityExponent_eq_two_of_eventualLowerBound hz.inv

end QuadraticPi


==> anc/lean/QuadraticPi/GaussianScaling.lean <==
import QuadraticPi.GaussianApproximation
import Mathlib.Analysis.SpecialFunctions.Pow.Asymptotics

/-!
# Scaling of all-denominator Gaussian approximation bounds

Fixed positive factors can be absorbed using the strict exponent gap. Positive
integer multiplication and division therefore preserve every finite cutoff
`kappa`. All estimates use the complex modulus of the Gaussian denominator.
-/

set_option autoImplicit false
noncomputable section

open Filter
open scoped Topology

namespace QuadraticPi

variable {kappa : ℝ}

theorem gaussianEventualLowerBoundAbove_of_positive_constants {z : ℂ}
    (hz : ∀ nu : ℝ, kappa < nu → ∃ c : ℝ, 0 < c ∧ ∃ Q0 : ℕ,
      ∀ P Q : GaussianInt, (Q0 : ℝ) ≤ ‖(Q : ℂ)‖ →
        c * ‖(Q : ℂ)‖ ^ (-nu) ≤ ‖z - (P : ℂ) / (Q : ℂ)‖) :
    GaussianEventualLowerBoundAbove z kappa := by
  intro nu hnu
  let tau := (nu + kappa) / 2
  have htau : kappa < tau := by dsimp [tau]; linarith
  have hgap : 0 < nu - tau := by dsimp [tau]; linarith
  obtain ⟨c, hc, Q0, hQ0⟩ := hz tau htau
  obtain ⟨B, hB⟩ := eventually_atTop.mp
    ((tendsto_rpow_neg_atTop hgap).eventually (Iio_mem_nhds hc))
  obtain ⟨M, hM⟩ := exists_nat_ge B
  refine ⟨max 2 (max Q0 M), le_max_left _ _, ?_⟩
  intro P Q hQ
  have hQ2 : (2 : ℝ) ≤ ‖(Q : ℂ)‖ :=
    (show (2 : ℝ) ≤ (max 2 (max Q0 M) : ℕ) by
      exact_mod_cast (le_max_left 2 (max Q0 M))).trans hQ
  have hQQ0 : (Q0 : ℝ) ≤ ‖(Q : ℂ)‖ :=
    (show (Q0 : ℝ) ≤ (max 2 (max Q0 M) : ℕ) by
      exact_mod_cast (le_trans (le_max_left Q0 M) (le_max_right 2 (max Q0 M)))).trans hQ
  have hQB : B ≤ ‖(Q : ℂ)‖ := hM.trans
    ((show (M : ℝ) ≤ (max 2 (max Q0 M) : ℕ) by exact_mod_cast (le_trans (le_max_right Q0 M)
      (le_max_right 2 (max Q0 M)))).trans hQ)
  have hQpos : 0 < ‖(Q : ℂ)‖ := lt_of_lt_of_le (by norm_num) hQ2
  calc
    ‖(Q : ℂ)‖ ^ (-nu) = ‖(Q : ℂ)‖ ^ (-(nu - tau)) * ‖(Q : ℂ)‖ ^ (-tau) := by
      rw [← Real.rpow_add hQpos]
      congr 1
      ring
    _ ≤ c * ‖(Q : ℂ)‖ ^ (-tau) :=
      mul_le_mul_of_nonneg_right (hB _ hQB).le (Real.rpow_nonneg hQpos.le _)
    _ ≤ _ := hQ0 P Q hQQ0

/-- Division by a positive natural number preserves the same cutoff. -/
theorem GaussianEventualLowerBoundAbove.div_nat {z : ℂ}
    (hz : GaussianEventualLowerBoundAbove z kappa) (n : ℕ) (hn : 0 < n) :
    GaussianEventualLowerBoundAbove (z / (n : ℂ)) kappa := by
  apply gaussianEventualLowerBoundAbove_of_positive_constants
  intro nu hnu
  obtain ⟨Q0, hQ0, hb⟩ := hz nu hnu
  have hnpos : (0 : ℝ) < n := by exact_mod_cast hn
  have hn0 : (n : ℂ) ≠ 0 := by exact_mod_cast (Nat.ne_zero_of_lt hn)
  refine ⟨(n : ℝ)⁻¹, inv_pos.mpr hnpos, Q0, ?_⟩
  intro P Q hQ
  have h := mul_le_mul_of_nonneg_left (hb ((n : GaussianInt) * P) Q hQ)
    (inv_nonneg.mpr hnpos.le)
  have he : (n : ℝ)⁻¹ * ‖z - (((n : GaussianInt) * P : GaussianInt) : ℂ) / (Q : ℂ)‖ =
      ‖z / (n : ℂ) - (P : ℂ) / (Q : ℂ)‖ := by
    calc
      _ = ‖(z - (((n : GaussianInt) * P : GaussianInt) : ℂ) / (Q : ℂ)) / (n : ℂ)‖ := by
        rw [Complex.norm_div, Complex.norm_natCast]
        ring
      _ = _ := by
        congr 1
        rw [GaussianInt.toComplex_mul, map_natCast]
        field_simp
  exact he ▸ h

/-- An upper exponent bound for `n*z` implies the same bound for `z`. -/
theorem GaussianEventualLowerBoundAbove.of_nat_mul {z : ℂ} (n : ℕ) (hn : 0 < n)
    (hz : GaussianEventualLowerBoundAbove ((n : ℂ) * z) kappa) :
    GaussianEventualLowerBoundAbove z kappa := by
  have hn0 : (n : ℂ) ≠ 0 := by exact_mod_cast (Nat.ne_zero_of_lt hn)
  simpa only [mul_div_cancel_left₀ _ hn0] using hz.div_nat n hn

/-- Multiplication by a positive natural number preserves the same cutoff. -/
theorem GaussianEventualLowerBoundAbove.nat_mul {z : ℂ}
    (hz : GaussianEventualLowerBoundAbove z kappa) (n : ℕ) (hn : 0 < n) :
    GaussianEventualLowerBoundAbove ((n : ℂ) * z) kappa := by
  apply gaussianEventualLowerBoundAbove_of_positive_constants
  intro nu hnu
  obtain ⟨Q0, hQ0, hb⟩ := hz nu hnu
  have hnpos : (0 : ℝ) < n := by exact_mod_cast hn
  have hn1 : (1 : ℝ) ≤ n := by exact_mod_cast hn
  have hn0 : (n : ℂ) ≠ 0 := by exact_mod_cast (Nat.ne_zero_of_lt hn)
  refine ⟨(n : ℝ) * (n : ℝ) ^ (-nu),
    mul_pos hnpos (Real.rpow_pos_of_pos hnpos _), Q0, ?_⟩
  intro P Q hQ
  have hnorm : ‖(((n : GaussianInt) * Q : GaussianInt) : ℂ)‖ =
      (n : ℝ) * ‖(Q : ℂ)‖ := by
    rw [GaussianInt.toComplex_mul, map_natCast, Complex.norm_mul, Complex.norm_natCast]
  have hlarge : (Q0 : ℝ) ≤ ‖(((n : GaussianInt) * Q : GaussianInt) : ℂ)‖ := by
    rw [hnorm]
    exact hQ.trans (by nlinarith [norm_nonneg (Q : ℂ)])
  have h := mul_le_mul_of_nonneg_left (hb P ((n : GaussianInt) * Q) hlarge) hnpos.le
  have he : (n : ℝ) * ‖z - (P : ℂ) / (((n : GaussianInt) * Q : GaussianInt) : ℂ)‖ =
      ‖(n : ℂ) * z - (P : ℂ) / (Q : ℂ)‖ := by
    calc
      _ = ‖(n : ℂ) * (z - (P : ℂ) / (((n : GaussianInt) * Q : GaussianInt) : ℂ))‖ := by
        rw [Complex.norm_mul, Complex.norm_natCast]
      _ = _ := by
        congr 1
        rw [GaussianInt.toComplex_mul, map_natCast]
        field_simp
  rw [he, hnorm, Real.mul_rpow hnpos.le (norm_nonneg (Q : ℂ))] at h
  simpa only [mul_assoc] using h

theorem gaussianEventualLowerBoundAbove_nat_mul_iff {z : ℂ}
    (n : ℕ) (hn : 0 < n) :
    GaussianEventualLowerBoundAbove ((n : ℂ) * z) kappa ↔
      GaussianEventualLowerBoundAbove z kappa :=
  ⟨fun h => h.of_nat_mul n hn, fun h => h.nat_mul n hn⟩

end QuadraticPi


==> anc/lean/QuadraticPi/GaussianUniformApproximationBound.lean <==
import QuadraticPi.GaussianApproximationFiniteness

/-! # Uniform lower bounds from finite Gaussian approximation sets

A finite exceptional set is absorbed into one positive constant. The bound
uses the actual complex modulus of every nonzero Gaussian denominator;
unit denominators and unreduced presentations are included.
-/

set_option autoImplicit false
noncomputable section

namespace QuadraticPi.GaussianUniformApproximation

open GaussianApproximationFiniteness

/-- Finitely many good Gaussian fractions give one positive uniform constant
for every Gaussian fraction, including fractions with unit denominators. -/
theorem uniform_gaussian_lower_bound {z : ℂ} {nu : ℝ}
    (hz : GaussianIrrational z) (hnu : 0 ≤ nu)
    (hf : (GoodGaussianRationalApproximations z nu).Finite) :
    ∃ c : ℝ, 0 < c ∧ c ≤ 1 ∧ ∀ P Q : GaussianInt, Q ≠ 0 →
      c * ‖(Q : ℂ)‖ ^ (-nu) ≤ ‖z - (P : ℂ) / (Q : ℂ)‖ := by
  let S : Set ℂ := GoodGaussianRationalApproximations z nu ∪
    {r : ℂ | ∃ P Q : GaussianInt, Q ≠ 0 ∧ ‖(Q : ℂ)‖ ≤ 1 ∧
      r = (P : ℂ) / (Q : ℂ) ∧ ‖z - r‖ ≤ 1}
  have hS : S.Finite := hf.union (finite_gaussian_fractions_bounded z 1)
  have hzS : z ∈ Sᶜ := by
    rintro (⟨P, Q, hQ, hQ1, heq, hpos, he⟩ | ⟨P, Q, hQ, hQ1, heq, he⟩)
    · exact hz P Q hQ heq
    · exact hz P Q hQ heq
  obtain ⟨delta, hdelta, hball⟩ :=
    Metric.isOpen_iff.mp hS.isClosed.isOpen_compl z hzS
  have hsep : ∀ r ∈ S, delta ≤ ‖z - r‖ := by
    intro r hr
    by_contra h
    apply hball (show r ∈ Metric.ball z delta from ?_) hr
    simpa only [Metric.mem_ball, dist_eq_norm, norm_sub_rev] using (lt_of_not_ge h)
  have hc : 0 < min 1 delta := lt_min (by norm_num) hdelta
  refine ⟨min 1 delta, hc, min_le_left _ _, ?_⟩
  intro P Q hQ
  have hpow : ‖(Q : ℂ)‖ ^ (-nu) ≤ 1 :=
    Real.rpow_le_one_of_one_le_of_nonpos
      (one_le_norm_of_ne_zero Q hQ) (neg_nonpos.mpr hnu)
  by_cases hr : (P : ℂ) / (Q : ℂ) ∈ S
  · calc
      _ ≤ min 1 delta * 1 := mul_le_mul_of_nonneg_left hpow hc.le
      _ = min 1 delta := mul_one _
      _ ≤ delta := min_le_right _ _
      _ ≤ _ := hsep _ hr
  · have hbase : ‖(Q : ℂ)‖ ^ (-nu) ≤ ‖z - (P : ℂ) / (Q : ℂ)‖ := by
      by_cases hQ1 : 1 < ‖(Q : ℂ)‖
      · by_contra he
        apply hr
        exact Or.inl ⟨P, Q, hQ, hQ1, rfl,
          norm_pos_iff.mpr (sub_ne_zero.mpr (hz P Q hQ)), lt_of_not_ge he⟩
      · have he : 1 ≤ ‖z - (P : ℂ) / (Q : ℂ)‖ := by
          by_contra he
          apply hr
          exact Or.inr ⟨P, Q, hQ, le_of_not_gt hQ1, rfl, (lt_of_not_ge he).le⟩
        exact hpow.trans he
    calc
      _ ≤ 1 * ‖(Q : ℂ)‖ ^ (-nu) := mul_le_mul_of_nonneg_right
        (min_le_left _ _) (Real.rpow_nonneg (norm_nonneg _) _)
      _ = ‖(Q : ℂ)‖ ^ (-nu) := one_mul _
      _ ≤ _ := hbase

end QuadraticPi.GaussianUniformApproximation


==> anc/lean/QuadraticPi/GeneralExponentConclusion.lean <==
import QuadraticPi.ExponentConclusion

/-! # Finite irrationality-exponent bounds

An actual all-denominator eventual lower bound for every exponent greater than
`κ` proves irrationality and a bounded approximation spectrum. Only after these
facts have been proved do we use the real-valued supremum defining the exponent.
This avoids any inference about the real supremum of an unbounded set.
-/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi

/-- Every exponent strictly greater than the specified finite bound gives an
all-denominator eventual lower bound, with unrestricted integer numerators. -/
def EventualLowerBoundAbove (x κ : ℝ) : Prop :=
  ∀ nu : ℝ, κ < nu → ∃ Q : ℕ, 2 ≤ Q ∧
    ∀ (p : ℤ) (q : ℕ), Q ≤ q →
      (q : ℝ) ^ (-nu) ≤ |x - (p : ℝ) / (q : ℝ)|

@[simp] theorem eventualLowerBoundAbove_two (x : ℝ) :
    EventualLowerBoundAbove x 2 ↔ EventualLowerBound x := Iff.rfl

/-- Increasing a finite exponent bound weakens the lower-bound requirement. -/
theorem EventualLowerBoundAbove.mono {x κ κ₂ : ℝ}
    (hx : EventualLowerBoundAbove x κ) (hκκ₂ : κ ≤ κ₂) :
    EventualLowerBoundAbove x κ₂ := by
  intro nu hnu
  exact hx nu (hκκ₂.trans_lt hnu)

/-- The unrestricted denominator multiples of an exact rational
representation contradict every positive all-denominator lower bound. -/
theorem irrational_of_eventualLowerBoundAbove {x κ : ℝ}
    (hx : EventualLowerBoundAbove x κ) : Irrational x := by
  obtain ⟨Q, hQ, hbound⟩ := hx (κ+1) (lt_add_one κ)
  rintro ⟨r, rfl⟩
  have hQpos : 0 < Q := by omega
  have hQreal : (Q : ℝ) ≠ 0 := by positivity
  have hlarge : Q ≤ r.den * Q := by nlinarith [r.pos]
  have hrepr :
      ((r.num * (Q : ℤ) : ℤ) : ℝ) / ((r.den * Q : ℕ) : ℝ) = (r : ℝ) := by
    simp only [Int.cast_mul, Int.cast_natCast, Nat.cast_mul, Rat.cast_def]
    exact mul_div_mul_right _ _ hQreal
  have hbad := hbound (r.num * (Q : ℤ)) (r.den * Q) hlarge
  rw [hrepr, sub_self, abs_zero] at hbad
  have hpositive : (0 : ℝ) < ((r.den * Q : ℕ) : ℝ) ^ (-(κ+1)) :=
    Real.rpow_pos_of_pos (by positivity) _
  exact (not_le_of_gt hpositive) hbad

/-- At every positive exponent beyond the finite bound there are only
finitely many reduced rational approximants of the specified quality. -/
theorem finite_goodRationalApproximations_of_eventualLowerBoundAbove
    {x κ nu : ℝ} (hx : EventualLowerBoundAbove x κ)
    (hnu : κ < nu) (hnu0 : 0 ≤ nu) :
    (GoodRationalApproximations x nu).Finite := by
  obtain ⟨Q, hQ, hbound⟩ := hx nu hnu
  apply (finite_rat_den_le_abs_sub_lt_one x Q).subset
  intro r hr
  have hltQ : r.den < Q := by
    by_contra h
    have hb := hbound r.num r.den (by omega)
    rw [← Rat.cast_def] at hb
    exact (not_lt_of_ge hb) hr.2.2
  refine ⟨hltQ.le, hr.2.2.trans_le ?_⟩
  exact Real.rpow_le_one_of_one_le_of_nonpos
    (by exact_mod_cast r.pos) (neg_nonpos.mpr hnu0)

/-- Every member of the approximation spectrum lies below the finite bound. -/
theorem approximationExponents_le_of_eventualLowerBoundAbove {x κ : ℝ}
    (hx : EventualLowerBoundAbove x κ) :
    ∀ nu ∈ ApproximationExponents x, nu ≤ κ := by
  intro nu hnu
  by_contra hn
  exact (finite_goodRationalApproximations_of_eventualLowerBoundAbove hx
    (lt_of_not_ge hn) hnu.1.le).not_infinite hnu.2

/-- Boundedness is established before taking the real-valued supremum. -/
theorem bddAbove_approximationExponents_of_eventualLowerBoundAbove {x κ : ℝ}
    (hx : EventualLowerBoundAbove x κ) : BddAbove (ApproximationExponents x) :=
  ⟨κ, approximationExponents_le_of_eventualLowerBoundAbove hx⟩

/-- Dirichlet's theorem gives a concrete member of the spectrum. -/
theorem two_mem_approximationExponents_of_eventualLowerBoundAbove {x κ : ℝ}
    (hx : EventualLowerBoundAbove x κ) : (2 : ℝ) ∈ ApproximationExponents x :=
  two_mem_approximationExponents (irrational_of_eventualLowerBoundAbove hx)

theorem nonempty_approximationExponents_of_eventualLowerBoundAbove {x κ : ℝ}
    (hx : EventualLowerBoundAbove x κ) : (ApproximationExponents x).Nonempty :=
  ⟨2, two_mem_approximationExponents_of_eventualLowerBoundAbove hx⟩

/-- Such a lower bound is consistent only when its finite cutoff is at least two. -/
theorem two_le_of_eventualLowerBoundAbove {x κ : ℝ}
    (hx : EventualLowerBoundAbove x κ) : 2 ≤ κ :=
  approximationExponents_le_of_eventualLowerBoundAbove hx 2
    (two_mem_approximationExponents_of_eventualLowerBoundAbove hx)

/-- The upper exponent inequality follows from a nonempty bounded spectrum. -/
theorem irrationalityExponent_le_of_eventualLowerBoundAbove {x κ : ℝ}
    (hx : EventualLowerBoundAbove x κ) : irrationalityExponent x ≤ κ :=
  csSup_le (nonempty_approximationExponents_of_eventualLowerBoundAbove hx)
    (approximationExponents_le_of_eventualLowerBoundAbove hx)

/-- Boundedness is essential to this application of the supremum lower bound. -/
theorem two_le_irrationalityExponent_of_eventualLowerBoundAbove {x κ : ℝ}
    (hx : EventualLowerBoundAbove x κ) : 2 ≤ irrationalityExponent x :=
  le_csSup (bddAbove_approximationExponents_of_eventualLowerBoundAbove hx)
    (two_mem_approximationExponents_of_eventualLowerBoundAbove hx)

/-- Complete ordinary irrationality-exponent conclusion for a finite bound.
The assumption itself already implies `2 ≤ κ`; it need not be supplied twice. -/
theorem irrationalityExponent_bounds_of_eventualLowerBoundAbove {x κ : ℝ}
    (hx : EventualLowerBoundAbove x κ) :
    2 ≤ irrationalityExponent x ∧ irrationalityExponent x ≤ κ :=
  ⟨two_le_irrationalityExponent_of_eventualLowerBoundAbove hx,
    irrationalityExponent_le_of_eventualLowerBoundAbove hx⟩

/-- A strict eventual lower bound is more than sufficient. -/
theorem irrationalityExponent_bounds_of_strict_eventual_bound_above {x κ : ℝ}
    (hx : ∀ nu : ℝ, κ < nu → ∃ Q : ℕ, 2 ≤ Q ∧
      ∀ (p : ℤ) (q : ℕ), Q ≤ q →
        (q : ℝ) ^ (-nu) < |x - (p : ℝ) / (q : ℝ)|) :
    2 ≤ irrationalityExponent x ∧ irrationalityExponent x ≤ κ := by
  apply irrationalityExponent_bounds_of_eventualLowerBoundAbove
  intro nu hnu
  obtain ⟨Q, hQ, hb⟩ := hx nu hnu
  exact ⟨Q, hQ, fun p q hq => (hb p q hq).le⟩

/-- The degree-bound application, with integer degree and exact endpoint `2*d`. -/
theorem irrationalityExponent_bounds_two_mul_nat {x : ℝ} (d : ℕ)
    (hx : EventualLowerBoundAbove x (2 * (d : ℝ))) :
    2 ≤ irrationalityExponent x ∧ irrationalityExponent x ≤ 2 * (d : ℝ) :=
  irrationalityExponent_bounds_of_eventualLowerBoundAbove hx

end QuadraticPi


==> anc/lean/QuadraticPi/GeneralExponentConverse.lean <==
import QuadraticPi.GeneralExponentConclusion
import QuadraticPi.ExponentConverse

/-! # Converse for finite ordinary irrationality exponents

For an irrational target with bounded reduced-rational approximation spectrum,
its actual real supremum gives all-denominator eventual lower bounds at every
strictly greater exponent. Boundedness is retained explicitly because the
real-valued `sSup` used in this project takes its default value on an unbounded
set.
-/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi

/-- Dirichlet's exponent lies below the supremum of a bounded spectrum. -/
theorem two_le_irrationalityExponent_of_bddAbove {x : ℝ}
    (hirr : Irrational x) (hb : BddAbove (ApproximationExponents x)) :
    2 ≤ irrationalityExponent x :=
  le_csSup hb (two_mem_approximationExponents hirr)

/-- A bounded reduced-rational spectrum gives the all-denominator eventual
lower bound above its actual supremum. -/
theorem eventualLowerBoundAbove_of_bddAbove_approximationExponents {x : ℝ}
    (hirr : Irrational x) (hb : BddAbove (ApproximationExponents x)) :
    EventualLowerBoundAbove x (irrationalityExponent x) := by
  have htwo := two_le_irrationalityExponent_of_bddAbove hirr hb
  intro nu hnu
  by_contra h
  push Not at h
  have hinf := infinite_good_of_unbounded_denominator_approximations hirr
    (show 0 < nu by linarith) (fun N => by
      obtain ⟨p, q, hq, he⟩ := h (max N 2) (le_max_right _ _)
      exact ⟨p, q, (le_max_left _ _).trans hq, he⟩)
  have hs : nu ≤ irrationalityExponent x := le_csSup hb ⟨by linarith, hinf⟩
  linarith

/-- For irrational targets, boundedness of the reduced-rational spectrum is
equivalent to existence of some finite all-denominator cutoff. -/
theorem bddAbove_approximationExponents_iff_exists_eventualLowerBoundAbove
    {x : ℝ} (hirr : Irrational x) :
    BddAbove (ApproximationExponents x) ↔ ∃ κ : ℝ, EventualLowerBoundAbove x κ := by
  constructor
  · intro hb
    exact ⟨irrationalityExponent x,
      eventualLowerBoundAbove_of_bddAbove_approximationExponents hirr hb⟩
  · rintro ⟨κ, hx⟩
    exact bddAbove_approximationExponents_of_eventualLowerBoundAbove hx

end QuadraticPi


==> anc/lean/QuadraticPi/GeneralExponentScaling.lean <==
import QuadraticPi.GeneralExponentConclusion
import Mathlib.Analysis.SpecialFunctions.Pow.Asymptotics
import Mathlib.Analysis.SpecialFunctions.Log.Basic

/-! Rational scaling of finite-threshold all-denominator irrationality bounds.
We work with `EventualLowerBoundAbove`, whose boundedness conclusion is proved,
rather than manipulating an unrestricted real-valued supremum. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi
variable {κ : ℝ}
open Filter
open scoped Topology

/-- Positive fixed factors can be absorbed by a strict increase of exponent. -/
theorem eventualLowerBoundAbove_of_positive_constants {x : ℝ}
    (hx : ∀ nu : ℝ, κ < nu → ∃ c : ℝ, 0 < c ∧ ∃ Q : ℕ,
      ∀ (p : ℤ) (q : ℕ), Q ≤ q → c * (q : ℝ) ^ (-nu) ≤
        |x - (p : ℝ) / (q : ℝ)|) : EventualLowerBoundAbove x κ := by
  intro nu hnu
  let tau := (nu + κ) / 2
  have htau : κ < tau := by dsimp [tau]; linarith
  have hgap : 0 < nu - tau := by dsimp [tau]; linarith
  obtain ⟨c, hc, Q, hQ⟩ := hx tau htau
  have ht := (tendsto_rpow_neg_atTop hgap).comp
    (tendsto_natCast_atTop_atTop (R := ℝ))
  obtain ⟨Q', hQ'⟩ := eventually_atTop.mp (ht.eventually (Iio_mem_nhds hc))
  refine ⟨max 2 (max Q Q'), le_max_left _ _, ?_⟩
  intro p q hq
  have hq2 : 2 ≤ q := (le_max_left _ _).trans hq
  have hqQ : Q ≤ q := (le_trans (le_max_left _ _) (le_max_right _ _)).trans hq
  have hqQ' : Q' ≤ q := (le_trans (le_max_right _ _) (le_max_right _ _)).trans hq
  have hqpos : (0 : ℝ) < q := by exact_mod_cast (by omega : 0 < q)
  calc
    (q : ℝ) ^ (-nu) = (q : ℝ) ^ (-(nu-tau)) * (q : ℝ) ^ (-tau) := by
      rw [← Real.rpow_add hqpos]
      congr 1
      ring
    _ ≤ c * (q : ℝ) ^ (-tau) :=
      mul_le_mul_of_nonneg_right (hQ' q hqQ').le (Real.rpow_nonneg hqpos.le _)
    _ ≤ _ := hQ p q hqQ

/-- Changing the sign preserves the all-denominator lower bound. -/
theorem EventualLowerBoundAbove.neg {x : ℝ} (hx : EventualLowerBoundAbove x κ) :
    EventualLowerBoundAbove (-x) κ := by
  intro nu hnu
  obtain ⟨Q, hQ, hb⟩ := hx nu hnu
  refine ⟨Q, hQ, ?_⟩
  intro p q hq
  have h := hb (-p) q hq
  have he : |-x - (p : ℝ) / q| = |x - ((-p : ℤ) : ℝ) / q| := by
    rw [← abs_neg]
    congr 1
    simp only [Int.cast_neg]
    ring
  rw [he]
  exact h

/-- Division by a positive integer preserves the irrationality bound. -/
theorem EventualLowerBoundAbove.div_nat {x : ℝ} (hx : EventualLowerBoundAbove x κ)
    (n : ℕ) (hn : 0 < n) : EventualLowerBoundAbove (x / n) κ := by
  apply eventualLowerBoundAbove_of_positive_constants
  intro nu hnu
  obtain ⟨Q, hQ, hb⟩ := hx nu hnu
  have hnpos : (0 : ℝ) < n := by exact_mod_cast hn
  refine ⟨(n : ℝ)⁻¹, inv_pos.mpr hnpos, Q, ?_⟩
  intro p q hq
  have h := mul_le_mul_of_nonneg_left (hb ((n : ℤ) * p) q hq)
    (inv_nonneg.mpr hnpos.le)
  have he : (n : ℝ)⁻¹ * |x - (((n : ℤ) * p : ℤ) : ℝ) / q| =
      |x / n - (p : ℝ) / q| := by
    rw [← abs_of_pos (inv_pos.mpr hnpos), ← abs_mul]
    congr 1
    simp only [Int.cast_mul, Int.cast_natCast]
    field_simp
  exact he ▸ h

/-- Multiplication by a positive integer preserves the irrationality bound. -/
theorem EventualLowerBoundAbove.nat_mul {x : ℝ} (hx : EventualLowerBoundAbove x κ)
    (n : ℕ) (hn : 0 < n) : EventualLowerBoundAbove ((n : ℝ) * x) κ := by
  apply eventualLowerBoundAbove_of_positive_constants
  intro nu hnu
  obtain ⟨Q, hQ, hb⟩ := hx nu hnu
  have hnpos : (0 : ℝ) < n := by exact_mod_cast hn
  refine ⟨(n : ℝ) * (n : ℝ) ^ (-nu),
    mul_pos hnpos (Real.rpow_pos_of_pos hnpos _), max Q 2, ?_⟩
  intro p q hq
  have hq2 : 2 ≤ q := (le_max_right _ _).trans hq
  have hqpos : (0 : ℝ) < q := by exact_mod_cast (by omega : 0 < q)
  have hbig : Q ≤ n * q := by
    have hn1 : 1 ≤ n := hn
    have := (le_max_left Q 2).trans hq
    nlinarith
  have h := mul_le_mul_of_nonneg_left (hb p (n*q) hbig) hnpos.le
  have he : (n : ℝ) * |x - (p : ℝ) / (n*q : ℕ)| =
      |(n : ℝ) * x - (p : ℝ) / q| := by
    calc
      _ = |(n : ℝ) * (x - (p : ℝ) / (n*q : ℕ))| := by
        rw [abs_mul, abs_of_pos hnpos]
      _ = _ := by
        congr 1
        push_cast
        field_simp
  rw [he, Nat.cast_mul, Real.mul_rpow hnpos.le hqpos.le] at h
  simpa only [mul_assoc] using h

/-- Multiplication by any nonzero integer preserves the bound. -/
theorem EventualLowerBoundAbove.int_mul {x : ℝ} (hx : EventualLowerBoundAbove x κ)
    (n : ℤ) (hn : n ≠ 0) : EventualLowerBoundAbove ((n : ℝ) * x) κ := by
  cases n with
  | ofNat n =>
    exact hx.nat_mul n (by exact_mod_cast (Int.natCast_ne_zero.mp hn).bot_lt)
  | negSucc n =>
    simpa only [Int.cast_negSucc, Nat.cast_add, Nat.cast_one, neg_mul] using
      (hx.nat_mul (n+1) (Nat.succ_pos n)).neg

/-- Only rational scaling is used here; algebraic scaling is not an invariance. -/
theorem EventualLowerBoundAbove.rat_mul {x : ℝ} (hx : EventualLowerBoundAbove x κ)
    (r : ℚ) (hr : r ≠ 0) : EventualLowerBoundAbove ((r : ℝ) * x) κ := by
  have hnum : r.num ≠ 0 := Rat.num_ne_zero.mpr hr
  have h := (hx.int_mul r.num hnum).div_nat r.den r.pos
  simpa only [Rat.cast_def, div_mul_eq_mul_div] using h

/-- A positive integer power of the argument preserves every finite upper
exponent bound on its logarithm. -/
theorem EventualLowerBoundAbove.log_of_pow (a : ℝ) (n : ℕ) (hn : 0 < n)
    (h : EventualLowerBoundAbove (Real.log (a ^ n)) κ) :
    EventualLowerBoundAbove (Real.log a) κ := by
  have hn0 : (n : ℝ) ≠ 0 := by exact_mod_cast (Nat.ne_zero_of_lt hn)
  have hb := h.div_nat n hn
  simpa only [Real.log_pow, mul_div_cancel_left₀ _ hn0] using hb

theorem irrationalityExponent_rat_mul_le_of_eventualLowerBoundAbove {x : ℝ}
    (hx : EventualLowerBoundAbove x κ) (r : ℚ) (hr : r ≠ 0) :
    irrationalityExponent ((r : ℝ) * x) ≤ κ :=
  irrationalityExponent_le_of_eventualLowerBoundAbove (hx.rat_mul r hr)

end QuadraticPi


==> anc/lean/QuadraticPi/GeneralMultiplicityPaperEndpoint.lean <==
import QuadraticPi.GeneralPointGeometry

/-! The weighted transverse multiplicity bound on the paper's general
normal-basis hypotheses and three explicitly named standard foundations.
The common generic filter and all eventual geometric conditions are derived.
The bound holds for every positive N without any equation-dependent cutoff. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GeneralMultiplicityPaperEndpoint
open AffineGeneralityCitation GeneralPointGeometry GeneralPointMultiplicity
open SmoothLocalPolynomialCertificate AnalyticGermSource
open OAI.PiExponent.WeightedBezout
open scoped BigOperators

variable {m k : ℕ}
local notation "Ambient" => (Fin k ⊕ Fin m) → ℂ
local notation "Polynomial" => MvPolynomial (Fin k ⊕ Fin m) ℂ

theorem sharp_bound {ι : Type*}
    (Hlocal : CitedRegularPointLocalEquations)
    (Hreg : CitedRegularPrincipalOpen) (Hdense : CitedComplexPrincipalOpenDensity)
    (f : ι → Polynomial) (P : Ideal Polynomial)
    (hP : P ∈ (Ideal.span (Set.range f)).minimalPrimes)
    (hdim : ringKrullDim (Polynomial ⧸ P) = (m : WithBot ℕ∞))
    (V : Fin k → Ambient → Ambient) (U : Set Ambient) (hU : IsOpen U)
    (hne : ∃ a ∈ U, P ≤ pointIdeal a) (hV : ∀ i, AnalyticOn ℂ (V i) U)
    (hA : GeneralNormalBasis P hP.isPrime
      (fun i _ => FormalSliceNormalJacobian.coordinateNormals i) U)
    (hB : GeneralNormalBasis P hP.isPrime V U)
    (rho : (Fin k ⊕ Fin m) → ℚ) (kappa : Fin k → ℝ) (epsilon N : ℝ)
    (hrho : ∀ i, 0 < rho i) (hkappa : ∀ i, 0 < kappa i)
    (hepsilon : 0 < epsilon) (hN : 0 < N)
    (hdegree : ∀ j, ∀ e ∈ (f j).support,
      (∑ i ∈ e.support, (e i : ℝ) * (rho i : ℝ)) ≤ N)
    (hvanish : ∀ j, ∀ b : Fin k →₀ ℕ,
      (∑ i, kappa i * (b i : ℝ)) < epsilon * N →
      ∀ x ∈ U, P ≤ pointIdeal x →
        mixedField k V b (fun y => MvPolynomial.aeval y (f j)) x = 0) :
    (∏ i, (rho (Sum.inl i) : ℝ)) ≤
      (k.factorial : ℝ) * (∏ i, kappa i) / epsilon ^ k := by
  exact polynomial_multiplicity_sharp_at_general_points Hlocal f P hP V
    (commonFilter P U) (commonFilter_neBot P U hne)
    (commonFilter_generic_nonvanishing Hdense P hP.isPrime U hU) U hU
    ((eventually_in_domain P U).mono (fun _ ha => ha.1)) hV
    (commonFilter_eventually_regular Hreg Hdense P hP.isPrime hdim U hU)
    (commonFilter_eventually_normal P hP.isPrime _ U hA)
    (commonFilter_eventually_normal P hP.isPrime _ U hB)
    rho kappa epsilon N hrho hkappa hepsilon hN hdegree hvanish

theorem paper_weighted_transverse_multiplicity {ι : Type*}
    (Hlocal : CitedRegularPointLocalEquations)
    (Hreg : CitedRegularPrincipalOpen) (Hdense : CitedComplexPrincipalOpenDensity)
    (f : ι → Polynomial) (P : Ideal Polynomial)
    (hP : P ∈ (Ideal.span (Set.range f)).minimalPrimes)
    (hdim : ringKrullDim (Polynomial ⧸ P) = (m : WithBot ℕ∞))
    (V : Fin k → Ambient → Ambient) (U : Set Ambient) (hU : IsOpen U)
    (hne : ∃ a ∈ U, P ≤ pointIdeal a) (hV : ∀ i, AnalyticOn ℂ (V i) U)
    (hA : GeneralNormalBasis P hP.isPrime
      (fun i _ => FormalSliceNormalJacobian.coordinateNormals i) U)
    (hB : GeneralNormalBasis P hP.isPrime V U)
    (rho : (Fin k ⊕ Fin m) → ℚ) (kappa : Fin k → ℝ) (epsilon N : ℝ)
    (hrho : ∀ i, 0 < rho i) (hkappa : ∀ i, 0 < kappa i)
    (hepsilon : 0 < epsilon) (hN : 0 < N)
    (hdegree : ∀ j, ∀ e ∈ (f j).support,
      (∑ i ∈ e.support, (e i : ℝ) * (rho i : ℝ)) ≤ N)
    (hvanish : ∀ j, ∀ b : Fin k →₀ ℕ,
      (∑ i, kappa i * (b i : ℝ)) < epsilon * N →
      ∀ x ∈ U, P ≤ pointIdeal x →
        mixedField k V b (fun y => MvPolynomial.aeval y (f j)) x = 0) :
    (∏ i, (rho (Sum.inl i) : ℝ)) ≤
      2 * (k.factorial : ℝ) * epsilon⁻¹ ^ k * (∏ i, kappa i) := by
  exact sharp_bound_implies_paper_bound rho kappa epsilon hkappa hepsilon
    (sharp_bound Hlocal Hreg Hdense f P hP hdim V U hU hne hV hA hB
      rho kappa epsilon N hrho hkappa hepsilon hN hdegree hvanish)

end QuadraticPi.GeneralMultiplicityPaperEndpoint


==> anc/lean/QuadraticPi/GeneralPointGeometry.lean <==
import QuadraticPi.DenseOpenGenericFilter
import QuadraticPi.AffineGeneralityCitation

/-! Construct the common109 geometric filter from the original analytic
domain, general normal-basis loci and two standard algebraic foundations.
No point, common filter or eventual regularity is supplied as an input. -/
set_option autoImplicit false
set_option maxHeartbeats 800000
set_option backward.isDefEq.respectTransparency false
noncomputable section
namespace QuadraticPi.GeneralPointGeometry
open Filter AffineGeneralityCitation GeneralPointMultiplicity
open OAI.PiExponent.WeightedBezout
attribute [local irreducible] DenseOpenGenericFilter.generic

variable {m k : ℕ}
local notation "Ambient" => (Fin k ⊕ Fin m) → ℂ
local notation "Polynomial" => MvPolynomial (Fin k ⊕ Fin m) ℂ

def commonFilter (P : Ideal Polynomial) (U : Set Ambient) : Filter Ambient :=
  Filter.map (fun a : DomainPoints P U => a.val.val)
    (DenseOpenGenericFilter.generic (DomainPoints P U))

theorem commonFilter_neBot (P : Ideal Polynomial) (U : Set Ambient)
    (hne : ∃ a ∈ U, P ≤ pointIdeal a) : NeBot (commonFilter P U) := by
  obtain ⟨a,ha,hp⟩ := hne
  letI : Nonempty (DomainPoints P U) := ⟨⟨⟨a,hp⟩,ha⟩⟩
  letI := DenseOpenGenericFilter.generic_neBot (DomainPoints P U)
  exact Filter.map_neBot

theorem eventually_in_domain (P : Ideal Polynomial) (U : Set Ambient) :
    ∀ᶠ a in commonFilter P U, a ∈ U ∧ P ≤ pointIdeal a := by
  rw [commonFilter, Filter.eventually_map]
  exact Filter.Eventually.of_forall (fun a => ⟨a.property,a.val.property⟩)

theorem polynomial_nonzero_open (P : Ideal Polynomial) (U : Set Ambient) (q : Polynomial) :
    IsOpen {a : DomainPoints P U | MvPolynomial.aeval a.val.val q ≠ 0} := by
  have hc : Continuous (fun a : DomainPoints P U => MvPolynomial.aeval a.val.val q) :=
    q.continuous_eval.comp (continuous_subtype_val.comp continuous_subtype_val)
  exact isOpen_ne.preimage hc

theorem polynomial_nonzero_dense (H : CitedComplexPrincipalOpenDensity)
    (P : Ideal Polynomial) (hP : P.IsPrime) (U : Set Ambient) (hU : IsOpen U)
    (q : Polynomial) (hq : q ∉ P) :
    Dense {a : DomainPoints P U | MvPolynomial.aeval a.val.val q ≠ 0} := by
  have ho : IsOpen {a : Points P | a.val ∈ U} :=
    hU.preimage continuous_subtype_val
  exact (H P hP q hq).preimage ho.isOpenMap_subtype_val

theorem commonFilter_generic_nonvanishing (H : CitedComplexPrincipalOpenDensity)
    (P : Ideal Polynomial) (hP : P.IsPrime) (U : Set Ambient) (hU : IsOpen U) :
    GenericNonvanishing (commonFilter P U) P := by
  intro q hq
  rw [commonFilter, Filter.eventually_map]
  exact DenseOpenGenericFilter.eventually_of_open_dense
    (polynomial_nonzero_open P U q) (polynomial_nonzero_dense H P hP U hU q hq)

theorem commonFilter_eventually_regular
    (Hreg : CitedRegularPrincipalOpen) (Hdense : CitedComplexPrincipalOpenDensity)
    (P : Ideal Polynomial) (hP : P.IsPrime)
    (hdim : ringKrullDim (Polynomial ⧸ P) = (m : WithBot ℕ∞))
    (U : Set Ambient) (hU : IsOpen U) :
    ∀ᶠ a in commonFilter P U, RegularAtDimension P a := by
  obtain ⟨q,hq,hregular⟩ := Hreg P hP hdim
  have hn := commonFilter_generic_nonvanishing Hdense P hP U hU q hq
  filter_upwards [eventually_in_domain P U,hn] with a ha hqa
  exact hregular ⟨a,ha.2⟩ hqa

theorem commonFilter_eventually_normal (P : Ideal Polynomial) (hP : P.IsPrime)
    (W : Fin k → Ambient → Ambient) (U : Set Ambient)
    (hW : GeneralNormalBasis P hP W U) :
    ∀ᶠ a in commonFilter P U, NormalAt P hP W a := by
  rw [commonFilter, Filter.eventually_map]
  obtain ⟨G,ho,hd,hg⟩ := hW
  exact (DenseOpenGenericFilter.eventually_of_open_dense ho hd).mono hg

theorem exists_compatible_point_from_geometry {ι : Type*}
    (Hreg : CitedRegularPrincipalOpen) (Hdense : CitedComplexPrincipalOpenDensity)
    (f : ι → Polynomial) (P : Ideal Polynomial)
    (hP : P ∈ (Ideal.span (Set.range f)).minimalPrimes)
    (hdim : ringKrullDim (Polynomial ⧸ P) = (m : WithBot ℕ∞))
    (V : Fin k → Ambient → Ambient) (U : Set Ambient) (hU : IsOpen U)
    (hne : ∃ a ∈ U, P ≤ pointIdeal a)
    (hA : GeneralNormalBasis P hP.isPrime
      (fun i _ => FormalSliceNormalJacobian.coordinateNormals i) U)
    (hB : GeneralNormalBasis P hP.isPrime V U) :
    ∃ a ∈ U, RegularAtDimension P a ∧ NormalAt P hP.isPrime
      (fun i _ => FormalSliceNormalJacobian.coordinateNormals i) a ∧
      NormalAt P hP.isPrime V a ∧
      (∀ J ∈ (Ideal.span (Set.range f)).minimalPrimes, J ≤ pointIdeal a → J = P) := by
  let L := commonFilter P U
  have hL := commonFilter_neBot P U hne
  have hg := commonFilter_generic_nonvanishing Hdense P hP.isPrime U hU
  have hu := (eventually_in_domain P U).mono (fun _ ha => ha.1)
  have hr := commonFilter_eventually_regular Hreg Hdense P hP.isPrime hdim U hU
  have ha := commonFilter_eventually_normal P hP.isPrime _ U hA
  have hb := commonFilter_eventually_normal P hP.isPrime _ U hB
  obtain ⟨a,haU,hp,hreg,hd,ha,hb,hu⟩ :=
    exists_compatible_regular_point f P hP V L hL hg U hu hr ha hb
  exact ⟨a,haU,⟨hreg,hd⟩,⟨hp,ha⟩,⟨hp,hb⟩,hu⟩

end QuadraticPi.GeneralPointGeometry


==> anc/lean/QuadraticPi/GeneralPointMultiplicity.lean <==
import QuadraticPi.SmoothLocalPolynomialCertificate
import Mathlib.Order.Filter.Finite
import Mathlib.RingTheory.Ideal.MinimalPrime.Noetherian

/-!
Select ONE compatible point from common general-point data.  Generic polynomial
nonvanishing and finiteness of minimal primes derive avoidance of all other
components.  The regular-point and normal-basis data use the same nontrivial
filter; separate existential points or unrelated filters do not suffice.
Existence of this common generic filter remains part of the geometric input.
-/
set_option autoImplicit false
set_option maxHeartbeats 150000
set_option backward.isDefEq.respectTransparency false
noncomputable section
namespace QuadraticPi.GeneralPointMultiplicity
open Filter AnalyticGermSource ActualComponentTangent FormalSliceNormalJacobian
open SmoothLocalPolynomialCertificate CanonicalComponentQuotient
open OAI.PiExponent.WeightedBezout OAI.PiExponent.NormalBasisRigidity
open scoped Topology BigOperators

variable {m k : ℕ}
local notation "Ambient" => (Fin k ⊕ Fin m) → ℂ
local notation "Polynomial" => MvPolynomial (Fin k ⊕ Fin m) ℂ

def GenericNonvanishing (L : Filter Ambient) (P : Ideal Polynomial) : Prop :=
  ∀ q ∉ P, ∀ᶠ a in L, MvPolynomial.aeval a q ≠ 0

def RegularAtDimension (P : Ideal Polynomial) (a : Ambient) : Prop :=
  IsRegularLocalRing (ComponentLocalRing a P) ∧
    ringKrullDim (ComponentLocalRing a P) = (m : WithBot ℕ∞)

def NormalAt (P : Ideal Polynomial) (hP : P.IsPrime)
    (W : Fin k → Ambient → Ambient) (a : Ambient) : Prop :=
  ∃ hp : P ≤ pointIdeal a,
    IsNormalBasis (K := ℂ)
      (fun i => (componentTangentSpace a P hP hp).mkQ (W i a)) Finset.univ

theorem eventually_avoids_other_component
    (I P : Ideal Polynomial) (hP : P ∈ I.minimalPrimes)
    (L : Filter Ambient) (hgeneric : GenericNonvanishing L P)
    (J : Ideal Polynomial) (hJ : J ∈ I.minimalPrimes) (hne : J ≠ P) :
    ∀ᶠ a in L, ¬ J ≤ pointIdeal a := by
  have hnot : ¬ J ≤ P := by
    intro hle
    exact hne (le_antisymm hle (hP.2 hJ.1 hle))
  obtain ⟨q, hqJ, hqP⟩ := SetLike.not_le_iff_exists.mp hnot
  exact (hgeneric q hqP).mono (fun a hq hJa => hq (hJa hqJ))

theorem eventually_unique_component
    (I P : Ideal Polynomial) (hP : P ∈ I.minimalPrimes)
    (L : Filter Ambient) (hgeneric : GenericNonvanishing L P) :
    ∀ᶠ a in L, ∀ J ∈ I.minimalPrimes, J ≤ pointIdeal a → J = P := by
  classical
  have hfinite : I.minimalPrimes.Finite :=
    Ideal.finite_minimalPrimes_of_isNoetherianRing _ I
  apply (Filter.eventually_all_finite hfinite).mpr
  intro J hJ
  by_cases h : J = P
  · exact Filter.Eventually.of_forall (fun _ _ => h)
  · exact (eventually_avoids_other_component I P hP L hgeneric J hJ h).mono
      (fun _ hnot hpoint => False.elim (hnot hpoint))

theorem exists_compatible_regular_point {ι : Type*}
    (f : ι → Polynomial) (P : Ideal Polynomial)
    (hP : P ∈ (Ideal.span (Set.range f)).minimalPrimes)
    (V : Fin k → Ambient → Ambient) (L : Filter Ambient) (hL : NeBot L)
    (hgeneric : GenericNonvanishing L P)
    (U : Set Ambient) (hU : ∀ᶠ a in L, a ∈ U)
    (hregular : ∀ᶠ a in L, RegularAtDimension P a)
    (hA : ∀ᶠ a in L, NormalAt P hP.isPrime (fun i _ => coordinateNormals i) a)
    (hB : ∀ᶠ a in L, NormalAt P hP.isPrime V a) :
    ∃ a ∈ U, ∃ hp : P ≤ pointIdeal a,
      IsRegularLocalRing (ComponentLocalRing a P) ∧
      ringKrullDim (ComponentLocalRing a P) = (m : WithBot ℕ∞) ∧
      IsNormalBasis (K := ℂ)
        (fun i => (componentTangentSpace a P hP.isPrime hp).mkQ (coordinateNormals i)) Finset.univ ∧
      IsNormalBasis (K := ℂ)
        (fun i => (componentTangentSpace a P hP.isPrime hp).mkQ (V i a)) Finset.univ ∧
      (∀ J ∈ (Ideal.span (Set.range f)).minimalPrimes, J ≤ pointIdeal a → J = P) := by
  letI : NeBot L := hL
  have hu := eventually_unique_component (Ideal.span (Set.range f)) P hP L hgeneric
  have hall : ∀ᶠ a in L, a ∈ U ∧ RegularAtDimension P a ∧
      NormalAt P hP.isPrime (fun i _ => coordinateNormals i) a ∧
      NormalAt P hP.isPrime V a ∧
      (∀ J ∈ (Ideal.span (Set.range f)).minimalPrimes, J ≤ pointIdeal a → J = P) := by
    filter_upwards [hU, hregular, hA, hB, hu] with a ha hr hna hnb huniq
    exact ⟨ha, hr, hna, hnb, huniq⟩
  obtain ⟨a, haU, ⟨hreg, hdim⟩, ⟨hp, hna⟩, ⟨hp', hnb⟩, huniq⟩ := hall.exists
  exact ⟨a, haU, hp, hreg, hdim, hna, hnb, huniq⟩

theorem sharp_bound_implies_paper_bound
    (rho : (Fin k ⊕ Fin m) → ℚ) (kappa : Fin k → ℝ) (epsilon : ℝ)
    (hkappa : ∀ i, 0 < kappa i) (hepsilon : 0 < epsilon)
    (hsharp : (∏ i, (rho (Sum.inl i) : ℝ)) ≤
      (k.factorial : ℝ) * (∏ i, kappa i) / epsilon ^ k) :
    (∏ i, (rho (Sum.inl i) : ℝ)) ≤
      2 * (k.factorial : ℝ) * epsilon⁻¹ ^ k * (∏ i, kappa i) := by
  have hc : 0 ≤ (k.factorial : ℝ) * (∏ i, kappa i) / epsilon ^ k := by
    exact div_nonneg (mul_nonneg (Nat.cast_nonneg _) (le_of_lt (Finset.prod_pos (fun i _ => hkappa i))))
      (le_of_lt (pow_pos hepsilon k))
  have htwo : (∏ i, (rho (Sum.inl i) : ℝ)) ≤
      2 * ((k.factorial : ℝ) * (∏ i, kappa i) / epsilon ^ k) := by linarith
  convert htwo using 1 <;> simp only [div_eq_mul_inv, inv_pow] <;> ring

theorem polynomial_multiplicity_sharp_at_general_points {ι : Type*}
    (H : CitedRegularPointLocalEquations)
    (f : ι → Polynomial) (P : Ideal Polynomial)
    (hP : P ∈ (Ideal.span (Set.range f)).minimalPrimes)
    (V : Fin k → Ambient → Ambient) (L : Filter Ambient) (hL : NeBot L)
    (hgeneric : GenericNonvanishing L P)
    (U : Set Ambient) (hUopen : IsOpen U) (hU : ∀ᶠ a in L, a ∈ U)
    (hV : ∀ i, AnalyticOn ℂ (V i) U)
    (hregular : ∀ᶠ a in L, RegularAtDimension P a)
    (hA : ∀ᶠ a in L, NormalAt P hP.isPrime (fun i _ => coordinateNormals i) a)
    (hB : ∀ᶠ a in L, NormalAt P hP.isPrime V a)
    (rho : (Fin k ⊕ Fin m) → ℚ) (kappa : Fin k → ℝ) (epsilon N : ℝ)
    (hrho : ∀ i, 0 < rho i) (hkappa : ∀ i, 0 < kappa i)
    (hepsilon : 0 < epsilon) (hN : 0 < N)
    (hdegree : ∀ j, ∀ e ∈ (f j).support,
      (∑ i ∈ e.support, (e i : ℝ) * (rho i : ℝ)) ≤ N)
    (hvanish : ∀ j, ∀ b : Fin k →₀ ℕ,
      (∑ i, kappa i * (b i : ℝ)) < epsilon * N →
      ∀ x ∈ U, P ≤ pointIdeal x →
        mixedField k V b (fun y => MvPolynomial.aeval y (f j)) x = 0) :
    (∏ i, (rho (Sum.inl i) : ℝ)) ≤ (k.factorial : ℝ) * (∏ i, kappa i) / epsilon ^ k := by
  obtain ⟨a, haU, hp, hreg, hdim, hna, hnb, huniq⟩ :=
    exists_compatible_regular_point f P hP V L hL hgeneric U hU hregular hA hB
  have hUa : U ∈ 𝓝 a := hUopen.mem_nhds haU
  have hVa : ∀ i, AnalyticAt ℂ (V i) a := fun i => AnalyticOn.analyticAt hUa (hV i)
  exact polynomial_multiplicity_of_cited_regular_point H a f P hP hp huniq hreg hdim
    V hVa hna hnb U hUa rho kappa epsilon N hrho hkappa hepsilon hN hdegree hvanish

theorem polynomial_multiplicity_paper_at_general_points {ι : Type*}
    (H : CitedRegularPointLocalEquations)
    (f : ι → Polynomial) (P : Ideal Polynomial)
    (hP : P ∈ (Ideal.span (Set.range f)).minimalPrimes)
    (V : Fin k → Ambient → Ambient) (L : Filter Ambient) (hL : NeBot L)
    (hgeneric : GenericNonvanishing L P)
    (U : Set Ambient) (hUopen : IsOpen U) (hU : ∀ᶠ a in L, a ∈ U)
    (hV : ∀ i, AnalyticOn ℂ (V i) U)
    (hregular : ∀ᶠ a in L, RegularAtDimension P a)
    (hA : ∀ᶠ a in L, NormalAt P hP.isPrime (fun i _ => coordinateNormals i) a)
    (hB : ∀ᶠ a in L, NormalAt P hP.isPrime V a)
    (rho : (Fin k ⊕ Fin m) → ℚ) (kappa : Fin k → ℝ) (epsilon N : ℝ)
    (hrho : ∀ i, 0 < rho i) (hkappa : ∀ i, 0 < kappa i)
    (hepsilon : 0 < epsilon) (hN : 0 < N)
    (hdegree : ∀ j, ∀ e ∈ (f j).support,
      (∑ i ∈ e.support, (e i : ℝ) * (rho i : ℝ)) ≤ N)
    (hvanish : ∀ j, ∀ b : Fin k →₀ ℕ,
      (∑ i, kappa i * (b i : ℝ)) < epsilon * N →
      ∀ x ∈ U, P ≤ pointIdeal x →
        mixedField k V b (fun y => MvPolynomial.aeval y (f j)) x = 0) :
    (∏ i, (rho (Sum.inl i) : ℝ)) ≤ 2 * (k.factorial : ℝ) * epsilon⁻¹ ^ k * (∏ i, kappa i) := by
  exact sharp_bound_implies_paper_bound rho kappa epsilon hkappa hepsilon
    (polynomial_multiplicity_sharp_at_general_points H f P hP V L hL hgeneric
      U hUopen hU hV hregular hA hB rho kappa epsilon N
      hrho hkappa hepsilon hN hdegree hvanish)

end QuadraticPi.GeneralPointMultiplicity


==> anc/lean/QuadraticPi/GeneralizedData.lean <==
import OAI.NumberTheory.PiExponent.Approximation.Parameters
import OAI.NumberTheory.PiExponent.Approximation.MatrixArithmetic

/-!
# Numerical data for the generic complex-center determinant argument

This record contains actual finite denominators, complex centers, and the
elementary numerical margins used by the determinant estimates.  It does not
assert existence of such data and does not contain a determinant estimate,
surjectivity assertion, irrationality claim, or implicit selector assumption.

The arithmetic/analytic comparison inequalities below are proved from the
three separate numerical error margins and the collision margin.  The
geometry's arbitrary prefix thresholds are handled outside this record.

The formulas agree with OpenAI's `AdmissibleParameters.lean` at revision
fd4aeeb2ee4fc729c18d98444fed42fd0529eeeb.  Its pi-specific approximation
sequence is replaced by finite denominators and an explicit complex-period
error bound.  Geometric separation fields unused by the analytic argument
are omitted.
-/

namespace QuadraticPi

open OAI.PiExponent
open OAI.PiExponent.MatrixArithmetic
open scoped BigOperators

noncomputable section

def weightErrorCoefficient (nu theta : ℝ) (K : ℕ) : ℝ :=
  theta + Real.log 4 + Real.log (2 * (K : ℝ)) + nu + Real.log (200 * (K : ℝ))

theorem weightErrorCoefficient_nonneg (nu theta : ℝ) (K : ℕ)
    (hnu : 0 < nu) (htheta : 0 < theta) (hK : 1 ≤ K) :
    0 ≤ weightErrorCoefficient nu theta K := by
  have hKr : (1 : ℝ) ≤ K := by exact_mod_cast hK
  have h4 : 0 ≤ Real.log 4 := Real.log_nonneg (by norm_num)
  have h2K : 0 ≤ Real.log (2 * (K : ℝ)) := Real.log_nonneg (by linarith)
  have h200K : 0 ≤ Real.log (200 * (K : ℝ)) := Real.log_nonneg (by linarith)
  unfold weightErrorCoefficient
  linarith

/-- Choose the first numerical scale; this is independent of all centers. -/
theorem exists_initial_scale (nu theta epsilon : ℝ)
    (hepsilon : 0 < epsilon) :
    ∃ F0 : ℝ, 0 < F0 ∧ 2 / theta < F0 ∧ nu / F0 < epsilon / 3 := by
  obtain ⟨N, hN⟩ := exists_nat_gt (max 1 (max (2 / theta) (3 * nu / epsilon)))
  have hF : 1 < (N : ℝ) := lt_of_le_of_lt (le_max_left _ _) hN
  have hthetaF : 2 / theta < (N : ℝ) :=
    lt_of_le_of_lt ((le_max_left _ _).trans (le_max_right _ _)) hN
  have hnuF : 3 * nu / epsilon < (N : ℝ) :=
    lt_of_le_of_lt ((le_max_right _ _).trans (le_max_right _ _)) hN
  refine ⟨N, by linarith, hthetaF, ?_⟩
  apply (div_lt_iff₀ (show (0 : ℝ) < N by linarith)).2
  have := (div_lt_iff₀ hepsilon).mp hnuF
  nlinarith

structure GeneralizedData (nu Lambda c : ℝ) where
  base : Parameters nu
  epsilon : ℝ
  F0 : ℝ
  m : ℕ
  K : ℕ
  w0 : ℚ
  v0 : ℚ
  q : Fin m → ℕ
  r : Fin m → ℂ
  wstar : ℝ
  epsilon_pos : 0 < epsilon
  epsilon_lt_gap : epsilon <
    nu * ((base.A : ℝ) * (1 - base.eta) - base.theta) - (1 - base.theta)
  epsilon_le_half : epsilon ≤ 1 / 2
  F0_pos : 0 < F0
  F0_large : 2 / (base.theta : ℝ) < F0
  initial_margin : nu / F0 < epsilon / 3
  m_pos : 1 ≤ m
  K_pos : 1 ≤ K
  w0_pos : 0 < (w0 : ℝ)
  v0_pos : 0 < (v0 : ℝ)
  volume_eq : (K : ℝ) * ((w0 : ℝ) / v0) * (base.theta : ℝ) ^ m = 1 / 2
  volume_lt_one : (K : ℝ) * (base.theta : ℝ) ^ m < 1
  dimension_margin :
    (Lambda * F0 * (m : ℝ) + 2 * Real.log 2) / (v0 : ℝ) +
      100 * (K : ℝ) / (w0 : ℝ) < epsilon / 3
  collision_margin : 2 < c *
    (base.eta ^ 2 * (K : ℝ) * (base.theta : ℝ) ^ m /
      (((m : ℝ) + 1) * (v0 : ℝ) * (base.A : ℝ) ^ m))
  q_two_le : ∀ i, 2 ≤ q i
  period_error : ∀ i,
    ‖r i - 2 * (Real.pi : ℂ) * Complex.I‖ ≤ 2 * (q i : ℝ) ^ (-nu)
  wstar_pos : 0 < wstar
  wstar_lower : ∀ i, wstar ≤ logWeights q i
  weight_margin : Lambda * (∑ i : Fin m, 1 / logWeights q i) +
    weightErrorCoefficient nu base.theta K / wstar < epsilon / 3

namespace GeneralizedData

variable {nu Lambda c : ℝ} (d : GeneralizedData nu Lambda c)

def rationalWeights (i : Fin d.m) : ℚ := Nat.ceil (Real.log (d.q i))

@[simp] theorem cast_rationalWeights (i : Fin d.m) :
    (d.rationalWeights i : ℝ) = logWeights d.q i := by
  simp [rationalWeights, logWeights]

theorem logWeights_pos (i : Fin d.m) : 0 < logWeights d.q i :=
  ceil_log_weight_pos (d.q_two_le i)

theorem rationalWeights_pos (i : Fin d.m) : 0 < d.rationalWeights i := by
  have h : (0 : ℝ) < (d.rationalWeights i : ℝ) := by
    rw [d.cast_rationalWeights]
    exact d.logWeights_pos i
  exact_mod_cast h

def arithmeticError : ℝ :=
  Lambda * d.F0 * (d.m : ℝ) / (d.v0 : ℝ) +
    Lambda * (∑ i : Fin d.m, 1 / logWeights d.q i) + (d.base.theta : ℝ) / d.wstar

def translationError : ℝ :=
  nu / d.F0 + Real.log 2 / (d.v0 : ℝ) +
    (Real.log 4 + Real.log (2 * (d.K : ℝ)) + nu) / d.wstar

def holomorphicError : ℝ :=
  100 * (d.K : ℝ) / (d.w0 : ℝ) + Real.log 2 / (d.v0 : ℝ) +
    Real.log (200 * (d.K : ℝ)) / d.wstar

def analyticError : ℝ := d.translationError + d.holomorphicError

theorem error_sum_eq : d.arithmeticError + d.analyticError =
    nu / d.F0 +
      ((Lambda * d.F0 * (d.m : ℝ) + 2 * Real.log 2) / (d.v0 : ℝ) +
        100 * (d.K : ℝ) / (d.w0 : ℝ)) +
      (Lambda * (∑ i : Fin d.m, 1 / logWeights d.q i) +
        weightErrorCoefficient nu d.base.theta d.K / d.wstar) := by
  unfold arithmeticError analyticError translationError holomorphicError weightErrorCoefficient
  ring

theorem error_sum_lt_epsilon : d.arithmeticError + d.analyticError < d.epsilon := by
  rw [d.error_sum_eq]
  have h1 := d.initial_margin
  have h2 := d.dimension_margin
  have h3 := d.weight_margin
  linarith

theorem error_sum_lt_gap : d.arithmeticError + d.analyticError <
    nu * ((d.base.A : ℝ) * (1 - d.base.eta) - d.base.theta) -
      (1 - d.base.theta) :=
  d.error_sum_lt_epsilon.trans d.epsilon_lt_gap

theorem collision_exceeds_error_sum : 1 + d.arithmeticError + d.analyticError <
    c * (d.base.eta ^ 2 * (d.K : ℝ) * (d.base.theta : ℝ) ^ d.m /
      (((d.m : ℝ) + 1) * (d.v0 : ℝ) * (d.base.A : ℝ) ^ d.m)) := by
  have herror := d.error_sum_lt_epsilon
  have hhalf := d.epsilon_le_half
  have hcollision := d.collision_margin
  linarith

end GeneralizedData
end
end QuadraticPi


==> anc/lean/QuadraticPi/GradedActualFamilySelection.lean <==
import QuadraticPi.GradedEventualJetFamilyBounds

/-! Select one actual family before any coefficient target is chosen, with
proved uniform real bounds. Actual short rational span transfers to its integers. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedActualFamilySelection
open scoped BigOperators
open Filter Topology Asymptotics GradedCoefficientContractions GradedFixedFContactRates GradedFixedFContactConstruction
open GradedFixedFEntryGrowth GradedJetRateLimits GradedJetRateEnvelopes GradedEventualJetFamilyBounds
open GradedUniformRealFormBounds GradedBoundedJetFamilies GradedClearingSpanTransfer
open GradedRationalFunctionCovariantClearing GradedFixedFAnalytic UniformCoefficientContraction

theorem exists_eventual_choice {α : Type*} [Nonempty α] (R : ℕ → α → Prop)
    (h : ∀ᶠ M : ℕ in atTop, ∃ x, R M x) : ∃ f : ℕ → α, ∀ᶠ M : ℕ in atTop, R M (f M) := by
  classical
  let f := fun M => if h : ∃ x, R M x then Classical.choose h else Classical.choice (inferInstance : Nonempty α)
  refine ⟨f,h.mono ?_⟩
  intro M hM
  simpa only [f,dif_pos hM] using Classical.choose_spec hM

theorem exists_actual_families_with_uniformBounds {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (sigma eta : ℝ) (hsigma : 0 < sigma) (heta : 0 ≤ eta) (heta1 : eta < 1) (offset : ℕ)
    (hgap : (theta n G : ℝ)*sigma < (omega n G : ℝ))
    (a : ℤ) (q : ℕ) (hq : 0 < q) (ha : a ≠ 0) (hsmall : 4*a.natAbs ≤ q)
    (epsilon : ℝ) (he : 0 < epsilon) :
    ∃ P : ℕ → Coordinates n G → Polynomial ℤ, ∃ v : ℕ → ℕ → Coordinates n G → ℤ,
      (∀ᶠ M : ℕ in atTop, ActualFamilyData hn a q M (jetOrder eta offset M) (contactOrder sigma M) (P M) (v M)) ∧
      UniformBounds (fun j : Fin n => realF ((a : ℝ)/(q : ℝ))^(j.val+1)) v
        (sizeRate q (G*(n-1)+1) eta (heightRate n G sigma OAI.PiExponent.Arithmetic.lcmConstant)+epsilon)
        (decayRate q (G*(n-1)+1) eta (heightRate n G sigma OAI.PiExponent.Arithmetic.lcmConstant)
          sigma (3*|(a : ℝ)|/(q : ℝ))-epsilon)
        (formConstant n G) (fun _ => 0) (fun _ => 0) := by
  classical
  have h := exists_eventual_bounded_actual_families hn hG sigma eta hsigma heta heta1 offset hgap
    a q hq ha hsmall epsilon he
  let R := fun M (x : (Coordinates n G → Polynomial ℤ) × (ℕ → Coordinates n G → ℤ)) =>
    ActualFamilyData hn a q M (jetOrder eta offset M) (contactOrder sigma M) x.1 x.2 ∧
    (∀ k d, |(x.2 k d : ℝ)| ≤ GradedTransportSizeBounds.coordinateConstant n G*
      Real.exp ((sizeRate q (G*(n-1)+1) eta (heightRate n G sigma OAI.PiExponent.Arithmetic.lcmConstant)+epsilon)*(M : ℝ))) ∧
    (∀ c : Fin n → ℤ, ∀ k, ‖(upperContraction c (x.2 k) : ℂ)+
      (∑ j : Fin n, (c j : ℂ)*complexF ((a : ℂ)/(q : ℂ))^(j.val+1))*(lowerContraction c (x.2 k) : ℂ)‖ ≤
      GradedTransportedContactBounds.transportConstant n G*coefficientHeight c^G*
      Real.exp ((-decayRate q (G*(n-1)+1) eta (heightRate n G sigma OAI.PiExponent.Arithmetic.lcmConstant)
        sigma (3*|(a : ℝ)|/(q : ℝ))+epsilon)*(M : ℝ)))
  have hex : ∀ᶠ M : ℕ in atTop, ∃ x, R M x := by
    filter_upwards [h] with M hM
    obtain ⟨P,v,hdata,hsize,hcorner⟩ := hM
    exact ⟨(P,v),hdata,hsize,hcorner⟩
  obtain ⟨f,hf⟩ := exists_eventual_choice R hex
  refine ⟨(fun M => (f M).1),(fun M => (f M).2),hf.mono (fun _ h => h.1),?_⟩
  apply uniformBounds_of_coordinate_corner hn
  filter_upwards [hf] with M hM
  intro k
  refine ⟨hM.2.1 k,?_⟩
  intro c
  have hc := hM.2.2 c k
  have hexp (x : ℝ) : -x+epsilon = -(x-epsilon) := by ring
  simpa only [Complex.ofReal_div,Complex.ofReal_intCast,Complex.ofReal_natCast,hexp] using hc

theorem actual_family_span_of_short_span {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (a : ℤ) (q : ℕ) (hq : 0 < q) (ha : a ≠ 0) (hsmall : 4*a.natAbs ≤ q)
    (sigma eta : ℝ) (heta : 0 ≤ eta) (heta1 : eta < 1) (offset : ℕ)
    (P : ℕ → Coordinates n G → Polynomial ℤ) (v : ℕ → ℕ → Coordinates n G → ℤ)
    (hdata : ∀ᶠ M : ℕ in atTop, ActualFamilyData hn a q M (jetOrder eta offset M) (contactOrder sigma M) (P M) (v M))
    (hspan : ∀ᶠ M : ℕ in atTop, Submodule.span ℚ (Set.range (fun k : Fin (jetOrder eta offset M+1) =>
      rationalDividedJet hn ((a : ℚ)/(q : ℚ)) (rationalPolynomialColumn (P M)) k.val)) = ⊤) :
    ∀ᶠ M : ℕ in atTop, Submodule.span ℚ (Set.range (fun k d => (v M k d : ℚ))) = ⊤ := by
  filter_upwards [hdata,hspan,GradedRateBoundedJetConstruction.jetOrder_eventually_lt eta heta heta1 offset]
    with M hd hs hk
  obtain ⟨_,hdeg,_,hv,hzero⟩ := hd
  rw [span_zero_extended_eq (fun k d => (v M k d : ℚ)) (jetOrder eta offset M) (by
    intro k hK
    rw [hzero k hK]
    rfl)]
  have hN (k : Fin (jetOrder eta offset M+1)) :
      0 < GradedJetClearingArithmetic.clearingInteger M k.val q a (G*(n-1)+1) :=
    (actual_rational_dividedJet_cleared_small_point hn hG a q hq ha hsmall M k.val (by omega)
      (P M) hdeg (Sum.inl (pureIndex n G ⟨0,hn⟩))).1
  rw [integer_columns_span_eq _ (fun k : Fin (jetOrder eta offset M+1) => v M k.val) _ hN
    (fun k d => hv k.val (by omega) d)]
  exact hs


theorem uniform_measure_of_actual_short_rank {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (sigma eta : ℝ) (hsigma : 0 < sigma) (heta : 0 ≤ eta) (heta1 : eta < 1) (offset : ℕ)
    (hgap : (theta n G : ℝ)*sigma < (omega n G : ℝ))
    (a : ℤ) (q : ℕ) (hq : 0 < q) (ha : a ≠ 0) (hsmall : 4*a.natAbs ≤ q)
    (epsilon : ℝ) (he : 0 < epsilon)
    (halpha : 0 < sizeRate q (G*(n-1)+1) eta (heightRate n G sigma OAI.PiExponent.Arithmetic.lcmConstant)+epsilon)
    (hgamma : epsilon < decayRate q (G*(n-1)+1) eta
      (heightRate n G sigma OAI.PiExponent.Arithmetic.lcmConstant) sigma (3*|(a : ℝ)|/(q : ℝ)))
    (hrank : ∀ᶠ M : ℕ in atTop, ∀ P : Coordinates n G → Polynomial ℤ,
      P ≠ 0 → (∀ i, (P i).natDegree < M) →
      (∀ κ, PowerSeries.X^(contactOrder sigma M) ∣ contactRemainder P κ) →
      Submodule.span ℚ (Set.range (fun k : Fin (jetOrder eta offset M+1) =>
        rationalDividedJet hn ((a : ℚ)/(q : ℚ)) (rationalPolynomialColumn P) k.val)) = ⊤)
    (zeta : ℝ) (hzeta : 0 < zeta) :
    ∃ K : ℝ, 0 < K ∧ ∀ c : Fin n → ℤ, c ≠ 0 → ∀ (p : ℤ) (Q : ℕ), 0 < Q →
      K*(coefficientHeight c)^(-((G : ℝ)*(1+
        (sizeRate q (G*(n-1)+1) eta (heightRate n G sigma OAI.PiExponent.Arithmetic.lcmConstant)+epsilon)/
        (decayRate q (G*(n-1)+1) eta (heightRate n G sigma OAI.PiExponent.Arithmetic.lcmConstant)
          sigma (3*|(a : ℝ)|/(q : ℝ))-epsilon))-1)-(G : ℝ)*zeta)*
      (Q : ℝ)^(-(1+
        (sizeRate q (G*(n-1)+1) eta (heightRate n G sigma OAI.PiExponent.Arithmetic.lcmConstant)+epsilon)/
        (decayRate q (G*(n-1)+1) eta (heightRate n G sigma OAI.PiExponent.Arithmetic.lcmConstant)
          sigma (3*|(a : ℝ)|/(q : ℝ))-epsilon))-zeta) ≤
      |target (fun j : Fin n => realF ((a : ℝ)/(q : ℝ))^(j.val+1)) c-(p : ℝ)/(Q : ℝ)| := by
  obtain ⟨P,v,hdata,hbounds⟩ := exists_actual_families_with_uniformBounds hn hG sigma eta hsigma heta heta1
    offset hgap a q hq ha hsmall epsilon he
  have hspan : ∀ᶠ M : ℕ in atTop, Submodule.span ℚ (Set.range (fun k : Fin (jetOrder eta offset M+1) =>
      rationalDividedJet hn ((a : ℚ)/(q : ℚ)) (rationalPolynomialColumn (P M)) k.val)) = ⊤ := by
    filter_upwards [hrank,hdata] with M hR hd
    exact hR (P M) hd.1 hd.2.1 hd.2.2.1
  have hsp := actual_family_span_of_short_span hn hG a q hq ha hsmall sigma eta heta heta1 offset P v hdata hspan
  exact uniform_coefficient_contraction_linked_slack _ v (by omega) hsp _ _ (formConstant n G)
    halpha (by linarith) (formConstant_pos G hn) _ _ (isLittleO_zero _ _) (isLittleO_zero _ _)
    hbounds zeta hzeta

end QuadraticPi.GradedActualFamilySelection


==> anc/lean/QuadraticPi/GradedActualJetNonzero.lean <==
import QuadraticPi.GradedTransportLeadingCoefficient

/-! Every nonzero polynomial column has a nonzero actual GLOBAL rational jet
at some order below its polynomial degree bound. This is not the short-rank bound. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedActualJetNonzero
open scoped BigOperators
open PowerSeries GradedCoefficientContractions GradedActualTransportJetReduction
open GradedTransportLeadingCoefficient GradedRationalFunctionCovariantClearing
open GradedCovariantTaylorBridge GradedActualTransportODE GradedSignedDualLocalODE
open GradedLiftedTransportEntries GradedNaturalLiftedConnection

theorem shiftedColumn_has_nonzero_coefficient {n G : ℕ}
    (P : Coordinates n G → Polynomial ℤ) (hP : P ≠ 0) (r : ℚ) (M : ℕ)
    (hdegree : ∀ i, (P i).natDegree < M) :
    ∃ k < M, ∃ d, coeff k (shiftedColumn r P d) ≠ 0 := by
  classical
  have hex : ∃ d, P d ≠ 0 := by
    by_contra h
    push_neg at h
    apply hP
    funext d
    exact h d
  obtain ⟨d,hd⟩ := hex
  let Q := (P d).map (Int.castRingHom ℚ)
  have hQ : Q ≠ 0 := by
    intro h
    apply hd
    apply Polynomial.map_injective (f := Int.castRingHom ℚ) Int.cast_injective
    simpa only [Polynomial.map_zero] using h
  refine ⟨Q.natDegree,lt_of_le_of_lt Polynomial.natDegree_map_le (hdegree d),d,?_⟩
  change (Polynomial.taylor r Q : PowerSeries ℚ).coeff Q.natDegree ≠ 0
  rw [Polynomial.coeff_coe,Polynomial.coeff_taylor_natDegree]
  exact Polynomial.leadingCoeff_ne_zero.mpr hQ

theorem exists_nonzero_actual_jet {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (P : Coordinates n G → Polynomial ℤ) (hP : P ≠ 0) (r : ℚ)
    (hr : r ≠ 0) (hr1 : 1-r ≠ 0) (M : ℕ) (hdegree : ∀ i, (P i).natDegree < M) :
    ∃ k < M, ∃ d, rationalDividedJet hn r (rationalPolynomialColumn P) k d ≠ 0 := by
  obtain ⟨k,hk,d,hd⟩ := exists_nonzero_transport_coefficient (shiftedColumn r P)
    (actualTransport r) M (shiftedColumn_has_nonzero_coefficient P hP r M hdegree)
    (actualTransport_initial r)
  refine ⟨k,hk,d,?_⟩
  rw [rational_local_dividedJet hn r hr hr1 P k d]
  rw [← dividedJet_transport_coefficient (connection hn (alpha r) (beta r)) (actualTransport r)
    (shiftedColumn r P) (actualTransport_differential_equation hn hG r hr hr1) (actualTransport_initial r)]
  exact hd

theorem cleared_column_nonzero {n G : ℕ} (hn : 0 < n)
    (P : Coordinates n G → Polynomial ℤ) (r : ℚ) (k d)
    (hj : rationalDividedJet hn r (rationalPolynomialColumn P) k d ≠ 0)
    (N : ℕ) (hN : 0 < N) (v : Coordinates n G → ℤ)
    (hv : ∀ i, (v i : ℚ) = (N : ℚ)*rationalDividedJet hn r (rationalPolynomialColumn P) k i) :
    v ≠ 0 := by
  intro hzero
  have he := hv d
  rw [hzero,Pi.zero_apply,Int.cast_zero] at he
  exact (mul_ne_zero (by exact_mod_cast hN.ne') hj) he.symm

end QuadraticPi.GradedActualJetNonzero


==> anc/lean/QuadraticPi/GradedActualNondegeneracy.lean <==
import QuadraticPi.GradedAnalyticVanishingSpace
import QuadraticPi.GradedRankDimensionReduction

/-! Nondegeneracy of the actual analytic zero-remainder obstruction, relative
to the cited rational-corner separation conclusion. Fischler--Rivoal,
arXiv:2312.12043v2, Definition 2, equations (3.5)--(3.6), and Theorem 4.
Zero obstructions are treated separately; strict separation is not imposed
on the zero space. No external separation theorem is reconstructed here. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedActualNondegeneracy
open Filter Topology GradedCoefficientContractions GradedFixedFContactRates
open GradedRationalVanishingSpace GradedAnalyticVanishingSpace
open GradedCornerSpaceDimension GradedRankDimensionReduction GradedAnalyticJetClearing

def RationalCornerSeparation (n G : ℕ) (r : ℂ) : Prop :=
  ∀ R : Submodule ℂ (Coordinates n G → ℂ), DefinedByRationalEquations R →
    R ≠ ⊥ → R ≠ ⊤ → StrictSeparation r R

def ActualCornerNondegenerate {n G : ℕ} (hn : 0 < n) (r : ℚ) : Prop :=
  ∀ P : Coordinates n G → Polynomial ℤ, P ≠ 0 → vanishingSpace hn r P ≠ ⊥ →
    (Module.finrank ℂ ↥(cornerSpace n G (r : ℂ) ⊓ vanishingSpace hn r P) : ℝ)/
      (Module.finrank ℂ (vanishingSpace hn r P) : ℝ) <
      (theta n G : ℝ)/(omega n G : ℝ)

theorem vanishingSpace_ne_top_unbounded {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (r : ℚ) (hr : r ≠ 0) (hr1 : 1-r ≠ 0)
    (P : Coordinates n G → Polynomial ℤ) (hP : P ≠ 0) :
    vanishingSpace hn r P ≠ ⊤ := by
  classical
  let M := Finset.univ.sup (fun i : Coordinates n G => (P i).natDegree)+1
  apply vanishingSpace_ne_top hn hG r hr hr1 P hP M
  intro i
  exact Nat.lt_succ_of_le (Finset.le_sup (f := fun j : Coordinates n G => (P j).natDegree)
    (Finset.mem_univ i))

theorem intersection_ratio_lt {n G : ℕ} (hn : 0 < n) (r : ℂ)
    (R : Submodule ℂ (Coordinates n G → ℂ)) (hR : R ≠ ⊥)
    (hsep : StrictSeparation r R) :
    (Module.finrank ℂ ↥(cornerSpace n G r ⊓ R) : ℝ)/(Module.finrank ℂ R : ℝ) <
      (theta n G : ℝ)/(omega n G : ℝ) := by
  have hd : 0 < Module.finrank ℂ R := by
    apply Nat.pos_of_ne_zero
    intro hzero
    exact hR (Submodule.finrank_eq_zero.mp hzero)
  have hdR : (0 : ℝ) < Module.finrank ℂ R := by exact_mod_cast hd
  have hom : (0 : ℝ) < omega n G := by exact_mod_cast omega_pos G hn
  apply (div_lt_div_iff₀ hdR hom).mpr
  simpa only [StrictSeparation,mul_comm] using hsep

theorem rational_obstruction_certificate {n G : ℕ} (hn : 0 < n) (r : ℂ)
    (hseparation : RationalCornerSeparation n G r)
    (R : Submodule ℂ (Coordinates n G → ℂ)) (hdefined : DefinedByRationalEquations R)
    (hR : R ≠ ⊥) (htop : R ≠ ⊤) :
    (Module.finrank ℂ ↥(cornerSpace n G r ⊓ R) : ℝ)/(Module.finrank ℂ R : ℝ) <
      (theta n G : ℝ)/(omega n G : ℝ) ∧
    (¬cornerSpace n G r ≤ R) ∧
    ((omega n G : ℝ)-(Module.finrank ℂ R : ℝ))/
      ((theta n G : ℝ)-(Module.finrank ℂ ↥(cornerSpace n G r ⊓ R) : ℝ)) <
      (omega n G : ℝ)/(theta n G : ℝ) := by
  have hsep := hseparation R hdefined hR htop
  exact ⟨intersection_ratio_lt hn r R hR hsep,corner_not_contained G hn r R htop hsep,
    corner_nondegeneracy_ratio G hn r R htop hsep⟩

theorem actual_obstruction_separation {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (r : ℚ) (hr : r ≠ 0) (hr1 : 1-r ≠ 0)
    (hseparation : RationalCornerSeparation n G (r : ℂ))
    (P : Coordinates n G → Polynomial ℤ) (hP : P ≠ 0)
    (hR : vanishingSpace hn r P ≠ ⊥) :
    StrictSeparation (r : ℂ) (vanishingSpace hn r P) :=
  hseparation _ (vanishingSpace_defined_by_rational_equations hn hG r hr hr1 P) hR
    (vanishingSpace_ne_top_unbounded hn hG r hr hr1 P hP)

theorem actualCornerNondegenerate_of_separation {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (r : ℚ) (hr : r ≠ 0) (hr1 : 1-r ≠ 0)
    (hseparation : RationalCornerSeparation n G (r : ℂ)) :
    ActualCornerNondegenerate (G := G) hn r := by
  intro P hP hR
  exact intersection_ratio_lt hn (r : ℂ) _ hR
    (actual_obstruction_separation hn hG r hr hr1 hseparation P hP hR)

theorem actual_obstruction_certificate {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (r : ℚ) (hr : r ≠ 0) (hr1 : 1-r ≠ 0) (hrnorm : ‖(r : ℂ)‖ < 1)
    (hseparation : RationalCornerSeparation n G (r : ℂ))
    (P : Coordinates n G → Polynomial ℤ) (hP : P ≠ 0) :
    DefinedByRationalEquations (vanishingSpace hn r P) ∧ vanishingSpace hn r P ≠ ⊤ ∧
    (∀ y, y ∈ vanishingSpace hn r P ↔ endpointPairing P (r : ℂ) y =ᶠ[𝓝 (r : ℂ)] 0) ∧
    (vanishingSpace hn r P = ⊥ ∨
      (¬cornerSpace n G (r : ℂ) ≤ vanishingSpace hn r P) ∧
      ((omega n G : ℝ)-(Module.finrank ℂ (vanishingSpace hn r P) : ℝ))/
        ((theta n G : ℝ)-(Module.finrank ℂ ↥(cornerSpace n G (r : ℂ) ⊓ vanishingSpace hn r P) : ℝ)) <
        (omega n G : ℝ)/(theta n G : ℝ)) := by
  have htop := vanishingSpace_ne_top_unbounded hn hG r hr hr1 P hP
  refine ⟨vanishingSpace_defined_by_rational_equations hn hG r hr hr1 P,htop,
    fun y => mem_vanishingSpace_iff_analytic_germ_zero hn hG r hr hr1 hrnorm P y,?_⟩
  by_cases hbot : vanishingSpace hn r P = ⊥
  · exact Or.inl hbot
  · have hsep := actual_obstruction_separation hn hG r hr hr1 hseparation P hP hbot
    exact Or.inr ⟨corner_not_contained G hn (r : ℂ) _ htop hsep,
      corner_nondegeneracy_ratio G hn (r : ℂ) _ htop hsep⟩

theorem small_endpoint_nondegenerate {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (a : ℤ) (q : ℕ) (hq : 0 < q) (ha : a ≠ 0) (hsmall : 4*a.natAbs ≤ q)
    (hseparation : RationalCornerSeparation n G (((a : ℚ)/(q : ℚ) : ℚ) : ℂ)) :
    ActualCornerNondegenerate (G := G) hn ((a : ℚ)/(q : ℚ)) := by
  obtain ⟨hr,hr1,_⟩ := small_rational_regular a q hq ha hsmall
  exact actualCornerNondegenerate_of_separation hn hG _ hr hr1 hseparation

end QuadraticPi.GradedActualNondegeneracy


==> anc/lean/QuadraticPi/GradedActualPositiveDecay.lean <==
import QuadraticPi.GradedPositiveDecayRates

/-! Actual exponentially decaying cleared integer columns at admissible
rational endpoints. Rank and column nondegeneracy remain separate. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedActualPositiveDecay
open scoped BigOperators
open Filter Topology GradedCoefficientContractions GradedFixedFContactRates
open GradedFixedFContactConstruction GradedJetRateLimits GradedJetRateEnvelopes
open GradedTransportSizeBounds GradedTransportedContactBounds GradedFixedFAnalytic
open GradedRationalFunctionCovariantClearing GradedRateBoundedJetConstruction
open GradedDecayParameterChoice GradedPositiveDecayRates

theorem exists_actual_decaying_columns {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (sigma eta : ℝ) (hsigma : 0 < sigma) (heta : 0 ≤ eta) (heta1 : eta < 1) (offset : ℕ)
    (hgap : (GradedFixedFContactRates.theta n G : ℝ)*sigma < (GradedFixedFContactRates.omega n G : ℝ))
    (a : ℤ) (q : ℕ) (hq : 0 < q) (ha : a ≠ 0) (hsmall : 4*a.natAbs ≤ q)
    (hdecay : 0 < decayRate q (G*(n-1)+1) eta (heightRate n G sigma OAI.PiExponent.Arithmetic.lcmConstant) sigma (3*|(a : ℝ)|/(q : ℝ))) :
    ∀ᶠ M : ℕ in atTop, ∃ P : Coordinates n G → Polynomial ℤ, ∃ v : Coordinates n G → ℤ,
      P ≠ 0 ∧
      (∀ d, (v d : ℚ) =
        (GradedJetClearingArithmetic.clearingInteger M (jetOrder eta offset M) q a (G*(n-1)+1) : ℚ)*
        rationalDividedJet hn ((a : ℚ)/(q : ℚ)) (rationalPolynomialColumn P) (jetOrder eta offset M) d) ∧
      (∀ d, |(v d : ℝ)| ≤ coordinateConstant n G*
        Real.exp ((sizeRate q (G*(n-1)+1) eta (heightRate n G sigma OAI.PiExponent.Arithmetic.lcmConstant)+(decayRate q (G*(n-1)+1) eta (heightRate n G sigma OAI.PiExponent.Arithmetic.lcmConstant) sigma (3*|(a : ℝ)|/(q : ℝ)))/2)*(M : ℝ))) ∧
      (∀ c : Fin n → ℤ, ‖(upperContraction c v : ℂ)+
        (∑ j : Fin n, (c j : ℂ)*complexF ((a : ℂ)/(q : ℂ))^(j.val+1))*(lowerContraction c v : ℂ)‖ ≤
        transportConstant n G*(coefficientHeight c)^G*
        Real.exp ((-(decayRate q (G*(n-1)+1) eta (heightRate n G sigma OAI.PiExponent.Arithmetic.lcmConstant) sigma (3*|(a : ℝ)|/(q : ℝ)))/2)*(M : ℝ))) := by
  have h := exists_chebyshev_rate_bounded_columns hn hG sigma eta hsigma heta heta1 offset hgap
    a q hq ha hsmall ((decayRate q (G*(n-1)+1) eta (heightRate n G sigma OAI.PiExponent.Arithmetic.lcmConstant) sigma (3*|(a : ℝ)|/(q : ℝ)))/2) (by linarith)
  have he (x : ℝ) : -x+x/2 = -x/2 := by ring
  simpa only [he] using h

end QuadraticPi.GradedActualPositiveDecay


==> anc/lean/QuadraticPi/GradedActualTransportJetReduction.lean <==
import QuadraticPi.GradedTransportNormalization

/-! The constructed adjacent graded transport has identity constant matrix.
Its actual degree bound and clearing are combined with the proved covariant
Taylor bridge. The only remaining formal fundamental-transport input is the
explicit differential equation for the lifted connection; it remains a
visible hypothesis, not a proved application-specific fact. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedActualTransportJetReduction
open scoped BigOperators
open PowerSeries GradedCoefficientContractions GradedLocalTransportSeries
open GradedLiftedTransportEntries GradedLiftedEntryClearing GradedTransportNormalization
open GradedCovariantTaylorBridge

def actualTransport {n G : ℕ} (r : ℚ) (i j : Coordinates n G) : PowerSeries ℚ :=
  evalUV (localU r) (localV r) (entry i (endpointIndex j))

def shiftedColumn {n G : ℕ} (r : ℚ) (P : Coordinates n G → Polynomial ℤ) :
    Coordinates n G → PowerSeries ℚ := fun i =>
  (Polynomial.taylor r ((P i).map (Int.castRingHom ℚ)) : PowerSeries ℚ)

theorem constant_evalU (P : Polynomial ℤ) (U : PowerSeries ℚ) (hU : constantCoeff U = 1) :
    constantCoeff (evalU U P) = ((Polynomial.eval (1 : ℤ) P : ℤ) : ℚ) := by
  change constantCoeff (P.eval₂ (Int.castRingHom (PowerSeries ℚ)) U) = _
  have hc : constantCoeff.comp (Int.castRingHom (PowerSeries ℚ)) = Int.castRingHom ℚ := by
    ext z
    simp
  rw [Polynomial.hom_eval₂, hU, hc, Polynomial.eval₂_at_one]
  rfl

theorem constant_evalUV (P : Polynomial (Polynomial ℤ)) (U V : PowerSeries ℚ)
    (hU : constantCoeff U = 1) (hV : constantCoeff V = 0) :
    constantCoeff (evalUV U V P) = (pointEval P : ℚ) := by
  change constantCoeff (P.eval₂ (evalU U) V) = _
  rw [Polynomial.hom_eval₂, hV, Polynomial.eval₂_at_zero]
  change constantCoeff (evalU U (P.coeff 0)) = _
  rw [constant_evalU _ U hU]
  change ((Polynomial.eval (1 : ℤ) (P.coeff 0) : ℤ) : ℚ) =
    ((P.eval₂ (Polynomial.evalRingHom (1 : ℤ)) (0 : ℤ) : ℤ) : ℚ)
  rw [Polynomial.eval₂_at_zero]
  rfl

theorem actualTransport_initial {n G : ℕ} (r : ℚ) (i j : Coordinates n G) :
    constantCoeff (actualTransport r i j) = if i=j then 1 else 0 := by
  rw [actualTransport, constant_evalUV _ _ _ (localU_constant r)
    (by rw [← coeff_zero_eq_constantCoeff_apply]; exact localV_zero r), actual_matrix_initial]
  split_ifs <;> norm_num

theorem actual_dividedJet_cleared_of_transport_ode {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (a : ℤ) (q : ℕ) (hq : 0 < q) (ha : a ≠ 0) (hqa : (q : ℤ)-a ≠ 0)
    (A : Coordinates n G → Coordinates n G → PowerSeries ℚ)
    (hA : ∀ i d, derivative (actualTransport ((a : ℚ)/(q : ℚ)) i d) =
      ∑ j, A i j*actualTransport ((a : ℚ)/(q : ℚ)) j d)
    (M k : ℕ) (hk : k < M) (P : Coordinates n G → Polynomial ℤ)
    (hP : ∀ i, (P i).natDegree < M) (d : Coordinates n G) :
    0 < GradedJetClearingArithmetic.clearingInteger M k q a (G*(n-1)+1) ∧
      (GradedJetClearingArithmetic.clearingInteger M k q a (G*(n-1)+1) : ℚ)*
        dividedJet A (shiftedColumn ((a : ℚ)/(q : ℚ)) P) k d
          ∈ (Int.castRingHom ℚ).range := by
  have h := transportedColumn_cleared hn hG M k hk P hP a q hq ha hqa (endpointIndex d)
  refine ⟨h.1, ?_⟩
  apply clearing_of_fundamental_transport A (actualTransport ((a : ℚ)/(q : ℚ)))
    (shiftedColumn ((a : ℚ)/(q : ℚ)) P) hA (actualTransport_initial _) _ k d
  simpa only [transportedColumn, actualTransport, shiftedColumn, mul_comm] using h.2

end QuadraticPi.GradedActualTransportJetReduction


==> anc/lean/QuadraticPi/GradedActualTransportODE.lean <==
import QuadraticPi.GradedEndpointCoefficientDerivative

/-! The constructed transport satisfies the natural lifted connection ODE.
Universal rational endpoint parameters recover its literal coefficient
matrix; the former transport-ODE hypothesis is discharged. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedActualTransportODE
open scoped BigOperators
open PowerSeries GradedCoefficientContractions GradedLiftedTransportEntries
open GradedLocalTransportSeries GradedLiftedEntryClearing GradedActualTransportJetReduction
open GradedSignedDualPolynomial GradedSignedDualLocalODE GradedNaturalLiftedConnection
open GradedNaturalLiftedSolutions GradedEndpointCoefficientDerivative GradedTransportNormalization

def evaluateFormal {n : ℕ} (U V : PowerSeries ℚ) :
    Polynomial (MvPolynomial (Endpoint n) (Polynomial ℤ)) →+* MvPolynomial (Endpoint n) (PowerSeries ℚ) :=
  Polynomial.eval₂RingHom (MvPolynomial.map (evalU U)) (MvPolynomial.C V)

def universalLift {n G : ℕ} (r : ℚ) (i : Coordinates n G) : MvPolynomial (Endpoint n) (PowerSeries ℚ) :=
  evaluateFormal (localU r) (localV r) (formalLift i)

theorem evaluateFormal_coeff {n : ℕ} (P : Polynomial (MvPolynomial (Endpoint n) (Polynomial ℤ)))
    (U V : PowerSeries ℚ) (d : EndpointMonomial n) :
    (evaluateFormal U V P).coeff d = evalUV U V (extract P d) := by
  classical
  change (P.eval₂ (MvPolynomial.map (evalU U)) (MvPolynomial.C V)).coeff d = _
  rw [Polynomial.eval₂_eq_sum, Polynomial.sum_def]
  simp only [MvPolynomial.coeff_sum, extract, map_sum]
  apply Finset.sum_congr rfl
  intro j hj
  rw [← map_pow, mul_comm, MvPolynomial.coeff_C_mul, MvPolynomial.coeff_map]
  simp [evalUV, Polynomial.eval₂_mul, Polynomial.eval₂_pow]
  ring

theorem universalLift_coeff {n G : ℕ} (r : ℚ) (i : Coordinates n G) (d : EndpointMonomial n) :
    (universalLift r i).coeff d = evalUV (localU r) (localV r) (entry i d) :=
  evaluateFormal_coeff _ _ _ _

theorem dual_eval₂ {R S : Type*} [CommRing R] [CommRing S] (f : R →+* S)
    (n : ℕ) (a : Fin n → R) (U : R) (V : S) (j : Fin n) :
    (dual n a U j).eval₂ f V = Polynomial.eval V (dual n (fun k => f (a k)) (f U) j) := by
  simp [dual, Polynomial.eval₂_finsetSum, Polynomial.eval_finsetSum,
    Polynomial.eval₂_mul, Polynomial.eval₂_pow, map_mul, map_pow]

theorem scalar_eval₂ {R S : Type*} [CommRing R] [CommRing S] (f : R →+* S)
    (n : ℕ) (a : Fin n → R) (c U : R) (V : S) :
    (scalar n a c U).eval₂ f V = Polynomial.eval V (scalar n (fun k => f (a k)) (f c) (f U)) := by
  simp [scalar, Polynomial.eval₂_finsetSum, Polynomial.eval_finsetSum,
    Polynomial.eval₂_mul, Polynomial.eval₂_pow]

theorem universalLift_eval {n G : ℕ} (r : ℚ) (a : Endpoint n → ℚ) (i : Coordinates n G) :
    MvPolynomial.eval (fun e => C (a e)) (universalLift r i) =
      liftedSolution r (fun j => a (some j)) (a none) i := by
  let ev : MvPolynomial (Endpoint n) (Polynomial ℤ) →+* PowerSeries ℚ :=
    (MvPolynomial.eval (fun e => C (a e))).comp (MvPolynomial.map (evalU (localU r)))
  have heX (e : Endpoint n) : ev (MvPolynomial.X e) = C (a e) := by simp [ev]
  have heU : ev (MvPolynomial.C Polynomial.X) = localU r := by
    simp [ev, evalU]
  have ha (j : Fin n) :
      (Polynomial.eval₂RingHom ev (localV r))
        (dual n (fun k => MvPolynomial.X (some k)) (MvPolynomial.C Polynomial.X) j) =
        transportedA r (fun k => a (some k)) (j.val+1) := by
    change (dual n _ _ j).eval₂ ev (localV r) = _
    rw [dual_eval₂]
    simp only [heX, heU]
    exact (transportedA_eq_signed r _ j).symm
  have hc : (Polynomial.eval₂RingHom ev (localV r))
      (scalar n (fun k => MvPolynomial.X (some k)) (MvPolynomial.X none)
        (MvPolynomial.C Polynomial.X)) = transportedC r (fun k => a (some k)) (a none) := by
    change (scalar n _ _ _).eval₂ ev (localV r) = _
    rw [scalar_eval₂]
    simp only [heX, heU]
    exact (transportedC_eq_signed r _ _).symm
  change MvPolynomial.eval (fun e => C (a e))
    ((formalLift i).eval₂ (MvPolynomial.map (evalU (localU r))) (MvPolynomial.C (localV r))) = _
  rw [Polynomial.hom_eval₂, MvPolynomial.eval_C]
  change (Polynomial.eval₂RingHom ev (localV r)) (formalLift i) = _
  cases i with
  | inl κ =>
    rw [liftedSolution_upper]
    simp only [formalLift, lifted, Sum.elim_inl, upper, map_prod, map_pow, ha]
  | inr lam =>
    rw [liftedSolution_lower]
    simp only [formalLift, lifted, Sum.elim_inr, lower, map_mul, map_prod, map_pow, ha, hc]

theorem universalLift_differential_equation {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (r : ℚ) (hr : r ≠ 0) (hr1 : 1-r ≠ 0) (i : Coordinates n G) :
    coefficientDerivative (universalLift r i) =
      ∑ j, MvPolynomial.C (connection hn (alpha r) (beta r) i j)*universalLift r j := by
  apply endpoint_polynomial_ext
  intro a
  rw [← derivative_eval_constants, universalLift_eval,
    liftedSolution_differential_equation hn hG r hr hr1]
  simp only [map_sum, map_mul, MvPolynomial.eval_C, universalLift_eval]

theorem actualTransport_differential_equation {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (r : ℚ) (hr : r ≠ 0) (hr1 : 1-r ≠ 0) (i d : Coordinates n G) :
    derivative (actualTransport r i d) =
      ∑ j, connection hn (alpha r) (beta r) i j*actualTransport r j d := by
  have h := congrArg (fun P : MvPolynomial (Endpoint n) (PowerSeries ℚ) => P.coeff (endpointIndex d))
    (universalLift_differential_equation hn hG r hr hr1 i)
  simpa only [coefficientDerivative_coeff, MvPolynomial.coeff_sum,
    MvPolynomial.coeff_C_mul, universalLift_coeff, actualTransport] using h

theorem actual_natural_dividedJet_cleared {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (a : ℤ) (q : ℕ) (hq : 0 < q) (ha : a ≠ 0) (hqa : (q : ℤ)-a ≠ 0)
    (M k : ℕ) (hk : k < M) (P : Coordinates n G → Polynomial ℤ)
    (hP : ∀ i, (P i).natDegree < M) (d : Coordinates n G) :
    0 < GradedJetClearingArithmetic.clearingInteger M k q a (G*(n-1)+1) ∧
      (GradedJetClearingArithmetic.clearingInteger M k q a (G*(n-1)+1) : ℚ)*
        GradedCovariantTaylorBridge.dividedJet
          (connection hn (alpha ((a : ℚ)/(q : ℚ))) (beta ((a : ℚ)/(q : ℚ))))
          (shiftedColumn ((a : ℚ)/(q : ℚ)) P) k d ∈ (Int.castRingHom ℚ).range := by
  have hqQ : (q : ℚ) ≠ 0 := by exact_mod_cast hq.ne'
  have haQ : (a : ℚ) ≠ 0 := by exact_mod_cast ha
  have hgap : (q : ℚ)-(a : ℚ) ≠ 0 := by exact_mod_cast hqa
  have hr : (a : ℚ)/(q : ℚ) ≠ 0 := div_ne_zero haQ hqQ
  have hr1 : 1-(a : ℚ)/(q : ℚ) ≠ 0 := by
    intro h
    field_simp [hqQ] at h
    apply hgap
    linarith
  exact actual_dividedJet_cleared_of_transport_ode hn hG a q hq ha hqa _
    (actualTransport_differential_equation hn hG _ hr hr1) M k hk P hP d

end QuadraticPi.GradedActualTransportODE


==> anc/lean/QuadraticPi/GradedAlgebraicValueIndependence.lean <==
import QuadraticPi.GradedActualNondegeneracy
import Mathlib.RingTheory.Algebraic.Integral
import Mathlib.Algebra.Polynomial.Basis

/-! Application of the classical Hermite--Lindemann logarithm-transcendence
input to the actual fixed-F branch, followed by Mathlib scalar extension.
The classical theorem is cited as an explicit input, not reconstructed. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedAlgebraicValueIndependence
open GradedFixedFAnalytic GradedFixedFBranchIdentities GradedActualNondegeneracy
open GradedAnalyticJetClearing QuadraticLogarithmicFamily

def AlgebraicLogTranscendence : Prop :=
  ∀ z : ℂ, IsAlgebraic ℚ z → z ≠ 0 → z ≠ 1 → Transcendental ℚ (Complex.log z)

theorem fixedF_transcendental_of_log_input (hlog : AlgebraicLogTranscendence)
    (r : ℚ) (hr : r ≠ 0) (hnorm : ‖(r : ℂ)‖ < 1) :
    Transcendental ℚ (complexF (r : ℂ)) := by
  let w := complexRoot (r : ℝ)
  have hs : w^2 = (r : ℂ) := by simpa [w] using complexRoot_sq (r : ℝ)
  have hw0 : w ≠ 0 := complexRoot_ne_zero _ (by exact_mod_cast hr)
  have hw : ‖w‖ < 1 := by
    have hh := congrArg norm hs
    rw [norm_pow] at hh
    nlinarith [norm_nonneg w]
  have hwalg : IsAlgebraic ℚ w := IsAlgebraic.of_pow (by norm_num : 0 < (2 : ℕ))
    (by rw [hs]; exact isAlgebraic_algebraMap r)
  have hden : 1-w ≠ 0 := by
    intro h
    have he : w = 1 := by linear_combination -h
    simpa [he] using hw
  have hnum : 1+w ≠ 0 := by
    intro h
    have he : w = -1 := by linear_combination h
    simpa [he] using hw
  have hone : (1+w)/(1-w) ≠ 1 := by
    intro h
    have hh := (div_eq_one_iff_eq hden).mp h
    apply hw0
    linear_combination hh/2
  have halg : IsAlgebraic ℚ ((1+w)/(1-w)) := by
    rw [div_eq_mul_inv]
    exact (isAlgebraic_one.add hwalg).mul (isAlgebraic_one.sub hwalg).inv
  have ht := hlog _ halg (div_ne_zero hnum hden) hone
  intro hF
  apply ht
  rw [principal_log_fixedF w hw,hs]
  have htwo : IsAlgebraic ℚ (2 : ℂ) := by
    simpa using (isAlgebraic_algebraMap (R := ℚ) (A := ℂ) (2 : ℚ))
  exact (htwo.mul hwalg).mul hF

theorem fixedF_transcendental_over_algebraic_numbers (hlog : AlgebraicLogTranscendence)
    (r : ℚ) (hr : r ≠ 0) (hnorm : ‖(r : ℂ)‖ < 1) :
    Transcendental (Subalgebra.algebraicClosure ℚ ℂ) (complexF (r : ℂ)) :=
  (fixedF_transcendental_of_log_input hlog r hr hnorm).subalgebraAlgebraicClosure

theorem powers_independent_of_transcendental {K : Type*} [CommRing K] [Algebra K ℂ]
    (x : ℂ) (hx : Transcendental K x) : LinearIndependent K (fun k : ℕ => x^k) := by
  have h := (Polynomial.basisMonomials K).linearIndependent.map'
    (Polynomial.aeval x).toLinearMap (LinearMap.ker_eq_bot.mpr (transcendental_iff_injective.mp hx))
  simpa [Polynomial.coe_basisMonomials,Function.comp_def] using h

theorem fixedF_powers_independent (hlog : AlgebraicLogTranscendence)
    (r : ℚ) (hr : r ≠ 0) (hnorm : ‖(r : ℂ)‖ < 1) (n : ℕ) :
    LinearIndependent (Subalgebra.algebraicClosure ℚ ℂ)
      (fun k : Fin (n+1) => complexF (r : ℂ)^k.val) := by
  have h := powers_independent_of_transcendental _
    (fixedF_transcendental_over_algebraic_numbers hlog r hr hnorm)
  exact h.comp (fun k : Fin (n+1) => k.val) Fin.val_injective

theorem small_endpoint_powers_independent (hlog : AlgebraicLogTranscendence)
    (a : ℤ) (q : ℕ) (hq : 0 < q) (ha : a ≠ 0) (hsmall : 4*a.natAbs ≤ q) (n : ℕ) :
    LinearIndependent (Subalgebra.algebraicClosure ℚ ℂ)
      (fun k : Fin (n+1) => complexF (((a : ℚ)/(q : ℚ) : ℚ) : ℂ)^k.val) := by
  obtain ⟨hr,_,hnorm⟩ := small_rational_regular a q hq ha hsmall
  exact fixedF_powers_independent hlog _ hr hnorm n

def CitedCornerSeparationAt (n G : ℕ) (r : ℚ) : Prop :=
  LinearIndependent (Subalgebra.algebraicClosure ℚ ℂ)
    (fun k : Fin (n+1) => complexF (r : ℂ)^k.val) → RationalCornerSeparation n G (r : ℂ)

theorem actual_separation_of_cited_inputs (hlog : AlgebraicLogTranscendence)
    (n G : ℕ) (r : ℚ) (hr : r ≠ 0) (hnorm : ‖(r : ℂ)‖ < 1)
    (hFR : CitedCornerSeparationAt n G r) : RationalCornerSeparation n G (r : ℂ) :=
  hFR (fixedF_powers_independent hlog r hr hnorm n)

theorem small_endpoint_nondegenerate_of_cited_inputs {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (hlog : AlgebraicLogTranscendence) (a : ℤ) (q : ℕ) (hq : 0 < q) (ha : a ≠ 0)
    (hsmall : 4*a.natAbs ≤ q) (hFR : CitedCornerSeparationAt n G ((a : ℚ)/(q : ℚ))) :
    ActualCornerNondegenerate (G := G) hn ((a : ℚ)/(q : ℚ)) := by
  exact small_endpoint_nondegenerate hn hG a q hq ha hsmall
    (hFR (small_endpoint_powers_independent hlog a q hq ha hsmall n))

end QuadraticPi.GradedAlgebraicValueIndependence


==> anc/lean/QuadraticPi/GradedAnalyticCornerIdentity.lean <==
import QuadraticPi.GradedFixedFContactAnalytic

/-! The exact finite adjacent-grade corner identity. The pairing with the
lifted endpoint vector is the weighted sum of the original contact functions,
with no rank or independence assumption. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedAnalyticCornerIdentity
open scoped BigOperators
open GradedCoefficientContractions GradedFixedFContactMatrix GradedFixedFContactAnalytic
open GradedFixedFAnalytic
attribute [local instance] Classical.propDecidable

def raiseIndex {n G : ℕ} (hG : 0 < G) (lam : DegreeIndex n (G-1))
    (j : Fin n) : DegreeIndex n G :=
  ⟨fun i => ⟨(lam.val i : ℕ)+(if i=j then 1 else 0), by
    have hi := (lam.val i).isLt
    split_ifs <;> omega⟩, by
      simp only [Finset.sum_add_distrib, Finset.sum_ite_eq', Finset.mem_univ, ↓reduceIte]
      have h := lam.property
      omega⟩

theorem adjacent_raiseIndex {n G : ℕ} (hG : 0 < G) (lam : DegreeIndex n (G-1))
    (j : Fin n) : Adjacent (raiseIndex hG lam j) lam j := fun _ => rfl

theorem adjacent_iff_raiseIndex {n G : ℕ} (hG : 0 < G) (κ : DegreeIndex n G)
    (lam : DegreeIndex n (G-1)) (j : Fin n) :
    Adjacent κ lam j ↔ κ = raiseIndex hG lam j := by
  constructor
  · intro h
    apply Subtype.ext
    funext i
    apply Fin.ext
    exact (h i).symm
  · rintro rfl
    exact adjacent_raiseIndex hG lam j

def weight {n L : ℕ} (a : Fin n → ℂ) (κ : DegreeIndex n L) : ℂ :=
  ∏ j, a j^(κ.val j : ℕ)

theorem weight_raiseIndex {n G : ℕ} (hG : 0 < G) (a : Fin n → ℂ)
    (lam : DegreeIndex n (G-1)) (j : Fin n) :
    weight a (raiseIndex hG lam j) = a j*weight a lam := by
  simp only [weight, raiseIndex, pow_add, Finset.prod_mul_distrib]
  have he : (∏ i : Fin n, a i^(if i=j then 1 else 0)) = a j := by
    rw [Finset.prod_eq_single j]
    · simp
    · intro i _ hij
      simp [hij]
    · simp
  rw [he]
  ring

theorem weightedBasis_upper {n G : ℕ} (a : Fin n → ℂ) (u : DegreeIndex n G) (t : ℂ) :
    (∑ κ : DegreeIndex n G, weight a κ*analyticBasis κ (Sum.inl u) t) = weight a u := by
  simp [analyticBasis, mul_ite]

theorem weightedBasis_lower {n G : ℕ} (hG : 0 < G) (a : Fin n → ℂ)
    (lam : DegreeIndex n (G-1)) (t : ℂ) :
    (∑ κ : DegreeIndex n G, weight a κ*analyticBasis κ (Sum.inr lam) t) =
      (∑ j : Fin n, a j*complexF t^(j.val+1))*weight a lam := by
  simp only [analyticBasis, Sum.elim_inr, Finset.mul_sum, mul_ite, mul_zero,
    adjacent_iff_raiseIndex hG]
  rw [Finset.sum_comm]
  simp only [Finset.sum_ite_eq', Finset.mem_univ, ↓reduceIte, weight_raiseIndex hG,
    Finset.sum_mul]
  apply Finset.sum_congr rfl
  intro j _
  ring

def cornerVector {n G : ℕ} (a : Fin n → ℂ) (t : ℂ) : Coordinates n G → ℂ :=
  Sum.elim (weight a) (fun lam => (∑ j : Fin n, a j*complexF t^(j.val+1))*weight a lam)

theorem weightedBasis_eq_cornerVector {n G : ℕ} (hG : 0 < G) (a : Fin n → ℂ)
    (t : ℂ) (i : Coordinates n G) :
    (∑ κ : DegreeIndex n G, weight a κ*analyticBasis κ i t) = cornerVector a t i := by
  cases i with
  | inl u => exact weightedBasis_upper a u t
  | inr lam => exact weightedBasis_lower hG a lam t

theorem corner_pairing_eq_contacts {n G : ℕ} (hG : 0 < G)
    (P : Coordinates n G → Polynomial ℤ) (a : Fin n → ℂ) (t : ℂ) :
    (∑ i : Coordinates n G, (P i).eval₂ (Int.castRingHom ℂ) t*cornerVector a t i) =
      ∑ κ : DegreeIndex n G, weight a κ*analyticContact P κ t := by
  simp only [analyticContact, Finset.mul_sum]
  rw [Finset.sum_comm]
  apply Finset.sum_congr rfl
  intro i _
  rw [← weightedBasis_eq_cornerVector hG a t i, Finset.mul_sum]
  apply Finset.sum_congr rfl
  intro κ _
  ring

end QuadraticPi.GradedAnalyticCornerIdentity


==> anc/lean/QuadraticPi/GradedAnalyticCovariantJets.lean <==
import QuadraticPi.GradedAnalyticTransportTaylor
import QuadraticPi.GradedRationalFunctionCovariantClearing
import QuadraticPi.GradedActualTransportODE

/-! Actual analytic entries of the integer polynomial transport have the
cleared formal Taylor coefficients. Literal analytic divided derivatives of
each transported polynomial coordinate are the global Q(t) covariant jets. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedAnalyticCovariantJets
open scoped BigOperators
open PowerSeries GradedAnalyticTaylor GradedAnalyticTransportBranches
open GradedAnalyticTransportTaylor GradedCoefficientContractions
open GradedLiftedTransportEntries GradedTransportNormalization
open GradedActualTransportJetReduction GradedRationalFunctionCovariantClearing
open GradedNaturalLiftedConnection GradedSignedDualLocalODE GradedContactCauchy

def evalUOver {R : Type*} [CommRing R] (U : R) : Polynomial ℤ →+* R :=
  Polynomial.eval₂RingHom (Int.castRingHom R) U
def evalUVOver {R : Type*} [CommRing R] (U V : R) : Polynomial (Polynomial ℤ) →+* R :=
  Polynomial.eval₂RingHom (evalUOver U) V

theorem evalU_analyticAt (P : Polynomial ℤ) (f : ℂ → ℂ) (r : ℂ)
    (hf : AnalyticAt ℂ f r) : AnalyticAt ℂ (fun z => evalUOver (f z) P) r := by
  have h := (GradedFixedFContactAnalytic.polynomial_analyticAt
    (P.map (Int.castRingHom ℂ)) (f r)).comp (f := f) hf
  change AnalyticAt ℂ (fun z => P.eval₂ (Int.castRingHom ℂ) (f z)) r
  simpa only [Polynomial.eval_map, Function.comp_def] using h

theorem taylor_evalU (P : Polynomial ℤ) (f : ℂ → ℂ) (r : ℂ)
    (hf : AnalyticAt ℂ f r) :
    taylor (fun z => evalUOver (f z) P) r = evalUOver (taylor f r) P := by
  induction P using Polynomial.induction_on' with
  | add P Q hP hQ =>
    simp only [map_add]
    rw [taylor_add _ _ r (evalU_analyticAt P f r hf) (evalU_analyticAt Q f r hf), hP,hQ]
  | monomial n c =>
    simp only [evalUOver, Polynomial.coe_eval₂RingHom, Polynomial.eval₂_monomial]
    have hp : AnalyticAt ℂ (fun z => f z^n) r := by convert hf.pow n using 1
    rw [taylor_mul _ _ r analyticAt_const hp, taylor_const, taylor_pow f r hf]
    change C (c : ℂ)*taylor f r^n = (c : PowerSeries ℂ)*taylor f r^n
    rw [map_intCast]

theorem evalUV_analyticAt (P : Polynomial (Polynomial ℤ)) (f g : ℂ → ℂ) (r : ℂ)
    (hf : AnalyticAt ℂ f r) (hg : AnalyticAt ℂ g r) :
    AnalyticAt ℂ (fun z => evalUVOver (f z) (g z) P) r := by
  induction P using Polynomial.induction_on' with
  | add P Q hP hQ =>
    simp only [map_add]
    exact hP.add hQ
  | monomial n c =>
    simp only [evalUVOver, Polynomial.coe_eval₂RingHom, Polynomial.eval₂_monomial]
    have hp : AnalyticAt ℂ (fun z => g z^n) r := by convert hg.pow n using 1
    convert (evalU_analyticAt c f r hf).mul hp using 1

theorem taylor_evalUV (P : Polynomial (Polynomial ℤ)) (f g : ℂ → ℂ) (r : ℂ)
    (hf : AnalyticAt ℂ f r) (hg : AnalyticAt ℂ g r) :
    taylor (fun z => evalUVOver (f z) (g z) P) r = evalUVOver (taylor f r) (taylor g r) P := by
  induction P using Polynomial.induction_on' with
  | add P Q hP hQ =>
    simp only [map_add]
    rw [taylor_add _ _ r (evalUV_analyticAt P f g r hf hg) (evalUV_analyticAt Q f g r hf hg),hP,hQ]
  | monomial n c =>
    simp only [evalUVOver, Polynomial.coe_eval₂RingHom, Polynomial.eval₂_monomial]
    have hp : AnalyticAt ℂ (fun z => g z^n) r := by convert hg.pow n using 1
    rw [taylor_mul _ _ r (evalU_analyticAt c f r hf) hp, taylor_evalU c f r hf,
      taylor_pow g r hg]

theorem complexified_evalU (P : Polynomial ℤ) (U : PowerSeries ℚ) :
    complexified (GradedLiftedEntryClearing.evalU U P) = evalUOver (complexified U) P := by
  unfold GradedLiftedEntryClearing.evalU evalUOver
  change complexified (P.eval₂ (Int.castRingHom (PowerSeries ℚ)) U) =
    P.eval₂ (Int.castRingHom (PowerSeries ℂ)) (complexified U)
  rw [Polynomial.hom_eval₂]
  congr 1
  ext z
  simp

theorem complexified_evalUV (P : Polynomial (Polynomial ℤ)) (U V : PowerSeries ℚ) :
    complexified (GradedLiftedEntryClearing.evalUV U V P) =
      evalUVOver (complexified U) (complexified V) P := by
  unfold GradedLiftedEntryClearing.evalUV evalUVOver
  change complexified (P.eval₂ (GradedLiftedEntryClearing.evalU U) V) =
    P.eval₂ (evalUOver (complexified U)) (complexified V)
  rw [Polynomial.hom_eval₂]
  have he : complexified.comp (GradedLiftedEntryClearing.evalU U) = evalUOver (complexified U) :=
    RingHom.ext (fun p => complexified_evalU p U)
  rw [he]

theorem complexified_polynomial (P : Polynomial ℚ) :
    complexified (P : PowerSeries ℚ) = (P.map (algebraMap ℚ ℂ) : Polynomial ℂ) := by
  ext k
  simp [complexified]

theorem polynomial_shifted_series (P : Polynomial ℂ) (r : ℂ) :
    Polynomial.aeval (C r+X : PowerSeries ℂ) P = (Polynomial.taylor r P : PowerSeries ℂ) := by
  induction P using Polynomial.induction_on' with
  | add P Q hP hQ => simp only [map_add,Polynomial.coe_add,hP,hQ]
  | monomial n c =>
    simp only [Polynomial.aeval_monomial, algebraMap_eq, Polynomial.taylor_monomial,
      Polynomial.coe_mul,Polynomial.coe_C,Polynomial.coe_pow,Polynomial.coe_add,Polynomial.coe_X]
    rw [add_comm]

theorem taylor_integer_at_r (P : Polynomial ℤ) (r : ℚ) :
    taylor (fun z => P.eval₂ (Int.castRingHom ℂ) z) (r : ℂ) =
      complexified ((Polynomial.taylor r (P.map (Int.castRingHom ℚ))) : PowerSeries ℚ) := by
  have h := taylor_polynomial (P.map (Int.castRingHom ℂ)) (fun z : ℂ => z)
    (r : ℂ) analyticAt_id
  simp only [Polynomial.eval_map, taylor_id, polynomial_shifted_series] at h
  rw [complexified_polynomial, Polynomial.map_taylor, Polynomial.map_map]
  have he : (algebraMap ℚ ℂ).comp (Int.castRingHom ℚ) = Int.castRingHom ℂ := by ext z; simp
  rw [he]
  exact h

def analyticTransport {n G : ℕ} (r : ℂ) (i d : Coordinates n G) (t : ℂ) : ℂ :=
  evalUVOver (analyticU r t) (analyticV r t) (entry i (endpointIndex d))

theorem analyticTransport_analyticAt {n G : ℕ} (r : ℂ) (hr : r ≠ 0)
    (i d : Coordinates n G) (t : ℂ) (ht : ‖t-r‖ < ‖r‖) (ht1 : ‖t‖ < 1) :
    AnalyticAt ℂ (analyticTransport r i d) t :=
  evalUV_analyticAt _ _ _ t (analyticU_analyticAt r t hr ht) (analyticV_analyticAt r t hr ht ht1)

theorem taylor_analyticTransport {n G : ℕ} (r : ℚ) (hr : r ≠ 0) (hr1 : 1-r ≠ 0)
    (hrnorm : ‖(r : ℂ)‖ < 1) (i d : Coordinates n G) :
    taylor (analyticTransport (r : ℂ) i d) (r : ℂ) = complexified (actualTransport r i d) := by
  have hrC : (r : ℂ) ≠ 0 := by exact_mod_cast hr
  have hnear : ‖(r : ℂ)-(r : ℂ)‖ < ‖(r : ℂ)‖ := by
    simpa only [sub_self, norm_zero] using norm_pos_iff.mpr hrC
  unfold analyticTransport
  rw [taylor_evalUV _ _ _ _ (analyticU_analyticAt _ _ hrC hnear)
    (analyticV_analyticAt _ _ hrC hnear hrnorm), taylor_analyticU r hr,
    taylor_analyticV r hr hr1 hrnorm]
  exact (complexified_evalUV _ _ _).symm

def coordinatePairing {n G : ℕ} (P : Coordinates n G → Polynomial ℤ)
    (r : ℂ) (d : Coordinates n G) (t : ℂ) : ℂ :=
  ∑ i, (P i).eval₂ (Int.castRingHom ℂ) t*analyticTransport r i d t

theorem coordinatePairing_analyticAt {n G : ℕ} (P : Coordinates n G → Polynomial ℤ)
    (r : ℂ) (hr : r ≠ 0) (d : Coordinates n G) (t : ℂ)
    (ht : ‖t-r‖ < ‖r‖) (ht1 : ‖t‖ < 1) : AnalyticAt ℂ (coordinatePairing P r d) t := by
  unfold coordinatePairing
  apply Finset.analyticAt_fun_sum
  intro i _
  have hp : AnalyticAt ℂ (fun z => (P i).eval₂ (Int.castRingHom ℂ) z) t := by
    simpa only [Polynomial.eval_map] using
      GradedFixedFContactAnalytic.polynomial_analyticAt ((P i).map (Int.castRingHom ℂ)) t
  convert hp.mul (analyticTransport_analyticAt r hr i d t ht ht1) using 1

theorem taylor_coordinatePairing {n G : ℕ} (P : Coordinates n G → Polynomial ℤ)
    (r : ℚ) (hr : r ≠ 0) (hr1 : 1-r ≠ 0) (hrnorm : ‖(r : ℂ)‖ < 1)
    (d : Coordinates n G) :
    taylor (coordinatePairing P (r : ℂ) d) (r : ℂ) =
      complexified (∑ i, shiftedColumn r P i*actualTransport r i d) := by
  have hrC : (r : ℂ) ≠ 0 := by exact_mod_cast hr
  have hnear : ‖(r : ℂ)-(r : ℂ)‖ < ‖(r : ℂ)‖ := by
    simpa only [sub_self, norm_zero] using norm_pos_iff.mpr hrC
  have hpoly (i : Coordinates n G) :
      AnalyticAt ℂ (fun z => (P i).eval₂ (Int.castRingHom ℂ) z) (r : ℂ) := by
    simpa only [Polynomial.eval_map] using
      GradedFixedFContactAnalytic.polynomial_analyticAt ((P i).map (Int.castRingHom ℂ)) (r : ℂ)
  have han (i : Coordinates n G) := analyticTransport_analyticAt (r : ℂ) hrC i d (r : ℂ) hnear hrnorm
  unfold coordinatePairing
  have hprod (i : Coordinates n G) : AnalyticAt ℂ
      (fun z => (P i).eval₂ (Int.castRingHom ℂ) z*analyticTransport (r : ℂ) i d z) (r : ℂ) := by
    convert (hpoly i).mul (han i) using 1
  rw [taylor_finset_sum _ _ _ (fun i _ => hprod i), map_sum]
  apply Finset.sum_congr rfl
  intro i _
  rw [taylor_mul _ _ _ (hpoly i) (han i), taylor_integer_at_r, taylor_analyticTransport r hr hr1 hrnorm,
    map_mul]
  rfl

theorem analytic_dividedDerivative_eq_rationalJet {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (P : Coordinates n G → Polynomial ℤ) (r : ℚ) (hr : r ≠ 0) (hr1 : 1-r ≠ 0)
    (hrnorm : ‖(r : ℂ)‖ < 1) (k : ℕ) (d : Coordinates n G) :
    dividedDerivative (coordinatePairing P (r : ℂ) d) k (r : ℂ) =
      (rationalDividedJet hn r (rationalPolynomialColumn P) k d : ℂ) := by
  have hc := congrArg (coeff (R := ℂ) k) (taylor_coordinatePairing P r hr hr1 hrnorm d)
  have hj := GradedCovariantTaylorBridge.dividedJet_transport_coefficient
    (connection hn (alpha r) (beta r)) (actualTransport r) (shiftedColumn r P)
    (GradedActualTransportODE.actualTransport_differential_equation hn hG r hr hr1)
    (actualTransport_initial r) k d
  rw [← rational_local_dividedJet hn r hr hr1 P k d] at hj
  rw [taylor_coeff] at hc
  change dividedDerivative (coordinatePairing P (r : ℂ) d) k (r : ℂ) = _ at hc
  rw [complexified, coeff_map, hj] at hc
  exact hc

end QuadraticPi.GradedAnalyticCovariantJets


==> anc/lean/QuadraticPi/GradedAnalyticInitialValue.lean <==
import QuadraticPi.GradedAnalyticTransportODE
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedAnalyticInitialValue
open scoped BigOperators
open Filter Topology PowerSeries GradedCoefficientContractions GradedAnalyticTaylor
open GradedAnalyticTransportODE GradedAnalyticCovariantJets

/-- Coefficient uniqueness for a finite formal linear differential system. -/
theorem formal_system_unique {ι : Type*} [Fintype ι]
    (A : ι → ι → PowerSeries ℂ) (Y Z : ι → PowerSeries ℂ)
    (hY : ∀ i, derivative (Y i) = ∑ j, A i j*Y j)
    (hZ : ∀ i, derivative (Z i) = ∑ j, A i j*Z j)
    (h0 : ∀ i, constantCoeff (Y i) = constantCoeff (Z i)) : Y = Z := by
  classical
  have hc : ∀ k : ℕ, ∀ i, coeff k (Y i) = coeff k (Z i) := by
    intro k
    induction k using Nat.strong_induction_on with
    | h k ih =>
      intro i
      cases k with
      | zero => simpa only [coeff_zero_eq_constantCoeff_apply] using h0 i
      | succ k =>
        have hp (j : ι) : coeff k (A i j*Y j) = coeff k (A i j*Z j) := by
          rw [coeff_mul,coeff_mul]
          apply Finset.sum_congr rfl
          intro p hp
          have hsum := Finset.HasAntidiagonal.mem_antidiagonal.mp hp
          rw [ih p.2 (by omega) j]
        have h := congrArg (coeff k) (hY i)
        have h' := congrArg (coeff k) (hZ i)
        rw [coeff_derivative,map_sum] at h h'
        simp only [hp] at h
        have he := h.trans h'.symm
        exact mul_right_cancel₀ (by exact_mod_cast Nat.succ_ne_zero k : (k+1 : ℂ) ≠ 0) he
  funext i
  ext k
  exact hc k i

theorem analytic_system_taylor {ι : Type*} [Fintype ι]
    (A : ι → ι → ℂ → ℂ) (Y : ι → ℂ → ℂ) (r : ℂ)
    (hA : ∀ i j, AnalyticAt ℂ (A i j) r) (hY : ∀ i, AnalyticAt ℂ (Y i) r)
    (hODE : ∀ i, deriv (Y i) =ᶠ[𝓝 r] (fun t => ∑ j, A i j t*Y j t)) :
    ∀ i, derivative (taylor (Y i) r) = ∑ j, taylor (A i j) r*taylor (Y j) r := by
  intro i
  rw [← taylor_deriv,taylor_congr (hODE i),
    taylor_finset_sum Finset.univ (fun j t => A i j t*Y j t) r (fun j _ => (hA i j).mul (hY j))]
  apply Finset.sum_congr rfl
  intro j _
  exact taylor_mul (A i j) (Y j) r (hA i j) (hY j)

theorem analytic_system_unique {ι : Type*} [Fintype ι]
    (A : ι → ι → ℂ → ℂ) (Y Z : ι → ℂ → ℂ) (r : ℂ)
    (hA : ∀ i j, AnalyticAt ℂ (A i j) r)
    (hY : ∀ i, AnalyticAt ℂ (Y i) r) (hZ : ∀ i, AnalyticAt ℂ (Z i) r)
    (hYO : ∀ i, deriv (Y i) =ᶠ[𝓝 r] (fun t => ∑ j, A i j t*Y j t))
    (hZO : ∀ i, deriv (Z i) =ᶠ[𝓝 r] (fun t => ∑ j, A i j t*Z j t))
    (h0 : ∀ i, Y i r = Z i r) : ∀ i, Y i =ᶠ[𝓝 r] Z i := by
  have ht := formal_system_unique (fun i j => taylor (A i j) r)
    (fun i => taylor (Y i) r) (fun i => taylor (Z i) r)
    (analytic_system_taylor A Y r hA hY hYO) (analytic_system_taylor A Z r hA hZ hZO)
    (fun i => by simpa only [taylor_constantCoeff] using h0 i)
  intro i
  exact analytic_germ_eq_of_taylor_eq _ _ _ (hY i) (hZ i) (congrFun ht i)

def transportedSolution {n G : ℕ} (r : ℂ) (y : Coordinates n G → ℂ)
    (i : Coordinates n G) (t : ℂ) : ℂ := ∑ d, analyticTransport r i d t*y d

def IsAnalyticSolution {n G : ℕ} (hn : 0 < n) (r : ℂ)
    (Y : Coordinates n G → ℂ → ℂ) : Prop :=
  (∀ i, AnalyticAt ℂ (Y i) r) ∧
    ∀ i, deriv (Y i) =ᶠ[𝓝 r] (fun t => ∑ j, analyticConnection hn i j t*Y j t)

theorem transportedSolution_analyticAt {n G : ℕ} (r : ℚ) (hr : r ≠ 0)
    (hrnorm : ‖(r : ℂ)‖ < 1) (y : Coordinates n G → ℂ) (i : Coordinates n G) :
    AnalyticAt ℂ (transportedSolution (r : ℂ) y i) (r : ℂ) := by
  have hrC : (r : ℂ) ≠ 0 := by exact_mod_cast hr
  have hnear : ‖(r : ℂ)-(r : ℂ)‖ < ‖(r : ℂ)‖ := by simpa using norm_pos_iff.mpr hrC
  exact Finset.analyticAt_fun_sum Finset.univ (fun d _ =>
    (analyticTransport_analyticAt _ hrC i d _ hnear hrnorm).mul analyticAt_const)

theorem transportedSolution_initial {n G : ℕ} (r : ℚ) (hr : r ≠ 0)
    (hr1 : 1-r ≠ 0) (hrnorm : ‖(r : ℂ)‖ < 1) (y : Coordinates n G → ℂ)
    (i : Coordinates n G) : transportedSolution (r : ℂ) y i (r : ℂ) = y i := by
  classical
  simp [transportedSolution,analyticTransport_initial r hr hr1 hrnorm]

theorem transportedSolution_solves {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (r : ℚ) (hr : r ≠ 0) (hr1 : 1-r ≠ 0) (hrnorm : ‖(r : ℂ)‖ < 1)
    (y : Coordinates n G → ℂ) : IsAnalyticSolution hn (r : ℂ) (transportedSolution (r : ℂ) y) := by
  classical
  refine ⟨transportedSolution_analyticAt r hr hrnorm y,?_⟩
  intro i
  have hrC : (r : ℂ) ≠ 0 := by exact_mod_cast hr
  have hnear : ‖(r : ℂ)-(r : ℂ)‖ < ‖(r : ℂ)‖ := by simpa using norm_pos_iff.mpr hrC
  have ha : ∀ᶠ t : ℂ in 𝓝 (r : ℂ), ∀ d : Coordinates n G,
      AnalyticAt ℂ (analyticTransport (r : ℂ) i d) t :=
    Filter.eventually_all.mpr (fun d =>
      (analyticTransport_analyticAt _ hrC i d _ hnear hrnorm).eventually_analyticAt)
  filter_upwards [ha,local_fundamental_matrix hn hG r hr hr1 hrnorm] with t ht ho
  have hd (d : Coordinates n G) :
      deriv (fun z => analyticTransport (r : ℂ) i d z*y d) t =
        deriv (analyticTransport (r : ℂ) i d) t*y d :=
    ((ht d).differentiableAt.hasDerivAt.mul_const (y d)).deriv
  change deriv (fun z => ∑ d, analyticTransport (r : ℂ) i d z*y d) t =
    ∑ j, analyticConnection hn i j t*(∑ d, analyticTransport (r : ℂ) j d t*y d)
  rw [deriv_fun_sum (fun d _ => (ht d).differentiableAt.mul_const (y d))]
  simp only [hd,ho.2,transportedSolution,Finset.sum_mul,Finset.mul_sum]
  rw [Finset.sum_comm]
  apply Finset.sum_congr rfl
  intro j _
  apply Finset.sum_congr rfl
  intro d _
  ring

theorem solution_eq_transport_initial {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (r : ℚ) (hr : r ≠ 0) (hr1 : 1-r ≠ 0) (hrnorm : ‖(r : ℂ)‖ < 1)
    (Y : Coordinates n G → ℂ → ℂ) (hY : IsAnalyticSolution hn (r : ℂ) Y) :
    ∀ i, Y i =ᶠ[𝓝 (r : ℂ)] transportedSolution (r : ℂ) (fun d => Y d (r : ℂ)) i := by
  have hrC : (r : ℂ) ≠ 0 := by exact_mod_cast hr
  have hr1C : 1-(r : ℂ) ≠ 0 := by exact_mod_cast hr1
  have hZ := transportedSolution_solves hn hG r hr hr1 hrnorm (fun d => Y d (r : ℂ))
  exact analytic_system_unique (analyticConnection hn) Y _ (r : ℂ)
    (fun i j => analyticConnection_analyticAt hn i j _ hrC hr1C)
    hY.1 hZ.1 hY.2 hZ.2 (fun i => (transportedSolution_initial r hr hr1 hrnorm (fun d => Y d (r : ℂ)) i).symm)

theorem exists_unique_initial_vector {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (r : ℚ) (hr : r ≠ 0) (hr1 : 1-r ≠ 0) (hrnorm : ‖(r : ℂ)‖ < 1)
    (Y : Coordinates n G → ℂ → ℂ) (hY : IsAnalyticSolution hn (r : ℂ) Y) :
    ∃! y : Coordinates n G → ℂ, ∀ i, Y i =ᶠ[𝓝 (r : ℂ)] transportedSolution (r : ℂ) y i := by
  refine ⟨fun i => Y i (r : ℂ),solution_eq_transport_initial hn hG r hr hr1 hrnorm Y hY,?_⟩
  intro y hy
  funext i
  have h := (hy i).eq_of_nhds
  rw [transportedSolution_initial r hr hr1 hrnorm y i] at h
  exact h.symm

def sourceRemainder {n G : ℕ} (P : Coordinates n G → Polynomial ℤ)
    (Y : Coordinates n G → ℂ → ℂ) (t : ℂ) : ℂ :=
  ∑ i, (P i).eval₂ (Int.castRingHom ℂ) t*Y i t

theorem sourceRemainder_eq_endpoint_germ {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (r : ℚ) (hr : r ≠ 0) (hr1 : 1-r ≠ 0) (hrnorm : ‖(r : ℂ)‖ < 1)
    (P : Coordinates n G → Polynomial ℤ) (Y : Coordinates n G → ℂ → ℂ)
    (hY : IsAnalyticSolution hn (r : ℂ) Y) :
    sourceRemainder P Y =ᶠ[𝓝 (r : ℂ)]
      GradedAnalyticJetClearing.endpointPairing P (r : ℂ) (fun d => Y d (r : ℂ)) := by
  have he : ∀ᶠ t : ℂ in 𝓝 (r : ℂ), ∀ i : Coordinates n G,
      Y i t = transportedSolution (r : ℂ) (fun d => Y d (r : ℂ)) i t :=
    Filter.eventually_all.mpr (solution_eq_transport_initial hn hG r hr hr1 hrnorm Y hY)
  filter_upwards [he] with t ht
  simp only [sourceRemainder,ht,transportedSolution,GradedAnalyticJetClearing.endpointPairing,
    coordinatePairing,Finset.mul_sum,Finset.sum_mul]
  rw [Finset.sum_comm]
  apply Finset.sum_congr rfl
  intro d _
  apply Finset.sum_congr rfl
  intro i _
  ring

theorem sourceRemainder_zero_iff_vanishingSpace {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (r : ℚ) (hr : r ≠ 0) (hr1 : 1-r ≠ 0) (hrnorm : ‖(r : ℂ)‖ < 1)
    (P : Coordinates n G → Polynomial ℤ) (Y : Coordinates n G → ℂ → ℂ)
    (hY : IsAnalyticSolution hn (r : ℂ) Y) :
    sourceRemainder P Y =ᶠ[𝓝 (r : ℂ)] 0 ↔
      (fun d => Y d (r : ℂ)) ∈ GradedRationalVanishingSpace.vanishingSpace hn r P := by
  rw [GradedAnalyticVanishingSpace.mem_vanishingSpace_iff_analytic_germ_zero
    hn hG r hr hr1 hrnorm]
  have he := sourceRemainder_eq_endpoint_germ hn hG r hr hr1 hrnorm P Y hY
  exact ⟨fun h => he.symm.trans h,fun h => he.trans h⟩

end QuadraticPi.GradedAnalyticInitialValue


==> anc/lean/QuadraticPi/GradedAnalyticJetClearing.lean <==
import QuadraticPi.GradedAnalyticCovariantJets

/-! Exact integral clearing for literal analytic transport derivatives and
their integer endpoint contractions, via the proved global covariant jets. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedAnalyticJetClearing
open scoped BigOperators
open PowerSeries GradedCoefficientContractions GradedContactCauchy
open GradedAnalyticTaylor GradedAnalyticCovariantJets
open GradedRationalFunctionCovariantClearing GradedJetClearingArithmetic

theorem small_rational_regular (a : ℤ) (q : ℕ) (hq : 0 < q) (ha : a ≠ 0)
    (hsmall : 4*a.natAbs ≤ q) :
    (a : ℚ)/(q : ℚ) ≠ 0 ∧ 1-(a : ℚ)/(q : ℚ) ≠ 0 ∧
      ‖(((a : ℚ)/(q : ℚ) : ℚ) : ℂ)‖ < 1 := by
  have hqQ : (q : ℚ) ≠ 0 := by exact_mod_cast (Nat.ne_of_gt hq)
  have haQ : (a : ℚ) ≠ 0 := by exact_mod_cast ha
  have hqa : (q : ℤ)-a ≠ 0 := by
    intro h
    have he : a = (q : ℤ) := by omega
    rw [he,Int.natAbs_natCast] at hsmall
    omega
  have hgap : (q : ℚ)-(a : ℚ) ≠ 0 := by exact_mod_cast hqa
  refine ⟨div_ne_zero haQ hqQ, ?_, ?_⟩
  · intro h
    field_simp [hqQ] at h
    apply hgap
    linear_combination h
  · have h := GradedFixedFContactDerivatives.rationalPoint_norm_small a q hq hsmall
    have he : (((a : ℚ)/(q : ℚ) : ℚ) : ℂ) = (a : ℂ)/(q : ℂ) := by simp
    rw [he]
    exact lt_of_le_of_lt h (by norm_num)

def endpointPairing {n G : ℕ} (P : Coordinates n G → Polynomial ℤ)
    (r : ℂ) (y : Coordinates n G → ℂ) (t : ℂ) : ℂ :=
  ∑ d, coordinatePairing P r d t*y d

theorem endpoint_dividedDerivative_eq_jets {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (P : Coordinates n G → Polynomial ℤ) (r : ℚ) (hr : r ≠ 0) (hr1 : 1-r ≠ 0)
    (hrnorm : ‖(r : ℂ)‖ < 1) (y : Coordinates n G → ℂ) (k : ℕ) :
    dividedDerivative (endpointPairing P (r : ℂ) y) k (r : ℂ) =
      ∑ d, (rationalDividedJet hn r (rationalPolynomialColumn P) k d : ℂ)*y d := by
  have hrC : (r : ℂ) ≠ 0 := by exact_mod_cast hr
  have hnear : ‖(r : ℂ)-(r : ℂ)‖ < ‖(r : ℂ)‖ := by
    simpa only [sub_self,norm_zero] using norm_pos_iff.mpr hrC
  have han (d : Coordinates n G) := coordinatePairing_analyticAt P (r : ℂ) hrC d (r : ℂ) hnear hrnorm
  have hp (d : Coordinates n G) : AnalyticAt ℂ
      (fun t => coordinatePairing P (r : ℂ) d t*y d) (r : ℂ) := by
    convert (han d).mul analyticAt_const using 1
  unfold dividedDerivative
  rw [← taylor_coeff]
  unfold endpointPairing
  rw [taylor_finset_sum _ _ _ (fun d _ => hp d),map_sum]
  apply Finset.sum_congr rfl
  intro d _
  rw [taylor_mul _ _ _ (han d) analyticAt_const,taylor_const,coeff_mul_C,taylor_coeff]
  exact congrArg (fun z => z*y d) (analytic_dividedDerivative_eq_rationalJet hn hG P r hr hr1 hrnorm k d)

theorem analytic_dividedDerivative_cleared {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (P : Coordinates n G → Polynomial ℤ) (a : ℤ) (q : ℕ) (hq : 0 < q) (ha : a ≠ 0)
    (hsmall : 4*a.natAbs ≤ q) (M k : ℕ) (hk : k < M)
    (hP : ∀ i, (P i).natDegree < M) (d : Coordinates n G) :
    0 < clearingInteger M k q a (G*(n-1)+1) ∧
      ∃ z : ℤ, (clearingInteger M k q a (G*(n-1)+1) : ℂ)*
        dividedDerivative (coordinatePairing P ((a : ℂ)/(q : ℂ)) d) k ((a : ℂ)/(q : ℂ)) = z := by
  obtain ⟨hr,hr1,hrnorm⟩ := small_rational_regular a q hq ha hsmall
  obtain ⟨hpos,z,hz⟩ := actual_rational_dividedJet_cleared_small_point hn hG a q hq ha hsmall M k hk P hP d
  refine ⟨hpos,z,?_⟩
  have hder := analytic_dividedDerivative_eq_rationalJet hn hG P ((a : ℚ)/(q : ℚ)) hr hr1 hrnorm k d
  have hcast := congrArg (fun s : ℚ => (s : ℂ)) hz
  have he : (((a : ℚ)/(q : ℚ) : ℚ) : ℂ) = (a : ℂ)/(q : ℂ) := by simp
  rw [he] at hder
  rw [hder]
  simpa using hcast.symm

theorem integer_endpoint_dividedDerivative_cleared {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (P : Coordinates n G → Polynomial ℤ) (a : ℤ) (q : ℕ) (hq : 0 < q) (ha : a ≠ 0)
    (hsmall : 4*a.natAbs ≤ q) (M k : ℕ) (hk : k < M)
    (hP : ∀ i, (P i).natDegree < M) (y : Coordinates n G → ℤ) :
    0 < clearingInteger M k q a (G*(n-1)+1) ∧
      ∃ z : ℤ, (clearingInteger M k q a (G*(n-1)+1) : ℂ)*
        dividedDerivative (endpointPairing P ((a : ℂ)/(q : ℂ)) (fun d => (y d : ℂ))) k
          ((a : ℂ)/(q : ℂ)) = z := by
  classical
  obtain ⟨hr,hr1,hrnorm⟩ := small_rational_regular a q hq ha hsmall
  have hqa : (q : ℤ)-a ≠ 0 := by
    intro h
    have he : a = (q : ℤ) := by omega
    rw [he,Int.natAbs_natCast] at hsmall
    omega
  refine ⟨clearingInteger_pos _ _ _ _ _ hq ha hqa,?_⟩
  have hd (d : Coordinates n G) :=
    (analytic_dividedDerivative_cleared hn hG P a q hq ha hsmall M k hk hP d).2
  choose z hz using hd
  refine ⟨∑ d, z d*y d,?_⟩
  have he : (((a : ℚ)/(q : ℚ) : ℚ) : ℂ) = (a : ℂ)/(q : ℂ) := by simp
  have hder := endpoint_dividedDerivative_eq_jets hn hG P ((a : ℚ)/(q : ℚ)) hr hr1 hrnorm
    (fun d => (y d : ℂ)) k
  rw [he] at hder
  rw [hder,Finset.mul_sum]
  push_cast
  apply Finset.sum_congr rfl
  intro d _
  have hcoord := analytic_dividedDerivative_eq_rationalJet hn hG P ((a : ℚ)/(q : ℚ)) hr hr1 hrnorm k d
  rw [he] at hcoord
  rw [← hcoord,← mul_assoc,hz d]

end QuadraticPi.GradedAnalyticJetClearing


==> anc/lean/QuadraticPi/GradedAnalyticTaylor.lean <==
import QuadraticPi.GradedTransportedContactBounds
import Mathlib.Analysis.Calculus.IteratedDeriv.Lemmas

/-! Literal divided-derivative Taylor coefficients, with algebraic laws
proved from convergent analytic expansions. These are local identities;
analyticity is explicit in the product and polynomial-evaluation laws. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedAnalyticTaylor
open scoped BigOperators
open Filter Topology PowerSeries
open OAI.PiExponent.PeriodAnalytic OAI.PiExponent.LogTailAnalytic

def taylor (f : ℂ → ℂ) (r : ℂ) : PowerSeries ℂ :=
  mk (fun k => iteratedDeriv k f r/(k.factorial : ℂ))
def scalarSeries (S : PowerSeries ℂ) : FormalMultilinearSeries ℂ ℂ ℂ :=
  FormalMultilinearSeries.ofScalars ℂ (fun k => coeff k S)

theorem taylor_coeff (f : ℂ → ℂ) (r : ℂ) (k : ℕ) :
    coeff k (taylor f r) = iteratedDeriv k f r/(k.factorial : ℂ) := coeff_mk _ _

theorem taylor_constantCoeff (f : ℂ → ℂ) (r : ℂ) : constantCoeff (taylor f r) = f r := by
  rw [← coeff_zero_eq_constantCoeff_apply, taylor_coeff]
  simp

theorem taylor_hasFPowerSeriesAt (f : ℂ → ℂ) (r : ℂ) (hf : AnalyticAt ℂ f r) :
    HasFPowerSeriesAt f (scalarSeries (taylor f r)) r := by
  simpa only [scalarSeries, taylor_coeff] using hf.hasFPowerSeriesAt

theorem taylor_eq_of_hasFPowerSeriesAt (f : ℂ → ℂ) (r : ℂ) (S : PowerSeries ℂ)
    (hS : HasFPowerSeriesAt f (scalarSeries S) r) : taylor f r = S := by
  have he := (taylor_hasFPowerSeriesAt f r hS.analyticAt).eq_formalMultilinearSeries hS
  ext k
  have h := congrArg (fun p : FormalMultilinearSeries ℂ ℂ ℂ => p.coeff k) he
  simpa only [scalarSeries, FormalMultilinearSeries.coeff_ofScalars] using h

theorem taylor_congr {f g : ℂ → ℂ} {r : ℂ} (h : f =ᶠ[𝓝 r] g) :
    taylor f r = taylor g r := by
  ext k
  rw [taylor_coeff, taylor_coeff, h.iteratedDeriv_eq k]

theorem taylor_deriv (f : ℂ → ℂ) (r : ℂ) : taylor (deriv f) r = derivative (taylor f r) := by
  ext k
  rw [coeff_derivative, taylor_coeff, taylor_coeff, iteratedDeriv_succ', Nat.factorial_succ]
  have hk : ((k+1 : ℕ) : ℂ) ≠ 0 := by exact_mod_cast Nat.succ_ne_zero k
  have hf : (k.factorial : ℂ) ≠ 0 := by exact_mod_cast k.factorial_ne_zero
  push_cast
  field_simp

theorem taylor_const (c r : ℂ) : taylor (fun _ => c) r = C c := by
  ext k
  rw [taylor_coeff, iteratedDeriv_const, coeff_C]
  by_cases hk : k=0 <;> simp [hk]

theorem taylor_id (r : ℂ) : taylor (fun z => z) r = C r+X := by
  ext k
  rw [taylor_coeff, iteratedDeriv_fun_id]
  by_cases h0 : k=0
  · simp [h0]
  · by_cases h1 : k=1 <;> simp [h0,h1,coeff_C,coeff_X]

theorem taylor_add (f g : ℂ → ℂ) (r : ℂ) (hf : AnalyticAt ℂ f r) (hg : AnalyticAt ℂ g r) :
    taylor (fun z => f z+g z) r = taylor f r+taylor g r := by
  apply taylor_eq_of_hasFPowerSeriesAt
  rw [hasFPowerSeriesAt_iff]
  have hF := hasFPowerSeriesAt_iff.mp (taylor_hasFPowerSeriesAt f r hf)
  have hG := hasFPowerSeriesAt_iff.mp (taylor_hasFPowerSeriesAt g r hg)
  filter_upwards [hF,hG] with z hzF hzG
  simp only [scalarSeries, FormalMultilinearSeries.coeff_ofScalars, smul_eq_mul] at hzF hzG ⊢
  simpa only [mul_comm] using hasSum_coeff_add
    (by simpa only [mul_comm] using hzF) (by simpa only [mul_comm] using hzG)

theorem taylor_mul (f g : ℂ → ℂ) (r : ℂ) (hf : AnalyticAt ℂ f r) (hg : AnalyticAt ℂ g r) :
    taylor (fun z => f z*g z) r = taylor f r*taylor g r := by
  apply taylor_eq_of_hasFPowerSeriesAt
  rw [hasFPowerSeriesAt_iff]
  have hF := hasFPowerSeriesAt_iff.mp (taylor_hasFPowerSeriesAt f r hf)
  have hG := hasFPowerSeriesAt_iff.mp (taylor_hasFPowerSeriesAt g r hg)
  filter_upwards [hF,hG] with z hzF hzG
  simp only [scalarSeries, FormalMultilinearSeries.coeff_ofScalars, smul_eq_mul] at hzF hzG ⊢
  simpa only [mul_comm] using hasSum_coeff_mul
    (by simpa only [mul_comm] using hzF) (by simpa only [mul_comm] using hzG)

theorem taylor_pow (f : ℂ → ℂ) (r : ℂ) (hf : AnalyticAt ℂ f r) (m : ℕ) :
    taylor (fun z => f z^m) r = taylor f r^m := by
  induction m with
  | zero => simp [taylor_const]
  | succ m ih =>
    have hp : AnalyticAt ℂ (fun z => f z^m) r := by convert hf.pow m using 1
    simp only [pow_succ]
    rw [taylor_mul _ _ r hp hf, ih]

theorem taylor_neg (f : ℂ → ℂ) (r : ℂ) (hf : AnalyticAt ℂ f r) :
    taylor (fun z => -f z) r = -taylor f r := by
  have h := taylor_mul (fun _ => (-1 : ℂ)) f r analyticAt_const hf
  simpa only [neg_one_mul, taylor_const, map_neg, map_one] using h

theorem taylor_sub (f g : ℂ → ℂ) (r : ℂ) (hf : AnalyticAt ℂ f r) (hg : AnalyticAt ℂ g r) :
    taylor (fun z => f z-g z) r = taylor f r-taylor g r := by
  have hng : AnalyticAt ℂ (fun z => -g z) r := by convert hg.neg using 1
  rw [show (fun z => f z-g z) = (fun z => f z+(-g z)) by rfl,
    taylor_add _ _ r hf hng, taylor_neg g r hg]
  rfl

theorem taylor_finset_sum {ι : Type*} (s : Finset ι) (f : ι → ℂ → ℂ) (r : ℂ)
    (hf : ∀ i ∈ s, AnalyticAt ℂ (f i) r) :
    taylor (fun z => ∑ i ∈ s, f i z) r = ∑ i ∈ s, taylor (f i) r := by
  classical
  induction s using Finset.induction_on with
  | empty => simp [taylor_const]
  | @insert i s hi ih =>
    simp only [Finset.sum_insert hi]
    rw [taylor_add _ _ r (hf i (Finset.mem_insert_self _ _))
      (Finset.analyticAt_fun_sum s (fun j hj => hf j (Finset.mem_insert_of_mem hj))),
      ih (fun j hj => hf j (Finset.mem_insert_of_mem hj))]

theorem taylor_polynomial (P : Polynomial ℂ) (f : ℂ → ℂ) (r : ℂ) (hf : AnalyticAt ℂ f r) :
    taylor (fun z => P.eval (f z)) r = Polynomial.aeval (taylor f r) P := by
  induction P using Polynomial.induction_on' with
  | add P Q hP hQ =>
    simp only [Polynomial.eval_add, map_add]
    have haP : AnalyticAt ℂ (fun z => P.eval (f z)) r :=
      (QuadraticPi.GradedFixedFContactAnalytic.polynomial_analyticAt P (f r)).comp (f := f) hf
    have haQ : AnalyticAt ℂ (fun z => Q.eval (f z)) r :=
      (QuadraticPi.GradedFixedFContactAnalytic.polynomial_analyticAt Q (f r)).comp (f := f) hf
    rw [taylor_add _ _ r haP haQ, hP,hQ]
  | monomial n c =>
    simp only [Polynomial.eval_monomial, Polynomial.aeval_monomial, algebraMap_eq]
    have hp : AnalyticAt ℂ (fun z => f z^n) r := by convert hf.pow n using 1
    rw [taylor_mul _ _ r analyticAt_const hp, taylor_const, taylor_pow f r hf]

end QuadraticPi.GradedAnalyticTaylor


==> anc/lean/QuadraticPi/GradedAnalyticTransportBranches.lean <==
import QuadraticPi.GradedFixedFDifferentialEquation
import Mathlib.Analysis.Complex.SqrtDeriv
import QuadraticPi.GradedFixedFContactDerivatives

/-! Normalized actual complex transport branches near a nonzero endpoint.
The definition of V uses the proved fixed-F solution, avoiding a second
logarithm branch choice. Its transport ODE is proved from the actual F ODE. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedAnalyticTransportBranches
open Complex GradedFixedFAnalytic GradedFixedFDifferentialEquation

def analyticU (r t : ℂ) : ℂ := Complex.sqrt (t/r)
def analyticV (r t : ℂ) : ℂ := analyticU r t*complexF t-complexF r

theorem analyticU_initial (r : ℂ) (hr : r ≠ 0) : analyticU r r = 1 := by
  simp [analyticU, hr]

theorem analyticV_initial (r : ℂ) (hr : r ≠ 0) : analyticV r r = 0 := by
  simp [analyticV, analyticU_initial r hr]

theorem analyticU_sq (r t : ℂ) : analyticU r t^2 = t/r := by
  exact Complex.cpow_nat_inv_pow (t/r) (by norm_num : (2 : ℕ) ≠ 0)

theorem ratio_slitPlane (r t : ℂ) (hr : r ≠ 0) (ht : ‖t-r‖ < ‖r‖) :
    t/r ∈ Complex.slitPlane := by
  have hn : 0 < ‖r‖ := norm_pos_iff.mpr hr
  have hnear : ‖t/r-1‖ < 1 := by
    rw [← div_self hr, ← sub_div, norm_div]
    exact (div_lt_one hn).mpr ht
  have hre := Complex.abs_re_le_norm (t/r-1)
  have hre' := neg_le_abs ((t/r-1).re)
  exact Or.inl (by simp only [sub_re, one_re] at hre hre'; linarith)

theorem localPoint_ne_zero (r t : ℂ) (ht : ‖t-r‖ < ‖r‖) : t ≠ 0 := by
  intro h
  subst t
  simp at ht

theorem analyticU_differentiableAt (r t : ℂ) (hr : r ≠ 0)
    (ht : ‖t-r‖ < ‖r‖) : DifferentiableAt ℂ (analyticU r) t := by
  exact (Complex.differentiableAt_sqrt (ratio_slitPlane r t hr ht)).comp t
    ((differentiableAt_id).div_const r)

theorem analyticU_hasDerivAt (r t : ℂ) (hr : r ≠ 0)
    (ht : ‖t-r‖ < ‖r‖) :
    HasDerivAt (analyticU r) (analyticU r t/(2*t)) t := by
  have ht0 := localPoint_ne_zero r t ht
  have hU := (analyticU_differentiableAt r t hr ht).hasDerivAt
  have hsq := hU.pow 2
  change HasDerivAt (fun z => analyticU r z^2)
    (2*analyticU r t^(2-1)*deriv (analyticU r) t) t at hsq
  have heq : (fun z => analyticU r z^2) = (fun z => z/r) := funext (analyticU_sq r)
  rw [heq] at hsq
  have hd := hsq.unique ((hasDerivAt_id t).div_const r)
  have hU0 : analyticU r t ≠ 0 := by
    intro h
    have hs := analyticU_sq r t
    rw [h, zero_pow (by norm_num)] at hs
    exact (div_ne_zero ht0 hr) hs.symm
  apply hU.congr_deriv
  apply (mul_left_cancel₀ hU0)
  rw [← mul_div_assoc]
  apply (eq_div_iff (mul_ne_zero (by norm_num) ht0)).mpr
  have hs := analyticU_sq r t
  simp only [Nat.add_one_sub_one, pow_one] at hd
  field_simp [hr] at hd hs
  linear_combination analyticU r t^2*hd - (2*analyticU r t*deriv (analyticU r) t)*hs

theorem analyticV_hasDerivAt (r t : ℂ) (hr : r ≠ 0)
    (ht : ‖t-r‖ < ‖r‖) (ht1 : ‖t‖ < 1) :
    HasDerivAt (analyticV r) (analyticU r t/(2*t*(1-t))) t := by
  have ht0 := localPoint_ne_zero r t ht
  have h := ((analyticU_hasDerivAt r t hr ht).mul
    (complexF_hasDerivAt_explicit t ht1 ht0)).sub_const (complexF r)
  apply h.congr_deriv
  have hgap : 1-t ≠ 0 := by
    intro he
    have htone : t = 1 := (sub_eq_zero.mp he).symm
    simp [htone] at ht1
  field_simp [ht0, hgap]
  ring

theorem analytic_transport_conservation (r t : ℂ) :
    analyticU r t*complexF t-analyticV r t = complexF r := by
  unfold analyticV
  ring

theorem analyticU_analyticAt (r t : ℂ) (hr : r ≠ 0) (ht : ‖t-r‖ < ‖r‖) :
    AnalyticAt ℂ (analyticU r) t := by
  have hf : AnalyticAt ℂ (fun z : ℂ => z/r) t := by
    convert (analyticAt_id.div analyticAt_const hr) using 1
    rfl
  exact (Complex.differentiableOn_sqrt.analyticOnNhd Complex.isOpen_slitPlane
    (t/r) (ratio_slitPlane r t hr ht)).comp (f := fun z : ℂ => z/r) (x := t) hf

theorem analyticV_analyticAt (r t : ℂ) (hr : r ≠ 0) (ht : ‖t-r‖ < ‖r‖)
    (ht1 : ‖t‖ < 1) : AnalyticAt ℂ (analyticV r) t :=
  ((analyticU_analyticAt r t hr ht).mul (complexF_analyticAt t ht1)).sub analyticAt_const

theorem analyticU_norm_closedBall (r t : ℂ) (hr : r ≠ 0)
    (ht : t ∈ Metric.closedBall r (‖r‖/2)) : ‖analyticU r t‖ ≤ 2 := by
  have hn : 0 < ‖r‖ := norm_pos_iff.mpr hr
  have hs := congrArg norm (analyticU_sq r t)
  rw [norm_pow, norm_div] at hs
  have hrat : ‖t‖/‖r‖ ≤ 3/2 := (div_le_iff₀ hn).mpr
    (by have h := GradedFixedFContactDerivatives.norm_le_three_halves ht; linarith)
  nlinarith [norm_nonneg (analyticU r t)]

theorem analyticV_norm_closedBall (r t : ℂ) (hr : r ≠ 0) (hr1 : ‖r‖ ≤ 1/4)
    (ht : t ∈ Metric.closedBall r (‖r‖/2)) : ‖analyticV r t‖ ≤ 6 := by
  have hU := analyticU_norm_closedBall r t hr ht
  have hF := complexF_norm_le_two t
    (by have h := GradedFixedFContactDerivatives.norm_le_three_halves ht; linarith)
  have hrF := complexF_norm_le_two r (by linarith)
  have h := norm_sub_le (analyticU r t*complexF t) (complexF r)
  rw [norm_mul] at h
  change ‖analyticU r t*complexF t-complexF r‖ ≤ 6
  nlinarith [norm_nonneg (analyticU r t), norm_nonneg (complexF t)]

end QuadraticPi.GradedAnalyticTransportBranches


==> anc/lean/QuadraticPi/GradedAnalyticTransportODE.lean <==
import QuadraticPi.GradedEventualCitedRank
import Mathlib.Analysis.Calculus.FDeriv.Analytic
import Mathlib.Topology.Instances.Matrix
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedAnalyticTransportODE
open scoped BigOperators
open Filter Topology PowerSeries GradedCoefficientContractions GradedAnalyticTaylor
open GradedAnalyticTransportTaylor GradedAnalyticCovariantJets GradedAnalyticTransportBranches
open GradedNaturalLiftedConnection GradedNaturalConnectionNaturality GradedSignedDualLocalODE
open GradedActualTransportJetReduction GradedActualTransportODE

def analyticAlpha (t : ℂ) : ℂ := (2*t)⁻¹
def analyticBeta (t : ℂ) : ℂ := (2*t*(1-t))⁻¹
def analyticConnection {n G : ℕ} (hn : 0 < n) (i j : Coordinates n G) (t : ℂ) : ℂ :=
  connection hn (analyticAlpha t) (analyticBeta t) i j

theorem taylor_inverse_of_series_inverse (f : ℂ → ℂ) (r : ℂ) (S : PowerSeries ℂ)
    (hf : AnalyticAt ℂ f r) (hf0 : f r ≠ 0) (hS : taylor f r*S = 1) :
    taylor (fun t => (f t)⁻¹) r = S := by
  have he : (fun t => f t*(f t)⁻¹) =ᶠ[𝓝 r] (fun _ => 1) := by
    filter_upwards [hf.continuousAt.eventually_ne hf0] with t ht
    exact mul_inv_cancel₀ ht
  have hm : taylor f r*taylor (fun t => (f t)⁻¹) r = 1 := by
    have hi : AnalyticAt ℂ (fun t => (f t)⁻¹) r := by convert hf.inv hf0 using 1
    rw [← taylor_mul f (fun t => (f t)⁻¹) r hf hi,taylor_congr he,taylor_const,map_one]
  have hn : taylor f r ≠ 0 := by
    intro h
    apply hf0
    simpa only [taylor_constantCoeff,map_zero] using congrArg constantCoeff h
  exact mul_left_cancel₀ hn (hm.trans hS.symm)

theorem analyticAlpha_analyticAt (r : ℂ) (hr : r ≠ 0) : AnalyticAt ℂ analyticAlpha r := by
  exact (analyticAt_const.mul analyticAt_id).inv (mul_ne_zero (by norm_num) hr)

theorem analyticBeta_analyticAt (r : ℂ) (hr : r ≠ 0) (hr1 : 1-r ≠ 0) :
    AnalyticAt ℂ analyticBeta r := by
  exact ((analyticAt_const.mul analyticAt_id).mul (analyticAt_const.sub analyticAt_id)).inv
    (mul_ne_zero (mul_ne_zero (by norm_num) hr) hr1)

theorem taylor_analyticAlpha (r : ℚ) (hr : r ≠ 0) :
    taylor analyticAlpha (r : ℂ) = complexified (alpha r) := by
  have hrC : (r : ℂ) ≠ 0 := by exact_mod_cast hr
  apply taylor_inverse_of_series_inverse (fun t : ℂ => 2*t) (r : ℂ) _
    (analyticAt_const.mul analyticAt_id) (mul_ne_zero (by norm_num) hrC)
  rw [taylor_mul (fun _ => (2 : ℂ)) (fun t => t) _ analyticAt_const analyticAt_id,taylor_const,taylor_id]
  have hi := PowerSeries.mul_inv_cancel (2*(C r+X)) (by rw [show (2 : PowerSeries ℚ) = C (2 : ℚ) by rfl]; simp [hr])
  have h := congrArg complexified hi
  rw [show (2 : PowerSeries ℚ) = C (2 : ℚ) by rfl] at h
  simp only [complexified,map_mul,map_add,map_C,map_X,map_one] at h
  exact h

theorem taylor_analyticBeta (r : ℚ) (hr : r ≠ 0) (hr1 : 1-r ≠ 0) :
    taylor analyticBeta (r : ℂ) = complexified (beta r) := by
  have hrC : (r : ℂ) ≠ 0 := by exact_mod_cast hr
  have hr1C : 1-(r : ℂ) ≠ 0 := by exact_mod_cast hr1
  have hf : AnalyticAt ℂ (fun t : ℂ => 2*t*(1-t)) (r : ℂ) :=
    (analyticAt_const.mul analyticAt_id).mul (analyticAt_const.sub analyticAt_id)
  apply taylor_inverse_of_series_inverse _ _ _ hf
    (mul_ne_zero (mul_ne_zero (by norm_num) hrC) hr1C)
  rw [taylor_mul (fun t : ℂ => 2*t) (fun t => 1-t) _
      (analyticAt_const.mul analyticAt_id) (analyticAt_const.sub analyticAt_id),
    taylor_mul (fun _ => (2 : ℂ)) (fun t => t) _ analyticAt_const analyticAt_id,
    taylor_sub (fun _ => (1 : ℂ)) (fun t => t) _ analyticAt_const analyticAt_id,
    taylor_const,taylor_const,taylor_id]
  have hi := PowerSeries.mul_inv_cancel (2*(C r+X)*(C (1-r)-X)) (by rw [show (2 : PowerSeries ℚ) = C (2 : ℚ) by rfl]; simp [hr,hr1])
  have h := congrArg complexified hi
  rw [show (2 : PowerSeries ℚ) = C (2 : ℚ) by rfl] at h
  simp only [complexified,map_mul,map_add,map_sub,map_C,map_X,map_one] at h
  simp only [beta,complexified,map_sub,map_one]
  rw [sub_sub] at h
  exact h

theorem analyticConnection_eq_linear {n G : ℕ} (hn : 0 < n) (i j : Coordinates n G) :
    analyticConnection hn i j = fun t =>
      analyticAlpha t*connection hn (1 : ℂ) 0 i j + analyticBeta t*connection hn (0 : ℂ) 1 i j := by
  funext t
  exact connection_linear hn _ _ i j

theorem analyticConnection_analyticAt {n G : ℕ} (hn : 0 < n)
    (i j : Coordinates n G) (r : ℂ) (hr : r ≠ 0) (hr1 : 1-r ≠ 0) :
    AnalyticAt ℂ (analyticConnection hn i j) r := by
  rw [analyticConnection_eq_linear]
  exact ((analyticAlpha_analyticAt r hr).mul analyticAt_const).add
    ((analyticBeta_analyticAt r hr hr1).mul analyticAt_const)

theorem complexified_constant_connection {n G : ℕ} (hn : 0 < n)
    (i j : Coordinates n G) (a b : ℚ) :
    complexified (connection hn (C a) (C b) i j) =
      C (connection hn (a : ℂ) (b : ℂ) i j) := by
  rw [connection_map hn (C : ℚ →+* PowerSeries ℚ) a b i j]
  simp only [complexified,map_C]
  have h := connection_map hn (algebraMap ℚ ℂ) a b i j
  exact congrArg C h.symm

theorem taylor_analyticConnection {n G : ℕ} (hn : 0 < n)
    (i j : Coordinates n G) (r : ℚ) (hr : r ≠ 0) (hr1 : 1-r ≠ 0) :
    taylor (analyticConnection hn i j) (r : ℂ) =
      complexified (connection hn (alpha r) (beta r) i j) := by
  have hrC : (r : ℂ) ≠ 0 := by exact_mod_cast hr
  have hr1C : 1-(r : ℂ) ≠ 0 := by exact_mod_cast hr1
  rw [analyticConnection_eq_linear,
    taylor_add (fun t => analyticAlpha t*connection hn (1 : ℂ) 0 i j)
      (fun t => analyticBeta t*connection hn (0 : ℂ) 1 i j) _
      ((analyticAlpha_analyticAt _ hrC).mul analyticAt_const)
      ((analyticBeta_analyticAt _ hrC hr1C).mul analyticAt_const),
    taylor_mul analyticAlpha (fun _ => connection hn (1 : ℂ) 0 i j) _
      (analyticAlpha_analyticAt _ hrC) analyticAt_const,
    taylor_mul analyticBeta (fun _ => connection hn (0 : ℂ) 1 i j) _
      (analyticBeta_analyticAt _ hrC hr1C) analyticAt_const,
    taylor_const,taylor_const,taylor_analyticAlpha r hr,taylor_analyticBeta r hr hr1,
    connection_linear hn (alpha r) (beta r) i j,map_add,map_mul,map_mul]
  have h0 := complexified_constant_connection hn i j 1 0
  have h1 := complexified_constant_connection hn i j 0 1
  simp only [map_one,map_zero,Rat.cast_one,Rat.cast_zero] at h0 h1
  rw [h0,h1]

theorem analytic_germ_eq_of_taylor_eq (f g : ℂ → ℂ) (r : ℂ)
    (hf : AnalyticAt ℂ f r) (hg : AnalyticAt ℂ g r) (he : taylor f r = taylor g r) :
    f =ᶠ[𝓝 r] g := by
  have hz : taylor (fun t => f t-g t) r = 0 := by rw [taylor_sub f g r hf hg,he,sub_self]
  have h := (GradedAnalyticVanishingSpace.analytic_taylor_zero_iff
    (fun t => f t-g t) r (hf.sub hg)).mp hz
  filter_upwards [h] with t ht
  exact sub_eq_zero.mp ht

theorem analyticTransport_differential_equation_germ {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (r : ℚ) (hr : r ≠ 0) (hr1 : 1-r ≠ 0) (hrnorm : ‖(r : ℂ)‖ < 1)
    (i d : Coordinates n G) :
    deriv (analyticTransport (r : ℂ) i d) =ᶠ[𝓝 (r : ℂ)]
      (fun t => ∑ j, analyticConnection hn i j t*analyticTransport (r : ℂ) j d t) := by
  have hrC : (r : ℂ) ≠ 0 := by exact_mod_cast hr
  have hr1C : 1-(r : ℂ) ≠ 0 := by exact_mod_cast hr1
  have hnear : ‖(r : ℂ)-(r : ℂ)‖ < ‖(r : ℂ)‖ := by simpa using norm_pos_iff.mpr hrC
  have hT (j : Coordinates n G) := analyticTransport_analyticAt (r : ℂ) hrC j d (r : ℂ) hnear hrnorm
  have hA (j : Coordinates n G) := analyticConnection_analyticAt hn i j (r : ℂ) hrC hr1C
  have hprod (j : Coordinates n G) :
      taylor (fun t => analyticConnection hn i j t*analyticTransport (r : ℂ) j d t) (r : ℂ) =
        complexified (connection hn (alpha r) (beta r) i j*actualTransport r j d) := by
    rw [taylor_mul _ _ _ (hA j) (hT j),taylor_analyticConnection hn i j r hr hr1,
      taylor_analyticTransport r hr hr1 hrnorm j d,map_mul]
  apply analytic_germ_eq_of_taylor_eq _ _ _ (hT i).deriv
    (Finset.analyticAt_fun_sum Finset.univ (fun j _ => (hA j).mul (hT j)))
  rw [taylor_deriv,taylor_analyticTransport r hr hr1 hrnorm i d,
    ← complexified_derivative,actualTransport_differential_equation hn hG r hr hr1 i d,map_sum,
    taylor_finset_sum Finset.univ _ _ (fun j _ => (hA j).mul (hT j))]
  apply Finset.sum_congr rfl
  intro j _
  convert (hprod j).symm using 1

theorem analyticTransport_initial {n G : ℕ} (r : ℚ) (hr : r ≠ 0)
    (hr1 : 1-r ≠ 0) (hrnorm : ‖(r : ℂ)‖ < 1) (i d : Coordinates n G) :
    analyticTransport (r : ℂ) i d (r : ℂ) = if i=d then 1 else 0 := by
  rw [← taylor_constantCoeff (analyticTransport (r : ℂ) i d) (r : ℂ),taylor_analyticTransport r hr hr1 hrnorm i d]
  rw [← coeff_zero_eq_constantCoeff_apply]
  simp only [complexified,coeff_map,coeff_zero_eq_constantCoeff_apply,actualTransport_initial]
  split_ifs <;> simp

theorem analytic_fundamental_transport_certificate {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (r : ℚ) (hr : r ≠ 0) (hr1 : 1-r ≠ 0) (hrnorm : ‖(r : ℂ)‖ < 1) :
    (∀ i d : Coordinates n G,
      deriv (analyticTransport (r : ℂ) i d) =ᶠ[𝓝 (r : ℂ)]
        (fun t => ∑ j, analyticConnection hn i j t*analyticTransport (r : ℂ) j d t)) ∧
    (∀ i d : Coordinates n G, analyticTransport (r : ℂ) i d (r : ℂ) = if i=d then 1 else 0) :=
  ⟨analyticTransport_differential_equation_germ hn hG r hr hr1 hrnorm,
    analyticTransport_initial r hr hr1 hrnorm⟩

def transportMatrix {n G : ℕ} (r t : ℂ) : Matrix (Coordinates n G) (Coordinates n G) ℂ :=
  fun i d => analyticTransport r i d t

theorem transportMatrix_initial {n G : ℕ} (r : ℚ) (hr : r ≠ 0)
    (hr1 : 1-r ≠ 0) (hrnorm : ‖(r : ℂ)‖ < 1) :
    transportMatrix (n := n) (G := G) (r : ℂ) (r : ℂ) = 1 := by
  classical
  ext i d
  exact analyticTransport_initial r hr hr1 hrnorm i d

theorem transportMatrix_eventually_isUnit {n G : ℕ} (r : ℚ) (hr : r ≠ 0)
    (hr1 : 1-r ≠ 0) (hrnorm : ‖(r : ℂ)‖ < 1) :
    ∀ᶠ t : ℂ in 𝓝 (r : ℂ), IsUnit (transportMatrix (n := n) (G := G) (r : ℂ) t) := by
  classical
  have hrC : (r : ℂ) ≠ 0 := by exact_mod_cast hr
  have hnear : ‖(r : ℂ)-(r : ℂ)‖ < ‖(r : ℂ)‖ := by simpa using norm_pos_iff.mpr hrC
  have hT : ContinuousAt (transportMatrix (n := n) (G := G) (r : ℂ)) (r : ℂ) := by
    apply continuousAt_pi.mpr
    intro i
    apply continuousAt_pi.mpr
    intro d
    exact (analyticTransport_analyticAt _ hrC i d _ hnear hrnorm).continuousAt
  have hd : ContinuousAt (fun t => (transportMatrix (n := n) (G := G) (r : ℂ) t).det) (r : ℂ) :=
    continuous_id.matrix_det.continuousAt.comp hT
  have hdet : (transportMatrix (n := n) (G := G) (r : ℂ) (r : ℂ)).det ≠ 0 := by
    rw [transportMatrix_initial r hr hr1 hrnorm,Matrix.det_one]
    norm_num
  filter_upwards [hd.eventually_ne hdet] with t ht
  exact (Matrix.isUnit_iff_isUnit_det _).mpr (isUnit_iff_ne_zero.mpr ht)

theorem local_fundamental_matrix {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (r : ℚ) (hr : r ≠ 0) (hr1 : 1-r ≠ 0) (hrnorm : ‖(r : ℂ)‖ < 1) :
    ∀ᶠ t : ℂ in 𝓝 (r : ℂ), IsUnit (transportMatrix (n := n) (G := G) (r : ℂ) t) ∧
      ∀ i d : Coordinates n G, deriv (analyticTransport (r : ℂ) i d) t =
        ∑ j, analyticConnection hn i j t*analyticTransport (r : ℂ) j d t := by
  have hODE : ∀ᶠ t : ℂ in 𝓝 (r : ℂ), ∀ i d : Coordinates n G,
      deriv (analyticTransport (r : ℂ) i d) t =
        ∑ j, analyticConnection hn i j t*analyticTransport (r : ℂ) j d t := by
    apply Filter.eventually_all.mpr
    intro i
    apply Filter.eventually_all.mpr
    intro d
    exact analyticTransport_differential_equation_germ hn hG r hr hr1 hrnorm i d
  filter_upwards [hODE,transportMatrix_eventually_isUnit (n := n) (G := G) r hr hr1 hrnorm] with t ht hu
  exact ⟨hu,ht⟩

end QuadraticPi.GradedAnalyticTransportODE


==> anc/lean/QuadraticPi/GradedAnalyticTransportTaylor.lean <==
import QuadraticPi.GradedAnalyticTaylor
import QuadraticPi.GradedLocalTransportEquations

/-! Actual analytic local transport branches have exactly the rational formal
Taylor coefficients already used for integral clearing. Neither compatibility
nor a local transport equation is assumed as an additional hypothesis. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedAnalyticTransportTaylor
open Filter Topology PowerSeries GradedAnalyticTaylor GradedAnalyticTransportBranches
open GradedLocalTransportSeries GradedLocalTransportEquations

def complexified : PowerSeries ℚ →+* PowerSeries ℂ := PowerSeries.map (algebraMap ℚ ℂ)

theorem complexified_derivative (S : PowerSeries ℚ) :
    complexified (derivative S) = derivative (complexified S) := by
  ext k
  simp [complexified, coeff_derivative]

theorem complexified_localU_sq (r : ℚ) (hr : r ≠ 0) :
    complexified (localU r)^2 = 1+C ((r : ℂ)⁻¹)*X := by
  rw [← map_pow, localU_sq r hr]
  simp [complexified]

theorem complex_square_root_unique (r : ℚ) (hr : r ≠ 0) (S : PowerSeries ℂ)
    (hS0 : constantCoeff S = 1) (hS2 : S^2 = 1+C ((r : ℂ)⁻¹)*X) :
    S = complexified (localU r) := by
  have hU0 : constantCoeff (complexified (localU r)) = 1 := by
    rw [← coeff_zero_eq_constantCoeff_apply]
    simp [complexified, coeff_map, coeff_zero_eq_constantCoeff_apply, localU_constant]
  have hp : (S-complexified (localU r))*(S+complexified (localU r)) = 0 := by
    calc
      _ = S^2-complexified (localU r)^2 := by ring
      _ = 0 := by rw [hS2, complexified_localU_sq r hr]; ring
  rcases mul_eq_zero.mp hp with h | h
  · exact sub_eq_zero.mp h
  · have hh := congrArg constantCoeff h
    simp [hS0,hU0] at hh

theorem taylor_analyticU (r : ℚ) (hr : r ≠ 0) :
    taylor (analyticU (r : ℂ)) (r : ℂ) = complexified (localU r) := by
  have hrC : (r : ℂ) ≠ 0 := by exact_mod_cast hr
  have ha := analyticU_analyticAt (r : ℂ) (r : ℂ) hrC
    (by simpa only [sub_self, norm_zero] using norm_pos_iff.mpr hrC)
  apply complex_square_root_unique r hr
  · rw [taylor_constantCoeff, analyticU_initial _ hrC]
  · rw [← taylor_pow _ _ ha 2]
    have he : (fun z => analyticU (r : ℂ) z^2) =
        (fun z : ℂ => z*(r : ℂ)⁻¹) := by
      funext z
      simpa only [div_eq_mul_inv] using analyticU_sq (r : ℂ) z
    have hid : AnalyticAt ℂ (fun z : ℂ => z) (r : ℂ) := analyticAt_id
    rw [he, taylor_mul (fun z : ℂ => z) (fun _ => (r : ℂ)⁻¹) _ hid analyticAt_const,
      taylor_id, taylor_const]
    have hc : C (r : ℂ)*C ((r : ℂ)⁻¹) = (1 : PowerSeries ℂ) := by
      rw [← map_mul, mul_inv_cancel₀ hrC, map_one]
    linear_combination hc

theorem taylor_denominator (r : ℂ) :
    taylor (fun z : ℂ => 2*z*(1-z)) r = 2*(C r+X)*(C (1-r)-X) := by
  have h := taylor_polynomial ((2 : Polynomial ℂ)*Polynomial.X*(1-Polynomial.X))
    (fun z : ℂ => z) r analyticAt_id
  simp only [Polynomial.eval_mul, Polynomial.eval_ofNat, Polynomial.eval_X,
    Polynomial.eval_sub, Polynomial.eval_one, map_mul, map_ofNat, Polynomial.aeval_X,
    map_sub, map_one, taylor_id] at h
  rw [h]
  rw [map_sub, map_one]
  ring

theorem taylor_analyticV_ode (r : ℚ) (hr : r ≠ 0) (hrnorm : ‖(r : ℂ)‖ < 1) :
    2*(C (r : ℂ)+X)*(C (1-(r : ℂ))-X)*
      derivative (taylor (analyticV (r : ℂ)) (r : ℂ)) = complexified (localU r) := by
  have hrC : (r : ℂ) ≠ 0 := by exact_mod_cast hr
  have ha := analyticV_analyticAt (r : ℂ) (r : ℂ) hrC
    (by simpa only [sub_self, norm_zero] using norm_pos_iff.mpr hrC) hrnorm
  have hd : AnalyticAt ℂ (fun z : ℂ => 2*z*(1-z)) (r : ℂ) := by fun_prop
  have he : (fun z : ℂ => 2*z*(1-z)*deriv (analyticV (r : ℂ)) z) =ᶠ[𝓝 (r : ℂ)]
      analyticU (r : ℂ) := by
    have hunit : ∀ᶠ z : ℂ in 𝓝 (r : ℂ), ‖z‖ < 1 :=
      (isOpen_lt continuous_norm continuous_const).mem_nhds hrnorm
    filter_upwards [Metric.ball_mem_nhds (r : ℂ) (norm_pos_iff.mpr hrC),hunit] with z hz hznorm
    have hzR : ‖z-(r : ℂ)‖ < ‖(r : ℂ)‖ := by simpa only [Metric.mem_ball, dist_eq_norm] using hz
    rw [(analyticV_hasDerivAt (r : ℂ) z hrC hzR hznorm).deriv]
    have hz0 := localPoint_ne_zero (r : ℂ) z hzR
    have hz1 : 1-z ≠ 0 := by
      intro h
      have heq : z = 1 := (sub_eq_zero.mp h).symm
      simp [heq] at hznorm
    exact mul_div_cancel₀ _ (mul_ne_zero (mul_ne_zero (by norm_num) hz0) hz1)
  have h := taylor_congr he
  rw [taylor_mul _ _ _ hd ha.deriv, taylor_denominator, taylor_deriv, taylor_analyticU r hr] at h
  exact h

theorem complexified_localV_ode (r : ℚ) (hr : r ≠ 0) (hr1 : 1-r ≠ 0) :
    2*(C (r : ℂ)+X)*(C (1-(r : ℂ))-X)*derivative (complexified (localV r)) =
      complexified (localU r) := by
  have h := congrArg complexified (localV_differential_equation r hr hr1)
  rw [map_mul, map_mul, map_mul, complexified_derivative] at h
  rw [map_ofNat] at h
  simpa [complexified] using h

theorem taylor_analyticV (r : ℚ) (hr : r ≠ 0) (hr1 : 1-r ≠ 0)
    (hrnorm : ‖(r : ℂ)‖ < 1) :
    taylor (analyticV (r : ℂ)) (r : ℂ) = complexified (localV r) := by
  have hrC : (r : ℂ) ≠ 0 := by exact_mod_cast hr
  have hr1C : 1-(r : ℂ) ≠ 0 := by exact_mod_cast hr1
  have hden : (2*(C (r : ℂ)+X)*(C (1-(r : ℂ))-X) : PowerSeries ℂ) ≠ 0 := by
    intro h
    have hc := congrArg constantCoeff h
    have htwo : constantCoeff (2 : PowerSeries ℂ) = 2 := by rfl
    simp [hrC,hr1C,htwo] at hc
  apply derivative.ext
  · apply mul_left_cancel₀ hden
    rw [taylor_analyticV_ode r hr hrnorm, complexified_localV_ode r hr hr1]
  · rw [taylor_constantCoeff, analyticV_initial _ hrC]
    simp [complexified, ← coeff_zero_eq_constantCoeff_apply, localV_zero]

end QuadraticPi.GradedAnalyticTransportTaylor


==> anc/lean/QuadraticPi/GradedAnalyticVanishingSpace.lean <==
import QuadraticPi.GradedRationalVanishingSpace

/-! The rationally defined formal vanishing space is exactly the space of
actual analytic transport remainders vanishing near the regular endpoint. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedAnalyticVanishingSpace
open scoped BigOperators
open Filter Topology PowerSeries GradedCoefficientContractions GradedAnalyticTaylor
open GradedAnalyticJetClearing GradedAnalyticCovariantJets GradedFormalVanishingJetEquations
open GradedRationalVanishingSpace

theorem endpoint_taylor_eq_formalRemainder {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (r : ℚ) (hr : r ≠ 0) (hr1 : 1-r ≠ 0) (hrnorm : ‖(r : ℂ)‖ < 1)
    (P : Coordinates n G → Polynomial ℤ) (y : Coordinates n G → ℂ) :
    taylor (endpointPairing P (r : ℂ) y) (r : ℂ) = formalRemainder r P y := by
  ext k
  rw [taylor_coeff,formalRemainder_coeff hn hG r hr hr1]
  exact endpoint_dividedDerivative_eq_jets hn hG P r hr hr1 hrnorm y k

theorem analytic_taylor_zero_iff (f : ℂ → ℂ) (r : ℂ) (hf : AnalyticAt ℂ f r) :
    taylor f r = 0 ↔ f =ᶠ[𝓝 r] 0 := by
  constructor
  · intro h
    have hp := taylor_hasFPowerSeriesAt f r hf
    have hz : scalarSeries (0 : PowerSeries ℂ) = 0 := by
      unfold scalarSeries
      apply FormalMultilinearSeries.ofScalars_series_eq_zero_of_scalar_zero
    rw [h,hz] at hp
    exact hp.eventually_eq_zero
  · intro h
    have ht := taylor_congr h
    change taylor f r = taylor (fun _ => (0 : ℂ)) r at ht
    simpa only [taylor_const,map_zero] using ht

theorem mem_vanishingSpace_iff_analytic_germ_zero {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (r : ℚ) (hr : r ≠ 0) (hr1 : 1-r ≠ 0) (hrnorm : ‖(r : ℂ)‖ < 1)
    (P : Coordinates n G → Polynomial ℤ) (y : Coordinates n G → ℂ) :
    y ∈ vanishingSpace hn r P ↔ endpointPairing P (r : ℂ) y =ᶠ[𝓝 (r : ℂ)] 0 := by
  have hrC : (r : ℂ) ≠ 0 := by exact_mod_cast hr
  have hnear : ‖(r : ℂ)-(r : ℂ)‖ < ‖(r : ℂ)‖ := by
    simpa only [sub_self,norm_zero] using norm_pos_iff.mpr hrC
  have hf : AnalyticAt ℂ (endpointPairing P (r : ℂ) y) (r : ℂ) := by
    unfold endpointPairing
    apply Finset.analyticAt_fun_sum
    intro d _
    convert (coordinatePairing_analyticAt P (r : ℂ) hrC d (r : ℂ) hnear hrnorm).mul
      (analyticAt_const (v := y d)) using 1
  rw [mem_vanishingSpace_iff_remainder_zero hn hG r hr hr1,
    ← endpoint_taylor_eq_formalRemainder hn hG r hr hr1 hrnorm,
    analytic_taylor_zero_iff _ _ hf]

end QuadraticPi.GradedAnalyticVanishingSpace


==> anc/lean/QuadraticPi/GradedBoundedIntegerJetColumns.lean <==
import QuadraticPi.GradedClearedJetSizeBounds

/-! One actual cleared integer column satisfies coordinate-size and target-uniform
corner decay estimates simultaneously. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedBoundedIntegerJetColumns
open scoped BigOperators
open PowerSeries GradedCoefficientContractions GradedTransportSizeBounds GradedClearedJetSizeBounds
open GradedTransportedContactBounds GradedCovariantCornerDecay GradedFixedFAnalytic
open GradedFixedFContactConstruction GradedRationalFunctionCovariantClearing

theorem transportConstant_nonneg (n G : ℕ) : 0 ≤ transportConstant n G := by
  have hD := dualBound_nonneg n
  have hC := GradedFixedFContactCoefficientBounds.contactConstant_nonneg n G
  unfold transportConstant
  positivity

def jetSizeFactor (M k q ell : ℕ) : ℝ :=
  (q : ℝ)^(M-1)*(10*(q : ℝ))^k*(GradedHarmonicClearing.clearing ell k : ℝ)

theorem jetSizeFactor_nonneg (M k q ell : ℕ) : 0 ≤ jetSizeFactor M k q ell := by
  unfold jetSizeFactor
  positivity

theorem gap_size_le (M k q ell : ℕ) (a : ℤ) (hsmall : 4*a.natAbs ≤ q) :
    (q : ℝ)^(M-1)*(8*|(q : ℝ)-(a : ℝ)|)^k*(GradedHarmonicClearing.clearing ell k : ℝ) ≤
      jetSizeFactor M k q ell := by
  unfold jetSizeFactor
  exact mul_le_mul_of_nonneg_right
    (mul_le_mul_of_nonneg_left
      (pow_le_pow_left₀ (by positivity) (small_point_gap_bound a q hsmall) k) (by positivity))
    (Nat.cast_nonneg _)

theorem exists_bounded_integer_column {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (P : Coordinates n G → Polynomial ℤ) (H : ℝ) (hH : 0 ≤ H)
    (hP : ∀ i j, |((P i).coeff j : ℝ)| ≤ H) (K : ℕ)
    (hcontact : ∀ κ, X^K ∣ contactRemainder P κ)
    (a : ℤ) (q : ℕ) (hq : 0 < q) (ha : a ≠ 0) (hsmall : 4*a.natAbs ≤ q)
    (M k : ℕ) (hk : k < M) (hdegree : ∀ i, (P i).natDegree < M) :
    ∃ v : Coordinates n G → ℤ,
      (∀ d, (v d : ℚ) = (GradedJetClearingArithmetic.clearingInteger M k q a (G*(n-1)+1) : ℚ)*
        rationalDividedJet hn ((a : ℚ)/(q : ℚ)) (rationalPolynomialColumn P) k d) ∧
      (∀ d, |(v d : ℝ)| ≤ coordinateConstant n G*H*jetSizeFactor M k q (G*(n-1)+1)) ∧
      (∀ c : Fin n → ℤ, ‖(upperContraction c v : ℂ)+
        (∑ j : Fin n, (c j : ℂ)*complexF ((a : ℂ)/(q : ℂ))^(j.val+1))*(lowerContraction c v : ℂ)‖ ≤
        transportConstant n G*H*(coefficientHeight c)^G*jetSizeFactor M k q (G*(n-1)+1)*
          (3*|(a : ℝ)|/(q : ℝ))^K) := by
  obtain ⟨v,hv,hcorner⟩ := exists_integer_column_with_small_corner_form hn hG P H hH hP K
    hcontact a q hq ha hsmall M k hk hdegree
  refine ⟨v,hv,?_,?_⟩
  · intro d
    have hvC : (v d : ℂ) =
        (GradedJetClearingArithmetic.clearingInteger M k q a (G*(n-1)+1) : ℂ)*
        (rationalDividedJet hn ((a : ℚ)/(q : ℚ)) (rationalPolynomialColumn P) k d : ℂ) := by
      have h := congrArg (fun z : ℚ => (z : ℂ)) (hv d)
      simpa using h
    have h := cleared_rationalJet_norm_le_ten hn hG P H hH hP a q ha hq hsmall M k
      (G*(n-1)+1) hk d
    rw [← hvC,Complex.norm_intCast] at h
    simpa only [jetSizeFactor,mul_assoc] using h
  · intro c
    have hC : 0 ≤ coefficientHeight c := le_trans (by norm_num) (coefficientHeight_one_le c)
    have hT := transportConstant_nonneg n G
    have hb := gap_size_le M k q (G*(n-1)+1) a hsmall
    have h := mul_le_mul_of_nonneg_right
      (mul_le_mul_of_nonneg_left hb (show 0 ≤ transportConstant n G*H*(coefficientHeight c)^G by positivity))
      (show 0 ≤ (3*|(a : ℝ)|/(q : ℝ))^K by positivity)
    exact (hcorner c).trans (by simpa only [mul_assoc] using h)

end QuadraticPi.GradedBoundedIntegerJetColumns


==> anc/lean/QuadraticPi/GradedBoundedJetFamilies.lean <==
import QuadraticPi.GradedUniformRealFormBounds

/-! One zero-extended integer family covers all actual jet orders through a
fixed cutoff. All its columns have the same finite size and corner envelopes. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedBoundedJetFamilies
open scoped BigOperators
open PowerSeries GradedCoefficientContractions GradedBoundedIntegerJetColumns
open GradedFiniteSpanningJetForms GradedTransportSizeBounds GradedTransportedContactBounds
open GradedFixedFContactConstruction GradedFixedFAnalytic GradedRationalFunctionCovariantClearing

theorem span_zero_extended_eq {V : Type*} [AddCommGroup V] [Module ℚ V]
    (v : ℕ → V) (K : ℕ) (hz : ∀ k, K < k → v k = 0) :
    Submodule.span ℚ (Set.range v) = Submodule.span ℚ (Set.range (fun k : Fin (K+1) => v k.val)) := by
  apply le_antisymm
  · apply Submodule.span_le.mpr
    rintro _ ⟨k,rfl⟩
    by_cases hk : k ≤ K
    · exact Submodule.subset_span ⟨⟨k,by omega⟩,rfl⟩
    · rw [hz k (by omega)]
      exact Submodule.zero_mem _
  · apply Submodule.span_le.mpr
    rintro _ ⟨k,rfl⟩
    exact Submodule.subset_span ⟨k.val,rfl⟩

theorem exists_bounded_actual_jet_family {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (P : Coordinates n G → Polynomial ℤ) (H : ℝ) (hH : 0 ≤ H)
    (hP : ∀ i j, |((P i).coeff j : ℝ)| ≤ H) (contactM : ℕ)
    (hcontact : ∀ κ, X^contactM ∣ contactRemainder P κ)
    (a : ℤ) (q : ℕ) (hq : 0 < q) (ha : a ≠ 0) (hsmall : 4*a.natAbs ≤ q)
    (M K : ℕ) (hK : K < M) (hdegree : ∀ i, (P i).natDegree < M) :
    ∃ v : ℕ → Coordinates n G → ℤ,
      (∀ k, k ≤ K → ∀ d, (v k d : ℚ) =
        (GradedJetClearingArithmetic.clearingInteger M k q a (G*(n-1)+1) : ℚ)*
          rationalDividedJet hn ((a : ℚ)/(q : ℚ)) (rationalPolynomialColumn P) k d) ∧
      (∀ k, K < k → v k = 0) ∧
      (∀ k d, |(v k d : ℝ)| ≤ coordinateConstant n G*H*jetSizeFactor M K q (G*(n-1)+1)) ∧
      (∀ c : Fin n → ℤ, ∀ k, ‖(upperContraction c (v k) : ℂ)+
        (∑ j : Fin n, (c j : ℂ)*complexF ((a : ℂ)/(q : ℂ))^(j.val+1))*(lowerContraction c (v k) : ℂ)‖ ≤
        transportConstant n G*H*coefficientHeight c^G*jetSizeFactor M K q (G*(n-1)+1)*
          (3*|(a : ℝ)|/(q : ℝ))^contactM) := by
  classical
  have hex (k : Fin (K+1)) := exists_bounded_integer_column hn hG P H hH hP contactM hcontact
    a q hq ha hsmall M k.val (by omega) hdegree
  choose w hw hs hc using hex
  let v : ℕ → Coordinates n G → ℤ := fun k => if h : k ≤ K then w ⟨k,by omega⟩ else 0
  have hCC := (coordinateConstant_pos G hn).le
  have hT := transportConstant_nonneg n G
  have hF := jetSizeFactor_nonneg M K q (G*(n-1)+1)
  refine ⟨v,?_,?_,?_,?_⟩
  · intro k hk d
    simpa only [v,dif_pos hk] using hw ⟨k,by omega⟩ d
  · intro k hk
    simp only [v,dif_neg (show ¬k ≤ K by omega)]
  · intro k d
    by_cases hk : k ≤ K
    · have hfac := jetSizeFactor_mono M q (G*(n-1)+1) hq hk
      have h := (hs ⟨k,by omega⟩ d).trans (mul_le_mul_of_nonneg_left hfac (by positivity))
      simpa only [v,dif_pos hk] using h
    · simp only [v,dif_neg hk,Pi.zero_apply,Int.cast_zero,abs_zero]
      positivity
  · intro c k
    have hC : 0 ≤ coefficientHeight c := le_trans (by norm_num) (coefficientHeight_one_le c)
    by_cases hk : k ≤ K
    · have hfac := jetSizeFactor_mono M q (G*(n-1)+1) hq hk
      have h := (hc ⟨k,by omega⟩ c).trans (mul_le_mul_of_nonneg_right
        (mul_le_mul_of_nonneg_left hfac (by positivity)) (by positivity))
      simpa only [v,dif_pos hk] using h
    · simp only [v,dif_neg hk,upperContraction_eq_sum,lowerContraction_eq_sum,
        Pi.zero_apply,mul_zero,Finset.sum_const_zero,Int.cast_zero,add_zero,norm_zero]
      positivity

end QuadraticPi.GradedBoundedJetFamilies


==> anc/lean/QuadraticPi/GradedCitedRankPolynomialTheorem.lean <==
import QuadraticPi.GradedSimultaneousParameterChoice
import QuadraticPi.GradedLargeEndpointPolynomialBound

/-! The polynomial 2+epsilon endpoint with all grade/parameter/slope choices
supplied internally. The established external rank theorem is a precisely
stated visible input. Its external proof is not reconstructed here. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedCitedRankPolynomialTheorem
open Filter Topology GradedCoefficientContractions GradedFixedFContactRates GradedFixedFAnalytic
open GradedSimultaneousParameterChoice GradedLargeEndpointPolynomialBound

def EstablishedShortRankInput {n : ℕ} (hn : 0 < n) (a : ℤ) : Prop :=
  ∀ G : ℕ, 0 < G → ∀ sigma eta : ℝ, 0 < eta → eta ≤ ((omega n G : ℝ)+1)⁻¹ →
    1+3*eta < sigma → (theta n G : ℝ)*sigma = (omega n G : ℝ)-eta →
    ∃ offset : ℕ → ℕ, ∀ᶠ q : ℕ in atTop, ShortRankAt (G := G) hn sigma eta a q (offset q)

theorem polynomial_exponent_lt_two_add_of_cited_rank {n : ℕ} (hn : 0 < n)
    (a : ℤ) (ha : a ≠ 0) (hrank : EstablishedShortRankInput hn a) :
    ∀ epsilon : ℝ, 0 < epsilon → ∃ Q0 : ℕ, 0 < Q0 ∧
      ∀ q : ℕ, Q0 ≤ q → ∀ P : Polynomial ℤ, 0 < P.natDegree → P.natDegree ≤ n →
        Irrational (P.eval₂ (Int.castRingHom ℝ) (realF ((a : ℝ)/(q : ℝ)))) ∧
        2 ≤ irrationalityExponent (P.eval₂ (Int.castRingHom ℝ) (realF ((a : ℝ)/(q : ℝ)))) ∧
        irrationalityExponent (P.eval₂ (Int.castRingHom ℝ) (realF ((a : ℝ)/(q : ℝ)))) < 2+epsilon := by
  intro epsilon he
  obtain ⟨G,hG,eta,sigma,heta,heta1,hsmall,hsigma,hrelation,hgap,hslope⟩ :=
    exists_graded_parameters_for_epsilon hn epsilon he
  obtain ⟨offset,hshort⟩ := hrank G hG sigma eta heta hsmall hsigma hrelation
  exact exists_common_denominator_cutoff hn hG sigma eta heta.le heta1 (by linarith) hgap
    a ha epsilon he hslope offset hshort

end QuadraticPi.GradedCitedRankPolynomialTheorem


==> anc/lean/QuadraticPi/GradedCitedSeparationBridge.lean <==
import QuadraticPi.GradedQuadraticNilssonOrder
import QuadraticPi.GradedDimensionCardinality
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedCitedSeparationBridge
open scoped BigOperators
open Filter Topology GradedCoefficientContractions GradedFixedFContactMatrix
open GradedFixedFContactAnalytic GradedFixedFAnalytic GradedCornerSpaceDimension
open GradedFixedFContactRates GradedRationalVanishingSpace GradedActualNondegeneracy
open GradedAlgebraicValueIndependence GradedConcreteRankAssembly GradedEventualCitedRank

def naturalCoordinatesEquiv (n G : ℕ) : Coordinates n G ≃
    {k : Fin n → ℕ // (∑ i, k i)=G} ⊕ {k : Fin n → ℕ // (∑ i, k i)=G-1} :=
  Equiv.sumCongr (degreeIndexEquiv n G) (degreeIndexEquiv n (G-1))

def naturalAdjacent {n : ℕ} (κ lam : Fin n → ℕ) (j : Fin n) : Prop :=
  ∀ i, lam i+(if i=j then 1 else 0)=κ i

theorem natural_adjacent_iff {n G : ℕ} (κ : DegreeIndex n G)
    (lam : DegreeIndex n (G-1)) (j : Fin n) :
    naturalAdjacent (degreeIndexEquiv n G κ).val (degreeIndexEquiv n (G-1) lam).val j ↔
      Adjacent κ lam j := Iff.rfl

theorem adjacent_layers_disjoint {n G : ℕ} (hG : 0 < G) (k : Fin n → ℕ) :
    ¬((∑ i, k i)=G ∧ (∑ i, k i)=G-1) := by omega

def sourceOmegaEquiv (n G : ℕ) (hG : 0 < G) :
    ({k : Fin n → ℕ // (∑ i, k i)=G} ⊕ {k : Fin n → ℕ // (∑ i, k i)=G-1}) ≃
      {k : Fin n → ℕ // (∑ i, k i)=G ∨ (∑ i, k i)=G-1} := by
  let f : ({k : Fin n → ℕ // (∑ i, k i)=G} ⊕ {k : Fin n → ℕ // (∑ i, k i)=G-1}) →
      {k : Fin n → ℕ // (∑ i, k i)=G ∨ (∑ i, k i)=G-1} :=
    Sum.elim (fun k => ⟨k.val,Or.inl k.property⟩) (fun k => ⟨k.val,Or.inr k.property⟩)
  apply Equiv.ofBijective f
  constructor
  · intro x y h
    have hv := congrArg Subtype.val h
    cases x with
    | inl x =>
      cases y with
      | inl y => exact congrArg Sum.inl (Subtype.ext hv)
      | inr y =>
        have hx := x.property
        have hy := y.property
        change x.val=y.val at hv
        rw [hv] at hx
        exact False.elim (adjacent_layers_disjoint hG y.val ⟨hx,hy⟩)
    | inr x =>
      cases y with
      | inl y =>
        have hx := x.property
        have hy := y.property
        change x.val=y.val at hv
        rw [hv] at hx
        exact False.elim (adjacent_layers_disjoint hG y.val ⟨hy,hx⟩)
      | inr y => exact congrArg Sum.inr (Subtype.ext hv)
  · intro k
    rcases k.property with h | h
    · exact ⟨Sum.inl ⟨k.val,h⟩,Subtype.ext rfl⟩
    · exact ⟨Sum.inr ⟨k.val,h⟩,Subtype.ext rfl⟩

def coordinatesOmegaEquiv (n G : ℕ) (hG : 0 < G) : Coordinates n G ≃
    {k : Fin n → ℕ // (∑ i, k i)=G ∨ (∑ i, k i)=G-1} :=
  (naturalCoordinatesEquiv n G).trans (sourceOmegaEquiv n G hG)

theorem coordinatesOmegaEquiv_value {n G : ℕ} (hG : 0 < G) (d : Coordinates n G) :
    (coordinatesOmegaEquiv n G hG d).val =
      (match d with | Sum.inl κ => fun j => (κ.val j : ℕ) | Sum.inr lam => fun j => (lam.val j : ℕ)) := by
  cases d <;> rfl

def sourceColumn {n G : ℕ} (xi : Fin n → ℂ) (κ : DegreeIndex n G) : Coordinates n G → ℂ := by
  classical
  exact Sum.elim (fun u => if u=κ then 1 else 0)
    (fun lam => ∑ j : Fin n, if naturalAdjacent (degreeIndexEquiv n G κ).val
      (degreeIndexEquiv n (G-1) lam).val j then xi j else 0)

def sourceCornerSpace {n G : ℕ} (xi : Fin n → ℂ) : Submodule ℂ (Coordinates n G → ℂ) :=
  Submodule.span ℂ (Set.range (sourceColumn (G := G) xi))

def sourceValues {n : ℕ} (xi : Fin n → ℂ) : Option (Fin n) → ℂ := fun e => match e with | none => 1 | some j => xi j

def DefinedByAlgebraicEquations {ι : Type*} [Fintype ι] (S : Submodule ℂ (ι → ℂ)) : Prop :=
  ∃ K : ℕ, ∃ A : Fin (K+1) → ι → Subalgebra.algebraicClosure ℚ ℂ, ∀ y : ι → ℂ,
    y ∈ S ↔ ∀ k, (∑ d, (A k d : ℂ)*y d)=0

theorem rational_equations_are_algebraic {ι : Type*} [Fintype ι]
    (S : Submodule ℂ (ι → ℂ)) (hS : DefinedByRationalEquations S) :
    DefinedByAlgebraicEquations S := by
  obtain ⟨K,A,hA⟩ := hS
  let B : Fin (K+1) → ι → Subalgebra.algebraicClosure ℚ ℂ :=
    fun k d => ⟨(A k d : ℂ),isAlgebraic_algebraMap (A k d)⟩
  exact ⟨K,B,hA⟩

theorem powers_independent_source_values (n : ℕ) (x : ℂ)
    (hx : LinearIndependent (Subalgebra.algebraicClosure ℚ ℂ) (fun k : Fin (n+1) => x^k.val)) :
    LinearIndependent (Subalgebra.algebraicClosure ℚ ℂ) (sourceValues (fun j : Fin n => x^(j.val+1))) := by
  have h := hx.comp (finSuccEquiv n).symm (finSuccEquiv n).symm.injective
  convert h using 1
  funext e
  cases e with
  | none => simp [sourceValues]
  | some j => simp [sourceValues,Fin.val_succ]

theorem sourceColumn_eq_actual {n G : ℕ} (r : ℂ) (κ : DegreeIndex n G) :
    sourceColumn (fun j : Fin n => complexF r^(j.val+1)) κ = cornerColumn r κ := by
  classical
  funext d
  cases d <;> simp [sourceColumn,cornerColumn,analyticBasis,natural_adjacent_iff]

theorem sourceCornerSpace_eq_actual (n G : ℕ) (r : ℂ) :
    sourceCornerSpace (G := G) (fun j : Fin n => complexF r^(j.val+1)) = cornerSpace n G r := by
  unfold sourceCornerSpace cornerSpace
  congr 2
  funext κ
  exact sourceColumn_eq_actual r κ

theorem source_dimension_ratio {n G : ℕ} (hn : 0 < n) (hG : 0 < G) :
    (omega n G : ℝ)/(theta n G : ℝ) = 2-((n : ℝ)-1)/((G : ℝ)+(n : ℝ)-1) := by
  rw [GradedDimensionCardinality.omega_theta_ratio hn hG,
    show (G : ℝ)+(n : ℝ)-1 = (n : ℝ)+(G : ℝ)-1 by ring]
  have hnR : (1 : ℝ) ≤ n := by exact_mod_cast hn
  have hGR : (1 : ℝ) ≤ G := by exact_mod_cast hG
  have hd : (n : ℝ)+(G : ℝ)-1 ≠ 0 := by linarith
  field_simp
  ring

/-- Generic finite-coordinate form of the cited adjacent-grade separation
inequality and its equality criterion. This is an external input. -/
def CitedGenericSeparation : Prop :=
  ∀ n G : ℕ, 0 < n → 0 < G → ∀ xi : Fin n → ℂ,
    LinearIndependent (Subalgebra.algebraicClosure ℚ ℂ) (sourceValues xi) →
    ∀ R : Submodule ℂ (Coordinates n G → ℂ), DefinedByAlgebraicEquations R →
      ((omega n G : ℝ)/(theta n G : ℝ))*
        (Module.finrank ℂ ↥(sourceCornerSpace (G := G) xi ⊓ R) : ℝ) ≤
        (Module.finrank ℂ R : ℝ) ∧
      ((Module.finrank ℂ R : ℝ) = ((omega n G : ℝ)/(theta n G : ℝ))*
        (Module.finrank ℂ ↥(sourceCornerSpace (G := G) xi ⊓ R) : ℝ) ↔ R=⊥ ∨ R=⊤)

theorem rational_separation_of_generic {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (hFR : CitedGenericSeparation) (r : ℂ)
    (hx : LinearIndependent (Subalgebra.algebraicClosure ℚ ℂ)
      (fun k : Fin (n+1) => complexF r^k.val)) : RationalCornerSeparation n G r := by
  intro R hR hbot htop
  obtain ⟨hle,heq⟩ := hFR n G hn hG _ (powers_independent_source_values n (complexF r) hx)
    R (rational_equations_are_algebraic R hR)
  rw [sourceCornerSpace_eq_actual n G r] at hle heq
  have ht : (0 : ℝ) < theta n G := by exact_mod_cast theta_pos G hn
  rw [div_mul_eq_mul_div,div_le_iff₀ ht] at hle
  apply lt_of_le_of_ne (by simpa only [mul_comm] using hle)
  intro h
  have he : (Module.finrank ℂ R : ℝ) = ((omega n G : ℝ)/(theta n G : ℝ))*
      (Module.finrank ℂ ↥(cornerSpace n G r ⊓ R) : ℝ) := by
    rw [div_mul_eq_mul_div]
    apply (eq_div_iff ht.ne').mpr
    simpa only [mul_comm] using h.symm
  exact (heq.mp he).elim hbot htop

theorem citedCornerSeparationAt_of_generic {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (hFR : CitedGenericSeparation) (r : ℚ) : CitedCornerSeparationAt n G r :=
  fun hx => rational_separation_of_generic hn hG hFR (r : ℂ) hx

theorem citedSeparationInput_of_generic {n : ℕ} (hn : 0 < n) (a : ℤ)
    (hFR : CitedGenericSeparation) : CitedSeparationInput n a := by
  intro G hG
  exact Filter.Eventually.of_forall (fun q => citedCornerSeparationAt_of_generic hn hG hFR _)

theorem polynomial_exponent_lt_two_add_of_generic_separation {n : ℕ} (hn : 0 < n)
    (a : ℤ) (ha : a ≠ 0) (hlog : AlgebraicLogTranscendence)
    (hFR : CitedGenericSeparation) (hrank : CitedEventualRankInput hn a) :
    ∀ epsilon : ℝ, 0 < epsilon → ∃ Q0 : ℕ, 0 < Q0 ∧
      ∀ q : ℕ, Q0 ≤ q → ∀ P : Polynomial ℤ, 0 < P.natDegree → P.natDegree ≤ n →
        Irrational (P.eval₂ (Int.castRingHom ℝ) (realF ((a : ℝ)/(q : ℝ)))) ∧
        2 ≤ irrationalityExponent (P.eval₂ (Int.castRingHom ℝ) (realF ((a : ℝ)/(q : ℝ)))) ∧
        irrationalityExponent (P.eval₂ (Int.castRingHom ℝ) (realF ((a : ℝ)/(q : ℝ)))) < 2+epsilon :=
  polynomial_exponent_lt_two_add_of_eventual_inputs hn a ha hlog
    (citedSeparationInput_of_generic hn a hFR) hrank

end QuadraticPi.GradedCitedSeparationBridge


==> anc/lean/QuadraticPi/GradedClearedContactDerivatives.lean <==
import QuadraticPi.GradedFixedFContactDerivatives
import QuadraticPi.GradedJetClearingArithmetic

/-! Compatibility of the proved contact derivative bound with the exact
manuscript clearing integer. This bounds scalar contact derivatives; the
analytic transport/corner identification remains a separate obligation. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedClearedContactDerivatives
open PowerSeries GradedCoefficientContractions GradedFixedFContactConstruction
open GradedFixedFContactAnalytic GradedFixedFContactCoefficientBounds
open GradedContactCauchy GradedFixedFContactDerivatives GradedJetClearingArithmetic

theorem clearingInteger_real (M k q : ℕ) (a : ℤ) (ell : ℕ) :
    (clearingInteger M k q a ell : ℝ) =
      (q : ℝ)^(M-1-k)*(4*|(a : ℝ)| *|(q : ℝ)-(a : ℝ)|)^k*
        (GradedHarmonicClearing.clearing ell k : ℝ) := by
  simp only [clearingInteger, Nat.cast_mul, Nat.cast_pow, Nat.cast_ofNat,
    Nat.cast_natAbs, Int.cast_abs, Int.cast_mul, Int.cast_sub, Int.cast_natCast, abs_mul]
  congr 2
  ring

theorem clearing_derivative_factor (M k q : ℕ) (a : ℤ) (ell : ℕ)
    (hk : k < M) (ha : a ≠ 0) :
    (clearingInteger M k q a ell : ℝ)*(2*(q : ℝ)/|(a : ℝ)|)^k =
      (q : ℝ)^(M-1)*(8*|(q : ℝ)-(a : ℝ)|)^k*
        (GradedHarmonicClearing.clearing ell k : ℝ) := by
  have haR : |(a : ℝ)| ≠ 0 := abs_ne_zero.mpr (by exact_mod_cast ha)
  have hunit : (4*|(a : ℝ)| *|(q : ℝ)-(a : ℝ)|)*(2*(q : ℝ)/|(a : ℝ)|) =
      (q : ℝ)*(8*|(q : ℝ)-(a : ℝ)|) := by field_simp; ring
  have hexp : M-1-k+k = M-1 := by omega
  rw [clearingInteger_real]
  calc
    _ = (q : ℝ)^(M-1-k)*
        ((4*|(a : ℝ)| *|(q : ℝ)-(a : ℝ)|)*(2*(q : ℝ)/|(a : ℝ)|))^k*
        (GradedHarmonicClearing.clearing ell k : ℝ) := by
          simp only [mul_pow]
          ring
    _ = _ := by rw [hunit, mul_pow, ← mul_assoc, ← pow_add, hexp]

theorem clearedContact_dividedDerivative_norm_le {n G : ℕ}
    (P : Coordinates n G → Polynomial ℤ) (H : ℝ) (hH : 0 ≤ H)
    (hP : ∀ i k, |((P i).coeff k : ℝ)| ≤ H) (κ : DegreeIndex n G) (K : ℕ)
    (hcontact : X^K ∣ contactRemainder P κ) (a : ℤ) (q : ℕ)
    (ha : a ≠ 0) (hq : 0 < q) (hsmall : 4*a.natAbs ≤ q) (M k ell : ℕ) (hk : k < M) :
    ‖(clearingInteger M k q a ell : ℂ)*
        dividedDerivative (analyticContact P κ) k ((a : ℂ)/(q : ℂ))‖ ≤
      4*contactConstant n G*H*(q : ℝ)^(M-1)*
        (8*|(q : ℝ)-(a : ℝ)|)^k*(GradedHarmonicClearing.clearing ell k : ℝ)*
        (3*|(a : ℝ)|/(q : ℝ))^K := by
  rw [norm_mul, Complex.norm_natCast]
  have h := mul_le_mul_of_nonneg_left
    (rationalContact_dividedDerivative_norm_le P H hH hP κ K hcontact a q ha hq hsmall k)
    (Nat.cast_nonneg (clearingInteger M k q a ell))
  calc
    _ ≤ _ := h
    _ = _ := by
      calc
        _ = (4*contactConstant n G*H*(3*|(a : ℝ)|/(q : ℝ))^K)*
            ((clearingInteger M k q a ell : ℝ)*(2*(q : ℝ)/|(a : ℝ)|)^k) := by ring
        _ = _ := by rw [clearing_derivative_factor M k q a ell hk ha]; ring

end QuadraticPi.GradedClearedContactDerivatives


==> anc/lean/QuadraticPi/GradedClearedJetSizeBounds.lean <==
import QuadraticPi.GradedTransportSizeBounds

/-! Coordinate bounds for the actual global covariant jets, with exact arithmetic clearing. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedClearedJetSizeBounds
open scoped BigOperators
open Metric GradedCoefficientContractions GradedTransportSizeBounds GradedAnalyticCovariantJets
open GradedContactCauchy GradedFixedFContactDerivatives GradedRationalFunctionCovariantClearing

theorem coordinatePairing_dividedDerivative_norm_le {n G : ℕ}
    (P : Coordinates n G → Polynomial ℤ) (H : ℝ) (hH : 0 ≤ H)
    (hP : ∀ i j, |((P i).coeff j : ℝ)| ≤ H)
    (r : ℂ) (hr : r ≠ 0) (hrsmall : ‖r‖ ≤ 1/4) (k : ℕ) (d : Coordinates n G) :
    ‖dividedDerivative (coordinatePairing P r d) k r‖ ≤ coordinateConstant n G*H*(2/‖r‖)^k := by
  have hn : 0 < ‖r‖ := norm_pos_iff.mpr hr
  have hd : DifferentiableOn ℂ (coordinatePairing P r d) (closedBall r (‖r‖/2)) := by
    intro t ht
    have htR : ‖t-r‖ < ‖r‖ := by
      have h := ht
      rw [mem_closedBall, dist_eq_norm] at h
      linarith
    have ht1 : ‖t‖ < 1 := by have h := norm_le_three_halves ht; linarith
    exact (coordinatePairing_analyticAt P r hr d t htR ht1).differentiableAt.differentiableWithinAt
  have h := dividedDerivative_norm_le (coordinatePairing P r d) r (‖r‖/2)
    (coordinateConstant n G*H) (by positivity) hd
    (fun t ht => coordinatePairing_norm_closedBall P H hH hP r hr hrsmall d t
      (sphere_subset_closedBall ht)) k
  convert h using 1
  simp only [div_eq_mul_inv, ← inv_pow, mul_inv_rev, inv_inv]

theorem rationalJet_norm_le {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (P : Coordinates n G → Polynomial ℤ) (H : ℝ) (hH : 0 ≤ H)
    (hP : ∀ i j, |((P i).coeff j : ℝ)| ≤ H)
    (r : ℚ) (hr : r ≠ 0) (hr1 : 1-r ≠ 0) (hrsmall : ‖(r : ℂ)‖ ≤ 1/4)
    (k : ℕ) (d : Coordinates n G) :
    ‖(rationalDividedJet hn r (rationalPolynomialColumn P) k d : ℂ)‖ ≤
      coordinateConstant n G*H*(2/‖(r : ℂ)‖)^k := by
  rw [← analytic_dividedDerivative_eq_rationalJet hn hG P r hr hr1 (by linarith)]
  exact coordinatePairing_dividedDerivative_norm_le P H hH hP (r : ℂ)
    (by exact_mod_cast hr) hrsmall k d

theorem cleared_rationalJet_norm_le {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (P : Coordinates n G → Polynomial ℤ) (H : ℝ) (hH : 0 ≤ H)
    (hP : ∀ i j, |((P i).coeff j : ℝ)| ≤ H)
    (a : ℤ) (q : ℕ) (ha : a ≠ 0) (hq : 0 < q) (hsmall : 4*a.natAbs ≤ q)
    (M k ell : ℕ) (hk : k < M) (d : Coordinates n G) :
    ‖(GradedJetClearingArithmetic.clearingInteger M k q a ell : ℂ)*
      (rationalDividedJet hn ((a : ℚ)/(q : ℚ)) (rationalPolynomialColumn P) k d : ℂ)‖ ≤
      coordinateConstant n G*H*(q : ℝ)^(M-1)*(8*|(q : ℝ)-(a : ℝ)|)^k*
        (GradedHarmonicClearing.clearing ell k : ℝ) := by
  obtain ⟨hr,hr1,hrnorm⟩ := GradedAnalyticJetClearing.small_rational_regular a q hq ha hsmall
  have hs : ‖(Rat.cast ((a : ℚ)/(q : ℚ)) : ℂ)‖ ≤ 1/4 := by
    simpa only [Rat.cast_div,Rat.cast_intCast,Rat.cast_natCast] using rationalPoint_norm_small a q hq hsmall
  have h := rationalJet_norm_le hn hG P H hH hP ((a : ℚ)/(q : ℚ)) hr hr1 hs k d
  have he : ‖(Rat.cast ((a : ℚ)/(q : ℚ)) : ℂ)‖ = |(a : ℝ)|/(q : ℝ) := by
    simpa only [Rat.cast_div,Rat.cast_intCast,Rat.cast_natCast] using rationalPoint_norm a q
  rw [he] at h
  have he' : 2/(|(a : ℝ)|/(q : ℝ)) = 2*(q : ℝ)/|(a : ℝ)| := by field_simp
  rw [he'] at h
  rw [norm_mul,Complex.norm_natCast]
  calc
    _ ≤ _ := mul_le_mul_of_nonneg_left h (Nat.cast_nonneg _)
    _ = _ := by
      calc
        _ = coordinateConstant n G*H*((GradedJetClearingArithmetic.clearingInteger M k q a ell : ℝ)*
            (2*(q : ℝ)/|(a : ℝ)|)^k) := by ring
        _ = _ := by
          rw [GradedClearedContactDerivatives.clearing_derivative_factor M k q a ell hk ha]
          ring

theorem small_point_gap_bound (a : ℤ) (q : ℕ) (hsmall : 4*a.natAbs ≤ q) :
    8*|(q : ℝ)-(a : ℝ)| ≤ 10*(q : ℝ) := by
  have hs' : (4 : ℝ)*(a.natAbs : ℝ) ≤ (q : ℝ) := by exact_mod_cast hsmall
  have hs : 4*|(a : ℝ)| ≤ (q : ℝ) := by
    simpa only [Nat.cast_natAbs,Int.cast_abs] using hs'
  have h := abs_sub_le (q : ℝ) 0 (a : ℝ)
  simp only [sub_zero,zero_sub,abs_neg] at h
  have hqabs : |(q : ℝ)| = (q : ℝ) := abs_of_nonneg (Nat.cast_nonneg q)
  rw [hqabs] at h
  linarith

theorem cleared_rationalJet_norm_le_ten {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (P : Coordinates n G → Polynomial ℤ) (H : ℝ) (hH : 0 ≤ H)
    (hP : ∀ i j, |((P i).coeff j : ℝ)| ≤ H)
    (a : ℤ) (q : ℕ) (ha : a ≠ 0) (hq : 0 < q) (hsmall : 4*a.natAbs ≤ q)
    (M k ell : ℕ) (hk : k < M) (d : Coordinates n G) :
    ‖(GradedJetClearingArithmetic.clearingInteger M k q a ell : ℂ)*
      (rationalDividedJet hn ((a : ℚ)/(q : ℚ)) (rationalPolynomialColumn P) k d : ℂ)‖ ≤
      coordinateConstant n G*H*(q : ℝ)^(M-1)*(10*(q : ℝ))^k*
        (GradedHarmonicClearing.clearing ell k : ℝ) := by
  have hc := (coordinateConstant_pos G hn).le
  exact (cleared_rationalJet_norm_le hn hG P H hH hP a q ha hq hsmall M k ell hk d).trans
    (mul_le_mul_of_nonneg_right
      (mul_le_mul_of_nonneg_left
        (pow_le_pow_left₀ (by positivity) (small_point_gap_bound a q hsmall) k) (by positivity))
      (Nat.cast_nonneg _))

end QuadraticPi.GradedClearedJetSizeBounds


==> anc/lean/QuadraticPi/GradedClearingSpanTransfer.lean <==
import QuadraticPi.GradedActualJetNonzero

/-! Positive arithmetic clearing preserves the rational column span exactly.
This transfers a proved rank statement; it does not supply the short-rank theorem. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedClearingSpanTransfer
variable {κ V : Type*} [AddCommGroup V] [Module ℚ V]

theorem span_scaled_eq (u : κ → V) (a : κ → ℚ) (ha : ∀ k, a k ≠ 0) :
    Submodule.span ℚ (Set.range (fun k => a k • u k)) = Submodule.span ℚ (Set.range u) := by
  apply le_antisymm
  · apply Submodule.span_le.mpr
    rintro _ ⟨k,rfl⟩
    exact Submodule.smul_mem _ _ (Submodule.subset_span ⟨k,rfl⟩)
  · apply Submodule.span_le.mpr
    rintro _ ⟨k,rfl⟩
    change u k ∈ Submodule.span ℚ (Set.range (fun k => a k • u k))
    have h := Submodule.smul_mem (Submodule.span ℚ (Set.range (fun k => a k • u k)))
      (a k)⁻¹ (Submodule.subset_span ⟨k,rfl⟩)
    simpa only [smul_smul,inv_mul_cancel₀ (ha k),one_smul] using h

theorem integer_columns_span_eq {ι κ : Type*} (u : κ → ι → ℚ)
    (v : κ → ι → ℤ) (N : κ → ℕ) (hN : ∀ k, 0 < N k)
    (hv : ∀ k d, (v k d : ℚ) = (N k : ℚ)*u k d) :
    Submodule.span ℚ (Set.range (fun k d => (v k d : ℚ))) =
      Submodule.span ℚ (Set.range u) := by
  have he : (fun k d => (v k d : ℚ)) = (fun k => (N k : ℚ) • u k) := by
    funext k d
    exact hv k d
  rw [he]
  exact span_scaled_eq u (fun k => (N k : ℚ)) (fun k => by exact_mod_cast (hN k).ne')

theorem integer_columns_span_top_iff {ι κ : Type*} (u : κ → ι → ℚ)
    (v : κ → ι → ℤ) (N : κ → ℕ) (hN : ∀ k, 0 < N k)
    (hv : ∀ k d, (v k d : ℚ) = (N k : ℚ)*u k d) :
    Submodule.span ℚ (Set.range (fun k d => (v k d : ℚ))) = ⊤ ↔
      Submodule.span ℚ (Set.range u) = ⊤ := by
  rw [integer_columns_span_eq u v N hN hv]

end QuadraticPi.GradedClearingSpanTransfer


==> anc/lean/QuadraticPi/GradedCoefficientContractions.lean <==
import QuadraticPi.SpanningIntegerContractions

/-! Literal monomial contractions on the disjoint degree-G and degree-(G-1)
coordinate layers. Bounded finite multi-indices are equivalent to all natural
multi-indices of the specified total degree. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedCoefficientContractions
open scoped BigOperators

abbrev DegreeIndex (m n : ℕ) :=
  {k : Fin m → Fin (n+1) // (∑ i, (k i : ℕ)) = n}

def degreeIndexEquiv (m n : ℕ) : DegreeIndex m n ≃
    {k : Fin m → ℕ // (∑ i, k i) = n} where
  toFun k := ⟨fun i => (k.val i : ℕ), k.property⟩
  invFun k := ⟨fun i => ⟨k.val i, by
    have hi : k.val i ≤ n := by
      calc
        k.val i ≤ ∑ j, k.val j := Finset.single_le_sum (fun _ _ => Nat.zero_le _) (Finset.mem_univ i)
        _ = n := k.property
    omega⟩, by simpa using k.property⟩
  left_inv k := by
    apply Subtype.ext
    funext i
    apply Fin.ext
    rfl
  right_inv k := by apply Subtype.ext; rfl

def pureIndex (m n : ℕ) (j : Fin m) : DegreeIndex m n :=
  ⟨fun i => ⟨if i=j then n else 0, by split <;> omega⟩, by simp⟩

def monomial {m n : ℕ} (c : Fin m → ℤ) (k : DegreeIndex m n) : ℤ :=
  ∏ i, (c i)^(k.val i : ℕ)

theorem monomial_pure {m n : ℕ} (c : Fin m → ℤ) (j : Fin m) :
    monomial c (pureIndex m n j) = (c j)^n := by
  unfold monomial
  rw [Finset.prod_eq_single j]
  · simp [pureIndex]
  · intro i _ hij
    simp [pureIndex, hij]
  · simp

abbrev Coordinates (m G : ℕ) := DegreeIndex m G ⊕ DegreeIndex m (G-1)

def upperWeight {m G : ℕ} (c : Fin m → ℤ) : Coordinates m G → ℤ :=
  Sum.elim (monomial c) (fun _ => 0)

def lowerWeight {m G : ℕ} (c : Fin m → ℤ) : Coordinates m G → ℤ :=
  Sum.elim (fun _ => 0) (monomial c)

def upperContraction {m G : ℕ} (c : Fin m → ℤ) (v : Coordinates m G → ℤ) : ℤ :=
  SpanningIntegerContractions.intContraction (upperWeight c) v

def lowerContraction {m G : ℕ} (c : Fin m → ℤ) (v : Coordinates m G → ℤ) : ℤ :=
  SpanningIntegerContractions.intContraction (lowerWeight c) v

theorem upperContraction_eq_sum {m G : ℕ} (c : Fin m → ℤ) (v : Coordinates m G → ℤ) :
    upperContraction c v = ∑ k : DegreeIndex m G, monomial c k*v (Sum.inl k) := by
  simp [upperContraction, upperWeight, SpanningIntegerContractions.intContraction,
    Fintype.sum_sum_type]

theorem lowerContraction_eq_sum {m G : ℕ} (c : Fin m → ℤ) (v : Coordinates m G → ℤ) :
    lowerContraction c v = ∑ k : DegreeIndex m (G-1), monomial c k*v (Sum.inr k) := by
  simp [lowerContraction, lowerWeight, SpanningIntegerContractions.intContraction,
    Fintype.sum_sum_type]

def coefficientHeight {m : ℕ} (c : Fin m → ℤ) : ℝ :=
  ((max 1 (Finset.univ.sup (fun i => (c i).natAbs)) : ℕ) : ℝ)

theorem coefficientHeight_one_le {m : ℕ} (c : Fin m → ℤ) : 1 ≤ coefficientHeight c := by
  unfold coefficientHeight
  exact_mod_cast (le_max_left 1 (Finset.univ.sup (fun i => (c i).natAbs)))

theorem coefficient_abs_le_height {m : ℕ} (c : Fin m → ℤ) (i : Fin m) :
    |(c i : ℝ)| ≤ coefficientHeight c := by
  have hi : (c i).natAbs ≤ max 1 (Finset.univ.sup (fun j => (c j).natAbs)) :=
    (Finset.le_sup (f := fun j => (c j).natAbs) (Finset.mem_univ i)).trans (le_max_right _ _)
  have hR : ((c i).natAbs : ℝ) ≤ coefficientHeight c := by
    unfold coefficientHeight
    exact_mod_cast hi
  simpa only [Nat.cast_natAbs, Int.cast_abs] using hR

def target {m : ℕ} (xi : Fin m → ℝ) (c : Fin m → ℤ) : ℝ := ∑ i, (c i : ℝ)*xi i

theorem exists_independent_graded_contractions {m G : ℕ} {κ : Type*}
    (v : κ → Coordinates m G → ℤ)
    (hspan : Submodule.span ℚ (Set.range (fun k => fun i => (v k i : ℚ))) = ⊤)
    (c : Fin m → ℤ) (hc : c ≠ 0) :
    ∃ k l : κ, upperContraction c (v k)*lowerContraction c (v l) -
      upperContraction c (v l)*lowerContraction c (v k) ≠ 0 := by
  have hj : ∃ j : Fin m, c j ≠ 0 := by
    by_contra h
    push Not at h
    exact hc (funext h)
  obtain ⟨j, hj⟩ := hj
  exact SpanningIntegerContractions.exists_independent_contractions v hspan
    (upperWeight c) (lowerWeight c) (Sum.inl (pureIndex m G j))
    (Sum.inr (pureIndex m (G-1) j))
    (by simpa [upperWeight, monomial_pure] using pow_ne_zero G hj)
    (by simp [lowerWeight]) (by simp [upperWeight])
    (by simpa [lowerWeight, monomial_pure] using pow_ne_zero (G-1) hj)

end QuadraticPi.GradedCoefficientContractions


==> anc/lean/QuadraticPi/GradedConcreteJointTradeoff.lean <==
import QuadraticPi.GradedJointPolynomialMeasure

/-! Fixed-grade tradeoff at sufficiently large rational denominators.
The checked arithmetic constants affect thresholds, but not the limiting
height and denominator exponents. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedConcreteJointTradeoff
open Filter Topology GradedFixedFContactRates GradedDimensionCardinality
open GradedSimultaneousParameterChoice GradedLargeDenominatorExponents
open GradedJointPolynomialMeasure GradedFixedFExponentEndpoint GradedFixedFAnalytic
open GradedAlgebraicValueIndependence GradedCitedSeparationBridge GradedGenericRankCitation

def denominatorExponent (n G : ℕ) (rho : ℝ) : ℝ := 2+((n : ℝ)-1)/(G : ℝ)+rho
def heightExponent (n G : ℕ) (rho : ℝ) : ℝ := 2*(G : ℝ)+(n : ℝ)-2+(G : ℝ)*rho

theorem exponent_relation {G : ℕ} (n : ℕ) (hG : 0 < G) (rho : ℝ) :
    heightExponent n G rho=(G : ℝ)*denominatorExponent n G rho-1 := by
  have hG0 : (G : ℝ) ≠ 0 := by exact_mod_cast (Nat.ne_zero_of_lt hG)
  unfold heightExponent denominatorExponent
  field_simp
  ring

theorem exists_fixed_grade_parameters {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (rho : ℝ) (hrho : 0 < rho) :
    ∃ eta sigma : ℝ, 0 < eta ∧ eta < 1 ∧ eta ≤ ((omega n G : ℝ)+1)⁻¹ ∧
      1+3*eta < sigma ∧ (theta n G : ℝ)*sigma=(omega n G : ℝ)-eta ∧
      0 < (1+((n : ℝ)-1)/(G : ℝ)+rho/2)*(sigma-1-eta)-(1+eta) := by
  have hnR : (1 : ℝ) ≤ n := by exact_mod_cast hn
  have hGR : (0 : ℝ) < G := by exact_mod_cast hG
  have ht : 0 < 1+((n : ℝ)-1)/(G : ℝ)+rho/2 := by positivity
  have hslope : 1 < (1+((n : ℝ)-1)/(G : ℝ)+rho/2)*
      ((omega n G : ℝ)/(theta n G : ℝ)-1) := by
    rw [omega_theta_ratio hn hG]
    simp only [add_sub_cancel_left]
    have hd : (0 : ℝ) < (n : ℝ)+(G : ℝ)-1 := by linarith
    rw [← mul_div_assoc]
    apply (lt_div_iff₀ hd).mpr
    have he : (1+((n : ℝ)-1)/(G : ℝ)+rho/2)*(G : ℝ)=
        (n : ℝ)+(G : ℝ)-1+rho/2*(G : ℝ) := by field_simp; ring
    rw [he]
    simp only [one_mul]
    nlinarith
  obtain ⟨eta,sigma,he,he1,hes,hs,hrel,_,hsl⟩ :=
    exists_parameters_with_slope _ _ _ (by exact_mod_cast theta_pos G hn)
      (by exact_mod_cast GradedDecayParameterChoice.omega_gt_theta hn) ht hslope
  exact ⟨eta,sigma,he,he1,hes,hs,hrel,hsl⟩

theorem fixedF_concrete_joint_tradeoff {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (a : ℤ) (ha : a ≠ 0) (hlog : AlgebraicLogTranscendence)
    (hsep : CitedGenericSeparation) (hrank : CitedGenericQuadraticRank)
    (rho : ℝ) (hrho : 0 < rho) :
    ∀ᶠ q : ℕ in atTop, ∃ C : ℝ, 0 < C ∧
      ∀ P : Polynomial ℤ, 0 < P.natDegree → P.natDegree ≤ n →
      ∀ (p : ℤ) (Q : ℕ), 0 < Q →
      C*positiveHeight P^(-heightExponent n G rho)*(Q : ℝ)^(-denominatorExponent n G rho) ≤
        |P.eval₂ (Int.castRingHom ℝ) (realF ((a : ℝ)/(q : ℝ)))-(p : ℝ)/(Q : ℝ)| := by
  obtain ⟨eta,sigma,he,_,hes,hs,hrel,hsl⟩ := exists_fixed_grade_parameters hn hG rho hrho
  have hevent := eventually_fixedFExponent_lt n G sigma eta
    (1+((n : ℝ)-1)/(G : ℝ)+rho/2) he.le (by linarith) a ha hsl
  filter_upwards [hevent] with q hq
  obtain ⟨hqpos,hsmall,halpha,hgamma,hmu⟩ := hq
  obtain ⟨C,hC,hbound⟩ := fixedF_polynomial_joint_linked_measure_of_generic hn hG hlog hsep hrank
    sigma eta he hes (by linarith) hrel a q hqpos ha hsmall halpha hgamma (rho/2) (by positivity)
  refine ⟨C,hC,?_⟩
  intro P hpos hdeg p Q hQ
  have hG0 : (0 : ℝ) < G := by exact_mod_cast hG
  have hm : fixedFExponent n G sigma eta a q+rho/2 ≤ denominatorExponent n G rho := by
    unfold denominatorExponent
    linarith
  have hh : (G : ℝ)*fixedFExponent n G sigma eta a q-1+(G : ℝ)*(rho/2) ≤
      heightExponent n G rho := by rw [exponent_relation n hG rho]; nlinarith
  have hp := Real.rpow_le_rpow_of_exponent_le (positiveHeight_one_le P)
    (show -heightExponent n G rho ≤ -((G : ℝ)*fixedFExponent n G sigma eta a q-1)-(G : ℝ)*(rho/2) by linarith)
  have hQ1 : (1 : ℝ) ≤ Q := by exact_mod_cast hQ
  have hqp := Real.rpow_le_rpow_of_exponent_le hQ1
    (show -denominatorExponent n G rho ≤ -fixedFExponent n G sigma eta a q-rho/2 by linarith)
  exact (mul_le_mul (mul_le_mul_of_nonneg_left hp hC.le) hqp
    (Real.rpow_nonneg (by positivity) _)
    (mul_nonneg hC.le (Real.rpow_nonneg (by linarith [positiveHeight_one_le P]) _))).trans (hbound P hpos hdeg p Q hQ)

theorem fixedF_concrete_joint_cutoff {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (a : ℤ) (ha : a ≠ 0) (hlog : AlgebraicLogTranscendence)
    (hsep : CitedGenericSeparation) (hrank : CitedGenericQuadraticRank)
    (rho : ℝ) (hrho : 0 < rho) :
    ∃ q0 : ℕ, 0 < q0 ∧ ∀ q : ℕ, q0 ≤ q → ∃ C : ℝ, 0 < C ∧
      ∀ P : Polynomial ℤ, 0 < P.natDegree → P.natDegree ≤ n →
      ∀ (p : ℤ) (Q : ℕ), 0 < Q →
      C*positiveHeight P^(-heightExponent n G rho)*(Q : ℝ)^(-denominatorExponent n G rho) ≤
        |P.eval₂ (Int.castRingHom ℝ) (realF ((a : ℝ)/(q : ℝ)))-(p : ℝ)/(Q : ℝ)| := by
  obtain ⟨N,hN⟩ := eventually_atTop.mp (fixedF_concrete_joint_tradeoff hn hG a ha hlog hsep hrank rho hrho)
  exact ⟨max 1 N,by omega,fun q hq => hN q (le_trans (le_max_right 1 N) hq)⟩

end QuadraticPi.GradedConcreteJointTradeoff


==> anc/lean/QuadraticPi/GradedConcreteRankAssembly.lean <==
import QuadraticPi.GradedFiniteQuadraticNilsson
import QuadraticPi.GradedAlgebraicValueIndependence
import QuadraticPi.GradedSourceRankApplication
import Mathlib.Analysis.Analytic.Uniqueness
import Mathlib.Analysis.Normed.Module.Connected

/-! Concrete analytic data for the cited rank application. The specialized
external rank implication remains an explicit input. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedConcreteRankAssembly
open Filter Topology GradedCoefficientContractions GradedFixedFContactRates
open GradedFixedFContactConstruction GradedCornerSpaceDimension
open GradedActualNondegeneracy GradedAlgebraicValueIndependence
open GradedRationalVanishingSpace GradedAnalyticJetClearing
open GradedRamifiedHolomorphicTransport GradedFiniteQuadraticNilsson
open GradedFullCornerContactOrder GradedSourceRankApplication GradedRankOrderArithmetic

theorem square_germ_zero_iff (f g : ℂ → ℂ) (r c : ℂ) (hc : c ≠ 0)
    (hs : c^2 = r) (he : (fun u => f (u^2)) =ᶠ[𝓝 c] g) :
    f =ᶠ[𝓝 r] 0 ↔ g =ᶠ[𝓝 c] 0 := by
  have hr : r ≠ 0 := by rw [← hs]; exact pow_ne_zero _ hc
  constructor
  · intro hf
    have ht : Tendsto (fun u : ℂ => u^2) (𝓝 c) (𝓝 r) := by
      have hpow : ContinuousAt (fun u : ℂ => u^2) c := by fun_prop
      simpa only [hs] using hpow.tendsto
    exact he.symm.trans (hf.comp_tendsto ht)
  · intro hg
    let b : ℂ → ℂ := fun t => c*GradedAnalyticTransportBranches.analyticU r t
    have hb : Tendsto b (𝓝 r) (𝓝 c) := by
      have hnear : ‖r-r‖ < ‖r‖ := by simpa using norm_pos_iff.mpr hr
      have hu := (GradedAnalyticTransportBranches.analyticU_analyticAt r r hr hnear).continuousAt
      have h : ContinuousAt b r := by
        dsimp only [b]
        exact continuousAt_const.mul hu
      simpa [b,GradedAnalyticTransportBranches.analyticU_initial r hr] using h.tendsto
    have hb2 (t : ℂ) : (b t)^2 = t := by
      dsimp [b]
      rw [mul_pow,hs,GradedAnalyticTransportBranches.analyticU_sq]
      field_simp
    have hzero := (he.trans hg).comp_tendsto hb
    filter_upwards [hzero] with t ht
    simpa only [Function.comp_def,hb2,Pi.zero_apply] using ht

theorem ramified_germ_zero_iff_origin {n G : ℕ}
    (P : Coordinates n G → Polynomial ℤ) (r c : ℂ) (hc : ‖c‖ < 1)
    (y : Coordinates n G → ℂ) :
    ramifiedEndpointPairing P r c y =ᶠ[𝓝 c] 0 ↔
      ramifiedEndpointPairing P r c y =ᶠ[𝓝 0] 0 := by
  have han : AnalyticOnNhd ℂ (ramifiedEndpointPairing P r c y) (Metric.ball 0 1) := by
    intro u hu
    exact ramifiedEndpointPairing_analyticAt P r c y u
      (by simpa [Metric.mem_ball,dist_zero_right] using hu)
  have hcmem : c ∈ Metric.ball (0 : ℂ) 1 := by simpa [Metric.mem_ball,dist_zero_right] using hc
  have h0mem : (0 : ℂ) ∈ Metric.ball (0 : ℂ) 1 := by simp
  constructor
  · intro h
    have he := han.eqOn_zero_of_preconnected_of_eventuallyEq_zero
      Metric.isPreconnected_ball hcmem h
    filter_upwards [Metric.ball_mem_nhds (0 : ℂ) (by norm_num : (0 : ℝ) < 1)] with u hu
    exact he hu
  · intro h
    have he := han.eqOn_zero_of_preconnected_of_eventuallyEq_zero
      Metric.isPreconnected_ball h0mem h
    filter_upwards [Metric.isOpen_ball.mem_nhds hcmem] with u hu
    exact he hu

theorem mem_vanishingSpace_iff_ramified_origin {n G : ℕ}
    (hn : 0 < n) (hG : 0 < G) (r : ℚ) (hr : r ≠ 0) (hr1 : 1-r ≠ 0)
    (hrnorm : ‖(r : ℂ)‖ < 1) (P : Coordinates n G → Polynomial ℤ)
    (c : ℂ) (hc : c ≠ 0) (hs : c^2 = (r : ℂ)) (y : Coordinates n G → ℂ) :
    y ∈ vanishingSpace hn r P ↔ ramifiedEndpointPairing P (r : ℂ) c y =ᶠ[𝓝 0] 0 := by
  rw [GradedAnalyticVanishingSpace.mem_vanishingSpace_iff_analytic_germ_zero
    hn hG r hr hr1 hrnorm]
  exact (square_germ_zero_iff _ _ (r : ℂ) c hc hs
    (endpointPairing_ramified_germ P (r : ℂ) c hc hs y)).trans
    (ramified_germ_zero_iff_origin P (r : ℂ) c
      (root_norm_lt_one (r : ℂ) c hs hrnorm) y)

/-- Data about the literal transport and its actual zero-remainder space. -/
def ActualAnalyticRankData {n G : ℕ} (hn : 0 < n) (r : ℚ)
    (P : Coordinates n G → Polynomial ℤ) (K : ℕ) : Prop :=
  r ≠ 0 ∧ 1-r ≠ 0 ∧ ‖(r : ℂ)‖ < 1 ∧
  ActualCornerNondegenerate (G := G) hn r ∧
  Module.finrank ℂ (cornerSpace n G (r : ℂ)) = theta n G ∧
  DefinedByRationalEquations (vanishingSpace hn r P) ∧ vanishingSpace hn r P ≠ ⊤ ∧
  (∀ y, y ∈ vanishingSpace hn r P ↔ endpointPairing P (r : ℂ) y =ᶠ[𝓝 (r : ℂ)] 0) ∧
  ∃ c : ℂ, c ≠ 0 ∧ c^2 = (r : ℂ) ∧ ‖c‖ < 1 ∧
    (∀ y, y ∈ vanishingSpace hn r P ↔ ramifiedEndpointPairing P (r : ℂ) c y =ᶠ[𝓝 0] 0) ∧
    (∀ y, HasQuadraticForm (ramifiedEndpointPairing P (r : ℂ) c y) ∧
      AnalyticOnNhd ℂ (ramifiedEndpointPairing P (r : ℂ) c y) (Metric.ball 0 1) ∧
      (fun u => endpointPairing P (r : ℂ) y (u^2)) =ᶠ[𝓝 c]
        ramifiedEndpointPairing P (r : ℂ) c y) ∧
    (∀ y ∈ cornerSpace n G (r : ℂ),
      ((2*K : ℕ) : ℕ∞) ≤ analyticOrderAt (ramifiedEndpointPairing P (r : ℂ) c y) 0)

theorem actual_analytic_rank_data {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (r : ℚ) (hr : r ≠ 0) (hr1 : 1-r ≠ 0) (hrnorm : ‖(r : ℂ)‖ < 1)
    (hsep : RationalCornerSeparation n G (r : ℂ))
    (P : Coordinates n G → Polynomial ℤ) (hP : P ≠ 0) (K : ℕ)
    (hcontact : ∀ κ, PowerSeries.X^K ∣ contactRemainder P κ) :
    ActualAnalyticRankData hn r P K := by
  obtain ⟨hd,htop,hgerm,_⟩ := actual_obstruction_certificate hn hG r hr hr1 hrnorm hsep P hP
  let c := QuadraticLogarithmicFamily.complexRoot (r : ℝ)
  have hc : c ≠ 0 := QuadraticLogarithmicFamily.complexRoot_ne_zero _ (by exact_mod_cast hr)
  have hs : c^2 = (r : ℂ) := by
    simpa [c] using QuadraticLogarithmicFamily.complexRoot_sq (r : ℝ)
  refine ⟨hr,hr1,hrnorm,actualCornerNondegenerate_of_separation hn hG r hr hr1 hsep,
    cornerSpace_finrank n G (r : ℂ),hd,htop,hgerm,c,hc,hs,
    root_norm_lt_one (r : ℂ) c hs hrnorm,
    fun y => mem_vanishingSpace_iff_ramified_origin hn hG r hr hr1 hrnorm P c hc hs y,?_,?_⟩
  · intro y
    refine ⟨ramifiedEndpointPairing_form P (r : ℂ) c y,?_,
      endpointPairing_ramified_germ P (r : ℂ) c hc hs y⟩
    intro u hu
    exact ramifiedEndpointPairing_analyticAt P (r : ℂ) c y u
      (by simpa [Metric.mem_ball,dist_zero_right] using hu)
  · intro y hy
    exact full_corner_order_ge hG P (r : ℂ) c K hcontact y hy

theorem small_actual_analytic_rank_data {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (hlog : AlgebraicLogTranscendence) (a : ℤ) (q : ℕ) (hq : 0 < q) (ha : a ≠ 0)
    (hsmall : 4*a.natAbs ≤ q) (hsep : CitedCornerSeparationAt n G ((a : ℚ)/(q : ℚ)))
    (P : Coordinates n G → Polynomial ℤ) (hP : P ≠ 0) (K : ℕ)
    (hcontact : ∀ κ, PowerSeries.X^K ∣ contactRemainder P κ) :
    ActualAnalyticRankData hn ((a : ℚ)/(q : ℚ)) P K := by
  obtain ⟨hr,hr1,hrnorm⟩ := small_rational_regular a q hq ha hsmall
  exact actual_analytic_rank_data hn hG _ hr hr1 hrnorm
    (actual_separation_of_cited_inputs hlog n G _ hr hrnorm hsep) P hP K hcontact

theorem source_order_eq_sigma {n G : ℕ} (hn : 0 < n) (sigma eta : ℝ)
    (hrelation : (theta n G : ℝ)*sigma = (omega n G : ℝ)-eta) (M : ℕ) :
    ((omega n G : ℝ)-eta)*((M-1 : ℕ) : ℝ)/(theta n G : ℝ) =
      sigma*((M-1 : ℕ) : ℝ) := by
  have ht : (theta n G : ℝ) ≠ 0 := by exact_mod_cast (theta_pos G hn).ne'
  rw [← hrelation]
  field_simp

theorem contactOrder_covers_source_order {n G : ℕ} (hn : 0 < n)
    (sigma eta : ℝ) (hsigma : 1 ≤ sigma)
    (hrelation : (theta n G : ℝ)*sigma = (omega n G : ℝ)-eta)
    (M : ℕ) (hM : 1 ≤ M) :
    ((omega n G : ℝ)-eta)*((M-1 : ℕ) : ℝ)/(theta n G : ℝ) ≤
      (GradedFixedFEntryGrowth.contactOrder sigma M : ℝ) := by
  rw [source_order_eq_sigma hn sigma eta hrelation M]
  exact contactOrder_ge_degree_budget sigma hsigma M hM

/-- The cited specialized implication consumes the checked analytic data.
Its conclusion is the source's ordinary complex-column rank statement. -/
def CitedConcreteRankAt {n G : ℕ} (hn : 0 < n) (sigma eta : ℝ) (a : ℤ) (q : ℕ)
    (c w : ℝ) : Prop :=
  0 ≤ w ∧ ∀ M : ℕ, 1 ≤ M → ∀ P : Coordinates n G → Polynomial ℤ,
    P ≠ 0 → (∀ i, (P i).natDegree < M) →
    0 ≤ eta → eta ≤ ((omega n G : ℝ)+1)⁻¹ →
    ((omega n G : ℝ)-eta)*((M-1 : ℕ) : ℝ)/(theta n G : ℝ) ≤
      (GradedFixedFEntryGrowth.contactOrder sigma M : ℝ) →
    ActualAnalyticRankData hn ((a : ℚ)/(q : ℚ)) P (GradedFixedFEntryGrowth.contactOrder sigma M) →
    Submodule.span ℂ {v | ∃ k : ℕ,
      (k : ℝ)+1 < c+(w+1)*(omega n G : ℝ)+((M-1 : ℕ) : ℝ)*eta ∧
      v = fun i => (ordinaryJet hn ((a : ℚ)/(q : ℚ)) P k i : ℂ)} = ⊤

theorem sourceRankAt_of_concrete {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (hlog : AlgebraicLogTranscendence) (sigma eta c w : ℝ) (heta : 0 ≤ eta)
    (hsmallEta : eta ≤ ((omega n G : ℝ)+1)⁻¹) (hsigma : 1 ≤ sigma)
    (hrelation : (theta n G : ℝ)*sigma = (omega n G : ℝ)-eta)
    (a : ℤ) (q : ℕ) (hq : 0 < q) (ha : a ≠ 0) (hsmall : 4*a.natAbs ≤ q)
    (hsep : CitedCornerSeparationAt n G ((a : ℚ)/(q : ℚ)))
    (hrank : CitedConcreteRankAt (G := G) hn sigma eta a q c w) :
    SourceRankAt (G := G) hn sigma eta a q c w := by
  filter_upwards [eventually_ge_atTop 1] with M hM
  intro P hP hdegree hcontact
  exact hrank.2 M hM P hP hdegree heta hsmallEta
    (contactOrder_covers_source_order hn sigma eta hsigma hrelation M hM)
    (small_actual_analytic_rank_data hn hG hlog a q hq ha hsmall hsep P hP _ hcontact)

def CitedSeparationInput (n : ℕ) (a : ℤ) : Prop :=
  ∀ G : ℕ, 0 < G → ∀ᶠ q : ℕ in atTop,
    CitedCornerSeparationAt n G ((a : ℚ)/(q : ℚ))

def CitedConcreteRankInput {n : ℕ} (hn : 0 < n) (a : ℤ) : Prop :=
  ∀ G : ℕ, 0 < G → ∀ sigma eta : ℝ, 0 < eta → eta ≤ ((omega n G : ℝ)+1)⁻¹ →
    1+3*eta < sigma → (theta n G : ℝ)*sigma = (omega n G : ℝ)-eta →
    ∀ᶠ q : ℕ in atTop, ∃ c w : ℝ, CitedConcreteRankAt (G := G) hn sigma eta a q c w

theorem established_source_of_concrete_inputs {n : ℕ} (hn : 0 < n)
    (a : ℤ) (ha : a ≠ 0) (hlog : AlgebraicLogTranscendence)
    (hsep : CitedSeparationInput n a) (hrank : CitedConcreteRankInput hn a) :
    EstablishedSourceRankInput hn a := by
  intro G hG sigma eta heta hsmallEta hsigma hrelation
  filter_upwards [hsep G hG,hrank G hG sigma eta heta hsmallEta hsigma hrelation,
    eventually_ge_atTop (4*a.natAbs+1)] with q hsepq hrankq hq
  obtain ⟨c,w,hcw⟩ := hrankq
  refine ⟨c,w,sourceRankAt_of_concrete hn hG hlog sigma eta c w heta.le hsmallEta
    (by linarith) hrelation a q (by omega) ha (by omega) hsepq hcw⟩

theorem polynomial_exponent_lt_two_add_of_concrete_inputs {n : ℕ} (hn : 0 < n)
    (a : ℤ) (ha : a ≠ 0) (hlog : AlgebraicLogTranscendence)
    (hsep : CitedSeparationInput n a) (hrank : CitedConcreteRankInput hn a) :
    ∀ epsilon : ℝ, 0 < epsilon → ∃ Q0 : ℕ, 0 < Q0 ∧
      ∀ q : ℕ, Q0 ≤ q → ∀ P : Polynomial ℤ, 0 < P.natDegree → P.natDegree ≤ n →
        Irrational (P.eval₂ (Int.castRingHom ℝ) (GradedFixedFAnalytic.realF ((a : ℝ)/(q : ℝ)))) ∧
        2 ≤ irrationalityExponent (P.eval₂ (Int.castRingHom ℝ) (GradedFixedFAnalytic.realF ((a : ℝ)/(q : ℝ)))) ∧
        irrationalityExponent (P.eval₂ (Int.castRingHom ℝ) (GradedFixedFAnalytic.realF ((a : ℝ)/(q : ℝ)))) < 2+epsilon :=
  polynomial_exponent_lt_two_add_of_source_rank hn a ha
    (established_source_of_concrete_inputs hn a ha hlog hsep hrank)

end QuadraticPi.GradedConcreteRankAssembly


==> anc/lean/QuadraticPi/GradedContactCauchy.lean <==
import Mathlib.Analysis.Complex.CauchyIntegral
import Mathlib.Tactic

/-! Cauchy bounds for literal factorial-normalized derivatives at an arbitrary
complex center. All differentiability and circle bounds are explicit. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedContactCauchy
open Complex Metric

def dividedDerivative (f : ℂ → ℂ) (k : ℕ) (r : ℂ) : ℂ :=
  iteratedDeriv k f r / (k.factorial : ℂ)

theorem cauchy_coefficient_norm_le (f : ℂ → ℂ) (r : ℂ) (R B : ℝ)
    (hR : 0 < R) (hB : ∀ z ∈ sphere r R, ‖f z‖ ≤ B) (k : ℕ) :
    ‖cauchyPowerSeries f r R k (fun _ => 1)‖ ≤ B / R^k := by
  rw [cauchyPowerSeries_apply]
  calc
    _ ≤ R * ((R^k)⁻¹ * (R⁻¹ * B)) := by
      apply circleIntegral.norm_two_pi_i_inv_smul_integral_le_of_norm_le_const hR.le
      intro z hz
      have hzR : ‖z-r‖ = R := by simpa only [mem_sphere, dist_eq_norm] using hz
      simp only [norm_smul, norm_pow, norm_inv, hzR, one_div, inv_pow]
      exact mul_le_mul_of_nonneg_left
        (mul_le_mul_of_nonneg_left (hB z hz) (inv_nonneg.mpr hR.le))
        (inv_nonneg.mpr (pow_nonneg hR.le k))
    _ = _ := by field_simp

theorem dividedDerivative_eq_cauchy (f : ℂ → ℂ) (r : ℂ) (R : ℝ)
    (hR : 0 < R) (hf : DifferentiableOn ℂ f (closedBall r R)) (k : ℕ) :
    dividedDerivative f k r = cauchyPowerSeries f r R k (fun _ => 1) := by
  have h := (hf.hasFPowerSeriesOnBall (R := ⟨R, hR.le⟩) hR).factorial_smul 1 k
  rw [iteratedFDeriv_apply_eq_iteratedDeriv_mul_prod, Finset.prod_const_one, one_smul] at h
  change k.factorial • cauchyPowerSeries f r R k (fun _ => 1) = iteratedDeriv k f r at h
  rw [nsmul_eq_mul] at h
  unfold dividedDerivative
  rw [← h]
  exact mul_div_cancel_left₀ _ (by exact_mod_cast k.factorial_ne_zero)

theorem dividedDerivative_norm_le (f : ℂ → ℂ) (r : ℂ) (R B : ℝ)
    (hR : 0 < R) (hf : DifferentiableOn ℂ f (closedBall r R))
    (hB : ∀ z ∈ sphere r R, ‖f z‖ ≤ B) (k : ℕ) :
    ‖dividedDerivative f k r‖ ≤ B / R^k := by
  rw [dividedDerivative_eq_cauchy f r R hR hf k]
  exact cauchy_coefficient_norm_le f r R B hR hB k

end QuadraticPi.GradedContactCauchy


==> anc/lean/QuadraticPi/GradedContractionCoordinateBounds.lean <==
import QuadraticPi.GradedNonzeroIntegerJetConstruction
import QuadraticPi.UniformCoefficientContraction

/-! Literal graded contractions inherit uniform coordinate-size bounds with
the correct coefficient-height degrees. Complex corners equal real forms. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedContractionCoordinateBounds
open scoped BigOperators
open GradedCoefficientContractions GradedFixedFAnalytic GradedFixedFBranchIdentities

theorem monomial_abs_le_height {n L : ℕ} (c : Fin n → ℤ) (i : DegreeIndex n L) :
    |(GradedCoefficientContractions.monomial c i : ℝ)| ≤ coefficientHeight c^L := by
  have hH : 0 ≤ coefficientHeight c := le_trans (by norm_num) (coefficientHeight_one_le c)
  calc
    _ = ∏ j : Fin n, |(c j : ℝ)|^(i.val j : ℕ) := by
      simp only [GradedCoefficientContractions.monomial,Int.cast_prod,Int.cast_pow,Finset.abs_prod,abs_pow]
    _ ≤ ∏ j : Fin n, coefficientHeight c^(i.val j : ℕ) := by
      apply Finset.prod_le_prod₀
      · intro j _; positivity
      · intro j _
        exact pow_le_pow_left₀ (abs_nonneg _) (coefficient_abs_le_height c j) _
    _ = _ := by rw [Finset.prod_pow_eq_pow_sum,i.property]

theorem lowerContraction_abs_le {n G : ℕ} (c : Fin n → ℤ)
    (v : Coordinates n G → ℤ) (B : ℝ) (hB : 0 ≤ B)
    (hv : ∀ d, |(v d : ℝ)| ≤ B) :
    |(lowerContraction c v : ℝ)| ≤
      (Fintype.card (DegreeIndex n (G-1)) : ℝ)*coefficientHeight c^(G-1)*B := by
  rw [lowerContraction_eq_sum,Int.cast_sum]
  calc
    _ ≤ ∑ i : DegreeIndex n (G-1), |((GradedCoefficientContractions.monomial c i*v (Sum.inr i) : ℤ) : ℝ)| :=
      Finset.abs_sum_le_sum_abs _ _
    _ ≤ ∑ _i : DegreeIndex n (G-1), coefficientHeight c^(G-1)*B := by
      apply Finset.sum_le_sum
      intro i _
      rw [Int.cast_mul,abs_mul]
      exact mul_le_mul (monomial_abs_le_height c i) (hv _) (abs_nonneg _) (by
        have h := coefficientHeight_one_le c
        positivity)
    _ = _ := by simp only [Finset.sum_const,Finset.card_univ,nsmul_eq_mul]; ring

theorem real_corner_norm {n G : ℕ} (c : Fin n → ℤ) (v : Coordinates n G → ℤ) (r : ℝ) :
    ‖(upperContraction c v : ℂ)+
      (∑ j : Fin n, (c j : ℂ)*complexF (r : ℂ)^(j.val+1))*(lowerContraction c v : ℂ)‖ =
    |(upperContraction c v : ℝ)+(lowerContraction c v : ℝ)*
      target (fun j : Fin n => realF r^(j.val+1)) c| := by
  have he : (upperContraction c v : ℂ)+
      (∑ j : Fin n, (c j : ℂ)*complexF (r : ℂ)^(j.val+1))*(lowerContraction c v : ℂ) =
      ((upperContraction c v : ℝ)+(lowerContraction c v : ℝ)*
        target (fun j : Fin n => realF r^(j.val+1)) c : ℝ) := by
    simp only [target,Complex.ofReal_add,Complex.ofReal_mul,Complex.ofReal_sum,
      Complex.ofReal_intCast,Complex.ofReal_pow,realF_complex]
    ring
  rw [he,Complex.norm_real,Real.norm_eq_abs]

end QuadraticPi.GradedContractionCoordinateBounds


==> anc/lean/QuadraticPi/GradedConvexPatchSelection.lean <==
import QuadraticPi.GradedSimplyConnectedUnionCitation

/-! Select a simply connected subdomain by a shortest chain of open convex
patches. Nonconsecutive patches in a shortest chain are disjoint, so each
attachment has a convex nonempty intersection. No planar arc theorem or
special corridor-existence assumption is used. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedConvexPatchSelection
open GradedSimplyConnectedUnionCitation

def Patch (D : Set ℂ) :=
  {V : Set ℂ // IsOpen V ∧ Convex ℝ V ∧ V.Nonempty ∧ V ⊆ D}

def patchGraph (D : Set ℂ) : SimpleGraph (Patch D) where
  Adj A B := A ≠ B ∧ (A.val ∩ B.val).Nonempty
  symm := ⟨fun _ _ h => ⟨h.1.symm,by simpa only [Set.inter_comm] using h.2⟩⟩
  loopless := ⟨fun _ h => h.1 rfl⟩

def walkDomain {D : Set ℂ} {A B : Patch D} : (patchGraph D).Walk A B → Set ℂ
  | .nil => A.val
  | .cons _ p => A.val ∪ walkDomain p

theorem mem_walkDomain {D : Set ℂ} {A B : Patch D} (p : (patchGraph D).Walk A B) (z : ℂ) :
    z ∈ walkDomain p ↔ ∃ T ∈ p.support, z ∈ T.val := by
  induction p with
  | nil => simp [walkDomain]
  | @cons A B C h p ih =>
    simp only [walkDomain,Set.mem_union,SimpleGraph.Walk.support_cons,List.mem_cons]
    constructor
    · rintro (hz | hz)
      · exact ⟨A,Or.inl rfl,hz⟩
      · obtain ⟨T,hT,hz⟩ := ih.mp hz
        exact ⟨T,Or.inr hT,hz⟩
    · rintro ⟨T,hT,hz⟩
      rcases hT with rfl | hT
      · exact Or.inl hz
      · exact Or.inr (ih.mpr ⟨T,hT,hz⟩)

theorem walkDomain_open {D : Set ℂ} {A B : Patch D} (p : (patchGraph D).Walk A B) :
    IsOpen (walkDomain p) := by
  induction p with
  | @nil A => exact A.property.1
  | @cons A B C h p ih => exact A.property.1.union ih

theorem walkDomain_subset {D : Set ℂ} {A B : Patch D} (p : (patchGraph D).Walk A B) :
    walkDomain p ⊆ D := by
  intro z hz
  obtain ⟨T,hT,hz⟩ := (mem_walkDomain p z).mp hz
  exact T.property.2.2.2 hz

theorem first_subset_walkDomain {D : Set ℂ} {A B : Patch D} (p : (patchGraph D).Walk A B) :
    A.val ⊆ walkDomain p := by
  intro z hz
  exact (mem_walkDomain p z).mpr ⟨A,p.start_mem_support,hz⟩

theorem last_subset_walkDomain {D : Set ℂ} {A B : Patch D} (p : (patchGraph D).Walk A B) :
    B.val ⊆ walkDomain p := by
  intro z hz
  exact (mem_walkDomain p z).mpr ⟨B,p.end_mem_support,hz⟩

theorem shortest_tail_minimal {D : Set ℂ} {A B C : Patch D}
    (h : (patchGraph D).Adj A B) (p : (patchGraph D).Walk B C)
    (hm : ∀ q : (patchGraph D).Walk A C, (SimpleGraph.Walk.cons h p).length ≤ q.length) :
    ∀ q : (patchGraph D).Walk B C, p.length ≤ q.length := by
  intro q
  have := hm (.cons h q)
  simp only [SimpleGraph.Walk.length_cons] at this
  omega

theorem shortest_no_chord {D : Set ℂ} {A B C : Patch D}
    (h : (patchGraph D).Adj A B) (p : (patchGraph D).Walk B C)
    (hm : ∀ q : (patchGraph D).Walk A C, (SimpleGraph.Walk.cons h p).length ≤ q.length)
    (T : Patch D) (hT : T ∈ p.support) (hne : T ≠ B) :
    Disjoint A.val T.val := by
  classical
  rw [Set.disjoint_iff_inter_eq_empty]
  by_contra hn
  have hi : (A.val ∩ T.val).Nonempty := Set.nonempty_iff_ne_empty.mpr hn
  by_cases he : A=T
  · subst T
    have hshort := hm (p.dropUntil A hT)
    have hle := p.length_dropUntil_le_length hT
    simp only [SimpleGraph.Walk.length_cons] at hshort
    omega
  · have hadj : (patchGraph D).Adj A T := ⟨he,hi⟩
    have hshort := hm (.cons hadj (p.dropUntil T hT))
    have hlt := p.length_dropUntil_lt_length hT hne
    simp only [SimpleGraph.Walk.length_cons] at hshort
    omega

theorem shortest_attachment_inter {D : Set ℂ} {A B C : Patch D}
    (h : (patchGraph D).Adj A B) (p : (patchGraph D).Walk B C)
    (hm : ∀ q : (patchGraph D).Walk A C, (SimpleGraph.Walk.cons h p).length ≤ q.length) :
    A.val ∩ walkDomain p=A.val ∩ B.val := by
  ext z
  constructor
  · rintro ⟨hA,hz⟩
    obtain ⟨T,hT,hz⟩ := (mem_walkDomain p z).mp hz
    by_cases he : T=B
    · exact ⟨hA,he ▸ hz⟩
    · exact False.elim (Set.disjoint_left.mp (shortest_no_chord h p hm T hT he) hA hz)
  · exact fun hz => ⟨hz.1,first_subset_walkDomain p hz.2⟩

theorem shortest_walkDomain_simplyConnected (hunion : CitedSimplyConnectedUnion)
    {D : Set ℂ} {A B : Patch D} (p : (patchGraph D).Walk A B)
    (hm : ∀ q : (patchGraph D).Walk A B, p.length ≤ q.length) :
    IsSimplyConnected (walkDomain p) := by
  induction p with
  | @nil A => exact convex_simplyConnected A.val A.property.2.1 A.property.2.2.1
  | @cons A B C h p ih =>
    apply hunion A.val (walkDomain p) A.property.1 (walkDomain_open p)
      (convex_simplyConnected A.val A.property.2.1 A.property.2.2.1)
      (ih (shortest_tail_minimal h p hm))
    rw [shortest_attachment_inter h p hm]
    exact (A.property.2.1.inter B.property.2.1).isPathConnected h.2

end QuadraticPi.GradedConvexPatchSelection


==> anc/lean/QuadraticPi/GradedCornerSpaceDimension.lean <==
import QuadraticPi.GradedRankAdmissibleParameters
import Mathlib.LinearAlgebra.Dimension.Constructions

/-! The actual analytic contact basis is independent because its upper-grade
coordinates are the identity matrix. Its span has the required dimension. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedCornerSpaceDimension
open scoped BigOperators
open GradedCoefficientContractions GradedFixedFContactAnalytic GradedFixedFContactRates

def cornerColumn {n G : ℕ} (r : ℂ) (κ : DegreeIndex n G) : Coordinates n G → ℂ :=
  fun d => analyticBasis κ d r

theorem corner_upper_coordinate {n G : ℕ} (r : ℂ) (κ u : DegreeIndex n G) :
    cornerColumn r κ (Sum.inl u) = if u=κ then 1 else 0 := rfl

theorem corner_columns_independent (n G : ℕ) (r : ℂ) : LinearIndependent ℂ (cornerColumn (n := n) (G := G) r) := by
  classical
  apply Fintype.linearIndependent_iff.mpr
  intro a ha
  intro κ
  have h := congrFun ha (Sum.inl κ)
  simpa only [Finset.sum_apply,Pi.smul_apply,smul_eq_mul,corner_upper_coordinate,mul_ite,mul_one,
    mul_zero,Finset.sum_ite_eq,Finset.mem_univ,if_true,Pi.zero_apply] using h

def cornerSpace (n G : ℕ) (r : ℂ) : Submodule ℂ (Coordinates n G → ℂ) :=
  Submodule.span ℂ (Set.range (cornerColumn r))

theorem cornerSpace_finrank (n G : ℕ) (r : ℂ) : Module.finrank ℂ (cornerSpace n G r) = theta n G :=
  finrank_span_eq_card (corner_columns_independent n G r)

end QuadraticPi.GradedCornerSpaceDimension


==> anc/lean/QuadraticPi/GradedCovariantCornerDecay.lean <==
import QuadraticPi.GradedDualCornerConservation

/-! The actual lifted matrix pairing at the contact corner equals the small
transported contact. Its literal derivatives are global covariant-jet corner
contractions, with the homogeneous decay estimate and exact clearing factor. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedCovariantCornerDecay
open scoped BigOperators
open PowerSeries GradedCoefficientContractions GradedAnalyticCornerIdentity
open GradedAnalyticTransportBranches GradedTransportedContactBounds
open GradedAnalyticCovariantJets GradedAnalyticJetClearing GradedFiniteTransportAction
open GradedSignedDualPolynomial GradedLiftedTransportEntries GradedTransportNormalization
open GradedDualCornerConservation GradedRationalFunctionCovariantClearing
open GradedFixedFContactConstruction GradedFixedFAnalytic GradedContactCauchy

theorem matrix_corner_action {n G : ℕ} (hG : 0 < G) (r t : ℂ)
    (a : Fin n → ℂ) (i : Coordinates n G) :
    (∑ d : Coordinates n G, analyticTransport r i d t*cornerVector a r d) =
      cornerVector (fun j => dualValue r a j t) t i := by
  have h := finite_matrix_action hG (analyticU r t) (analyticV r t) a
    (∑ j, a j*complexF r^(j.val+1)) i
  change (∑ d, analyticTransport r i d t*cornerVector a r d) = _ at h
  rw [h]
  cases i with
  | inl κ =>
    simp only [lifted,Sum.elim_inl,upper,Polynomial.eval_prod,Polynomial.eval_pow,
      cornerVector,weight,dualValue]
  | inr lam =>
    simp only [lifted,Sum.elim_inr,lower,Polynomial.eval_mul,Polynomial.eval_prod,
      Polynomial.eval_pow,actual_scalar_conservation,cornerVector,weight,dualValue]

theorem endpointPairing_eq_transportedContact {n G : ℕ} (hG : 0 < G)
    (P : Coordinates n G → Polynomial ℤ) (r t : ℂ) (a : Fin n → ℂ) :
    endpointPairing P r (cornerVector a r) t = transportedContact P r a t := by
  unfold endpointPairing coordinatePairing
  simp only [Finset.sum_mul]
  rw [Finset.sum_comm]
  calc
    _ = ∑ i : Coordinates n G, (P i).eval₂ (Int.castRingHom ℂ) t*
        (∑ d, analyticTransport r i d t*cornerVector a r d) := by
      apply Finset.sum_congr rfl
      intro i _
      rw [Finset.mul_sum]
      apply Finset.sum_congr rfl
      intro d _
      ring
    _ = ∑ i : Coordinates n G, (P i).eval₂ (Int.castRingHom ℂ) t*
        cornerVector (fun j => dualValue r a j t) t i := by
      simp only [matrix_corner_action hG]
    _ = _ := (transportedContact_pairing hG P r a t).symm

theorem jet_corner_eq_dividedDerivative {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (P : Coordinates n G → Polynomial ℤ) (r : ℚ) (hr : r ≠ 0) (hr1 : 1-r ≠ 0)
    (hrnorm : ‖(r : ℂ)‖ < 1) (a : Fin n → ℂ) (k : ℕ) :
    (∑ d : Coordinates n G, (rationalDividedJet hn r (rationalPolynomialColumn P) k d : ℂ)*
      cornerVector a (r : ℂ) d) = dividedDerivative (transportedContact P (r : ℂ) a) k (r : ℂ) := by
  have h := endpoint_dividedDerivative_eq_jets hn hG P r hr hr1 hrnorm (cornerVector a (r : ℂ)) k
  have he : endpointPairing P (r : ℂ) (cornerVector a (r : ℂ)) = transportedContact P (r : ℂ) a :=
    funext (fun t => endpointPairing_eq_transportedContact hG P (r : ℂ) t a)
  rw [he] at h
  exact h.symm

theorem jet_corner_norm_le {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (P : Coordinates n G → Polynomial ℤ) (H : ℝ) (hH : 0 ≤ H)
    (hP : ∀ i k, |((P i).coeff k : ℝ)| ≤ H) (K : ℕ)
    (hcontact : ∀ κ, X^K ∣ contactRemainder P κ)
    (r : ℚ) (hr : r ≠ 0) (hr1 : 1-r ≠ 0) (hrsmall : ‖(r : ℂ)‖ ≤ 1/4)
    (a : Fin n → ℂ) (Hc : ℝ) (hHc : 0 ≤ Hc) (ha : ∀ j, ‖a j‖ ≤ Hc) (k : ℕ) :
    ‖∑ d : Coordinates n G, (rationalDividedJet hn r (rationalPolynomialColumn P) k d : ℂ)*
      cornerVector a (r : ℂ) d‖ ≤
      transportConstant n G*H*Hc^G*(3*‖(r : ℂ)‖)^K*(2/‖(r : ℂ)‖)^k := by
  have hrC : (r : ℂ) ≠ 0 := by exact_mod_cast hr
  rw [jet_corner_eq_dividedDerivative hn hG P r hr hr1 (by linarith) a k]
  exact transportedContact_dividedDerivative_norm_le P H hH hP K hcontact (r : ℂ) hrC hrsmall a Hc hHc ha k

theorem cleared_jet_corner_norm_le {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (P : Coordinates n G → Polynomial ℤ) (H : ℝ) (hH : 0 ≤ H)
    (hP : ∀ i k, |((P i).coeff k : ℝ)| ≤ H) (K : ℕ)
    (hcontact : ∀ κ, X^K ∣ contactRemainder P κ)
    (a : ℤ) (q : ℕ) (hq : 0 < q) (ha0 : a ≠ 0) (hsmall : 4*a.natAbs ≤ q)
    (c : Fin n → ℂ) (Hc : ℝ) (hHc : 0 ≤ Hc) (hc : ∀ j, ‖c j‖ ≤ Hc)
    (M k : ℕ) (hk : k < M) :
    ‖(GradedJetClearingArithmetic.clearingInteger M k q a (G*(n-1)+1) : ℂ)*
      (∑ d : Coordinates n G,
        (rationalDividedJet hn ((a : ℚ)/(q : ℚ)) (rationalPolynomialColumn P) k d : ℂ)*
          cornerVector c ((a : ℂ)/(q : ℂ)) d)‖ ≤
      transportConstant n G*H*Hc^G*(q : ℝ)^(M-1)*(8*|(q : ℝ)-(a : ℝ)|)^k*
        (GradedHarmonicClearing.clearing (G*(n-1)+1) k : ℝ)*(3*|(a : ℝ)|/(q : ℝ))^K := by
  obtain ⟨hr,hr1,hrnorm⟩ := small_rational_regular a q hq ha0 hsmall
  have h := jet_corner_eq_dividedDerivative hn hG P ((a : ℚ)/(q : ℚ)) hr hr1 hrnorm c k
  have he : (((a : ℚ)/(q : ℚ) : ℚ) : ℂ) = (a : ℂ)/(q : ℂ) := by simp
  rw [he] at h
  rw [h]
  exact clearedTransportedContact_norm_le P H hH hP K hcontact a q ha0 hq hsmall c Hc hHc hc M k _ hk

theorem integer_corner_pairing {n G : ℕ} (c : Fin n → ℤ) (v : Coordinates n G → ℤ) (r : ℂ) :
    (∑ d : Coordinates n G, (v d : ℂ)*cornerVector (fun j => (c j : ℂ)) r d) =
      (upperContraction c v : ℂ)+(∑ j : Fin n, (c j : ℂ)*complexF r^(j.val+1))*(lowerContraction c v : ℂ) := by
  simp only [cornerVector,Fintype.sum_sum_type,Sum.elim_inl,Sum.elim_inr,
    upperContraction_eq_sum,lowerContraction_eq_sum,weight,GradedCoefficientContractions.monomial]
  push_cast
  congr 1
  · apply Finset.sum_congr rfl
    intro κ _
    ring
  · rw [Finset.mul_sum]
    apply Finset.sum_congr rfl
    intro lam _
    ring

theorem exists_integer_column_with_small_corner_form {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (P : Coordinates n G → Polynomial ℤ) (H : ℝ) (hH : 0 ≤ H)
    (hP : ∀ i k, |((P i).coeff k : ℝ)| ≤ H) (K : ℕ)
    (hcontact : ∀ κ, X^K ∣ contactRemainder P κ)
    (a : ℤ) (q : ℕ) (hq : 0 < q) (ha0 : a ≠ 0) (hsmall : 4*a.natAbs ≤ q)
    (M k : ℕ) (hk : k < M) (hdegree : ∀ i, (P i).natDegree < M) :
    ∃ v : Coordinates n G → ℤ,
      (∀ d, (v d : ℚ) = (GradedJetClearingArithmetic.clearingInteger M k q a (G*(n-1)+1) : ℚ)*
        rationalDividedJet hn ((a : ℚ)/(q : ℚ)) (rationalPolynomialColumn P) k d) ∧
      (∀ c : Fin n → ℤ, ‖(upperContraction c v : ℂ)+
        (∑ j : Fin n, (c j : ℂ)*complexF ((a : ℂ)/(q : ℂ))^(j.val+1))*(lowerContraction c v : ℂ)‖ ≤
      transportConstant n G*H*(coefficientHeight c)^G*(q : ℝ)^(M-1)*
        (8*|(q : ℝ)-(a : ℝ)|)^k*(GradedHarmonicClearing.clearing (G*(n-1)+1) k : ℝ)*
        (3*|(a : ℝ)|/(q : ℝ))^K) := by
  classical
  have hint (d : Coordinates n G) : ∃ z : ℤ, (z : ℚ) =
      (GradedJetClearingArithmetic.clearingInteger M k q a (G*(n-1)+1) : ℚ)*
        rationalDividedJet hn ((a : ℚ)/(q : ℚ)) (rationalPolynomialColumn P) k d :=
    (actual_rational_dividedJet_cleared_small_point hn hG a q hq ha0 hsmall M k hk P hdegree d).2
  choose v hv using hint
  refine ⟨v,hv,?_⟩
  intro c
  have hvC (d : Coordinates n G) : (v d : ℂ) =
      (GradedJetClearingArithmetic.clearingInteger M k q a (G*(n-1)+1) : ℂ)*
        (rationalDividedJet hn ((a : ℚ)/(q : ℚ)) (rationalPolynomialColumn P) k d : ℂ) := by
    have h := congrArg (fun z : ℚ => (z : ℂ)) (hv d)
    simpa using h
  have hHc : 0 ≤ coefficientHeight c := (by norm_num : (0 : ℝ) ≤ 1).trans (coefficientHeight_one_le c)
  have hc (j : Fin n) : ‖(c j : ℂ)‖ ≤ coefficientHeight c := by
    rw [Complex.norm_intCast]
    exact coefficient_abs_le_height c j
  have he : (upperContraction c v : ℂ)+
      (∑ j : Fin n, (c j : ℂ)*complexF ((a : ℂ)/(q : ℂ))^(j.val+1))*(lowerContraction c v : ℂ) =
      (GradedJetClearingArithmetic.clearingInteger M k q a (G*(n-1)+1) : ℂ)*
        (∑ d : Coordinates n G,
          (rationalDividedJet hn ((a : ℚ)/(q : ℚ)) (rationalPolynomialColumn P) k d : ℂ)*
            cornerVector (fun j => (c j : ℂ)) ((a : ℂ)/(q : ℂ)) d) := by
    rw [← integer_corner_pairing c v,Finset.mul_sum]
    apply Finset.sum_congr rfl
    intro d _
    rw [hvC d,mul_assoc]
  rw [he]
  exact cleared_jet_corner_norm_le hn hG P H hH hP K hcontact a q hq ha0 hsmall
    (fun j => (c j : ℂ)) (coefficientHeight c) hHc hc M k hk

end QuadraticPi.GradedCovariantCornerDecay


==> anc/lean/QuadraticPi/GradedCovariantTaylorBridge.lean <==
import QuadraticPi.GradedLiftedEntryClearing

/-! The finite-system pairing identity and its exact divided Taylor
coefficient consequence. A fundamental transport's differential equation
and identity initial matrix are explicit hypotheses. Establishing them
for the constructed signed-dual lift is not assumed completed here. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedCovariantTaylorBridge
open scoped BigOperators
open PowerSeries
variable {ι : Type*} [Fintype ι] [DecidableEq ι]

def pairing (P Y : ι → PowerSeries ℚ) : PowerSeries ℚ := ∑ i, P i*Y i

def covariant (A : ι → ι → PowerSeries ℚ) (P : ι → PowerSeries ℚ) :
    ι → PowerSeries ℚ := fun i => derivative (P i)+∑ j, A j i*P j

def dividedJet (A : ι → ι → PowerSeries ℚ) (P : ι → PowerSeries ℚ)
    (k : ℕ) (i : ι) : ℚ := constantCoeff (((covariant A)^[k]) P i)/(k.factorial : ℚ)

theorem pairing_derivative (A : ι → ι → PowerSeries ℚ) (P Y : ι → PowerSeries ℚ)
    (hY : ∀ i, derivative (Y i) = ∑ j, A i j*Y j) :
    derivative (pairing P Y) = pairing (covariant A P) Y := by
  have hd : ∀ i, derivative (P i*Y i) =
      derivative (P i)*Y i+P i*(∑ j, A i j*Y j) := by
    intro i
    rw [derivative.leibniz, hY i]
    simp only [smul_eq_mul]
    ring
  simp only [pairing, map_sum, hd, covariant, Finset.sum_add_distrib,
    add_mul, Finset.sum_mul, Finset.mul_sum]
  congr 1
  rw [Finset.sum_comm]
  apply Finset.sum_congr rfl
  intro i hi
  apply Finset.sum_congr rfl
  intro j hj
  ring

theorem pairing_iterate_derivative (A : ι → ι → PowerSeries ℚ)
    (P Y : ι → PowerSeries ℚ) (hY : ∀ i, derivative (Y i) = ∑ j, A i j*Y j) (k : ℕ) :
    (derivative^[k]) (pairing P Y) = pairing (((covariant A)^[k]) P) Y := by
  induction k with
  | zero => rfl
  | succ k ih =>
    rw [Function.iterate_succ_apply', ih, pairing_derivative A _ Y hY,
      Function.iterate_succ_apply']

theorem dividedJet_transport_coefficient (A : ι → ι → PowerSeries ℚ)
    (T : ι → ι → PowerSeries ℚ) (P : ι → PowerSeries ℚ)
    (hT : ∀ i d, derivative (T i d) = ∑ j, A i j*T j d)
    (hT0 : ∀ i d, constantCoeff (T i d) = if i=d then 1 else 0)
    (k : ℕ) (d : ι) :
    coeff k (∑ i, P i*T i d) = dividedJet A P k d := by
  have h := congrArg constantCoeff
    (pairing_iterate_derivative A P (fun i => T i d) (fun i => hT i d) k)
  rw [constantCoeff_iterate_derivative] at h
  simp only [pairing, map_sum, map_mul, hT0] at h
  simp only [mul_ite, mul_one, mul_zero, Finset.sum_ite_eq', Finset.mem_univ, ↓reduceIte] at h
  unfold dividedJet
  apply (eq_div_iff (show (k.factorial : ℚ) ≠ 0 by exact_mod_cast Nat.factorial_ne_zero k)).mpr
  simpa only [pairing, mul_comm, map_sum] using h

theorem clearing_of_fundamental_transport (A : ι → ι → PowerSeries ℚ)
    (T : ι → ι → PowerSeries ℚ) (P : ι → PowerSeries ℚ)
    (hT : ∀ i d, derivative (T i d) = ∑ j, A i j*T j d)
    (hT0 : ∀ i d, constantCoeff (T i d) = if i=d then 1 else 0)
    (N k : ℕ) (d : ι)
    (hclear : (N : ℚ)*coeff k (∑ i, P i*T i d) ∈ (Int.castRingHom ℚ).range) :
    (N : ℚ)*dividedJet A P k d ∈ (Int.castRingHom ℚ).range := by
  rwa [dividedJet_transport_coefficient A T P hT hT0 k d] at hclear

end QuadraticPi.GradedCovariantTaylorBridge


==> anc/lean/QuadraticPi/GradedDecayParameterChoice.lean <==
import QuadraticPi.GradedRateBoundedJetConstruction

/-! Admissible contact and jet parameters exist for every positive adjacent
pair of grades. The dimension relation is proved, not assumed. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedDecayParameterChoice
open GradedCoefficientContractions GradedFixedFContactRates

theorem omega_gt_theta {n G : ℕ} (hn : 0 < n) : theta n G < omega n G := by
  have h : 0 < Fintype.card (DegreeIndex n (G-1)) :=
    Fintype.card_pos_iff.mpr ⟨pureIndex n (G-1) ⟨0,hn⟩⟩
  simp only [omega,theta,Coordinates,Fintype.card_sum]
  omega

theorem exists_admissible_parameters (th om : ℝ) (hth : 0 < th) (hgap : th < om) :
    ∃ eta sigma : ℝ, 0 < eta ∧ eta < 1 ∧ 1+3*eta < sigma ∧
      th*sigma = om-eta ∧ th*sigma < om := by
  let d := om-th
  let den := 4*(th+1)+d
  have hd : 0 < d := by dsimp [d]; linarith
  have hden : 0 < den := by dsimp [den]; positivity
  let eta := d/den
  let sigma := (om-eta)/th
  have heta : 0 < eta := div_pos hd hden
  have heq : eta*den = d := by dsimp [eta]; exact div_mul_cancel₀ d hden.ne'
  have heta1 : eta < 1 := by
    dsimp [eta]
    apply (div_lt_one hden).mpr
    dsimp [den]
    linarith
  have hs : th*sigma = om-eta := by
    dsimp [sigma]
    field_simp
  have hg : 1+3*eta < sigma := by
    have hden2 : 1+3*th < den := by dsimp [den]; linarith
    have hx := mul_lt_mul_of_pos_left hden2 heta
    dsimp [d] at heq
    nlinarith
  exact ⟨eta,sigma,heta,heta1,hg,hs,by linarith⟩

theorem exists_graded_admissible_parameters {n : ℕ} (G : ℕ) (hn : 0 < n) :
    ∃ eta sigma : ℝ, 0 < eta ∧ eta < 1 ∧ 1+3*eta < sigma ∧
      (theta n G : ℝ)*sigma = (omega n G : ℝ)-eta ∧
      (theta n G : ℝ)*sigma < (omega n G : ℝ) := by
  exact exists_admissible_parameters _ _ (by exact_mod_cast theta_pos G hn)
    (by exact_mod_cast omega_gt_theta hn)

end QuadraticPi.GradedDecayParameterChoice


==> anc/lean/QuadraticPi/GradedDifferentialTaylor.lean <==
import QuadraticPi.GradedNaturalConnectionNaturality
import OAI.NumberTheory.PiExponent.Jets.CommutingTaylor

/-! A point Taylor homomorphism built from a global derivation and a
rational evaluation homomorphism. Differentiation commutes with it exactly. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedDifferentialTaylor
open PowerSeries
open OAI.PiExponent.CommutingTaylor
variable {R : Type*} [CommRing R] [Algebra ℚ R]

def pointTaylor (D : Derivation ℚ R R) (e : R →+* ℚ) : R →+* PowerSeries ℚ :=
  (PowerSeries.map e).comp (taylorHom D)

theorem evaluation_constants (e : R →+* ℚ) (q : ℚ) : e (algebraMap ℚ R q) = q := by
  have h : e.comp (algebraMap ℚ R) = RingHom.id ℚ := RingHom.ext_rat _ _
  exact congrArg (fun f : ℚ →+* ℚ => f q) h

theorem pointTaylor_coeff (D : Derivation ℚ R R) (e : R →+* ℚ) (f : R) (n : ℕ) :
    coeff n (pointTaylor D e f) = e (iter D n f)/(n.factorial : ℚ) := by
  rw [pointTaylor, RingHom.comp_apply, coeff_map, coeff_taylorHom]
  rw [Algebra.smul_def, map_mul, evaluation_constants]
  ring

theorem pointTaylor_constant (D : Derivation ℚ R R) (e : R →+* ℚ) (f : R) :
    constantCoeff (pointTaylor D e f) = e f := by
  rw [← coeff_zero_eq_constantCoeff_apply, pointTaylor_coeff]
  simp

theorem iter_commute (D : Derivation ℚ R R) (f : R) (n : ℕ) :
    iter D n (D f) = D (iter D n f) := by
  induction n with
  | zero => rfl
  | succ n ih => rw [iter_succ, ih, iter_succ]

theorem pointTaylor_derivative (D : Derivation ℚ R R) (e : R →+* ℚ) (f : R) :
    derivative (pointTaylor D e f) = pointTaylor D e (D f) := by
  ext n
  rw [coeff_derivative, pointTaylor_coeff, pointTaylor_coeff, iter_succ, ← iter_commute,
    Nat.factorial_succ]
  have hn : ((n+1 : ℕ) : ℚ) ≠ 0 := by exact_mod_cast Nat.succ_ne_zero n
  have hf : (n.factorial : ℚ) ≠ 0 := by exact_mod_cast Nat.factorial_ne_zero n
  push_cast
  field_simp

theorem iter_constant (D : Derivation ℚ R R) (q : ℚ) (n : ℕ) :
    iter D n (algebraMap ℚ R q) = if n=0 then algebraMap ℚ R q else 0 := by
  induction n with
  | zero => simp
  | succ n ih =>
    rw [iter_succ, ih]
    simp only [Nat.succ_ne_zero, ↓reduceIte]
    by_cases hn : n=0 <;> simp [hn]

theorem pointTaylor_constants (D : Derivation ℚ R R) (e : R →+* ℚ) (q : ℚ) :
    pointTaylor D e (algebraMap ℚ R q) = C q := by
  ext n
  rw [pointTaylor_coeff, iter_constant, coeff_C]
  by_cases hn : n=0 <;> simp [hn, evaluation_constants]

theorem pointTaylor_variable (D : Derivation ℚ R R) (e : R →+* ℚ)
    (t : R) (ht : D t = 1) : pointTaylor D e t = C (e t)+X := by
  have hi : ∀ n : ℕ, iter D (n+2) t = 0 := by
    intro n
    induction n with
    | zero => simp [iter_succ, ht]
    | succ n ih => rw [show n.succ+2 = (n+2)+1 by omega, iter_succ, ih]; simp
  ext n
  cases n with
  | zero => simp [pointTaylor_coeff]
  | succ n =>
    cases n with
    | zero => simp [pointTaylor_coeff, iter_succ, ht]
    | succ n => simp [pointTaylor_coeff, hi, Nat.succ_eq_add_one, Nat.add_assoc,
        coeff_X, show n+2 ≠ 1 by omega]

end QuadraticPi.GradedDifferentialTaylor


==> anc/lean/QuadraticPi/GradedDimensionCardinality.lean <==
import QuadraticPi.GradedFixedFContactRates
import Mathlib.Data.Finsupp.Multiset
import Mathlib.Data.Sym.Card

/-! Use Mathlib's established stars-and-bars equivalence to count the literal
graded coordinates and compute the adjacent-grade ratio. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedDimensionCardinality
open GradedCoefficientContractions GradedFixedFContactRates

def degreeIndexSymEquiv (n G : ℕ) : DegreeIndex n G ≃ Sym (Fin n) G :=
  (degreeIndexEquiv n G).trans (Sym.equivNatSumOfFintype (Fin n) G).symm

theorem degreeIndex_card (n G : ℕ) : Fintype.card (DegreeIndex n G) = (n+G-1).choose G := by
  rw [Fintype.card_congr (degreeIndexSymEquiv n G),Sym.card_sym_eq_choose,Fintype.card_fin]

theorem adjacent_card_relation {n : ℕ} (hn : 0 < n) (G : ℕ) :
    (n+G)*Fintype.card (DegreeIndex n G) = (G+1)*Fintype.card (DegreeIndex n (G+1)) := by
  rw [degreeIndex_card,degreeIndex_card]
  have h := Nat.add_one_mul_choose_eq (n+G-1) G
  have he : n+G-1+1 = n+G := by omega
  have he' : n+(G+1)-1 = n+G := by omega
  rw [he']
  rw [he] at h
  simpa only [Nat.mul_comm] using h

theorem omega_formula (n G : ℕ) :
    omega n G = Fintype.card (DegreeIndex n G)+Fintype.card (DegreeIndex n (G-1)) := by
  simp only [omega,Coordinates,Fintype.card_sum]

theorem omega_theta_ratio {n G : ℕ} (hn : 0 < n) (hG : 0 < G) :
    (omega n G : ℝ)/(theta n G : ℝ) = 1+(G : ℝ)/((n : ℝ)+(G : ℝ)-1) := by
  have ht : (0 : ℝ) < theta n G := by exact_mod_cast theta_pos G hn
  have hden : (0 : ℝ) < (n : ℝ)+(G : ℝ)-1 := by
    have hnR : (1 : ℝ) ≤ n := by exact_mod_cast hn
    have hGR : (1 : ℝ) ≤ G := by exact_mod_cast hG
    linarith
  have h := adjacent_card_relation hn (G-1)
  have he : G-1+1 = G := by omega
  have h' : (n+(G-1))*Fintype.card (DegreeIndex n (G-1)) = G*Fintype.card (DegreeIndex n G) := by
    simpa only [he] using h
  have hr : ((n : ℝ)+(G : ℝ)-1)*(Fintype.card (DegreeIndex n (G-1)) : ℝ) =
      (G : ℝ)*(theta n G : ℝ) := by
    have hh : ((n : ℝ)+((G-1 : ℕ) : ℝ))*(Fintype.card (DegreeIndex n (G-1)) : ℝ) =
        (G : ℝ)*(theta n G : ℝ) := by exact_mod_cast h'
    rw [Nat.cast_sub (show 1 ≤ G by omega),Nat.cast_one] at hh
    convert hh using 1 <;> ring
  rw [omega_formula,Nat.cast_add]
  change ((theta n G : ℝ)+(Fintype.card (DegreeIndex n (G-1)) : ℝ))/(theta n G : ℝ) = _
  field_simp
  nlinarith

end QuadraticPi.GradedDimensionCardinality


==> anc/lean/QuadraticPi/GradedDualCornerConservation.lean <==
import QuadraticPi.GradedFiniteTransportAction

/-! Exact finite signed-dual conservation, obtained from polynomial Taylor
expansion. Specialization to the actual U,V branches gives the contact corner. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedDualCornerConservation
open scoped BigOperators
open GradedSignedDualPolynomial GradedTransportedContactBounds
open GradedAnalyticTransportBranches GradedFixedFAnalytic

def endpointPolynomial {n : ℕ} (a : Fin n → ℂ) : Polynomial ℂ :=
  ∑ k, Polynomial.monomial (k.val+1) (a k)

theorem endpointPolynomial_degree {n : ℕ} (a : Fin n → ℂ) :
    (endpointPolynomial a).natDegree ≤ n := by
  unfold endpointPolynomial
  apply Polynomial.natDegree_sum_le_of_forall_le
  intro k _
  exact (Polynomial.natDegree_monomial_le (a k)).trans (by have := k.isLt; omega)

theorem endpointPolynomial_eval {n : ℕ} (a : Fin n → ℂ) (x : ℂ) :
    (endpointPolynomial a).eval x = ∑ k, a k*x^(k.val+1) := by
  simp [endpointPolynomial,Polynomial.eval_finsetSum]

theorem dual_eval_hasse {n : ℕ} (a : Fin n → ℂ) (U V : ℂ) (j : Fin n) :
    Polynomial.eval V (dual n a U j) = U^(j.val+1)*
      (Polynomial.hasseDeriv (j.val+1) (endpointPolynomial a)).eval (-V) := by
  simp only [dual,Polynomial.eval_finsetSum,Finset.sum_filter,
    endpointPolynomial,map_sum,Polynomial.hasseDeriv_monomial,Polynomial.eval_monomial,Finset.mul_sum]
  apply Finset.sum_congr rfl
  intro k _
  by_cases h : j ≤ k
  · simp only [h,↓reduceIte,Nat.add_sub_add_right,Polynomial.eval_mul,Polynomial.eval_C,
      Polynomial.eval_pow,Polynomial.eval_neg,Polynomial.eval_X]
    ring
  · have hlt : k.val+1 < j.val+1 := by have hk : k.val < j.val := not_le.mp h; omega
    simp [h,Nat.choose_eq_zero_of_lt hlt]

theorem endpointPolynomial_taylor_eval {n : ℕ} (a : Fin n → ℂ) (x y : ℂ) :
    (endpointPolynomial a).eval (x+y) = (endpointPolynomial a).eval y+
      ∑ j : Fin n, (Polynomial.hasseDeriv (j.val+1) (endpointPolynomial a)).eval y*x^(j.val+1) := by
  have hd : (Polynomial.taylor y (endpointPolynomial a)).natDegree < n+1 := by
    rw [Polynomial.natDegree_taylor]
    exact (endpointPolynomial_degree a).trans_lt (Nat.lt_succ_self n)
  have h := (Polynomial.taylor y (endpointPolynomial a)).eval_eq_sum_range' hd x
  rw [Polynomial.taylor_eval,Finset.sum_range_succ'] at h
  simp only [Polynomial.taylor_coeff,Polynomial.hasseDeriv_zero,LinearMap.id_apply,
    pow_zero,mul_one] at h
  rw [Fin.sum_univ_eq_sum_range (fun m : ℕ =>
    (Polynomial.hasseDeriv (m+1) (endpointPolynomial a)).eval y*x^(m+1))]
  exact h.trans (add_comm _ _)

theorem dual_sum_identity {n : ℕ} (a : Fin n → ℂ) (U V x : ℂ) :
    (∑ j : Fin n, Polynomial.eval V (dual n a U j)*x^(j.val+1)) =
      (endpointPolynomial a).eval (U*x-V)-(endpointPolynomial a).eval (-V) := by
  have h := endpointPolynomial_taylor_eval a (U*x) (-V)
  have he : U*x-V = U*x+(-V) := by ring
  rw [he,h,add_sub_cancel_left]
  apply Finset.sum_congr rfl
  intro j _
  rw [dual_eval_hasse,mul_pow]
  ring

theorem scalar_conservation {n : ℕ} (a : Fin n → ℂ) (U V x y : ℂ) (hxy : U*x-V=y) :
    Polynomial.eval V (scalar n a ((endpointPolynomial a).eval y) U) =
      ∑ j : Fin n, Polynomial.eval V (dual n a U j)*x^(j.val+1) := by
  rw [dual_sum_identity,hxy]
  simp [scalar,Polynomial.eval_finsetSum,endpointPolynomial_eval]

theorem actual_scalar_conservation {n : ℕ} (r t : ℂ) (a : Fin n → ℂ) :
    Polynomial.eval (analyticV r t) (scalar n a
      (∑ j, a j*complexF r^(j.val+1)) (analyticU r t)) =
      ∑ j, dualValue r a j t*complexF t^(j.val+1) := by
  have h := scalar_conservation a (analyticU r t) (analyticV r t) (complexF t) (complexF r)
    (analytic_transport_conservation r t)
  simpa only [endpointPolynomial_eval,dualValue] using h

end QuadraticPi.GradedDualCornerConservation


==> anc/lean/QuadraticPi/GradedEndpointCoefficientDerivative.lean <==
import QuadraticPi.GradedNaturalLiftedSolutions
import Mathlib.Algebra.MvPolynomial.Funext

/-! Differentiating endpoint coefficients commutes with evaluation at
constant rational endpoint parameters. This will recover the literal
transport matrix differential equation from the proved solution equations. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedEndpointCoefficientDerivative
open scoped BigOperators
open PowerSeries

def coefficientDerivative {σ : Type*} : MvPolynomial σ (PowerSeries ℚ) →ₗ[ℚ]
    MvPolynomial σ (PowerSeries ℚ) :=
  (AddMonoidAlgebra.coeffLinearEquiv ℚ).symm.toLinearMap ∘ₗ
    Finsupp.mapRange.linearMap (derivative (R := ℚ)).toLinearMap ∘ₗ
      (AddMonoidAlgebra.coeffLinearEquiv ℚ).toLinearMap

theorem coefficientDerivative_coeff {σ : Type*} (P : MvPolynomial σ (PowerSeries ℚ))
    (d : σ →₀ ℕ) : (coefficientDerivative P).coeff d = derivative (P.coeff d) := by rfl

theorem coefficientDerivative_monomial {σ : Type*} (d : σ →₀ ℕ) (s : PowerSeries ℚ) :
    coefficientDerivative (MvPolynomial.monomial d s) = MvPolynomial.monomial d (derivative s) := by
  classical
  ext e
  rw [coefficientDerivative_coeff]
  simp only [MvPolynomial.coeff_monomial]
  split_ifs <;> simp

theorem derivative_eval_constant_monomial {σ : Type*} (a : σ → ℚ) (d : σ →₀ ℕ)
    (s : PowerSeries ℚ) :
    derivative (MvPolynomial.eval (fun e => C (a e)) (MvPolynomial.monomial d s)) =
      MvPolynomial.eval (fun e => C (a e)) (MvPolynomial.monomial d (derivative s)) := by
  classical
  have hp : d.prod (fun e k => (C (a e))^k) = C (d.prod (fun e k => (a e)^k)) := by
    simp [Finsupp.prod, map_prod, map_pow]
  simp only [MvPolynomial.eval_monomial, hp]
  rw [derivative.leibniz, derivative_C]
  simp only [smul_eq_mul, mul_zero, zero_add]
  ring

theorem derivative_eval_constants {σ : Type*} (a : σ → ℚ)
    (P : MvPolynomial σ (PowerSeries ℚ)) :
    derivative (MvPolynomial.eval (fun e => C (a e)) P) =
      MvPolynomial.eval (fun e => C (a e)) (coefficientDerivative P) := by
  classical
  conv_lhs => rw [MvPolynomial.as_sum P]
  simp only [map_sum]
  conv_rhs => rw [MvPolynomial.as_sum P]
  simp only [map_sum, coefficientDerivative_monomial]
  apply Finset.sum_congr rfl
  intro d hd
  exact derivative_eval_constant_monomial a d (P.coeff d)

theorem constant_rationals_infinite : Set.Infinite (Set.range (C : ℚ → PowerSeries ℚ)) := by
  apply Set.infinite_range_of_injective
  intro a b h
  have hc := congrArg constantCoeff h
  simpa using hc

theorem endpoint_polynomial_ext {σ : Type*} (P Q : MvPolynomial σ (PowerSeries ℚ))
    (h : ∀ a : σ → ℚ, MvPolynomial.eval (fun e => C (a e)) P =
      MvPolynomial.eval (fun e => C (a e)) Q) : P = Q := by
  apply MvPolynomial.funext_set (fun _ => Set.range (C : ℚ → PowerSeries ℚ))
    (fun _ => constant_rationals_infinite)
  intro x hx
  have he : ∀ e, ∃ a : ℚ, C a = x e := fun e => hx e (Set.mem_univ e)
  choose a ha using he
  have hxa : x = fun e => C (a e) := funext (fun e => (ha e).symm)
  rw [hxa]
  exact h a

end QuadraticPi.GradedEndpointCoefficientDerivative


==> anc/lean/QuadraticPi/GradedEventualCitedRank.lean <==
import QuadraticPi.GradedConcreteRankAssembly

/-! The source rank theorem has a sufficiently-large-degree threshold.
This interface records that threshold and its nonnegative order loss.
The external rank implication remains an explicit hypothesis. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedEventualCitedRank
open Filter Topology GradedCoefficientContractions GradedFixedFContactRates
open GradedFixedFEntryGrowth GradedFixedFContactConstruction
open GradedAlgebraicValueIndependence GradedConcreteRankAssembly
open GradedSourceRankApplication

theorem contactOrder_covers_source_order_with_loss {n G : ℕ} (hn : 0 < n)
    (sigma eta w : ℝ) (hsigma : 1 ≤ sigma) (hw : 0 ≤ w)
    (hrelation : (theta n G : ℝ)*sigma = (omega n G : ℝ)-eta)
    (M : ℕ) (hM : 1 ≤ M) :
    ((omega n G : ℝ)-eta)*((M-1 : ℕ) : ℝ)/(theta n G : ℝ)-w ≤
      (contactOrder sigma M : ℝ) := by
  have h := contactOrder_covers_source_order hn sigma eta hsigma hrelation M hM
  linarith

theorem quadratic_cover_budget_with_loss {n G : ℕ} (hn : 0 < n)
    (sigma eta w : ℝ) (hsigma : 1 ≤ sigma) (hw : 0 ≤ w)
    (hrelation : (theta n G : ℝ)*sigma = (omega n G : ℝ)-eta)
    (M : ℕ) (hM : 1 ≤ M) :
    2*(((omega n G : ℝ)-eta)*((M-1 : ℕ) : ℝ)/(theta n G : ℝ)-w) ≤
      ((2*contactOrder sigma M : ℕ) : ℝ) := by
  have h := contactOrder_covers_source_order_with_loss hn sigma eta w hsigma hw hrelation M hM
  push_cast
  linarith

/-- Eventual degree threshold, fixed constants, and the source order loss. -/
def CitedEventualRankAt {n G : ℕ} (hn : 0 < n) (sigma eta : ℝ) (a : ℤ) (q : ℕ)
    (c w : ℝ) : Prop :=
  0 ≤ w ∧ ∀ᶠ M : ℕ in atTop, ∀ P : Coordinates n G → Polynomial ℤ,
    P ≠ 0 → (∀ i, (P i).natDegree < M) →
    0 ≤ eta → eta ≤ ((omega n G : ℝ)+1)⁻¹ →
    ((omega n G : ℝ)-eta)*((M-1 : ℕ) : ℝ)/(theta n G : ℝ)-w ≤
      (contactOrder sigma M : ℝ) →
    ActualAnalyticRankData hn ((a : ℚ)/(q : ℚ)) P (contactOrder sigma M) →
    Submodule.span ℂ {v | ∃ k : ℕ,
      (k : ℝ)+1 < c+(w+1)*(omega n G : ℝ)+((M-1 : ℕ) : ℝ)*eta ∧
      v = fun i => (ordinaryJet hn ((a : ℚ)/(q : ℚ)) P k i : ℂ)} = ⊤

theorem eventual_rank_of_stronger_concrete {n G : ℕ} (hn : 0 < n)
    (sigma eta c w : ℝ) (hsigma : 1 ≤ sigma)
    (hrelation : (theta n G : ℝ)*sigma = (omega n G : ℝ)-eta) (a : ℤ) (q : ℕ)
    (hrank : CitedConcreteRankAt (G := G) hn sigma eta a q c w) :
    CitedEventualRankAt (G := G) hn sigma eta a q c w := by
  refine ⟨hrank.1,?_⟩
  filter_upwards [eventually_ge_atTop 1] with M hM
  intro P hP hdegree heta hsmallEta _horder hdata
  exact hrank.2 M hM P hP hdegree heta hsmallEta
    (contactOrder_covers_source_order hn sigma eta hsigma hrelation M hM) hdata

theorem sourceRankAt_of_eventual {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (hlog : AlgebraicLogTranscendence) (sigma eta c w : ℝ) (heta : 0 ≤ eta)
    (hsmallEta : eta ≤ ((omega n G : ℝ)+1)⁻¹) (hsigma : 1 ≤ sigma)
    (hrelation : (theta n G : ℝ)*sigma = (omega n G : ℝ)-eta)
    (a : ℤ) (q : ℕ) (hq : 0 < q) (ha : a ≠ 0) (hsmall : 4*a.natAbs ≤ q)
    (hsep : CitedCornerSeparationAt n G ((a : ℚ)/(q : ℚ)))
    (hrank : CitedEventualRankAt (G := G) hn sigma eta a q c w) :
    SourceRankAt (G := G) hn sigma eta a q c w := by
  filter_upwards [hrank.2,eventually_ge_atTop 1] with M hRankM hM
  intro P hP hdegree hcontact
  exact hRankM P hP hdegree heta hsmallEta
    (contactOrder_covers_source_order_with_loss hn sigma eta w hsigma hrank.1 hrelation M hM)
    (small_actual_analytic_rank_data hn hG hlog a q hq ha hsmall hsep P hP _ hcontact)

def CitedEventualRankInput {n : ℕ} (hn : 0 < n) (a : ℤ) : Prop :=
  ∀ G : ℕ, 0 < G → ∀ sigma eta : ℝ, 0 < eta → eta ≤ ((omega n G : ℝ)+1)⁻¹ →
    1+3*eta < sigma → (theta n G : ℝ)*sigma = (omega n G : ℝ)-eta →
    ∀ᶠ q : ℕ in atTop, ∃ c w : ℝ, CitedEventualRankAt (G := G) hn sigma eta a q c w

theorem eventual_input_of_stronger_concrete {n : ℕ} (hn : 0 < n) (a : ℤ)
    (hrank : CitedConcreteRankInput hn a) : CitedEventualRankInput hn a := by
  intro G hG sigma eta heta hsmallEta hsigma hrelation
  filter_upwards [hrank G hG sigma eta heta hsmallEta hsigma hrelation] with q hq
  obtain ⟨c,w,hcw⟩ := hq
  exact ⟨c,w,eventual_rank_of_stronger_concrete hn sigma eta c w (by linarith) hrelation a q hcw⟩

theorem established_source_of_eventual_inputs {n : ℕ} (hn : 0 < n)
    (a : ℤ) (ha : a ≠ 0) (hlog : AlgebraicLogTranscendence)
    (hsep : CitedSeparationInput n a) (hrank : CitedEventualRankInput hn a) :
    EstablishedSourceRankInput hn a := by
  intro G hG sigma eta heta hsmallEta hsigma hrelation
  filter_upwards [hsep G hG,hrank G hG sigma eta heta hsmallEta hsigma hrelation,
    eventually_ge_atTop (4*a.natAbs+1)] with q hsepq hrankq hq
  obtain ⟨c,w,hcw⟩ := hrankq
  exact ⟨c,w,sourceRankAt_of_eventual hn hG hlog sigma eta c w heta.le hsmallEta
    (by linarith) hrelation a q (by omega) ha (by omega) hsepq hcw⟩

theorem polynomial_exponent_lt_two_add_of_eventual_inputs {n : ℕ} (hn : 0 < n)
    (a : ℤ) (ha : a ≠ 0) (hlog : AlgebraicLogTranscendence)
    (hsep : CitedSeparationInput n a) (hrank : CitedEventualRankInput hn a) :
    ∀ epsilon : ℝ, 0 < epsilon → ∃ Q0 : ℕ, 0 < Q0 ∧
      ∀ q : ℕ, Q0 ≤ q → ∀ P : Polynomial ℤ, 0 < P.natDegree → P.natDegree ≤ n →
        Irrational (P.eval₂ (Int.castRingHom ℝ) (GradedFixedFAnalytic.realF ((a : ℝ)/(q : ℝ)))) ∧
        2 ≤ irrationalityExponent (P.eval₂ (Int.castRingHom ℝ) (GradedFixedFAnalytic.realF ((a : ℝ)/(q : ℝ)))) ∧
        irrationalityExponent (P.eval₂ (Int.castRingHom ℝ) (GradedFixedFAnalytic.realF ((a : ℝ)/(q : ℝ)))) < 2+epsilon :=
  polynomial_exponent_lt_two_add_of_source_rank hn a ha
    (established_source_of_eventual_inputs hn a ha hlog hsep hrank)

end QuadraticPi.GradedEventualCitedRank


==> anc/lean/QuadraticPi/GradedEventualJetFamilyBounds.lean <==
import QuadraticPi.GradedBoundedJetFamilies

/-! Unconditional actual contact construction supplies an entire short jet
family with common eventual exponential estimates, before any target is chosen. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedEventualJetFamilyBounds
open scoped BigOperators
open Filter Topology PowerSeries GradedCoefficientContractions GradedFixedFContactRates
open GradedFixedFContactConstruction GradedFixedFEntryGrowth GradedJetRateLimits GradedJetRateEnvelopes
open GradedRateBoundedJetConstruction GradedBoundedJetFamilies GradedTransportSizeBounds
open GradedTransportedContactBounds GradedFixedFAnalytic GradedRationalFunctionCovariantClearing

def ActualFamilyData {n G : ℕ} (hn : 0 < n) (a : ℤ) (q M cutoff contactM : ℕ)
    (P : Coordinates n G → Polynomial ℤ) (v : ℕ → Coordinates n G → ℤ) : Prop :=
  P ≠ 0 ∧ (∀ i, (P i).natDegree < M) ∧ (∀ κ, X^contactM ∣ contactRemainder P κ) ∧
  (∀ k, k ≤ cutoff → ∀ d, (v k d : ℚ) =
    (GradedJetClearingArithmetic.clearingInteger M k q a (G*(n-1)+1) : ℚ)*
      rationalDividedJet hn ((a : ℚ)/(q : ℚ)) (rationalPolynomialColumn P) k d) ∧
  (∀ k, cutoff < k → v k = 0)

theorem exists_eventual_bounded_actual_families {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (sigma eta : ℝ) (hsigma : 0 < sigma) (heta : 0 ≤ eta) (heta1 : eta < 1) (offset : ℕ)
    (hgap : (theta n G : ℝ)*sigma < (omega n G : ℝ))
    (a : ℤ) (q : ℕ) (hq : 0 < q) (ha : a ≠ 0) (hsmall : 4*a.natAbs ≤ q)
    (epsilon : ℝ) (he : 0 < epsilon) :
    ∀ᶠ M : ℕ in atTop, ∃ P : Coordinates n G → Polynomial ℤ, ∃ v : ℕ → Coordinates n G → ℤ,
      ActualFamilyData hn a q M (jetOrder eta offset M) (contactOrder sigma M) P v ∧
      (∀ k d, |(v k d : ℝ)| ≤ coordinateConstant n G*
        Real.exp ((sizeRate q (G*(n-1)+1) eta (heightRate n G sigma OAI.PiExponent.Arithmetic.lcmConstant)+epsilon)*(M : ℝ))) ∧
      (∀ c : Fin n → ℤ, ∀ k, ‖(upperContraction c (v k) : ℂ)+
        (∑ j : Fin n, (c j : ℂ)*complexF ((a : ℂ)/(q : ℂ))^(j.val+1))*(lowerContraction c (v k) : ℂ)‖ ≤
        transportConstant n G*coefficientHeight c^G*
        Real.exp ((-decayRate q (G*(n-1)+1) eta (heightRate n G sigma OAI.PiExponent.Arithmetic.lcmConstant)
          sigma (3*|(a : ℝ)|/(q : ℝ))+epsilon)*(M : ℝ))) := by
  let beta := heightRate n G sigma OAI.PiExponent.Arithmetic.lcmConstant
  have hrho : 0 < 3*|(a : ℝ)|/(q : ℝ) := by
    have haR : (a : ℝ) ≠ 0 := by exact_mod_cast ha
    have hqR : (0 : ℝ) < q := by exact_mod_cast hq
    exact div_pos (mul_pos (by norm_num) (abs_pos.mpr haR)) hqR
  filter_upwards [exists_chebyshev_rate_contact_columns G hn sigma hsigma hgap (epsilon/2) (by linarith),
    jetOrder_eventually_lt eta heta heta1 offset,
    eventually_size_factor_le q (G*(n-1)+1) offset hq eta (beta+epsilon/2) (epsilon/2) heta (by linarith),
    eventually_decay_factor_le q (G*(n-1)+1) offset hq eta (beta+epsilon/2) sigma
      (3*|(a : ℝ)|/(q : ℝ)) (epsilon/2) heta hsigma.le hrho (by linarith)] with M hP hk hs hd
  obtain ⟨P,hP0,hdegree,hcontact,hheight⟩ := hP
  obtain ⟨v,hv,hzero,hsize,hcorner⟩ := exists_bounded_actual_jet_family hn hG P
    (Real.exp ((beta+epsilon/2)*(M : ℝ))) (Real.exp_pos _).le hheight
    (contactOrder sigma M) hcontact a q hq ha hsmall M (jetOrder eta offset M) hk hdegree
  refine ⟨P,v,⟨hP0,hdegree,hcontact,hv,hzero⟩,?_,?_⟩
  · intro k d
    have hCC := (coordinateConstant_pos G hn).le
    have h := (hsize k d).trans (by simpa only [mul_assoc] using mul_le_mul_of_nonneg_left hs hCC)
    have heq : sizeRate q (G*(n-1)+1) eta (beta+epsilon/2)+epsilon/2 =
        sizeRate q (G*(n-1)+1) eta beta+epsilon := by unfold sizeRate; ring
    rw [heq] at h
    exact h
  · intro c k
    have hT := GradedBoundedIntegerJetColumns.transportConstant_nonneg n G
    have hC : 0 ≤ coefficientHeight c := le_trans (by norm_num) (coefficientHeight_one_le c)
    have h := mul_le_mul_of_nonneg_left hd
      (show 0 ≤ transportConstant n G*coefficientHeight c^G by positivity)
    have h' := (hcorner c k).trans (by convert h using 1 <;> ring)
    have heq : -decayRate q (G*(n-1)+1) eta (beta+epsilon/2) sigma (3*|(a : ℝ)|/(q : ℝ))+epsilon/2 =
        -decayRate q (G*(n-1)+1) eta beta sigma (3*|(a : ℝ)|/(q : ℝ))+epsilon := by
      unfold decayRate sizeRate
      ring
    rw [heq] at h'
    exact h'

end QuadraticPi.GradedEventualJetFamilyBounds


==> anc/lean/QuadraticPi/GradedExactRateUniformMeasure.lean <==
import QuadraticPi.GradedUniformRateSlackRemoval

/-! Final uniform target exponents at the unperturbed unconditional rates.
The established external short-rank result remains a visible dependency. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedExactRateUniformMeasure
open scoped BigOperators
open Filter Topology GradedCoefficientContractions GradedFixedFContactRates
open GradedFixedFContactConstruction GradedFixedFEntryGrowth GradedJetRateLimits GradedJetRateEnvelopes
open GradedRationalFunctionCovariantClearing GradedFixedFAnalytic GradedActualFamilySelection
open GradedUniformRateSlackRemoval

theorem uniform_measure_at_exact_rates {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (sigma eta : ℝ) (hsigma : 0 < sigma) (heta : 0 ≤ eta) (heta1 : eta < 1) (offset : ℕ)
    (hgap : (theta n G : ℝ)*sigma < (omega n G : ℝ))
    (a : ℤ) (q : ℕ) (hq : 0 < q) (ha : a ≠ 0) (hsmall : 4*a.natAbs ≤ q)
    (halpha : 0 < sizeRate q (G*(n-1)+1) eta (heightRate n G sigma OAI.PiExponent.Arithmetic.lcmConstant))
    (hgamma : 0 < decayRate q (G*(n-1)+1) eta
      (heightRate n G sigma OAI.PiExponent.Arithmetic.lcmConstant) sigma (3*|(a : ℝ)|/(q : ℝ)))
    (hrank : ∀ᶠ M : ℕ in atTop, ∀ P : Coordinates n G → Polynomial ℤ,
      P ≠ 0 → (∀ i, (P i).natDegree < M) →
      (∀ κ, PowerSeries.X^(contactOrder sigma M) ∣ contactRemainder P κ) →
      Submodule.span ℚ (Set.range (fun k : Fin (jetOrder eta offset M+1) =>
        rationalDividedJet hn ((a : ℚ)/(q : ℚ)) (rationalPolynomialColumn P) k.val)) = ⊤)
    (delta : ℝ) (hdelta : 0 < delta) :
    ∃ K : ℝ, 0 < K ∧ ∀ c : Fin n → ℤ, c ≠ 0 → ∀ (p : ℤ) (Q : ℕ), 0 < Q →
      K*(coefficientHeight c)^(-((G : ℝ)*(1+
        (sizeRate q (G*(n-1)+1) eta (heightRate n G sigma OAI.PiExponent.Arithmetic.lcmConstant))/
        (decayRate q (G*(n-1)+1) eta (heightRate n G sigma OAI.PiExponent.Arithmetic.lcmConstant)
          sigma (3*|(a : ℝ)|/(q : ℝ))))-1)-delta)*
      (Q : ℝ)^(-(1+
        (sizeRate q (G*(n-1)+1) eta (heightRate n G sigma OAI.PiExponent.Arithmetic.lcmConstant))/
        (decayRate q (G*(n-1)+1) eta (heightRate n G sigma OAI.PiExponent.Arithmetic.lcmConstant)
          sigma (3*|(a : ℝ)|/(q : ℝ))))-delta) ≤
      |target (fun j : Fin n => realF ((a : ℝ)/(q : ℝ))^(j.val+1)) c-(p : ℝ)/(Q : ℝ)| := by
  apply uniform_measure_remove_rate_slack _ _ _ halpha.le hgamma ?_ delta hdelta
  intro e he heg zeta hzeta
  exact uniform_measure_of_actual_short_rank hn hG sigma eta hsigma heta heta1 offset hgap a q hq ha hsmall
    e he (by linarith) heg hrank zeta hzeta

end QuadraticPi.GradedExactRateUniformMeasure


==> anc/lean/QuadraticPi/GradedFinalRankApplication.lean <==
import QuadraticPi.GradedGenericRankCitation
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedFinalRankApplication
open scoped BigOperators ENNReal
open Filter Topology GradedCoefficientContractions GradedGenericRankCitation
open GradedAnalyticTransportODE GradedAnalyticCovariantJets GradedAnalyticTransportTaylor
open GradedNaturalLiftedConnection GradedNaturalConnectionNaturality GradedRationalPolynomialBridge
open GradedFixedFContactRates GradedFixedFEntryGrowth GradedFixedFContactConstruction
open GradedCornerSpaceDimension GradedRationalVanishingSpace GradedRationalFunctionCovariantClearing
open GradedAlgebraicValueIndependence GradedCitedSeparationBridge GradedSourceRankApplication
open GradedQuadraticNilssonOrder GradedRamifiedHolomorphicTransport

def denominator : Polynomial ℚ := 2*Polynomial.X*(1-Polynomial.X)
def numerator {n G : ℕ} (hn : 0 < n) (i j : Coordinates n G) : Polynomial ℚ :=
  Polynomial.C (connection hn (1 : ℚ) 0 i j)*(1-Polynomial.X)+Polynomial.C (connection hn (0 : ℚ) 1 i j)
def mappedColumn {n G : ℕ} (P : Coordinates n G → Polynomial ℤ) : Coordinates n G → Polynomial ℚ :=
  fun i => (P i).map (Int.castRingHom ℚ)
def actualMatrix {n G : ℕ} (r : ℚ) : Coordinates n G → Coordinates n G → ℂ → ℂ :=
  analyticTransport (r : ℂ)

theorem denominator_regular (r : ℚ) (hr : r ≠ 0) (hr1 : 1-r ≠ 0) : denominator.eval r ≠ 0 := by
  simpa [denominator] using mul_ne_zero (mul_ne_zero (by norm_num : (2 : ℚ) ≠ 0) hr) hr1

theorem connection_eq_quotient {n G : ℕ} (hn : 0 < n) (i j : Coordinates n G)
    (t : ℂ) (ht : t ≠ 0) (ht1 : 1-t ≠ 0) :
    analyticConnection hn i j t = (numerator hn i j).eval₂ (algebraMap ℚ ℂ) t/
      denominator.eval₂ (algebraMap ℚ ℂ) t := by
  rw [analyticConnection_eq_linear]
  have h0 := connection_map hn (algebraMap ℚ ℂ) (1 : ℚ) 0 i j
  have h1 := connection_map hn (algebraMap ℚ ℂ) (0 : ℚ) 1 i j
  simp only [map_one,map_zero] at h0 h1
  simp only [numerator,denominator,Polynomial.eval₂_add,Polynomial.eval₂_mul,
    Polynomial.eval₂_sub,Polynomial.eval₂_C,Polynomial.eval₂_X,Polynomial.eval₂_one,
    Polynomial.eval₂_ofNat,analyticAlpha,analyticBeta]
  rw [← h0,← h1]
  field_simp
  try ring

theorem actual_localTransport {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (r : ℚ) (hr : r ≠ 0) (hr1 : 1-r ≠ 0) (hrnorm : ‖(r : ℂ)‖<1) :
    localTransport denominator (numerator (G := G) hn) (actualMatrix r) r := by
  classical
  have hrC : (r : ℂ) ≠ 0 := by exact_mod_cast hr
  have hr1C : 1-(r : ℂ) ≠ 0 := by exact_mod_cast hr1
  have hnear : ‖(r : ℂ)-(r : ℂ)‖ < ‖(r : ℂ)‖ := by simpa using norm_pos_iff.mpr hrC
  refine ⟨denominator_regular r hr hr1,?_,analyticTransport_initial r hr hr1 hrnorm,?_⟩
  · intro i d
    exact analyticTransport_analyticAt _ hrC i d _ hnear hrnorm
  · intro i d
    have ht : ∀ᶠ t : ℂ in 𝓝 (r : ℂ), t ≠ 0 := continuousAt_id.eventually_ne hrC
    have ht1 : ∀ᶠ t : ℂ in 𝓝 (r : ℂ), 1-t ≠ 0 :=
      (show ContinuousAt (fun t : ℂ => 1-t) (r : ℂ) by fun_prop).eventually_ne hr1C
    filter_upwards [analyticTransport_differential_equation_germ hn hG r hr hr1 hrnorm i d,ht,ht1]
      with t ho ht ht1
    change deriv (analyticTransport (r : ℂ) i d) t = _
    rw [ho]
    apply Finset.sum_congr rfl
    intro j _
    rw [connection_eq_quotient hn i j t ht ht1]
    rfl

theorem actual_zeroSpace {n G : ℕ} (P : Coordinates n G → Polynomial ℚ) (r : ℚ) :
    zeroSpace (actualMatrix r) P (r : ℂ)=rationalVanishingSpace P (r : ℂ) := rfl

theorem actual_nondegenerate {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (hlog : AlgebraicLogTranscendence) (hsep : CitedGenericSeparation)
    (r : ℚ) (hr : r ≠ 0) (hr1 : 1-r ≠ 0) (hrnorm : ‖(r : ℂ)‖<1) :
    nondegenerate (actualMatrix r) (cornerSpace n G (r : ℂ)) (r : ℂ) := by
  intro P hbot htop
  rw [actual_zeroSpace] at hbot htop ⊢
  rw [cornerSpace_finrank]
  exact rational_proper_obstruction_nondegenerate r
    (rationalColumnNondegenerate_of_cited_inputs hn hG hlog hsep r hr hr1 hrnorm) P hbot htop

theorem mappedColumn_nonzero {n G : ℕ} (P : Coordinates n G → Polynomial ℤ) (hP : P ≠ 0) :
    mappedColumn P ≠ 0 := by
  intro hz
  apply hP
  funext i
  have h := congrFun hz i
  exact (Polynomial.map_injective (Int.castRingHom ℚ) (show Function.Injective (Int.castRingHom ℚ) from Int.cast_injective))
    (by simpa [mappedColumn] using h)

theorem mappedColumn_degree {n G : ℕ} (P : Coordinates n G → Polynomial ℤ) (i : Coordinates n G) :
    (mappedColumn P i).natDegree=(P i).natDegree :=
  Polynomial.natDegree_map_eq_of_injective
    (show Function.Injective (Int.castRingHom ℚ) from Int.cast_injective) _

theorem mapped_remainder_eq_actual {n G : ℕ} (P : Coordinates n G → Polynomial ℤ)
    (r : ℚ) (y : Coordinates n G → ℂ) :
    remainder (actualMatrix r) (mappedColumn P) y = GradedAnalyticJetClearing.endpointPairing P (r : ℂ) y := by
  have hm : (algebraMap ℚ ℂ).comp (Int.castRingHom ℚ)=Int.castRingHom ℂ := by ext z; simp
  funext t
  simp only [remainder,mappedColumn,actualMatrix,GradedAnalyticJetClearing.endpointPairing,
    coordinatePairing,Polynomial.eval₂_map,hm]

theorem ordinaryColumn_eq_rational_jet {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (P : Coordinates n G → Polynomial ℤ) (r : ℚ) (hr : r ≠ 0) (hr1 : 1-r ≠ 0)
    (hrnorm : ‖(r : ℂ)‖<1) (k : ℕ) :
    ordinaryColumn (actualMatrix r) (mappedColumn P) (r : ℂ) k =
      fun d => (ordinaryJet hn r P k d : ℂ) := by
  have hm : (algebraMap ℚ ℂ).comp (Int.castRingHom ℚ)=Int.castRingHom ℂ := by ext z; simp
  funext d
  have h := analytic_dividedDerivative_eq_rationalJet hn hG P r hr hr1 hrnorm k d
  unfold GradedContactCauchy.dividedDerivative rationalDividedJet at h
  have hfac : (k.factorial : ℂ) ≠ 0 := by exact_mod_cast Nat.factorial_ne_zero k
  simp only [Rat.cast_div,Rat.cast_natCast] at h
  have he := (div_left_inj' hfac).mp h
  have hfun : (fun t => ∑ i, (mappedColumn P i).eval₂ (algebraMap ℚ ℂ) t*actualMatrix r i d t) =
      coordinatePairing P (r : ℂ) d := by
    funext t
    simp only [mappedColumn,actualMatrix,Polynomial.eval₂_map,hm,coordinatePairing]
  unfold ordinaryColumn
  rw [hfun]
  exact he

theorem zeroSpace_mapped_eq_formal {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (P : Coordinates n G → Polynomial ℤ) (r : ℚ) (hr : r ≠ 0) (hr1 : 1-r ≠ 0)
    (hrnorm : ‖(r : ℂ)‖<1) :
    zeroSpace (actualMatrix r) (mappedColumn P) (r : ℂ)=vanishingSpace hn r P := by
  rw [actual_zeroSpace]
  apply rationalVanishingSpace_eq_integer hn hG (mappedColumn P) 1 (by norm_num) P _ r hr hr1 hrnorm
  intro i
  simp [mappedColumn]

theorem actual_nilssonCertificate {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (P : Coordinates n G → Polynomial ℤ) (r : ℚ) (hr : r ≠ 0) (hrnorm : ‖(r : ℂ)‖<1)
    (sigma eta w : ℝ) (hsigma : 1 ≤ sigma) (hw : 0 ≤ w)
    (hrelation : (theta n G : ℝ)*sigma=(omega n G : ℝ)-eta) (M : ℕ) (hM : 1 ≤ M)
    (hcontact : ∀ κ, PowerSeries.X^(contactOrder sigma M) ∣ contactRemainder P κ)
    (y : Coordinates n G → ℂ) (hy : y ∈ cornerSpace n G (r : ℂ)) :
    nilssonCertificate (remainder (actualMatrix r) (mappedColumn P) y) r
      (((omega n G : ℝ)-eta)*((M-1 : ℕ) : ℝ)/(theta n G : ℝ)-w) := by
  rw [mapped_remainder_eq_actual]
  let c := QuadraticLogarithmicFamily.complexRoot (r : ℝ)
  have hc : c ≠ 0 := QuadraticLogarithmicFamily.complexRoot_ne_zero _ (by exact_mod_cast hr)
  have hs : c^2=(r : ℂ) := by simpa [c] using QuadraticLogarithmicFamily.complexRoot_sq (r : ℝ)
  obtain ⟨A,B,hA,hB,he,horder⟩ := actual_corner_source_nilsson_certificate
    hn hG P (r : ℂ) c sigma eta w hsigma hw hrelation M hM hcontact y hy
  refine ⟨c,ramifiedEndpointPairing P (r : ℂ) c y,A,B,hc,hs,
    root_norm_lt_one (r : ℂ) c hs hrnorm,?_,endpointPairing_ramified_germ P (r : ℂ) c hc hs y,
    hA,hB,he,horder⟩
  intro u hu
  exact ramifiedEndpointPairing_analyticAt P (r : ℂ) c y u
    (by simpa [Metric.mem_ball,dist_zero_right] using hu)

theorem literal_rank_and_zero_obstruction {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (hlog : AlgebraicLogTranscendence) (hsep : CitedGenericSeparation) (hrank : CitedGenericQuadraticRank)
    (sigma eta : ℝ) (heta : 0 ≤ eta) (hsmallEta : eta ≤ ((omega n G : ℝ)+1)⁻¹)
    (hsigma : 1 ≤ sigma) (hrelation : (theta n G : ℝ)*sigma=(omega n G : ℝ)-eta)
    (r : ℚ) (hr : r ≠ 0) (hr1 : 1-r ≠ 0) (hrnorm : ‖(r : ℂ)‖<1) :
    ∃ c : ℝ, ∀ᶠ M : ℕ in atTop, ∀ P : Coordinates n G → Polynomial ℤ,
      P ≠ 0 → (∀ i, (P i).natDegree<M) →
      (∀ κ, PowerSeries.X^(contactOrder sigma M) ∣ contactRemainder P κ) →
      vanishingSpace hn r P=⊥ ∧
      Submodule.span ℂ {v | ∃ k : ℕ,
        (k : ℝ)+1 < c+(omega n G : ℝ)+((M-1 : ℕ) : ℝ)*eta ∧
        v=fun i => (ordinaryJet hn r P k i : ℂ)} = ⊤ := by
  classical
  obtain ⟨c,hc⟩ := hrank (Coordinates n G) denominator (numerator (G := G) hn)
  have hd : 0 < Module.finrank ℂ (cornerSpace n G (r : ℂ)) := by
    rw [cornerSpace_finrank]
    exact theta_pos G hn
  have h := hc r hr hrnorm (actualMatrix r) (actual_localTransport hn hG r hr hr1 hrnorm)
    (cornerSpace n G (r : ℂ)) hd (actual_nondegenerate hn hG hlog hsep r hr hr1 hrnorm)
    eta 0 heta hsmallEta (by norm_num)
  refine ⟨c,?_⟩
  filter_upwards [h,eventually_ge_atTop 1] with M hRankM hM
  intro P hP hdegree hcontact
  have hdeg : ∀ i, (mappedColumn P i).natDegree<M := by intro i; rw [mappedColumn_degree]; exact hdegree i
  have hN : ∀ y ∈ cornerSpace n G (r : ℂ), nilssonCertificate
      (remainder (actualMatrix r) (mappedColumn P) y) r
      (((Fintype.card (Coordinates n G) : ℝ)-eta)*((M-1 : ℕ) : ℝ)/
        (Module.finrank ℂ (cornerSpace n G (r : ℂ)) : ℝ)-0) := by
    intro y hy
    rw [cornerSpace_finrank]
    exact actual_nilssonCertificate hn hG P r hr hrnorm sigma eta 0 hsigma (by norm_num)
      hrelation M hM hcontact y hy
  have hp := hRankM (mappedColumn P) (mappedColumn_nonzero P hP) hdeg hN
  rw [zeroSpace_mapped_eq_formal hn hG P r hr hr1 hrnorm] at hp
  refine ⟨hp.1,?_⟩
  simpa only [zero_add,zero_mul,one_mul,omega,
    ordinaryColumn_eq_rational_jet hn hG P r hr hr1 hrnorm] using hp.2

theorem exists_sourceRankAt_of_generic {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (hlog : AlgebraicLogTranscendence) (hsep : CitedGenericSeparation) (hrank : CitedGenericQuadraticRank)
    (sigma eta : ℝ) (heta : 0 ≤ eta) (hsmallEta : eta ≤ ((omega n G : ℝ)+1)⁻¹)
    (hsigma : 1 ≤ sigma) (hrelation : (theta n G : ℝ)*sigma=(omega n G : ℝ)-eta)
    (a : ℤ) (q : ℕ) (hq : 0 < q) (ha : a ≠ 0) (hsmall : 4*a.natAbs ≤ q) :
    ∃ c : ℝ, SourceRankAt (G := G) hn sigma eta a q c 0 := by
  obtain ⟨hr,hr1,hrnorm⟩ := GradedAnalyticJetClearing.small_rational_regular a q hq ha hsmall
  obtain ⟨c,hc⟩ := literal_rank_and_zero_obstruction hn hG hlog hsep hrank sigma eta heta hsmallEta
    hsigma hrelation ((a : ℚ)/(q : ℚ)) hr hr1 hrnorm
  refine ⟨c,?_⟩
  filter_upwards [hc] with M hM
  intro P hP hdegree hcontact
  simpa using (hM P hP hdegree hcontact).2

theorem established_sourceRankInput_of_generic {n : ℕ} (hn : 0 < n)
    (a : ℤ) (ha : a ≠ 0) (hlog : AlgebraicLogTranscendence)
    (hsep : CitedGenericSeparation) (hrank : CitedGenericQuadraticRank) : EstablishedSourceRankInput hn a := by
  intro G hG sigma eta heta hsmallEta hsigma hrelation
  filter_upwards [eventually_ge_atTop (4*a.natAbs+1)] with q hq
  obtain ⟨c,hc⟩ := exists_sourceRankAt_of_generic hn hG hlog hsep hrank sigma eta heta.le hsmallEta
    (by linarith) hrelation a q (by omega) ha (by omega)
  exact ⟨c,0,hc⟩

theorem polynomial_exponent_lt_two_add_of_generic_rank {n : ℕ} (hn : 0 < n)
    (a : ℤ) (ha : a ≠ 0) (hlog : AlgebraicLogTranscendence)
    (hsep : CitedGenericSeparation) (hrank : CitedGenericQuadraticRank) :
    ∀ epsilon : ℝ, 0 < epsilon → ∃ Q0 : ℕ, 0 < Q0 ∧
      ∀ q : ℕ, Q0 ≤ q → ∀ P : Polynomial ℤ, 0 < P.natDegree → P.natDegree ≤ n →
        Irrational (P.eval₂ (Int.castRingHom ℝ) (GradedFixedFAnalytic.realF ((a : ℝ)/(q : ℝ)))) ∧
        2 ≤ irrationalityExponent (P.eval₂ (Int.castRingHom ℝ) (GradedFixedFAnalytic.realF ((a : ℝ)/(q : ℝ)))) ∧
        irrationalityExponent (P.eval₂ (Int.castRingHom ℝ) (GradedFixedFAnalytic.realF ((a : ℝ)/(q : ℝ)))) < 2+epsilon :=
  polynomial_exponent_lt_two_add_of_source_rank hn a ha
    (established_sourceRankInput_of_generic hn a ha hlog hsep hrank)

theorem exists_shortRankAt_of_generic {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (hlog : AlgebraicLogTranscendence) (hsep : CitedGenericSeparation) (hrank : CitedGenericQuadraticRank)
    (sigma eta : ℝ) (heta : 0 ≤ eta) (hsmallEta : eta ≤ ((omega n G : ℝ)+1)⁻¹)
    (hsigma : 1 ≤ sigma) (hrelation : (theta n G : ℝ)*sigma=(omega n G : ℝ)-eta)
    (a : ℤ) (q : ℕ) (hq : 0 < q) (ha : a ≠ 0) (hsmall : 4*a.natAbs ≤ q) :
    ∃ offset : ℕ, GradedLargeEndpointPolynomialBound.ShortRankAt (G := G) hn sigma eta a q offset := by
  obtain ⟨c,hc⟩ := exists_sourceRankAt_of_generic hn hG hlog hsep hrank sigma eta heta hsmallEta
    hsigma hrelation a q hq ha hsmall
  exact exists_shortRankAt_of_sourceRankAt hn sigma eta c 0 heta a q hc

theorem establishedShortRankInput_of_generic {n : ℕ} (hn : 0 < n)
    (a : ℤ) (ha : a ≠ 0) (hlog : AlgebraicLogTranscendence)
    (hsep : CitedGenericSeparation) (hrank : CitedGenericQuadraticRank) :
    GradedCitedRankPolynomialTheorem.EstablishedShortRankInput hn a :=
  establishedShortRankInput_of_source hn a
    (established_sourceRankInput_of_generic hn a ha hlog hsep hrank)

end QuadraticPi.GradedFinalRankApplication


==> anc/lean/QuadraticPi/GradedFiniteJetEquations.lean <==
import QuadraticPi.GradedRankDimensionReduction
import Mathlib.LinearAlgebra.Dimension.StrongRankCondition

/-! All jet equations have a finite initial defining set in finite dimension.
The cutoff depends on the entire column;no eta*M bound is claimed. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedFiniteJetEquations
variable {V : Type*} [AddCommGroup V] [Module ℂ V] [FiniteDimensional ℂ V]

theorem exists_initial_span_eq (u : ℕ → V) :
    ∃ K : ℕ, Submodule.span ℂ (Set.range u) =
      Submodule.span ℂ (Set.range (fun k : Fin (K+1) => u k.val)) := by
  classical
  obtain ⟨s,hsub,_,hspan,_⟩ := Submodule.exists_finset_span_eq_linearIndepOn ℂ (Set.range u)
  have hex (x : {x : V // x ∈ s}) : ∃ k, u k = x.val := hsub x.property
  choose idx hidx using hex
  let K := Finset.univ.sup idx
  refine ⟨K,le_antisymm ?_ ?_⟩
  · rw [← hspan]
    apply Submodule.span_le.mpr
    intro x hx
    have hi : idx ⟨x,hx⟩ ≤ K := Finset.le_sup (f := idx) (Finset.mem_univ _)
    exact Submodule.subset_span ⟨⟨idx ⟨x,hx⟩,by omega⟩,hidx ⟨x,hx⟩⟩
  · apply Submodule.span_le.mpr
    rintro _ ⟨k,rfl⟩
    exact Submodule.subset_span ⟨k.val,rfl⟩

theorem equations_of_initial_span (u : ℕ → V) (K : ℕ)
    (hs : Submodule.span ℂ (Set.range u) = Submodule.span ℂ (Set.range (fun k : Fin (K+1) => u k.val)))
    (L : V →ₗ[ℂ] ℂ) : (∀ k, L (u k) = 0) ↔ (∀ k, k ≤ K → L (u k) = 0) := by
  constructor
  · intro h k _; exact h k
  · intro h k
    have hle : Submodule.span ℂ (Set.range (fun k : Fin (K+1) => u k.val)) ≤ L.ker := by
      apply Submodule.span_le.mpr
      rintro _ ⟨j,rfl⟩
      exact h j.val (by omega)
    have hu : u k ∈ Submodule.span ℂ (Set.range u) := Submodule.subset_span ⟨k,rfl⟩
    rw [hs] at hu
    exact hle hu

end QuadraticPi.GradedFiniteJetEquations


==> anc/lean/QuadraticPi/GradedFiniteQuadraticNilsson.lean <==
import QuadraticPi.GradedFullCornerContactOrder
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedFiniteQuadraticNilsson
open scoped BigOperators
open GradedCoefficientContractions GradedAnalyticCovariantJets
open GradedRamifiedHolomorphicTransport GradedFixedFAnalytic

def HasQuadraticForm (g : ℂ → ℂ) : Prop :=
  ∃ A B : ℂ → ℂ, AnalyticAt ℂ A 0 ∧ AnalyticAt ℂ B 0 ∧
    ∀ u, g u = A (u^2) + u * B (u^2)

theorem constant_form (z : ℂ) : HasQuadraticForm (fun _ => z) := by
  exact ⟨fun _ => z, fun _ => 0, analyticAt_const, analyticAt_const, by simp⟩

theorem add_form {f g : ℂ → ℂ} (hf : HasQuadraticForm f) (hg : HasQuadraticForm g) :
    HasQuadraticForm (fun u => f u + g u) := by
  obtain ⟨A,B,hA,hB,hf⟩ := hf
  obtain ⟨C,D,hC,hD,hg⟩ := hg
  refine ⟨fun t => A t + C t, fun t => B t + D t, hA.add hC, hB.add hD, ?_⟩
  intro u
  dsimp only
  rw [hf,hg]
  ring

theorem mul_form {f g : ℂ → ℂ} (hf : HasQuadraticForm f) (hg : HasQuadraticForm g) :
    HasQuadraticForm (fun u => f u * g u) := by
  obtain ⟨A,B,hA,hB,hf⟩ := hf
  obtain ⟨C,D,hC,hD,hg⟩ := hg
  refine ⟨fun t => A t*C t+t*(B t*D t), fun t => A t*D t+B t*C t,
    (hA.mul hC).add (analyticAt_id.mul (hB.mul hD)),
    (hA.mul hD).add (hB.mul hC), ?_⟩
  intro u
  dsimp only
  rw [hf,hg]
  ring

theorem pow_form {f : ℂ → ℂ} (hf : HasQuadraticForm f) (k : ℕ) :
    HasQuadraticForm (fun u => f u^k) := by
  induction k with
  | zero => simpa using constant_form 1
  | succ k hk => simpa only [pow_succ] using mul_form hk hf

theorem sum_form {ι : Type*} (s : Finset ι) (f : ι → ℂ → ℂ)
    (hf : ∀ i ∈ s, HasQuadraticForm (f i)) :
    HasQuadraticForm (fun u => ∑ i ∈ s, f i u) := by
  classical
  induction s using Finset.induction_on with
  | empty => simpa using constant_form 0
  | @insert i s hi hs =>
    simpa only [Finset.sum_insert hi] using
      add_form (hf i (Finset.mem_insert_self i s))
        (hs (fun j hj => hf j (Finset.mem_insert_of_mem hj)))

theorem evalU_form (P : Polynomial ℤ) (f : ℂ → ℂ) (hf : HasQuadraticForm f) :
    HasQuadraticForm (fun u => evalUOver (f u) P) := by
  induction P using Polynomial.induction_on' with
  | add P Q hP hQ => simpa only [map_add] using add_form hP hQ
  | monomial n c =>
    simp only [evalUOver, Polynomial.coe_eval₂RingHom, Polynomial.eval₂_monomial]
    exact mul_form (constant_form (c : ℂ)) (pow_form hf n)

theorem evalUV_form (P : Polynomial (Polynomial ℤ)) (f g : ℂ → ℂ)
    (hf : HasQuadraticForm f) (hg : HasQuadraticForm g) :
    HasQuadraticForm (fun u => evalUVOver (f u) (g u) P) := by
  induction P using Polynomial.induction_on' with
  | add P Q hP hQ => simpa only [map_add] using add_form hP hQ
  | monomial n c =>
    simp only [evalUVOver, Polynomial.coe_eval₂RingHom, Polynomial.eval₂_monomial]
    exact mul_form (evalU_form c f hf) (pow_form hg n)

theorem ramifiedU_form (c : ℂ) : HasQuadraticForm (ramifiedU c) := by
  refine ⟨fun _ => 0, fun _ => c⁻¹, analyticAt_const, analyticAt_const, ?_⟩
  intro u
  simp [ramifiedU,div_eq_mul_inv]

theorem ramifiedV_form (r c : ℂ) : HasQuadraticForm (ramifiedV r c) := by
  refine ⟨fun _ => -complexF r, fun t => complexF t*c⁻¹, analyticAt_const,
    (complexF_analyticAt 0 (by norm_num)).mul analyticAt_const, ?_⟩
  intro u
  simp only [ramifiedV,ramifiedU,div_eq_mul_inv]
  ring

theorem ramifiedTransport_form {n G : ℕ} (r c : ℂ) (i d : Coordinates n G) :
    HasQuadraticForm (ramifiedTransport r c i d) :=
  evalUV_form _ _ _ (ramifiedU_form c) (ramifiedV_form r c)

theorem polynomial_square_form (P : Polynomial ℤ) :
    HasQuadraticForm (fun u : ℂ => P.eval₂ (Int.castRingHom ℂ) (u^2)) := by
  refine ⟨fun t => P.eval₂ (Int.castRingHom ℂ) t, fun _ => 0, ?_, analyticAt_const, ?_⟩
  · simpa only [Polynomial.eval_map] using
      GradedFixedFContactAnalytic.polynomial_analyticAt (P.map (Int.castRingHom ℂ)) 0
  · simp

theorem ramifiedCoordinatePairing_form {n G : ℕ} (P : Coordinates n G → Polynomial ℤ)
    (r c : ℂ) (d : Coordinates n G) : HasQuadraticForm (ramifiedCoordinatePairing P r c d) := by
  unfold ramifiedCoordinatePairing
  simpa using sum_form Finset.univ _
    (fun i _ => mul_form (polynomial_square_form (P i)) (ramifiedTransport_form r c i d))

theorem ramifiedEndpointPairing_form {n G : ℕ} (P : Coordinates n G → Polynomial ℤ)
    (r c : ℂ) (y : Coordinates n G → ℂ) : HasQuadraticForm (ramifiedEndpointPairing P r c y) := by
  unfold ramifiedEndpointPairing
  simpa using sum_form Finset.univ _
    (fun d _ => mul_form (ramifiedCoordinatePairing_form P r c d) (constant_form (y d)))

theorem actual_remainder_finite_quadratic_lift {n G : ℕ}
    (P : Coordinates n G → Polynomial ℤ) (r c : ℂ) (hc : c ≠ 0)
    (hs : c^2 = r) (hr : ‖r‖ < 1) (y : Coordinates n G → ℂ) :
    HasHolomorphicQuadraticLift (GradedAnalyticJetClearing.endpointPairing P r y) c ∧
    HasQuadraticForm (ramifiedEndpointPairing P r c y) :=
  ⟨actual_remainder_has_holomorphic_quadratic_lift P r c hc hs hr y,
    ramifiedEndpointPairing_form P r c y⟩
end QuadraticPi.GradedFiniteQuadraticNilsson


==> anc/lean/QuadraticPi/GradedFiniteSpanningJetForms.lean <==
import QuadraticPi.GradedContractionCoordinateBounds

/-! Actual short spanning rational jets produce integral independent forms,
with literal height bounds and target-uniform corners. The short span is explicit. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedFiniteSpanningJetForms
open scoped BigOperators
open PowerSeries GradedCoefficientContractions GradedBoundedIntegerJetColumns
open GradedClearingSpanTransfer GradedContractionCoordinateBounds GradedTransportSizeBounds
open GradedTransportedContactBounds GradedFixedFContactConstruction GradedFixedFAnalytic
open GradedRationalFunctionCovariantClearing

theorem jetSizeFactor_mono (M q ell : ℕ) (hq : 0 < q) {k K : ℕ} (hk : k ≤ K) :
    jetSizeFactor M k q ell ≤ jetSizeFactor M K q ell := by
  have hbase : (1 : ℝ) ≤ 10*(q : ℝ) := by
    have hqR : (1 : ℝ) ≤ q := by exact_mod_cast hq
    linarith
  have hpow := pow_le_pow_right₀ hbase hk
  have hD : (GradedHarmonicClearing.clearing ell k : ℝ) ≤ GradedHarmonicClearing.clearing ell K := by
    exact_mod_cast Nat.le_of_dvd (GradedHarmonicClearing.clearing_pos ell K)
      (GradedHarmonicClearing.clearing_dvd_of_le hk)
  unfold jetSizeFactor
  exact mul_le_mul (mul_le_mul_of_nonneg_left hpow (by positivity)) hD (by positivity) (by positivity)

theorem exists_independent_actual_jet_forms {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (P : Coordinates n G → Polynomial ℤ) (H : ℝ) (hH : 0 ≤ H)
    (hP : ∀ i j, |((P i).coeff j : ℝ)| ≤ H) (contactM : ℕ)
    (hcontact : ∀ κ, X^contactM ∣ contactRemainder P κ)
    (a : ℤ) (q : ℕ) (hq : 0 < q) (ha : a ≠ 0) (hsmall : 4*a.natAbs ≤ q)
    (M K : ℕ) (hK : K < M) (hdegree : ∀ i, (P i).natDegree < M)
    (hspan : Submodule.span ℚ (Set.range (fun k : Fin (K+1) =>
      rationalDividedJet hn ((a : ℚ)/(q : ℚ)) (rationalPolynomialColumn P) k.val)) = ⊤) :
    ∃ v : Fin (K+1) → Coordinates n G → ℤ,
      (∀ k d, (v k d : ℚ) =
        (GradedJetClearingArithmetic.clearingInteger M k.val q a (G*(n-1)+1) : ℚ)*
          rationalDividedJet hn ((a : ℚ)/(q : ℚ)) (rationalPolynomialColumn P) k.val d) ∧
      (∀ c : Fin n → ℤ, c ≠ 0 →
        (∃ k l, upperContraction c (v k)*lowerContraction c (v l)-
          upperContraction c (v l)*lowerContraction c (v k) ≠ 0) ∧
        (∀ k, |(lowerContraction c (v k) : ℝ)| ≤
          (Fintype.card (DegreeIndex n (G-1)) : ℝ)*coordinateConstant n G*H*
            coefficientHeight c^(G-1)*jetSizeFactor M K q (G*(n-1)+1)) ∧
        (∀ k, ‖(upperContraction c (v k) : ℂ)+
          (∑ j : Fin n, (c j : ℂ)*complexF ((a : ℂ)/(q : ℂ))^(j.val+1))*
            (lowerContraction c (v k) : ℂ)‖ ≤
          transportConstant n G*H*coefficientHeight c^G*jetSizeFactor M K q (G*(n-1)+1)*
            (3*|(a : ℝ)|/(q : ℝ))^contactM)) := by
  classical
  have hex (k : Fin (K+1)) := exists_bounded_integer_column hn hG P H hH hP contactM hcontact
    a q hq ha hsmall M k.val (by omega) hdegree
  choose v hv hs hc using hex
  have hN (k : Fin (K+1)) : 0 < GradedJetClearingArithmetic.clearingInteger M k.val q a (G*(n-1)+1) :=
    (actual_rational_dividedJet_cleared_small_point hn hG a q hq ha hsmall M k.val (by omega) P hdegree
      (Sum.inl (pureIndex n G ⟨0,hn⟩))).1
  have hsp : Submodule.span ℚ (Set.range (fun k d => (v k d : ℚ))) = ⊤ := by
    rw [integer_columns_span_eq _ v _ hN hv]
    exact hspan
  refine ⟨v,hv,?_⟩
  intro c hczero
  have hC : 0 ≤ coefficientHeight c := le_trans (by norm_num) (coefficientHeight_one_le c)
  have hCC := (coordinateConstant_pos G hn).le
  have hT := transportConstant_nonneg n G
  refine ⟨exists_independent_graded_contractions v hsp c hczero,?_,?_⟩
  · intro k
    have hfac := jetSizeFactor_mono M q (G*(n-1)+1) hq (show k.val ≤ K by omega)
    have hb (d : Coordinates n G) : |(v k d : ℝ)| ≤
        coordinateConstant n G*H*jetSizeFactor M K q (G*(n-1)+1) :=
      (hs k d).trans (mul_le_mul_of_nonneg_left hfac (by positivity))
    have h := lowerContraction_abs_le c (v k) _ (by
      have hF := jetSizeFactor_nonneg M K q (G*(n-1)+1)
      positivity) hb
    convert h using 1 <;> ring
  · intro k
    have hfac := jetSizeFactor_mono M q (G*(n-1)+1) hq (show k.val ≤ K by omega)
    exact (hc k c).trans (mul_le_mul_of_nonneg_right
      (mul_le_mul_of_nonneg_left hfac (by positivity)) (by positivity))

end QuadraticPi.GradedFiniteSpanningJetForms


==> anc/lean/QuadraticPi/GradedFiniteTransportAction.lean <==
import QuadraticPi.GradedAnalyticJetClearing
import Mathlib.RingTheory.MvPolynomial.Homogeneous

/-! Finite reconstruction of the actual integer transport on the adjacent
graded span. All endpoint-polynomial support conditions are proved. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedFiniteTransportAction
open scoped BigOperators
open GradedCoefficientContractions GradedSignedDualPolynomial
open GradedLiftedTransportEntries GradedTransportNormalization
open GradedNaturalLiftedConnection GradedAnalyticCovariantJets
attribute [local instance] Classical.propDecidable

def dualBase {n : ℕ} (U V : ℂ) (j : Fin n) : MvPolynomial (Endpoint n) ℂ :=
  ∑ k ∈ Finset.univ.filter (fun k : Fin n => j ≤ k),
    MvPolynomial.C (U^(j.val+1)*(Nat.choose (k.val+1) (j.val+1) : ℂ)*(-V)^(k.val-j.val))*
      MvPolynomial.X (some k)
def scalarBase {n : ℕ} (V : ℂ) : MvPolynomial (Endpoint n) ℂ :=
  MvPolynomial.X none-∑ k : Fin n, MvPolynomial.C ((-V)^(k.val+1))*MvPolynomial.X (some k)
def evaluateOver {n : ℕ} (U V : ℂ) :
    Polynomial (MvPolynomial (Endpoint n) (Polynomial ℤ)) →+* MvPolynomial (Endpoint n) ℂ :=
  Polynomial.eval₂RingHom (MvPolynomial.map (evalUOver U)) (MvPolynomial.C V)
def universalLiftOver {n G : ℕ} (U V : ℂ) (i : Coordinates n G) : MvPolynomial (Endpoint n) ℂ :=
  evaluateOver U V (formalLift i)

theorem evaluateOver_coeff {n : ℕ} (P : Polynomial (MvPolynomial (Endpoint n) (Polynomial ℤ)))
    (U V : ℂ) (d : EndpointMonomial n) :
    (evaluateOver U V P).coeff d = evalUVOver U V (extract P d) := by
  change (P.eval₂ (MvPolynomial.map (evalUOver U)) (MvPolynomial.C V)).coeff d = _
  rw [Polynomial.eval₂_eq_sum,Polynomial.sum_def]
  simp only [MvPolynomial.coeff_sum,extract,map_sum]
  apply Finset.sum_congr rfl
  intro j _
  rw [← map_pow,mul_comm,MvPolynomial.coeff_C_mul,MvPolynomial.coeff_map]
  simp [evalUVOver,Polynomial.eval₂_mul,Polynomial.eval₂_pow]
  ring

theorem universalLiftOver_coeff {n G : ℕ} (U V : ℂ) (i : Coordinates n G) (d : EndpointMonomial n) :
    (universalLiftOver U V i).coeff d = evalUVOver U V (entry i d) :=
  evaluateOver_coeff _ _ _ _

theorem evaluateOver_dual {n : ℕ} (U V : ℂ) (j : Fin n) :
    evaluateOver U V (dual n (fun k => MvPolynomial.X (some k))
      (MvPolynomial.C Polynomial.X) j) = dualBase U V j := by
  simp only [evaluateOver,Polynomial.coe_eval₂RingHom,dual,Polynomial.eval₂_finsetSum,
    dualBase]
  apply Finset.sum_congr rfl
  intro k _
  simp [Polynomial.eval₂_mul,Polynomial.eval₂_pow,evalUOver]
  ring

theorem evaluateOver_scalar {n : ℕ} (U V : ℂ) :
    evaluateOver U V (scalar n (fun k => MvPolynomial.X (some k))
      (MvPolynomial.X none) (MvPolynomial.C Polynomial.X)) = scalarBase (n := n) V := by
  simp [evaluateOver,scalar,scalarBase,Polynomial.eval₂_finsetSum,Polynomial.eval₂_mul,
    Polynomial.eval₂_pow,evalUOver,mul_comm]

theorem universalLiftOver_upper {n G : ℕ} (U V : ℂ) (κ : DegreeIndex n G) :
    universalLiftOver U V (Sum.inl κ) = ∏ j, dualBase U V j^(κ.val j : ℕ) := by
  simp only [universalLiftOver,formalLift,lifted,Sum.elim_inl,upper,map_prod,map_pow,
    evaluateOver_dual]

theorem universalLiftOver_lower {n G : ℕ} (U V : ℂ) (lam : DegreeIndex n (G-1)) :
    universalLiftOver U V (Sum.inr lam) = scalarBase V*∏ j, dualBase U V j^(lam.val j : ℕ) := by
  simp only [universalLiftOver,formalLift,lifted,Sum.elim_inr,lower,map_mul,map_prod,map_pow,
    evaluateOver_dual,evaluateOver_scalar]

theorem dualBase_homogeneous {n : ℕ} (U V : ℂ) (j : Fin n) :
    (dualBase U V j).IsHomogeneous 1 := by
  apply MvPolynomial.IsHomogeneous.sum
  intro k _
  exact MvPolynomial.isHomogeneous_C_mul_X _ _

theorem scalarBase_homogeneous {n : ℕ} (V : ℂ) :
    (scalarBase (n := n) V).IsHomogeneous 1 := by
  apply (MvPolynomial.homogeneousSubmodule (Endpoint n) ℂ 1).sub_mem
  · exact MvPolynomial.isHomogeneous_X ℂ none
  · exact MvPolynomial.IsHomogeneous.sum _ _ _ (fun k _ => MvPolynomial.isHomogeneous_C_mul_X _ _)

theorem dualBase_none_degree {n : ℕ} (U V : ℂ) (j : Fin n) :
    (dualBase U V j).degreeOf none = 0 := by
  apply Nat.le_zero.mp
  apply (MvPolynomial.degreeOf_sum_le none _ _).trans
  apply Finset.sup_le
  intro k _
  apply (MvPolynomial.degreeOf_C_mul_le _ _ _).trans
  simp [MvPolynomial.degreeOf_X]

theorem scalarBase_none_degree {n : ℕ} (V : ℂ) :
    (scalarBase (n := n) V).degreeOf none ≤ 1 := by
  have hs : (∑ k : Fin n, MvPolynomial.C ((-V)^(k.val+1))*MvPolynomial.X (some k) :
      MvPolynomial (Endpoint n) ℂ).degreeOf none ≤ 0 := by
    apply (MvPolynomial.degreeOf_sum_le none _ _).trans
    apply Finset.sup_le
    intro k _
    apply (MvPolynomial.degreeOf_C_mul_le _ _ _).trans
    simp [MvPolynomial.degreeOf_X]
  unfold scalarBase
  rw [sub_eq_add_neg]
  apply (MvPolynomial.degreeOf_add_le _ _ _).trans
  apply max_le
  · simp
  · rw [MvPolynomial.degreeOf_neg]
    exact hs.trans (by omega)

theorem product_homogeneous {n L : ℕ} (U V : ℂ) (κ : DegreeIndex n L) :
    (∏ j, dualBase U V j^(κ.val j : ℕ)).IsHomogeneous L := by
  have h := MvPolynomial.IsHomogeneous.prod Finset.univ
    (fun j => dualBase U V j^(κ.val j : ℕ)) (fun j => (κ.val j : ℕ))
    (fun j _ => by simpa using (dualBase_homogeneous U V j).pow (κ.val j : ℕ))
  simpa only [κ.property] using h

theorem product_none_degree {n L : ℕ} (U V : ℂ) (κ : DegreeIndex n L) :
    (∏ j, dualBase U V j^(κ.val j : ℕ)).degreeOf none = 0 := by
  apply Nat.le_zero.mp
  apply (MvPolynomial.degreeOf_prod_le none _ _).trans
  apply le_trans (Finset.sum_le_sum (fun j _ => MvPolynomial.degreeOf_pow_le none _ _))
  simp only [dualBase_none_degree,mul_zero,Finset.sum_const_zero,le_refl]

theorem universalLiftOver_homogeneous {n G : ℕ} (hG : 0 < G) (U V : ℂ) (i : Coordinates n G) :
    (universalLiftOver U V i).IsHomogeneous G := by
  cases i with
  | inl κ => rw [universalLiftOver_upper]; exact product_homogeneous U V κ
  | inr lam =>
    rw [universalLiftOver_lower]
    have h := (scalarBase_homogeneous (n := n) V).mul (product_homogeneous U V lam)
    convert h using 1
    omega

theorem universalLiftOver_none_degree {n G : ℕ} (U V : ℂ) (i : Coordinates n G) :
    (universalLiftOver U V i).degreeOf none ≤ 1 := by
  cases i with
  | inl κ => rw [universalLiftOver_upper,product_none_degree]; omega
  | inr lam =>
    rw [universalLiftOver_lower]
    apply (MvPolynomial.degreeOf_mul_le _ _ _).trans
    rw [product_none_degree,add_zero]
    exact scalarBase_none_degree V

theorem homogeneous_mem_gradeSpan {n G : ℕ} (hG : 0 < G) (P : MvPolynomial (Endpoint n) ℂ)
    (hP : P.IsHomogeneous G) (hdegree : P.degreeOf none ≤ 1) : P ∈ gradeSpan ℂ n G := by
  rw [MvPolynomial.as_sum P]
  apply (gradeSpan ℂ n G).sum_mem
  intro d hd
  have htotal : (∑ e : Endpoint n, d e) = G := by
    have h := hP.degree_eq_sum_deg_support hd
    have h' : d.sum (fun _ k => k) = G := h.symm
    rw [Finsupp.sum_fintype _ _ (fun _ => rfl)] at h'
    exact h'
  exact admissible_monomial_mem hG d htotal
    ((MvPolynomial.le_degreeOf_of_mem_support none hd).trans hdegree) (P.coeff d)

theorem universalLiftOver_reconstruct {n G : ℕ} (hG : 0 < G) (U V : ℂ) (i : Coordinates n G) :
    universalLiftOver U V i = ∑ d : Coordinates n G,
      evalUVOver U V (entry i (endpointIndex d)) • basis (R := ℂ) d := by
  have h := reconstruct_on_span (G := G) _ (homogeneous_mem_gradeSpan hG _
    (universalLiftOver_homogeneous hG U V i) (universalLiftOver_none_degree U V i))
  change (∑ d : Coordinates n G, (universalLiftOver U V i).coeff (endpointIndex d) •
    basis (R := ℂ) d) = universalLiftOver U V i at h
  simpa only [universalLiftOver_coeff] using h.symm

def endpointVector {n G : ℕ} (a : Fin n → ℂ) (c : ℂ) : Coordinates n G → ℂ :=
  Sum.elim (GradedAnalyticCornerIdentity.weight a)
    (fun lam => c*GradedAnalyticCornerIdentity.weight a lam)

theorem eval_basis {n G : ℕ} (a : Fin n → ℂ) (c : ℂ) (d : Coordinates n G) :
    MvPolynomial.eval ((fun e : Endpoint n => e.elim c a)) (basis (R := ℂ) d) = endpointVector a c d := by
  have hb : basis (R := ℂ) d =
      ∏ e : Endpoint n, MvPolynomial.X e^endpointExponent d e :=
    (MvPolynomial.prod_X_pow _ Finset.univ).symm
  rw [hb,map_prod]
  cases d <;> simp [endpointVector,GradedAnalyticCornerIdentity.weight,
    map_pow,Fintype.prod_option,endpointExponent]

theorem universalLiftOver_eval {n G : ℕ} (U V : ℂ) (a : Fin n → ℂ) (c : ℂ) (i : Coordinates n G) :
    MvPolynomial.eval ((fun e : Endpoint n => e.elim c a)) (universalLiftOver U V i) =
      Polynomial.eval V (lifted a c U i) := by
  let ev : MvPolynomial (Endpoint n) (Polynomial ℤ) →+* ℂ :=
    (MvPolynomial.eval ((fun e : Endpoint n => e.elim c a))).comp (MvPolynomial.map (evalUOver U))
  have heX (e : Endpoint n) : ev (MvPolynomial.X e) = (fun e : Endpoint n => e.elim c a) e := by simp [ev]
  have heU : ev (MvPolynomial.C Polynomial.X) = U := by simp [ev,evalUOver]
  have ha (j : Fin n) :
      (Polynomial.eval₂RingHom ev V) (dual n (fun k => MvPolynomial.X (some k))
        (MvPolynomial.C Polynomial.X) j) = Polynomial.eval V (dual n a U j) := by
    change (dual n _ _ j).eval₂ ev V = _
    rw [GradedActualTransportODE.dual_eval₂]
    simp only [heX,heU,Option.elim_some]
  have hc : (Polynomial.eval₂RingHom ev V) (scalar n (fun k => MvPolynomial.X (some k))
      (MvPolynomial.X none) (MvPolynomial.C Polynomial.X)) = Polynomial.eval V (scalar n a c U) := by
    change (scalar n _ _ _).eval₂ ev V = _
    rw [GradedActualTransportODE.scalar_eval₂]
    simp only [heX,heU,Option.elim_some,Option.elim_none]
  change MvPolynomial.eval ((fun e : Endpoint n => e.elim c a))
    ((formalLift i).eval₂ (MvPolynomial.map (evalUOver U)) (MvPolynomial.C V)) = _
  rw [Polynomial.hom_eval₂,MvPolynomial.eval_C]
  change (Polynomial.eval₂RingHom ev V) (formalLift i) = _
  cases i <;> simp only [formalLift,lifted,Sum.elim_inl,Sum.elim_inr,upper,lower,
    map_prod,map_pow,map_mul,ha,hc,Polynomial.eval_prod,Polynomial.eval_pow,Polynomial.eval_mul]

theorem finite_matrix_action {n G : ℕ} (hG : 0 < G) (U V : ℂ)
    (a : Fin n → ℂ) (c : ℂ) (i : Coordinates n G) :
    (∑ d : Coordinates n G, evalUVOver U V (entry i (endpointIndex d))*endpointVector a c d) =
      Polynomial.eval V (lifted a c U i) := by
  have h := congrArg (MvPolynomial.eval ((fun e : Endpoint n => e.elim c a))) (universalLiftOver_reconstruct hG U V i)
  rw [universalLiftOver_eval U V a c i] at h
  simp only [MvPolynomial.smul_eq_C_mul,map_sum,map_mul,MvPolynomial.eval_C,eval_basis] at h
  exact h.symm

end QuadraticPi.GradedFiniteTransportAction


==> anc/lean/QuadraticPi/GradedFixedFAnalytic.lean <==
import QuadraticPi.GradedFixedFCoefficients
import QuadraticPi.GradedFixedFCoefficientBounds
import QuadraticPi.QuadraticLogarithmicFamilyComplexTaylor
import OAI.NumberTheory.PiExponent.Analysis.PeriodAnalytic
import Mathlib.Analysis.Analytic.OfScalars

/-! The actual analytic fixed-F series, its coefficient identity,
absolute convergence, unit-disc holomorphy, and geometric norm bound. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedFixedFAnalytic
open scoped BigOperators ENNReal NNReal
open Filter Topology PowerSeries GradedFixedFCoefficients
open GradedFixedFCoefficientBounds

def coefficient (k : ℕ) : ℂ := ((coeff (R := ℚ) k fixedF : ℚ) : ℂ)
def complexSeries : PowerSeries ℂ := PowerSeries.map (algebraMap ℚ ℂ) fixedF
def complexF (t : ℂ) : ℂ := ∑' k : ℕ, coefficient k*t^k
def realF (t : ℝ) : ℝ := ∑' k : ℕ, ((coeff (R := ℚ) k fixedF : ℚ) : ℝ)*t^k

theorem coefficient_eq (k : ℕ) : coefficient k = 1/(2*(k : ℂ)+1) := by
  norm_num [coefficient, fixedF_coeff]

theorem complexSeries_coeff (k : ℕ) : coeff k complexSeries = coefficient k := by
  simp [complexSeries, coefficient]

theorem coefficient_norm (k : ℕ) : ‖coefficient k‖ = 1/(2*(k : ℝ)+1) := by
  rw [coefficient_eq]
  have he : 2*(k : ℂ)+1 = ((2*(k : ℝ)+1 : ℝ) : ℂ) := by push_cast; rfl
  rw [he, norm_div, norm_one, Complex.norm_real, Real.norm_eq_abs, abs_of_nonneg (by positivity)]

theorem coefficient_norm_le_one (k : ℕ) : ‖coefficient k‖ ≤ 1 := by
  rw [coefficient_norm]
  apply (div_le_one (by positivity : (0 : ℝ) < 2*(k : ℝ)+1)).mpr
  nlinarith [Nat.cast_nonneg (α := ℝ) k]

theorem term_norm_le (t : ℂ) (k : ℕ) : ‖coefficient k*t^k‖ ≤ ‖t‖^k := by
  rw [norm_mul, norm_pow]
  exact mul_le_of_le_one_left (by positivity) (coefficient_norm_le_one k)

theorem complexF_summable (t : ℂ) (ht : ‖t‖ < 1) :
    Summable (fun k : ℕ => coefficient k*t^k) :=
  (summable_geometric_of_lt_one (norm_nonneg t) ht).of_norm_bounded (term_norm_le t)

theorem complexF_hasSum (t : ℂ) (ht : ‖t‖ < 1) :
    HasSum (fun k : ℕ => coeff k complexSeries*t^k) (complexF t) := by
  simpa only [complexSeries_coeff, complexF] using (complexF_summable t ht).hasSum

theorem complexF_norm_le (t : ℂ) (ht : ‖t‖ < 1) : ‖complexF t‖ ≤ (1-‖t‖)⁻¹ := by
  exact (complexF_hasSum t ht).norm_le_of_bounded
    (hasSum_geometric_of_lt_one (norm_nonneg t) ht) (by simpa only [complexSeries_coeff, complexF] using term_norm_le t)

theorem complexF_norm_le_two (t : ℂ) (ht : ‖t‖ ≤ 1/2) : ‖complexF t‖ ≤ 2 := by
  have ht1 : ‖t‖ < 1 := by linarith
  apply (complexF_norm_le t ht1).trans
  rw [inv_le_comm₀ (by linarith : (0 : ℝ) < 1-‖t‖) (by norm_num : (0 : ℝ) < 2)]
  linarith

theorem complexF_zero : complexF 0 = 1 := by
  rw [complexF, tsum_eq_single 0]
  · simp [coefficient_eq]
  · intro k hk
    simp [zero_pow hk]

def scalarSeries : FormalMultilinearSeries ℂ ℂ ℂ :=
  FormalMultilinearSeries.ofScalars ℂ coefficient

theorem scalarSeries_coeff (k : ℕ) : scalarSeries.coeff k = coefficient k := by
  exact FormalMultilinearSeries.coeff_ofScalars

theorem complexF_hasFPowerSeriesAt_zero : HasFPowerSeriesAt complexF scalarSeries 0 := by
  apply hasFPowerSeriesAt_iff.mpr
  filter_upwards [Metric.ball_mem_nhds (0 : ℂ) (by norm_num : (0 : ℝ) < 1)] with z hz
  have ht : ‖z‖ < 1 := by simpa [Metric.mem_ball, dist_zero_right] using hz
  simpa [scalarSeries_coeff, smul_eq_mul, mul_comm, zero_add, complexF] using (complexF_summable z ht).hasSum

theorem scalarSeries_sum (z : ℂ) : scalarSeries.sum z = complexF z := by
  simp [scalarSeries, complexF, FormalMultilinearSeries.sum,
    FormalMultilinearSeries.ofScalars_apply_eq, smul_eq_mul, mul_comm]

theorem scalarSeries_radius_one_le : (1 : ℝ≥0∞) ≤ scalarSeries.radius := by
  apply scalarSeries.le_radius_of_bound (r := (1 : ℝ≥0)) 1
  intro k
  simpa only [NNReal.coe_one, one_pow, mul_one, scalarSeries,
    FormalMultilinearSeries.ofScalars_norm] using coefficient_norm_le_one k

theorem complexF_analyticAt (t : ℂ) (ht : ‖t‖ < 1) : AnalyticAt ℂ complexF t := by
  have hr : (0 : ℝ≥0∞) < scalarSeries.radius := lt_of_lt_of_le (by norm_num) scalarSeries_radius_one_le
  have h := (scalarSeries.hasFPowerSeriesOnBall hr).analyticOnNhd
  have hm : t ∈ Metric.eball (0 : ℂ) scalarSeries.radius := by
    apply lt_of_lt_of_le ?_ scalarSeries_radius_one_le
    simpa [edist_dist, dist_zero_right] using ENNReal.ofReal_lt_one.mpr ht
  have he : scalarSeries.sum = complexF := funext scalarSeries_sum
  rw [he] at h
  exact h t hm

end QuadraticPi.GradedFixedFAnalytic


==> anc/lean/QuadraticPi/GradedFixedFBranchIdentities.lean <==
import QuadraticPi.GradedFixedFAnalytic

/-! Actual fixed-F values agree with the inherited principal complex
logarithm and both real quadratic branches. All signs and convergence
domains are explicit. Square-root independence follows from the series. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedFixedFBranchIdentities
open scoped BigOperators
open GradedFixedFAnalytic QuadraticLogarithmicFamily

theorem realF_complex (t : ℝ) : (realF t : ℂ) = complexF (t : ℂ) := by
  rw [realF, Complex.ofReal_tsum, complexF]
  apply tsum_congr
  intro k
  simp [coefficient, Complex.ofReal_mul, Complex.ofReal_pow]

theorem realF_summable (t : ℝ) (ht : |t| < 1) :
    Summable (fun k : ℕ => ((PowerSeries.coeff k GradedFixedFCoefficients.fixedF : ℚ) : ℝ)*t^k) := by
  apply Complex.summable_ofReal.mp
  simpa [coefficient] using complexF_summable (t : ℂ) (by simpa using ht)

theorem realF_hasSum (t : ℝ) (ht : |t| < 1) :
    HasSum (fun k : ℕ => ((PowerSeries.coeff k GradedFixedFCoefficients.fixedF : ℚ) : ℝ)*t^k) (realF t) :=
  (realF_summable t ht).hasSum

theorem realF_zero : realF 0 = 1 := by
  apply Complex.ofReal_injective
  rw [realF_complex]
  simpa using complexF_zero

theorem realF_abs_le (t : ℝ) (ht : |t| < 1) : |realF t| ≤ (1-|t|)⁻¹ := by
  have h := complexF_norm_le (t : ℂ) (by simpa using ht)
  rw [← realF_complex] at h
  simpa using h

theorem cayley_term (w : ℂ) (k : ℕ) :
    (2*w)*(coefficient k*(w^2)^k) = 2*w^(2*k+1)/(2*(k : ℂ)+1) := by
  rw [coefficient_eq, ← pow_mul, pow_succ]
  ring

theorem principal_log_fixedF (w : ℂ) (hw : ‖w‖ < 1) :
    Complex.log ((1+w)/(1-w)) = 2*w*complexF (w^2) := by
  have ht : ‖w^2‖ < 1 := by rw [norm_pow]; nlinarith [norm_nonneg w]
  have h := ((complexF_summable (w^2) ht).hasSum.mul_left (2*w)).congr_fun (fun k => (cayley_term w k).symm)
  exact (principal_log_cayley_hasSum w hw).unique h

theorem fixedF_of_square (w : ℂ) (hw : ‖w‖ < 1) (hw0 : w ≠ 0) :
    complexF (w^2) = Complex.log ((1+w)/(1-w))/(2*w) := by
  rw [principal_log_fixedF w hw]
  field_simp

theorem fixedF_square_root_independent (w v : ℂ) (h : w^2=v^2) :
    complexF (w^2) = complexF (v^2) := congrArg complexF h

theorem family_term (D : ℝ) (z : ℂ) (k : ℕ) :
    (2*z)*(coefficient k*((D : ℂ)*z^2)^k) = 2*(D : ℂ)^k*z^(2*k+1)/(2*(k : ℂ)+1) := by
  rw [coefficient_eq, mul_pow, ← pow_mul, pow_succ]
  ring

theorem complexFamily_eq_fixedF (D : ℝ) (hD : D ≠ 0) (z : ℂ) (hz : z ∈ complexDisc D) :
    complexValue D z = 2*z*complexF ((D : ℂ)*z^2) := by
  have he : (D : ℂ)*z^2 = (complexRoot D*z)^2 := by rw [mul_pow, complexRoot_sq]
  have ht : ‖(D : ℂ)*z^2‖ < 1 := by
    rw [he, norm_pow]
    change ‖complexRoot D*z‖ < 1 at hz
    nlinarith [norm_nonneg (complexRoot D*z)]
  have h := ((complexF_summable ((D : ℂ)*z^2) ht).hasSum.mul_left (2*z)).congr_fun (fun k => (family_term D z k).symm)
  exact (complexValue_hasSum D hD z hz).unique h

theorem real_family_term (D x : ℝ) (k : ℕ) :
    (2*x)*(((PowerSeries.coeff k GradedFixedFCoefficients.fixedF : ℚ) : ℝ)*(D*x^2)^k) =
      2*D^k*x^(2*k+1)/(2*(k : ℝ)+1) := by
  rw [GradedFixedFCoefficients.fixedF_coeff]
  push_cast
  rw [mul_pow, ← pow_mul, pow_succ]
  ring

theorem realFamily_eq_fixedF (D x : ℝ) (hD : D ≠ 0) (hx : |D*x^2| < 1) :
    value D x = 2*x*realF (D*x^2) := by
  have h := ((realF_summable (D*x^2) hx).hasSum.mul_left (2*x)).congr_fun (fun k => (real_family_term D x k).symm)
  exact (value_hasSum D x hD hx).unique h

theorem manuscript_hd_eq_fixedF (D x : ℝ) (hD : D ≠ 0) (hx : |D*x^2| < 1) :
    value D x/2 = x*realF (D*x^2) := by rw [realFamily_eq_fixedF D x hD hx]; ring

theorem manuscript_b_hd_eq_fixedF (D b : ℝ) (hD : D ≠ 0) (hb : b ≠ 0)
    (hsmall : |D/b^2| < 1) : b*(value D (1/b)/2) = realF (D/b^2) := by
  have he : D*(1/b)^2 = D/b^2 := by rw [div_pow, one_pow]; ring
  rw [manuscript_hd_eq_fixedF D (1/b) hD (by rwa [he]), he]
  field_simp

end QuadraticPi.GradedFixedFBranchIdentities


==> anc/lean/QuadraticPi/GradedFixedFCoefficientBounds.lean <==
import QuadraticPi.GradedFixedFCoefficients
import Mathlib.Algebra.Ring.GeomSum

/-! Elementary positive-coefficient bounds for the actual fixed-F powers.
These supply the endpoint-independent contact-entry exponential bound. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedFixedFCoefficientBounds
open scoped BigOperators
open PowerSeries GradedFixedFCoefficients

theorem fixedF_coeff_nonneg (k : ℕ) : 0 ≤ coeff k fixedF := by
  rw [fixedF_coeff]
  positivity

theorem fixedF_coeff_le_one (k : ℕ) : coeff k fixedF ≤ 1 := by
  rw [fixedF_coeff]
  apply (div_le_one (by positivity : (0 : ℚ) < ((2*k+1 : ℕ) : ℚ))).mpr
  exact_mod_cast (by omega : 1 ≤ 2*k+1)

theorem fixedF_power_coeff_nonneg (j k : ℕ) : 0 ≤ coeff k (fixedF^j) := by
  induction j generalizing k with
  | zero => simp only [pow_zero, coeff_one]; split <;> norm_num
  | succ j ih =>
    rw [pow_succ, coeff_mul]
    exact Finset.sum_nonneg (fun uv _ => mul_nonneg (ih uv.1) (fixedF_coeff_nonneg uv.2))

theorem sum_two_powers (k : ℕ) : (∑ i ∈ Finset.range (k+1), (2 : ℚ)^i) ≤ 2^(k+1) := by
  have h := geom_sum_mul (2 : ℚ) (k+1)
  norm_num at h
  linarith

theorem fixedF_power_coeff_le (j k : ℕ) : coeff k (fixedF^j) ≤ (2 : ℚ)^(k+j) := by
  induction j generalizing k with
  | zero =>
    simp only [pow_zero, coeff_one, Nat.add_zero]
    split_ifs <;> simp_all
  | succ j ih =>
    rw [pow_succ, coeff_mul]
    calc
      _ ≤ ∑ uv ∈ Finset.antidiagonal k, (2 : ℚ)^(uv.1+j) := by
        apply Finset.sum_le_sum
        intro uv _
        calc
          coeff uv.1 (fixedF^j)*coeff uv.2 fixedF ≤ coeff uv.1 (fixedF^j)*1 :=
            mul_le_mul_of_nonneg_left (fixedF_coeff_le_one uv.2) (fixedF_power_coeff_nonneg j uv.1)
          _ ≤ _ := by simpa using ih uv.1
      _ = (2 : ℚ)^j*∑ i ∈ Finset.range (k+1), (2 : ℚ)^i := by
        rw [Finset.Nat.sum_antidiagonal_eq_sum_range_succ_mk]
        simp only [pow_add, mul_comm _ ((2 : ℚ)^j), Finset.mul_sum]
      _ ≤ (2 : ℚ)^j*2^(k+1) := mul_le_mul_of_nonneg_left (sum_two_powers k) (by positivity)
      _ = (2 : ℚ)^(k+j.succ) := by rw [← pow_add]; congr 1; omega

theorem fixedF_power_coeff_abs_le (n K j k : ℕ) (hj : j ≤ n) (hk : k ≤ K) :
    |coeff k (fixedF^j)| ≤ (2 : ℚ)^(K+n) := by
  rw [abs_of_nonneg (fixedF_power_coeff_nonneg j k)]
  exact (fixedF_power_coeff_le j k).trans (pow_le_pow_right₀ (by norm_num) (by omega))

theorem fixedF_shifted_power_coeff_abs_le (n K j k s : ℕ) (hj : j ≤ n) (hk : k ≤ K) :
    |coeff k (X^s*fixedF^j)| ≤ (2 : ℚ)^(K+n) := by
  rw [coeff_X_pow_mul']
  split_ifs with h
  · exact fixedF_power_coeff_abs_le n K j (k-s) hj ((Nat.sub_le _ _).trans hk)
  · simp

end QuadraticPi.GradedFixedFCoefficientBounds


==> anc/lean/QuadraticPi/GradedFixedFCoefficients.lean <==
import QuadraticPi.GradedLogSeriesClearing
import Mathlib.RingTheory.PowerSeries.Derivative

/-! The fixed distinguished formal solution F(t)=sum t^k/(2k+1),
its exact differential equation, and ordered odd-denominator clearing
for every power, including the nonzero constant coefficient. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedFixedFCoefficients
open scoped BigOperators
open PowerSeries GradedHarmonicClearing GradedLogSeriesClearing

def fixedF : PowerSeries ℚ := mk (fun k => 1/((2*k+1 : ℕ) : ℚ))

theorem fixedF_coeff (k : ℕ) : coeff k fixedF = 1/((2*k+1 : ℕ) : ℚ) := coeff_mk _ _

theorem fixedF_constant : constantCoeff fixedF = 1 := by
  rw [← coeff_zero_eq_constantCoeff_apply, fixedF_coeff]
  norm_num

theorem fixedF_differential_equation :
    2*X*derivative fixedF+fixedF = mk (fun _ => (1 : ℚ)) := by
  ext k
  cases k with
  | zero => simp [fixedF_constant]
  | succ k =>
    rw [show (2 : PowerSeries ℚ) = C (2 : ℚ) by rfl, map_add, mul_assoc, coeff_C_mul, ← pow_one (X : PowerSeries ℚ), coeff_X_pow_mul, coeff_derivative, fixedF_coeff,
      coeff_mk]
    have hn : (((2*(k+1)+1 : ℕ)) : ℚ) ≠ 0 := by positivity
    push_cast
    field_simp

theorem odd_denominator_product_dvd {m : ℕ} (n K : ℕ) (v : Fin m → ℕ)
    (hm : m ≤ n) (hsum : (∑ i, v i) ≤ K) :
    (∏ i, (2*v i+1)) ∣ clearing n (2*K+n) := by
  apply function_product_dvd n (2*K+n) (fun i => 2*v i+1) hm (fun _ => by omega)
  simp only [Finset.sum_add_distrib, ← Finset.mul_sum,
    Finset.sum_const, Finset.card_univ, Fintype.card_fin, smul_eq_mul, mul_one]
  omega

theorem odd_coefficient_product_cleared {m : ℕ} (n K : ℕ) (v : Fin m → ℕ)
    (hm : m ≤ n) (hsum : (∑ i, v i) ≤ K) :
    (clearing n (2*K+n) : ℚ)*(∏ i, coeff (v i) fixedF) ∈ (Int.castRingHom ℚ).range := by
  obtain ⟨d,hd⟩ := odd_denominator_product_dvd n K v hm hsum
  have hp : (∏ i, (2*v i+1) : ℕ) ≠ 0 :=
    Finset.prod_ne_zero_iff.mpr (fun _ _ => by omega)
  have hpQ : ((∏ i, (2*v i+1) : ℕ) : ℚ) ≠ 0 := by exact_mod_cast hp
  refine ⟨(d : ℤ), ?_⟩
  simp only [fixedF_coeff, Finset.prod_div_distrib, Finset.prod_const_one]
  rw [hd, Nat.cast_mul, ← Nat.cast_prod]
  push_cast
  change (d : ℚ) = _
  field_simp

theorem fixedF_power_coeff_cleared (n K k j : ℕ) (hj : j ≤ n) (hk : k ≤ K) :
    (clearing n (2*K+n) : ℚ)*coeff k (fixedF^j) ∈ (Int.castRingHom ℚ).range := by
  have hp : (∏ _ : Fin j, fixedF) = fixedF^j := by simp
  rw [← hp, coeff_prod, Finset.mul_sum]
  apply (Int.castRingHom ℚ).range.sum_mem
  intro v hv
  have hs : (∑ i : Fin j, v i) = k := (Finset.mem_finsuppAntidiag.mp hv).1
  exact odd_coefficient_product_cleared n K (fun i => v i) hj (hs.trans_le hk)

theorem fixedF_shifted_power_coeff_cleared (n K k j s : ℕ) (hj : j ≤ n) (hk : k ≤ K) :
    (clearing n (2*K+n) : ℚ)*coeff k (X^s*fixedF^j) ∈ (Int.castRingHom ℚ).range := by
  by_cases hs : s ≤ k
  · rw [coeff_X_pow_mul' , ite_eq_left hs]
    exact fixedF_power_coeff_cleared n K (k-s) j hj ((Nat.sub_le _ _).trans hk)
  · rw [coeff_mul, Finset.mul_sum]
    apply (Int.castRingHom ℚ).range.sum_mem
    intro uv huv
    have he := Finset.mem_antidiagonal.mp huv
    have hu : uv.1 ≠ s := by omega
    simp [coeff_X_pow, hu]

end QuadraticPi.GradedFixedFCoefficients


==> anc/lean/QuadraticPi/GradedFixedFContactAnalytic.lean <==
import QuadraticPi.GradedFixedFDifferentialEquation
import QuadraticPi.GradedFixedFContactConstruction

/-! Exact identification of the actual analytic adjacent-grade contact
remainders with the cleared formal coefficient equations. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedFixedFContactAnalytic
open scoped BigOperators
open PowerSeries GradedCoefficientContractions GradedFixedFAnalytic
open GradedFixedFContactMatrix GradedFixedFContactConstruction
open OAI.PiExponent.LogTailAnalytic OAI.PiExponent.PeriodAnalytic
attribute [local instance] Classical.propDecidable

def analyticBasis {n G : ℕ} (κ : DegreeIndex n G) : Coordinates n G → ℂ → ℂ :=
  Sum.elim (fun u _ => if u=κ then 1 else 0)
    (fun lam z => ∑ j : Fin n, if Adjacent κ lam j then complexF z^(j.val+1) else 0)

def analyticContact {n G : ℕ} (P : Coordinates n G → Polynomial ℤ)
    (κ : DegreeIndex n G) (z : ℂ) : ℂ :=
  ∑ i, (P i).eval₂ (Int.castRingHom ℂ) z*analyticBasis κ i z

theorem hasSum_coeff_zero (z : ℂ) :
    HasSum (fun k : ℕ => coeff k (0 : PowerSeries ℂ)*z^k) 0 := by simpa using hasSum_zero

theorem hasSum_coeff_finset {ι : Type*} (s : Finset ι) (F : ι → PowerSeries ℂ)
    (v : ι → ℂ) (z : ℂ) (h : ∀ i ∈ s, HasSum (fun k => coeff k (F i)*z^k) (v i)) :
    HasSum (fun k => coeff k (∑ i ∈ s, F i)*z^k) (∑ i ∈ s, v i) := by
  classical
  induction s using Finset.induction_on with
  | empty => simpa using hasSum_coeff_zero z
  | @insert i s hi ih =>
    rw [Finset.sum_insert hi, Finset.sum_insert hi]
    exact hasSum_coeff_add (h i (Finset.mem_insert_self _ _))
      (ih (fun j hj => h j (Finset.mem_insert_of_mem hj)))

theorem polynomial_hasSum (P : Polynomial ℂ) (z : ℂ) :
    HasSum (fun k => coeff k (P : PowerSeries ℂ)*z^k) (P.eval z) := by
  induction P using Polynomial.induction_on' with
  | add P Q hP hQ => simpa only [Polynomial.coe_add, Polynomial.eval_add] using hasSum_coeff_add hP hQ
  | monomial n c =>
    rw [← Polynomial.C_mul_X_pow_eq_monomial]
    simpa only [Polynomial.coe_mul, Polynomial.coe_C, Polynomial.coe_pow, Polynomial.coe_X,
      Polynomial.eval_mul, Polynomial.eval_C, Polynomial.eval_pow, Polynomial.eval_X] using
      hasSum_coeff_mul (hasSum_coeff_C c z) (hasSum_coeff_pow (hasSum_coeff_X z) n)

theorem integer_polynomial_map (P : Polynomial ℤ) :
    PowerSeries.map (algebraMap ℚ ℂ) ((P.map (Int.castRingHom ℚ)) : PowerSeries ℚ) =
      ((P.map (Int.castRingHom ℂ)) : PowerSeries ℂ) := by
  ext k
  simp [Polynomial.coeff_map]

theorem basis_hasSum {n G : ℕ} (κ : DegreeIndex n G) (i : Coordinates n G)
    (z : ℂ) (hz : ‖z‖ < 1) :
    HasSum (fun k => coeff k (PowerSeries.map (algebraMap ℚ ℂ) (contactBasis κ i))*z^k)
      (analyticBasis κ i z) := by
  cases i with
  | inl u =>
    simp only [contactBasis, analyticBasis, Sum.elim_inl]
    split_ifs
    · simpa using hasSum_coeff_one z
    · simpa using hasSum_coeff_zero z
  | inr lam =>
    have h (j : Fin n) (_ : j ∈ (Finset.univ : Finset (Fin n))) :
        HasSum (fun k => coeff k (PowerSeries.map (algebraMap ℚ ℂ)
          (if Adjacent κ lam j then GradedFixedFCoefficients.fixedF^(j.val+1) else 0))*z^k)
          (if Adjacent κ lam j then complexF z^(j.val+1) else 0) := by
      split_ifs
      · simpa only [map_pow, complexSeries] using hasSum_coeff_pow (complexF_hasSum z hz) (j.val+1)
      · simpa using hasSum_coeff_zero z
    simpa only [contactBasis, analyticBasis, Sum.elim_inr, map_sum] using
      hasSum_coeff_finset (Finset.univ : Finset (Fin n))
        (fun j => PowerSeries.map (algebraMap ℚ ℂ)
          (if Adjacent κ lam j then GradedFixedFCoefficients.fixedF^(j.val+1) else 0))
        (fun j => if Adjacent κ lam j then complexF z^(j.val+1) else 0) z h

theorem analyticContact_hasSum {n G : ℕ} (P : Coordinates n G → Polynomial ℤ)
    (κ : DegreeIndex n G) (z : ℂ) (hz : ‖z‖ < 1) :
    HasSum (fun k => ((coeff k (contactRemainder P κ) : ℚ) : ℂ)*z^k)
      (analyticContact P κ z) := by
  have hi (i : Coordinates n G) (_ : i ∈ (Finset.univ : Finset (Coordinates n G))) :
      HasSum (fun k => coeff k (((P i).map (Int.castRingHom ℂ) : PowerSeries ℂ)*
        PowerSeries.map (algebraMap ℚ ℂ) (contactBasis κ i))*z^k)
        ((P i).eval₂ (Int.castRingHom ℂ) z*analyticBasis κ i z) := by
    have hp := polynomial_hasSum ((P i).map (Int.castRingHom ℂ)) z
    rw [Polynomial.eval_map] at hp
    exact hasSum_coeff_mul hp (basis_hasSum κ i z hz)
  have h := hasSum_coeff_finset (Finset.univ : Finset (Coordinates n G))
    (fun i => ((P i).map (Int.castRingHom ℂ) : PowerSeries ℂ)*
      PowerSeries.map (algebraMap ℚ ℂ) (contactBasis κ i))
    (fun i => (P i).eval₂ (Int.castRingHom ℂ) z*analyticBasis κ i z) z hi
  have he : PowerSeries.map (algebraMap ℚ ℂ) (contactRemainder P κ) =
      ∑ i : Coordinates n G, ((P i).map (Int.castRingHom ℂ) : PowerSeries ℂ)*
        PowerSeries.map (algebraMap ℚ ℂ) (contactBasis κ i) := by
    simp only [contactRemainder, map_sum, map_mul, integer_polynomial_map]
  rw [← he] at h
  simpa [analyticContact] using h

theorem analyticContact_eq_tsum {n G : ℕ} (P : Coordinates n G → Polynomial ℤ)
    (κ : DegreeIndex n G) (z : ℂ) (hz : ‖z‖ < 1) :
    analyticContact P κ z = ∑' k : ℕ, ((coeff k (contactRemainder P κ) : ℚ) : ℂ)*z^k :=
  (analyticContact_hasSum P κ z hz).tsum_eq.symm

theorem analyticBasis_analyticAt {n G : ℕ} (κ : DegreeIndex n G) (i : Coordinates n G)
    (z : ℂ) (hz : ‖z‖ < 1) : AnalyticAt ℂ (analyticBasis κ i) z := by
  cases i with
  | inl u => exact analyticAt_const
  | inr lam =>
    change AnalyticAt ℂ (fun w => ∑ j : Fin n, if Adjacent κ lam j then complexF w^(j.val+1) else 0) z
    apply Finset.analyticAt_fun_sum
    intro j _
    by_cases h : Adjacent κ lam j
    · simp only [ite_eq_left h]
      convert (complexF_analyticAt z hz).pow (j.val+1) using 1
    · simpa only [analyticBasis, Sum.elim_inr, ite_eq_right h] using (analyticAt_const : AnalyticAt ℂ (fun _ : ℂ => (0 : ℂ)) z)

theorem polynomial_analyticAt (P : Polynomial ℂ) (z : ℂ) :
    AnalyticAt ℂ (fun w => P.eval w) z := by
  induction P using Polynomial.induction_on' with
  | add P Q hP hQ =>
    convert hP.add hQ using 1
    funext w
    exact Polynomial.eval_add
  | monomial k c =>
    simp only [Polynomial.eval_monomial]
    exact analyticAt_const.mul (analyticAt_id.pow k)

theorem analyticContact_analyticAt {n G : ℕ} (P : Coordinates n G → Polynomial ℤ)
    (κ : DegreeIndex n G) (z : ℂ) (hz : ‖z‖ < 1) : AnalyticAt ℂ (analyticContact P κ) z := by
  change AnalyticAt ℂ (fun w => ∑ i, (P i).eval₂ (Int.castRingHom ℂ) w*analyticBasis κ i w) z
  apply Finset.analyticAt_fun_sum
  intro i _
  have hp : AnalyticAt ℂ (fun w : ℂ => (P i).eval₂ (Int.castRingHom ℂ) w) z := by
    simpa only [Polynomial.eval_map] using polynomial_analyticAt ((P i).map (Int.castRingHom ℂ)) z
  exact hp.mul (analyticBasis_analyticAt κ i z hz)

def contactScalarSeries {n G : ℕ} (P : Coordinates n G → Polynomial ℤ) (κ : DegreeIndex n G) :
    FormalMultilinearSeries ℂ ℂ ℂ :=
  FormalMultilinearSeries.ofScalars ℂ (fun k => ((coeff k (contactRemainder P κ) : ℚ) : ℂ))

theorem analyticContact_hasFPowerSeriesAt {n G : ℕ} (P : Coordinates n G → Polynomial ℤ)
    (κ : DegreeIndex n G) : HasFPowerSeriesAt (analyticContact P κ) (contactScalarSeries P κ) 0 := by
  apply hasFPowerSeriesAt_iff.mpr
  filter_upwards [Metric.ball_mem_nhds (0 : ℂ) (by norm_num : (0 : ℝ) < 1)] with z hz
  have ht : ‖z‖ < 1 := by simpa [Metric.mem_ball, dist_zero_right] using hz
  simpa only [contactScalarSeries, FormalMultilinearSeries.coeff_ofScalars, zero_add,
    smul_eq_mul, mul_comm] using analyticContact_hasSum P κ z ht

end QuadraticPi.GradedFixedFContactAnalytic


==> anc/lean/QuadraticPi/GradedFixedFContactCoefficientBounds.lean <==
import QuadraticPi.GradedFixedFContactAnalytic

/-! Endpoint-independent bounds for the literal contact coefficients,
with no degree-dependent factor. These feed a quantitative analytic
tail bound for the actual vanishing contact remainders. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedFixedFContactCoefficientBounds
open scoped BigOperators
open Finset.HasAntidiagonal
open PowerSeries GradedCoefficientContractions GradedFixedFCoefficients
open GradedFixedFCoefficientBounds GradedFixedFContactMatrix GradedFixedFContactConstruction
attribute [local instance] Classical.propDecidable

def realCoeff (S : PowerSeries ℚ) (k : ℕ) : ℝ := ((coeff k S : ℚ) : ℝ)

theorem polynomial_power_coeff_bound (P : Polynomial ℤ) (H : ℝ) (hH : 0 ≤ H)
    (hP : ∀ k, |(P.coeff k : ℝ)| ≤ H) (j k : ℕ) :
    |realCoeff ((P.map (Int.castRingHom ℚ) : PowerSeries ℚ)*fixedF^j) k| ≤ H*2^(k+j+1) := by
  rw [mul_comm, realCoeff, coeff_mul, Rat.cast_sum]
  calc
    _ ≤ ∑ uv ∈ Finset.HasAntidiagonal.antidiagonal k, |((coeff uv.1 (fixedF^j)*coeff uv.2
        (P.map (Int.castRingHom ℚ) : PowerSeries ℚ) : ℚ) : ℝ)| := Finset.abs_sum_le_sum_abs _ _
    _ ≤ ∑ uv ∈ Finset.HasAntidiagonal.antidiagonal k, H*(2 : ℝ)^(uv.1+j) := by
      apply Finset.sum_le_sum
      intro uv _
      have hf : |((coeff uv.1 (fixedF^j) : ℚ) : ℝ)| ≤ (2 : ℝ)^(uv.1+j) := by
        exact_mod_cast fixedF_power_coeff_abs_le j uv.1 j uv.1 le_rfl le_rfl
      simp only [Rat.cast_mul, abs_mul, Polynomial.coeff_coe, Polynomial.coeff_map]
      calc
        _ ≤ (2 : ℝ)^(uv.1+j)*H := mul_le_mul hf (hP uv.2) (abs_nonneg _) (by positivity)
        _ = _ := mul_comm _ _
    _ = H*(2 : ℝ)^j*(∑ i ∈ Finset.range (k+1), (2 : ℝ)^i) := by
      rw [Finset.Nat.sum_antidiagonal_eq_sum_range_succ_mk]
      simp only [pow_add, Finset.mul_sum]
      apply Finset.sum_congr rfl
      intro i _
      ring
    _ ≤ H*(2 : ℝ)^j*2^(k+1) := by
      apply mul_le_mul_of_nonneg_left _ (by positivity)
      exact_mod_cast sum_two_powers k
    _ = _ := by rw [mul_assoc, ← pow_add]; congr 2; omega

theorem polynomial_basis_coeff_bound {n G : ℕ} (κ : DegreeIndex n G)
    (i : Coordinates n G) (P : Polynomial ℤ) (H : ℝ) (hH : 0 ≤ H)
    (hP : ∀ k, |(P.coeff k : ℝ)| ≤ H) (k : ℕ) :
    |realCoeff ((P.map (Int.castRingHom ℚ) : PowerSeries ℚ)*contactBasis κ i) k| ≤
      ((n+1 : ℕ) : ℝ)*H*2^(k+n+1) := by
  cases i with
  | inl u =>
    simp only [contactBasis, Sum.elim_inl]
    split_ifs
    · simp only [mul_one, realCoeff, Polynomial.coeff_coe, Polynomial.coeff_map]
      have hf : (1 : ℝ) ≤ 2^(k+n+1) := one_le_pow₀ (by norm_num)
      have hn : (1 : ℝ) ≤ ((n+1 : ℕ) : ℝ) := by exact_mod_cast Nat.succ_pos n
      calc
        _ ≤ H := hP k
        _ ≤ ((n+1 : ℕ) : ℝ)*H*2^(k+n+1) := by nlinarith [mul_nonneg hH (sub_nonneg.mpr hf)]
    · simp [realCoeff]; positivity
  | inr lam =>
    simp only [contactBasis, Sum.elim_inr, Finset.mul_sum, realCoeff, map_sum, Rat.cast_sum]
    calc
      _ ≤ ∑ j : Fin n, |((coeff k ((P.map (Int.castRingHom ℚ) : PowerSeries ℚ)*
          (if Adjacent κ lam j then fixedF^(j.val+1) else 0)) : ℚ) : ℝ)| := Finset.abs_sum_le_sum_abs _ _
      _ ≤ ∑ _ : Fin n, H*(2 : ℝ)^(k+n+1) := by
        apply Finset.sum_le_sum
        intro j _
        split_ifs
        · exact (polynomial_power_coeff_bound P H hH hP (j.val+1) k).trans
            (mul_le_mul_of_nonneg_left (pow_le_pow_right₀ (by norm_num) (by omega)) hH)
        · simp; positivity
      _ = (n : ℝ)*H*2^(k+n+1) := by simp [mul_assoc]
      _ ≤ _ := by push_cast; nlinarith [show (0 : ℝ) ≤ H*2^(k+n+1) by positivity]

def contactConstant (n G : ℕ) : ℝ :=
  (Fintype.card (Coordinates n G) : ℝ)*(n+1)*2^(n+1)

theorem contactConstant_nonneg (n G : ℕ) : 0 ≤ contactConstant n G := by unfold contactConstant; positivity

theorem contact_coeff_bound {n G : ℕ} (P : Coordinates n G → Polynomial ℤ)
    (H : ℝ) (hH : 0 ≤ H) (hP : ∀ i k, |((P i).coeff k : ℝ)| ≤ H)
    (κ : DegreeIndex n G) (k : ℕ) :
    |realCoeff (contactRemainder P κ) k| ≤ contactConstant n G*H*2^k := by
  rw [contactRemainder, realCoeff, map_sum, Rat.cast_sum]
  calc
    _ ≤ ∑ i : Coordinates n G, |realCoeff
        (((P i).map (Int.castRingHom ℚ) : PowerSeries ℚ)*contactBasis κ i) k| := Finset.abs_sum_le_sum_abs _ _
    _ ≤ ∑ _ : Coordinates n G, ((n+1 : ℕ) : ℝ)*H*2^(k+n+1) :=
      Finset.sum_le_sum (fun i _ => polynomial_basis_coeff_bound κ i (P i) H hH (hP i) k)
    _ = _ := by simp [contactConstant, pow_add]; ring

end QuadraticPi.GradedFixedFContactCoefficientBounds


==> anc/lean/QuadraticPi/GradedFixedFContactConstruction.lean <==
import QuadraticPi.GradedFixedFContactMatrix
import Mathlib.NumberTheory.SiegelsLemma
import Mathlib.RingTheory.PowerSeries.Order

/-! A nonzero integer polynomial column for the literal fixed-F contact
equations, with an explicit finite Siegel height bound. No rank or
asymptotic contact-height assertion is assumed or concluded here. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedFixedFContactConstruction
open scoped BigOperators Matrix
open PowerSeries GradedCoefficientContractions GradedFixedFContactMatrix
open GradedHarmonicClearing
attribute [local instance] Matrix.seminormedAddCommGroup Classical.propDecidable

def polynomialColumn {n G M : ℕ} (x : ContactColumn n G M → ℤ) :
    Coordinates n G → Polynomial ℤ := fun i => ∑ s : Fin M, Polynomial.monomial s.val (x (i,s))

def contactRemainder {n G : ℕ} (P : Coordinates n G → Polynomial ℤ)
    (κ : DegreeIndex n G) : PowerSeries ℚ :=
  ∑ i, ((P i).map (Int.castRingHom ℚ) : PowerSeries ℚ)*contactBasis κ i

theorem contactRemainder_adjacent {n G : ℕ} (P : Coordinates n G → Polynomial ℤ)
    (κ : DegreeIndex n G) :
    contactRemainder P κ = ((P (Sum.inl κ)).map (Int.castRingHom ℚ) : PowerSeries ℚ)+
      ∑ lam : DegreeIndex n (G-1), ∑ j : Fin n,
        if Adjacent κ lam j then
          ((P (Sum.inr lam)).map (Int.castRingHom ℚ) : PowerSeries ℚ)*
            GradedFixedFCoefficients.fixedF^(j.val+1) else 0 := by
  classical
  simp [contactRemainder, contactBasis, Fintype.sum_sum_type, Finset.mul_sum]

theorem polynomialColumn_coeff {n G M : ℕ} (x : ContactColumn n G M → ℤ)
    (i : Coordinates n G) (s : Fin M) : (polynomialColumn x i).coeff s.val = x (i,s) := by
  classical
  simp only [polynomialColumn, Polynomial.finsetSum_coeff, Polynomial.coeff_monomial]
  rw [Finset.sum_eq_single s]
  · simp
  · intro t _ ht
    simp [show t.val ≠ s.val from fun h => ht (Fin.ext h)]
  · simp

theorem polynomialColumn_coeff_of_ge {n G M : ℕ} (x : ContactColumn n G M → ℤ)
    (i : Coordinates n G) (k : ℕ) (hk : M ≤ k) : (polynomialColumn x i).coeff k = 0 := by
  classical
  simp only [polynomialColumn, Polynomial.finsetSum_coeff, Polynomial.coeff_monomial]
  apply Finset.sum_eq_zero
  intro s _
  simp [show s.val ≠ k by omega]

theorem polynomialColumn_ne_zero {n G M : ℕ} (x : ContactColumn n G M → ℤ) (hx : x ≠ 0) :
    polynomialColumn x ≠ 0 := by
  intro h
  apply hx
  funext col
  have hc := congrArg (fun P : Coordinates n G → Polynomial ℤ => (P col.1).coeff col.2.val) h
  simpa only [polynomialColumn_coeff, Pi.zero_apply, Polynomial.coeff_zero] using hc

theorem polynomialColumn_degree_lt {n G M : ℕ} (x : ContactColumn n G M → ℤ)
    (hM : 0 < M) (i : Coordinates n G) : (polynomialColumn x i).natDegree < M := by
  classical
  have h : (polynomialColumn x i).natDegree ≤ M-1 :=
    Polynomial.natDegree_sum_le_of_forall_le _ _ (fun s _ =>
      (Polynomial.natDegree_monomial_le _).trans (by omega : s.val ≤ M-1))
  omega

theorem polynomialColumn_series {n G M : ℕ} (x : ContactColumn n G M → ℤ)
    (i : Coordinates n G) :
    ((polynomialColumn x i).map (Int.castRingHom ℚ) : PowerSeries ℚ) =
      ∑ s : Fin M, C (x (i,s) : ℚ)*X^s.val := by
  ext k
  simp [polynomialColumn, Polynomial.finsetSum_coeff, Polynomial.coeff_monomial,
    coeff_X_pow, eq_comm]

theorem contactRemainder_coeff {n G M : ℕ} (K : ℕ) (x : ContactColumn n G M → ℤ)
    (row : ContactRow n G K) :
    coeff row.2.val (contactRemainder (polynomialColumn x) row.1) =
      ∑ col : ContactColumn n G M, coefficientEntry K M row col*(x col : ℚ) := by
  simp only [contactRemainder, polynomialColumn_series, Finset.sum_mul, map_sum]
  rw [Fintype.sum_prod_type]
  apply Finset.sum_congr rfl
  intro i _
  apply Finset.sum_congr rfl
  intro s _
  rw [mul_assoc, coeff_C_mul]
  exact mul_comm _ _

theorem integer_kernel_contact {n G M : ℕ} (K : ℕ) (x : ContactColumn n G M → ℤ)
    (hx : (integerEntry K M : Matrix (ContactRow n G K) (ContactColumn n G M) ℤ) *ᵥ x = 0)
    (κ : DegreeIndex n G) (k : ℕ) (hk : k < K) :
    coeff k (contactRemainder (polynomialColumn x) κ) = 0 := by
  let row : ContactRow n G K := (κ,⟨k,hk⟩)
  have hi := congrFun hx row
  have hQ := congrArg (Int.castRingHom ℚ) hi
  simp only [Matrix.mulVec, dotProduct, Pi.zero_apply, map_sum, map_mul, map_zero] at hQ
  simp only [show ∀ z : ℤ, (Int.castRingHom ℚ) z = (z : ℚ) from fun _ => rfl,
    integerEntry_cast, mul_assoc, ← Finset.mul_sum] at hQ
  have hd : (clearing n (2*K+n) : ℚ) ≠ 0 := by exact_mod_cast (clearing_pos n (2*K+n)).ne'
  have hs := (mul_eq_zero.mp hQ).resolve_left hd
  rw [contactRemainder_coeff K x row]
  exact hs

def heightBound (n G K M : ℕ) : ℝ :=
  ((Fintype.card (ContactColumn n G M) : ℝ)*(entryBound n K : ℝ)) ^
    ((Fintype.card (ContactRow n G K) : ℝ)/
      ((Fintype.card (ContactColumn n G M) : ℝ)-Fintype.card (ContactRow n G K)))

theorem contact_matrix_norm_le {n G : ℕ} (K M : ℕ) :
    ‖(integerEntry K M : Matrix (ContactRow n G K) (ContactColumn n G M) ℤ)‖ ≤
      (entryBound n K : ℝ) := by
  apply (Matrix.norm_le_iff (by positivity)).mpr
  intro row col
  rw [Int.norm_eq_abs]
  exact_mod_cast integerEntry_abs_le K M row col

theorem exists_bounded_contact_column {n G : ℕ} (K M : ℕ)
    (hE : 0 < Fintype.card (ContactRow n G K))
    (hEU : Fintype.card (ContactRow n G K) < Fintype.card (ContactColumn n G M)) :
    ∃ P : Coordinates n G → Polynomial ℤ, P ≠ 0 ∧
      (∀ i, (P i).natDegree < M) ∧
      (∀ κ k, k < K → coeff k (contactRemainder P κ) = 0) ∧
      (∀ i k, |((P i).coeff k : ℝ)| ≤ heightBound n G K M) := by
  have hM : 0 < M := by
    rw [contact_column_card] at hEU
    nlinarith
  let A : Matrix (ContactRow n G K) (ContactColumn n G M) ℤ := integerEntry K M
  obtain ⟨x,hx,hker,hh⟩ := Int.Matrix.exists_ne_zero_int_vec_norm_le A hEU hE
  have hL : (1 : ℝ) ≤ entryBound n K := by exact_mod_cast entryBound_pos n K
  have hmax : max 1 ‖A‖ ≤ (entryBound n K : ℝ) := max_le hL (contact_matrix_norm_le K M)
  have hbound : ‖x‖ ≤ heightBound n G K M := by
    apply hh.trans
    apply Real.rpow_le_rpow (by positivity)
    · exact mul_le_mul_of_nonneg_left hmax (by positivity)
    · exact div_nonneg (by positivity) (sub_nonneg.mpr (by exact_mod_cast hEU.le))
  refine ⟨polynomialColumn x,polynomialColumn_ne_zero x hx,
    polynomialColumn_degree_lt x hM,integer_kernel_contact K x hker,?_⟩
  intro i k
  by_cases hk : k < M
  · rw [polynomialColumn_coeff x i ⟨k,hk⟩]
    have hc : ‖x (i,⟨k,hk⟩)‖ ≤ ‖x‖ := norm_le_pi_norm x _
    simpa only [Int.norm_eq_abs] using hc.trans hbound
  · rw [polynomialColumn_coeff_of_ge x i k (by omega)]
    simp only [Int.cast_zero, abs_zero]
    exact (norm_nonneg x).trans hbound

theorem heightBound_card_formula (n G K M : ℕ) :
    heightBound n G K M =
      (((Fintype.card (Coordinates n G)*M : ℕ) : ℝ)*(entryBound n K : ℝ)) ^
        (((Fintype.card (DegreeIndex n G)*K : ℕ) : ℝ)/
          (((Fintype.card (Coordinates n G)*M : ℕ) : ℝ)-
            ((Fintype.card (DegreeIndex n G)*K : ℕ) : ℝ))) := by
  unfold heightBound
  rw [contact_row_card, contact_column_card]

theorem exists_bounded_order_contact_column {n G : ℕ} (hn : 0 < n) (K M : ℕ)
    (hK : 0 < K)
    (hcount : Fintype.card (DegreeIndex n G)*K < Fintype.card (Coordinates n G)*M) :
    ∃ P : Coordinates n G → Polynomial ℤ, P ≠ 0 ∧
      (∀ i, (P i).natDegree < M) ∧
      (∀ κ, X^K ∣ contactRemainder P κ) ∧
      (∀ i k, |((P i).coeff k : ℝ)| ≤ heightBound n G K M) := by
  have ht : 0 < Fintype.card (DegreeIndex n G) :=
    Fintype.card_pos_iff.mpr ⟨pureIndex n G ⟨0,hn⟩⟩
  have hE : 0 < Fintype.card (ContactRow n G K) := by
    rw [contact_row_card]
    exact mul_pos ht hK
  have hEU : Fintype.card (ContactRow n G K) < Fintype.card (ContactColumn n G M) := by
    rwa [contact_row_card, contact_column_card]
  obtain ⟨P,hP,hdeg,hcontact,hheight⟩ := exists_bounded_contact_column K M hE hEU
  refine ⟨P,hP,hdeg,?_,hheight⟩
  intro κ
  exact X_pow_dvd_iff.mpr (fun k hk => hcontact κ k hk)

end QuadraticPi.GradedFixedFContactConstruction


==> anc/lean/QuadraticPi/GradedFixedFContactDerivatives.lean <==
import QuadraticPi.GradedContactCauchy
import QuadraticPi.GradedFixedFContactVanishing

/-! Actual contact derivatives on the circle of radius |r|/2, with explicit
constants uniform in the polynomial degree and contact order. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedFixedFContactDerivatives
open Metric PowerSeries GradedCoefficientContractions GradedFixedFContactConstruction
open GradedFixedFContactAnalytic GradedFixedFContactCoefficientBounds
open GradedFixedFContactVanishing GradedContactCauchy

theorem norm_le_three_halves {r z : ℂ} (hz : z ∈ closedBall r (‖r‖/2)) :
    ‖z‖ ≤ 3*‖r‖/2 := by
  have hdist : ‖z-r‖ ≤ ‖r‖/2 := by simpa only [mem_closedBall, dist_eq_norm] using hz
  have htri := norm_add_le (z-r) r
  rw [sub_add_cancel] at htri
  linarith

theorem contact_differentiableOn_closedBall {n G : ℕ}
    (P : Coordinates n G → Polynomial ℤ) (κ : DegreeIndex n G)
    (r : ℂ) (hr : ‖r‖ ≤ 1/4) :
    DifferentiableOn ℂ (analyticContact P κ) (closedBall r (‖r‖/2)) := by
  intro z hz
  exact (analyticContact_analyticAt P κ z
    (by have h := norm_le_three_halves hz; linarith)).differentiableAt.differentiableWithinAt

def circleBound (n G : ℕ) (H : ℝ) (r : ℂ) (K : ℕ) : ℝ :=
  4*contactConstant n G*H*(3*‖r‖)^K

theorem circleBound_nonneg (n G : ℕ) (H : ℝ) (hH : 0 ≤ H) (r : ℂ) (K : ℕ) :
    0 ≤ circleBound n G H r K := by
  unfold circleBound
  exact mul_nonneg (mul_nonneg (mul_nonneg (by norm_num) (contactConstant_nonneg n G)) hH)
    (pow_nonneg (by positivity) K)

theorem analyticContact_norm_closedBall {n G : ℕ} (P : Coordinates n G → Polynomial ℤ)
    (H : ℝ) (hH : 0 ≤ H) (hP : ∀ i k, |((P i).coeff k : ℝ)| ≤ H)
    (κ : DegreeIndex n G) (K : ℕ) (hcontact : X^K ∣ contactRemainder P κ)
    (r : ℂ) (hr : ‖r‖ ≤ 1/4) (z : ℂ) (hz : z ∈ closedBall r (‖r‖/2)) :
    ‖analyticContact P κ z‖ ≤ circleBound n G H r K := by
  have hnorm := norm_le_three_halves hz
  have hz1 : 2*‖z‖ < 1 := by linarith
  have hi : (1-2*‖z‖)⁻¹ ≤ 4 := by
    rw [inv_le_comm₀ (by linarith : (0 : ℝ) < 1-2*‖z‖) (by norm_num : (0 : ℝ) < 4)]
    linarith
  have hp : (2*‖z‖)^K ≤ (3*‖r‖)^K := pow_le_pow_left₀ (by positivity) (by linarith) K
  have hCH : 0 ≤ contactConstant n G*H := mul_nonneg (contactConstant_nonneg n G) hH
  calc
    _ ≤ contactConstant n G*H*(2*‖z‖)^K/(1-2*‖z‖) :=
      analyticContact_norm_small P H hH hP κ K hcontact z hz1
    _ ≤ (contactConstant n G*H*(3*‖r‖)^K)*4 := by
      rw [div_eq_mul_inv]
      exact mul_le_mul (mul_le_mul_of_nonneg_left hp hCH) hi
        (inv_nonneg.mpr (by linarith)) (mul_nonneg hCH (by positivity))
    _ = _ := by unfold circleBound; ring

theorem analyticContact_norm_sphere {n G : ℕ} (P : Coordinates n G → Polynomial ℤ)
    (H : ℝ) (hH : 0 ≤ H) (hP : ∀ i k, |((P i).coeff k : ℝ)| ≤ H)
    (κ : DegreeIndex n G) (K : ℕ) (hcontact : X^K ∣ contactRemainder P κ)
    (r : ℂ) (hr : ‖r‖ ≤ 1/4) (z : ℂ) (hz : z ∈ sphere r (‖r‖/2)) :
    ‖analyticContact P κ z‖ ≤ circleBound n G H r K :=
  analyticContact_norm_closedBall P H hH hP κ K hcontact r hr z (sphere_subset_closedBall hz)

theorem analyticContact_dividedDerivative_norm_le {n G : ℕ}
    (P : Coordinates n G → Polynomial ℤ) (H : ℝ) (hH : 0 ≤ H)
    (hP : ∀ i k, |((P i).coeff k : ℝ)| ≤ H) (κ : DegreeIndex n G) (K : ℕ)
    (hcontact : X^K ∣ contactRemainder P κ) (r : ℂ) (hr0 : r ≠ 0) (hr : ‖r‖ ≤ 1/4)
    (k : ℕ) :
    ‖dividedDerivative (analyticContact P κ) k r‖ ≤
      4*contactConstant n G*H*(3*‖r‖)^K*(2/‖r‖)^k := by
  have hn : 0 < ‖r‖ := norm_pos_iff.mpr hr0
  have h := dividedDerivative_norm_le (analyticContact P κ) r (‖r‖/2)
    (circleBound n G H r K) (by positivity) (contact_differentiableOn_closedBall P κ r hr)
    (fun z hz => analyticContact_norm_sphere P H hH hP κ K hcontact r hr z hz) k
  convert h using 1
  unfold circleBound
  simp only [div_eq_mul_inv, ← inv_pow, mul_inv_rev, inv_inv]

theorem rationalPoint_norm (a : ℤ) (q : ℕ) :
    ‖(a : ℂ)/(q : ℂ)‖ = |(a : ℝ)|/(q : ℝ) := by
  rw [norm_div, Complex.norm_intCast, Complex.norm_natCast]

theorem rationalPoint_norm_small (a : ℤ) (q : ℕ) (hq : 0 < q)
    (hsmall : 4*a.natAbs ≤ q) : ‖(a : ℂ)/(q : ℂ)‖ ≤ 1/4 := by
  rw [rationalPoint_norm]
  have hqR : (0 : ℝ) < q := by exact_mod_cast hq
  have hs' : (4 : ℝ)*(a.natAbs : ℝ) ≤ (q : ℝ) := by exact_mod_cast hsmall
  have hs : 4*|(a : ℝ)| ≤ (q : ℝ) := by
    simpa only [Nat.cast_natAbs, Int.cast_abs] using hs'
  apply (div_le_iff₀ hqR).mpr
  linarith

theorem rationalContact_dividedDerivative_norm_le {n G : ℕ}
    (P : Coordinates n G → Polynomial ℤ) (H : ℝ) (hH : 0 ≤ H)
    (hP : ∀ i k, |((P i).coeff k : ℝ)| ≤ H) (κ : DegreeIndex n G) (K : ℕ)
    (hcontact : X^K ∣ contactRemainder P κ) (a : ℤ) (q : ℕ)
    (ha : a ≠ 0) (hq : 0 < q) (hsmall : 4*a.natAbs ≤ q) (k : ℕ) :
    ‖dividedDerivative (analyticContact P κ) k ((a : ℂ)/(q : ℂ))‖ ≤
      4*contactConstant n G*H*(3*|(a : ℝ)|/(q : ℝ))^K*
        (2*(q : ℝ)/|(a : ℝ)|)^k := by
  have hn : (a : ℂ)/(q : ℂ) ≠ 0 := div_ne_zero
    (by exact_mod_cast ha) (by exact_mod_cast (Nat.ne_of_gt hq))
  have h := analyticContact_dividedDerivative_norm_le P H hH hP κ K hcontact
    ((a : ℂ)/(q : ℂ)) hn (rationalPoint_norm_small a q hq hsmall) k
  rw [rationalPoint_norm] at h
  convert h using 1
  congr 2 <;> field_simp

end QuadraticPi.GradedFixedFContactDerivatives


==> anc/lean/QuadraticPi/GradedFixedFContactMatrix.lean <==
import QuadraticPi.GradedFixedFCoefficientBounds
import QuadraticPi.GradedCoefficientContractions

/-! Literal adjacent-grade contact coefficient arrays for f_j=F^(j+1),
their common integral clearing, and an endpoint-independent entry bound. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedFixedFContactMatrix
open scoped BigOperators
open PowerSeries GradedCoefficientContractions GradedFixedFCoefficients
open GradedFixedFCoefficientBounds GradedHarmonicClearing

def Adjacent {n G : ℕ} (κ : DegreeIndex n G) (lam : DegreeIndex n (G-1))
    (j : Fin n) : Prop := ∀ i, (lam.val i : ℕ)+(if i=j then 1 else 0) = (κ.val i : ℕ)

def contactBasis {n G : ℕ} (κ : DegreeIndex n G) : Coordinates n G → PowerSeries ℚ := by
  classical
  exact Sum.elim (fun u => if u=κ then 1 else 0)
    (fun lam => ∑ j : Fin n, if Adjacent κ lam j then fixedF^(j.val+1) else 0)

abbrev ContactRow (n G K : ℕ) := DegreeIndex n G × Fin K
abbrev ContactColumn (n G M : ℕ) := Coordinates n G × Fin M

def coefficientEntry {n G : ℕ} (K M : ℕ) :
    ContactRow n G K → ContactColumn n G M → ℚ :=
  fun row col => coeff row.2.val (X^col.2.val*contactBasis row.1 col.1)

theorem coefficientEntry_cleared {n G : ℕ} (K M : ℕ)
    (row : ContactRow n G K) (col : ContactColumn n G M) :
    (clearing n (2*K+n) : ℚ)*coefficientEntry K M row col ∈ (Int.castRingHom ℚ).range := by
  classical
  have hk : row.2.val ≤ K := row.2.isLt.le
  cases col with
  | mk i s =>
    cases i with
    | inl u =>
      simp only [coefficientEntry, contactBasis, Sum.elim_inl]
      split_ifs with h
      · simpa using fixedF_shifted_power_coeff_cleared n K row.2.val 0 s.val (Nat.zero_le _) hk
      · simp
    | inr lam =>
      simp only [coefficientEntry, contactBasis, Sum.elim_inr, Finset.mul_sum,
        map_sum, Finset.mul_sum]
      apply (Int.castRingHom ℚ).range.sum_mem
      intro j _
      split_ifs with h
      · exact fixedF_shifted_power_coeff_cleared n K row.2.val (j.val+1) s.val (by omega) hk
      · simp

theorem coefficientEntry_abs_le {n G : ℕ} (K M : ℕ)
    (row : ContactRow n G K) (col : ContactColumn n G M) :
    |coefficientEntry K M row col| ≤ ((n+1 : ℕ) : ℚ)*2^(K+n) := by
  classical
  have hk : row.2.val ≤ K := row.2.isLt.le
  cases col with
  | mk i s =>
    cases i with
    | inl u =>
      simp only [coefficientEntry, contactBasis, Sum.elim_inl]
      have hb := fixedF_shifted_power_coeff_abs_le n K 0 row.2.val s.val (Nat.zero_le _) hk
      split_ifs <;> simp only [mul_one, mul_zero, map_zero, abs_zero] at *
      · simpa using hb.trans (le_mul_of_one_le_left (by positivity : (0 : ℚ) ≤ 2^(K+n)) (by exact_mod_cast (Nat.succ_pos n)))
      · positivity
    | inr lam =>
      simp only [coefficientEntry, contactBasis, Sum.elim_inr, Finset.mul_sum, map_sum]
      calc
        _ ≤ ∑ j : Fin n, |coeff row.2.val (X^s.val*(if Adjacent row.1 lam j then fixedF^(j.val+1) else 0))| :=
          Finset.abs_sum_le_sum_abs _ _
        _ ≤ ∑ _ : Fin n, (2 : ℚ)^(K+n) := by
          apply Finset.sum_le_sum
          intro j _
          split_ifs
          · exact fixedF_shifted_power_coeff_abs_le n K (j.val+1) row.2.val s.val (by omega) hk
          · simp
        _ = (n : ℚ)*2^(K+n) := by simp
        _ ≤ _ := by push_cast; nlinarith [show (0 : ℚ) ≤ 2^(K+n) by positivity]

def integerEntry {n G : ℕ} (K M : ℕ) :
    ContactRow n G K → ContactColumn n G M → ℤ :=
  fun row col => Classical.choose (coefficientEntry_cleared K M row col)

theorem integerEntry_cast {n G : ℕ} (K M : ℕ)
    (row : ContactRow n G K) (col : ContactColumn n G M) :
    (integerEntry K M row col : ℚ) = (clearing n (2*K+n) : ℚ)*coefficientEntry K M row col :=
  Classical.choose_spec (coefficientEntry_cleared K M row col)

def entryBound (n K : ℕ) : ℕ := clearing n (2*K+n)*(n+1)*2^(K+n)

theorem entryBound_pos (n K : ℕ) : 0 < entryBound n K := by
  unfold entryBound
  exact mul_pos (mul_pos (clearing_pos _ _) (Nat.succ_pos _)) (by positivity)

theorem integerEntry_abs_le {n G : ℕ} (K M : ℕ)
    (row : ContactRow n G K) (col : ContactColumn n G M) :
    |integerEntry K M row col| ≤ (entryBound n K : ℤ) := by
  have h : |(integerEntry K M row col : ℚ)| ≤ (entryBound n K : ℚ) := by
    rw [integerEntry_cast, abs_mul, abs_of_nonneg (by positivity : (0 : ℚ) ≤ clearing n (2*K+n))]
    calc
      _ ≤ (clearing n (2*K+n) : ℚ)*(((n+1 : ℕ) : ℚ)*2^(K+n)) :=
        mul_le_mul_of_nonneg_left (coefficientEntry_abs_le K M row col) (by positivity)
      _ = _ := by simp [entryBound, Nat.cast_mul, Nat.cast_pow, mul_assoc]
  exact_mod_cast h

theorem contact_row_card (n G K : ℕ) :
    Fintype.card (ContactRow n G K) = Fintype.card (DegreeIndex n G)*K := by simp [ContactRow]

theorem contact_column_card (n G M : ℕ) :
    Fintype.card (ContactColumn n G M) = Fintype.card (Coordinates n G)*M := by simp [ContactColumn]

end QuadraticPi.GradedFixedFContactMatrix


==> anc/lean/QuadraticPi/GradedFixedFContactRates.lean <==
import QuadraticPi.GradedFixedFEntryGrowth

/-! Verified asymptotic contact columns. An unconditional Chebyshev rate
is proved. The exact manuscript rate is exported separately with the
sharp log-lcm limit visible as its sole additional arithmetic input. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedFixedFContactRates
open Filter Topology GradedCoefficientContractions GradedFixedFContactMatrix
open GradedFixedFContactConstruction GradedFixedFEntryGrowth GradedHarmonicGrowth

def theta (n G : ℕ) : ℕ := Fintype.card (DegreeIndex n G)
def omega (n G : ℕ) : ℕ := Fintype.card (Coordinates n G)

theorem theta_pos {n : ℕ} (G : ℕ) (hn : 0 < n) : 0 < theta n G :=
  Fintype.card_pos_iff.mpr ⟨pureIndex n G ⟨0,hn⟩⟩

theorem omega_pos {n : ℕ} (G : ℕ) (hn : 0 < n) : 0 < omega n G :=
  Fintype.card_pos_iff.mpr ⟨Sum.inl (pureIndex n G ⟨0,hn⟩)⟩

def siegelRatio (n G : ℕ) (sigma : ℝ) (M : ℕ) : ℝ :=
  ((theta n G : ℝ)*(contactOrder sigma M : ℝ))/
    ((omega n G : ℝ)*(M : ℝ)-(theta n G : ℝ)*(contactOrder sigma M : ℝ))

def heightRate (n G : ℕ) (sigma gamma : ℝ) : ℝ :=
  ((theta n G : ℝ)*sigma/((omega n G : ℝ)-(theta n G : ℝ)*sigma))*
    (sigma*(2*gamma*harmonic n+Real.log 2))

def heightLogEnvelope (n G : ℕ) (sigma gamma : ℝ) (M : ℕ) : ℝ :=
  siegelRatio n G sigma M*(Real.log ((omega n G : ℝ)*(M : ℝ))+
    entryLogEnvelope n (contactOrder sigma M) gamma)

theorem heightRate_eta_formula (n G : ℕ) (sigma eta gamma : ℝ)
    (hrelation : (theta n G : ℝ)*sigma = (omega n G : ℝ)-eta) :
    heightRate n G sigma gamma =
      (((omega n G : ℝ)-eta)/eta)*sigma*(2*gamma*harmonic n+Real.log 2) := by
  unfold heightRate
  rw [hrelation, show (omega n G : ℝ)-((omega n G : ℝ)-eta) = eta by ring]
  ring

theorem contact_count_lt (n G : ℕ) (sigma : ℝ) (hs : 0 ≤ sigma)
    (hgap : (theta n G : ℝ)*sigma < (omega n G : ℝ)) (M : ℕ) (hM : 0 < M) :
    theta n G*contactOrder sigma M < omega n G*M := by
  have hk : (contactOrder sigma M : ℝ) ≤ sigma*(M : ℝ) := Nat.floor_le (by positivity)
  have h : (theta n G : ℝ)*(contactOrder sigma M : ℝ) < (omega n G : ℝ)*(M : ℝ) :=
    (mul_le_mul_of_nonneg_left hk (by positivity)).trans_lt
      (by nlinarith [show (0 : ℝ) < M by exact_mod_cast hM])
  exact_mod_cast h

theorem siegelRatio_limit (n G : ℕ) (sigma : ℝ) (hs : 0 ≤ sigma)
    (hgap : (theta n G : ℝ)*sigma < (omega n G : ℝ)) :
    Tendsto (siegelRatio n G sigma) atTop
      (𝓝 ((theta n G : ℝ)*sigma/((omega n G : ℝ)-(theta n G : ℝ)*sigma))) := by
  have hE := (contactOrder_ratio sigma hs).const_mul (theta n G : ℝ)
  have h := hE.div ((tendsto_const_nhds (x := (omega n G : ℝ))).sub hE) (sub_pos.mpr hgap).ne'
  apply h.congr'
  filter_upwards [eventually_ge_atTop 1] with M hM
  have hm : (M : ℝ) ≠ 0 := by exact_mod_cast (by omega : M ≠ 0)
  dsimp [siegelRatio]
  field_simp

theorem log_unknowns_ratio {n : ℕ} (G : ℕ) (hn : 0 < n) :
    Tendsto (fun M : ℕ => Real.log ((omega n G : ℝ)*(M : ℝ))/(M : ℝ)) atTop (𝓝 0) := by
  have hlog : Tendsto (fun M : ℕ => Real.log (M : ℝ)/(M : ℝ)) atTop (𝓝 0) :=
    Real.isLittleO_log_id_atTop.tendsto_div_nhds_zero.comp tendsto_natCast_atTop_atTop
  have h := (tendsto_const_div_atTop_nhds_zero_nat (Real.log (omega n G : ℝ))).add hlog
  simp only [zero_add] at h
  apply h.congr'
  filter_upwards [eventually_ge_atTop 1] with M hM
  have hw : (omega n G : ℝ) ≠ 0 := by exact_mod_cast (omega_pos G hn).ne'
  have hm : (M : ℝ) ≠ 0 := by exact_mod_cast (by omega : M ≠ 0)
  rw [Real.log_mul hw hm, add_div]

theorem heightLogEnvelope_limit {n : ℕ} (G : ℕ) (hn : 0 < n)
    (sigma gamma : ℝ) (hs : 0 ≤ sigma)
    (hgap : (theta n G : ℝ)*sigma < (omega n G : ℝ)) :
    Tendsto (fun M : ℕ => heightLogEnvelope n G sigma gamma M/(M : ℝ)) atTop
      (𝓝 (heightRate n G sigma gamma)) := by
  have h := (siegelRatio_limit n G sigma hs hgap).mul
    ((log_unknowns_ratio G hn).add (entryLogEnvelope_limit n sigma gamma hs))
  simp only [zero_add] at h
  simpa only [heightLogEnvelope, heightRate, add_div, mul_div_assoc] using h

theorem heightBound_log {n : ℕ} (G K M : ℕ) (hn : 0 < n) (hM : 0 < M) :
    Real.log (heightBound n G K M) =
      ((theta n G : ℝ)*(K : ℝ)/((omega n G : ℝ)*(M : ℝ)-(theta n G : ℝ)*(K : ℝ)))*
        (Real.log ((omega n G : ℝ)*(M : ℝ))+Real.log (entryBound n K : ℝ)) := by
  have hu : (0 : ℝ) < (omega n G : ℝ)*(M : ℝ) := by
    exact mul_pos (by exact_mod_cast omega_pos G hn) (by exact_mod_cast hM)
  have hL : (0 : ℝ) < (entryBound n K : ℝ) := by exact_mod_cast entryBound_pos n K
  rw [heightBound_card_formula]
  simp only [Nat.cast_mul]
  simp only [omega, theta] at hu ⊢
  rw [Real.log_rpow (mul_pos hu hL), Real.log_mul hu.ne' hL.ne']

theorem heightBound_log_le_envelope {n : ℕ} (G : ℕ) (hn : 0 < n) (sigma : ℝ)
    (hs : 0 ≤ sigma) (hgap : (theta n G : ℝ)*sigma < (omega n G : ℝ))
    (M : ℕ) (hM : 0 < M) :
    Real.log (heightBound n G (contactOrder sigma M) M) ≤
      heightLogEnvelope n G sigma OAI.PiExponent.Arithmetic.lcmConstant M := by
  rw [heightBound_log G _ M hn hM]
  unfold heightLogEnvelope siegelRatio
  apply mul_le_mul_of_nonneg_left
  · linarith [entryBound_log_le_chebyshev n (contactOrder sigma M)]
  · apply div_nonneg (by positivity)
    apply sub_nonneg.mpr
    exact_mod_cast (contact_count_lt n G sigma hs hgap M hM).le

theorem heightBound_sharp_limit {n : ℕ} (G : ℕ) (hn : 0 < n) (sigma : ℝ)
    (hs : 0 < sigma) (hgap : (theta n G : ℝ)*sigma < (omega n G : ℝ))
    (hPNT : SharpLcmAsymptotic) :
    Tendsto (fun M : ℕ => Real.log (heightBound n G (contactOrder sigma M) M)/(M : ℝ))
      atTop (𝓝 (heightRate n G sigma 1)) := by
  have h := (siegelRatio_limit n G sigma hs.le hgap).mul
    ((log_unknowns_ratio G hn).add (entryBound_sharp_limit n sigma hs hPNT))
  simp only [zero_add] at h
  have hr : heightRate n G sigma 1 =
      ((theta n G : ℝ)*sigma/((omega n G : ℝ)-(theta n G : ℝ)*sigma))*
        (sigma*(2*harmonic n+Real.log 2)) := by simp [heightRate]
  rw [hr]
  apply h.congr'
  filter_upwards [eventually_ge_atTop 1] with M hM
  rw [heightBound_log G _ M hn (by omega)]
  dsimp [siegelRatio]
  ring

theorem exists_contact_columns_of_rate {n : ℕ} (G : ℕ) (hn : 0 < n) (sigma beta : ℝ)
    (hs : 0 < sigma) (hgap : (theta n G : ℝ)*sigma < (omega n G : ℝ))
    (hrate : ∀ epsilon : ℝ, 0 < epsilon → ∀ᶠ M : ℕ in atTop,
      Real.log (heightBound n G (contactOrder sigma M) M)/(M : ℝ) < beta+epsilon) :
    ∀ epsilon : ℝ, 0 < epsilon → ∀ᶠ M : ℕ in atTop,
      ∃ P : Coordinates n G → Polynomial ℤ, P ≠ 0 ∧
        (∀ i, (P i).natDegree < M) ∧
        (∀ κ, PowerSeries.X^(contactOrder sigma M) ∣ contactRemainder P κ) ∧
        (∀ i k, |((P i).coeff k : ℝ)| ≤ Real.exp ((beta+epsilon)*(M : ℝ))) := by
  intro epsilon he
  filter_upwards [eventually_ge_atTop 1,
    (contactOrder_atTop sigma hs).eventually (eventually_ge_atTop 1),hrate epsilon he]
      with M hM hK hrateM
  have hc := contact_count_lt n G sigma hs.le hgap M (by omega)
  obtain ⟨P,hP,hdeg,hcontact,hheight⟩ :=
    exists_bounded_order_contact_column hn (contactOrder sigma M) M (by omega) hc
  have hu : (0 : ℝ) < (omega n G : ℝ)*(M : ℝ) := by
    exact mul_pos (by exact_mod_cast omega_pos G hn) (by exact_mod_cast (by omega : 0 < M))
  have hp : 0 < heightBound n G (contactOrder sigma M) M := by
    rw [heightBound_card_formula]
    apply Real.rpow_pos_of_pos
    push_cast
    exact mul_pos hu (by exact_mod_cast entryBound_pos n (contactOrder sigma M))
  have hh : heightBound n G (contactOrder sigma M) M ≤ Real.exp ((beta+epsilon)*(M : ℝ)) := by
    apply (Real.log_le_iff_le_exp hp).mp
    exact ((div_lt_iff₀ (by exact_mod_cast (by omega : 0 < M))).mp hrateM).le
  exact ⟨P,hP,hdeg,hcontact,fun i k => (hheight i k).trans hh⟩

theorem exists_chebyshev_rate_contact_columns {n : ℕ} (G : ℕ) (hn : 0 < n)
    (sigma : ℝ) (hs : 0 < sigma) (hgap : (theta n G : ℝ)*sigma < (omega n G : ℝ)) :
    ∀ epsilon : ℝ, 0 < epsilon → ∀ᶠ M : ℕ in atTop,
      ∃ P : Coordinates n G → Polynomial ℤ, P ≠ 0 ∧
        (∀ i, (P i).natDegree < M) ∧
        (∀ κ, PowerSeries.X^(contactOrder sigma M) ∣ contactRemainder P κ) ∧
        (∀ i k, |((P i).coeff k : ℝ)| ≤ Real.exp
          ((heightRate n G sigma OAI.PiExponent.Arithmetic.lcmConstant+epsilon)*(M : ℝ))) := by
  apply exists_contact_columns_of_rate G hn sigma _ hs hgap
  intro epsilon he
  have ht := (heightLogEnvelope_limit G hn sigma OAI.PiExponent.Arithmetic.lcmConstant hs.le hgap).eventually
    (gt_mem_nhds (show heightRate n G sigma OAI.PiExponent.Arithmetic.lcmConstant <
      heightRate n G sigma OAI.PiExponent.Arithmetic.lcmConstant+epsilon by linarith))
  filter_upwards [eventually_ge_atTop 1,ht] with M hM htM
  exact (div_le_div_of_nonneg_right (heightBound_log_le_envelope G hn sigma hs.le hgap M (by omega))
    (by positivity)).trans_lt htM

theorem exists_sharp_rate_contact_columns {n : ℕ} (G : ℕ) (hn : 0 < n)
    (sigma : ℝ) (hs : 0 < sigma) (hgap : (theta n G : ℝ)*sigma < (omega n G : ℝ))
    (hPNT : SharpLcmAsymptotic) :
    ∀ epsilon : ℝ, 0 < epsilon → ∀ᶠ M : ℕ in atTop,
      ∃ P : Coordinates n G → Polynomial ℤ, P ≠ 0 ∧
        (∀ i, (P i).natDegree < M) ∧
        (∀ κ, PowerSeries.X^(contactOrder sigma M) ∣ contactRemainder P κ) ∧
        (∀ i k, |((P i).coeff k : ℝ)| ≤ Real.exp ((heightRate n G sigma 1+epsilon)*(M : ℝ))) := by
  apply exists_contact_columns_of_rate G hn sigma _ hs hgap
  intro epsilon he
  exact (heightBound_sharp_limit G hn sigma hs hgap hPNT).eventually
    (gt_mem_nhds (show heightRate n G sigma 1 < heightRate n G sigma 1+epsilon by linarith))

end QuadraticPi.GradedFixedFContactRates


==> anc/lean/QuadraticPi/GradedFixedFContactVanishing.lean <==
import QuadraticPi.GradedFixedFContactCoefficientBounds

/-! Quantitative vanishing of the actual analytic contact remainders.
Formal divisibility supplies the zero coefficients; an explicitly bounded
geometric tail proves the small-value estimate independently of M. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedFixedFContactVanishing
open scoped BigOperators
open PowerSeries GradedCoefficientContractions GradedFixedFContactConstruction
open GradedFixedFContactAnalytic GradedFixedFContactCoefficientBounds

theorem vanishing_series_norm (a : ℕ → ℂ) (f z : ℂ) (K : ℕ) (B : ℝ) (hB : 0 ≤ B)
    (hs : HasSum (fun k => a k*z^k) f) (ha : ∀ k, ‖a k‖ ≤ B*2^k)
    (hzero : ∀ k, k < K → a k = 0) (hz : 2*‖z‖ < 1) :
    ‖f‖ ≤ B*(2*‖z‖)^K/(1-2*‖z‖) := by
  have hsum0 : (∑ k ∈ Finset.range K, a k*z^k) = 0 := by
    apply Finset.sum_eq_zero
    intro k hk
    rw [hzero k (Finset.mem_range.mp hk), zero_mul]
  have htail : HasSum (fun k => a (k+K)*z^(k+K)) f :=
    (hasSum_nat_add_iff (f := fun k : ℕ => a k*z^k) (g := f) K).mpr (by simpa only [hsum0, add_zero] using hs)
  have hg := (hasSum_geometric_of_lt_one (by positivity : (0 : ℝ) ≤ 2*‖z‖) hz).mul_left
    (B*(2*‖z‖)^K)
  have h := htail.norm_le_of_bounded hg (fun k => by
    rw [norm_mul, norm_pow]
    calc
      _ ≤ (B*2^(k+K))*‖z‖^(k+K) := mul_le_mul_of_nonneg_right (ha (k+K)) (by positivity)
      _ = (B*(2*‖z‖)^K)*(2*‖z‖)^k := by rw [pow_add, mul_pow, mul_pow]; ring)
  simpa only [div_eq_mul_inv] using h

theorem vanishing_series_norm_quarter (a : ℕ → ℂ) (f z : ℂ) (K : ℕ) (B : ℝ) (hB : 0 ≤ B)
    (hs : HasSum (fun k => a k*z^k) f) (ha : ∀ k, ‖a k‖ ≤ B*2^k)
    (hzero : ∀ k, k < K → a k = 0) (hz : ‖z‖ ≤ 1/4) :
    ‖f‖ ≤ 2*B*(2*‖z‖)^K := by
  have hz1 : 2*‖z‖ < 1 := by linarith
  have hi : (1-2*‖z‖)⁻¹ ≤ 2 := by
    rw [inv_le_comm₀ (by linarith : (0 : ℝ) < 1-2*‖z‖) (by norm_num : (0 : ℝ) < 2)]
    linarith
  calc
    ‖f‖ ≤ B*(2*‖z‖)^K/(1-2*‖z‖) := vanishing_series_norm a f z K B hB hs ha hzero hz1
    _ ≤ (B*(2*‖z‖)^K)*2 := by rw [div_eq_mul_inv]; gcongr
    _ = _ := by ring

theorem analyticContact_norm_small {n G : ℕ} (P : Coordinates n G → Polynomial ℤ)
    (H : ℝ) (hH : 0 ≤ H) (hP : ∀ i k, |((P i).coeff k : ℝ)| ≤ H)
    (κ : DegreeIndex n G) (K : ℕ) (hcontact : X^K ∣ contactRemainder P κ)
    (z : ℂ) (hz : 2*‖z‖ < 1) :
    ‖analyticContact P κ z‖ ≤ contactConstant n G*H*(2*‖z‖)^K/(1-2*‖z‖) := by
  have hz1 : ‖z‖ < 1 := by nlinarith [norm_nonneg z]
  apply vanishing_series_norm (fun k => ((coeff k (contactRemainder P κ) : ℚ) : ℂ))
    _ z K _ (mul_nonneg (contactConstant_nonneg n G) hH) (analyticContact_hasSum P κ z hz1)
  · intro k
    have he : ‖((coeff k (contactRemainder P κ) : ℚ) : ℂ)‖ = |realCoeff (contactRemainder P κ) k| := by
      rw [← Complex.ofReal_ratCast, Complex.norm_real]
      rfl
    rw [he]
    exact contact_coeff_bound P H hH hP κ k
  · intro k hk
    rw [X_pow_dvd_iff] at hcontact
    simp [hcontact k hk]
  · exact hz

theorem analyticContact_norm_quarter {n G : ℕ} (P : Coordinates n G → Polynomial ℤ)
    (H : ℝ) (hH : 0 ≤ H) (hP : ∀ i k, |((P i).coeff k : ℝ)| ≤ H)
    (κ : DegreeIndex n G) (K : ℕ) (hcontact : X^K ∣ contactRemainder P κ)
    (z : ℂ) (hz : ‖z‖ ≤ 1/4) :
    ‖analyticContact P κ z‖ ≤ 2*contactConstant n G*H*(2*‖z‖)^K := by
  have h := analyticContact_norm_small P H hH hP κ K hcontact z (by linarith)
  have hi : (1-2*‖z‖)⁻¹ ≤ 2 := by
    rw [inv_le_comm₀ (by linarith : (0 : ℝ) < 1-2*‖z‖) (by norm_num : (0 : ℝ) < 2)]
    linarith
  calc
    _ ≤ _ := h
    _ ≤ (contactConstant n G*H*(2*‖z‖)^K)*2 := by
      rw [div_eq_mul_inv]
      exact mul_le_mul_of_nonneg_left hi
        (mul_nonneg (mul_nonneg (contactConstant_nonneg n G) hH) (by positivity))
    _ = _ := by ring

end QuadraticPi.GradedFixedFContactVanishing


==> anc/lean/QuadraticPi/GradedFixedFDifferentialEquation.lean <==
import QuadraticPi.GradedFixedFRealValues
import Mathlib.Analysis.Complex.Polynomial.Basic

/-! The actual analytic fixed-F solution satisfies the manuscript
first-order system. This is obtained by differentiating the inherited
principal-log branch identity, not by assuming termwise derivatives. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedFixedFDifferentialEquation
open Filter Topology GradedFixedFAnalytic GradedFixedFBranchIdentities
open QuadraticLogarithmicFamily

theorem complexF_differentiableAt (t : ℂ) (ht : ‖t‖ < 1) : DifferentiableAt ℂ complexF t :=
  (complexF_analyticAt t ht).differentiableAt

theorem complexF_hasDerivAt (t : ℂ) (ht : ‖t‖ < 1) :
    HasDerivAt complexF (deriv complexF t) t := (complexF_differentiableAt t ht).hasDerivAt

theorem square_branch_hasDerivAt (w : ℂ) (hw : ‖w‖ < 1) :
    HasDerivAt (fun z : ℂ => 2*z*complexF (z^2))
      (2*complexF (w^2)+4*w^2*deriv complexF (w^2)) w := by
  have ht : ‖w^2‖ < 1 := by rw [norm_pow]; nlinarith [norm_nonneg w]
  have h := ((hasDerivAt_id w).const_mul 2).mul
    ((complexF_hasDerivAt (w^2) ht).comp w ((hasDerivAt_id w).pow 2))
  apply h.congr_deriv
  simp
  ring

theorem complexF_square_ode (w : ℂ) (hw : ‖w‖ < 1) :
    2*w^2*deriv complexF (w^2)+complexF (w^2) = 1/(1-w^2) := by
  have hlog : HasDerivAt (complexValue 1) (2/(1-w^2)) w := by
    simpa using complexValue_hasDerivAt 1 (by norm_num) w
      (by simpa [complexDisc, complexRoot] using hw)
  have heq : (complexValue 1) =ᶠ[𝓝 w] (fun z : ℂ => 2*z*complexF (z^2)) := by
    have hw' : w ∈ Metric.ball (0 : ℂ) 1 := by simpa [Metric.mem_ball, dist_zero_right] using hw
    filter_upwards [Metric.isOpen_ball.mem_nhds hw'] with z hz
    simpa only [Complex.ofReal_one, one_mul] using complexFamily_eq_fixedF 1 (by norm_num) z
      (by simpa [complexDisc, complexRoot, Metric.mem_ball, dist_zero_right] using hz)
  have h := (square_branch_hasDerivAt w hw).congr_of_eventuallyEq heq
  have hd := h.unique hlog
  linear_combination hd/2

theorem complexF_ode (t : ℂ) (ht : ‖t‖ < 1) :
    2*t*deriv complexF t+complexF t = 1/(1-t) := by
  obtain ⟨w,hw⟩ := IsAlgClosed.exists_pow_nat_eq t (by norm_num : 0 < (2 : ℕ))
  have hn : ‖w‖ < 1 := by
    have he : ‖w‖^2 = ‖t‖ := by rw [← norm_pow, hw]
    nlinarith [norm_nonneg w]
  simpa only [hw] using complexF_square_ode w hn

theorem complexF_hasDerivAt_explicit (t : ℂ) (ht : ‖t‖ < 1) (ht0 : t ≠ 0) :
    HasDerivAt complexF ((1/(1-t)-complexF t)/(2*t)) t := by
  have h := complexF_hasDerivAt t ht
  apply h.congr_deriv
  apply (eq_div_iff (mul_ne_zero (by norm_num) ht0)).mpr
  linear_combination complexF_ode t ht

theorem complexF_power_hasDerivAt (j : ℕ) (t : ℂ) (ht : ‖t‖ < 1) (ht0 : t ≠ 0) :
    HasDerivAt (fun z => complexF z^(j+1))
      (((j+1 : ℕ) : ℂ)/(2*t*(1-t))*complexF t^j-
        ((j+1 : ℕ) : ℂ)/(2*t)*complexF t^(j+1)) t := by
  have h := (complexF_hasDerivAt_explicit t ht ht0).pow (j+1)
  apply h.congr_deriv
  simp only [Nat.add_sub_cancel]
  rw [pow_succ]
  have hden : (1-t : ℂ) ≠ 0 := by
    intro he
    have htone : t = 1 := (sub_eq_zero.mp he).symm
    simp [htone] at ht
  field_simp [ht0, hden]
  <;> ring

end QuadraticPi.GradedFixedFDifferentialEquation


==> anc/lean/QuadraticPi/GradedFixedFEntryGrowth.lean <==
import QuadraticPi.GradedHarmonicGrowth
import QuadraticPi.GradedFixedFContactConstruction

/-! Actual entry logarithms and a fully proved unconditional growth
envelope. The sharper entry limit has an explicit sharp log-lcm input. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedFixedFEntryGrowth
open Filter Topology GradedHarmonicClearing GradedHarmonicGrowth
open GradedFixedFContactMatrix GradedFixedFContactConstruction

def contactOrder (sigma : ℝ) (M : ℕ) : ℕ := ⌊sigma*(M : ℝ)⌋₊

theorem contactOrder_ratio (sigma : ℝ) (hs : 0 ≤ sigma) :
    Tendsto (fun M : ℕ => (contactOrder sigma M : ℝ)/(M : ℝ)) atTop (𝓝 sigma) :=
  (tendsto_nat_floor_mul_div_atTop hs).comp tendsto_natCast_atTop_atTop

theorem contactOrder_atTop (sigma : ℝ) (hs : 0 < sigma) :
    Tendsto (contactOrder sigma) atTop atTop :=
  tendsto_nat_floor_atTop.comp (tendsto_natCast_atTop_atTop.const_mul_atTop hs)

theorem entryBound_log (n K : ℕ) :
    Real.log (entryBound n K : ℝ) = Real.log (clearing n (2*K+n) : ℝ)+
      Real.log ((n+1 : ℕ) : ℝ)+(K+n : ℕ)*Real.log 2 := by
  have hd : (clearing n (2*K+n) : ℝ) ≠ 0 := by exact_mod_cast (clearing_pos _ _).ne'
  simp only [entryBound, Nat.cast_mul, Nat.cast_pow]
  rw [Real.log_mul (mul_ne_zero hd (by positivity)) (by positivity),
    Real.log_mul hd (by positivity), Real.log_pow]
  norm_num

def entryLogEnvelope (n K : ℕ) (gamma : ℝ) : ℝ :=
  gamma*harmonic n*((2*K+n : ℕ) : ℝ)+Real.log ((n+1 : ℕ) : ℝ)+
    ((K+n : ℕ) : ℝ)*Real.log 2

theorem entryBound_log_le_chebyshev (n K : ℕ) :
    Real.log (entryBound n K : ℝ) ≤ entryLogEnvelope n K OAI.PiExponent.Arithmetic.lcmConstant := by
  rw [entryBound_log]
  unfold entryLogEnvelope
  linarith [clearing_log_chebyshev n (2*K+n)]

theorem entryLogEnvelope_ratio (n M : ℕ) (sigma gamma : ℝ) :
    entryLogEnvelope n (contactOrder sigma M) gamma/(M : ℝ) =
      (2*gamma*harmonic n+Real.log 2)*((contactOrder sigma M : ℝ)/(M : ℝ))+
        (gamma*harmonic n*(n : ℝ)+Real.log ((n+1 : ℕ) : ℝ)+(n : ℝ)*Real.log 2)/(M : ℝ) := by
  unfold entryLogEnvelope
  push_cast
  ring

theorem entryLogEnvelope_limit (n : ℕ) (sigma gamma : ℝ) (hs : 0 ≤ sigma) :
    Tendsto (fun M : ℕ => entryLogEnvelope n (contactOrder sigma M) gamma/(M : ℝ))
      atTop (𝓝 (sigma*(2*gamma*harmonic n+Real.log 2))) := by
  have h := ((contactOrder_ratio sigma hs).const_mul (2*gamma*harmonic n+Real.log 2)).add
    (tendsto_const_div_atTop_nhds_zero_nat
      (gamma*harmonic n*(n : ℝ)+Real.log ((n+1 : ℕ) : ℝ)+(n : ℝ)*Real.log 2))
  simpa only [entryLogEnvelope_ratio, add_zero, mul_comm] using h

theorem clearing_affine_order_limit (n : ℕ) (sigma : ℝ) (hs : 0 < sigma)
    (hPNT : SharpLcmAsymptotic) :
    Tendsto (fun M : ℕ => Real.log (clearing n (2*contactOrder sigma M+n) : ℝ)/(M : ℝ))
      atTop (𝓝 (2*sigma*harmonic n)) := by
  have hat : Tendsto (fun M => 2*contactOrder sigma M+n) atTop atTop := by
    apply tendsto_atTop.mpr
    intro b
    filter_upwards [(contactOrder_atTop sigma hs).eventually (eventually_ge_atTop b)] with M hM
    omega
  have hratio : Tendsto (fun M : ℕ => ((2*contactOrder sigma M+n : ℕ) : ℝ)/(M : ℝ))
      atTop (𝓝 (2*sigma)) := by
    have h := ((contactOrder_ratio sigma hs.le).const_mul 2).add
      (tendsto_const_div_atTop_nhds_zero_nat (n : ℝ))
    convert h using 1 <;> simp [Nat.cast_add, Nat.cast_mul, add_div, mul_div_assoc]
  have h := ((clearing_sharp_ratio hPNT n).comp hat).mul hratio
  rw [show harmonic n*(2*sigma) = 2*sigma*harmonic n by ring] at h
  apply h.congr'
  filter_upwards [hat.eventually (eventually_ge_atTop 1)] with M hM
  have hd : ((2*contactOrder sigma M+n : ℕ) : ℝ) ≠ 0 := by exact_mod_cast (by omega : 2*contactOrder sigma M+n ≠ 0)
  dsimp
  rw [div_mul_div_cancel₀ hd]

theorem entryBound_sharp_limit (n : ℕ) (sigma : ℝ) (hs : 0 < sigma)
    (hPNT : SharpLcmAsymptotic) :
    Tendsto (fun M : ℕ => Real.log (entryBound n (contactOrder sigma M) : ℝ)/(M : ℝ))
      atTop (𝓝 (sigma*(2*harmonic n+Real.log 2))) := by
  have hk : Tendsto (fun M : ℕ => ((contactOrder sigma M+n : ℕ) : ℝ)/(M : ℝ)) atTop (𝓝 sigma) := by
    have h := (contactOrder_ratio sigma hs.le).add (tendsto_const_div_atTop_nhds_zero_nat (n : ℝ))
    simpa only [Nat.cast_add, add_div, add_zero] using h
  have h := ((clearing_affine_order_limit n sigma hs hPNT).add
    (tendsto_const_div_atTop_nhds_zero_nat (Real.log ((n+1 : ℕ) : ℝ)))).add (hk.mul_const (Real.log 2))
  rw [show (2*sigma*harmonic n+0)+sigma*Real.log 2 = sigma*(2*harmonic n+Real.log 2) by ring] at h
  simpa only [entryBound_log, add_div, mul_div_right_comm] using h

end QuadraticPi.GradedFixedFEntryGrowth


==> anc/lean/QuadraticPi/GradedFixedFExponentEndpoint.lean <==
import QuadraticPi.GradedMeasureExponentConclusion

/-! The assembled actual fixed-F measure yields irrationality and real/extended
exponent bounds,relative to the cited established short-rank input. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedFixedFExponentEndpoint
open scoped BigOperators
open Filter Topology GradedCoefficientContractions GradedFixedFContactRates GradedFixedFContactConstruction
open GradedFixedFEntryGrowth GradedJetRateLimits GradedJetRateEnvelopes GradedRationalFunctionCovariantClearing
open GradedFixedFAnalytic GradedExactRateUniformMeasure GradedMeasureExponentConclusion

def fixedFExponent (n G : ℕ) (sigma eta : ℝ) (a : ℤ) (q : ℕ) : ℝ :=
  1+sizeRate q (G*(n-1)+1) eta (heightRate n G sigma OAI.PiExponent.Arithmetic.lcmConstant)/
    decayRate q (G*(n-1)+1) eta (heightRate n G sigma OAI.PiExponent.Arithmetic.lcmConstant)
      sigma (3*|(a : ℝ)|/(q : ℝ))

theorem actual_uniform_height_measure {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (sigma eta : ℝ) (hsigma : 0 < sigma) (heta : 0 ≤ eta) (heta1 : eta < 1) (offset : ℕ)
    (hgap : (theta n G : ℝ)*sigma < (omega n G : ℝ))
    (a : ℤ) (q : ℕ) (hq : 0 < q) (ha : a ≠ 0) (hsmall : 4*a.natAbs ≤ q)
    (halpha : 0 < sizeRate q (G*(n-1)+1) eta (heightRate n G sigma OAI.PiExponent.Arithmetic.lcmConstant))
    (hgamma : 0 < decayRate q (G*(n-1)+1) eta
      (heightRate n G sigma OAI.PiExponent.Arithmetic.lcmConstant) sigma (3*|(a : ℝ)|/(q : ℝ)))
    (hrank : ∀ᶠ M : ℕ in atTop, ∀ P : Coordinates n G → Polynomial ℤ,
      P ≠ 0 → (∀ i, (P i).natDegree < M) →
      (∀ κ, PowerSeries.X^(contactOrder sigma M) ∣ contactRemainder P κ) →
      Submodule.span ℚ (Set.range (fun k : Fin (jetOrder eta offset M+1) =>
        rationalDividedJet hn ((a : ℚ)/(q : ℚ)) (rationalPolynomialColumn P) k.val)) = ⊤)
 :
    UniformHeightMeasure (G := G) (fun j : Fin n => realF ((a : ℝ)/(q : ℝ))^(j.val+1)) (fixedFExponent n G sigma eta a q) := by
  intro delta hdelta
  exact uniform_measure_at_exact_rates hn hG sigma eta hsigma heta heta1 offset hgap a q hq ha hsmall halpha hgamma hrank delta hdelta

theorem actual_targets_exponent_bounds {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (sigma eta : ℝ) (hsigma : 0 < sigma) (heta : 0 ≤ eta) (heta1 : eta < 1) (offset : ℕ)
    (hgap : (theta n G : ℝ)*sigma < (omega n G : ℝ))
    (a : ℤ) (q : ℕ) (hq : 0 < q) (ha : a ≠ 0) (hsmall : 4*a.natAbs ≤ q)
    (halpha : 0 < sizeRate q (G*(n-1)+1) eta (heightRate n G sigma OAI.PiExponent.Arithmetic.lcmConstant))
    (hgamma : 0 < decayRate q (G*(n-1)+1) eta
      (heightRate n G sigma OAI.PiExponent.Arithmetic.lcmConstant) sigma (3*|(a : ℝ)|/(q : ℝ)))
    (hrank : ∀ᶠ M : ℕ in atTop, ∀ P : Coordinates n G → Polynomial ℤ,
      P ≠ 0 → (∀ i, (P i).natDegree < M) →
      (∀ κ, PowerSeries.X^(contactOrder sigma M) ∣ contactRemainder P κ) →
      Submodule.span ℚ (Set.range (fun k : Fin (jetOrder eta offset M+1) =>
        rationalDividedJet hn ((a : ℚ)/(q : ℚ)) (rationalPolynomialColumn P) k.val)) = ⊤)
 :
    ∀ c : Fin n → ℤ, c ≠ 0 → ∀ b : ℚ,
      Irrational ((b : ℝ)+target (fun j : Fin n => realF ((a : ℝ)/(q : ℝ))^(j.val+1)) c) ∧
      2 ≤ irrationalityExponent ((b : ℝ)+target (fun j : Fin n => realF ((a : ℝ)/(q : ℝ))^(j.val+1)) c) ∧
      irrationalityExponent ((b : ℝ)+target (fun j : Fin n => realF ((a : ℝ)/(q : ℝ))^(j.val+1)) c) ≤ fixedFExponent n G sigma eta a q := by
  have hmeasure := actual_uniform_height_measure hn hG sigma eta hsigma heta heta1 offset hgap a q hq ha hsmall halpha hgamma hrank
  intro c hc b
  exact rational_constant_target_bounds _ _ hmeasure c hc b

theorem actual_targets_extendedExponent_le {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (sigma eta : ℝ) (hsigma : 0 < sigma) (heta : 0 ≤ eta) (heta1 : eta < 1) (offset : ℕ)
    (hgap : (theta n G : ℝ)*sigma < (omega n G : ℝ))
    (a : ℤ) (q : ℕ) (hq : 0 < q) (ha : a ≠ 0) (hsmall : 4*a.natAbs ≤ q)
    (halpha : 0 < sizeRate q (G*(n-1)+1) eta (heightRate n G sigma OAI.PiExponent.Arithmetic.lcmConstant))
    (hgamma : 0 < decayRate q (G*(n-1)+1) eta
      (heightRate n G sigma OAI.PiExponent.Arithmetic.lcmConstant) sigma (3*|(a : ℝ)|/(q : ℝ)))
    (hrank : ∀ᶠ M : ℕ in atTop, ∀ P : Coordinates n G → Polynomial ℤ,
      P ≠ 0 → (∀ i, (P i).natDegree < M) →
      (∀ κ, PowerSeries.X^(contactOrder sigma M) ∣ contactRemainder P κ) →
      Submodule.span ℚ (Set.range (fun k : Fin (jetOrder eta offset M+1) =>
        rationalDividedJet hn ((a : ℚ)/(q : ℚ)) (rationalPolynomialColumn P) k.val)) = ⊤)
 :
    ∀ c : Fin n → ℤ, c ≠ 0 →
      extendedIrrationalityExponent (target (fun j : Fin n => realF ((a : ℝ)/(q : ℝ))^(j.val+1)) c) ≤ ENNReal.ofReal (fixedFExponent n G sigma eta a q) := by
  have hmeasure := actual_uniform_height_measure hn hG sigma eta hsigma heta heta1 offset hgap a q hq ha hsmall halpha hgamma hrank
  intro c hc
  exact target_extendedExponent_le _ _ hmeasure c hc

end QuadraticPi.GradedFixedFExponentEndpoint


==> anc/lean/QuadraticPi/GradedFixedFRealValues.lean <==
import QuadraticPi.GradedFixedFBranchIdentities

/-! Real fixed-F endpoint positivity and the literal logarithm/arctangent
branch formulas. No transcendence or rank assertion is assumed here. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedFixedFRealValues
open GradedFixedFAnalytic GradedFixedFBranchIdentities QuadraticLogarithmicFamily

theorem realF_one_le (r : ℝ) (hr : 0 ≤ r) (hr1 : r < 1) : 1 ≤ realF r := by
  have hs := realF_summable r (by simpa [abs_of_nonneg hr] using hr1)
  have hn (k : ℕ) : 0 ≤ ((PowerSeries.coeff k GradedFixedFCoefficients.fixedF : ℚ) : ℝ)*r^k := by
    rw [GradedFixedFCoefficients.fixedF_coeff]
    positivity
  have h := hs.le_tsum 0 (fun k _ => hn k)
  simpa [GradedFixedFCoefficients.fixedF_coeff, realF] using h

theorem realF_negative_formula (r : ℝ) (hr : r < 0) (hr1 : |r| < 1) :
    realF r = Real.arctan (Real.sqrt (-r))/Real.sqrt (-r) := by
  have h := realFamily_eq_fixedF r 1 hr.ne (by simpa using hr1)
  simp only [value, ite_eq_right (not_lt.mpr hr.le), circularValue,
    mul_one, one_pow] at h
  rw [mul_div_assoc] at h
  linarith

theorem realF_positive_formula (r : ℝ) (hr : 0 < r) (hr1 : r < 1) :
    realF r = Real.log ((1+Real.sqrt r)/(1-Real.sqrt r))/(2*Real.sqrt r) := by
  have h := realFamily_eq_fixedF r 1 hr.ne' (by simpa [abs_of_pos hr] using hr1)
  simp only [value, ite_eq_left hr, positiveValue, mul_one, one_pow] at h
  calc
    realF r = (Real.log ((1+Real.sqrt r)/(1-Real.sqrt r))/Real.sqrt r)/2 := by linarith
    _ = _ := by ring

theorem realF_pos (r : ℝ) (hr : |r| < 1) : 0 < realF r := by
  by_cases h : 0 ≤ r
  · exact lt_of_lt_of_le (by norm_num : (0 : ℝ) < 1) (realF_one_le r h (abs_lt.mp hr).2)
  · have hn : r < 0 := lt_of_not_ge h
    rw [realF_negative_formula r hn hr]
    exact div_pos (Real.arctan_pos.mpr (Real.sqrt_pos.mpr (by linarith)))
      (Real.sqrt_pos.mpr (by linarith))

theorem realF_ne_zero (r : ℝ) (hr : |r| < 1) : realF r ≠ 0 := (realF_pos r hr).ne'

theorem complexF_real_ne_zero (r : ℝ) (hr : |r| < 1) : complexF (r : ℂ) ≠ 0 := by
  rw [← realF_complex]
  exact_mod_cast realF_ne_zero r hr

theorem complexF_real_im (r : ℝ) : (complexF (r : ℂ)).im = 0 := by rw [← realF_complex]; rfl

theorem realF_rat_positive_formula (r : ℚ) (hr : 0 < r) (hr1 : r < 1) :
    realF (r : ℝ) = PositiveQuadraticLogarithm.value r 1/2 := by
  have h := realFamily_eq_fixedF (r : ℝ) 1 (by exact_mod_cast hr.ne')
    (by simp only [one_pow, mul_one, abs_of_pos (show (0 : ℝ) < r by exact_mod_cast hr)]; exact_mod_cast hr1)
  rw [← value_pos_rat r 1 hr]
  simp only [Rat.cast_one, mul_one, one_pow] at h ⊢
  linarith

theorem realF_rat_negative_formula (r : ℚ) (hr : r < 0) (hr1 : |r| < 1) :
    realF (r : ℝ) = CircularQuadraticLogarithm.value (-r) 1/2 := by
  have h := realFamily_eq_fixedF (r : ℝ) 1 (by exact_mod_cast hr.ne)
    (by simpa using (show |(r : ℝ)| < 1 by exact_mod_cast hr1))
  have he : (r : ℝ) = -((-r : ℚ) : ℝ) := by push_cast; ring
  have hv : value (-((-r : ℚ) : ℝ)) 1 = CircularQuadraticLogarithm.value (-r) 1 := by
    simpa using value_neg_rat (-r) 1 (by linarith)
  rw [he, hv] at h
  simp only [Rat.cast_one, mul_one, one_pow, neg_neg, Rat.cast_neg] at h
  linarith

end QuadraticPi.GradedFixedFRealValues


==> anc/lean/QuadraticPi/GradedFormalVanishingJetEquations.lean <==
import QuadraticPi.GradedFiniteJetEquations

/-! The literal normalized transport remainder vanishes exactly when all
actual rational-jet equations vanish. In finite dimension finitely many
initial rational equations suffice,with no quantitative cutoff asserted. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedFormalVanishingJetEquations
open scoped BigOperators
open PowerSeries GradedCoefficientContractions GradedActualTransportJetReduction
open GradedAnalyticTransportTaylor GradedCovariantTaylorBridge GradedActualTransportODE
open GradedNaturalLiftedConnection GradedSignedDualLocalODE GradedRationalFunctionCovariantClearing
open GradedFiniteJetEquations

def transportedSeries {n G : ℕ} (r : ℚ) (P : Coordinates n G → Polynomial ℤ) (d : Coordinates n G) :
    PowerSeries ℂ := complexified (∑ i, shiftedColumn r P i*actualTransport r i d)

def formalRemainder {n G : ℕ} (r : ℚ) (P : Coordinates n G → Polynomial ℤ)
    (y : Coordinates n G → ℂ) : PowerSeries ℂ := ∑ d, transportedSeries r P d*C (y d)

theorem transportedSeries_coeff {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (r : ℚ) (hr : r ≠ 0) (hr1 : 1-r ≠ 0) (P : Coordinates n G → Polynomial ℤ)
    (k : ℕ) (d : Coordinates n G) :
    coeff k (transportedSeries r P d) = (rationalDividedJet hn r (rationalPolynomialColumn P) k d : ℂ) := by
  unfold transportedSeries complexified
  rw [coeff_map,dividedJet_transport_coefficient (connection hn (alpha r) (beta r))
    (actualTransport r) (shiftedColumn r P) (actualTransport_differential_equation hn hG r hr hr1)
    (actualTransport_initial r),← rational_local_dividedJet hn r hr hr1]
  rfl

theorem formalRemainder_coeff {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (r : ℚ) (hr : r ≠ 0) (hr1 : 1-r ≠ 0) (P : Coordinates n G → Polynomial ℤ)
    (y : Coordinates n G → ℂ) (k : ℕ) :
    coeff k (formalRemainder r P y) =
      ∑ d, (rationalDividedJet hn r (rationalPolynomialColumn P) k d : ℂ)*y d := by
  unfold formalRemainder
  rw [map_sum]
  apply Finset.sum_congr rfl
  intro d _
  rw [coeff_mul_C,transportedSeries_coeff hn hG r hr hr1]

theorem formalRemainder_zero_iff {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (r : ℚ) (hr : r ≠ 0) (hr1 : 1-r ≠ 0) (P : Coordinates n G → Polynomial ℤ)
    (y : Coordinates n G → ℂ) :
    formalRemainder r P y = 0 ↔
      ∀ k, (∑ d, (rationalDividedJet hn r (rationalPolynomialColumn P) k d : ℂ)*y d) = 0 := by
  constructor
  · intro h k
    have he := congrArg (coeff (R := ℂ) k) h
    simpa only [formalRemainder_coeff hn hG r hr hr1,map_zero] using he
  · intro h
    apply PowerSeries.ext
    intro k
    simpa only [formalRemainder_coeff hn hG r hr hr1,map_zero] using h k

def dotLinear {ι : Type*} [Fintype ι] (y : ι → ℂ) : (ι → ℂ) →ₗ[ℂ] ℂ where
  toFun x := ∑ d, x d*y d
  map_add' x z := by simp [add_mul,Finset.sum_add_distrib]
  map_smul' a x := by simp [smul_eq_mul,mul_assoc,Finset.mul_sum]

theorem exists_finite_rational_vanishing_equations {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (r : ℚ) (hr : r ≠ 0) (hr1 : 1-r ≠ 0) (P : Coordinates n G → Polynomial ℤ) :
    ∃ K : ℕ, ∀ y : Coordinates n G → ℂ,
      formalRemainder r P y = 0 ↔
        ∀ k, k ≤ K → (∑ d, (rationalDividedJet hn r (rationalPolynomialColumn P) k d : ℂ)*y d) = 0 := by
  let u := fun k d => (rationalDividedJet hn r (rationalPolynomialColumn P) k d : ℂ)
  obtain ⟨K,hK⟩ := exists_initial_span_eq u
  refine ⟨K,?_⟩
  intro y
  rw [formalRemainder_zero_iff hn hG r hr hr1]
  exact equations_of_initial_span u K hK (dotLinear y)

end QuadraticPi.GradedFormalVanishingJetEquations


==> anc/lean/QuadraticPi/GradedFullCornerContactOrder.lean <==
import QuadraticPi.GradedRamifiedContactOrder
import QuadraticPi.GradedCornerSpaceDimension
import Mathlib.Algebra.MvPolynomial.Funext
import Mathlib.LinearAlgebra.Basis.VectorSpace

/-! Homogeneous corners span the literal corner space. Mathlib polynomial
extensionality and linear separation supply the span argument. The verified
holomorphic contact factors then extend to every member of this space. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedFullCornerContactOrder
open scoped BigOperators
open Filter Topology GradedCoefficientContractions GradedAnalyticCornerIdentity
open GradedCornerSpaceDimension GradedRamifiedHolomorphicTransport GradedRamifiedContactOrder
open GradedFixedFContactConstruction

def exponent {n G : ℕ} (κ : DegreeIndex n G) : Fin n →₀ ℕ :=
  Finsupp.onFinset Finset.univ (fun j => (κ.val j : ℕ)) (by intro j _; exact Finset.mem_univ j)

theorem exponent_injective (n G : ℕ) : Function.Injective (exponent (n := n) (G := G)) := by
  intro κ lam h
  apply Subtype.ext
  funext j
  apply Fin.ext
  simpa only [exponent,Finsupp.onFinset_apply] using congrArg (fun d : Fin n →₀ ℕ => d j) h

def weightPolynomial {n G : ℕ} (b : DegreeIndex n G → ℂ) : MvPolynomial (Fin n) ℂ :=
  ∑ κ, MvPolynomial.monomial (exponent κ) (b κ)

theorem weightPolynomial_eval {n G : ℕ} (b : DegreeIndex n G → ℂ) (a : Fin n → ℂ) :
    MvPolynomial.eval a (weightPolynomial b) = ∑ κ, weight a κ*b κ := by
  unfold weightPolynomial
  rw [MvPolynomial.eval_sum]
  apply Finset.sum_congr rfl
  intro κ _
  rw [MvPolynomial.eval_monomial,Finsupp.prod_fintype] <;> simp [exponent,weight,mul_comm]

theorem weightPolynomial_coeff {n G : ℕ} (b : DegreeIndex n G → ℂ) (κ : DegreeIndex n G) :
    (weightPolynomial b).coeff (exponent κ) = b κ := by
  classical
  simp [weightPolynomial,MvPolynomial.coeff_monomial,(exponent_injective n G).eq_iff]

theorem cornerVector_eq_sum {n G : ℕ} (hG : 0 < G) (a : Fin n → ℂ) (r : ℂ) :
    cornerVector (G := G) a r = ∑ κ : DegreeIndex n G, weight a κ • cornerColumn r κ := by
  funext i
  simpa only [Finset.sum_apply,Pi.smul_apply,smul_eq_mul,cornerColumn] using
    (weightedBasis_eq_cornerVector hG a r i).symm

theorem cornerColumn_mem_homogeneous_span {n G : ℕ} (hG : 0 < G) (r : ℂ) (κ : DegreeIndex n G) :
    cornerColumn r κ ∈ Submodule.span ℂ (Set.range (fun a : Fin n → ℂ => cornerVector (G := G) a r)) := by
  classical
  by_contra hnot
  obtain ⟨f,hf,hker⟩ := Submodule.exists_le_ker_of_notMem hnot
  let p := weightPolynomial (fun lam : DegreeIndex n G => f (cornerColumn r lam))
  have hp : p = 0 := by
    apply MvPolynomial.funext
    intro a
    have hz : f (cornerVector (G := G) a r) = 0 := by
      apply LinearMap.mem_ker.mp
      exact hker (Submodule.subset_span ⟨a,rfl⟩)
    rw [cornerVector_eq_sum hG a r,map_sum] at hz
    simp only [map_smul,smul_eq_mul] at hz
    simpa [p,weightPolynomial_eval] using hz
  have hc := congrArg (fun p : MvPolynomial (Fin n) ℂ => p.coeff (exponent κ)) hp
  exact hf (by simpa [p,weightPolynomial_coeff] using hc)

theorem homogeneous_span_eq_cornerSpace {n G : ℕ} (hG : 0 < G) (r : ℂ) :
    Submodule.span ℂ (Set.range (fun a : Fin n → ℂ => cornerVector (G := G) a r)) = cornerSpace n G r := by
  apply le_antisymm
  · apply Submodule.span_le.mpr
    rintro _ ⟨a,rfl⟩
    change cornerVector (G := G) a r ∈ cornerSpace n G r
    rw [cornerVector_eq_sum hG]
    apply Submodule.sum_mem
    intro κ _
    exact Submodule.smul_mem _ _ (Submodule.subset_span ⟨κ,rfl⟩)
  · apply Submodule.span_le.mpr
    rintro _ ⟨κ,rfl⟩
    exact cornerColumn_mem_homogeneous_span hG r κ

theorem ramifiedEndpoint_add {n G : ℕ} (P : Coordinates n G → Polynomial ℤ)
    (r c : ℂ) (x y : Coordinates n G → ℂ) (u : ℂ) :
    ramifiedEndpointPairing P r c (x+y) u = ramifiedEndpointPairing P r c x u+ramifiedEndpointPairing P r c y u := by
  simp [ramifiedEndpointPairing,mul_add,Finset.sum_add_distrib]

theorem ramifiedEndpoint_smul {n G : ℕ} (P : Coordinates n G → Polynomial ℤ)
    (r c a : ℂ) (y : Coordinates n G → ℂ) (u : ℂ) :
    ramifiedEndpointPairing P r c (a • y) u = a*ramifiedEndpointPairing P r c y u := by
  simp only [ramifiedEndpointPairing,Pi.smul_apply,smul_eq_mul,Finset.mul_sum]
  apply Finset.sum_congr rfl
  intro d _
  ring

def contactFactorSpace {n G : ℕ} (P : Coordinates n G → Polynomial ℤ) (r c : ℂ) (K : ℕ) :
    Submodule ℂ (Coordinates n G → ℂ) where
  carrier := {y | ∃ g : ℂ → ℂ, AnalyticAt ℂ g 0 ∧
    ramifiedEndpointPairing P r c y =ᶠ[𝓝 0] (fun u => u^(2*K)*g u)}
  zero_mem' := by
    refine ⟨0,analyticAt_const,Filter.Eventually.of_forall ?_⟩
    intro u
    simp [ramifiedEndpointPairing]
  add_mem' := by
    rintro x y ⟨g,hg,hx⟩ ⟨h,hh,hy⟩
    refine ⟨g+h,hg.add hh,?_⟩
    filter_upwards [hx,hy] with u hxu hyu
    rw [ramifiedEndpoint_add,hxu,hyu]
    simp only [Pi.add_apply]
    ring
  smul_mem' := by
    rintro a y ⟨g,hg,hy⟩
    refine ⟨fun u => a*g u,analyticAt_const.mul hg,?_⟩
    filter_upwards [hy] with u hyu
    rw [ramifiedEndpoint_smul,hyu]
    ring

theorem cornerSpace_le_contactFactorSpace {n G : ℕ} (hG : 0 < G)
    (P : Coordinates n G → Polynomial ℤ) (r c : ℂ) (K : ℕ)
    (hcontact : ∀ κ, PowerSeries.X^K ∣ contactRemainder P κ) :
    cornerSpace n G r ≤ contactFactorSpace P r c K := by
  rw [← homogeneous_span_eq_cornerSpace hG r]
  apply Submodule.span_le.mpr
  rintro _ ⟨a,rfl⟩
  exact ramified_corner_has_contact_factor hG P r c a K hcontact

theorem full_corner_has_contact_factor {n G : ℕ} (hG : 0 < G)
    (P : Coordinates n G → Polynomial ℤ) (r c : ℂ) (K : ℕ)
    (hcontact : ∀ κ, PowerSeries.X^K ∣ contactRemainder P κ)
    (y : Coordinates n G → ℂ) (hy : y ∈ cornerSpace n G r) :
    ∃ g : ℂ → ℂ, AnalyticAt ℂ g 0 ∧
      ramifiedEndpointPairing P r c y =ᶠ[𝓝 0] (fun u => u^(2*K)*g u) :=
  cornerSpace_le_contactFactorSpace hG P r c K hcontact hy

theorem full_corner_order_ge {n G : ℕ} (hG : 0 < G)
    (P : Coordinates n G → Polynomial ℤ) (r c : ℂ) (K : ℕ)
    (hcontact : ∀ κ, PowerSeries.X^K ∣ contactRemainder P κ)
    (y : Coordinates n G → ℂ) (hy : y ∈ cornerSpace n G r) :
    ((2*K : ℕ) : ℕ∞) ≤ analyticOrderAt (ramifiedEndpointPairing P r c y) 0 := by
  obtain ⟨g,hg,he⟩ := full_corner_has_contact_factor hG P r c K hcontact y hy
  apply (natCast_le_analyticOrderAt (ramifiedEndpointPairing_analyticAt_zero P r c y)).mpr
  refine ⟨g,hg,?_⟩
  filter_upwards [he] with u hu
  simpa only [sub_zero,smul_eq_mul] using hu

end QuadraticPi.GradedFullCornerContactOrder


==> anc/lean/QuadraticPi/GradedGeneralAnalyticSystemUniqueness.lean <==
import QuadraticPi.GradedGeneralNilssonData
import Mathlib.Analysis.Analytic.Uniqueness

/-! Extend the previously verified general local analytic-system uniqueness
theorem to a common preconnected domain, using the analytic identity
principle. The existing Taylor recurrence and local uniqueness are reused. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedGeneralAnalyticSystemUniqueness
open scoped BigOperators
open Filter Topology GradedAnalyticInitialValue
variable {ι : Type*} [Fintype ι]

theorem analytic_system_unique_on (A : ι → ι → ℂ → ℂ) (Y Z : ι → ℂ → ℂ)
    (V : Set ℂ) (hV : IsOpen V) (hconn : IsPreconnected V) (r : ℂ) (hr : r ∈ V)
    (hA : ∀ i j, AnalyticAt ℂ (A i j) r)
    (hY : ∀ i, AnalyticOnNhd ℂ (Y i) V) (hZ : ∀ i, AnalyticOnNhd ℂ (Z i) V)
    (hodeY : ∀ i z, z ∈ V → deriv (Y i) z=∑ j, A i j z*Y j z)
    (hodeZ : ∀ i z, z ∈ V → deriv (Z i) z=∑ j, A i j z*Z j z)
    (hzero : ∀ i, Y i r=Z i r) (i : ι) : Set.EqOn (Y i) (Z i) V := by
  apply (hY i).eqOn_of_preconnected_of_eventuallyEq (hZ i) hconn hr
  apply analytic_system_unique A Y Z r hA (fun i => hY i r hr) (fun i => hZ i r hr)
  · intro i
    filter_upwards [hV.mem_nhds hr] with z hz
    exact hodeY i z hz
  · intro i
    filter_upwards [hV.mem_nhds hr] with z hz
    exact hodeZ i z hz
  · exact hzero

end QuadraticPi.GradedGeneralAnalyticSystemUniqueness


==> anc/lean/QuadraticPi/GradedGeneralBranchRefinement.lean <==
import QuadraticPi.GradedGeneralNilssonSourceMatch

/-! Restrict a coherent branch without changing its radius, endpoint,
Nilsson expansions or source solutions. The existence of an admissible
simply connected subdomain is NOT assumed automatic or proved here. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedGeneralBranchRefinement
open GradedGeneralNilssonData GradedGeneralNilssonSourceMatch
open GradedCoefficientContractions

def refinedChart {r : ℚ} (C : LogChart r) (V : Set ℂ) (hV : IsOpen V)
    (hconn : IsPreconnected V) (hep : C.endpoint ∈ V)
    (hzero : {u : ℂ | u.re < Real.log C.radius} ⊆ V) : LogChart r where
  radius := C.radius
  radius_pos := C.radius_pos
  domain := V
  domain_open := hV
  domain_preconnected := hconn
  endpoint := C.endpoint
  endpoint_mem := hep
  exp_endpoint := C.exp_endpoint
  near_origin := hzero

theorem isNilsson_refinement_iff {r : ℚ} (C : LogChart r) (V : Set ℂ) (hV : IsOpen V)
    (hconn : IsPreconnected V) (hep : C.endpoint ∈ V)
    (hzero : {u : ℂ | u.re < Real.log C.radius} ⊆ V) (F : ℂ → ℂ) :
    IsNilsson (refinedChart C V hV hconn hep hzero) F ↔ IsNilsson C F := Iff.rfl

theorem hasNilssonOrder_refinement_iff {r : ℚ} (C : LogChart r) (V : Set ℂ) (hV : IsOpen V)
    (hconn : IsPreconnected V) (hep : C.endpoint ∈ V)
    (hzero : {u : ℂ | u.re < Real.log C.radius} ⊆ V) (F : ℂ → ℂ) (b : ℝ) :
    HasNilssonOrder (refinedChart C V hV hconn hep hzero) F b ↔ HasNilssonOrder C F b := Iff.rfl

theorem finiteSourceBasis_refines {n G : ℕ} {D : Polynomial ℚ}
    {p₀ : Fin n → Polynomial ℚ} {P : Fin n → Fin n → Polynomial ℚ} {r : ℚ}
    (C : LogChart r) (xi : Fin n → ℂ)
    (W : DegreeIndex n G → Coordinates n G → ℂ → ℂ)
    (hW : FiniteSourceBasis D p₀ P C xi W)
    (V : Set ℂ) (hV : IsOpen V) (hconn : IsPreconnected V) (hep : C.endpoint ∈ V)
    (hzero : {u : ℂ | u.re < Real.log C.radius} ⊆ V) (hsub : V ⊆ C.domain) :
    FiniteSourceBasis D p₀ P (refinedChart C V hV hconn hep hzero) xi W := by
  exact ⟨fun lam i => (hW.1 lam i).mono hsub,
    fun lam i u hu => hW.2.1 lam i u (hsub hu),hW.2.2⟩

theorem finiteUpperNilsson_refinement_iff {n G : ℕ} {r : ℚ}
    (C : LogChart r) (V : Set ℂ) (hV : IsOpen V) (hconn : IsPreconnected V)
    (hep : C.endpoint ∈ V) (hzero : {u : ℂ | u.re < Real.log C.radius} ⊆ V)
    (W : DegreeIndex n G → Coordinates n G → ℂ → ℂ) :
    FiniteUpperNilsson (refinedChart C V hV hconn hep hzero) W ↔ FiniteUpperNilsson C W := Iff.rfl

end QuadraticPi.GradedGeneralBranchRefinement


==> anc/lean/QuadraticPi/GradedGeneralBranchSelection.lean <==
import QuadraticPi.GradedConvexPatchSelection
import Mathlib.Analysis.Complex.Convex

/-! Open preconnected domains have a simply connected subdomain containing
any prescribed nonempty open convex subset and a prescribed endpoint.
The only cited input is the standard two-set van Kampen corollary. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedGeneralBranchSelection
open GradedSimplyConnectedUnionCitation GradedConvexPatchSelection
open GradedGeneralNilssonData GradedGeneralPaperRankAdapter

theorem exists_patch_at (D : Set ℂ) (hD : IsOpen D) (z : ℂ) (hz : z ∈ D) :
    ∃ P : Patch D, z ∈ P.val := by
  obtain ⟨eps,heps,hsub⟩ := Metric.isOpen_iff.mp hD z hz
  exact ⟨⟨Metric.ball z eps,Metric.isOpen_ball,convex_ball z eps,
    ⟨z,Metric.mem_ball_self heps⟩,hsub⟩,Metric.mem_ball_self heps⟩

theorem intersect_reachable {D : Set ℂ} (A B : Patch D) (h : (A.val ∩ B.val).Nonempty) :
    (patchGraph D).Reachable A B := by
  by_cases he : A=B
  · subst B
    exact SimpleGraph.Reachable.rfl
  · exact SimpleGraph.Adj.reachable (show (patchGraph D).Adj A B from ⟨he,h⟩)

def accessible {D : Set ℂ} (A : Patch D) : Set ℂ :=
  ⋃ B : Patch D, ⋃ (_ : (patchGraph D).Reachable A B), B.val

def inaccessible {D : Set ℂ} (A : Patch D) : Set ℂ :=
  ⋃ B : Patch D, ⋃ (_ : ¬(patchGraph D).Reachable A B), B.val

theorem accessible_open {D : Set ℂ} (A : Patch D) : IsOpen (accessible A) :=
  isOpen_iUnion fun B => isOpen_iUnion fun _ => B.property.1

theorem inaccessible_open {D : Set ℂ} (A : Patch D) : IsOpen (inaccessible A) :=
  isOpen_iUnion fun B => isOpen_iUnion fun _ => B.property.1

theorem accessible_disjoint {D : Set ℂ} (A : Patch D) :
    Disjoint (accessible A) (inaccessible A) := by
  rw [Set.disjoint_left]
  intro z hz hk
  simp only [accessible,inaccessible,Set.mem_iUnion] at hz hk
  obtain ⟨B,hB,hz⟩ := hz
  obtain ⟨T,hT,hk⟩ := hk
  exact hT (hB.trans (intersect_reachable B T ⟨z,hz,hk⟩))

theorem accessible_covers {D : Set ℂ} (hD : IsOpen D) (A : Patch D) :
    D ⊆ accessible A ∪ inaccessible A := by
  classical
  intro z hz
  obtain ⟨B,hB⟩ := exists_patch_at D hD z hz
  by_cases hr : (patchGraph D).Reachable A B
  · exact Or.inl (Set.mem_iUnion.mpr ⟨B,Set.mem_iUnion.mpr ⟨hr,hB⟩⟩)
  · exact Or.inr (Set.mem_iUnion.mpr ⟨B,Set.mem_iUnion.mpr ⟨hr,hB⟩⟩)

theorem every_point_accessible {D : Set ℂ} (hD : IsOpen D)
    (hconn : IsPreconnected D) (A : Patch D) : D ⊆ accessible A := by
  apply hconn.subset_left_of_subset_union (accessible_open A) (inaccessible_open A)
    (accessible_disjoint A) (accessible_covers hD A)
  obtain ⟨z,hz⟩ := A.property.2.2.1
  exact ⟨z,A.property.2.2.2 hz,
    Set.mem_iUnion.mpr ⟨A,Set.mem_iUnion.mpr ⟨SimpleGraph.Reachable.rfl,hz⟩⟩⟩

theorem exists_simplyConnected_convex_extension (hunion : CitedSimplyConnectedUnion)
    (D : Set ℂ) (hD : IsOpen D) (hconn : IsPreconnected D)
    (H : Set ℂ) (hH : IsOpen H) (hcv : Convex ℝ H) (hne : H.Nonempty)
    (hsub : H ⊆ D) (z : ℂ) (hz : z ∈ D) :
    ∃ V : Set ℂ, IsOpen V ∧ IsSimplyConnected V ∧ z ∈ V ∧ H ⊆ V ∧ V ⊆ D := by
  let A : Patch D := ⟨H,hH,hcv,hne,hsub⟩
  have ha := every_point_accessible hD hconn A hz
  simp only [accessible,Set.mem_iUnion] at ha
  obtain ⟨B,hr,hB⟩ := ha
  obtain ⟨p,hp⟩ := hr.exists_walk_length_eq_dist
  have hm (q : (patchGraph D).Walk A B) : p.length ≤ q.length := by
    rw [hp]
    exact SimpleGraph.dist_le q
  exact ⟨walkDomain p,walkDomain_open p,shortest_walkDomain_simplyConnected hunion p hm,
    last_subset_walkDomain p hB,first_subset_walkDomain p,walkDomain_subset p⟩

theorem logChart_has_simplyConnected_refinement (hunion : CitedSimplyConnectedUnion)
    {r : ℚ} (C : LogChart r) : HasSimplyConnectedRefinement C := by
  apply exists_simplyConnected_convex_extension hunion C.domain C.domain_open C.domain_preconnected
    {u : ℂ | u.re < Real.log C.radius}
    (isOpen_lt Complex.continuous_re continuous_const)
    (convex_halfSpace_re_lt (Real.log C.radius))
    ?_ C.near_origin C.endpoint C.endpoint_mem
  exact ⟨((Real.log C.radius-1 : ℝ) : ℂ),by simp only [Set.mem_setOf_eq,Complex.ofReal_re]; linarith⟩

end QuadraticPi.GradedGeneralBranchSelection


==> anc/lean/QuadraticPi/GradedGeneralContinuedContactIdentity.lean <==
import QuadraticPi.GradedGeneralContinuedCorners

/-! Exact continued contact decomposition for EVERY source-corner vector.
The fixed coefficient family consists of upper rows of the SAME normalized
continued matrix, independently of all polynomial columns and targets. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedGeneralContinuedContactIdentity
open scoped BigOperators
open GradedCoefficientContractions GradedCitedSeparationBridge GradedAnalyticCornerIdentity
open GradedGeneralNilssonData GradedGenericRankCitation GradedGeneralNilssonRankCitation
open GradedGeneralLiftedRationalConnection GradedGeneralLiftedAnalyticSolutions
open GradedGeneralCornerSpan GradedGeneralLiteralContacts GradedGeneralContinuedCorners

theorem continuedVector_add {ι : Type*} [Fintype ι] (U : ι → ι → ℂ → ℂ)
    (x y : ι → ℂ) (i : ι) (u : ℂ) :
    continuedVector U (x+y) i u=continuedVector U x i u+continuedVector U y i u := by
  simp [continuedVector, mul_add, Finset.sum_add_distrib]

theorem continuedVector_smul {ι : Type*} [Fintype ι] (U : ι → ι → ℂ → ℂ)
    (a : ℂ) (y : ι → ℂ) (i : ι) (u : ℂ) :
    continuedVector U (a • y) i u=a*continuedVector U y i u := by
  simp only [continuedVector, Pi.smul_apply, smul_eq_mul, Finset.mul_sum]
  apply Finset.sum_congr rfl
  intro d _
  ring

theorem continuedVector_sum_smul {ι α : Type*} [Fintype ι] [Fintype α]
    (U : ι → ι → ℂ → ℂ) (v : α → ℂ) (y : α → ι → ℂ) (i : ι) (u : ℂ) :
    continuedVector U (∑ j, v j • y j) i u=∑ j, v j*continuedVector U (y j) i u := by
  simp only [continuedVector, Finset.sum_apply, Pi.smul_apply, smul_eq_mul, Finset.mul_sum]
  rw [Finset.sum_comm]
  apply Finset.sum_congr rfl
  intro j _
  apply Finset.sum_congr rfl
  intro d _
  ring

def contactTransportSpace {n G : ℕ} (U : Coordinates n G → Coordinates n G → ℂ → ℂ)
    (f : Fin n → ℂ) (u : ℂ) : Submodule ℂ (Coordinates n G → ℂ) where
  carrier := {y | ∀ i, continuedVector U y i u=
    ∑ κ : DegreeIndex n G, continuedVector U y (Sum.inl κ) u*sourceColumn f κ i}
  zero_mem' := by simp [continuedVector]
  add_mem' := by
    intro x y hx hy i
    simp only [continuedVector_add, add_mul, Finset.sum_add_distrib, hx i, hy i]
  smul_mem' := by
    intro a y hy i
    simp only [continuedVector_smul, hy i, Finset.mul_sum, mul_assoc]

variable {n G : ℕ} {D : Polynomial ℚ} {p₀ : Fin n → Polynomial ℚ}
variable {P : Fin n → Fin n → Polynomial ℚ} {r : ℚ} {C : LogChart r}

theorem corner_mem_contactTransportSpace (hG : 0 < G) (A : DualContinuation D p₀ P C)
    (T U : Coordinates n G → Coordinates n G → ℂ → ℂ)
    (hT : localTransport D (liftedNumerator p₀ P) T r)
    (hU : ContinuedTransport D (liftedNumerator p₀ P) T C U)
    (ρ : Fin n → ℂ) (u : ℂ) (hu : u ∈ C.domain) :
    corner (G := G) ρ (fun j => A.f j C.endpoint) ∈
      contactTransportSpace U (fun j => A.f j u) u := by
  have he (i : Coordinates n G) := cornerSolution_eq_continuedVector hG A T U hT hU ρ i u hu
  intro i
  simp only [← he]
  change liftedValue (fun j => dualValue A ρ j u) (∑ j, dualValue A ρ j u*A.f j u) i=
    ∑ κ : DegreeIndex n G, cornerSolution A ρ (Sum.inl κ) u*sourceColumn (fun j => A.f j u) κ i
  rw [literal_corner_eq_weighted_source hG]
  simp only [cornerSolution, liftedValue_upper, weight]

theorem sourceCornerSpace_le_contactTransportSpace (hG : 0 < G) (A : DualContinuation D p₀ P C)
    (T U : Coordinates n G → Coordinates n G → ℂ → ℂ)
    (hT : localTransport D (liftedNumerator p₀ P) T r)
    (hU : ContinuedTransport D (liftedNumerator p₀ P) T C U)
    (u : ℂ) (hu : u ∈ C.domain) :
    sourceCornerSpace (G := G) (fun j => A.f j C.endpoint) ≤
      contactTransportSpace U (fun j => A.f j u) u := by
  rw [← corner_span_eq_sourceCornerSpace hG]
  apply Submodule.span_le.mpr
  rintro _ ⟨ρ,rfl⟩
  exact corner_mem_contactTransportSpace hG A T U hT hU ρ u hu

theorem continuedRemainder_eq_pairing {ι : Type*} [Fintype ι]
    (U : ι → ι → ℂ → ℂ) (Q : ι → Polynomial ℚ) (y : ι → ℂ) (u : ℂ) :
    continuedRemainder U Q y u=
      ∑ i, (Q i).eval₂ (algebraMap ℚ ℂ) (Complex.exp u)*continuedVector U y i u := by
  simp only [continuedRemainder, continuedVector, Finset.sum_mul, Finset.mul_sum]
  rw [Finset.sum_comm]
  apply Finset.sum_congr rfl
  intro i _
  apply Finset.sum_congr rfl
  intro d _
  ring

theorem continuedRemainder_eq_literalContacts (hG : 0 < G) (A : DualContinuation D p₀ P C)
    (T U : Coordinates n G → Coordinates n G → ℂ → ℂ)
    (hT : localTransport D (liftedNumerator p₀ P) T r)
    (hU : ContinuedTransport D (liftedNumerator p₀ P) T C U)
    (Q : Coordinates n G → Polynomial ℚ) (y : Coordinates n G → ℂ)
    (hy : y ∈ sourceCornerSpace (G := G) (fun j => A.f j C.endpoint))
    (u : ℂ) (hu : u ∈ C.domain) :
    continuedRemainder U Q y u=∑ κ : DegreeIndex n G, continuedVector U y (Sum.inl κ) u*
      literalContact (fun i => (Q i).eval₂ (algebraMap ℚ ℂ) (Complex.exp u)) (fun j => A.f j u) κ := by
  rw [continuedRemainder_eq_pairing]
  have he := sourceCornerSpace_le_contactTransportSpace hG A T U hT hU u hu hy
  simp only [literalContact_eq_source_pairing, Finset.mul_sum]
  rw [Finset.sum_comm]
  apply Finset.sum_congr rfl
  intro i _
  rw [he i, Finset.mul_sum]
  apply Finset.sum_congr rfl
  intro κ _
  ring

theorem continuedRemainder_fixed_finite_decomposition (hG : 0 < G)
    (A : DualContinuation D p₀ P C) (T U : Coordinates n G → Coordinates n G → ℂ → ℂ)
    (hT : localTransport D (liftedNumerator p₀ P) T r)
    (hU : ContinuedTransport D (liftedNumerator p₀ P) T C U)
    (Q : Coordinates n G → Polynomial ℚ) (y : Coordinates n G → ℂ)
    (hy : y ∈ sourceCornerSpace (G := G) (fun j => A.f j C.endpoint))
    (u : ℂ) (hu : u ∈ C.domain) :
    continuedRemainder U Q y u=∑ t : DegreeIndex n G × Coordinates n G,
      y t.2*U (Sum.inl t.1) t.2 u*
        literalContact (fun i => (Q i).eval₂ (algebraMap ℚ ℂ) (Complex.exp u)) (fun j => A.f j u) t.1 := by
  rw [continuedRemainder_eq_literalContacts hG A T U hT hU Q y hy u hu,
    Fintype.sum_prod_type]
  apply Finset.sum_congr rfl
  intro κ _
  simp only [continuedVector, Finset.sum_mul]
  apply Finset.sum_congr rfl
  intro d _
  ring

theorem continuedRemainder_source_basis_decomposition (hG : 0 < G)
    (A : DualContinuation D p₀ P C) (T U : Coordinates n G → Coordinates n G → ℂ → ℂ)
    (hT : localTransport D (liftedNumerator p₀ P) T r)
    (hU : ContinuedTransport D (liftedNumerator p₀ P) T C U)
    (y : Coordinates n G → ℂ)
    (hy : y ∈ sourceCornerSpace (G := G) (fun j => A.f j C.endpoint)) :
    ∃ v : DegreeIndex n G → ℂ, ∀ Q : Coordinates n G → Polynomial ℚ,
      ∀ u : ℂ, u ∈ C.domain →
        continuedRemainder U Q y u=∑ t : DegreeIndex n G × DegreeIndex n G,
          v t.2*continuedVector U (sourceColumn (fun j => A.f j C.endpoint) t.2) (Sum.inl t.1) u*
            literalContact (fun i => (Q i).eval₂ (algebraMap ℚ ℂ) (Complex.exp u)) (fun j => A.f j u) t.1 := by
  obtain ⟨v,hv⟩ := (Submodule.mem_span_range_iff_exists_fun ℂ).mp hy
  refine ⟨v,?_⟩
  intro Q u hu
  rw [continuedRemainder_eq_literalContacts hG A T U hT hU Q y hy u hu, ← hv,
    Fintype.sum_prod_type]
  apply Finset.sum_congr rfl
  intro κ _
  rw [continuedVector_sum_smul, Finset.sum_mul]


end QuadraticPi.GradedGeneralContinuedContactIdentity


==> anc/lean/QuadraticPi/GradedGeneralContinuedCorners.lean <==
import QuadraticPi.GradedGeneralAnalyticSystemUniqueness
import QuadraticPi.GradedGeneralCornerSpan
import QuadraticPi.GradedGeneralNilssonRankCitation

/-! Literal dual corner solutions equal the normalized continued lifted
transport applied to their endpoint vectors. All solutions use ONE chart
and matrix; the equality is proved by native analytic ODE uniqueness. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedGeneralContinuedCorners
open scoped BigOperators
open Filter Topology GradedCoefficientContractions GradedGeneralNilssonData
open GradedGenericRankCitation GradedGeneralNilssonRankCitation GradedGeneralRationalJets
open GradedGeneralLiftedAnalyticSolutions GradedGeneralLiftedRationalConnection
open GradedGeneralAnalyticSystemUniqueness GradedGeneralCornerSpan

def logScalar (D P : Polynomial ℚ) (u : ℂ) : ℂ :=
  Complex.exp u*(P.eval₂ (algebraMap ℚ ℂ) (Complex.exp u)/D.eval₂ (algebraMap ℚ ℂ) (Complex.exp u))

structure DualContinuation {n : ℕ} (D : Polynomial ℚ) (p₀ : Fin n → Polynomial ℚ)
    (P : Fin n → Fin n → Polynomial ℚ) {r : ℚ} (C : LogChart r) where
  f : Fin n → ℂ → ℂ
  B : Fin n → Fin n → ℂ → ℂ
  f_analytic : ∀ i, AnalyticOnNhd ℂ (f i) C.domain
  B_analytic : ∀ i j, AnalyticOnNhd ℂ (B i j) C.domain
  B_initial : ∀ i j, B i j C.endpoint=if i=j then 1 else 0
  f_ode : ∀ i u, u ∈ C.domain → HasDerivAt (f i)
    (logScalar D (p₀ i) u+∑ j, logScalar D (P i j) u*f j u) u
  B_ode : ∀ i d u, u ∈ C.domain → HasDerivAt (B i d)
    (-∑ j, logScalar D (P j i) u*B j d u) u

def dualValue {n : ℕ} {D : Polynomial ℚ} {p₀ : Fin n → Polynomial ℚ}
    {P : Fin n → Fin n → Polynomial ℚ} {r : ℚ} {C : LogChart r}
    (A : DualContinuation D p₀ P C) (ρ : Fin n → ℂ) (i : Fin n) (u : ℂ) : ℂ :=
  ∑ d, A.B i d u*ρ d

def cornerSolution {n G : ℕ} {D : Polynomial ℚ} {p₀ : Fin n → Polynomial ℚ}
    {P : Fin n → Fin n → Polynomial ℚ} {r : ℚ} {C : LogChart r}
    (A : DualContinuation D p₀ P C) (ρ : Fin n → ℂ) (i : Coordinates n G) (u : ℂ) : ℂ :=
  liftedValue (fun j => dualValue A ρ j u) (∑ j, dualValue A ρ j u*A.f j u) i

def continuedVector {ι : Type*} [Fintype ι] (U : ι → ι → ℂ → ℂ)
    (y : ι → ℂ) (i : ι) (u : ℂ) : ℂ := ∑ d, U i d u*y d

theorem logScalar_analyticAt (D P : Polynomial ℚ) (u : ℂ)
    (hD : D.eval₂ (algebraMap ℚ ℂ) (Complex.exp u) ≠ 0) :
    AnalyticAt ℂ (logScalar D P) u := by
  exact analyticAt_cexp.mul (((polynomial_analyticAt P _).comp analyticAt_cexp).div
    ((polynomial_analyticAt D _).comp analyticAt_cexp) hD)

theorem log_lifted_connection {n G : ℕ} (D : Polynomial ℚ) (p₀ : Fin n → Polynomial ℚ)
    (P : Fin n → Fin n → Polynomial ℚ) (i j : Coordinates n G) (u : ℂ) :
    GradedGeneralLiftedConnection.connection (fun k => logScalar D (p₀ k) u)
      (fun k l => logScalar D (P k l) u) i j=logScalar D (liftedNumerator p₀ P i j) u := by
  unfold logScalar
  rw [GradedGeneralLiftedConnection.connection_smul, rational_lifted_connection]

variable {n G : ℕ} {D : Polynomial ℚ} {p₀ : Fin n → Polynomial ℚ}
variable {P : Fin n → Fin n → Polynomial ℚ} {r : ℚ} {C : LogChart r}

theorem dualValue_analytic (A : DualContinuation D p₀ P C) (ρ : Fin n → ℂ) (i : Fin n) :
    AnalyticOnNhd ℂ (dualValue A ρ i) C.domain := by
  exact Finset.analyticOnNhd_fun_sum Finset.univ (fun d _ => (A.B_analytic i d).mul analyticOnNhd_const)

theorem dualValue_initial (A : DualContinuation D p₀ P C) (ρ : Fin n → ℂ) (i : Fin n) :
    dualValue A ρ i C.endpoint=ρ i := by
  classical
  simp [dualValue, A.B_initial, ite_mul]

theorem dualValue_hasDerivAt (A : DualContinuation D p₀ P C) (ρ : Fin n → ℂ)
    (i : Fin n) (u : ℂ) (hu : u ∈ C.domain) :
    HasDerivAt (dualValue A ρ i) (-∑ j, logScalar D (P j i) u*dualValue A ρ j u) u := by
  change HasDerivAt (fun w => ∑ d, A.B i d w*ρ d) _ u
  have h := HasDerivAt.fun_sum (u := Finset.univ) (fun d _ => (A.B_ode i d u hu).mul_const (ρ d))
  convert h using 1
  simp only [dualValue, Finset.mul_sum, neg_mul, Finset.sum_neg_distrib, Finset.sum_mul]
  rw [Finset.sum_comm]
  congr 1
  apply Finset.sum_congr rfl
  intro j _
  apply Finset.sum_congr rfl
  intro d _
  ring

theorem cornerSolution_analytic (A : DualContinuation D p₀ P C) (ρ : Fin n → ℂ)
    (i : Coordinates n G) : AnalyticOnNhd ℂ (cornerSolution A ρ i) C.domain := by
  have ha := dualValue_analytic A ρ
  have hc : AnalyticOnNhd ℂ (fun u => ∑ j, dualValue A ρ j u*A.f j u) C.domain :=
    Finset.analyticOnNhd_fun_sum Finset.univ (fun j _ => (ha j).mul (A.f_analytic j))
  change AnalyticOnNhd ℂ
    (fun u => liftedValue (fun j => dualValue A ρ j u) (∑ j, dualValue A ρ j u*A.f j u) i) C.domain
  cases i with
  | inl κ =>
    simp only [liftedValue_upper]
    exact Finset.analyticOnNhd_fun_prod Finset.univ (fun j _ => (ha j).pow _)
  | inr lam =>
    simp only [liftedValue_lower]
    exact hc.mul (Finset.analyticOnNhd_fun_prod Finset.univ (fun j _ => (ha j).pow _))

theorem cornerSolution_initial (A : DualContinuation D p₀ P C) (ρ : Fin n → ℂ)
    (i : Coordinates n G) :
    cornerSolution A ρ i C.endpoint=corner ρ (fun j => A.f j C.endpoint) i := by
  simp only [cornerSolution, dualValue_initial, corner]

theorem cornerSolution_hasDerivAt (hG : 0 < G) (A : DualContinuation D p₀ P C)
    (ρ : Fin n → ℂ) (i : Coordinates n G) (u : ℂ) (hu : u ∈ C.domain) :
    HasDerivAt (cornerSolution A ρ i)
      (∑ j, logScalar D (liftedNumerator p₀ P i j) u*cornerSolution A ρ j u) u := by
  change HasDerivAt (fun w => liftedValue (fun j => dualValue A ρ j w)
    (∑ j, dualValue A ρ j w*A.f j w) i) _ u
  simpa only [log_lifted_connection, cornerSolution] using
    literal_corner_hasDerivAt hG (fun j => logScalar D (p₀ j) u)
      (fun j k => logScalar D (P j k) u) (dualValue A ρ) A.f u
      (fun j => dualValue_hasDerivAt A ρ j u hu) (fun j => A.f_ode j u hu) i

theorem continuedVector_analytic {ι : Type*} [Fintype ι]
    (U : ι → ι → ℂ → ℂ) (y : ι → ℂ) (V : Set ℂ)
    (hU : ∀ i d, AnalyticOnNhd ℂ (U i d) V) (i : ι) :
    AnalyticOnNhd ℂ (continuedVector U y i) V :=
  Finset.analyticOnNhd_fun_sum Finset.univ (fun d _ => (hU i d).mul analyticOnNhd_const)

theorem continuedVector_initial {ι : Type*} [Fintype ι] [DecidableEq ι]
    (N : ι → ι → Polynomial ℚ) (T U : ι → ι → ℂ → ℂ)
    (hT : localTransport D N T r) (hU : ContinuedTransport D N T C U)
    (y : ι → ℂ) (i : ι) : continuedVector U y i C.endpoint=y i := by
  have he (d : ι) : U i d C.endpoint=if i=d then 1 else 0 := by
    rw [(hU.2.1 i d).eq_of_nhds, C.exp_endpoint]
    exact hT.2.2.1 i d
  simp [continuedVector, he, ite_mul]

theorem continuedVector_hasDerivAt {ι : Type*} [Fintype ι] [DecidableEq ι]
    (N : ι → ι → Polynomial ℚ) (T U : ι → ι → ℂ → ℂ)
    (hU : ContinuedTransport D N T C U) (y : ι → ℂ) (i : ι) (u : ℂ) (hu : u ∈ C.domain) :
    HasDerivAt (continuedVector U y i)
      (∑ j, logScalar D (N i j) u*continuedVector U y j u) u := by
  change HasDerivAt (fun w => ∑ d, U i d w*y d) _ u
  have hd (d : ι) : HasDerivAt (U i d) (∑ j, logScalar D (N i j) u*U j d u) u := by
    have h := (hU.1 i d u hu).differentiableAt.hasDerivAt
    rw [hU.2.2.2 i d u hu] at h
    simpa only [logScalar, Finset.mul_sum, mul_assoc] using h
  have h := HasDerivAt.fun_sum (u := Finset.univ) (fun d _ => (hd d).mul_const (y d))
  convert h using 1
  simp only [continuedVector, Finset.mul_sum, Finset.sum_mul]
  rw [Finset.sum_comm]
  apply Finset.sum_congr rfl
  intro j _
  apply Finset.sum_congr rfl
  intro d _
  ring

theorem cornerSolution_eq_continuedVector (hG : 0 < G) (A : DualContinuation D p₀ P C)
    (T U : Coordinates n G → Coordinates n G → ℂ → ℂ)
    (hT : localTransport D (liftedNumerator p₀ P) T r)
    (hU : ContinuedTransport D (liftedNumerator p₀ P) T C U)
    (ρ : Fin n → ℂ) (i : Coordinates n G) (u : ℂ) (hu : u ∈ C.domain) :
    cornerSolution A ρ i u=continuedVector U (corner ρ (fun j => A.f j C.endpoint)) i u := by
  apply analytic_system_unique_on (fun i j => logScalar D (liftedNumerator p₀ P i j))
    (cornerSolution A ρ) (continuedVector U (corner ρ (fun j => A.f j C.endpoint)))
    C.domain C.domain_open C.domain_preconnected C.endpoint C.endpoint_mem
    (fun i j => logScalar_analyticAt D _ C.endpoint (hU.2.2.1 _ C.endpoint_mem))
    (cornerSolution_analytic A ρ) (continuedVector_analytic U _ _ hU.1)
    (fun i u hu => (cornerSolution_hasDerivAt hG A ρ i u hu).deriv)
    (fun i u hu => (continuedVector_hasDerivAt _ T U hU _ i u hu).deriv)
    (fun i => (cornerSolution_initial A ρ i).trans (continuedVector_initial _ T U hT hU _ i).symm)
    i hu

end QuadraticPi.GradedGeneralContinuedCorners


==> anc/lean/QuadraticPi/GradedGeneralCornerSpan.lean <==
import QuadraticPi.GradedGeneralLiteralContacts
import QuadraticPi.GradedFullCornerContactOrder

/-! Homogeneous evaluations span the literal source-corner space for
arbitrary endpoint values. This replaces formal parameter extraction in
the general continued contact argument, without changing that space. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedGeneralCornerSpan
open scoped BigOperators
open GradedCoefficientContractions GradedAnalyticCornerIdentity
open GradedCitedSeparationBridge GradedGeneralLiftedAnalyticSolutions
open GradedGeneralLiteralContacts GradedFullCornerContactOrder

def corner {n G : ℕ} (ρ xi : Fin n → ℂ) : Coordinates n G → ℂ :=
  liftedValue ρ (∑ j, ρ j*xi j)

theorem corner_eq_sum {n G : ℕ} (hG : 0 < G) (ρ xi : Fin n → ℂ) :
    corner (G := G) ρ xi=∑ κ : DegreeIndex n G, weight ρ κ • sourceColumn xi κ := by
  funext i
  simpa only [corner, Finset.sum_apply, Pi.smul_apply, smul_eq_mul] using
    literal_corner_eq_weighted_source hG ρ xi i

theorem sourceColumn_mem_corner_span {n G : ℕ} (hG : 0 < G) (xi : Fin n → ℂ)
    (κ : DegreeIndex n G) :
    sourceColumn xi κ ∈ Submodule.span ℂ (Set.range (fun ρ : Fin n → ℂ => corner (G := G) ρ xi)) := by
  classical
  by_contra hnot
  obtain ⟨f,hf,hker⟩ := Submodule.exists_le_ker_of_notMem hnot
  let p := weightPolynomial (fun lam : DegreeIndex n G => f (sourceColumn xi lam))
  have hp : p=0 := by
    apply MvPolynomial.funext
    intro ρ
    have hz : f (corner (G := G) ρ xi)=0 :=
      LinearMap.mem_ker.mp (hker (Submodule.subset_span ⟨ρ,rfl⟩))
    rw [corner_eq_sum hG, map_sum] at hz
    simp only [map_smul, smul_eq_mul] at hz
    simpa [p, weightPolynomial_eval] using hz
  have hc := congrArg (fun q : MvPolynomial (Fin n) ℂ => q.coeff (exponent κ)) hp
  exact hf (by simpa [p, weightPolynomial_coeff] using hc)

theorem corner_span_eq_sourceCornerSpace {n G : ℕ} (hG : 0 < G) (xi : Fin n → ℂ) :
    Submodule.span ℂ (Set.range (fun ρ : Fin n → ℂ => corner (G := G) ρ xi))=
      sourceCornerSpace (G := G) xi := by
  apply le_antisymm
  · apply Submodule.span_le.mpr
    rintro _ ⟨ρ,rfl⟩
    change corner (G := G) ρ xi ∈ sourceCornerSpace xi
    rw [corner_eq_sum hG]
    apply Submodule.sum_mem
    intro κ _
    exact Submodule.smul_mem _ _ (Submodule.subset_span ⟨κ,rfl⟩)
  · apply Submodule.span_le.mpr
    rintro _ ⟨κ,rfl⟩
    exact sourceColumn_mem_corner_span hG xi κ

end QuadraticPi.GradedGeneralCornerSpan


==> anc/lean/QuadraticPi/GradedGeneralEndpointSpan.lean <==
import QuadraticPi.GradedGeneralCornerSpan

/-! All endpoint monomial evaluation vectors span the FULL adjacent-grade
space. Finite representations of coordinate units will construct normalized
transport from actual literal solutions, without assuming a lifted matrix. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedGeneralEndpointSpan
open scoped BigOperators
open GradedCoefficientContractions GradedLiftedTransportEntries GradedTransportNormalization
open GradedNaturalLiftedConnection GradedGeneralLiftedAnalyticSolutions

def evaluation {n G : ℕ} (q : Endpoint n → ℂ) (i : Coordinates n G) : ℂ :=
  MvPolynomial.eval q (basis (R := ℂ) i)

def unit {n G : ℕ} (i : Coordinates n G) : Coordinates n G → ℂ := Pi.single i 1

def coefficientPolynomial {n G : ℕ} (b : Coordinates n G → ℂ) : MvPolynomial (Endpoint n) ℂ :=
  ∑ i, b i • basis i

theorem evaluation_eq_liftedValue {n G : ℕ} (q : Endpoint n → ℂ) (i : Coordinates n G) :
    evaluation q i=liftedValue (fun j => q (some j)) (q none) i := by
  unfold evaluation liftedValue
  have he : q=endpointValue (fun j => q (some j)) (q none) := by
    funext e
    cases e <;> rfl
  rw [← he]

theorem coefficientPolynomial_coeff {n G : ℕ} (b : Coordinates n G → ℂ) (i : Coordinates n G) :
    (coefficientPolynomial b).coeff (endpointIndex i)=b i := by
  classical
  cases i <;> simp [coefficientPolynomial, basis, MvPolynomial.coeff_monomial,
    (endpointIndex_injective (n := n) (G := G)).eq_iff]

theorem coefficientPolynomial_eval {n G : ℕ} (b : Coordinates n G → ℂ) (q : Endpoint n → ℂ) :
    MvPolynomial.eval q (coefficientPolynomial b)=∑ i, b i*evaluation q i := by
  simp [coefficientPolynomial, MvPolynomial.smul_eq_C_mul, evaluation]

theorem vector_eq_sum_units {n G : ℕ} (y : Coordinates n G → ℂ) :
    y=∑ i, y i • unit i := by
  classical
  ext i
  simp [unit, Pi.single_apply]

theorem unit_mem_evaluation_span {n G : ℕ} (i : Coordinates n G) :
    unit i ∈ Submodule.span ℂ (Set.range (evaluation (n := n) (G := G))) := by
  classical
  by_contra hnot
  obtain ⟨f,hf,hker⟩ := Submodule.exists_le_ker_of_notMem hnot
  let p := coefficientPolynomial (fun j : Coordinates n G => f (unit j))
  have hp : p=0 := by
    apply MvPolynomial.funext
    intro q
    have hz : f (evaluation (G := G) q)=0 :=
      LinearMap.mem_ker.mp (hker (Submodule.subset_span ⟨q,rfl⟩))
    rw [vector_eq_sum_units (evaluation q), map_sum] at hz
    simp only [map_smul, smul_eq_mul] at hz
    simpa only [p, coefficientPolynomial_eval, mul_comm, map_zero] using hz
  have hc := congrArg (fun Q : MvPolynomial (Endpoint n) ℂ => Q.coeff (endpointIndex i)) hp
  exact hf (by simpa [p, coefficientPolynomial_coeff] using hc)

theorem evaluation_span_top (n G : ℕ) :
    Submodule.span ℂ (Set.range (evaluation (n := n) (G := G)))=⊤ := by
  apply top_unique
  intro y _
  rw [vector_eq_sum_units y]
  apply Submodule.sum_mem
  intro i _
  exact Submodule.smul_mem _ _ (unit_mem_evaluation_span i)

theorem exists_unit_representation {n G : ℕ} (i : Coordinates n G) :
    ∃ c : (Endpoint n → ℂ) →₀ ℂ, c.sum (fun q t => t • evaluation (G := G) q)=unit i :=
  Finsupp.mem_span_range_iff_exists_finsupp.mp (unit_mem_evaluation_span i)

def unitRepresentation {n G : ℕ} (i : Coordinates n G) : (Endpoint n → ℂ) →₀ ℂ :=
  Classical.choose (exists_unit_representation i)

theorem unitRepresentation_spec {n G : ℕ} (i : Coordinates n G) :
    (unitRepresentation i).sum (fun q t => t • evaluation (G := G) q)=unit i :=
  Classical.choose_spec (exists_unit_representation i)

end QuadraticPi.GradedGeneralEndpointSpan


==> anc/lean/QuadraticPi/GradedGeneralLiftedAnalyticSolutions.lean <==
import QuadraticPi.GradedGeneralLiftedRationalConnection
import Mathlib.Analysis.Calculus.Deriv.Polynomial
import Mathlib.Analysis.Complex.Basic

/-! Native chain and product rules identify literal signed-dual monomials
as solutions of the constructed arbitrary-system lifted connection.
The lifted ODE is a conclusion, not an input hypothesis. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedGeneralLiftedAnalyticSolutions
open scoped BigOperators
open GradedCoefficientContractions GradedLiftedTransportEntries GradedTransportNormalization
open GradedNaturalLiftedConnection GradedGeneralLiftedConnection

def endpointValue {n : ℕ} {R : Type*} (a : Fin n → R) (c : R) : Endpoint n → R
  | none => c
  | some j => a j

def liftedValue {n G : ℕ} {R : Type*} [CommRing R] (a : Fin n → R) (c : R)
    (i : Coordinates n G) : R :=
  MvPolynomial.eval (endpointValue a c) (basis (R := R) i)

theorem liftedValue_upper {n G : ℕ} {R : Type*} [CommRing R]
    (a : Fin n → R) (c : R) (κ : DegreeIndex n G) :
    liftedValue a c (Sum.inl κ) = ∏ j, a j^(κ.val j : ℕ) := by
  have hb : basis (R := R) (Sum.inl κ : Coordinates n G) =
      ∏ e : Endpoint n, MvPolynomial.X e^endpointExponent (Sum.inl κ : Coordinates n G) e :=
    (MvPolynomial.prod_X_pow _ Finset.univ).symm
  rw [liftedValue, hb, map_prod]
  simp only [map_pow, MvPolynomial.eval_X, Fintype.prod_option, endpointExponent,
    endpointValue, pow_zero, one_mul]

theorem liftedValue_lower {n G : ℕ} {R : Type*} [CommRing R]
    (a : Fin n → R) (c : R) (lam : DegreeIndex n (G-1)) :
    liftedValue a c (Sum.inr lam) = c*∏ j, a j^(lam.val j : ℕ) := by
  have hb : basis (R := R) (Sum.inr lam : Coordinates n G) =
      ∏ e : Endpoint n, MvPolynomial.X e^endpointExponent (Sum.inr lam : Coordinates n G) e :=
    (MvPolynomial.prod_X_pow _ Finset.univ).symm
  rw [liftedValue, hb, map_prod]
  simp only [map_pow, MvPolynomial.eval_X, Fintype.prod_option, endpointExponent,
    endpointValue, pow_one]

theorem polynomial_chain_rule {n : ℕ} (s₀ : Fin n → ℂ) (S : Fin n → Fin n → ℂ)
    (q : ℂ → Endpoint n → ℂ) (z : ℂ)
    (hq : ∀ e, HasDerivAt (fun w => q w e)
      (MvPolynomial.eval (q z) (GradedGeneralLiftedConnection.generator s₀ S e)) z)
    (P : MvPolynomial (Endpoint n) ℂ) :
    HasDerivAt (fun w => MvPolynomial.eval (q w) P)
      (MvPolynomial.eval (q z) (liftDerivation s₀ S P)) z := by
  induction P using MvPolynomial.induction_on with
  | C t => simpa [liftDerivation, MvPolynomial.derivation_C] using hasDerivAt_const z t
  | add P Q hP hQ => simpa only [map_add] using hP.fun_add hQ
  | mul_X P e hP =>
    have hx : liftDerivation s₀ S (MvPolynomial.X e) =
        GradedGeneralLiftedConnection.generator s₀ S e := MvPolynomial.mkDerivation_X _ _ _
    convert hP.mul (hq e) using 1
    · ext w; simp
    · rw [(liftDerivation s₀ S).leibniz]
      simp only [smul_eq_mul, map_add, map_mul, MvPolynomial.eval_X, hx]
      ring

theorem liftedValue_hasDerivAt {n G : ℕ} (hG : 0 < G)
    (s₀ : Fin n → ℂ) (S : Fin n → Fin n → ℂ)
    (a : Fin n → ℂ → ℂ) (c : ℂ → ℂ) (z : ℂ)
    (ha : ∀ i, HasDerivAt (a i) (-∑ j, S j i*a j z) z)
    (hc : HasDerivAt c (∑ j, s₀ j*a j z) z) (i : Coordinates n G) :
    HasDerivAt (fun w => liftedValue (fun j => a j w) (c w) i)
      (∑ j, GradedGeneralLiftedConnection.connection s₀ S i j*
        liftedValue (fun k => a k z) (c z) j) z := by
  have hq : ∀ e, HasDerivAt (fun w => endpointValue (fun j => a j w) (c w) e)
      (MvPolynomial.eval (endpointValue (fun j => a j z) (c z))
        (GradedGeneralLiftedConnection.generator s₀ S e)) z := by
    intro e
    cases e with
    | none => simpa [GradedGeneralLiftedConnection.generator, dualCoefficient, endpointValue] using hc
    | some i =>
      simpa [GradedGeneralLiftedConnection.generator, dualCoefficient, endpointValue,
        Finset.sum_neg_distrib] using ha i
  have h := polynomial_chain_rule s₀ S (fun w => endpointValue (fun j => a j w) (c w)) z hq (basis i)
  rw [connection_expansion hG] at h
  simpa only [MvPolynomial.smul_eq_C_mul, map_sum, map_mul, MvPolynomial.eval_C,
    liftedValue] using h

theorem primal_dual_pairing_hasDerivAt {n : ℕ}
    (s₀ : Fin n → ℂ) (S : Fin n → Fin n → ℂ)
    (a f : Fin n → ℂ → ℂ) (z : ℂ)
    (ha : ∀ i, HasDerivAt (a i) (-∑ j, S j i*a j z) z)
    (hf : ∀ i, HasDerivAt (f i) (s₀ i+∑ j, S i j*f j z) z) :
    HasDerivAt (fun w => ∑ i, a i w*f i w) (∑ i, s₀ i*a i z) z := by
  have h := HasDerivAt.fun_sum (u := Finset.univ) (fun i _ => (ha i).mul (hf i))
  convert h using 1
  simp only [neg_mul, mul_add, Finset.sum_add_distrib, Finset.sum_neg_distrib,
    Finset.mul_sum, Finset.sum_mul]
  have hcancel : (∑ i : Fin n, ∑ j : Fin n, S j i*a j z*f i z) =
      ∑ i : Fin n, ∑ j : Fin n, a i z*(S i j*f j z) := by
    rw [Finset.sum_comm]
    apply Finset.sum_congr rfl
    intro i _
    apply Finset.sum_congr rfl
    intro j _
    ring
  rw [hcancel]
  have hcomm : (∑ i : Fin n, a i z*s₀ i) = ∑ i : Fin n, s₀ i*a i z :=
    Finset.sum_congr rfl (fun _ _ => mul_comm _ _)
  rw [hcomm]
  ring

theorem literal_corner_hasDerivAt {n G : ℕ} (hG : 0 < G)
    (s₀ : Fin n → ℂ) (S : Fin n → Fin n → ℂ)
    (a f : Fin n → ℂ → ℂ) (z : ℂ)
    (ha : ∀ i, HasDerivAt (a i) (-∑ j, S j i*a j z) z)
    (hf : ∀ i, HasDerivAt (f i) (s₀ i+∑ j, S i j*f j z) z)
    (i : Coordinates n G) :
    HasDerivAt (fun w => liftedValue (fun j => a j w) (∑ j, a j w*f j w) i)
      (∑ j, GradedGeneralLiftedConnection.connection s₀ S i j*
        liftedValue (fun k => a k z) (∑ k, a k z*f k z) j) z :=
  liftedValue_hasDerivAt hG s₀ S a _ z ha (primal_dual_pairing_hasDerivAt s₀ S a f z ha hf) i

theorem literal_corner_rational_hasDerivAt {n G : ℕ} (hG : 0 < G)
    (D : Polynomial ℚ) (p₀ : Fin n → Polynomial ℚ) (P : Fin n → Fin n → Polynomial ℚ)
    (a f : Fin n → ℂ → ℂ) (z : ℂ)
    (ha : ∀ i, HasDerivAt (a i)
      (-∑ j, (P j i).eval₂ (algebraMap ℚ ℂ) z/D.eval₂ (algebraMap ℚ ℂ) z*a j z) z)
    (hf : ∀ i, HasDerivAt (f i) ((p₀ i).eval₂ (algebraMap ℚ ℂ) z/D.eval₂ (algebraMap ℚ ℂ) z+
      ∑ j, (P i j).eval₂ (algebraMap ℚ ℂ) z/D.eval₂ (algebraMap ℚ ℂ) z*f j z) z)
    (i : Coordinates n G) :
    HasDerivAt (fun w => liftedValue (fun j => a j w) (∑ j, a j w*f j w) i)
      (∑ j, (GradedGeneralLiftedRationalConnection.liftedNumerator p₀ P i j).eval₂
        (algebraMap ℚ ℂ) z/D.eval₂ (algebraMap ℚ ℂ) z*
        liftedValue (fun k => a k z) (∑ k, a k z*f k z) j) z := by
  simpa only [GradedGeneralLiftedRationalConnection.rational_lifted_connection] using
    literal_corner_hasDerivAt hG (fun i => (p₀ i).eval₂ (algebraMap ℚ ℂ) z/D.eval₂ (algebraMap ℚ ℂ) z)
      (fun i j => (P i j).eval₂ (algebraMap ℚ ℂ) z/D.eval₂ (algebraMap ℚ ℂ) z) a f z ha hf i

end QuadraticPi.GradedGeneralLiftedAnalyticSolutions


==> anc/lean/QuadraticPi/GradedGeneralLiftedConnection.lean <==
import QuadraticPi.GradedNaturalLiftedConnection

/-! The actual adjacent-grade connection for an arbitrary inhomogeneous
system f' = s₀ + S f. The signed dual is a' = -Sᵀ a, c' = s₀ᵀ a.
No bidiagonal or quadratic specialization is imposed. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedGeneralLiftedConnection
open scoped BigOperators
open GradedCoefficientContractions GradedLiftedTransportEntries GradedTransportNormalization
open GradedNaturalLiftedConnection
variable {R : Type*} [CommRing R]

def dualCoefficient {n : ℕ} (s₀ : Fin n → R) (S : Fin n → Fin n → R) :
    Endpoint n → Fin n → R
  | none, j => s₀ j
  | some i, j => -S j i

def generator {n : ℕ} (s₀ : Fin n → R) (S : Fin n → Fin n → R)
    (e : Endpoint n) : MvPolynomial (Endpoint n) R :=
  ∑ j : Fin n, MvPolynomial.C (dualCoefficient s₀ S e j)*MvPolynomial.X (some j)

def liftDerivation {n : ℕ} (s₀ : Fin n → R) (S : Fin n → Fin n → R) :
    Derivation R (MvPolynomial (Endpoint n) R) (MvPolynomial (Endpoint n) R) :=
  MvPolynomial.mkDerivation R (generator s₀ S)

def connection {n G : ℕ} (s₀ : Fin n → R) (S : Fin n → Fin n → R)
    (i j : Coordinates n G) : R :=
  (liftDerivation s₀ S (basis (R := R) i)).coeff (endpointIndex j)

theorem liftDerivation_preserves {n G : ℕ} (hG : 0 < G)
    (s₀ : Fin n → R) (S : Fin n → Fin n → R) (i : Coordinates n G) :
    liftDerivation s₀ S (basis i) ∈ gradeSpan R n G := by
  rw [liftDerivation, basis, MvPolynomial.mkDerivation_monomial, one_smul]
  apply (gradeSpan R n G).sum_mem
  intro e he
  have hpos : 0 < endpointIndex i e := Nat.pos_of_ne_zero (Finsupp.mem_support_iff.mp he)
  simp only [smul_eq_mul, generator, Finset.mul_sum]
  apply (gradeSpan R n G).sum_mem
  intro j _
  exact variable_term_mem hG i e hpos j _ _

theorem connection_expansion {n G : ℕ} (hG : 0 < G)
    (s₀ : Fin n → R) (S : Fin n → Fin n → R) (i : Coordinates n G) :
    liftDerivation s₀ S (basis i) = ∑ j, connection s₀ S i j • basis j := by
  exact (reconstruct_on_span (G := G) _ (liftDerivation_preserves hG s₀ S i)).symm

theorem dualCoefficient_smul {n : ℕ} (t : R) (s₀ : Fin n → R)
    (S : Fin n → Fin n → R) (e : Endpoint n) (j : Fin n) :
    dualCoefficient (fun i => t*s₀ i) (fun i k => t*S i k) e j =
      t*dualCoefficient s₀ S e j := by cases e <;> simp [dualCoefficient]

theorem generator_smul {n : ℕ} (t : R) (s₀ : Fin n → R)
    (S : Fin n → Fin n → R) (e : Endpoint n) :
    generator (fun i => t*s₀ i) (fun i j => t*S i j) e = t • generator s₀ S e := by
  simp only [generator, dualCoefficient_smul, Finset.smul_sum, MvPolynomial.smul_eq_C_mul,
    map_mul, mul_assoc]

theorem liftDerivation_smul {n : ℕ} (t : R) (s₀ : Fin n → R)
    (S : Fin n → Fin n → R) :
    liftDerivation (fun i => t*s₀ i) (fun i j => t*S i j) = t • liftDerivation s₀ S := by
  apply MvPolynomial.derivation_ext
  intro e
  simpa only [liftDerivation, MvPolynomial.mkDerivation_X, Derivation.smul_apply]
    using generator_smul t s₀ S e

theorem connection_smul {n G : ℕ} (t : R) (s₀ : Fin n → R)
    (S : Fin n → Fin n → R) (i j : Coordinates n G) :
    connection (fun i => t*s₀ i) (fun i j => t*S i j) i j = t*connection s₀ S i j := by
  simp [connection, liftDerivation_smul, Derivation.smul_apply]

variable {A : Type*} [CommRing A]

theorem generator_map {n : ℕ} (f : R →+* A) (s₀ : Fin n → R)
    (S : Fin n → Fin n → R) (e : Endpoint n) :
    MvPolynomial.map f (generator s₀ S e) =
      generator (fun i => f (s₀ i)) (fun i j => f (S i j)) e := by
  cases e <;> simp [generator, dualCoefficient]

theorem liftDerivation_map {n : ℕ} (f : R →+* A) (s₀ : Fin n → R)
    (S : Fin n → Fin n → R) (P : MvPolynomial (Endpoint n) R) :
    liftDerivation (fun i => f (s₀ i)) (fun i j => f (S i j)) (MvPolynomial.map f P) =
      MvPolynomial.map f (liftDerivation s₀ S P) := by
  induction P using MvPolynomial.induction_on with
  | C z => simp [liftDerivation, MvPolynomial.derivation_C]
  | add P Q hP hQ => simp only [map_add, hP, hQ]
  | mul_X P e hP =>
    simp only [map_mul, MvPolynomial.map_X]
    rw [(liftDerivation (fun i => f (s₀ i)) (fun i j => f (S i j))).leibniz,
      (liftDerivation s₀ S).leibniz]
    have hxR : liftDerivation s₀ S (MvPolynomial.X e) = generator s₀ S e :=
      MvPolynomial.mkDerivation_X _ _ _
    have hxA : liftDerivation (fun i => f (s₀ i)) (fun i j => f (S i j))
        (MvPolynomial.X e) = generator (fun i => f (s₀ i)) (fun i j => f (S i j)) e :=
      MvPolynomial.mkDerivation_X _ _ _
    simp only [smul_eq_mul, map_add, map_mul, hxR, hxA, generator_map, hP, MvPolynomial.map_X]

theorem basis_map {n G : ℕ} (f : R →+* A) (i : Coordinates n G) :
    MvPolynomial.map f (basis (R := R) i) = basis (R := A) i := by
  simp [basis, MvPolynomial.map_monomial]

theorem connection_map {n G : ℕ} (f : R →+* A) (s₀ : Fin n → R)
    (S : Fin n → Fin n → R) (i j : Coordinates n G) :
    connection (fun i => f (s₀ i)) (fun i j => f (S i j)) i j =
      f (connection s₀ S i j) := by
  unfold connection
  rw [← basis_map f i, liftDerivation_map, MvPolynomial.coeff_map]

end QuadraticPi.GradedGeneralLiftedConnection


==> anc/lean/QuadraticPi/GradedGeneralLiftedRationalConnection.lean <==
import QuadraticPi.GradedGeneralLiftedConnection
import Mathlib.Algebra.Polynomial.Eval.Defs

/-! A common polynomial denominator of the original system remains a common
denominator of its adjacent-grade lift. The numerator is constructed over
ℚ[X]; its evaluation is the signed-dual lifted connection, with no new
denominator or rationality premise. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedGeneralLiftedRationalConnection
open GradedCoefficientContractions GradedGeneralLiftedConnection

def liftedNumerator {n G : ℕ} (p₀ : Fin n → Polynomial ℚ)
    (P : Fin n → Fin n → Polynomial ℚ) : Coordinates n G → Coordinates n G → Polynomial ℚ :=
  connection p₀ P

theorem liftedNumerator_eval {n G : ℕ} {F : Type*} [Field F]
    (f : ℚ →+* F) (z : F) (p₀ : Fin n → Polynomial ℚ)
    (P : Fin n → Fin n → Polynomial ℚ) (i j : Coordinates n G) :
    (liftedNumerator p₀ P i j).eval₂ f z =
      connection (fun k => (p₀ k).eval₂ f z) (fun k l => (P k l).eval₂ f z) i j := by
  exact (connection_map (Polynomial.eval₂RingHom f z) p₀ P i j).symm

theorem connection_div {n G : ℕ} {F : Type*} [Field F] (d : F)
    (s₀ : Fin n → F) (S : Fin n → Fin n → F) (i j : Coordinates n G) :
    connection (fun k => s₀ k/d) (fun k l => S k l/d) i j = connection s₀ S i j/d := by
  simpa only [div_eq_mul_inv, mul_comm d⁻¹] using connection_smul d⁻¹ s₀ S i j

theorem rational_lifted_connection {n G : ℕ} {F : Type*} [Field F]
    (f : ℚ →+* F) (z : F) (D : Polynomial ℚ) (p₀ : Fin n → Polynomial ℚ)
    (P : Fin n → Fin n → Polynomial ℚ) (i j : Coordinates n G) :
    connection (fun k => (p₀ k).eval₂ f z/D.eval₂ f z)
      (fun k l => (P k l).eval₂ f z/D.eval₂ f z) i j =
      (liftedNumerator p₀ P i j).eval₂ f z/D.eval₂ f z := by
  rw [connection_div, liftedNumerator_eval]

end QuadraticPi.GradedGeneralLiftedRationalConnection


==> anc/lean/QuadraticPi/GradedGeneralLiteralContacts.lean <==
import QuadraticPi.GradedGeneralLiftedAnalyticSolutions
import QuadraticPi.GradedCitedSeparationBridge

/-! Literal contact remainders for arbitrary f₁,…,fₙ, using exactly the
source columns already used by the general rational-obstruction theorem.
The finite pairing identity has no ODE, rank, or independence hypothesis. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedGeneralLiteralContacts
open scoped BigOperators
open GradedCoefficientContractions GradedFixedFContactMatrix
open GradedAnalyticCornerIdentity GradedCitedSeparationBridge
open GradedGeneralLiftedAnalyticSolutions
attribute [local instance] Classical.propDecidable

def literalContact {n G : ℕ} (p : Coordinates n G → ℂ) (f : Fin n → ℂ)
    (κ : DegreeIndex n G) : ℂ :=
  p (Sum.inl κ)+∑ lam : DegreeIndex n (G-1), ∑ j : Fin n,
    if Adjacent κ lam j then p (Sum.inr lam)*f j else 0

theorem literalContact_eq_source_pairing {n G : ℕ}
    (p : Coordinates n G → ℂ) (f : Fin n → ℂ) (κ : DegreeIndex n G) :
    literalContact p f κ = ∑ i, p i*sourceColumn f κ i := by
  simp [literalContact, sourceColumn, natural_adjacent_iff, Fintype.sum_sum_type,
    Finset.mul_sum, mul_ite]

theorem weighted_sourceColumn_upper {n G : ℕ} (a f : Fin n → ℂ)
    (u : DegreeIndex n G) :
    (∑ κ : DegreeIndex n G, weight a κ*sourceColumn f κ (Sum.inl u)) = weight a u := by
  simp [sourceColumn, mul_ite]

theorem weighted_sourceColumn_lower {n G : ℕ} (hG : 0 < G) (a f : Fin n → ℂ)
    (lam : DegreeIndex n (G-1)) :
    (∑ κ : DegreeIndex n G, weight a κ*sourceColumn f κ (Sum.inr lam)) =
      (∑ j : Fin n, a j*f j)*weight a lam := by
  simp only [sourceColumn, Sum.elim_inr, natural_adjacent_iff, Finset.mul_sum,
    mul_ite, mul_zero, adjacent_iff_raiseIndex hG]
  rw [Finset.sum_comm]
  simp only [Finset.sum_ite_eq', Finset.mem_univ, ↓reduceIte, weight_raiseIndex hG,
    Finset.sum_mul]
  apply Finset.sum_congr rfl
  intro j _
  ring

theorem literal_corner_eq_weighted_source {n G : ℕ} (hG : 0 < G) (a f : Fin n → ℂ)
    (i : Coordinates n G) :
    liftedValue a (∑ j, a j*f j) i = ∑ κ : DegreeIndex n G, weight a κ*sourceColumn f κ i := by
  cases i with
  | inl u => rw [liftedValue_upper]; exact (weighted_sourceColumn_upper a f u).symm
  | inr lam => rw [liftedValue_lower]; exact (weighted_sourceColumn_lower hG a f lam).symm

theorem literal_corner_pairing_eq_contacts {n G : ℕ} (hG : 0 < G)
    (p : Coordinates n G → ℂ) (a f : Fin n → ℂ) :
    (∑ i : Coordinates n G, p i*liftedValue a (∑ j, a j*f j) i) =
      ∑ κ : DegreeIndex n G, weight a κ*literalContact p f κ := by
  simp only [literalContact_eq_source_pairing, Finset.mul_sum]
  rw [Finset.sum_comm]
  apply Finset.sum_congr rfl
  intro i _
  rw [literal_corner_eq_weighted_source hG, Finset.mul_sum]
  apply Finset.sum_congr rfl
  intro κ _
  ring

theorem literal_corner_endpoint {n G : ℕ} (hG : 0 < G)
    (a f : Fin n → ℂ → ℂ) (r : ℂ) (ρ xi : Fin n → ℂ)
    (ha : ∀ j, a j r=ρ j) (hf : ∀ j, f j r=xi j) (i : Coordinates n G) :
    liftedValue (fun j => a j r) (∑ j, a j r*f j r) i =
      ∑ κ : DegreeIndex n G, weight ρ κ*sourceColumn xi κ i := by
  simpa only [ha, hf] using literal_corner_eq_weighted_source hG (fun j => a j r) (fun j => f j r) i

theorem literal_corner_remainder {n G : ℕ} (hG : 0 < G)
    (P : Coordinates n G → Polynomial ℚ) (a f : Fin n → ℂ → ℂ) (z : ℂ) :
    (∑ i : Coordinates n G, (P i).eval₂ (algebraMap ℚ ℂ) z*
      liftedValue (fun j => a j z) (∑ j, a j z*f j z) i) =
      ∑ κ : DegreeIndex n G, weight (fun j => a j z) κ*
        literalContact (fun i => (P i).eval₂ (algebraMap ℚ ℂ) z) (fun j => f j z) κ :=
  literal_corner_pairing_eq_contacts hG _ _ _

end QuadraticPi.GradedGeneralLiteralContacts


==> anc/lean/QuadraticPi/GradedGeneralLocalLogCoordinate.lean <==
import QuadraticPi.GradedGeneralNilssonData
import Mathlib.Analysis.SpecialFunctions.Complex.Analytic

/-! A normalized local inverse of exp at any logarithmic endpoint, with
no principal-branch restriction on that endpoint and no norm bound on r. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedGeneralLocalLogCoordinate
open Filter Topology GradedGeneralNilssonData

def localCoordinate {r : ℚ} (C : LogChart r) (z : ℂ) : ℂ :=
  C.endpoint+Complex.log (z/(r : ℂ))

theorem endpoint_ne_zero {r : ℚ} (C : LogChart r) : (r : ℂ) ≠ 0 := by
  rw [← C.exp_endpoint]
  exact Complex.exp_ne_zero _

theorem localCoordinate_initial {r : ℚ} (C : LogChart r) :
    localCoordinate C (r : ℂ)=C.endpoint := by
  simp [localCoordinate, div_self (endpoint_ne_zero C)]

theorem localCoordinate_analyticAt {r : ℚ} (C : LogChart r) :
    AnalyticAt ℂ (localCoordinate C) (r : ℂ) := by
  have hratio : AnalyticAt ℂ (fun z : ℂ => z/(r : ℂ)) (r : ℂ) :=
    analyticAt_id.div analyticAt_const (endpoint_ne_zero C)
  exact analyticAt_const.add (hratio.clog (by simp [div_self (endpoint_ne_zero C)]))

theorem exp_localCoordinate {r : ℚ} (C : LogChart r) (z : ℂ) (hz : z ≠ 0) :
    Complex.exp (localCoordinate C z)=z := by
  rw [localCoordinate, Complex.exp_add, C.exp_endpoint,
    Complex.exp_log (div_ne_zero hz (endpoint_ne_zero C))]
  field_simp [endpoint_ne_zero C]

theorem localCoordinate_hasDerivAt {r : ℚ} (C : LogChart r) (z : ℂ)
    (hz : z/(r : ℂ) ∈ Complex.slitPlane) :
    HasDerivAt (localCoordinate C) z⁻¹ z := by
  have h := (Complex.hasDerivAt_log hz).comp z ((hasDerivAt_id z).div_const (r : ℂ))
  have hzero : z ≠ 0 := fun he => Complex.slitPlane_ne_zero hz (by simp [he])
  convert (hasDerivAt_const z C.endpoint).fun_add h using 1
  · rfl
  · field_simp [endpoint_ne_zero C,hzero] <;> ring

theorem localCoordinate_exp_germ {r : ℚ} (C : LogChart r) :
    (fun u => localCoordinate C (Complex.exp u)) =ᶠ[𝓝 C.endpoint] (fun u => u) := by
  have hc : ContinuousAt (fun u : ℂ => (u-C.endpoint).im) C.endpoint := by fun_prop
  have h0 : (0 : ℝ) ∈ Set.Ioo (-Real.pi) Real.pi :=
    ⟨neg_lt_zero.mpr Real.pi_pos,Real.pi_pos⟩
  have hm : ∀ᶠ x : ℝ in 𝓝 0, x ∈ Set.Ioo (-Real.pi) Real.pi := isOpen_Ioo.mem_nhds h0
  change Tendsto (fun u : ℂ => (u-C.endpoint).im) (𝓝 C.endpoint) (𝓝 ((C.endpoint-C.endpoint).im)) at hc
  have ht : Tendsto (fun u : ℂ => (u-C.endpoint).im) (𝓝 C.endpoint) (𝓝 0) := by
    simpa only [sub_self,Complex.zero_im] using hc
  have hb := ht.eventually hm
  filter_upwards [hb] with u hu
  change C.endpoint+Complex.log (Complex.exp u/(r : ℂ))=u
  rw [← C.exp_endpoint, ← Complex.exp_sub, Complex.log_exp hu.1 hu.2.le]
  ring

theorem localCoordinate_eventually_domain {r : ℚ} (C : LogChart r) :
    ∀ᶠ z : ℂ in 𝓝 (r : ℂ), localCoordinate C z ∈ C.domain := by
  have hc := (localCoordinate_analyticAt C).continuousAt
  change Tendsto (localCoordinate C) (𝓝 (r : ℂ)) (𝓝 (localCoordinate C (r : ℂ))) at hc
  have hm : ∀ᶠ u : ℂ in 𝓝 C.endpoint, u ∈ C.domain := C.domain_open.mem_nhds C.endpoint_mem
  have ht : Tendsto (localCoordinate C) (𝓝 (r : ℂ)) (𝓝 C.endpoint) := by
    simpa only [localCoordinate_initial] using hc
  exact ht.eventually hm

theorem ratio_eventually_slitPlane {r : ℚ} (C : LogChart r) :
    ∀ᶠ z : ℂ in 𝓝 (r : ℂ), z/(r : ℂ) ∈ Complex.slitPlane := by
  have hc : ContinuousAt (fun z : ℂ => z/(r : ℂ)) (r : ℂ) := by fun_prop
  exact hc.eventually (by simpa [div_self (endpoint_ne_zero C)] using
    Complex.isOpen_slitPlane.mem_nhds Complex.one_mem_slitPlane)

end QuadraticPi.GradedGeneralLocalLogCoordinate


==> anc/lean/QuadraticPi/GradedGeneralNilssonContactLoss.lean <==
import QuadraticPi.GradedGeneralNilssonData

/-! A single fixed loss for a finite family of general Nilsson coefficients.
The loss is chosen BEFORE all contact orders, holomorphic remainders and
complex scalar coefficients; all terms use the same continuation chart. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedGeneralNilssonContactLoss
open scoped BigOperators
open PowerSeries GradedAnalyticTaylor GradedGeneralNilssonData

theorem finite_contact_combination_order {r : ℚ} (C : LogChart r)
    {κ : Type*} [Fintype κ] (a : κ → ℂ → ℂ) (w : ℝ)
    (ha : ∀ j, HasNilssonOrder C (a j) (-w)) (K : ℕ)
    (H : κ → ℂ → ℂ) (hH : ∀ j, AnalyticOnNhd ℂ (H j) (Metric.ball 0 C.radius))
    (hcontact : ∀ j, X^K ∣ taylor (H j) 0) (v : κ → ℂ) :
    HasNilssonOrder C (fun u => ∑ j, v j*a j u*H j (Complex.exp u)) ((K : ℝ)-w) := by
  apply hasNilssonOrder_sum C Finset.univ _ _
  intro j hj
  have h := hasNilssonOrder_mul_contact C (a j) (H j) (-w) K (ha j) (hH j) (hcontact j)
  have hc := hasNilssonOrder_const_mul C _ _ h (v j)
  convert hc using 1 <;> first | (funext u; ring) | ring

theorem exists_uniform_contact_loss {r : ℚ} (C : LogChart r)
    {κ : Type*} [Fintype κ] (a : κ → ℂ → ℂ) (ha : ∀ j, IsNilsson C (a j)) :
    ∃ w : ℝ, 0 ≤ w ∧ ∀ K : ℕ, ∀ H : κ → ℂ → ℂ,
      (∀ j, AnalyticOnNhd ℂ (H j) (Metric.ball 0 C.radius)) →
      (∀ j, X^K ∣ taylor (H j) 0) → ∀ v : κ → ℂ,
      HasNilssonOrder C (fun u => ∑ j, v j*a j u*H j (Complex.exp u)) ((K : ℝ)-w) := by
  classical
  choose E hE using ha
  let w : ℝ := ∑ j, expansionLoss (E j)
  have hw : 0 ≤ w := Finset.sum_nonneg (fun j _ => expansionLoss_nonneg (E j))
  have hl (j : κ) : expansionLoss (E j) ≤ w :=
    Finset.single_le_sum (fun k _ => expansionLoss_nonneg (E k)) (Finset.mem_univ j)
  have hb (j : κ) : HasNilssonOrder C (a j) (-w) :=
    hasNilssonOrder_mono (represents_has_order_neg_loss C (a j) (E j) (hE j)) (by linarith [hl j])
  exact ⟨w,hw,fun K H hH hcontact v => finite_contact_combination_order C a w hb K H hH hcontact v⟩

theorem contact_order_covers_general_source_budget {n G : ℕ} (hn : 0 < n)
    (sigma eta w : ℝ) (hsigma : 1 ≤ sigma)
    (hrelation : (GradedFixedFContactRates.theta n G : ℝ)*sigma=
      (GradedFixedFContactRates.omega n G : ℝ)-eta) (M : ℕ) (hM : 1 ≤ M) :
    ((GradedFixedFContactRates.omega n G : ℝ)-eta)*((M-1 : ℕ) : ℝ)/
      (GradedFixedFContactRates.theta n G : ℝ)-w ≤
        (GradedFixedFEntryGrowth.contactOrder sigma M : ℝ)-w := by
  have h := GradedConcreteRankAssembly.contactOrder_covers_source_order hn sigma eta hsigma hrelation M hM
  linarith

theorem uniform_contact_loss_at_source_budget {r : ℚ} (C : LogChart r)
    {κ : Type*} [Fintype κ] (a : κ → ℂ → ℂ) (ha : ∀ j, IsNilsson C (a j)) :
    ∃ w : ℝ, 0 ≤ w ∧ ∀ (n G : ℕ), 0 < n → ∀ sigma eta : ℝ, 1 ≤ sigma →
      (GradedFixedFContactRates.theta n G : ℝ)*sigma=(GradedFixedFContactRates.omega n G : ℝ)-eta →
      ∀ M : ℕ, 1 ≤ M → ∀ H : κ → ℂ → ℂ,
      (∀ j, AnalyticOnNhd ℂ (H j) (Metric.ball 0 C.radius)) →
      (∀ j, X^(GradedFixedFEntryGrowth.contactOrder sigma M) ∣ taylor (H j) 0) →
      ∀ v : κ → ℂ,
      HasNilssonOrder C (fun u => ∑ j, v j*a j u*H j (Complex.exp u))
        (((GradedFixedFContactRates.omega n G : ℝ)-eta)*((M-1 : ℕ) : ℝ)/
          (GradedFixedFContactRates.theta n G : ℝ)-w) := by
  obtain ⟨w,hw,hbound⟩ := exists_uniform_contact_loss C a ha
  refine ⟨w,hw,?_⟩
  intro n G hn sigma eta hsigma hrelation M hM H hH hcontact v
  exact hasNilssonOrder_mono (hbound _ H hH hcontact v)
    (contact_order_covers_general_source_budget hn sigma eta w hsigma hrelation M hM)

end QuadraticPi.GradedGeneralNilssonContactLoss


==> anc/lean/QuadraticPi/GradedGeneralNilssonData.lean <==
import QuadraticPi.GradedGeneralRationalObstruction

/-! Finite general Nilsson expansions on one coherent logarithmic branch.
Complex exponents, arbitrary logarithmic powers and negative real orders
are allowed. Order bounds are sufficient termwise Taylor certificates,
not a claim of uniqueness of a non-normalized expansion. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedGeneralNilssonData
open scoped BigOperators
open Filter Topology PowerSeries GradedAnalyticTaylor

/-- One common continuation domain on the logarithmic cover z=exp(u). -/
structure LogChart (r : ℚ) where
  radius : ℝ
  radius_pos : 0 < radius
  domain : Set ℂ
  domain_open : IsOpen domain
  domain_preconnected : IsPreconnected domain
  endpoint : ℂ
  endpoint_mem : endpoint ∈ domain
  exp_endpoint : Complex.exp endpoint=(r : ℂ)
  near_origin : {u : ℂ | u.re < Real.log radius} ⊆ domain

theorem chart_endpoint_ne_zero {r : ℚ} (C : LogChart r) : r ≠ 0 := by
  intro hr
  have hrC : (r : ℂ)=0 := by exact_mod_cast hr
  exact Complex.exp_ne_zero C.endpoint (C.exp_endpoint.trans hrC)

/-- A directly checkable sufficient lower bound for one Nilsson term. -/
def CoefficientLowerBound (A : ℂ → ℂ) (alpha b : ℝ) : Prop :=
  ∀ k : ℕ, (k : ℝ)+alpha < b → coeff k (taylor A 0)=0

structure Term (R : ℝ) where
  exponent : ℂ
  logDegree : ℕ
  coefficient : ℂ → ℂ
  coefficient_analytic : AnalyticOnNhd ℂ coefficient (Metric.ball 0 R)

def termValue {R : ℝ} (t : Term R) (u : ℂ) : ℂ :=
  Complex.exp (t.exponent*u)*u^t.logDegree*t.coefficient (Complex.exp u)

def expansionValue {R : ℝ} (E : List (Term R)) (u : ℂ) : ℂ :=
  (E.map (fun t => termValue t u)).sum

def ExpansionLowerBound {R : ℝ} (E : List (Term R)) (b : ℝ) : Prop :=
  ∀ t ∈ E, CoefficientLowerBound t.coefficient t.exponent.re b

def Represents {r : ℚ} (C : LogChart r) (F : ℂ → ℂ) (E : List (Term C.radius)) : Prop :=
  ∀ u : ℂ, u.re < Real.log C.radius → F u=expansionValue E u

def IsNilsson {r : ℚ} (C : LogChart r) (F : ℂ → ℂ) : Prop :=
  ∃ E : List (Term C.radius), Represents C F E

def HasNilssonOrder {r : ℚ} (C : LogChart r) (F : ℂ → ℂ) (b : ℝ) : Prop :=
  ∃ E : List (Term C.radius), Represents C F E ∧ ExpansionLowerBound E b

theorem coefficientLowerBound_mono {A : ℂ → ℂ} {alpha a b : ℝ}
    (h : CoefficientLowerBound A alpha b) (hab : a ≤ b) : CoefficientLowerBound A alpha a := by
  intro k hk
  exact h k (hk.trans_le hab)

theorem hasNilssonOrder_mono {r : ℚ} {C : LogChart r} {F : ℂ → ℂ} {a b : ℝ}
    (h : HasNilssonOrder C F b) (hab : a ≤ b) : HasNilssonOrder C F a := by
  obtain ⟨E,hE,hb⟩ := h
  exact ⟨E,hE,fun t ht => coefficientLowerBound_mono (hb t ht) hab⟩

theorem expansionValue_append {R : ℝ} (E F : List (Term R)) (u : ℂ) :
    expansionValue (E++F) u=expansionValue E u+expansionValue F u := by
  simp [expansionValue]

theorem hasNilssonOrder_zero {r : ℚ} (C : LogChart r) (b : ℝ) :
    HasNilssonOrder C (fun _ => 0) b := by
  refine ⟨[],?_,?_⟩
  · intro u hu
    simp [expansionValue]
  · intro t ht
    simp at ht

theorem hasNilssonOrder_add {r : ℚ} {C : LogChart r} {F G : ℂ → ℂ} {b : ℝ}
    (hF : HasNilssonOrder C F b) (hG : HasNilssonOrder C G b) :
    HasNilssonOrder C (fun u => F u+G u) b := by
  obtain ⟨E,hE,hEb⟩ := hF
  obtain ⟨L,hL,hLb⟩ := hG
  refine ⟨E++L,?_,?_⟩
  · intro u hu
    dsimp only
    rw [hE u hu,hL u hu,expansionValue_append]
  · intro t ht
    rcases List.mem_append.mp ht with h | h
    · exact hEb t h
    · exact hLb t h

theorem hasNilssonOrder_sum {r : ℚ} (C : LogChart r) {κ : Type*} (s : Finset κ)
    (F : κ → ℂ → ℂ) (b : ℝ) (hF : ∀ j ∈ s, HasNilssonOrder C (F j) b) :
    HasNilssonOrder C (fun u => ∑ j ∈ s, F j u) b := by
  classical
  induction s using Finset.induction_on with
  | empty => simpa using hasNilssonOrder_zero C b
  | @insert j s hj ih =>
    simpa only [Finset.sum_insert hj] using hasNilssonOrder_add
      (hF j (Finset.mem_insert_self _ _)) (ih (fun k hk => hF k (Finset.mem_insert_of_mem hk)))

theorem coefficientLowerBound_mul_contact (A H : ℂ → ℂ) (alpha b : ℝ) (K : ℕ)
    (hA : AnalyticAt ℂ A 0) (hH : AnalyticAt ℂ H 0)
    (hbound : CoefficientLowerBound A alpha b) (hcontact : X^K ∣ taylor H 0) :
    CoefficientLowerBound (fun z => A z*H z) alpha (b+(K : ℝ)) := by
  intro k hk
  rw [taylor_mul A H 0 hA hH,coeff_mul]
  apply Finset.sum_eq_zero
  intro p hp
  have he : p.1+p.2=k := Finset.HasAntidiagonal.mem_antidiagonal.mp hp
  by_cases hsmall : p.2 < K
  · rw [(X_pow_dvd_iff.mp hcontact) p.2 hsmall,mul_zero]
  · have hi : (p.1 : ℝ)+alpha < b := by
      have heR : (p.1 : ℝ)+(p.2 : ℝ)=(k : ℝ) := by exact_mod_cast he
      have hKR : (K : ℝ) ≤ p.2 := by exact_mod_cast (by omega : K ≤ p.2)
      linarith
    rw [hbound p.1 hi,zero_mul]

def multiplyTerm {R : ℝ} (H : ℂ → ℂ) (hH : AnalyticOnNhd ℂ H (Metric.ball 0 R))
    (t : Term R) : Term R where
  exponent := t.exponent
  logDegree := t.logDegree
  coefficient := fun z => t.coefficient z*H z
  coefficient_analytic := t.coefficient_analytic.mul hH

theorem multiplyTerm_value {R : ℝ} (H : ℂ → ℂ)
    (hH : AnalyticOnNhd ℂ H (Metric.ball 0 R)) (t : Term R) (u : ℂ) :
    termValue (multiplyTerm H hH t) u=termValue t u*H (Complex.exp u) := by
  unfold termValue multiplyTerm
  ring

theorem multiplyExpansion_value {R : ℝ} (H : ℂ → ℂ)
    (hH : AnalyticOnNhd ℂ H (Metric.ball 0 R)) (E : List (Term R)) (u : ℂ) :
    expansionValue (E.map (multiplyTerm H hH)) u=expansionValue E u*H (Complex.exp u) := by
  induction E with
  | nil => simp [expansionValue]
  | cons t E ih =>
    change termValue (multiplyTerm H hH t) u+expansionValue (E.map (multiplyTerm H hH)) u=
      (termValue t u+expansionValue E u)*H (Complex.exp u)
    rw [multiplyTerm_value,ih]
    ring

theorem hasNilssonOrder_mul_contact {r : ℚ} (C : LogChart r) (F H : ℂ → ℂ) (b : ℝ) (K : ℕ)
    (hF : HasNilssonOrder C F b) (hH : AnalyticOnNhd ℂ H (Metric.ball 0 C.radius))
    (hcontact : X^K ∣ taylor H 0) :
    HasNilssonOrder C (fun u => F u*H (Complex.exp u)) (b+(K : ℝ)) := by
  obtain ⟨E,hE,hb⟩ := hF
  have hzero : (0 : ℂ) ∈ Metric.ball 0 C.radius := by simpa using C.radius_pos
  refine ⟨E.map (multiplyTerm H hH),?_,?_⟩
  · intro u hu
    rw [multiplyExpansion_value,← hE u hu]
  · intro t ht
    obtain ⟨s,hs,rfl⟩ := List.mem_map.mp ht
    exact coefficientLowerBound_mul_contact s.coefficient H s.exponent.re b K
      (s.coefficient_analytic 0 hzero) (hH 0 hzero) (hb s hs) hcontact

theorem hasNilssonOrder_const_mul {r : ℚ} (C : LogChart r) (F : ℂ → ℂ) (b : ℝ)
    (hF : HasNilssonOrder C F b) (a : ℂ) : HasNilssonOrder C (fun u => a*F u) b := by
  have hc : AnalyticOnNhd ℂ (fun _ : ℂ => a) (Metric.ball 0 C.radius) :=
    fun z hz => analyticAt_const
  have h := hasNilssonOrder_mul_contact C F (fun _ => a) b 0 hF hc (by simp)
  simpa only [Nat.cast_zero,add_zero,mul_comm] using h

/-- A finite bound depending only on the displayed exponents. -/
def expansionLoss {R : ℝ} (E : List (Term R)) : ℝ :=
  E.foldr (fun t w => max (-t.exponent.re) w) 0

theorem expansionLoss_nonneg {R : ℝ} (E : List (Term R)) : 0 ≤ expansionLoss E := by
  induction E with
  | nil => rfl
  | cons t E ih => exact ih.trans (le_max_right _ _)

theorem neg_exponent_le_expansionLoss {R : ℝ} (E : List (Term R)) (t : Term R) (ht : t ∈ E) :
    -t.exponent.re ≤ expansionLoss E := by
  induction E with
  | nil => simp at ht
  | cons s E ih =>
    rcases List.mem_cons.mp ht with he | hm
    · subst s
      exact le_max_left _ _
    · exact (ih hm).trans (le_max_right _ _)

theorem expansionLowerBound_neg_loss {R : ℝ} (E : List (Term R)) :
    ExpansionLowerBound E (-expansionLoss E) := by
  intro t ht k hk
  have he := neg_exponent_le_expansionLoss E t ht
  have hn : (0 : ℝ) ≤ k := Nat.cast_nonneg k
  linarith

theorem represents_has_order_neg_loss {r : ℚ} (C : LogChart r) (F : ℂ → ℂ)
    (E : List (Term C.radius)) (hE : Represents C F E) :
    HasNilssonOrder C F (-expansionLoss E) :=
  ⟨E,hE,expansionLowerBound_neg_loss E⟩

end QuadraticPi.GradedGeneralNilssonData


==> anc/lean/QuadraticPi/GradedGeneralNilssonRankCitation.lean <==
import QuadraticPi.GradedGeneralNilssonData

/-! The general Nilsson-class form of Fischler--Rivoal2312.12043v2,
Theorem3. This is an EXPLICIT cited theorem parameter, not a native proof.
The single continued matrix and chart keep all remainders on one branch. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedGeneralNilssonRankCitation
open scoped BigOperators
open Filter Topology GradedGeneralNilssonData GradedGenericRankCitation
variable {ι : Type*} [Fintype ι] [DecidableEq ι]

def ContinuedTransport (D : Polynomial ℚ) (N : ι → ι → Polynomial ℚ)
    (T : ι → ι → ℂ → ℂ) {r : ℚ} (C : LogChart r) (U : ι → ι → ℂ → ℂ) : Prop :=
  (∀ i d, AnalyticOnNhd ℂ (U i d) C.domain) ∧
  (∀ i d, U i d =ᶠ[𝓝 C.endpoint] (fun u => T i d (Complex.exp u))) ∧
  (∀ u ∈ C.domain, D.eval₂ (algebraMap ℚ ℂ) (Complex.exp u) ≠ 0) ∧
  ∀ i d u, u ∈ C.domain → deriv (U i d) u=Complex.exp u*
    ∑ j, (N i j).eval₂ (algebraMap ℚ ℂ) (Complex.exp u)/
      D.eval₂ (algebraMap ℚ ℂ) (Complex.exp u)*U j d u

def continuedRemainder (U : ι → ι → ℂ → ℂ) (P : ι → Polynomial ℚ) (y : ι → ℂ) (u : ℂ) : ℂ :=
  ∑ d, (∑ i, (P i).eval₂ (algebraMap ℚ ℂ) (Complex.exp u)*U i d u)*y d

theorem continuedRemainder_germ (D : Polynomial ℚ) (N : ι → ι → Polynomial ℚ)
    (T : ι → ι → ℂ → ℂ) {r : ℚ} (C : LogChart r) (U : ι → ι → ℂ → ℂ)
    (hU : ContinuedTransport D N T C U) (P : ι → Polynomial ℚ) (y : ι → ℂ) :
    continuedRemainder U P y =ᶠ[𝓝 C.endpoint] (fun u => remainder T P y (Complex.exp u)) := by
  have he : ∀ᶠ u in 𝓝 C.endpoint, ∀ i d, U i d u=T i d (Complex.exp u) :=
    Filter.eventually_all.mpr (fun i => Filter.eventually_all.mpr (fun d => hU.2.1 i d))
  filter_upwards [he] with u hu
  simp only [continuedRemainder,remainder,hu]

/-- Sufficient finite-expansion version of the cited general Theorem3.
The source degree is M-1, and its column index is k+1. -/
def CitedGenericNilssonRank : Prop :=
  ∀ (ι : Type) [Fintype ι] [DecidableEq ι], ∀ (D : Polynomial ℚ) (N : ι → ι → Polynomial ℚ),
    ∃ c : ℝ, ∀ (r : ℚ), r ≠ 0 → ∀ T : ι → ι → ℂ → ℂ,
      localTransport D N T r → ∀ (C : LogChart r) (U : ι → ι → ℂ → ℂ),
      ContinuedTransport D N T C U → ∀ F : Submodule ℂ (ι → ℂ),
      0 < Module.finrank ℂ F → nondegenerate T F (r : ℂ) →
      ∀ eta w : ℝ, 0 ≤ eta → eta ≤ ((Fintype.card ι : ℝ)+1)⁻¹ → 0 ≤ w →
      ∀ᶠ M : ℕ in atTop, ∀ P : ι → Polynomial ℚ,
        P ≠ 0 → (∀ i, (P i).natDegree<M) →
        (∀ y ∈ F, HasNilssonOrder C (continuedRemainder U P y)
          (((Fintype.card ι : ℝ)-eta)*((M-1 : ℕ) : ℝ)/(Module.finrank ℂ F : ℝ)-w)) →
        zeroSpace T P (r : ℂ)=⊥ ∧
        Submodule.span ℂ {v | ∃ k : ℕ,
          (k : ℝ)+1 < c+(w+1)*(Fintype.card ι : ℝ)+((M-1 : ℕ) : ℝ)*eta ∧
          v=ordinaryColumn T P (r : ℂ) k} = ⊤

end QuadraticPi.GradedGeneralNilssonRankCitation


==> anc/lean/QuadraticPi/GradedGeneralNilssonRankHandoff.lean <==
import QuadraticPi.GradedGeneralNilssonRankCitation
import QuadraticPi.GradedGeneralNilssonContactLoss

/-! Native general short-budget, factorial and rational-span handoff.
The published general rank theorem is an explicit input. The actual
general lifted-system/contact decomposition remains an application input. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedGeneralNilssonRankHandoff
open scoped BigOperators
open Filter Topology PowerSeries GradedGeneralRationalJets GradedGeneralRationalObstruction
open GradedGenericRankCitation GradedGeneralNilssonData GradedGeneralNilssonContactLoss
open GradedGeneralNilssonRankCitation GradedFixedFContactRates GradedFixedFEntryGrowth
open GradedJetRateLimits GradedRankOrderArithmetic GradedRationalSpanDescent
open GradedCitedSeparationBridge GradedCoefficientContractions

theorem short_rational_span_of_source_span {ι : Type*} [Fintype ι] [DecidableEq ι]
    (D : Polynomial ℚ) (N : ι → ι → Polynomial ℚ) (T : ι → ι → ℂ → ℂ)
    (r : ℚ) (hT : localTransport D N T r) (P : ι → Polynomial ℚ)
    (eta c w : ℝ) (heta : 0 ≤ eta) (M offset : ℕ) (hM : 1 ≤ M)
    (hfixed : c+(w+1)*(Fintype.card ι : ℝ) ≤ (offset : ℝ))
    (hspan : Submodule.span ℂ {v | ∃ k : ℕ,
      (k : ℝ)+1 < c+(w+1)*(Fintype.card ι : ℝ)+((M-1 : ℕ) : ℝ)*eta ∧
      v=ordinaryColumn T P (r : ℂ) k}=⊤) :
    Submodule.span ℚ (Set.range (fun k : Fin (jetOrder eta offset M+1) =>
      rationalJet D N r P k.val))=⊤ := by
  let B := jetOrder eta offset M
  let u : Fin (B+1) → ι → ℚ := fun k d => (k.val.factorial : ℚ)*rationalJet D N r P k.val d
  have hsub : {v | ∃ k : ℕ,
      (k : ℝ)+1 < c+(w+1)*(Fintype.card ι : ℝ)+((M-1 : ℕ) : ℝ)*eta ∧
      v=ordinaryColumn T P (r : ℂ) k} ⊆ Set.range (fun k d => (u k d : ℂ)) := by
    rintro v ⟨k,hk,rfl⟩
    have hbudget : k ≤ jetOrder eta offset M := by
      apply source_index_le_jetOrder eta c w (Fintype.card ι) heta M offset k hfixed
      rw [Nat.cast_sub hM,Nat.cast_one] at hk
      nlinarith
    refine ⟨⟨k,by dsimp [B]; omega⟩,?_⟩
    funext d
    exact (ordinaryColumn_eq_factorial_mul_rationalJet D N T r hT P k d).symm
  have hcomplex : Submodule.span ℂ (Set.range (fun k d => (u k d : ℂ)))=⊤ := by
    apply top_unique
    rw [← hspan]
    exact Submodule.span_mono hsub
  have hrat := rational_span_top_of_complex_span_top u hcomplex
  have he := GradedClearingSpanTransfer.span_scaled_eq
    (fun k : Fin (B+1) => rationalJet D N r P k.val)
    (fun k => (k.val.factorial : ℚ))
    (fun k => by exact_mod_cast k.val.factorial_ne_zero)
  change Submodule.span ℚ (Set.range (fun k : Fin (B+1) =>
    (k.val.factorial : ℚ) • rationalJet D N r P k.val))=⊤ at hrat
  rw [he] at hrat
  exact hrat

theorem uniform_general_short_rank_of_nilsson_input {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (hsep : CitedGenericSeparation) (hrank : CitedGenericNilssonRank)
    (D : Polynomial ℚ) (N : Coordinates n G → Coordinates n G → Polynomial ℚ)
    (T : Coordinates n G → Coordinates n G → ℂ → ℂ) (r : ℚ) (hr : r ≠ 0)
    (hT : localTransport D N T r) (C : LogChart r)
    (U : Coordinates n G → Coordinates n G → ℂ → ℂ) (hU : ContinuedTransport D N T C U)
    (xi : Fin n → ℂ)
    (hxi : LinearIndependent (Subalgebra.algebraicClosure ℚ ℂ) (sourceValues xi))
    (w : ℝ) (hw : 0 ≤ w) :
    ∃ offset : ℕ, ∀ eta : ℝ, 0 ≤ eta → eta ≤ ((omega n G : ℝ)+1)⁻¹ →
      ∀ᶠ M : ℕ in atTop, ∀ P : Coordinates n G → Polynomial ℚ,
        P ≠ 0 → (∀ i, (P i).natDegree<M) →
        (∀ y ∈ sourceCornerSpace (G := G) xi,
          HasNilssonOrder C (continuedRemainder U P y)
            (((omega n G : ℝ)-eta)*((M-1 : ℕ) : ℝ)/(theta n G : ℝ)-w)) →
        zeroSpace T P (r : ℂ)=⊥ ∧
        Submodule.span ℚ (Set.range (fun k : Fin (jetOrder eta offset M+1) =>
          rationalJet D N r P k.val))=⊤ := by
  obtain ⟨c,hc⟩ := hrank (Coordinates n G) D N
  obtain ⟨offset,hoffset⟩ := exists_fixed_budget_offset c w (omega n G)
  have hdim : 0 < Module.finrank ℂ (sourceCornerSpace (G := G) xi) := by
    rw [sourceCornerSpace_finrank]
    exact theta_pos G hn
  have hND := general_transport_nondegenerate_of_cited_separation hn hG hsep xi hxi D N T r hT
  refine ⟨offset,?_⟩
  intro eta heta hes
  have hs := hc r hr T hT C U hU (sourceCornerSpace (G := G) xi) hdim hND eta w heta hes hw
  filter_upwards [hs,eventually_ge_atTop 1] with M hM hM1
  intro P hP hdegree hnilsson
  obtain ⟨hz,hspan⟩ := hM P hP hdegree (by simpa only [sourceCornerSpace_finrank,omega] using hnilsson)
  exact ⟨hz,short_rational_span_of_source_span D N T r hT P eta c w heta M offset hM1 hoffset hspan⟩

theorem general_short_rank_of_contact_decomposition {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (hsep : CitedGenericSeparation) (hrank : CitedGenericNilssonRank)
    (D : Polynomial ℚ) (N : Coordinates n G → Coordinates n G → Polynomial ℚ)
    (T : Coordinates n G → Coordinates n G → ℂ → ℂ) (r : ℚ) (hr : r ≠ 0)
    (hT : localTransport D N T r) (C : LogChart r)
    (U : Coordinates n G → Coordinates n G → ℂ → ℂ) (hU : ContinuedTransport D N T C U)
    (xi : Fin n → ℂ)
    (hxi : LinearIndependent (Subalgebra.algebraicClosure ℚ ℂ) (sourceValues xi))
    {κ : Type*} [Fintype κ] (a : κ → ℂ → ℂ) (ha : ∀ j, IsNilsson C (a j))
    (H : (Coordinates n G → Polynomial ℚ) → κ → ℂ → ℂ)
    (hH : ∀ P j, AnalyticOnNhd ℂ (H P j) (Metric.ball 0 C.radius))
    (hdecomp : ∀ P y, y ∈ sourceCornerSpace (G := G) xi → ∃ v : κ → ℂ,
      ∀ u : ℂ, u.re < Real.log C.radius →
        continuedRemainder U P y u=∑ j, v j*a j u*H P j (Complex.exp u)) :
    ∃ w : ℝ, 0 ≤ w ∧ ∃ offset : ℕ, ∀ sigma eta : ℝ,
      1 ≤ sigma → 0 ≤ eta → eta ≤ ((omega n G : ℝ)+1)⁻¹ →
      (theta n G : ℝ)*sigma=(omega n G : ℝ)-eta →
      ∀ᶠ M : ℕ in atTop, ∀ P : Coordinates n G → Polynomial ℚ,
        P ≠ 0 → (∀ i, (P i).natDegree<M) →
        (∀ j, X^(contactOrder sigma M) ∣ GradedAnalyticTaylor.taylor (H P j) 0) →
        zeroSpace T P (r : ℂ)=⊥ ∧
        Submodule.span ℚ (Set.range (fun k : Fin (jetOrder eta offset M+1) =>
          rationalJet D N r P k.val))=⊤ := by
  obtain ⟨w,hw,horders⟩ := uniform_contact_loss_at_source_budget C a ha
  obtain ⟨offset,hoffset⟩ := uniform_general_short_rank_of_nilsson_input hn hG hsep hrank
    D N T r hr hT C U hU xi hxi w hw
  refine ⟨w,hw,offset,?_⟩
  intro sigma eta hsigma heta hes hrelation
  filter_upwards [hoffset eta heta hes,eventually_ge_atTop 1] with M hM hM1
  intro P hP hdegree hcontact
  apply hM P hP hdegree
  intro y hy
  obtain ⟨v,hv⟩ := hdecomp P y hy
  obtain ⟨E,hE,hEb⟩ := horders n G hn sigma eta hsigma hrelation M hM1 (H P) (hH P) hcontact v
  exact ⟨E,fun u hu => (hv u hu).trans (hE u hu),hEb⟩

end QuadraticPi.GradedGeneralNilssonRankHandoff


==> anc/lean/QuadraticPi/GradedGeneralNilssonSourceMatch.lean <==
import QuadraticPi.GradedGeneralRankCompletion

/-! The manuscript's FINITE normalized source-solution Nilsson hypothesis
is equivalent to the intrinsic hypothesis used in129. Ordinary analytic
uniqueness is reused; no stronger Nilsson assumption is introduced. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedGeneralNilssonSourceMatch
open scoped BigOperators
open GradedCoefficientContractions GradedCitedSeparationBridge GradedGeneralNilssonData
open GradedGeneralContinuedCorners GradedGeneralLiftedRationalConnection
open GradedGeneralNormalizedContinuation GradedGeneralTransportConstruction
open GradedGeneralRankCompletion GradedGeneralAnalyticSystemUniqueness

theorem isNilsson_congr_near_origin {r : ℚ} (C : LogChart r) {F H : ℂ → ℂ}
    (hF : IsNilsson C F)
    (he : ∀ u : ℂ, u.re < Real.log C.radius → H u=F u) : IsNilsson C H := by
  obtain ⟨E,hE⟩ := hF
  exact ⟨E,fun u hu => (he u hu).trans (hE u hu)⟩

theorem isNilsson_congr_on_chart {r : ℚ} (C : LogChart r) {F H : ℂ → ℂ}
    (hF : IsNilsson C F) (he : Set.EqOn H F C.domain) : IsNilsson C H :=
  isNilsson_congr_near_origin C hF (fun u hu => he (C.near_origin hu))

def FiniteSourceBasis {n G : ℕ} (D : Polynomial ℚ) (p₀ : Fin n → Polynomial ℚ)
    (P : Fin n → Fin n → Polynomial ℚ) {r : ℚ} (C : LogChart r) (xi : Fin n → ℂ)
    (W : DegreeIndex n G → Coordinates n G → ℂ → ℂ) : Prop :=
  (∀ lam i, AnalyticOnNhd ℂ (W lam i) C.domain) ∧
  (∀ lam i u, u ∈ C.domain → HasDerivAt (W lam i)
    (∑ j, logScalar D (liftedNumerator p₀ P i j) u*W lam j u) u) ∧
  ∀ lam i, W lam i C.endpoint=sourceColumn xi lam i

def FiniteUpperNilsson {n G : ℕ} {r : ℚ} (C : LogChart r)
    (W : DegreeIndex n G → Coordinates n G → ℂ → ℂ) : Prop :=
  ∀ κ lam : DegreeIndex n G, IsNilsson C (W lam (Sum.inl κ))

theorem source_solution_eq_basis {n G : ℕ} {D : Polynomial ℚ}
    {p₀ : Fin n → Polynomial ℚ} {P : Fin n → Fin n → Polynomial ℚ} {r : ℚ} {C : LogChart r}
    (xi : Fin n → ℂ) (W : DegreeIndex n G → Coordinates n G → ℂ → ℂ)
    (hW : FiniteSourceBasis D p₀ P C xi W)
    (hD : ∀ u ∈ C.domain, D.eval₂ (algebraMap ℚ ℂ) (Complex.exp u) ≠ 0)
    (Y : Coordinates n G → ℂ → ℂ) (hY : ∀ i, AnalyticOnNhd ℂ (Y i) C.domain)
    (hYode : ∀ i u, u ∈ C.domain → HasDerivAt (Y i)
      (∑ j, logScalar D (liftedNumerator p₀ P i j) u*Y j u) u)
    (lam : DegreeIndex n G) (hinit : ∀ i, Y i C.endpoint=sourceColumn xi lam i)
    (i : Coordinates n G) : Set.EqOn (Y i) (W lam i) C.domain := by
  apply analytic_system_unique_on (fun i j => logScalar D (liftedNumerator p₀ P i j))
    Y (W lam) C.domain C.domain_open C.domain_preconnected C.endpoint C.endpoint_mem
    (fun i j => logScalar_analyticAt D _ C.endpoint (hD _ C.endpoint_mem))
    hY (hW.1 lam) (fun i u hu => (hYode i u hu).deriv)
    (fun i u hu => (hW.2.1 lam i u hu).deriv)
    (fun i => (hinit i).trans (hW.2.2 lam i).symm) i

theorem intrinsic_nilsson_iff_finite_upper {n G : ℕ} {D : Polynomial ℚ}
    {p₀ : Fin n → Polynomial ℚ} {P : Fin n → Fin n → Polynomial ℚ} {r : ℚ} {C : LogChart r}
    (xi : Fin n → ℂ) (W : DegreeIndex n G → Coordinates n G → ℂ → ℂ)
    (hW : FiniteSourceBasis D p₀ P C xi W)
    (hD : ∀ u ∈ C.domain, D.eval₂ (algebraMap ℚ ℂ) (Complex.exp u) ≠ 0) :
    NilssonOnSourceSolutions (G := G) D p₀ P C xi ↔ FiniteUpperNilsson C W := by
  constructor
  · intro hN κ lam
    apply hN (W lam) (hW.1 lam) (hW.2.1 lam) ?_ κ
    exact ⟨lam,funext (hW.2.2 lam)⟩
  · intro hN Y hY hYode hinit κ
    obtain ⟨lam,hlam⟩ := hinit
    exact isNilsson_congr_on_chart C (hN κ lam)
      (source_solution_eq_basis xi W hW hD Y hY hYode lam (fun i => congrFun hlam i) (Sum.inl κ))

theorem vector_nilsson_supplies_finite_upper {n G : ℕ} {r : ℚ} (C : LogChart r)
    (W : DegreeIndex n G → Coordinates n G → ℂ → ℂ)
    (hW : ∀ lam i, IsNilsson C (W lam i)) : FiniteUpperNilsson C W :=
  fun κ lam => hW lam (Sum.inl κ)

theorem normalized_source_basis {n G : ℕ} (hG : 0 < G)
    {D : Polynomial ℚ} {p₀ : Fin n → Polynomial ℚ} {P : Fin n → Fin n → Polynomial ℚ}
    {r : ℚ} {C : LogChart r} (A : DualContinuation D p₀ P C)
    (hD : ∀ u ∈ C.domain, D.eval₂ (algebraMap ℚ ℂ) (Complex.exp u) ≠ 0) :
    FiniteSourceBasis (G := G) D p₀ P C (fun j => A.f j C.endpoint)
      (fun lam => continuedVector (normalizedU A) (sourceColumn (fun j => A.f j C.endpoint) lam)) := by
  obtain ⟨hT,hU⟩ := constructed_transport_certificates hG A hD
  exact ⟨fun lam => continuedVector_analytic _ _ _ hU.1,
    fun lam i u hu => continuedVector_hasDerivAt _ (normalizedT A) _ hU _ i u hu,
    fun lam i => continuedVector_initial _ (normalizedT A) _ hT hU _ i⟩

end QuadraticPi.GradedGeneralNilssonSourceMatch


==> anc/lean/QuadraticPi/GradedGeneralNormalizedContinuation.lean <==
import QuadraticPi.GradedGeneralEndpointSpan
import QuadraticPi.GradedGeneralContinuedCorners

/-! Construct the FULL normalized continued lifted matrix from a primitive
normalized homogeneous dual solution. Coordinate units are finite sums of
endpoint monomial evaluations, and those literal solutions are transported.
No pre-existing lifted matrix, its normalization or its ODE is assumed. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedGeneralNormalizedContinuation
open scoped BigOperators
open GradedCoefficientContractions GradedLiftedTransportEntries
open GradedGeneralNilssonData GradedGeneralContinuedCorners GradedGeneralEndpointSpan
open GradedGeneralLiftedAnalyticSolutions GradedGeneralLiftedRationalConnection

variable {n G : ℕ} {D : Polynomial ℚ} {p₀ : Fin n → Polynomial ℚ}
variable {P : Fin n → Fin n → Polynomial ℚ} {r : ℚ} {C : LogChart r}

def scalarSolution (A : DualContinuation D p₀ P C) (q : Endpoint n → ℂ) (u : ℂ) : ℂ :=
  q none+(∑ j, dualValue A (fun k => q (some k)) j u*A.f j u)-
    ∑ j, q (some j)*A.f j C.endpoint

def fullSolution (A : DualContinuation D p₀ P C) (q : Endpoint n → ℂ)
    (i : Coordinates n G) (u : ℂ) : ℂ :=
  liftedValue (fun j => dualValue A (fun k => q (some k)) j u) (scalarSolution A q u) i

def normalizedU (A : DualContinuation D p₀ P C) (i d : Coordinates n G) (u : ℂ) : ℂ :=
  ∑ q ∈ (unitRepresentation d).support, unitRepresentation d q*fullSolution A q i u

theorem scalarSolution_analytic (A : DualContinuation D p₀ P C) (q : Endpoint n → ℂ) :
    AnalyticOnNhd ℂ (scalarSolution A q) C.domain := by
  apply (analyticOnNhd_const.add ?_).sub analyticOnNhd_const
  exact Finset.analyticOnNhd_fun_sum Finset.univ (fun j _ =>
    (dualValue_analytic A _ j).mul (A.f_analytic j))

theorem scalarSolution_initial (A : DualContinuation D p₀ P C) (q : Endpoint n → ℂ) :
    scalarSolution A q C.endpoint=q none := by
  simp only [scalarSolution, dualValue_initial]
  ring

theorem scalarSolution_hasDerivAt (A : DualContinuation D p₀ P C) (q : Endpoint n → ℂ)
    (u : ℂ) (hu : u ∈ C.domain) :
    HasDerivAt (scalarSolution A q)
      (∑ j, logScalar D (p₀ j) u*dualValue A (fun k => q (some k)) j u) u := by
  change HasDerivAt (fun w => q none+
    (∑ j, dualValue A (fun k => q (some k)) j w*A.f j w)-
      ∑ j, q (some j)*A.f j C.endpoint) _ u
  have h := primal_dual_pairing_hasDerivAt (fun j => logScalar D (p₀ j) u)
    (fun j k => logScalar D (P j k) u) (dualValue A (fun k => q (some k))) A.f u
    (fun j => dualValue_hasDerivAt A _ j u hu) (fun j => A.f_ode j u hu)
  simpa only [zero_add, sub_zero] using
    ((hasDerivAt_const u (q none)).fun_add h).fun_sub
      (hasDerivAt_const u (∑ j, q (some j)*A.f j C.endpoint))

theorem fullSolution_analytic (A : DualContinuation D p₀ P C) (q : Endpoint n → ℂ)
    (i : Coordinates n G) : AnalyticOnNhd ℂ (fullSolution A q i) C.domain := by
  change AnalyticOnNhd ℂ (fun u => liftedValue
    (fun j => dualValue A (fun k => q (some k)) j u) (scalarSolution A q u) i) C.domain
  cases i with
  | inl κ =>
    simp only [liftedValue_upper]
    exact Finset.analyticOnNhd_fun_prod Finset.univ (fun j _ => (dualValue_analytic A _ j).pow _)
  | inr lam =>
    simp only [liftedValue_lower]
    exact (scalarSolution_analytic A q).mul
      (Finset.analyticOnNhd_fun_prod Finset.univ (fun j _ => (dualValue_analytic A _ j).pow _))

theorem fullSolution_initial (A : DualContinuation D p₀ P C) (q : Endpoint n → ℂ)
    (i : Coordinates n G) : fullSolution A q i C.endpoint=evaluation q i := by
  rw [fullSolution, scalarSolution_initial, evaluation_eq_liftedValue]
  simp only [dualValue_initial]

theorem fullSolution_hasDerivAt (hG : 0 < G) (A : DualContinuation D p₀ P C)
    (q : Endpoint n → ℂ) (i : Coordinates n G) (u : ℂ) (hu : u ∈ C.domain) :
    HasDerivAt (fullSolution A q i)
      (∑ j, logScalar D (liftedNumerator p₀ P i j) u*fullSolution A q j u) u := by
  change HasDerivAt (fun w => liftedValue
    (fun j => dualValue A (fun k => q (some k)) j w) (scalarSolution A q w) i) _ u
  simpa only [log_lifted_connection, fullSolution] using
    liftedValue_hasDerivAt hG (fun j => logScalar D (p₀ j) u)
      (fun j k => logScalar D (P j k) u) (dualValue A (fun k => q (some k)))
      (scalarSolution A q) u (fun j => dualValue_hasDerivAt A _ j u hu)
      (scalarSolution_hasDerivAt A q u hu) i

theorem normalizedU_analytic (A : DualContinuation D p₀ P C) (i d : Coordinates n G) :
    AnalyticOnNhd ℂ (normalizedU A i d) C.domain := by
  exact Finset.analyticOnNhd_fun_sum (unitRepresentation d).support (fun q _ =>
    analyticOnNhd_const.mul (fullSolution_analytic A q i))

theorem normalizedU_initial (A : DualContinuation D p₀ P C) (i d : Coordinates n G) :
    normalizedU A i d C.endpoint=if i=d then 1 else 0 := by
  classical
  have h := congrFun (unitRepresentation_spec d) i
  simpa [normalizedU, fullSolution_initial, Finsupp.sum, Finset.sum_apply,
    Pi.smul_apply, smul_eq_mul, unit, Pi.single_apply, eq_comm] using h

theorem normalizedU_hasDerivAt (hG : 0 < G) (A : DualContinuation D p₀ P C)
    (i d : Coordinates n G) (u : ℂ) (hu : u ∈ C.domain) :
    HasDerivAt (normalizedU A i d)
      (∑ j, logScalar D (liftedNumerator p₀ P i j) u*normalizedU A j d u) u := by
  change HasDerivAt (fun w => ∑ q ∈ (unitRepresentation d).support,
    unitRepresentation d q*fullSolution A q i w) _ u
  have h := HasDerivAt.fun_sum (u := (unitRepresentation d).support)
    (fun q _ => (fullSolution_hasDerivAt hG A q i u hu).const_mul (unitRepresentation d q))
  convert h using 1
  simp only [normalizedU, Finset.mul_sum]
  rw [Finset.sum_comm]
  apply Finset.sum_congr rfl
  intro j _
  apply Finset.sum_congr rfl
  intro q _
  ring

end QuadraticPi.GradedGeneralNormalizedContinuation


==> anc/lean/QuadraticPi/GradedGeneralPaperRankAdapter.lean <==
import QuadraticPi.GradedGeneralBranchRefinement

/-! Rank from the manuscript's finite source-solution family. All Nilsson
quantifiers are matched natively. A smaller simply connected branch may
be supplied by a PURE domain refinement condition, exposed separately. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedGeneralPaperRankAdapter
open scoped BigOperators
open Filter Topology GradedCoefficientContractions GradedCitedSeparationBridge
open GradedGeneralNilssonData GradedGeneralContinuedCorners
open GradedGeneralLiftedRationalConnection GradedGeneralRationalJets
open GradedGeneralNilssonRankCitation GradedGeneralRankCompletion
open GradedGeneralNilssonSourceMatch GradedGeneralBranchRefinement
open GradedOrdinaryAnalyticExistenceCitation GradedGeneralRankLemma
open GradedFixedFContactRates GradedFixedFEntryGrowth GradedJetRateLimits

def HasSimplyConnectedRefinement {r : ℚ} (C : LogChart r) : Prop :=
  ∃ V : Set ℂ, IsOpen V ∧ IsSimplyConnected V ∧ C.endpoint ∈ V ∧
    {u : ℂ | u.re < Real.log C.radius} ⊆ V ∧ V ⊆ C.domain

theorem refinement_of_simply_connected_chart {r : ℚ} (C : LogChart r)
    (hC : IsSimplyConnected C.domain) : HasSimplyConnectedRefinement C :=
  ⟨C.domain,C.domain_open,hC,C.endpoint_mem,C.near_origin,Set.Subset.rfl⟩

theorem rank_from_finite_nilsson_basis {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (hsep : CitedGenericSeparation) (hrank : CitedGenericNilssonRank)
    (hode : CitedOrdinaryAnalyticFundamental)
    (D : Polynomial ℚ) (p₀ : Fin n → Polynomial ℚ) (P : Fin n → Fin n → Polynomial ℚ)
    {r : ℚ} (C : LogChart r) (hC : IsSimplyConnected C.domain)
    (hD : ∀ u ∈ C.domain, D.eval₂ (algebraMap ℚ ℂ) (Complex.exp u) ≠ 0)
    (f : Fin n → ℂ → ℂ) (hf : ∀ i, AnalyticOnNhd ℂ (f i) C.domain)
    (hfode : ∀ i u, u ∈ C.domain → HasDerivAt (f i)
      (logScalar D (p₀ i) u+∑ j, logScalar D (P i j) u*f j u) u)
    (f₀ : Fin n → ℂ → ℂ) (hf₀ : ∀ j, AnalyticOnNhd ℂ (f₀ j) (Metric.ball 0 C.radius))
    (hbranch : ∀ j u, u.re < Real.log C.radius → f j u=f₀ j (Complex.exp u))
    (hxi : LinearIndependent (Subalgebra.algebraicClosure ℚ ℂ)
      (sourceValues (fun j => f j C.endpoint)))
    (W : DegreeIndex n G → Coordinates n G → ℂ → ℂ)
    (hW : FiniteSourceBasis D p₀ P C (fun j => f j C.endpoint) W)
    (hN : FiniteUpperNilsson C W) :
    ∃ offset : ℕ, ∀ sigma eta : ℝ,
      1 ≤ sigma → 0 ≤ eta → eta ≤ ((omega n G : ℝ)+1)⁻¹ →
      (theta n G : ℝ)*sigma=(omega n G : ℝ)-eta →
      ∀ᶠ M : ℕ in atTop, ∀ Q : Coordinates n G → Polynomial ℚ,
        Q ≠ 0 → (∀ i, (Q i).natDegree<M) →
        (∀ κ, (contactOrder sigma M : ℕ∞) ≤ analyticOrderAt (holomorphicContact f₀ Q κ) 0) →
        Submodule.span ℚ (Set.range (fun k : Fin (jetOrder eta offset M+1) =>
          rationalJet D (liftedNumerator p₀ P) r Q k.val))=⊤ := by
  exact rank_on_coherent_nilsson_branch hn hG hsep hrank hode D p₀ P C hC hD
    f hf hfode f₀ hf₀ hbranch hxi
    ((intrinsic_nilsson_iff_finite_upper _ W hW hD).mpr hN)

theorem paper_rank_on_refinable_branch {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (hsep : CitedGenericSeparation) (hrank : CitedGenericNilssonRank)
    (hode : CitedOrdinaryAnalyticFundamental)
    (D : Polynomial ℚ) (p₀ : Fin n → Polynomial ℚ) (P : Fin n → Fin n → Polynomial ℚ)
    {r : ℚ} (C : LogChart r) (hselect : HasSimplyConnectedRefinement C)
    (hD : ∀ u ∈ C.domain, D.eval₂ (algebraMap ℚ ℂ) (Complex.exp u) ≠ 0)
    (f : Fin n → ℂ → ℂ) (hf : ∀ i, AnalyticOnNhd ℂ (f i) C.domain)
    (hfode : ∀ i u, u ∈ C.domain → HasDerivAt (f i)
      (logScalar D (p₀ i) u+∑ j, logScalar D (P i j) u*f j u) u)
    (f₀ : Fin n → ℂ → ℂ) (hf₀ : ∀ j, AnalyticOnNhd ℂ (f₀ j) (Metric.ball 0 C.radius))
    (hbranch : ∀ j u, u.re < Real.log C.radius → f j u=f₀ j (Complex.exp u))
    (hxi : LinearIndependent (Subalgebra.algebraicClosure ℚ ℂ)
      (sourceValues (fun j => f j C.endpoint)))
    (W : DegreeIndex n G → Coordinates n G → ℂ → ℂ)
    (hW : FiniteSourceBasis D p₀ P C (fun j => f j C.endpoint) W)
    (hN : FiniteUpperNilsson C W) :
    ∃ offset : ℕ, ∀ sigma eta : ℝ,
      1 ≤ sigma → 0 ≤ eta → eta ≤ ((omega n G : ℝ)+1)⁻¹ →
      (theta n G : ℝ)*sigma=(omega n G : ℝ)-eta →
      ∀ᶠ M : ℕ in atTop, ∀ Q : Coordinates n G → Polynomial ℚ,
        Q ≠ 0 → (∀ i, (Q i).natDegree<M) →
        (∀ κ, (contactOrder sigma M : ℕ∞) ≤ analyticOrderAt (holomorphicContact f₀ Q κ) 0) →
        Submodule.span ℚ (Set.range (fun k : Fin (jetOrder eta offset M+1) =>
          rationalJet D (liftedNumerator p₀ P) r Q k.val))=⊤ := by
  obtain ⟨V,hV,hconn,hep,hzero,hsub⟩ := hselect
  let C' := refinedChart C V hV hconn.isPathConnected.isConnected.isPreconnected hep hzero
  exact rank_from_finite_nilsson_basis hn hG hsep hrank hode D p₀ P C' hconn
    (fun u hu => hD u (hsub hu)) f (fun j => (hf j).mono hsub)
    (fun i u hu => hfode i u (hsub hu)) f₀ hf₀ hbranch hxi W
    (finiteSourceBasis_refines C _ W hW V hV hconn.isPathConnected.isConnected.isPreconnected hep hzero hsub) hN

end QuadraticPi.GradedGeneralPaperRankAdapter


==> anc/lean/QuadraticPi/GradedGeneralRankClosed.lean <==
import QuadraticPi.GradedGeneralBranchSelection

/-! General paper rank lemma with branch selection discharged from the
existing open preconnected chart. All four standard cited foundations are
explicit parameters; there is no simply connectedness/refinement premise.
The finite normalized source-family Nilsson premise is the paper premise. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedGeneralRankClosed
open scoped BigOperators
open Filter Topology GradedCoefficientContractions GradedCitedSeparationBridge
open GradedGeneralNilssonData GradedGeneralContinuedCorners
open GradedGeneralLiftedRationalConnection GradedGeneralRationalJets
open GradedGeneralNilssonRankCitation GradedGeneralRankCompletion
open GradedGeneralNilssonSourceMatch GradedGeneralBranchRefinement
open GradedOrdinaryAnalyticExistenceCitation GradedGeneralRankLemma
open GradedFixedFContactRates GradedFixedFEntryGrowth GradedJetRateLimits
open GradedSimplyConnectedUnionCitation GradedGeneralBranchSelection GradedGeneralPaperRankAdapter

theorem paper_general_rank_lemma {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (htop : CitedSimplyConnectedUnion)
    (hsep : CitedGenericSeparation) (hrank : CitedGenericNilssonRank)
    (hode : CitedOrdinaryAnalyticFundamental)
    (D : Polynomial ℚ) (p₀ : Fin n → Polynomial ℚ) (P : Fin n → Fin n → Polynomial ℚ)
    {r : ℚ} (C : LogChart r)
    (hD : ∀ u ∈ C.domain, D.eval₂ (algebraMap ℚ ℂ) (Complex.exp u) ≠ 0)
    (f : Fin n → ℂ → ℂ) (hf : ∀ i, AnalyticOnNhd ℂ (f i) C.domain)
    (hfode : ∀ i u, u ∈ C.domain → HasDerivAt (f i)
      (logScalar D (p₀ i) u+∑ j, logScalar D (P i j) u*f j u) u)
    (f₀ : Fin n → ℂ → ℂ) (hf₀ : ∀ j, AnalyticOnNhd ℂ (f₀ j) (Metric.ball 0 C.radius))
    (hbranch : ∀ j u, u.re < Real.log C.radius → f j u=f₀ j (Complex.exp u))
    (hxi : LinearIndependent (Subalgebra.algebraicClosure ℚ ℂ)
      (sourceValues (fun j => f j C.endpoint)))
    (W : DegreeIndex n G → Coordinates n G → ℂ → ℂ)
    (hW : FiniteSourceBasis D p₀ P C (fun j => f j C.endpoint) W)
    (hN : FiniteUpperNilsson C W) :
    ∃ offset : ℕ, ∀ sigma eta : ℝ,
      1 ≤ sigma → 0 ≤ eta → eta ≤ ((omega n G : ℝ)+1)⁻¹ →
      (theta n G : ℝ)*sigma=(omega n G : ℝ)-eta →
      ∀ᶠ M : ℕ in atTop, ∀ Q : Coordinates n G → Polynomial ℚ,
        Q ≠ 0 → (∀ i, (Q i).natDegree<M) →
        (∀ κ, (contactOrder sigma M : ℕ∞) ≤ analyticOrderAt (holomorphicContact f₀ Q κ) 0) →
        Submodule.span ℚ (Set.range (fun k : Fin (jetOrder eta offset M+1) =>
          rationalJet D (liftedNumerator p₀ P) r Q k.val))=⊤ := by
  exact paper_rank_on_refinable_branch hn hG hsep hrank hode D p₀ P C
    (logChart_has_simplyConnected_refinement htop C) hD f hf hfode f₀ hf₀ hbranch hxi W hW hN

end QuadraticPi.GradedGeneralRankClosed


==> anc/lean/QuadraticPi/GradedGeneralRankCompletion.lean <==
import QuadraticPi.GradedGeneralTransportConstruction
import QuadraticPi.GradedGeneralRankLemma
import QuadraticPi.GradedOrdinaryAnalyticExistenceCitation

/-! The general rank conclusion on a coherent simply connected Nilsson
branch. Full lifted/local/continued matrices are CONSTRUCTED; primitive dual
existence is supplied by the explicitly cited standard analytic ODE theorem.
The paper's Nilsson condition concerns source solutions, not all matrices. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedGeneralRankCompletion
open scoped BigOperators
open Filter Topology GradedCoefficientContractions GradedCitedSeparationBridge
open GradedGeneralNilssonData GradedGenericRankCitation GradedGeneralNilssonRankCitation
open GradedGeneralContinuedCorners GradedGeneralNormalizedContinuation
open GradedGeneralTransportConstruction GradedGeneralLiftedRationalConnection
open GradedGeneralRankLemma GradedGeneralRationalJets GradedOrdinaryAnalyticExistenceCitation
open GradedFixedFContactRates GradedFixedFEntryGrowth GradedJetRateLimits

def NilssonOnSourceSolutions {n G : ℕ} (D : Polynomial ℚ) (p₀ : Fin n → Polynomial ℚ)
    (P : Fin n → Fin n → Polynomial ℚ) {r : ℚ} (C : LogChart r) (xi : Fin n → ℂ) : Prop :=
  ∀ Y : Coordinates n G → ℂ → ℂ,
    (∀ i, AnalyticOnNhd ℂ (Y i) C.domain) →
    (∀ i u, u ∈ C.domain → HasDerivAt (Y i)
      (∑ j, logScalar D (liftedNumerator p₀ P i j) u*Y j u) u) →
    (∃ lam : DegreeIndex n G, (fun i => Y i C.endpoint)=sourceColumn xi lam) →
    ∀ κ : DegreeIndex n G, IsNilsson C (Y (Sum.inl κ))

theorem constructed_source_coefficients_nilsson {n G : ℕ} (hG : 0 < G)
    {D : Polynomial ℚ} {p₀ : Fin n → Polynomial ℚ} {P : Fin n → Fin n → Polynomial ℚ}
    {r : ℚ} {C : LogChart r} (A : DualContinuation D p₀ P C)
    (hD : ∀ u ∈ C.domain, D.eval₂ (algebraMap ℚ ℂ) (Complex.exp u) ≠ 0)
    (hN : NilssonOnSourceSolutions (G := G) D p₀ P C (fun j => A.f j C.endpoint))
    (κ lam : DegreeIndex n G) :
    IsNilsson C (continuedVector (normalizedU A)
      (sourceColumn (fun j => A.f j C.endpoint) lam) (Sum.inl κ)) := by
  obtain ⟨hT,hU⟩ := constructed_transport_certificates hG A hD
  apply hN _ (continuedVector_analytic _ _ _ hU.1)
    (fun i u hu => continuedVector_hasDerivAt _ (normalizedT A) _ hU _ i u hu) ?_ κ
  have he : (fun i => continuedVector (normalizedU A)
      (sourceColumn (fun j => A.f j C.endpoint) lam) i C.endpoint)=
        sourceColumn (fun j => A.f j C.endpoint) lam := by
    funext i
    exact continuedVector_initial _ (normalizedT A) _ hT hU _ i
  exact ⟨lam,he⟩

theorem rank_from_dual_continuation {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (hsep : CitedGenericSeparation) (hrank : CitedGenericNilssonRank)
    {D : Polynomial ℚ} {p₀ : Fin n → Polynomial ℚ} {P : Fin n → Fin n → Polynomial ℚ}
    {r : ℚ} {C : LogChart r} (A : DualContinuation D p₀ P C)
    (hD : ∀ u ∈ C.domain, D.eval₂ (algebraMap ℚ ℂ) (Complex.exp u) ≠ 0)
    (f₀ : Fin n → ℂ → ℂ) (hf₀ : ∀ j, AnalyticOnNhd ℂ (f₀ j) (Metric.ball 0 C.radius))
    (hbranch : ∀ j u, u.re < Real.log C.radius → A.f j u=f₀ j (Complex.exp u))
    (hxi : LinearIndependent (Subalgebra.algebraicClosure ℚ ℂ)
      (sourceValues (fun j => A.f j C.endpoint)))
    (hN : NilssonOnSourceSolutions (G := G) D p₀ P C (fun j => A.f j C.endpoint)) :
    ∃ offset : ℕ, ∀ sigma eta : ℝ,
      1 ≤ sigma → 0 ≤ eta → eta ≤ ((omega n G : ℝ)+1)⁻¹ →
      (theta n G : ℝ)*sigma=(omega n G : ℝ)-eta →
      ∀ᶠ M : ℕ in atTop, ∀ Q : Coordinates n G → Polynomial ℚ,
        Q ≠ 0 → (∀ i, (Q i).natDegree<M) →
        (∀ κ, (contactOrder sigma M : ℕ∞) ≤ analyticOrderAt (holomorphicContact f₀ Q κ) 0) →
        Submodule.span ℚ (Set.range (fun k : Fin (jetOrder eta offset M+1) =>
          rationalJet D (liftedNumerator p₀ P) r Q k.val))=⊤ := by
  obtain ⟨hT,hU⟩ := constructed_transport_certificates hG A hD
  exact actual_general_rank_lemma hn hG hsep hrank D p₀ P r (chart_endpoint_ne_zero C) C A
    (normalizedT A) (normalizedU A) hT hU f₀ hf₀ hbranch hxi
    (constructed_source_coefficients_nilsson hG A hD hN)

theorem rank_on_coherent_nilsson_branch {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (hsep : CitedGenericSeparation) (hrank : CitedGenericNilssonRank)
    (hode : CitedOrdinaryAnalyticFundamental)
    (D : Polynomial ℚ) (p₀ : Fin n → Polynomial ℚ) (P : Fin n → Fin n → Polynomial ℚ)
    {r : ℚ} (C : LogChart r) (hC : IsSimplyConnected C.domain)
    (hD : ∀ u ∈ C.domain, D.eval₂ (algebraMap ℚ ℂ) (Complex.exp u) ≠ 0)
    (f : Fin n → ℂ → ℂ) (hf : ∀ i, AnalyticOnNhd ℂ (f i) C.domain)
    (hfode : ∀ i u, u ∈ C.domain → HasDerivAt (f i)
      (logScalar D (p₀ i) u+∑ j, logScalar D (P i j) u*f j u) u)
    (f₀ : Fin n → ℂ → ℂ) (hf₀ : ∀ j, AnalyticOnNhd ℂ (f₀ j) (Metric.ball 0 C.radius))
    (hbranch : ∀ j u, u.re < Real.log C.radius → f j u=f₀ j (Complex.exp u))
    (hxi : LinearIndependent (Subalgebra.algebraicClosure ℚ ℂ)
      (sourceValues (fun j => f j C.endpoint)))
    (hN : NilssonOnSourceSolutions (G := G) D p₀ P C (fun j => f j C.endpoint)) :
    ∃ offset : ℕ, ∀ sigma eta : ℝ,
      1 ≤ sigma → 0 ≤ eta → eta ≤ ((omega n G : ℝ)+1)⁻¹ →
      (theta n G : ℝ)*sigma=(omega n G : ℝ)-eta →
      ∀ᶠ M : ℕ in atTop, ∀ Q : Coordinates n G → Polynomial ℚ,
        Q ≠ 0 → (∀ i, (Q i).natDegree<M) →
        (∀ κ, (contactOrder sigma M : ℕ∞) ≤ analyticOrderAt (holomorphicContact f₀ Q κ) 0) →
        Submodule.span ℚ (Set.range (fun k : Fin (jetOrder eta offset M+1) =>
          rationalJet D (liftedNumerator p₀ P) r Q k.val))=⊤ := by
  obtain ⟨A,hAf⟩ := exists_dual_continuation hode D p₀ P C hC hD f hf hfode
  apply rank_from_dual_continuation hn hG hsep hrank A hD f₀ hf₀
  · simpa only [hAf] using hbranch
  · simpa only [hAf] using hxi
  · simpa only [hAf] using hN

end QuadraticPi.GradedGeneralRankCompletion


==> anc/lean/QuadraticPi/GradedGeneralRankLemma.lean <==
import QuadraticPi.GradedGeneralContinuedContactIdentity
import QuadraticPi.GradedGeneralNilssonRankHandoff

/-! General adjacent-grade rank from the actual signed-dual equations and
one coherent normalized continuation. The literal contact decomposition is
proved, not an application hypothesis. Standard solution/continuation data
and the stated Nilsson hypothesis remain explicit; cited rank/separation
theorems are the same accepted inputs as in126. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedGeneralRankLemma
open scoped BigOperators
open Filter Topology PowerSeries GradedCoefficientContractions GradedCitedSeparationBridge
open GradedGeneralNilssonData GradedGenericRankCitation GradedGeneralNilssonRankCitation
open GradedGeneralLiftedRationalConnection GradedGeneralContinuedCorners
open GradedGeneralLiteralContacts GradedGeneralContinuedContactIdentity
open GradedGeneralNilssonRankHandoff GradedGeneralRationalJets
open GradedFixedFContactRates GradedFixedFEntryGrowth GradedJetRateLimits
attribute [local instance] Classical.propDecidable

def holomorphicContact {n G : ℕ} (f : Fin n → ℂ → ℂ)
    (Q : Coordinates n G → Polynomial ℚ) (κ : DegreeIndex n G) (z : ℂ) : ℂ :=
  literalContact (fun i => (Q i).eval₂ (algebraMap ℚ ℂ) z) (fun j => f j z) κ

theorem holomorphicContact_analytic {n G : ℕ} (f : Fin n → ℂ → ℂ)
    (V : Set ℂ) (hf : ∀ j, AnalyticOnNhd ℂ (f j) V)
    (Q : Coordinates n G → Polynomial ℚ) (κ : DegreeIndex n G) :
    AnalyticOnNhd ℂ (holomorphicContact f Q κ) V := by
  intro z hz
  unfold holomorphicContact literalContact
  apply (polynomial_analyticAt _ z).add
  apply Finset.analyticAt_fun_sum Finset.univ
  intro lam _
  apply Finset.analyticAt_fun_sum Finset.univ
  intro j _
  split_ifs
  · exact (polynomial_analyticAt _ z).mul (hf j z hz)
  · exact analyticAt_const

theorem taylor_contact_iff_analytic_order (f : ℂ → ℂ) (hf : AnalyticAt ℂ f 0) (K : ℕ) :
    X^K ∣ GradedAnalyticTaylor.taylor f 0 ↔ (K : ℕ∞) ≤ analyticOrderAt f 0 := by
  rw [X_pow_dvd_iff, natCast_le_analyticOrderAt_iff_iteratedDeriv_eq_zero hf]
  constructor
  · intro h k hk
    have hz := h k hk
    rw [GradedAnalyticTaylor.taylor_coeff] at hz
    exact (div_eq_zero_iff.mp hz).resolve_right (by exact_mod_cast k.factorial_ne_zero)
  · intro h k hk
    simp only [GradedAnalyticTaylor.taylor_coeff, h k hk, zero_div]

theorem actual_general_short_rank {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (hsep : CitedGenericSeparation) (hrank : CitedGenericNilssonRank)
    (D : Polynomial ℚ) (p₀ : Fin n → Polynomial ℚ) (P : Fin n → Fin n → Polynomial ℚ)
    (r : ℚ) (hr : r ≠ 0) (C : LogChart r)
    (A : DualContinuation D p₀ P C)
    (T U : Coordinates n G → Coordinates n G → ℂ → ℂ)
    (hT : localTransport D (liftedNumerator p₀ P) T r)
    (hU : ContinuedTransport D (liftedNumerator p₀ P) T C U)
    (f₀ : Fin n → ℂ → ℂ) (hf₀ : ∀ j, AnalyticOnNhd ℂ (f₀ j) (Metric.ball 0 C.radius))
    (hbranch : ∀ j u, u.re < Real.log C.radius → A.f j u=f₀ j (Complex.exp u))
    (hxi : LinearIndependent (Subalgebra.algebraicClosure ℚ ℂ)
      (sourceValues (fun j => A.f j C.endpoint)))
    (hnilsson : ∀ κ lam : DegreeIndex n G,
      IsNilsson C (continuedVector U (sourceColumn (fun j => A.f j C.endpoint) lam) (Sum.inl κ))) :
    ∃ w : ℝ, 0 ≤ w ∧ ∃ offset : ℕ, ∀ sigma eta : ℝ,
      1 ≤ sigma → 0 ≤ eta → eta ≤ ((omega n G : ℝ)+1)⁻¹ →
      (theta n G : ℝ)*sigma=(omega n G : ℝ)-eta →
      ∀ᶠ M : ℕ in atTop, ∀ Q : Coordinates n G → Polynomial ℚ,
        Q ≠ 0 → (∀ i, (Q i).natDegree<M) →
        (∀ κ, X^(contactOrder sigma M) ∣ GradedAnalyticTaylor.taylor (holomorphicContact f₀ Q κ) 0) →
        zeroSpace T Q (r : ℂ)=⊥ ∧
        Submodule.span ℚ (Set.range (fun k : Fin (jetOrder eta offset M+1) =>
          rationalJet D (liftedNumerator p₀ P) r Q k.val))=⊤ := by
  let a : DegreeIndex n G × DegreeIndex n G → ℂ → ℂ :=
    fun t => continuedVector U (sourceColumn (fun j => A.f j C.endpoint) t.2) (Sum.inl t.1)
  let H : (Coordinates n G → Polynomial ℚ) → DegreeIndex n G × DegreeIndex n G → ℂ → ℂ :=
    fun Q t => holomorphicContact f₀ Q t.1
  have hdecomp : ∀ Q y, y ∈ sourceCornerSpace (G := G) (fun j => A.f j C.endpoint) →
      ∃ v : DegreeIndex n G × DegreeIndex n G → ℂ,
        ∀ u : ℂ, u.re < Real.log C.radius →
          continuedRemainder U Q y u=∑ t, v t*a t u*H Q t (Complex.exp u) := by
    intro Q y hy
    obtain ⟨v,hv⟩ := continuedRemainder_source_basis_decomposition hG A T U hT hU y hy
    refine ⟨fun t => v t.2,?_⟩
    intro u hu
    have he := hv Q u (C.near_origin hu)
    simpa only [hbranch _ u hu, a, H, holomorphicContact] using he
  obtain ⟨w,hw,offset,hresult⟩ := general_short_rank_of_contact_decomposition hn hG hsep hrank
    D (liftedNumerator p₀ P) T r hr hT C U hU (fun j => A.f j C.endpoint) hxi
    a (fun t => hnilsson t.1 t.2) H
    (fun Q t => holomorphicContact_analytic f₀ _ hf₀ Q t.1) hdecomp
  refine ⟨w,hw,offset,?_⟩
  intro sigma eta hsigma heta hes hrelation
  filter_upwards [hresult sigma eta hsigma heta hes hrelation] with M hM
  intro Q hQ hdegree hcontact
  exact hM Q hQ hdegree (fun t => hcontact t.1)

theorem actual_general_rank_lemma {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (hsep : CitedGenericSeparation) (hrank : CitedGenericNilssonRank)
    (D : Polynomial ℚ) (p₀ : Fin n → Polynomial ℚ) (P : Fin n → Fin n → Polynomial ℚ)
    (r : ℚ) (hr : r ≠ 0) (C : LogChart r) (A : DualContinuation D p₀ P C)
    (T U : Coordinates n G → Coordinates n G → ℂ → ℂ)
    (hT : localTransport D (liftedNumerator p₀ P) T r)
    (hU : ContinuedTransport D (liftedNumerator p₀ P) T C U)
    (f₀ : Fin n → ℂ → ℂ) (hf₀ : ∀ j, AnalyticOnNhd ℂ (f₀ j) (Metric.ball 0 C.radius))
    (hbranch : ∀ j u, u.re < Real.log C.radius → A.f j u=f₀ j (Complex.exp u))
    (hxi : LinearIndependent (Subalgebra.algebraicClosure ℚ ℂ)
      (sourceValues (fun j => A.f j C.endpoint)))
    (hnilsson : ∀ κ lam : DegreeIndex n G,
      IsNilsson C (continuedVector U (sourceColumn (fun j => A.f j C.endpoint) lam) (Sum.inl κ))) :
    ∃ offset : ℕ, ∀ sigma eta : ℝ,
      1 ≤ sigma → 0 ≤ eta → eta ≤ ((omega n G : ℝ)+1)⁻¹ →
      (theta n G : ℝ)*sigma=(omega n G : ℝ)-eta →
      ∀ᶠ M : ℕ in atTop, ∀ Q : Coordinates n G → Polynomial ℚ,
        Q ≠ 0 → (∀ i, (Q i).natDegree<M) →
        (∀ κ, (contactOrder sigma M : ℕ∞) ≤ analyticOrderAt (holomorphicContact f₀ Q κ) 0) →
        Submodule.span ℚ (Set.range (fun k : Fin (jetOrder eta offset M+1) =>
          rationalJet D (liftedNumerator p₀ P) r Q k.val))=⊤ := by
  obtain ⟨w,hw,offset,hoffset⟩ := actual_general_short_rank hn hG hsep hrank D p₀ P r hr C A
    T U hT hU f₀ hf₀ hbranch hxi hnilsson
  refine ⟨offset,?_⟩
  intro sigma eta hsigma heta hes hrelation
  filter_upwards [hoffset sigma eta hsigma heta hes hrelation] with M hM
  intro Q hQ hdegree hcontact
  apply (hM Q hQ hdegree ?_).2
  intro κ
  exact (taylor_contact_iff_analytic_order _
    (holomorphicContact_analytic f₀ _ hf₀ Q κ 0 (by simpa using C.radius_pos)) _).mpr (hcontact κ)

end QuadraticPi.GradedGeneralRankLemma


==> anc/lean/QuadraticPi/GradedGeneralRationalJets.lean <==
import QuadraticPi.GradedGenericRankCitation
import QuadraticPi.GradedAnalyticTransportODE

/-! Rational divided jets for ANY finite rational differential system at
an ordinary rational point. The analytic fundamental transport is supplied
with its defining ODE and identity initial value. No quadratic branch,
Nilsson assumption, rank theorem or transcendence input is used. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedGeneralRationalJets
open scoped BigOperators
open Filter Topology PowerSeries GradedAnalyticTaylor GradedAnalyticTransportTaylor
open GradedGenericRankCitation
variable {ι : Type*} [Fintype ι] [DecidableEq ι]

theorem algebraMap_rat (q : ℚ) : (algebraMap ℚ ℂ) q=(q : ℂ) := by
  have he : algebraMap ℚ ℂ=Rat.castHom ℂ := RingHom.ext_rat _ _
  exact congrArg (fun f : ℚ →+* ℂ => f q) he

def shiftedPolynomial (r : ℚ) (P : Polynomial ℚ) : PowerSeries ℚ :=
  (Polynomial.taylor r P : PowerSeries ℚ)

def rationalConnection (D : Polynomial ℚ) (N : ι → ι → Polynomial ℚ)
    (r : ℚ) (i j : ι) : PowerSeries ℚ :=
  shiftedPolynomial r (N i j)*(shiftedPolynomial r D)⁻¹

def rationalJet (D : Polynomial ℚ) (N : ι → ι → Polynomial ℚ)
    (r : ℚ) (P : ι → Polynomial ℚ) (k : ℕ) (d : ι) : ℚ :=
  GradedCovariantTaylorBridge.dividedJet (rationalConnection D N r)
    (fun i => shiftedPolynomial r (P i)) k d

theorem polynomial_analyticAt (P : Polynomial ℚ) (r : ℂ) :
    AnalyticAt ℂ (fun z => P.eval₂ (algebraMap ℚ ℂ) z) r := by
  simpa only [Polynomial.eval_map] using
    GradedFixedFContactAnalytic.polynomial_analyticAt (P.map (algebraMap ℚ ℂ)) r

theorem taylor_rational_polynomial (r : ℚ) (P : Polynomial ℚ) :
    taylor (fun z => P.eval₂ (algebraMap ℚ ℂ) z) (r : ℂ)=
      complexified (shiftedPolynomial r P) := by
  have h := taylor_polynomial (P.map (algebraMap ℚ ℂ)) (fun z : ℂ => z)
    (r : ℂ) analyticAt_id
  simp only [Polynomial.eval_map,taylor_id,GradedAnalyticCovariantJets.polynomial_shifted_series] at h
  rw [shiftedPolynomial,GradedAnalyticCovariantJets.complexified_polynomial,
    Polynomial.map_taylor]
  exact h

theorem taylor_rational_inverse (r : ℚ) (D : Polynomial ℚ) (hD : D.eval r ≠ 0) :
    taylor (fun z => (D.eval₂ (algebraMap ℚ ℂ) z)⁻¹) (r : ℂ)=
      complexified ((shiftedPolynomial r D)⁻¹) := by
  have hDc : D.eval₂ (algebraMap ℚ ℂ) (r : ℂ) ≠ 0 := by
    rw [← algebraMap_rat r,Polynomial.eval₂_at_apply,algebraMap_rat]
    exact_mod_cast hD
  apply GradedAnalyticTransportODE.taylor_inverse_of_series_inverse _ _ _
    (polynomial_analyticAt D (r : ℂ)) hDc
  rw [taylor_rational_polynomial,← map_mul]
  have h0 : constantCoeff (shiftedPolynomial r D) ≠ 0 := by
    simpa [shiftedPolynomial] using hD
  rw [PowerSeries.mul_inv_cancel _ h0,map_one]

theorem taylor_rational_connection (r : ℚ) (D : Polynomial ℚ)
    (N : ι → ι → Polynomial ℚ) (hD : D.eval r ≠ 0) (i j : ι) :
    taylor (fun z => (N i j).eval₂ (algebraMap ℚ ℂ) z/
      D.eval₂ (algebraMap ℚ ℂ) z) (r : ℂ)=complexified (rationalConnection D N r i j) := by
  have hDc : D.eval₂ (algebraMap ℚ ℂ) (r : ℂ) ≠ 0 := by
    rw [← algebraMap_rat r,Polynomial.eval₂_at_apply,algebraMap_rat]
    exact_mod_cast hD
  have hi : AnalyticAt ℂ (fun z => (D.eval₂ (algebraMap ℚ ℂ) z)⁻¹) (r : ℂ) := by
    convert (polynomial_analyticAt D (r : ℂ)).inv hDc using 1
  simp only [div_eq_mul_inv]
  rw [taylor_mul (fun z => (N i j).eval₂ (algebraMap ℚ ℂ) z)
    (fun z => (D.eval₂ (algebraMap ℚ ℂ) z)⁻¹) (r : ℂ)
    (polynomial_analyticAt (N i j) (r : ℂ)) hi,
    taylor_rational_polynomial,taylor_rational_inverse r D hD,rationalConnection,map_mul]

theorem localTransport_taylor_ode (D : Polynomial ℚ) (N : ι → ι → Polynomial ℚ)
    (T : ι → ι → ℂ → ℂ) (r : ℚ) (hT : localTransport D N T r) (i d : ι) :
    derivative (taylor (T i d) (r : ℂ))=
      ∑ j, complexified (rationalConnection D N r i j)*taylor (T j d) (r : ℂ) := by
  have hDc : D.eval₂ (algebraMap ℚ ℂ) (r : ℂ) ≠ 0 := by
    rw [← algebraMap_rat r,Polynomial.eval₂_at_apply,algebraMap_rat]
    exact_mod_cast hT.1
  have hA (j : ι) : AnalyticAt ℂ (fun z => (N i j).eval₂ (algebraMap ℚ ℂ) z/
      D.eval₂ (algebraMap ℚ ℂ) z) (r : ℂ) :=
    (polynomial_analyticAt _ _).div (polynomial_analyticAt _ _) hDc
  have he := taylor_congr (hT.2.2.2 i d)
  rw [taylor_deriv] at he
  have hs := taylor_finset_sum Finset.univ
    (fun j z => ((N i j).eval₂ (algebraMap ℚ ℂ) z/D.eval₂ (algebraMap ℚ ℂ) z)*T j d z)
    (r : ℂ) (fun j _ => (hA j).mul (hT.2.1 j d))
  rw [he,hs]
  apply Finset.sum_congr rfl
  intro j _
  rw [taylor_mul (fun z => (N i j).eval₂ (algebraMap ℚ ℂ) z/D.eval₂ (algebraMap ℚ ℂ) z)
    (T j d) (r : ℂ) (hA j) (hT.2.1 j d),taylor_rational_connection r D N hT.1]

def mixedPairing (P : ι → PowerSeries ℚ) (Y : ι → PowerSeries ℂ) : PowerSeries ℂ :=
  ∑ i, complexified (P i)*Y i

theorem mixedPairing_derivative (A : ι → ι → PowerSeries ℚ)
    (P : ι → PowerSeries ℚ) (Y : ι → PowerSeries ℂ)
    (hY : ∀ i, derivative (Y i)=∑ j, complexified (A i j)*Y j) :
    derivative (mixedPairing P Y)=
      mixedPairing (GradedCovariantTaylorBridge.covariant A P) Y := by
  have hd (i : ι) : derivative (complexified (P i)*Y i)=
      complexified (derivative (P i))*Y i+
        complexified (P i)*(∑ j,complexified (A i j)*Y j) := by
    rw [derivative.leibniz,← complexified_derivative,hY i]
    simp only [smul_eq_mul]
    ring
  simp only [mixedPairing,map_sum,hd,GradedCovariantTaylorBridge.covariant,map_add,map_mul,
    Finset.sum_add_distrib,add_mul,Finset.sum_mul,Finset.mul_sum]
  congr 1
  rw [Finset.sum_comm]
  apply Finset.sum_congr rfl
  intro i _
  apply Finset.sum_congr rfl
  intro j _
  ring

theorem mixedPairing_iterate_derivative (A : ι → ι → PowerSeries ℚ)
    (P : ι → PowerSeries ℚ) (Y : ι → PowerSeries ℂ)
    (hY : ∀ i, derivative (Y i)=∑ j, complexified (A i j)*Y j) (k : ℕ) :
    (derivative^[k]) (mixedPairing P Y)=
      mixedPairing ((GradedCovariantTaylorBridge.covariant A)^[k] P) Y := by
  induction k with
  | zero => rfl
  | succ k ih =>
    rw [Function.iterate_succ_apply',ih,mixedPairing_derivative A _ Y hY,
      Function.iterate_succ_apply']

theorem mixedPairing_coefficient (A : ι → ι → PowerSeries ℚ)
    (P : ι → PowerSeries ℚ) (T : ι → ι → PowerSeries ℂ)
    (hT : ∀ i d, derivative (T i d)=∑ j,complexified (A i j)*T j d)
    (hT0 : ∀ i d, constantCoeff (T i d)=if i=d then 1 else 0) (k : ℕ) (d : ι) :
    coeff k (mixedPairing P (fun i => T i d))=
      (GradedCovariantTaylorBridge.dividedJet A P k d : ℂ) := by
  have h := congrArg constantCoeff
    (mixedPairing_iterate_derivative A P (fun i => T i d) (fun i => hT i d) k)
  rw [constantCoeff_iterate_derivative] at h
  have hconst (S : PowerSeries ℚ) : constantCoeff (complexified S)=((constantCoeff S : ℚ) : ℂ) := by
    simp only [← coeff_zero_eq_constantCoeff_apply,complexified,coeff_map,algebraMap_rat]
  have hc : constantCoeff (mixedPairing ((GradedCovariantTaylorBridge.covariant A)^[k] P)
      (fun i => T i d))=((constantCoeff ((GradedCovariantTaylorBridge.covariant A)^[k] P d) : ℚ) : ℂ) := by
    simp only [mixedPairing,map_sum,map_mul,hT0,hconst,mul_ite,mul_one,mul_zero,
      Finset.sum_ite_eq',Finset.mem_univ,ite_true]
  rw [hc] at h
  unfold GradedCovariantTaylorBridge.dividedJet
  push_cast
  apply (eq_div_iff (show (k.factorial : ℂ) ≠ 0 by exact_mod_cast k.factorial_ne_zero)).mpr
  simpa only [mul_comm] using h

def coordinatePairing (T : ι → ι → ℂ → ℂ) (P : ι → Polynomial ℚ) (d : ι) (z : ℂ) : ℂ :=
  ∑ i, (P i).eval₂ (algebraMap ℚ ℂ) z*T i d z

theorem coordinatePairing_analyticAt (D : Polynomial ℚ) (N : ι → ι → Polynomial ℚ)
    (T : ι → ι → ℂ → ℂ) (r : ℚ) (hT : localTransport D N T r)
    (P : ι → Polynomial ℚ) (d : ι) : AnalyticAt ℂ (coordinatePairing T P d) (r : ℂ) := by
  exact Finset.analyticAt_fun_sum _ (fun i _ => (polynomial_analyticAt _ _).mul (hT.2.1 i d))

theorem taylor_coordinatePairing (D : Polynomial ℚ) (N : ι → ι → Polynomial ℚ)
    (T : ι → ι → ℂ → ℂ) (r : ℚ) (hT : localTransport D N T r)
    (P : ι → Polynomial ℚ) (d : ι) :
    taylor (coordinatePairing T P d) (r : ℂ)=
      mixedPairing (fun i => shiftedPolynomial r (P i)) (fun i => taylor (T i d) (r : ℂ)) := by
  unfold coordinatePairing mixedPairing
  rw [taylor_finset_sum Finset.univ
    (fun i z => (P i).eval₂ (algebraMap ℚ ℂ) z*T i d z) (r : ℂ)
    (fun i _ => (polynomial_analyticAt (P i) (r : ℂ)).mul (hT.2.1 i d))]
  apply Finset.sum_congr rfl
  intro i _
  rw [taylor_mul (fun z => (P i).eval₂ (algebraMap ℚ ℂ) z) (T i d) (r : ℂ)
    (polynomial_analyticAt (P i) (r : ℂ)) (hT.2.1 i d),taylor_rational_polynomial]

theorem coordinatePairing_coefficient (D : Polynomial ℚ) (N : ι → ι → Polynomial ℚ)
    (T : ι → ι → ℂ → ℂ) (r : ℚ) (hT : localTransport D N T r)
    (P : ι → Polynomial ℚ) (k : ℕ) (d : ι) :
    coeff k (taylor (coordinatePairing T P d) (r : ℂ))=(rationalJet D N r P k d : ℂ) := by
  rw [taylor_coordinatePairing D N T r hT]
  exact mixedPairing_coefficient (rationalConnection D N r)
    (fun i => shiftedPolynomial r (P i)) (fun i d => taylor (T i d) (r : ℂ))
    (localTransport_taylor_ode D N T r hT)
    (fun i d => by rw [taylor_constantCoeff,hT.2.2.1 i d]) k d

theorem ordinaryColumn_eq_factorial_mul_rationalJet (D : Polynomial ℚ) (N : ι → ι → Polynomial ℚ)
    (T : ι → ι → ℂ → ℂ) (r : ℚ) (hT : localTransport D N T r)
    (P : ι → Polynomial ℚ) (k : ℕ) (d : ι) :
    ordinaryColumn T P (r : ℂ) k d=((k.factorial : ℚ)*rationalJet D N r P k d : ℚ) := by
  have h := coordinatePairing_coefficient D N T r hT P k d
  rw [taylor_coeff] at h
  have hf : (k.factorial : ℂ) ≠ 0 := by exact_mod_cast k.factorial_ne_zero
  have he := (div_eq_iff hf).mp h
  change iteratedDeriv k (coordinatePairing T P d) (r : ℂ)=_
  push_cast
  simpa only [mul_comm] using he

end QuadraticPi.GradedGeneralRationalJets


==> anc/lean/QuadraticPi/GradedGeneralRationalObstruction.lean <==
import QuadraticPi.GradedGeneralRationalJets

/-! The zero-remainder space is rationally defined for ANY normalized
rational differential system at an ordinary rational point. The adjacent
grade separation input then yields nondegeneracy in this general setting.
No general Nilsson-class short-rank conclusion is claimed here. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedGeneralRationalObstruction
open scoped BigOperators
open Filter Topology PowerSeries GradedAnalyticTaylor GradedGeneralRationalJets
open GradedGenericRankCitation GradedRationalVanishingSpace GradedFiniteJetEquations
open GradedFormalVanishingJetEquations GradedCitedSeparationBridge GradedFixedFContactRates
open GradedCoefficientContractions
variable {ι : Type*} [Fintype ι] [DecidableEq ι]

theorem remainder_analyticAt (D : Polynomial ℚ) (N : ι → ι → Polynomial ℚ)
    (T : ι → ι → ℂ → ℂ) (r : ℚ) (hT : localTransport D N T r)
    (P : ι → Polynomial ℚ) (y : ι → ℂ) : AnalyticAt ℂ (remainder T P y) (r : ℂ) := by
  exact Finset.analyticAt_fun_sum _ (fun d _ =>
    (coordinatePairing_analyticAt D N T r hT P d).mul analyticAt_const)

theorem remainder_taylor_coeff (D : Polynomial ℚ) (N : ι → ι → Polynomial ℚ)
    (T : ι → ι → ℂ → ℂ) (r : ℚ) (hT : localTransport D N T r)
    (P : ι → Polynomial ℚ) (y : ι → ℂ) (k : ℕ) :
    coeff k (taylor (remainder T P y) (r : ℂ))=
      ∑ d, (rationalJet D N r P k d : ℂ)*y d := by
  change coeff k (taylor (fun z => ∑ d,coordinatePairing T P d z*y d) (r : ℂ))=_
  rw [taylor_finset_sum Finset.univ (fun d z => coordinatePairing T P d z*y d) (r : ℂ)
    (fun d _ => (coordinatePairing_analyticAt D N T r hT P d).mul analyticAt_const),map_sum]
  apply Finset.sum_congr rfl
  intro d _
  rw [taylor_mul (coordinatePairing T P d) (fun _ => y d) (r : ℂ)
    (coordinatePairing_analyticAt D N T r hT P d) analyticAt_const,
    taylor_const,coeff_mul_C,coordinatePairing_coefficient D N T r hT]

theorem mem_zeroSpace_iff_rational_jets (D : Polynomial ℚ) (N : ι → ι → Polynomial ℚ)
    (T : ι → ι → ℂ → ℂ) (r : ℚ) (hT : localTransport D N T r)
    (P : ι → Polynomial ℚ) (y : ι → ℂ) :
    y ∈ zeroSpace T P (r : ℂ) ↔ ∀ k, (∑ d,(rationalJet D N r P k d : ℂ)*y d)=0 := by
  change (remainder T P y =ᶠ[𝓝 (r : ℂ)] 0) ↔ _
  rw [← GradedAnalyticVanishingSpace.analytic_taylor_zero_iff _ _
    (remainder_analyticAt D N T r hT P y)]
  constructor
  · intro h k
    have he := congrArg (coeff (R := ℂ) k) h
    simpa only [remainder_taylor_coeff D N T r hT,map_zero] using he
  · intro h
    apply PowerSeries.ext
    intro k
    simpa only [remainder_taylor_coeff D N T r hT,map_zero] using h k

theorem zeroSpace_defined_by_rational_equations (D : Polynomial ℚ) (N : ι → ι → Polynomial ℚ)
    (T : ι → ι → ℂ → ℂ) (r : ℚ) (hT : localTransport D N T r)
    (P : ι → Polynomial ℚ) : DefinedByRationalEquations (zeroSpace T P (r : ℂ)) := by
  let u : ℕ → ι → ℂ := fun k d => (rationalJet D N r P k d : ℂ)
  obtain ⟨K,hK⟩ := exists_initial_span_eq u
  refine ⟨K,(fun k => rationalJet D N r P k.val),?_⟩
  intro y
  rw [mem_zeroSpace_iff_rational_jets D N T r hT]
  have he := equations_of_initial_span u K hK (dotLinear y)
  change (∀ k,(dotLinear y) (u k)=0) ↔ _
  rw [he]
  constructor
  · intro h k
    exact h k.val (by omega)
  · intro h k hk
    exact h ⟨k,by omega⟩

theorem ordinaryColumn_rational (D : Polynomial ℚ) (N : ι → ι → Polynomial ℚ)
    (T : ι → ι → ℂ → ℂ) (r : ℚ) (hT : localTransport D N T r)
    (P : ι → Polynomial ℚ) (k : ℕ) (d : ι) :
    ∃ q : ℚ, ordinaryColumn T P (r : ℂ) k d=(q : ℂ) := by
  exact ⟨(k.factorial : ℚ)*rationalJet D N r P k d,
    ordinaryColumn_eq_factorial_mul_rationalJet D N T r hT P k d⟩

theorem source_columns_independent {n G : ℕ} (xi : Fin n → ℂ) :
    LinearIndependent ℂ (sourceColumn (G := G) xi) := by
  classical
  apply Fintype.linearIndependent_iff.mpr
  intro a ha kap
  have h := congrFun ha (Sum.inl kap)
  simpa only [Finset.sum_apply,Pi.smul_apply,smul_eq_mul,sourceColumn,Sum.elim_inl,
    mul_ite,mul_one,mul_zero,Finset.sum_ite_eq,Finset.mem_univ,ite_true,Pi.zero_apply] using h

theorem sourceCornerSpace_finrank (n G : ℕ) (xi : Fin n → ℂ) :
    Module.finrank ℂ (sourceCornerSpace (G := G) xi)=theta n G := by
  rw [sourceCornerSpace,finrank_span_eq_card (source_columns_independent xi)]
  rfl

theorem rational_intersection_ratio_lt {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (hFR : CitedGenericSeparation) (xi : Fin n → ℂ)
    (hxi : LinearIndependent (Subalgebra.algebraicClosure ℚ ℂ) (sourceValues xi))
    (R : Submodule ℂ (Coordinates n G → ℂ)) (hR : DefinedByRationalEquations R)
    (hbot : R ≠ ⊥) (htop : R ≠ ⊤) :
    (Module.finrank ℂ ↥(sourceCornerSpace (G := G) xi ⊓ R) : ℝ)/(Module.finrank ℂ R : ℝ) <
      (theta n G : ℝ)/(omega n G : ℝ) := by
  obtain ⟨hle,heq⟩ := hFR n G hn hG xi hxi R (rational_equations_are_algebraic R hR)
  have ht : (0 : ℝ) < theta n G := by exact_mod_cast theta_pos G hn
  have ho : (0 : ℝ) < omega n G := by exact_mod_cast omega_pos G hn
  have hd : (0 : ℝ) < Module.finrank ℂ R := by
    exact_mod_cast (Nat.pos_of_ne_zero (fun hz => hbot (Submodule.finrank_eq_zero.mp hz)))
  have hlt : ((omega n G : ℝ)/(theta n G : ℝ))*
      (Module.finrank ℂ ↥(sourceCornerSpace (G := G) xi ⊓ R) : ℝ) < (Module.finrank ℂ R : ℝ) := by
    apply lt_of_le_of_ne hle
    intro h
    exact (heq.mp h.symm).elim hbot htop
  rw [div_mul_eq_mul_div,div_lt_iff₀ ht] at hlt
  apply (div_lt_div_iff₀ hd ho).mpr
  nlinarith

theorem general_transport_nondegenerate_of_cited_separation {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (hFR : CitedGenericSeparation) (xi : Fin n → ℂ)
    (hxi : LinearIndependent (Subalgebra.algebraicClosure ℚ ℂ) (sourceValues xi))
    (D : Polynomial ℚ) (N : Coordinates n G → Coordinates n G → Polynomial ℚ)
    (T : Coordinates n G → Coordinates n G → ℂ → ℂ) (r : ℚ)
    (hT : localTransport D N T r) :
    nondegenerate T (sourceCornerSpace (G := G) xi) (r : ℂ) := by
  intro P hbot htop
  rw [sourceCornerSpace_finrank]
  exact rational_intersection_ratio_lt hn hG hFR xi hxi _
    (zeroSpace_defined_by_rational_equations D N T r hT P) hbot htop

end QuadraticPi.GradedGeneralRationalObstruction


==> anc/lean/QuadraticPi/GradedGeneralTransportConstruction.lean <==
import QuadraticPi.GradedGeneralNormalizedContinuation
import QuadraticPi.GradedGeneralLocalLogCoordinate

/-! A logarithmic normalized matrix produces an actual local z-coordinate
fundamental matrix and its common continuation. Instantiation constructs
both certificates for the arbitrary-system lifted matrix, natively. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedGeneralTransportConstruction
open scoped BigOperators
open Filter Topology GradedCoefficientContractions GradedGeneralNilssonData
open GradedGenericRankCitation GradedGeneralNilssonRankCitation GradedGeneralContinuedCorners
open GradedGeneralNormalizedContinuation GradedGeneralLocalLogCoordinate
open GradedGeneralLiftedRationalConnection

def localMatrix {ι : Type*} {r : ℚ} (C : LogChart r) (U : ι → ι → ℂ → ℂ)
    (i d : ι) (z : ℂ) : ℂ := U i d (localCoordinate C z)

theorem localMatrix_continuation_germ {ι : Type*} {r : ℚ} (C : LogChart r)
    (U : ι → ι → ℂ → ℂ) (i d : ι) :
    U i d =ᶠ[𝓝 C.endpoint] (fun u => localMatrix C U i d (Complex.exp u)) := by
  filter_upwards [localCoordinate_exp_germ C] with u hu
  simp only [localMatrix, hu]

theorem localMatrix_analyticAt {ι : Type*} {r : ℚ} (C : LogChart r)
    (U : ι → ι → ℂ → ℂ) (hU : ∀ i d, AnalyticOnNhd ℂ (U i d) C.domain) (i d : ι) :
    AnalyticAt ℂ (localMatrix C U i d) (r : ℂ) := by
  have h := hU i d C.endpoint C.endpoint_mem
  rw [← localCoordinate_initial C] at h
  exact h.comp (localCoordinate_analyticAt C)

theorem logarithmic_matrix_certificates {ι : Type*} [Fintype ι] [DecidableEq ι]
    (D : Polynomial ℚ) (N : ι → ι → Polynomial ℚ) {r : ℚ} (C : LogChart r)
    (U : ι → ι → ℂ → ℂ)
    (hU : ∀ i d, AnalyticOnNhd ℂ (U i d) C.domain)
    (hinit : ∀ i d, U i d C.endpoint=if i=d then 1 else 0)
    (hD : ∀ u ∈ C.domain, D.eval₂ (algebraMap ℚ ℂ) (Complex.exp u) ≠ 0)
    (hode : ∀ i d u, u ∈ C.domain → HasDerivAt (U i d)
      (∑ j, logScalar D (N i j) u*U j d u) u) :
    localTransport D N (localMatrix C U) r ∧ ContinuedTransport D N (localMatrix C U) C U := by
  have hlocal : localTransport D N (localMatrix C U) r := by
    refine ⟨?_,localMatrix_analyticAt C U hU,?_,?_⟩
    · have h := hD C.endpoint C.endpoint_mem
      rw [C.exp_endpoint] at h
      rw [← GradedGeneralRationalJets.algebraMap_rat r,Polynomial.eval₂_at_apply,
        GradedGeneralRationalJets.algebraMap_rat] at h
      exact_mod_cast h
    · intro i d
      simpa only [localMatrix,localCoordinate_initial] using hinit i d
    · intro i d
      filter_upwards [localCoordinate_eventually_domain C,ratio_eventually_slitPlane C,
        continuousAt_id.eventually_ne (endpoint_ne_zero C)] with z hz hslit hzero
      change z ≠ 0 at hzero
      have h := ((hode i d (localCoordinate C z) hz).comp z
        (localCoordinate_hasDerivAt C z hslit)).deriv
      have he : (∑ j, logScalar D (N i j) (localCoordinate C z)*U j d (localCoordinate C z))*z⁻¹=
          ∑ j, (N i j).eval₂ (algebraMap ℚ ℂ) z/D.eval₂ (algebraMap ℚ ℂ) z*
            localMatrix C U j d z := by
        simp only [logScalar,exp_localCoordinate C z hzero,Finset.sum_mul,localMatrix]
        apply Finset.sum_congr rfl
        intro j _
        calc
          _ = (z*z⁻¹)*((N i j).eval₂ (algebraMap ℚ ℂ) z/D.eval₂ (algebraMap ℚ ℂ) z*
            U j d (localCoordinate C z)) := by ring
          _ = _ := by rw [mul_inv_cancel₀ hzero,one_mul]
      rw [he] at h
      exact h
  refine ⟨hlocal,hU,fun i d => localMatrix_continuation_germ C U i d,hD,?_⟩
  intro i d u hu
  simpa only [logScalar,Finset.mul_sum,mul_assoc] using (hode i d u hu).deriv

def normalizedT {n G : ℕ} {D : Polynomial ℚ} {p₀ : Fin n → Polynomial ℚ}
    {P : Fin n → Fin n → Polynomial ℚ} {r : ℚ} {C : LogChart r}
    (A : DualContinuation D p₀ P C) : Coordinates n G → Coordinates n G → ℂ → ℂ :=
  localMatrix C (normalizedU A)

theorem constructed_transport_certificates {n G : ℕ} (hG : 0 < G)
    {D : Polynomial ℚ} {p₀ : Fin n → Polynomial ℚ} {P : Fin n → Fin n → Polynomial ℚ}
    {r : ℚ} {C : LogChart r} (A : DualContinuation D p₀ P C)
    (hD : ∀ u ∈ C.domain, D.eval₂ (algebraMap ℚ ℂ) (Complex.exp u) ≠ 0) :
    localTransport D (liftedNumerator (G := G) p₀ P) (normalizedT A) r ∧
      ContinuedTransport D (liftedNumerator (G := G) p₀ P) (normalizedT A) C (normalizedU A) :=
  logarithmic_matrix_certificates D (liftedNumerator p₀ P) C (normalizedU A)
    (normalizedU_analytic A) (normalizedU_initial A) hD (normalizedU_hasDerivAt hG A)

end QuadraticPi.GradedGeneralTransportConstruction


==> anc/lean/QuadraticPi/GradedGenericRankCitation.lean <==
import QuadraticPi.GradedRationalPolynomialBridge
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedGenericRankCitation
open scoped BigOperators ENNReal
open Filter Topology GradedQuadraticNilssonOrder GradedFiniteQuadraticNilsson

variable {ι : Type*} [Fintype ι]

def remainder (T : ι → ι → ℂ → ℂ) (P : ι → Polynomial ℚ) (y : ι → ℂ) (t : ℂ) : ℂ :=
  ∑ d, (∑ i, (P i).eval₂ (algebraMap ℚ ℂ) t*T i d t)*y d

def zeroSpace (T : ι → ι → ℂ → ℂ) (P : ι → Polynomial ℚ) (r : ℂ) : Submodule ℂ (ι → ℂ) where
  carrier := {y | remainder T P y =ᶠ[𝓝 r] 0}
  zero_mem' := by apply Filter.Eventually.of_forall; intro t; simp [remainder]
  add_mem' := by
    intro x y hx hy
    filter_upwards [hx,hy] with t ht hu
    simpa only [remainder,Pi.add_apply,mul_add,Finset.sum_add_distrib,Pi.zero_apply,zero_add]
      using congrArg₂ (·+·) ht hu
  smul_mem' := by
    intro a y hy
    filter_upwards [hy] with t ht
    change remainder T P (a • y) t=0
    have he : remainder T P (a • y) t=a*remainder T P y t := by
      simp only [remainder,Pi.smul_apply,smul_eq_mul,Finset.mul_sum]
      apply Finset.sum_congr rfl
      intro d _
      ring
    rw [he,ht]
    simp

def nondegenerate (T : ι → ι → ℂ → ℂ) (F : Submodule ℂ (ι → ℂ)) (r : ℂ) : Prop :=
  ∀ P : ι → Polynomial ℚ, zeroSpace T P r ≠ ⊥ → zeroSpace T P r ≠ ⊤ →
    (Module.finrank ℂ ↥(F ⊓ zeroSpace T P r) : ℝ)/(Module.finrank ℂ (zeroSpace T P r) : ℝ) <
      (Module.finrank ℂ F : ℝ)/(Fintype.card ι : ℝ)

def localTransport [DecidableEq ι] (D : Polynomial ℚ) (N : ι → ι → Polynomial ℚ)
    (T : ι → ι → ℂ → ℂ) (r : ℚ) : Prop :=
  D.eval r ≠ 0 ∧ (∀ i d, AnalyticAt ℂ (T i d) (r : ℂ)) ∧
    (∀ i d, T i d (r : ℂ)=if i=d then 1 else 0) ∧
    ∀ i d, deriv (T i d) =ᶠ[𝓝 (r : ℂ)]
      (fun t => ∑ j, (N i j).eval₂ (algebraMap ℚ ℂ) t/D.eval₂ (algebraMap ℚ ℂ) t*T j d t)

def nilssonCertificate (f : ℂ → ℂ) (r : ℚ) (budget : ℝ) : Prop :=
  ∃ c g A B, c ≠ 0 ∧ c^2=(r : ℂ) ∧ ‖c‖<1 ∧
    AnalyticOnNhd ℂ g (Metric.ball 0 1) ∧
    (fun u => f (u^2)) =ᶠ[𝓝 c] g ∧
    AnalyticAt ℂ A 0 ∧ AnalyticAt ℂ B 0 ∧
    (∀ u, g u=A (u^2)+u*B (u^2)) ∧ ENNReal.ofReal budget ≤ nilssonOrder A B

def ordinaryColumn (T : ι → ι → ℂ → ℂ) (P : ι → Polynomial ℚ)
    (r : ℂ) (k : ℕ) (d : ι) : ℂ :=
  iteratedDeriv k (fun t => ∑ i, (P i).eval₂ (algebraMap ℚ ℂ) t*T i d t) r

/-- Cited general rank theorem in normalized local coordinates, restricted
only to the finite quadratic Nilsson class used by this application.
This is an external theorem input; its proof is not asserted here. -/
def CitedGenericQuadraticRank : Prop :=
  ∀ (ι : Type) [Fintype ι] [DecidableEq ι], ∀ (D : Polynomial ℚ) (N : ι → ι → Polynomial ℚ),
    ∃ c : ℝ, ∀ (r : ℚ), r ≠ 0 → ‖(r : ℂ)‖<1 → ∀ T : ι → ι → ℂ → ℂ,
      localTransport D N T r → ∀ F : Submodule ℂ (ι → ℂ),
      0 < Module.finrank ℂ F → nondegenerate T F (r : ℂ) →
      ∀ eta w : ℝ, 0 ≤ eta → eta ≤ ((Fintype.card ι : ℝ)+1)⁻¹ → 0 ≤ w →
      ∀ᶠ M : ℕ in atTop, ∀ P : ι → Polynomial ℚ,
        P ≠ 0 → (∀ i, (P i).natDegree<M) →
        (∀ y ∈ F, nilssonCertificate (remainder T P y) r
          (((Fintype.card ι : ℝ)-eta)*((M-1 : ℕ) : ℝ)/(Module.finrank ℂ F : ℝ)-w)) →
        zeroSpace T P (r : ℂ)=⊥ ∧
        Submodule.span ℂ {v | ∃ k : ℕ,
          (k : ℝ)+1 < c+(w+1)*(Fintype.card ι : ℝ)+((M-1 : ℕ) : ℝ)*eta ∧
          v=ordinaryColumn T P (r : ℂ) k} = ⊤

end QuadraticPi.GradedGenericRankCitation


==> anc/lean/QuadraticPi/GradedGlobalCovariantJets.lean <==
import QuadraticPi.GradedGlobalPoleRing

/-! Point-independent covariant derivatives in the global pole ring and
their exact identification with the constructed local formal connection. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedGlobalCovariantJets
open scoped BigOperators
open PowerSeries GradedGlobalPoleRing GradedCoefficientContractions
open GradedNaturalLiftedConnection GradedNaturalConnectionNaturality

def covariant {R : Type*} [CommRing R] {ι : Type*} [Fintype ι]
    (D : R → R) (A : ι → ι → R) (P : ι → R) : ι → R :=
  fun i => D (P i)+∑ j, A j i*P j

def globalConnection {n G : ℕ} (hn : 0 < n) : Coordinates n G → Coordinates n G → PoleRing :=
  connection hn globalAlpha globalBeta

def globalCovariant {n G : ℕ} (hn : 0 < n) :
    (Coordinates n G → PoleRing) → Coordinates n G → PoleRing :=
  covariant ordinaryDerivative (globalConnection hn)

def polynomialColumn {n G : ℕ} (P : Coordinates n G → Polynomial ℤ) : Coordinates n G → PoleRing :=
  fun i => algebraMap (Polynomial ℚ) PoleRing ((P i).map (Int.castRingHom ℚ))

def globalDividedJet {n G : ℕ} (hn : 0 < n) (r : ℚ) (hr : r ≠ 0) (hr1 : 1-r ≠ 0)
    (P : Coordinates n G → PoleRing) (k : ℕ) (i : Coordinates n G) : ℚ :=
  evalPoint r hr hr1 ((globalCovariant hn)^[k] P i)/(k.factorial : ℚ)

theorem covariant_map {R S : Type*} [CommRing R] [CommRing S] {ι : Type*} [Fintype ι]
    (f : R →+* S) (D : R → R) (E : S → S) (A : ι → ι → R)
    (hD : ∀ z, f (D z) = E (f z)) (P : ι → R) :
    (fun i => f (covariant D A P i)) = covariant E (fun i j => f (A i j)) (fun i => f (P i)) := by
  funext i
  simp only [covariant, map_add, map_sum, map_mul, hD]

theorem covariant_iterate_map {R S : Type*} [CommRing R] [CommRing S] {ι : Type*} [Fintype ι]
    (f : R →+* S) (D : R → R) (E : S → S) (A : ι → ι → R)
    (hD : ∀ z, f (D z) = E (f z)) (P : ι → R) (k : ℕ) :
    (fun i => f ((covariant D A)^[k] P i)) =
      (covariant E (fun i j => f (A i j)))^[k] (fun i => f (P i)) := by
  induction k with
  | zero => rfl
  | succ k ih => rw [Function.iterate_succ_apply', covariant_map f D E A hD, ih,
      Function.iterate_succ_apply']

theorem localTaylor_gap (r : ℚ) (hr : r ≠ 0) (hr1 : 1-r ≠ 0) :
    localTaylor r hr hr1 (1-t) = C (1-r)-X := by
  rw [map_sub, map_one, localTaylor_t, map_sub, map_one]
  ring

theorem two_half_series : (2 : PowerSeries ℚ)*C (1/2 : ℚ) = 1 := by
  change C (2 : ℚ)*C (1/2 : ℚ) = 1
  rw [← map_mul]
  norm_num

theorem localTaylor_alpha (r : ℚ) (hr : r ≠ 0) (hr1 : 1-r ≠ 0) :
    localTaylor r hr hr1 globalAlpha = GradedSignedDualLocalODE.alpha r := by
  have hi := congrArg (localTaylor r hr hr1) inversePole_identity
  simp only [map_mul, localTaylor_t, localTaylor_gap, map_one] at hi
  have ht : constantCoeff (2*(C r+X) : PowerSeries ℚ) ≠ 0 := by
    rw [show (2 : PowerSeries ℚ) = C (2 : ℚ) by rfl]
    simp [hr]
  apply (PowerSeries.eq_inv_iff_mul_eq_one ht).mpr
  rw [globalAlpha, map_mul, map_mul, localTaylor_constants, localTaylor_gap]
  calc
    _ = (2*C (1/2 : ℚ))*((C r+X)*(C (1-r)-X)*localTaylor r hr hr1 inversePole) := by ring
    _ = 1 := by rw [two_half_series, hi]; simp

theorem localTaylor_beta (r : ℚ) (hr : r ≠ 0) (hr1 : 1-r ≠ 0) :
    localTaylor r hr hr1 globalBeta = GradedSignedDualLocalODE.beta r := by
  have hi := congrArg (localTaylor r hr hr1) inversePole_identity
  simp only [map_mul, localTaylor_t, localTaylor_gap, map_one] at hi
  have ht : constantCoeff (2*(C r+X)*(C (1-r)-X) : PowerSeries ℚ) ≠ 0 := by
    rw [show (2 : PowerSeries ℚ) = C (2 : ℚ) by rfl]
    simp [hr, hr1]
  apply (PowerSeries.eq_inv_iff_mul_eq_one ht).mpr
  rw [globalBeta, map_mul, localTaylor_constants]
  calc
    _ = (2*C (1/2 : ℚ))*((C r+X)*(C (1-r)-X)*localTaylor r hr hr1 inversePole) := by ring
    _ = 1 := by rw [two_half_series, hi]; simp

theorem localTaylor_connection {n G : ℕ} (hn : 0 < n) (r : ℚ) (hr : r ≠ 0) (hr1 : 1-r ≠ 0)
    (i j : Coordinates n G) :
    localTaylor r hr hr1 (globalConnection hn i j) =
      connection hn (GradedSignedDualLocalODE.alpha r) (GradedSignedDualLocalODE.beta r) i j := by
  rw [globalConnection, ← connection_map, localTaylor_alpha, localTaylor_beta]

theorem localTaylor_polynomial (r : ℚ) (hr : r ≠ 0) (hr1 : 1-r ≠ 0) (P : Polynomial ℚ) :
    localTaylor r hr hr1 (algebraMap (Polynomial ℚ) PoleRing P) = (Polynomial.taylor r P : PowerSeries ℚ) := by
  induction P using Polynomial.induction_on' with
  | add P Q hP hQ => simp only [map_add, hP, hQ, Polynomial.coe_add]
  | monomial n c =>
    have hc : localTaylor r hr hr1 (algebraMap (Polynomial ℚ) PoleRing (Polynomial.C c)) = C c := by
      change localTaylor r hr hr1
        (algebraMap (Polynomial ℚ) PoleRing ((algebraMap ℚ (Polynomial ℚ)) c)) = C c
      rw [← IsScalarTower.algebraMap_apply ℚ (Polynomial ℚ) PoleRing, localTaylor_constants]
    rw [← Polynomial.C_mul_X_pow_eq_monomial, map_mul, map_pow, map_mul, map_pow,
      hc, ← t, localTaylor_t]
    simp only [Polynomial.taylor_apply, Polynomial.mul_comp, Polynomial.C_comp,
      Polynomial.pow_comp, Polynomial.X_comp, Polynomial.coe_mul, Polynomial.coe_pow,
      Polynomial.coe_C, Polynomial.coe_add, Polynomial.coe_X]
    rw [add_comm]

theorem global_local_iterate {n G : ℕ} (hn : 0 < n) (r : ℚ) (hr : r ≠ 0) (hr1 : 1-r ≠ 0)
    (P : Coordinates n G → PoleRing) (k : ℕ) :
    (fun i => localTaylor r hr hr1 ((globalCovariant hn)^[k] P i)) =
      (GradedCovariantTaylorBridge.covariant
        (connection hn (GradedSignedDualLocalODE.alpha r) (GradedSignedDualLocalODE.beta r)))^[k]
          (fun i => localTaylor r hr hr1 (P i)) := by
  have h := covariant_iterate_map (localTaylor r hr hr1) ordinaryDerivative derivative
    (globalConnection hn) (fun z => (localTaylor_derivative r hr hr1 z).symm) P k
  simp only [localTaylor_connection] at h
  have hc : covariant (derivative : PowerSeries ℚ → PowerSeries ℚ)
      (connection (G := G) hn (GradedSignedDualLocalODE.alpha r) (GradedSignedDualLocalODE.beta r)) =
      GradedCovariantTaylorBridge.covariant
        (connection (G := G) hn (GradedSignedDualLocalODE.alpha r) (GradedSignedDualLocalODE.beta r)) := by rfl
  rw [hc] at h
  exact h

theorem global_local_dividedJet {n G : ℕ} (hn : 0 < n) (r : ℚ) (hr : r ≠ 0) (hr1 : 1-r ≠ 0)
    (P : Coordinates n G → Polynomial ℤ) (k : ℕ) (i : Coordinates n G) :
    globalDividedJet hn r hr hr1 (polynomialColumn P) k i =
      GradedCovariantTaylorBridge.dividedJet
        (connection hn (GradedSignedDualLocalODE.alpha r) (GradedSignedDualLocalODE.beta r))
        (GradedActualTransportJetReduction.shiftedColumn r P) k i := by
  have h := congrArg (fun Q : Coordinates n G → PowerSeries ℚ => constantCoeff (Q i))
    (global_local_iterate hn r hr hr1 (polynomialColumn P) k)
  have hp : (fun i => localTaylor r hr hr1 (polynomialColumn P i)) =
      GradedActualTransportJetReduction.shiftedColumn r P := by
    funext i
    exact localTaylor_polynomial r hr hr1 _
  rw [hp, localTaylor_constant] at h
  exact congrArg (fun z : ℚ => z/(k.factorial : ℚ)) h

end QuadraticPi.GradedGlobalCovariantJets


==> anc/lean/QuadraticPi/GradedGlobalPoleRing.lean <==
import QuadraticPi.GradedDifferentialTaylor
import OAI.NumberTheory.PiExponent.Analysis.AlgebraicLogarithmicObstruction
import Mathlib.RingTheory.Localization.Away.Basic

/-! The point-independent rational-function ring Q[t,t⁻¹,(1-t)⁻¹],
ordinary derivative, evaluation at r≠0,1, and its exact point Taylor map. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedGlobalPoleRing
open PowerSeries GradedDifferentialTaylor

def pole : Polynomial ℚ := Polynomial.X*(1-Polynomial.X)
abbrev PoleRing := Localization.Away pole

instance poleFormallyEtale : Algebra.FormallyEtale (Polynomial ℚ) PoleRing :=
  Algebra.FormallyEtale.of_isLocalization (Submonoid.powers pole)

def ordinaryDerivative : Derivation ℚ PoleRing PoleRing :=
  OAI.PiExponent.extendDerivation Polynomial.derivative'

def t : PoleRing := algebraMap (Polynomial ℚ) PoleRing Polynomial.X
def inversePole : PoleRing := IsLocalization.Away.invSelf pole
def globalAlpha : PoleRing := algebraMap ℚ PoleRing (1/2)*(1-t)*inversePole
def globalBeta : PoleRing := algebraMap ℚ PoleRing (1/2)*inversePole

def evalPoint (r : ℚ) (hr : r ≠ 0) (hr1 : 1-r ≠ 0) : PoleRing →+* ℚ :=
  IsLocalization.Away.lift (S := PoleRing) pole
    (g := Polynomial.evalRingHom r)
    (by apply isUnit_iff_ne_zero.mpr; simpa [pole] using mul_ne_zero hr hr1)

def localTaylor (r : ℚ) (hr : r ≠ 0) (hr1 : 1-r ≠ 0) : PoleRing →+* PowerSeries ℚ :=
  pointTaylor ordinaryDerivative (evalPoint r hr hr1)

theorem derivative_polynomial (P : Polynomial ℚ) :
    ordinaryDerivative (algebraMap (Polynomial ℚ) PoleRing P) =
      algebraMap (Polynomial ℚ) PoleRing P.derivative := by
  exact OAI.PiExponent.extendDerivation_algebraMap Polynomial.derivative' P

theorem derivative_t : ordinaryDerivative t = 1 := by
  rw [t, derivative_polynomial]
  simp

theorem evalPoint_polynomial (r : ℚ) (hr : r ≠ 0) (hr1 : 1-r ≠ 0) (P : Polynomial ℚ) :
    evalPoint r hr hr1 (algebraMap (Polynomial ℚ) PoleRing P) = P.eval r :=
  IsLocalization.Away.lift_eq _ _ _

theorem evalPoint_t (r : ℚ) (hr : r ≠ 0) (hr1 : 1-r ≠ 0) : evalPoint r hr hr1 t = r := by
  rw [t, evalPoint_polynomial]
  simp

theorem pole_eq : algebraMap (Polynomial ℚ) PoleRing pole = t*(1-t) := by
  simp [pole, t]

theorem inversePole_identity : t*(1-t)*inversePole = 1 := by
  rw [← pole_eq]
  exact IsLocalization.Away.mul_invSelf pole

theorem localTaylor_derivative (r : ℚ) (hr : r ≠ 0) (hr1 : 1-r ≠ 0) (f : PoleRing) :
    derivative (localTaylor r hr hr1 f) = localTaylor r hr hr1 (ordinaryDerivative f) :=
  pointTaylor_derivative _ _ _

theorem localTaylor_t (r : ℚ) (hr : r ≠ 0) (hr1 : 1-r ≠ 0) :
    localTaylor r hr hr1 t = C r+X := by
  rw [localTaylor, pointTaylor_variable _ _ t derivative_t, evalPoint_t]

theorem localTaylor_constants (r : ℚ) (hr : r ≠ 0) (hr1 : 1-r ≠ 0) (c : ℚ) :
    localTaylor r hr hr1 (algebraMap ℚ PoleRing c) = C c := pointTaylor_constants _ _ _

theorem localTaylor_constant (r : ℚ) (hr : r ≠ 0) (hr1 : 1-r ≠ 0) (f : PoleRing) :
    constantCoeff (localTaylor r hr hr1 f) = evalPoint r hr hr1 f := pointTaylor_constant _ _ _

end QuadraticPi.GradedGlobalPoleRing


==> anc/lean/QuadraticPi/GradedHarmonicClearing.lean <==
import Mathlib.NumberTheory.Chebyshev
import Mathlib.Data.Multiset.Sort
import Mathlib.Algebra.BigOperators.Fin
import Mathlib.Order.Interval.Finset.Fin
import Mathlib.Tactic

/-! The exact ordered-index clearing product D_ell(k). This is the
arithmetic sorting lemma used by the graded logarithmic-series clearing,
not a replacement by a power of one common lcm. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedHarmonicClearing
open scoped BigOperators

def clearing (ell k : ℕ) : ℕ := ∏ j ∈ Finset.range ell, Nat.lcmUpto (k/(j+1))

theorem clearing_pos (ell k : ℕ) : 0 < clearing ell k := by
  exact Finset.prod_pos (fun j _ => Nat.lcmUpto_pos _)

theorem lcmUpto_dvd_of_le {a b : ℕ} (h : a ≤ b) : Nat.lcmUpto a ∣ Nat.lcmUpto b := by
  apply Finset.lcm_dvd
  intro n hn
  apply Finset.dvd_lcm
  exact Finset.mem_Icc.mpr ⟨(Finset.mem_Icc.mp hn).1, (Finset.mem_Icc.mp hn).2.trans h⟩

theorem clearing_dvd_of_le {ell k K : ℕ} (h : k ≤ K) : clearing ell k ∣ clearing ell K := by
  apply Finset.prod_dvd_prod_of_dvd
  intro j _
  exact lcmUpto_dvd_of_le (Nat.div_le_div_right h)

theorem clearing_dvd_of_grade_le {ell L k : ℕ} (h : ell ≤ L) : clearing ell k ∣ clearing L k := by
  exact Finset.prod_dvd_prod_of_subset _ _ _ (Finset.range_mono h)

theorem ordered_index_bound {n k : ℕ} (v : Fin n → ℕ) (hv : Antitone v)
    (hsum : (∑ i, v i) ≤ k) (j : Fin n) : v j ≤ k/(j.val+1) := by
  have hprefix : (j.val+1)*v j ≤ ∑ i, v i := by
    calc
      _ = ∑ i ∈ Finset.Iic j, v j := by simp
      _ ≤ ∑ i ∈ Finset.Iic j, v i := Finset.sum_le_sum (fun i hi => hv (Finset.mem_Iic.mp hi))
      _ ≤ ∑ i, v i := Finset.sum_le_sum_of_subset (Finset.subset_univ _)
  exact (Nat.le_div_iff_mul_le (by omega : 0 < j.val+1)).mpr (by nlinarith)

theorem ordered_product_dvd (ell k : ℕ) (v : Fin ell → ℕ) (hv : Antitone v)
    (hpos : ∀ i, 0 < v i) (hsum : (∑ i, v i) ≤ k) : (∏ i, v i) ∣ clearing ell k := by
  have hd : (∏ i, v i) ∣ ∏ i : Fin ell, Nat.lcmUpto (k/(i.val+1)) := by
    apply Finset.prod_dvd_prod_of_dvd
    intro i _
    apply Finset.dvd_lcm
    exact Finset.mem_Icc.mpr ⟨hpos i, ordered_index_bound v hv hsum i⟩
  change (∏ i, v i) ∣ ∏ j ∈ Finset.range ell, Nat.lcmUpto (k/(j+1))
  rw [Finset.prod_range]
  exact hd

theorem list_product_dvd (ell k : ℕ) (l : List ℕ) (hlen : l.length ≤ ell)
    (hpos : ∀ x ∈ l, 0 < x) (hsum : l.sum ≤ k) : l.prod ∣ clearing ell k := by
  let s := (l : Multiset ℕ).sort (· ≥ ·)
  have heq : (s : Multiset ℕ) = (l : Multiset ℕ) := Multiset.sort_eq _ _
  have hsprod : s.prod = l.prod := by simpa using congrArg Multiset.prod heq
  have hssum : s.sum = l.sum := by simpa using congrArg Multiset.sum heq
  have hslen : s.length = l.length := by simpa using congrArg Multiset.card heq
  have hanti : Antitone s.get := fun _ _ hij =>
    (Multiset.pairwise_sort (l : Multiset ℕ) (· ≥ ·)).rel_get_of_le hij
  have hp : ∀ i : Fin s.length, 0 < s.get i := by
    intro i
    apply hpos
    have hm : s.get i ∈ s := List.get_mem _ _
    have hm' : s.get i ∈ (s : Multiset ℕ) := hm
    rw [heq] at hm'
    exact hm'
  have hsum' : (∑ i : Fin s.length, s.get i) ≤ k := by
    rw [← List.sum_ofFn, List.ofFn_get]
    exact hssum.trans_le hsum
  have hprod := ordered_product_dvd s.length k s.get hanti hp hsum'
  rw [← List.prod_ofFn, List.ofFn_get, hsprod] at hprod
  exact hprod.trans (clearing_dvd_of_grade_le (by omega : s.length ≤ ell))

end QuadraticPi.GradedHarmonicClearing


==> anc/lean/QuadraticPi/GradedHarmonicGrowth.lean <==
import QuadraticPi.GradedHarmonicClearing
import OAI.NumberTheory.PiExponent.Approximation.Arithmetic
import Mathlib.Analysis.SpecificLimits.Basic
import Mathlib.Data.Nat.Cast.Order.Field

/-! Exact harmonic logarithms, unconditional Chebyshev bounds, and a
separate explicit reduction of the sharp harmonic limit to the sharp
log-lcm limit. No prime-number-theorem input is postulated here. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedHarmonicGrowth
open scoped BigOperators
open Filter Topology GradedHarmonicClearing

def harmonic (n : ℕ) : ℝ := ∑ j ∈ Finset.range n, ((j+1 : ℕ) : ℝ)⁻¹

theorem harmonic_nonneg (n : ℕ) : 0 ≤ harmonic n := by
  exact Finset.sum_nonneg (fun _ _ => by positivity)

theorem clearing_log (n k : ℕ) :
    Real.log (clearing n k : ℝ) =
      ∑ j ∈ Finset.range n, Real.log (Nat.lcmUpto (k/(j+1)) : ℝ) := by
  simp only [clearing, Nat.cast_prod]
  exact Real.log_prod (fun j _ => by exact_mod_cast Nat.lcmUpto_ne_zero (k/(j+1)))

theorem clearing_log_le (n k : ℕ) (c : ℝ) (hc : 0 ≤ c)
    (hL : ∀ m : ℕ, Real.log (Nat.lcmUpto m : ℝ) ≤ c*(m : ℝ)) :
    Real.log (clearing n k : ℝ) ≤ c*harmonic n*(k : ℝ) := by
  rw [clearing_log]
  calc
    _ ≤ ∑ j ∈ Finset.range n, c*((k : ℝ)/((j+1 : ℕ) : ℝ)) := by
      apply Finset.sum_le_sum
      intro j _
      exact (hL _).trans (mul_le_mul_of_nonneg_left Nat.cast_div_le hc)
    _ = _ := by
      simp only [harmonic, div_eq_mul_inv, Finset.mul_sum, Finset.sum_mul]
      apply Finset.sum_congr rfl
      intro j _
      ring

theorem clearing_log_chebyshev (n k : ℕ) :
    Real.log (clearing n k : ℝ) ≤
      OAI.PiExponent.Arithmetic.lcmConstant*harmonic n*(k : ℝ) :=
  clearing_log_le n k _ OAI.PiExponent.Arithmetic.lcmConstant_pos.le
    OAI.PiExponent.Arithmetic.log_lcmUpto_le

theorem nat_div_atTop (d : ℕ) (hd : 0 < d) :
    Tendsto (fun k : ℕ => k/d) atTop atTop := by
  apply tendsto_atTop.mpr
  intro b
  filter_upwards [eventually_ge_atTop (b*d)] with k hk
  exact (Nat.le_div_iff_mul_le hd).mpr hk

theorem nat_div_ratio (d : ℕ) (hd : 0 < d) :
    Tendsto (fun k : ℕ => ((k/d : ℕ) : ℝ)/(k : ℝ)) atTop (𝓝 ((d : ℝ)⁻¹)) := by
  have h := ((tendsto_const_nhds (x := (1 : ℝ))).sub (tendsto_mod_div_atTop_nhds_zero_nat hd)).div_const (d : ℝ)
  simp only [sub_zero, one_div] at h
  apply h.congr'
  filter_upwards [eventually_ge_atTop 1] with k hk
  have hkR : (k : ℝ) ≠ 0 := by exact_mod_cast (by omega : k ≠ 0)
  have hdR : (d : ℝ) ≠ 0 := by exact_mod_cast hd.ne'
  have he : (d : ℝ)*((k/d : ℕ) : ℝ)+((k%d : ℕ) : ℝ) = (k : ℝ) := by
    exact_mod_cast Nat.div_add_mod k d
  field_simp
  nlinarith

theorem clearing_log_ratio_of_lcm_limit (n : ℕ) (c : ℝ)
    (hL : Tendsto (fun k : ℕ => Real.log (Nat.lcmUpto k : ℝ)/(k : ℝ)) atTop (𝓝 c)) :
    Tendsto (fun k : ℕ => Real.log (clearing n k : ℝ)/(k : ℝ)) atTop (𝓝 (c*harmonic n)) := by
  have heach (j : ℕ) :
      Tendsto (fun k : ℕ => Real.log (Nat.lcmUpto (k/(j+1)) : ℝ)/(k : ℝ))
        atTop (𝓝 (c*((j+1 : ℕ) : ℝ)⁻¹)) := by
    have hdiv := nat_div_atTop (j+1) (by omega)
    have h := (hL.comp hdiv).mul (nat_div_ratio (j+1) (by omega))
    apply h.congr'
    filter_upwards [hdiv.eventually (eventually_ge_atTop 1)] with k hk
    have hd : ((k/(j+1) : ℕ) : ℝ) ≠ 0 := by exact_mod_cast (by omega : k/(j+1) ≠ 0)
    dsimp
    rw [div_mul_div_cancel₀ hd]
  have h := tendsto_finsetSum (Finset.range n) (fun j _ => heach j)
  simpa only [← Finset.sum_div, ← clearing_log, harmonic, Finset.mul_sum] using h

def SharpLcmAsymptotic : Prop :=
  Tendsto (fun k : ℕ => Real.log (Nat.lcmUpto k : ℝ)/(k : ℝ)) atTop (𝓝 1)

theorem clearing_sharp_ratio (hPNT : SharpLcmAsymptotic) (n : ℕ) :
    Tendsto (fun k : ℕ => Real.log (clearing n k : ℝ)/(k : ℝ)) atTop (𝓝 (harmonic n)) := by
  simpa using clearing_log_ratio_of_lcm_limit n 1 hPNT

end QuadraticPi.GradedHarmonicGrowth


==> anc/lean/QuadraticPi/GradedJetClearingArithmetic.lean <==
import QuadraticPi.GradedTransportCoefficientClearing
import QuadraticPi.GradedPolynomialDegreeSaving

/-! The exact displayed clearing integer for the formal transport/Taylor
coefficient. Identification of this coefficient with the actual divided
covariant jet is a separate obligation, not assumed completed here. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedJetClearingArithmetic
open GradedHarmonicClearing
open scoped BigOperators

def clearingInteger (M k q : ℕ) (a : ℤ) (ell : ℕ) : ℕ :=
  q^(M-1-k)*(4*(a*((q : ℤ)-a)).natAbs)^k*clearing ell k

theorem clearingInteger_pos (M k q : ℕ) (a : ℤ) (ell : ℕ)
    (hq : 0 < q) (ha : a ≠ 0) (hqa : (q : ℤ)-a ≠ 0) :
    0 < clearingInteger M k q a ell := by
  unfold clearingInteger
  exact mul_pos (mul_pos (pow_pos hq _) (pow_pos (by
    have hp := Int.natAbs_pos.mpr (mul_ne_zero ha hqa)
    omega) _)) (clearing_pos ell k)

theorem transport_taylor_coeff_cleared (ell M k : ℕ) (hk : k < M)
    (P : Polynomial ℤ) (hP : P.natDegree < M) (a : ℤ) (q B : ℕ) (hq : 0 < q)
    (T : PowerSeries ℚ)
    (hT : ∀ j, (clearing ell j : ℚ)*((B : ℚ)/(q : ℚ))^j*PowerSeries.coeff j T
      ∈ (Int.castRingHom ℚ).range) :
    ((q^(M-1-k)*B^k*clearing ell k : ℕ) : ℚ)*PowerSeries.coeff k
      (T*((Polynomial.taylor ((a : ℚ)/(q : ℚ)) (P.map (Int.castRingHom ℚ))) : PowerSeries ℚ))
      ∈ (Int.castRingHom ℚ).range := by
  rw [PowerSeries.coeff_mul, Finset.mul_sum]
  apply (Int.castRingHom ℚ).range.sum_mem
  intro ji hji
  have he : ji.1+ji.2 = k := Finset.mem_antidiagonal.mp hji
  obtain ⟨d, hd⟩ := clearing_dvd_of_le (ell := ell) (show ji.1 ≤ k by omega)
  have hp := GradedPolynomialDegreeSaving.shifted_taylor_coeff_cleared P M hP a q hq ji.2
  have ht := hT ji.1
  have hfactor : ((d*B^ji.2 : ℕ) : ℚ) ∈ (Int.castRingHom ℚ).range :=
    ⟨((d*B^ji.2 : ℕ) : ℤ), by simp⟩
  have h := (Int.castRingHom ℚ).range.mul_mem hfactor ((Int.castRingHom ℚ).range.mul_mem ht hp)
  have hqQ : (q : ℚ) ≠ 0 := by exact_mod_cast hq.ne'
  have hexp : M-1-ji.2 = (M-1-k)+ji.1 := by omega
  have hc : ((d*B^ji.2 : ℕ) : ℚ)*
      ((clearing ell ji.1 : ℚ)*((B : ℚ)/(q : ℚ))^ji.1*PowerSeries.coeff ji.1 T)*
      ((q : ℚ)^(M-1-ji.2)*(Polynomial.taylor ((a : ℚ)/(q : ℚ))
        (P.map (Int.castRingHom ℚ))).coeff ji.2) =
      ((q^(M-1-k)*B^k*clearing ell k : ℕ) : ℚ)*
        (PowerSeries.coeff ji.1 T*(Polynomial.taylor ((a : ℚ)/(q : ℚ))
          (P.map (Int.castRingHom ℚ))).coeff ji.2) := by
    rw [hd, hexp, div_pow, pow_add, ← he]
    push_cast
    field_simp
    <;> ring
  have h' : ((d*B^ji.2 : ℕ) : ℚ)*
      ((clearing ell ji.1 : ℚ)*((B : ℚ)/(q : ℚ))^ji.1*PowerSeries.coeff ji.1 T)*
      ((q : ℚ)^(M-1-ji.2)*(Polynomial.taylor ((a : ℚ)/(q : ℚ))
        (P.map (Int.castRingHom ℚ))).coeff ji.2) ∈ (Int.castRingHom ℚ).range := by
    simpa only [mul_assoc] using h
  rw [hc] at h'
  simpa using h'

theorem displayed_transport_polynomial_cleared {ι : Type*}
    (t : Finset ι) (b : ι → ℤ) (m h : ι → ℕ) (ell M k : ℕ)
    (hh : ∀ i ∈ t, h i ≤ ell) (hk : k < M) (P : Polynomial ℤ) (hP : P.natDegree < M)
    (a : ℤ) (q : ℕ) (hq : 0 < q) (ha : a ≠ 0) (hqa : (q : ℤ)-a ≠ 0)
    (U V : PowerSeries ℚ)
    (hU : ∀ i, (((4*(a*((q : ℤ)-a)).natAbs : ℕ) : ℚ)/(q : ℚ))^i*
      PowerSeries.coeff i U ∈ (Int.castRingHom ℚ).range)
    (hV0 : PowerSeries.coeff 0 V = 0)
    (hV : ∀ j : ℕ, 0 < j → (j : ℚ)*
      (((4*(a*((q : ℤ)-a)).natAbs : ℕ) : ℚ)/(q : ℚ))^j*
      PowerSeries.coeff j V ∈ (Int.castRingHom ℚ).range) :
    0 < clearingInteger M k q a ell ∧
      (clearingInteger M k q a ell : ℚ)*PowerSeries.coeff k
        ((∑ i ∈ t, (b i : PowerSeries ℚ)*U^(m i)*V^(h i))*
          ((Polynomial.taylor ((a : ℚ)/(q : ℚ)) (P.map (Int.castRingHom ℚ))) : PowerSeries ℚ))
        ∈ (Int.castRingHom ℚ).range := by
  refine ⟨clearingInteger_pos M k q a ell hq ha hqa, ?_⟩
  apply transport_taylor_coeff_cleared ell M k hk P hP a q _ hq
  intro j
  exact GradedTransportCoefficientClearing.polynomial_transport_coeff_cleared
    t b m h ell j hh _ U V hU hV0 hV

end QuadraticPi.GradedJetClearingArithmetic


==> anc/lean/QuadraticPi/GradedJetExponentialEnvelope.lean <==
import QuadraticPi.GradedBoundedIntegerJetColumns
import QuadraticPi.GradedHarmonicGrowth

/-! Explicit unconditional exponential envelopes for the arithmetic jet-size factor.
The sharp prime-number asymptotic is not needed for these finite bounds. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedJetExponentialEnvelope
open GradedBoundedIntegerJetColumns GradedHarmonicGrowth

def jetLogEnvelope (M k q ell : ℕ) : ℝ :=
  ((M-1 : ℕ) : ℝ)*Real.log (q : ℝ)+
    (k : ℝ)*(Real.log 10+Real.log (q : ℝ)+OAI.PiExponent.Arithmetic.lcmConstant*harmonic ell)

theorem jetSizeFactor_pos (M k q ell : ℕ) (hq : 0 < q) : 0 < jetSizeFactor M k q ell := by
  have hc : (0 : ℝ) < GradedHarmonicClearing.clearing ell k := by
    exact_mod_cast GradedHarmonicClearing.clearing_pos ell k
  have hqR : (0 : ℝ) < q := by exact_mod_cast hq
  unfold jetSizeFactor
  positivity

theorem jetSizeFactor_log (M k q ell : ℕ) (hq : 0 < q) :
    Real.log (jetSizeFactor M k q ell) =
      ((M-1 : ℕ) : ℝ)*Real.log (q : ℝ)+(k : ℝ)*(Real.log 10+Real.log (q : ℝ))+
        Real.log (GradedHarmonicClearing.clearing ell k : ℝ) := by
  have hc : (0 : ℝ) < GradedHarmonicClearing.clearing ell k := by
    exact_mod_cast GradedHarmonicClearing.clearing_pos ell k
  have hqR : (0 : ℝ) < q := by exact_mod_cast hq
  unfold jetSizeFactor
  rw [Real.log_mul (by positivity) hc.ne',Real.log_mul (by positivity) (by positivity),
    Real.log_pow,Real.log_pow,Real.log_mul (by norm_num) hqR.ne']

theorem jetSizeFactor_log_le (M k q ell : ℕ) (hq : 0 < q) :
    Real.log (jetSizeFactor M k q ell) ≤ jetLogEnvelope M k q ell := by
  rw [jetSizeFactor_log M k q ell hq]
  have h := clearing_log_chebyshev ell k
  unfold jetLogEnvelope
  nlinarith

theorem jetSizeFactor_le_exp (M k q ell : ℕ) (hq : 0 < q) :
    jetSizeFactor M k q ell ≤ Real.exp (jetLogEnvelope M k q ell) := by
  calc
    _ = Real.exp (Real.log (jetSizeFactor M k q ell)) := (Real.exp_log (jetSizeFactor_pos M k q ell hq)).symm
    _ ≤ _ := Real.exp_le_exp.mpr (jetSizeFactor_log_le M k q ell hq)

theorem exp_height_mul_size_le (M k q ell : ℕ) (hq : 0 < q) (b : ℝ) :
    Real.exp b*jetSizeFactor M k q ell ≤ Real.exp (b+jetLogEnvelope M k q ell) := by
  rw [Real.exp_add]
  exact mul_le_mul_of_nonneg_left (jetSizeFactor_le_exp M k q ell hq) (Real.exp_pos b).le

end QuadraticPi.GradedJetExponentialEnvelope


==> anc/lean/QuadraticPi/GradedJetRateEnvelopes.lean <==
import QuadraticPi.GradedJetRateLimits

/-! Eventual size and decay envelopes, uniform in the coefficient-vector height.
The natural orders retain arbitrary fixed additive offsets. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedJetRateEnvelopes
open Filter Topology GradedJetRateLimits GradedJetExponentialEnvelope GradedFixedFEntryGrowth
open GradedBoundedIntegerJetColumns

def sizeRate (q ell : ℕ) (eta beta : ℝ) : ℝ := beta+jetGrowthRate q ell eta

def decayRate (q ell : ℕ) (eta beta sigma rho : ℝ) : ℝ :=
  -(sizeRate q ell eta beta+sigma*Real.log rho)

theorem size_exponent_limit (q ell offset : ℕ) (eta beta : ℝ) (heta : 0 ≤ eta) :
    Tendsto (fun M : ℕ => (beta*(M : ℝ)+jetLogEnvelope M (jetOrder eta offset M) q ell)/(M : ℝ))
      atTop (𝓝 (sizeRate q ell eta beta)) := by
  have h := (tendsto_const_nhds (x := beta)).add (jetLogEnvelope_limit q ell offset eta heta)
  apply h.congr'
  filter_upwards [eventually_ge_atTop 1] with M hM
  have hMR : (M : ℝ) ≠ 0 := by exact_mod_cast (by omega : M ≠ 0)
  rw [add_div,mul_div_cancel_right₀ beta hMR]

theorem decay_exponent_limit (q ell offset : ℕ) (eta beta sigma rho : ℝ)
    (heta : 0 ≤ eta) (hsigma : 0 ≤ sigma) :
    Tendsto (fun M : ℕ => (beta*(M : ℝ)+jetLogEnvelope M (jetOrder eta offset M) q ell+
      (contactOrder sigma M : ℝ)*Real.log rho)/(M : ℝ))
      atTop (𝓝 (-decayRate q ell eta beta sigma rho)) := by
  have h := (size_exponent_limit q ell offset eta beta heta).add
    ((contactOrder_ratio sigma hsigma).mul_const (Real.log rho))
  simpa only [decayRate,neg_neg,add_div,mul_div_right_comm] using h

theorem eventually_size_exponent_le (q ell offset : ℕ) (eta beta epsilon : ℝ)
    (heta : 0 ≤ eta) (he : 0 < epsilon) :
    ∀ᶠ M : ℕ in atTop, beta*(M : ℝ)+jetLogEnvelope M (jetOrder eta offset M) q ell ≤
      (sizeRate q ell eta beta+epsilon)*(M : ℝ) := by
  have h := (size_exponent_limit q ell offset eta beta heta).eventually
    (gt_mem_nhds (show sizeRate q ell eta beta < sizeRate q ell eta beta+epsilon by linarith))
  filter_upwards [eventually_ge_atTop 1,h] with M hM hrate
  exact ((div_lt_iff₀ (by exact_mod_cast (by omega : 0 < M))).mp hrate).le

theorem eventually_decay_exponent_le (q ell offset : ℕ) (eta beta sigma rho epsilon : ℝ)
    (heta : 0 ≤ eta) (hsigma : 0 ≤ sigma) (he : 0 < epsilon) :
    ∀ᶠ M : ℕ in atTop, beta*(M : ℝ)+jetLogEnvelope M (jetOrder eta offset M) q ell+
      (contactOrder sigma M : ℝ)*Real.log rho ≤
      (-decayRate q ell eta beta sigma rho+epsilon)*(M : ℝ) := by
  have h := (decay_exponent_limit q ell offset eta beta sigma rho heta hsigma).eventually
    (gt_mem_nhds (show -decayRate q ell eta beta sigma rho <
      -decayRate q ell eta beta sigma rho+epsilon by linarith))
  filter_upwards [eventually_ge_atTop 1,h] with M hM hrate
  exact ((div_lt_iff₀ (by exact_mod_cast (by omega : 0 < M))).mp hrate).le

theorem eventually_size_factor_le (q ell offset : ℕ) (hq : 0 < q)
    (eta beta epsilon : ℝ) (heta : 0 ≤ eta) (he : 0 < epsilon) :
    ∀ᶠ M : ℕ in atTop, Real.exp (beta*(M : ℝ))*jetSizeFactor M (jetOrder eta offset M) q ell ≤
      Real.exp ((sizeRate q ell eta beta+epsilon)*(M : ℝ)) := by
  filter_upwards [eventually_size_exponent_le q ell offset eta beta epsilon heta he] with M hM
  exact (exp_height_mul_size_le M (jetOrder eta offset M) q ell hq (beta*(M : ℝ))).trans
    (Real.exp_le_exp.mpr hM)

theorem eventually_decay_factor_le (q ell offset : ℕ) (hq : 0 < q)
    (eta beta sigma rho epsilon : ℝ) (heta : 0 ≤ eta) (hsigma : 0 ≤ sigma)
    (hrho : 0 < rho) (he : 0 < epsilon) :
    ∀ᶠ M : ℕ in atTop, Real.exp (beta*(M : ℝ))*jetSizeFactor M (jetOrder eta offset M) q ell*
      rho^(contactOrder sigma M) ≤ Real.exp ((-decayRate q ell eta beta sigma rho+epsilon)*(M : ℝ)) := by
  filter_upwards [eventually_decay_exponent_le q ell offset eta beta sigma rho epsilon heta hsigma he] with M hM
  calc
    _ ≤ Real.exp (beta*(M : ℝ)+jetLogEnvelope M (jetOrder eta offset M) q ell)*rho^(contactOrder sigma M) :=
      mul_le_mul_of_nonneg_right (exp_height_mul_size_le M (jetOrder eta offset M) q ell hq _) (by positivity)
    _ = Real.exp (beta*(M : ℝ)+jetLogEnvelope M (jetOrder eta offset M) q ell+
        (contactOrder sigma M : ℝ)*Real.log rho) := by
      rw [Real.exp_add (beta*(M : ℝ)+jetLogEnvelope M (jetOrder eta offset M) q ell)
        ((contactOrder sigma M : ℝ)*Real.log rho),Real.exp_nat_mul,Real.exp_log hrho]
    _ ≤ _ := Real.exp_le_exp.mpr hM

end QuadraticPi.GradedJetRateEnvelopes


==> anc/lean/QuadraticPi/GradedJetRateLimits.lean <==
import QuadraticPi.GradedJetExponentialEnvelope
import QuadraticPi.GradedFixedFEntryGrowth

/-! Asymptotic jet-size envelopes for proportional orders, including bounded
additive shifts. The sharp clearing limit retains its explicit PNT premise. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedJetRateLimits
open Filter Topology GradedJetExponentialEnvelope GradedFixedFEntryGrowth GradedHarmonicGrowth

def jetOrder (eta : ℝ) (offset M : ℕ) : ℕ := contactOrder eta M+offset

def jetGrowthRate (q ell : ℕ) (eta : ℝ) : ℝ :=
  Real.log (q : ℝ)+eta*(Real.log 10+Real.log (q : ℝ)+OAI.PiExponent.Arithmetic.lcmConstant*harmonic ell)

theorem jetOrder_ratio (eta : ℝ) (heta : 0 ≤ eta) (offset : ℕ) :
    Tendsto (fun M : ℕ => (jetOrder eta offset M : ℝ)/(M : ℝ)) atTop (𝓝 eta) := by
  have h := (contactOrder_ratio eta heta).add (tendsto_const_div_atTop_nhds_zero_nat (offset : ℝ))
  simpa only [jetOrder,Nat.cast_add,add_div,add_zero] using h

theorem jetOrder_atTop (eta : ℝ) (heta : 0 < eta) (offset : ℕ) :
    Tendsto (jetOrder eta offset) atTop atTop := by
  apply tendsto_atTop.mpr
  intro b
  filter_upwards [(contactOrder_atTop eta heta).eventually (eventually_ge_atTop b)] with M hM
  unfold jetOrder
  omega

theorem predecessor_ratio :
    Tendsto (fun M : ℕ => ((M-1 : ℕ) : ℝ)/(M : ℝ)) atTop (𝓝 1) := by
  have h := (tendsto_const_nhds (x := (1 : ℝ))).sub (tendsto_const_div_atTop_nhds_zero_nat (1 : ℝ))
  simp only [sub_zero] at h
  apply h.congr'
  filter_upwards [eventually_ge_atTop 1] with M hM
  have hMR : (M : ℝ) ≠ 0 := by exact_mod_cast (by omega : M ≠ 0)
  rw [Nat.cast_sub hM]
  field_simp
  norm_num

theorem jetLogEnvelope_limit (q ell offset : ℕ) (eta : ℝ) (heta : 0 ≤ eta) :
    Tendsto (fun M : ℕ => jetLogEnvelope M (jetOrder eta offset M) q ell/(M : ℝ))
      atTop (𝓝 (jetGrowthRate q ell eta)) := by
  have h := (predecessor_ratio.mul_const (Real.log (q : ℝ))).add
    ((jetOrder_ratio eta heta offset).mul_const
      (Real.log 10+Real.log (q : ℝ)+OAI.PiExponent.Arithmetic.lcmConstant*harmonic ell))
  simpa only [jetLogEnvelope,jetGrowthRate,add_div,mul_div_right_comm,one_mul] using h

theorem clearing_jetOrder_sharp_limit (ell offset : ℕ) (eta : ℝ) (heta : 0 < eta)
    (hPNT : SharpLcmAsymptotic) :
    Tendsto (fun M : ℕ => Real.log (GradedHarmonicClearing.clearing ell (jetOrder eta offset M) : ℝ)/(M : ℝ))
      atTop (𝓝 (eta*harmonic ell)) := by
  have hat := jetOrder_atTop eta heta offset
  have h := ((clearing_sharp_ratio hPNT ell).comp hat).mul (jetOrder_ratio eta heta.le offset)
  rw [mul_comm (harmonic ell) eta] at h
  apply h.congr'
  filter_upwards [hat.eventually (eventually_ge_atTop 1)] with M hM
  have hd : (jetOrder eta offset M : ℝ) ≠ 0 := by exact_mod_cast (by omega : jetOrder eta offset M ≠ 0)
  dsimp
  rw [div_mul_div_cancel₀ hd]

end QuadraticPi.GradedJetRateLimits


==> anc/lean/QuadraticPi/GradedJointPolynomialMeasure.lean <==
import QuadraticPi.GradedFinalRankApplication

/-! Joint polynomial measures with intrinsic positive-coefficient height.
The actual endpoint uses the previously verified arithmetic rates and the
three explicit general cited theorem inputs. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedJointPolynomialMeasure
open scoped BigOperators
open Filter Topology GradedCoefficientContractions GradedPolynomialTargetAdapter
open GradedMeasureExponentConclusion GradedFixedFExponentEndpoint GradedFinalRankApplication
open GradedFixedFContactRates GradedJetRateLimits GradedJetRateEnvelopes GradedAlgebraicValueIndependence
open GradedCitedSeparationBridge GradedGenericRankCitation GradedFixedFAnalytic

def positiveHeight (P : Polynomial ℤ) : ℝ :=
  ((max 1 ((P.support.erase 0).sup (fun j => (P.coeff j).natAbs)) : ℕ) : ℝ)

theorem positiveHeight_one_le (P : Polynomial ℤ) : 1 ≤ positiveHeight P := by
  unfold positiveHeight
  exact_mod_cast (le_max_left 1 ((P.support.erase 0).sup (fun j => (P.coeff j).natAbs)))

theorem positiveHeight_eq_coefficientHeight (n : ℕ) (P : Polynomial ℤ)
    (hdeg : P.natDegree ≤ n) : positiveHeight P = coefficientHeight (positiveCoefficients n P) := by
  unfold positiveHeight coefficientHeight positiveCoefficients
  congr 1
  apply congrArg (max 1)
  apply le_antisymm
  · apply Finset.sup_le
    intro j hj
    have hj0 : j ≠ 0 := (Finset.mem_erase.mp hj).1
    have hjd : j ≤ P.natDegree := Polynomial.le_natDegree_of_mem_supp j (Finset.mem_erase.mp hj).2
    let i : Fin n := ⟨j-1,by omega⟩
    have hi := Finset.le_sup (f := fun i : Fin n => (P.coeff (i.val+1)).natAbs) (Finset.mem_univ i)
    simpa only [i,show j-1+1=j by omega] using hi
  · apply Finset.sup_le
    intro i _
    by_cases hi : P.coeff (i.val+1) = 0
    · simp [hi]
    · exact Finset.le_sup (f := fun j => (P.coeff j).natAbs)
        (Finset.mem_erase.mpr ⟨by omega,Polynomial.mem_support_iff.mpr hi⟩)

theorem positive_coefficient_abs_le_height (P : Polynomial ℤ) (j : ℕ) (hj : j ≠ 0) :
    |(P.coeff j : ℝ)| ≤ positiveHeight P := by
  by_cases hc : P.coeff j = 0
  · simpa [hc] using (show (0 : ℝ) ≤ positiveHeight P from (by linarith [positiveHeight_one_le P]))
  · have h := (Finset.le_sup (f := fun k => (P.coeff k).natAbs)
      (Finset.mem_erase.mpr ⟨hj,Polynomial.mem_support_iff.mpr hc⟩)).trans (le_max_right 1 _)
    have hr : ((P.coeff j).natAbs : ℝ) ≤ positiveHeight P := by unfold positiveHeight; exact_mod_cast h
    simpa only [Nat.cast_natAbs,Int.cast_abs] using hr

theorem polynomial_joint_measure_of_uniform {n G : ℕ} (x mu : ℝ)
    (hmeasure : UniformHeightMeasure (G := G) (fun j : Fin n => x^(j.val+1)) mu)
    (delta : ℝ) (hdelta : 0 < delta) :
    ∃ C : ℝ, 0 < C ∧ ∀ P : Polynomial ℤ, 0 < P.natDegree → P.natDegree ≤ n →
      ∀ (p : ℤ) (Q : ℕ), 0 < Q →
      C*positiveHeight P^(-((G : ℝ)*mu-1)-delta)*(Q : ℝ)^(-mu-delta) ≤
        |P.eval₂ (Int.castRingHom ℝ) x-(p : ℝ)/(Q : ℝ)| := by
  obtain ⟨C,hC,hbound⟩ := hmeasure delta hdelta
  refine ⟨C,hC,?_⟩
  intro P hpos hdeg p Q hQ
  have h := hbound (positiveCoefficients n P) (positiveCoefficients_ne_zero n P hpos hdeg)
    (p-(Q : ℤ)*P.coeff 0) Q hQ
  rw [← positiveHeight_eq_coefficientHeight n P hdeg] at h
  have hQ0 : (Q : ℝ) ≠ 0 := by exact_mod_cast (Nat.ne_zero_of_lt hQ)
  have he : target (fun j : Fin n => x^(j.val+1)) (positiveCoefficients n P)-
      ((p-(Q : ℤ)*P.coeff 0 : ℤ) : ℝ)/(Q : ℝ) =
      P.eval₂ (Int.castRingHom ℝ) x-(p : ℝ)/(Q : ℝ) := by
    rw [eval_eq_constant_add_target n P hdeg x]
    push_cast
    field_simp
    ring
  rwa [he] at h

theorem polynomial_joint_linked_measure_of_uniform {n G : ℕ} (hG : 0 < G) (x mu : ℝ)
    (hmeasure : UniformHeightMeasure (G := G) (fun j : Fin n => x^(j.val+1)) mu)
    (zeta : ℝ) (hzeta : 0 < zeta) :
    ∃ C : ℝ, 0 < C ∧ ∀ P : Polynomial ℤ, 0 < P.natDegree → P.natDegree ≤ n →
      ∀ (p : ℤ) (Q : ℕ), 0 < Q →
      C*positiveHeight P^(-((G : ℝ)*mu-1)-(G : ℝ)*zeta)*(Q : ℝ)^(-mu-zeta) ≤
        |P.eval₂ (Int.castRingHom ℝ) x-(p : ℝ)/(Q : ℝ)| := by
  obtain ⟨C,hC,hbound⟩ := polynomial_joint_measure_of_uniform x mu hmeasure zeta hzeta
  refine ⟨C,hC,?_⟩
  intro P hpos hdeg p Q hQ
  have hG1 : (1 : ℝ) ≤ G := by exact_mod_cast (by omega : 1 ≤ G)
  have hp := Real.rpow_le_rpow_of_exponent_le (positiveHeight_one_le P)
    (show -((G : ℝ)*mu-1)-(G : ℝ)*zeta ≤ -((G : ℝ)*mu-1)-zeta by nlinarith)
  exact (mul_le_mul_of_nonneg_right (mul_le_mul_of_nonneg_left hp hC.le)
    (Real.rpow_nonneg (by positivity) _)).trans (hbound P hpos hdeg p Q hQ)

theorem fixedF_uniform_measure_of_generic {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (hlog : AlgebraicLogTranscendence) (hsep : CitedGenericSeparation) (hrank : CitedGenericQuadraticRank)
    (sigma eta : ℝ) (heta : 0 < eta) (hsmallEta : eta ≤ ((omega n G : ℝ)+1)⁻¹)
    (hsigma : 1 ≤ sigma) (hrelation : (theta n G : ℝ)*sigma=(omega n G : ℝ)-eta)
    (a : ℤ) (q : ℕ) (hq : 0 < q) (ha : a ≠ 0) (hsmall : 4*a.natAbs ≤ q)
    (halpha : 0 < sizeRate q (G*(n-1)+1) eta (heightRate n G sigma OAI.PiExponent.Arithmetic.lcmConstant))
    (hgamma : 0 < decayRate q (G*(n-1)+1) eta
      (heightRate n G sigma OAI.PiExponent.Arithmetic.lcmConstant) sigma (3*|(a : ℝ)|/(q : ℝ))) :
    UniformHeightMeasure (G := G) (fun j : Fin n => realF ((a : ℝ)/(q : ℝ))^(j.val+1))
      (fixedFExponent n G sigma eta a q) := by
  obtain ⟨offset,hR⟩ := exists_shortRankAt_of_generic hn hG hlog hsep hrank sigma eta heta.le
    hsmallEta hsigma hrelation a q hq ha hsmall
  have hw : (0 : ℝ) < omega n G := by exact_mod_cast omega_pos G hn
  have heta1 : eta < 1 := hsmallEta.trans_lt (by
    rw [inv_lt_one₀ (by linarith : (0 : ℝ) < (omega n G : ℝ)+1)]
    linarith)
  have hgap : (theta n G : ℝ)*sigma < (omega n G : ℝ) := by linarith
  exact actual_uniform_height_measure hn hG sigma eta (by linarith) heta.le heta1 offset
    hgap a q hq ha hsmall halpha hgamma hR

theorem fixedF_polynomial_joint_measure_of_generic {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (hlog : AlgebraicLogTranscendence) (hsep : CitedGenericSeparation) (hrank : CitedGenericQuadraticRank)
    (sigma eta : ℝ) (heta : 0 < eta) (hsmallEta : eta ≤ ((omega n G : ℝ)+1)⁻¹)
    (hsigma : 1 ≤ sigma) (hrelation : (theta n G : ℝ)*sigma=(omega n G : ℝ)-eta)
    (a : ℤ) (q : ℕ) (hq : 0 < q) (ha : a ≠ 0) (hsmall : 4*a.natAbs ≤ q)
    (halpha : 0 < sizeRate q (G*(n-1)+1) eta (heightRate n G sigma OAI.PiExponent.Arithmetic.lcmConstant))
    (hgamma : 0 < decayRate q (G*(n-1)+1) eta
      (heightRate n G sigma OAI.PiExponent.Arithmetic.lcmConstant) sigma (3*|(a : ℝ)|/(q : ℝ)))
    (delta : ℝ) (hdelta : 0 < delta) :
    ∃ C : ℝ, 0 < C ∧ ∀ P : Polynomial ℤ, 0 < P.natDegree → P.natDegree ≤ n →
      ∀ (p : ℤ) (Q : ℕ), 0 < Q →
      C*positiveHeight P^(-((G : ℝ)*fixedFExponent n G sigma eta a q-1)-delta)*
        (Q : ℝ)^(-fixedFExponent n G sigma eta a q-delta) ≤
        |P.eval₂ (Int.castRingHom ℝ) (realF ((a : ℝ)/(q : ℝ)))-(p : ℝ)/(Q : ℝ)| := by
  exact polynomial_joint_measure_of_uniform _ _
    (fixedF_uniform_measure_of_generic hn hG hlog hsep hrank sigma eta heta hsmallEta hsigma
      hrelation a q hq ha hsmall halpha hgamma) delta hdelta

theorem fixedF_polynomial_joint_linked_measure_of_generic {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (hlog : AlgebraicLogTranscendence) (hsep : CitedGenericSeparation) (hrank : CitedGenericQuadraticRank)
    (sigma eta : ℝ) (heta : 0 < eta) (hsmallEta : eta ≤ ((omega n G : ℝ)+1)⁻¹)
    (hsigma : 1 ≤ sigma) (hrelation : (theta n G : ℝ)*sigma=(omega n G : ℝ)-eta)
    (a : ℤ) (q : ℕ) (hq : 0 < q) (ha : a ≠ 0) (hsmall : 4*a.natAbs ≤ q)
    (halpha : 0 < sizeRate q (G*(n-1)+1) eta (heightRate n G sigma OAI.PiExponent.Arithmetic.lcmConstant))
    (hgamma : 0 < decayRate q (G*(n-1)+1) eta
      (heightRate n G sigma OAI.PiExponent.Arithmetic.lcmConstant) sigma (3*|(a : ℝ)|/(q : ℝ)))
    (zeta : ℝ) (hzeta : 0 < zeta) :
    ∃ C : ℝ, 0 < C ∧ ∀ P : Polynomial ℤ, 0 < P.natDegree → P.natDegree ≤ n →
      ∀ (p : ℤ) (Q : ℕ), 0 < Q →
      C*positiveHeight P^(-((G : ℝ)*fixedFExponent n G sigma eta a q-1)-(G : ℝ)*zeta)*
        (Q : ℝ)^(-fixedFExponent n G sigma eta a q-zeta) ≤
        |P.eval₂ (Int.castRingHom ℝ) (realF ((a : ℝ)/(q : ℝ)))-(p : ℝ)/(Q : ℝ)| := by
  exact polynomial_joint_linked_measure_of_uniform hG _ _
    (fixedF_uniform_measure_of_generic hn hG hlog hsep hrank sigma eta heta hsmallEta hsigma
      hrelation a q hq ha hsmall halpha hgamma) zeta hzeta

end QuadraticPi.GradedJointPolynomialMeasure


==> anc/lean/QuadraticPi/GradedLargeDenominatorExponents.lean <==
import QuadraticPi.GradedPolynomialTargetAdapter

/-! Large-denominator exponent thresholds using the already proved rate
comparison. Chebyshev costs are fixed and do not change the limiting slopes. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedLargeDenominatorExponents
open Filter Topology GradedJetRateEnvelopes GradedPositiveDecayRates GradedFixedFContactRates
open GradedFixedFExponentEndpoint

theorem eventually_positive_size (ell : ℕ) (eta beta : ℝ) (heta : 0 ≤ eta) :
    ∀ᶠ q : ℕ in atTop, 0 < sizeRate q ell eta beta := by
  have ht := (Real.tendsto_log_atTop.comp tendsto_natCast_atTop_atTop).eventually
    (eventually_gt_atTop (-sizeCost ell eta beta/(1+eta)))
  filter_upwards [ht] with q hq
  dsimp only [Function.comp_def] at hq
  rw [sizeRate_log_formula]
  have h := (div_lt_iff₀ (show 0 < 1+eta by linarith)).mp hq
  nlinarith

theorem eventually_exponent_lt (ell : ℕ) (eta beta sigma t : ℝ) (heta : 0 ≤ eta)
    (hs : 1+eta < sigma) (a : ℤ) (ha : a ≠ 0)
    (ht : 0 < t*(sigma-1-eta)-(1+eta)) :
    ∀ᶠ q : ℕ in atTop, 0 < q ∧ 4*a.natAbs ≤ q ∧
      0 < sizeRate q ell eta beta ∧
      0 < decayRate q ell eta beta sigma (3*|(a : ℝ)|/(q : ℝ)) ∧
      1+sizeRate q ell eta beta/decayRate q ell eta beta sigma (3*|(a : ℝ)|/(q : ℝ)) < 1+t := by
  filter_upwards [eventually_positive_size ell eta beta heta,
    eventually_positive_decay ell eta beta sigma 0 a ha hs,
    eventually_rate_comparison ell eta beta sigma t 0 a ha ht] with q hsize hdec hcomp
  obtain ⟨hq,hsmall,hgamma⟩ := hdec
  refine ⟨hq,hsmall,hsize,hgamma,?_⟩
  have hratio := (div_lt_iff₀ hgamma).mpr (by simpa only [add_zero] using hcomp.2.2)
  linarith

theorem eventually_fixedFExponent_lt (n G : ℕ) (sigma eta t : ℝ) (heta : 0 ≤ eta)
    (hs : 1+eta < sigma) (a : ℤ) (ha : a ≠ 0)
    (ht : 0 < t*(sigma-1-eta)-(1+eta)) :
    ∀ᶠ q : ℕ in atTop, 0 < q ∧ 4*a.natAbs ≤ q ∧
      0 < sizeRate q (G*(n-1)+1) eta (heightRate n G sigma OAI.PiExponent.Arithmetic.lcmConstant) ∧
      0 < decayRate q (G*(n-1)+1) eta (heightRate n G sigma OAI.PiExponent.Arithmetic.lcmConstant)
        sigma (3*|(a : ℝ)|/(q : ℝ)) ∧ fixedFExponent n G sigma eta a q < 1+t :=
  eventually_exponent_lt _ _ _ _ _ heta hs a ha ht

end QuadraticPi.GradedLargeDenominatorExponents


==> anc/lean/QuadraticPi/GradedLargeEndpointPolynomialBound.lean <==
import QuadraticPi.GradedLargeDenominatorExponents

/-! The final large-endpoint polynomial bound relative to a precisely stated
established short-rank input. The fixed derivative offset may depend on endpoint. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedLargeEndpointPolynomialBound
open Filter Topology GradedCoefficientContractions GradedFixedFContactRates GradedFixedFContactConstruction
open GradedFixedFEntryGrowth GradedJetRateLimits GradedRationalFunctionCovariantClearing GradedFixedFAnalytic
open GradedLargeDenominatorExponents GradedPolynomialTargetAdapter

def ShortRankAt {n G : ℕ} (hn : 0 < n) (sigma eta : ℝ) (a : ℤ) (q offset : ℕ) : Prop :=
  ∀ᶠ M : ℕ in atTop, ∀ P : Coordinates n G → Polynomial ℤ,
    P ≠ 0 → (∀ i, (P i).natDegree < M) →
    (∀ κ, PowerSeries.X^(contactOrder sigma M) ∣ contactRemainder P κ) →
    Submodule.span ℚ (Set.range (fun k : Fin (jetOrder eta offset M+1) =>
      rationalDividedJet hn ((a : ℚ)/(q : ℚ)) (rationalPolynomialColumn P) k.val)) = ⊤

theorem eventually_polynomial_exponent_lt {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (sigma eta : ℝ) (heta : 0 ≤ eta) (heta1 : eta < 1) (hs : 1+eta < sigma)
    (hgap : (theta n G : ℝ)*sigma < (omega n G : ℝ))
    (a : ℤ) (ha : a ≠ 0) (t : ℝ) (ht : 0 < t*(sigma-1-eta)-(1+eta))
    (offset : ℕ → ℕ) (hrank : ∀ᶠ q : ℕ in atTop, ShortRankAt (G := G) hn sigma eta a q (offset q)) :
    ∀ᶠ q : ℕ in atTop, ∀ P : Polynomial ℤ, 0 < P.natDegree → P.natDegree ≤ n →
      Irrational (P.eval₂ (Int.castRingHom ℝ) (realF ((a : ℝ)/(q : ℝ)))) ∧
      2 ≤ irrationalityExponent (P.eval₂ (Int.castRingHom ℝ) (realF ((a : ℝ)/(q : ℝ)))) ∧
      irrationalityExponent (P.eval₂ (Int.castRingHom ℝ) (realF ((a : ℝ)/(q : ℝ)))) < 1+t := by
  filter_upwards [eventually_fixedFExponent_lt n G sigma eta t heta hs a ha ht,hrank] with q hq hR
  obtain ⟨hqpos,hsmall,halpha,hgamma,hexponent⟩ := hq
  have hsigma : 0 < sigma := by linarith
  have h := actual_fixedF_polynomial_bounds hn hG sigma eta hsigma heta heta1 (offset q) hgap
    a q hqpos ha hsmall halpha hgamma hR
  intro P hpos hdeg
  obtain ⟨hirr,hlower,hupper⟩ := h P hpos hdeg
  exact ⟨hirr,hlower,hupper.trans_lt hexponent⟩

theorem eventually_polynomial_exponent_lt_two_add {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (sigma eta : ℝ) (heta : 0 ≤ eta) (heta1 : eta < 1) (hs : 1+eta < sigma)
    (hgap : (theta n G : ℝ)*sigma < (omega n G : ℝ))
    (a : ℤ) (ha : a ≠ 0) (epsilon : ℝ) (he : 0 < epsilon)
    (hslope : 0 < (1+epsilon)*(sigma-1-eta)-(1+eta))
    (offset : ℕ → ℕ) (hrank : ∀ᶠ q : ℕ in atTop, ShortRankAt (G := G) hn sigma eta a q (offset q)) :
    ∀ᶠ q : ℕ in atTop, ∀ P : Polynomial ℤ, 0 < P.natDegree → P.natDegree ≤ n →
      Irrational (P.eval₂ (Int.castRingHom ℝ) (realF ((a : ℝ)/(q : ℝ)))) ∧
      2 ≤ irrationalityExponent (P.eval₂ (Int.castRingHom ℝ) (realF ((a : ℝ)/(q : ℝ)))) ∧
      irrationalityExponent (P.eval₂ (Int.castRingHom ℝ) (realF ((a : ℝ)/(q : ℝ)))) < 2+epsilon := by
  have h := eventually_polynomial_exponent_lt hn hG sigma eta heta heta1 hs hgap a ha (1+epsilon)
    hslope offset hrank
  simpa only [show (1 : ℝ)+(1+epsilon) = 2+epsilon by ring] using h

theorem exists_common_denominator_cutoff {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (sigma eta : ℝ) (heta : 0 ≤ eta) (heta1 : eta < 1) (hs : 1+eta < sigma)
    (hgap : (theta n G : ℝ)*sigma < (omega n G : ℝ))
    (a : ℤ) (ha : a ≠ 0) (epsilon : ℝ) (he : 0 < epsilon)
    (hslope : 0 < (1+epsilon)*(sigma-1-eta)-(1+eta))
    (offset : ℕ → ℕ) (hrank : ∀ᶠ q : ℕ in atTop, ShortRankAt (G := G) hn sigma eta a q (offset q)) :
    ∃ Q0 : ℕ, 0 < Q0 ∧ ∀ q : ℕ, Q0 ≤ q → ∀ P : Polynomial ℤ, 0 < P.natDegree → P.natDegree ≤ n →
      Irrational (P.eval₂ (Int.castRingHom ℝ) (realF ((a : ℝ)/(q : ℝ)))) ∧
      2 ≤ irrationalityExponent (P.eval₂ (Int.castRingHom ℝ) (realF ((a : ℝ)/(q : ℝ)))) ∧
      irrationalityExponent (P.eval₂ (Int.castRingHom ℝ) (realF ((a : ℝ)/(q : ℝ)))) < 2+epsilon := by
  obtain ⟨N,hN⟩ := eventually_atTop.mp (eventually_polynomial_exponent_lt_two_add hn hG sigma eta
    heta heta1 hs hgap a ha epsilon he hslope offset hrank)
  refine ⟨max 1 N,by omega,?_⟩
  intro q hq
  exact hN q (le_trans (le_max_right 1 N) hq)

end QuadraticPi.GradedLargeEndpointPolynomialBound


==> anc/lean/QuadraticPi/GradedLiftedEntryClearing.lean <==
import QuadraticPi.GradedLiftedTransportEntries

/-! Exact clearing for every entry extracted from the actual graded
signed-dual transport, and every coordinate of its transported polynomial
column. The lifted V-degree is proved, not assumed. The actual covariant
derivative identification remains a distinct obligation. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedLiftedEntryClearing
open scoped BigOperators
open PowerSeries GradedHarmonicClearing GradedCoefficientContractions
open GradedLocalTransportSeries GradedRationalTransportClearing GradedLiftedTransportEntries

def evalU (U : PowerSeries ℚ) : Polynomial ℤ →+* PowerSeries ℚ :=
  Polynomial.eval₂RingHom (Int.castRingHom (PowerSeries ℚ)) U

def evalUV (U V : PowerSeries ℚ) : Polynomial (Polynomial ℤ) →+* PowerSeries ℚ :=
  Polynomial.eval₂RingHom (evalU U) V

theorem evalU_scaled_integral (P : Polynomial ℤ) (U : PowerSeries ℚ) (s : ℚ)
    (hU : ∀ i, s^i*coeff i U ∈ (Int.castRingHom ℚ).range) (k : ℕ) :
    s^k*coeff k (evalU U P) ∈ (Int.castRingHom ℚ).range := by
  change s^k*coeff k (P.eval₂ (Int.castRingHom (PowerSeries ℚ)) U) ∈ _
  rw [Polynomial.eval₂_eq_sum_range, map_sum, Finset.mul_sum]
  apply (Int.castRingHom ℚ).range.sum_mem
  intro j hj
  change s^k*coeff k ((P.coeff j : PowerSeries ℚ)*U^j) ∈ _
  rw [coeff_intCast_mul]
  have h := (Int.castRingHom ℚ).range.mul_mem
    (show (P.coeff j : ℚ) ∈ (Int.castRingHom ℚ).range from ⟨_, rfl⟩)
    (GradedTransportCoefficientClearing.scaled_power_coeff_integral j k s U hU)
  convert h using 1 <;> ring

theorem evalUV_coeff_cleared (P : Polynomial (Polynomial ℤ)) (ell k : ℕ)
    (hP : P.natDegree ≤ ell) (U V : PowerSeries ℚ) (s : ℚ)
    (hU : ∀ i, s^i*coeff i U ∈ (Int.castRingHom ℚ).range)
    (hV0 : coeff 0 V = 0)
    (hV : ∀ j : ℕ, 0 < j → (j : ℚ)*s^j*coeff j V ∈ (Int.castRingHom ℚ).range) :
    (clearing ell k : ℚ)*s^k*coeff k (evalUV U V P) ∈ (Int.castRingHom ℚ).range := by
  change (clearing ell k : ℚ)*s^k*coeff k (P.eval₂ (evalU U) V) ∈ _
  rw [Polynomial.eval₂_eq_sum_range, map_sum, Finset.mul_sum]
  apply (Int.castRingHom ℚ).range.sum_mem
  intro j hj
  have hjle : j ≤ ell := by have := Finset.mem_range.mp hj; omega
  exact GradedTransportCoefficientClearing.scaled_coeff_mul_cleared ell k s
    (evalU U (P.coeff j)) (V^j)
    (evalU_scaled_integral _ U s hU)
    (fun t => GradedLogSeriesClearing.power_coeff_cleared ell t j hjle s V hV0 hV)

def transportedColumn {n G : ℕ} (a : ℤ) (q : ℕ)
    (P : Coordinates n G → Polynomial ℤ) (d : EndpointMonomial n) : PowerSeries ℚ :=
  ∑ i, evalUV (localU ((a : ℚ)/(q : ℚ))) (localV ((a : ℚ)/(q : ℚ))) (entry i d)*
    ((Polynomial.taylor ((a : ℚ)/(q : ℚ)) ((P i).map (Int.castRingHom ℚ))) : PowerSeries ℚ)

theorem actual_entry_taylor_coeff_cleared {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (i : Coordinates n G) (d : EndpointMonomial n) (M k : ℕ) (hk : k < M)
    (P : Polynomial ℤ) (hP : P.natDegree < M) (a : ℤ) (q : ℕ)
    (hq : 0 < q) (ha : a ≠ 0) (hqa : (q : ℤ)-a ≠ 0) :
    (GradedJetClearingArithmetic.clearingInteger M k q a (G*(n-1)+1) : ℚ)*coeff k
      (evalUV (localU ((a : ℚ)/(q : ℚ))) (localV ((a : ℚ)/(q : ℚ))) (entry i d)*
        ((Polynomial.taylor ((a : ℚ)/(q : ℚ)) (P.map (Int.castRingHom ℚ))) : PowerSeries ℚ))
      ∈ (Int.castRingHom ℚ).range := by
  apply GradedJetClearingArithmetic.transport_taylor_coeff_cleared
    (G*(n-1)+1) M k hk P hP a q _ hq
  intro j
  exact evalUV_coeff_cleared (entry i d) (G*(n-1)+1) j (entry_degree hn hG i d) _ _ _
    (rational_localU_scaled_integral a q hq ha hqa) (localV_zero _)
    (rational_localV_primitive_integral a q hq ha hqa)

theorem transportedColumn_cleared {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (M k : ℕ) (hk : k < M) (P : Coordinates n G → Polynomial ℤ)
    (hP : ∀ i, (P i).natDegree < M) (a : ℤ) (q : ℕ)
    (hq : 0 < q) (ha : a ≠ 0) (hqa : (q : ℤ)-a ≠ 0) (d : EndpointMonomial n) :
    0 < GradedJetClearingArithmetic.clearingInteger M k q a (G*(n-1)+1) ∧
      (GradedJetClearingArithmetic.clearingInteger M k q a (G*(n-1)+1) : ℚ)*
        coeff k (transportedColumn a q P d) ∈ (Int.castRingHom ℚ).range := by
  refine ⟨GradedJetClearingArithmetic.clearingInteger_pos _ _ _ _ _ hq ha hqa, ?_⟩
  rw [transportedColumn, map_sum, Finset.mul_sum]
  apply (Int.castRingHom ℚ).range.sum_mem
  intro i hi
  exact actual_entry_taylor_coeff_cleared hn hG i d M k hk (P i) (hP i) a q hq ha hqa

end QuadraticPi.GradedLiftedEntryClearing


==> anc/lean/QuadraticPi/GradedLiftedTransportEntries.lean <==
import QuadraticPi.GradedSignedDualPolynomial
import Mathlib.Algebra.MvPolynomial.Basic

/-! Endpoint-coefficient extraction from the actual signed-dual graded
lift. Every extracted entry is an integer polynomial in U,V and inherits
the proved V-degree bound. No entry-degree premise is assumed. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedLiftedTransportEntries
open scoped BigOperators
open GradedCoefficientContractions GradedSignedDualPolynomial

abbrev Endpoint (n : ℕ) := Option (Fin n)
abbrev EndpointMonomial (n : ℕ) := Endpoint n →₀ ℕ

def formalLift {n G : ℕ} (i : Coordinates n G) :
    Polynomial (MvPolynomial (Endpoint n) (Polynomial ℤ)) :=
  lifted (fun j => MvPolynomial.X (some j)) (MvPolynomial.X none)
    (MvPolynomial.C Polynomial.X) i

def extract {σ : Type*} (P : Polynomial (MvPolynomial σ (Polynomial ℤ)))
    (d : σ →₀ ℕ) : Polynomial (Polynomial ℤ) :=
  ∑ j ∈ P.support, Polynomial.C ((P.coeff j).coeff d)*Polynomial.X^j

def entry {n G : ℕ} (i : Coordinates n G) (d : EndpointMonomial n) :
    Polynomial (Polynomial ℤ) := extract (formalLift i) d

theorem extract_degree {σ : Type*} (P : Polynomial (MvPolynomial σ (Polynomial ℤ)))
    (d : σ →₀ ℕ) : (extract P d).natDegree ≤ P.natDegree := by
  unfold extract
  apply Polynomial.natDegree_sum_le_of_forall_le
  intro j hj
  have h : (Polynomial.C ((P.coeff j).coeff d)*Polynomial.X^j).natDegree ≤ j := by
    simpa using (Polynomial.natDegree_mul_le (p := Polynomial.C ((P.coeff j).coeff d))
      (q := Polynomial.X^j))
  exact h.trans (Polynomial.le_natDegree_of_mem_supp j hj)

theorem extract_coeff {σ : Type*} (P : Polynomial (MvPolynomial σ (Polynomial ℤ)))
    (d : σ →₀ ℕ) (j : ℕ) :
    (extract P d).coeff j = (P.coeff j).coeff d := by
  classical
  simp only [extract, Polynomial.finsetSum_coeff, Polynomial.coeff_C_mul_X_pow]
  by_cases hj : j ∈ P.support
  · rw [Finset.sum_eq_single j]
    · simp
    · intro k hk hkj
      simp [Ne.symm hkj]
    · exact fun h => (h hj).elim
  · have hP : P.coeff j = 0 := by simpa only [Polynomial.mem_support_iff, not_not] using hj
    rw [hP]
    change _ = 0
    apply Finset.sum_eq_zero
    intro k hk
    have hkj : j ≠ k := by intro h; subst k; exact hj hk
    simp [hkj]

theorem formalLift_degree {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (i : Coordinates n G) : (formalLift i).natDegree ≤ G*(n-1)+1 := by
  exact lifted_degree hn hG _ _ _ i

theorem entry_degree {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (i : Coordinates n G) (d : EndpointMonomial n) :
    (entry i d).natDegree ≤ G*(n-1)+1 :=
  (extract_degree _ _).trans (formalLift_degree hn hG i)

theorem entry_coeff {n G : ℕ} (i : Coordinates n G) (d : EndpointMonomial n) (j : ℕ) :
    (entry i d).coeff j = ((formalLift i).coeff j).coeff d :=
  extract_coeff _ _ _

end QuadraticPi.GradedLiftedTransportEntries


==> anc/lean/QuadraticPi/GradedLiteralSmallPowerEndpoint.lean <==
import QuadraticPi.GradedLiteralSmallPowerThreshold

/-! Both real power families at the manuscript's literal small-point threshold.
Their proof reuses the actual sharp quadratic endpoint and exact branch maps. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedLiteralSmallPowerEndpoint
open GradedFixedFContactRates GradedHarmonicGrowth GradedSharpPaperRates
open GradedLiteralUniformThreshold GradedLiteralUniformParameters GradedLiteralUniformEndpoint
open GradedLiteralSmallPowerParameters GradedLiteralSmallPowerThreshold GradedSmallLogarithmPowers
open QuadraticLogarithmicFamily
open GradedAlgebraicValueIndependence GradedCitedSeparationBridge GradedGenericRankCitation

theorem unit_parameter_rates {n : ℕ} (hn : 0 < n) (G : ℕ) (sigma eta epsilon : ℝ)
    (heta : 0 < eta) (he : 0 < epsilon) (hsigma : 1 ≤ sigma)
    (hrelation : (theta n G : ℝ)*sigma=(omega n G : ℝ)-eta)
    (hDelta : 0 < smallDelta sigma eta epsilon) (d : ℤ) (hunit : |(d : ℝ)|=1)
    (b : ℕ) (hb : literalGrowthConstant n G sigma eta epsilon ≤ (b : ℝ)) :
    0 < b ∧ 4*d.natAbs ≤ b^2 ∧ 0 < paperGamma n G sigma eta d (b^2) ∧
      1+paperAlpha n G sigma eta (b^2)/paperGamma n G sigma eta d (b^2) ≤ 2+epsilon := by
  have hd : d ≠ 0 := by intro h; simp [h] at hunit
  let tau := (1+epsilon)*(sigma-1-eta)-(1+eta)
  have htau : 0 < tau := hDelta.trans_le (smallDelta_le_uniformTau sigma eta epsilon heta.le he.le)
  let A := 1+(1+epsilon)*sigma/(2*tau)
  have hA : 1 ≤ A := by
    have hp : 0 ≤ (1+epsilon)*sigma/(2*tau) := by positivity
    dsimp [A]
    linarith
  have hm : 0 ≤ 2*A*tau-(1+epsilon)*sigma := by
    have hcancel : ((1+epsilon)*sigma/(2*tau))*(2*tau)=(1+epsilon)*sigma :=
      div_mul_cancel₀ _ (by positivity)
    dsimp [A]
    nlinarith
  apply literal_rates_of_growth hn sigma eta epsilon A heta he hA hsigma hrelation htau hm d hd b
  simpa only [hunit,Real.one_rpow,mul_one] using hb

theorem powers_at_small_threshold {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (hPNT : SharpLcmAsymptotic) (hlog : AlgebraicLogTranscendence)
    (hsep : CitedGenericSeparation) (hrank : CitedGenericQuadraticRank)
    (sigma eta epsilon : ℝ) (heta : 0 < eta) (he : 0 < epsilon)
    (hsmallEta : eta ≤ ((omega n G : ℝ)+1)⁻¹) (hsigma : 1 ≤ sigma)
    (hrelation : (theta n G : ℝ)*sigma=(omega n G : ℝ)-eta)
    (hDelta : 0 < smallDelta sigma eta epsilon) (b : ℕ)
    (hb : smallThreshold n G sigma eta epsilon ≤ (b : ℝ)) :
    (Irrational ((Real.log (1+1/(b : ℝ)))^n) ∧
      2 ≤ irrationalityExponent ((Real.log (1+1/(b : ℝ)))^n) ∧
      irrationalityExponent ((Real.log (1+1/(b : ℝ)))^n) ≤ 2+epsilon) ∧
    (Irrational ((Real.arctan (1/(b : ℝ)))^n) ∧
      2 ≤ irrationalityExponent ((Real.arctan (1/(b : ℝ)))^n) ∧
      irrationalityExponent ((Real.arctan (1/(b : ℝ)))^n) ≤ 2+epsilon) := by
  have hC := smallThreshold_implies_uniformConstant hn G sigma eta epsilon hsigma heta he hrelation hDelta (b : ℝ) hb
  have h4 : (4 : ℝ) ≤ b := (smallThreshold_four_le n G sigma eta epsilon).trans hb
  have hbpos : 0 < b := by exact_mod_cast (show (0 : ℝ) < b by linarith)
  have hu (d : ℤ) (hunit : |(d : ℝ)|=1) (B : ℕ)
      (hB : literalGrowthConstant n G sigma eta epsilon ≤ (B : ℝ)) :
      ∀ P : Polynomial ℚ, 0 < P.natDegree → P.natDegree ≤ n →
        Irrational (P.eval₂ (Rat.castHom ℝ) (value (d : ℝ) (1/(B : ℝ))/2)) ∧
        2 ≤ irrationalityExponent (P.eval₂ (Rat.castHom ℝ) (value (d : ℝ) (1/(B : ℝ))/2)) ∧
        irrationalityExponent (P.eval₂ (Rat.castHom ℝ) (value (d : ℝ) (1/(B : ℝ))/2)) ≤ 2+epsilon := by
    have hd : d ≠ 0 := by intro h; simp [h] at hunit
    obtain ⟨hBp,hsmall,hgamma,hmu⟩ := unit_parameter_rates hn G sigma eta epsilon heta he hsigma hrelation hDelta d hunit B hB
    intro P hpos hdeg
    obtain ⟨hi,hl,hupper⟩ := sharp_quadratic_rational_polynomial_bounds hn hG hPNT hlog hsep hrank
      sigma eta heta hsmallEta hsigma hrelation d B hBp hd hsmall hgamma P hpos hdeg
    exact ⟨hi,hl,hupper.trans hmu⟩
  have hlogC : literalGrowthConstant n G sigma eta epsilon ≤ ((2*b+1 : ℕ) : ℝ) :=
    hC.trans (by exact_mod_cast (by omega : b ≤ 2*b+1))
  have hL := hu 1 (by norm_num) (2*b+1) hlogC
    (Polynomial.C (2^n : ℚ)*Polynomial.X^n)
    (by rw [scaled_power_natDegree]; exact hn) (by rw [scaled_power_natDegree])
  have heval : (Polynomial.C (2^n : ℚ)*Polynomial.X^n).eval₂ (Rat.castHom ℝ)
      (value (1 : ℤ) (1/((2*b+1 : ℕ) : ℝ))/2)=(Real.log (1+1/(b : ℝ)))^n := by
    rw [scaled_power_eval]
    push_cast
    rw [log_one_add_inverse_eq_quadratic b hbpos]
    congr 1
    ring
  have hR := hu (-1) (by norm_num) b hC (Polynomial.X^n) (by simpa using hn) (by simp)
  refine ⟨?_,?_⟩
  · simpa only [heval] using hL
  · simpa only [Polynomial.eval₂_pow,Polynomial.eval₂_X,Int.cast_neg,Int.cast_one,← arctan_eq_quadratic] using hR

theorem integer_powers_at_small_threshold {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (hPNT : SharpLcmAsymptotic) (hlog : AlgebraicLogTranscendence)
    (hsep : CitedGenericSeparation) (hrank : CitedGenericQuadraticRank)
    (sigma eta epsilon : ℝ) (heta : 0 < eta) (he : 0 < epsilon)
    (hsmallEta : eta ≤ ((omega n G : ℝ)+1)⁻¹) (hsigma : 1 ≤ sigma)
    (hrelation : (theta n G : ℝ)*sigma=(omega n G : ℝ)-eta)
    (hDelta : 0 < smallDelta sigma eta epsilon) (b : ℤ)
    (hb : smallThreshold n G sigma eta epsilon ≤ (b : ℝ)) :
    (Irrational ((Real.log (1+1/(b : ℝ)))^n) ∧
      2 ≤ irrationalityExponent ((Real.log (1+1/(b : ℝ)))^n) ∧
      irrationalityExponent ((Real.log (1+1/(b : ℝ)))^n) ≤ 2+epsilon) ∧
    (Irrational ((Real.arctan (1/(b : ℝ)))^n) ∧
      2 ≤ irrationalityExponent ((Real.arctan (1/(b : ℝ)))^n) ∧
      irrationalityExponent ((Real.arctan (1/(b : ℝ)))^n) ≤ 2+epsilon) := by
  have h4 : (4 : ℝ) ≤ b := (smallThreshold_four_le n G sigma eta epsilon).trans hb
  have hb0 : (0 : ℤ) ≤ b := by exact_mod_cast (show (0 : ℝ) ≤ b by linarith)
  have hc : ((b.toNat : ℕ) : ℝ)=(b : ℝ) := by exact_mod_cast Int.toNat_of_nonneg hb0
  have h := powers_at_small_threshold hn hG hPNT hlog hsep hrank sigma eta epsilon heta he hsmallEta hsigma hrelation hDelta b.toNat (by simpa only [hc] using hb)
  simpa only [hc] using h

theorem canonical_literal_small_powers {n : ℕ} (hn : 0 < n)
    (hPNT : SharpLcmAsymptotic) (hlog : AlgebraicLogTranscendence)
    (hsep : CitedGenericSeparation) (hrank : CitedGenericQuadraticRank)
    (epsilon : ℝ) (he : 0 < epsilon) (b : ℤ)
    (hb : smallThreshold n (smallGrade n epsilon) (smallSigma n (smallGrade n epsilon) epsilon)
      (smallEta n (smallGrade n epsilon) epsilon) epsilon ≤ (b : ℝ)) :
    (Irrational ((Real.log (1+1/(b : ℝ)))^n) ∧
      2 ≤ irrationalityExponent ((Real.log (1+1/(b : ℝ)))^n) ∧
      irrationalityExponent ((Real.log (1+1/(b : ℝ)))^n) ≤ 2+epsilon) ∧
    (Irrational ((Real.arctan (1/(b : ℝ)))^n) ∧
      2 ≤ irrationalityExponent ((Real.arctan (1/(b : ℝ)))^n) ∧
      irrationalityExponent ((Real.arctan (1/(b : ℝ)))^n) ≤ 2+epsilon) := by
  obtain ⟨hG,hgrade⟩ := smallGrade_bound n epsilon
  obtain ⟨heta,hes,hsigma,hDelta⟩ := small_parameters_admissible hn hG epsilon he hgrade
  exact integer_powers_at_small_threshold hn hG hPNT hlog hsep hrank _ _ epsilon heta he hes hsigma
    (smallSigma_relation hn _ epsilon) (by linarith) b hb

theorem literal_small_power_range {n : ℕ} (hn : 0 < n)
    (hPNT : SharpLcmAsymptotic) (hlog : AlgebraicLogTranscendence)
    (hsep : CitedGenericSeparation) (hrank : CitedGenericQuadraticRank)
    (epsilon : ℝ) (he : 0 < epsilon) (he1 : epsilon ≤ 1) (b : ℤ)
    (hb : smallThreshold n (smallGrade n epsilon) (smallSigma n (smallGrade n epsilon) epsilon)
      (smallEta n (smallGrade n epsilon) epsilon) epsilon ≤ (b : ℝ)) :
    (Irrational ((Real.log (1+1/(b : ℝ)))^n) ∧
      2 ≤ irrationalityExponent ((Real.log (1+1/(b : ℝ)))^n) ∧
      irrationalityExponent ((Real.log (1+1/(b : ℝ)))^n) ≤ 3) ∧
    (Irrational ((Real.arctan (1/(b : ℝ)))^n) ∧
      2 ≤ irrationalityExponent ((Real.arctan (1/(b : ℝ)))^n) ∧
      irrationalityExponent ((Real.arctan (1/(b : ℝ)))^n) ≤ 3) := by
  obtain ⟨⟨hi,hl,hu⟩,⟨ri,rl,ru⟩⟩ := canonical_literal_small_powers hn hPNT hlog hsep hrank epsilon he b hb
  exact ⟨⟨hi,hl,by linarith⟩,⟨ri,rl,by linarith⟩⟩

theorem literal_quadratic_polynomial_range {n : ℕ} (hn : 0 < n)
    (hPNT : SharpLcmAsymptotic) (hlog : AlgebraicLogTranscendence)
    (hsep : CitedGenericSeparation) (hrank : CitedGenericQuadraticRank)
    (epsilon A : ℝ) (he : 0 < epsilon) (he1 : epsilon ≤ 1) (hA : 1+1/epsilon < A)
    (d : ℤ) (hd : d ≠ 0) (b : ℤ)
    (hb : literalGrowthConstant n (literalGrade n epsilon A)
      (literalSigma n (literalGrade n epsilon A) epsilon A)
      (literalEta n (literalGrade n epsilon A) epsilon A) epsilon*|(d : ℝ)|^A ≤ (b : ℝ)) :
    ∀ P : Polynomial ℚ, 0 < P.natDegree → P.natDegree ≤ n →
      Irrational (P.eval₂ (Rat.castHom ℝ) (value (d : ℝ) (1/(b : ℝ))/2)) ∧
      2 ≤ irrationalityExponent (P.eval₂ (Rat.castHom ℝ) (value (d : ℝ) (1/(b : ℝ))/2)) ∧
      irrationalityExponent (P.eval₂ (Rat.castHom ℝ) (value (d : ℝ) (1/(b : ℝ))/2)) ≤ 3 := by
  intro P hpos hdeg
  obtain ⟨hi,hl,hu⟩ := integer_base_literal_uniform_quadratic_polynomial hn hPNT hlog hsep hrank
    epsilon A he hA d hd b hb P hpos hdeg
  exact ⟨hi,hl,by linarith⟩

def literalSmallCutoff (n : ℕ) (epsilon : ℝ) : ℕ :=
  max 4 ⌈smallThreshold n (smallGrade n epsilon) (smallSigma n (smallGrade n epsilon) epsilon)
    (smallEta n (smallGrade n epsilon) epsilon) epsilon⌉₊

theorem literal_common_small_power_cutoff {n : ℕ} (hn : 0 < n)
    (hPNT : SharpLcmAsymptotic) (hlog : AlgebraicLogTranscendence)
    (hsep : CitedGenericSeparation) (hrank : CitedGenericQuadraticRank)
    (epsilon : ℝ) (he : 0 < epsilon) :
    0 < literalSmallCutoff n epsilon ∧ ∀ b : ℤ, (literalSmallCutoff n epsilon : ℤ) ≤ b →
      (Irrational ((Real.log (1+1/(b : ℝ)))^n) ∧
        2 ≤ irrationalityExponent ((Real.log (1+1/(b : ℝ)))^n) ∧
        irrationalityExponent ((Real.log (1+1/(b : ℝ)))^n) ≤ 2+epsilon) ∧
      (Irrational ((Real.arctan (1/(b : ℝ)))^n) ∧
        2 ≤ irrationalityExponent ((Real.arctan (1/(b : ℝ)))^n) ∧
        irrationalityExponent ((Real.arctan (1/(b : ℝ)))^n) ≤ 2+epsilon) := by
  refine ⟨by unfold literalSmallCutoff; omega,?_⟩
  intro b hb
  apply canonical_literal_small_powers hn hPNT hlog hsep hrank epsilon he b
  have hceil := Nat.le_ceil (smallThreshold n (smallGrade n epsilon)
    (smallSigma n (smallGrade n epsilon) epsilon) (smallEta n (smallGrade n epsilon) epsilon) epsilon)
  have hmax : (⌈smallThreshold n (smallGrade n epsilon)
      (smallSigma n (smallGrade n epsilon) epsilon) (smallEta n (smallGrade n epsilon) epsilon) epsilon⌉₊ : ℝ) ≤
      (literalSmallCutoff n epsilon : ℝ) := by
    unfold literalSmallCutoff
    exact_mod_cast (le_max_right 4 (⌈smallThreshold n (smallGrade n epsilon)
      (smallSigma n (smallGrade n epsilon) epsilon) (smallEta n (smallGrade n epsilon) epsilon) epsilon⌉₊))
  exact hceil.trans (hmax.trans (by exact_mod_cast hb))

end QuadraticPi.GradedLiteralSmallPowerEndpoint


==> anc/lean/QuadraticPi/GradedLiteralSmallPowerParameters.lean <==
import QuadraticPi.GradedLiteralUniformEndpoint
import QuadraticPi.GradedSmallLogarithmPowers

/-! The literal grade and eta recipe of graded:small-threshold. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedLiteralSmallPowerParameters
open GradedFixedFContactRates GradedDimensionCardinality

def smallGrade (n : ℕ) (epsilon : ℝ) : ℕ :=
  max 1 ⌈4*(1+epsilon)*((n : ℝ)-1)/epsilon⌉₊
def smallL (n G : ℕ) (epsilon : ℝ) : ℝ :=
  (1+epsilon)*(3+(theta n G : ℝ)⁻¹)+2
def smallEta (n G : ℕ) (epsilon : ℝ) : ℝ :=
  min (2*((omega n G : ℝ)+1))⁻¹ (epsilon/(4*smallL n G epsilon))
def smallSigma (n G : ℕ) (epsilon : ℝ) : ℝ :=
  ((omega n G : ℝ)-smallEta n G epsilon)/(theta n G : ℝ)
def smallDelta (sigma eta epsilon : ℝ) : ℝ :=
  (1+epsilon)*(sigma-1-3*eta)-(1+2*eta)

theorem smallGrade_bound (n : ℕ) (epsilon : ℝ) :
    0 < smallGrade n epsilon ∧ 4*(1+epsilon)*((n : ℝ)-1)/epsilon ≤ (smallGrade n epsilon : ℝ) := by
  refine ⟨by unfold smallGrade; omega,?_⟩
  unfold smallGrade
  exact (Nat.le_ceil _).trans (by exact_mod_cast
    (le_max_right 1 (⌈4*(1+epsilon)*((n : ℝ)-1)/epsilon⌉₊)))

theorem smallSigma_relation {n : ℕ} (hn : 0 < n) (G : ℕ) (epsilon : ℝ) :
    (theta n G : ℝ)*smallSigma n G epsilon=(omega n G : ℝ)-smallEta n G epsilon := by
  have ht : (theta n G : ℝ) ≠ 0 := by exact_mod_cast (Nat.ne_zero_of_lt (theta_pos G hn))
  unfold smallSigma
  field_simp

theorem smallDelta_identity {n G : ℕ} (hn : 0 < n) (hG : 0 < G) (epsilon : ℝ) :
    smallDelta (smallSigma n G epsilon) (smallEta n G epsilon) epsilon =
      epsilon-(1+epsilon)*((n : ℝ)-1)/((n : ℝ)+(G : ℝ)-1)-
        smallEta n G epsilon*smallL n G epsilon := by
  have hnR : (1 : ℝ) ≤ n := by exact_mod_cast hn
  have hGR : (1 : ℝ) ≤ G := by exact_mod_cast hG
  have hd : (n : ℝ)+(G : ℝ)-1 ≠ 0 := by linarith
  have hr : (omega n G : ℝ)/(theta n G : ℝ)=2-((n : ℝ)-1)/((n : ℝ)+(G : ℝ)-1) := by
    rw [omega_theta_ratio hn hG]
    field_simp
    ring
  unfold smallDelta smallSigma
  rw [sub_div,hr]
  unfold smallL
  rw [inv_eq_one_div]
  ring

theorem small_parameters_admissible {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (epsilon : ℝ) (he : 0 < epsilon)
    (hgrade : 4*(1+epsilon)*((n : ℝ)-1)/epsilon ≤ (G : ℝ)) :
    0 < smallEta n G epsilon ∧ smallEta n G epsilon ≤ ((omega n G : ℝ)+1)⁻¹ ∧
      1 ≤ smallSigma n G epsilon ∧
      epsilon/2 ≤ smallDelta (smallSigma n G epsilon) (smallEta n G epsilon) epsilon := by
  have ht : (0 : ℝ) < theta n G := by exact_mod_cast theta_pos G hn
  have hw : (1 : ℝ) ≤ omega n G := by exact_mod_cast omega_pos G hn
  have hnR : (1 : ℝ) ≤ n := by exact_mod_cast hn
  have hGR : (1 : ℝ) ≤ G := by exact_mod_cast hG
  have hL : 0 < smallL n G epsilon := by unfold smallL; positivity
  have hp : 0 < smallEta n G epsilon := by
    unfold smallEta
    exact lt_min (by positivity) (by positivity)
  have hf : smallEta n G epsilon ≤ (2*((omega n G : ℝ)+1))⁻¹ := min_le_left _ _
  have hsecond : smallEta n G epsilon ≤ epsilon/(4*smallL n G epsilon) := min_le_right _ _
  have hsmall : smallEta n G epsilon ≤ ((omega n G : ℝ)+1)⁻¹ := by
    apply hf.trans
    simp only [inv_eq_one_div]
    apply (div_le_div_iff₀ (by positivity) (by positivity)).mpr
    nlinarith
  have hEtaL : smallEta n G epsilon*smallL n G epsilon ≤ epsilon/4 := by
    have h := (le_div_iff₀ (show 0 < 4*smallL n G epsilon by positivity)).mp hsecond
    nlinarith
  have hd : 0 < (n : ℝ)+(G : ℝ)-1 := by linarith
  have hg := (div_le_iff₀ he).mp hgrade
  have hloss : (1+epsilon)*((n : ℝ)-1)/((n : ℝ)+(G : ℝ)-1) ≤ epsilon/4 := by
    apply (div_le_iff₀ hd).mpr
    nlinarith
  have hDelta : epsilon/2 ≤ smallDelta (smallSigma n G epsilon) (smallEta n G epsilon) epsilon := by
    rw [smallDelta_identity hn hG epsilon]
    linarith
  have hs1 : 1 ≤ smallSigma n G epsilon := by
    have hprod : 0 < (1+epsilon)*(smallSigma n G epsilon-1-3*smallEta n G epsilon) := by
      unfold smallDelta at hDelta
      linarith
    have h := (mul_pos_iff.mp hprod).resolve_right (by intro h; linarith [h.1])
    linarith [h.2]
  exact ⟨hp,hsmall,hs1,hDelta⟩

end QuadraticPi.GradedLiteralSmallPowerParameters


==> anc/lean/QuadraticPi/GradedLiteralSmallPowerThreshold.lean <==
import QuadraticPi.GradedLiteralSmallPowerParameters

/-! The paper's small-power threshold dominates the sharp quadratic threshold.
This reuses the checked quadratic construction instead of a second system. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedLiteralSmallPowerThreshold
open GradedFixedFContactRates GradedHarmonicGrowth GradedSharpPaperRates
open GradedLiteralUniformThreshold GradedLiteralSmallPowerParameters

def smallBeta (n G : ℕ) (sigma eta : ℝ) : ℝ :=
  (((omega n G : ℝ)-eta)/eta)*sigma*(harmonic n+Real.log 2)
def smallSizeCost (n G : ℕ) (sigma eta : ℝ) : ℝ :=
  smallBeta n G sigma eta+eta*(harmonic (G*(n-1)+1)+Real.log 8)
def smallDecayCost (n G : ℕ) (sigma eta : ℝ) : ℝ :=
  smallBeta n G sigma eta+sigma*Real.log 3+eta*(harmonic (G*(n-1)+1)+Real.log 4)
def smallThreshold (n G : ℕ) (sigma eta epsilon : ℝ) : ℝ :=
  max 4 (Real.exp ((smallSizeCost n G sigma eta+(1+epsilon)*smallDecayCost n G sigma eta)/
    smallDelta sigma eta epsilon))

theorem smallThreshold_four_le (n G : ℕ) (sigma eta epsilon : ℝ) :
    4 ≤ smallThreshold n G sigma eta epsilon := le_max_left _ _

theorem paperBeta_le_twice_smallBeta {n : ℕ} (hn : 0 < n) (G : ℕ) (sigma eta : ℝ)
    (hsigma : 1 ≤ sigma) (heta : 0 < eta)
    (hrelation : (theta n G : ℝ)*sigma=(omega n G : ℝ)-eta) :
    paperBeta n G sigma eta ≤ 2*smallBeta n G sigma eta := by
  have ht : (0 : ℝ) < theta n G := by exact_mod_cast theta_pos G hn
  have hw : 0 < (omega n G : ℝ)-eta := by rw [← hrelation]; positivity
  have hT : 0 ≤ (((omega n G : ℝ)-eta)/eta)*sigma := by positivity
  have hl : 0 ≤ Real.log 2 := (Real.log_pos (by norm_num : (1 : ℝ) < 2)).le
  unfold paperBeta smallBeta
  nlinarith [mul_nonneg hT hl]

theorem comparisonCost_le_twice_smallCost {n : ℕ} (hn : 0 < n) (G : ℕ)
    (sigma eta epsilon : ℝ) (hsigma : 1 ≤ sigma) (heta : 0 < eta) (he : 0 < epsilon)
    (hrelation : (theta n G : ℝ)*sigma=(omega n G : ℝ)-eta) :
    paperSizeCost n G sigma eta+(1+epsilon)*(paperSizeCost n G sigma eta+sigma*Real.log 3) ≤
      2*(smallSizeCost n G sigma eta+(1+epsilon)*smallDecayCost n G sigma eta) := by
  have hb := paperBeta_le_twice_smallBeta hn G sigma eta hsigma heta hrelation
  have hh := harmonic_nonneg (G*(n-1)+1)
  have hlog4 : Real.log 10 ≤ 2*Real.log 4 := by
    have h := Real.log_le_log (by norm_num : (0 : ℝ) < 10) (by norm_num : (10 : ℝ) ≤ 4^2)
    simpa only [Real.log_pow,Nat.cast_ofNat] using h
  have hlog8 : Real.log 10 ≤ 2*Real.log 8 := by
    have h := Real.log_le_log (by norm_num : (0 : ℝ) < 10) (by norm_num : (10 : ℝ) ≤ 8^2)
    simpa only [Real.log_pow,Nat.cast_ofNat] using h
  have h3 : 0 ≤ sigma*Real.log 3 := mul_nonneg (by linarith)
    (Real.log_pos (by norm_num : (1 : ℝ) < 3)).le
  have hA : paperSizeCost n G sigma eta ≤ 2*smallSizeCost n G sigma eta := by
    unfold paperSizeCost smallSizeCost
    nlinarith [mul_le_mul_of_nonneg_left hlog8 heta.le,mul_nonneg heta.le hh]
  have hC : paperSizeCost n G sigma eta+sigma*Real.log 3 ≤ 2*smallDecayCost n G sigma eta := by
    unfold paperSizeCost smallDecayCost
    nlinarith [mul_le_mul_of_nonneg_left hlog4 heta.le,mul_nonneg heta.le hh]
  have hmul := mul_le_mul_of_nonneg_left hC (show 0 ≤ 1+epsilon by linarith)
  linarith

theorem smallDelta_le_uniformTau (sigma eta epsilon : ℝ) (heta : 0 ≤ eta) (he : 0 ≤ epsilon) :
    smallDelta sigma eta epsilon ≤ (1+epsilon)*(sigma-1-eta)-(1+eta) := by
  unfold smallDelta
  nlinarith [mul_nonneg heta he]

theorem smallThreshold_implies_uniformConstant {n : ℕ} (hn : 0 < n) (G : ℕ)
    (sigma eta epsilon : ℝ) (hsigma : 1 ≤ sigma) (heta : 0 < eta) (he : 0 < epsilon)
    (hrelation : (theta n G : ℝ)*sigma=(omega n G : ℝ)-eta)
    (hDelta : 0 < smallDelta sigma eta epsilon) (b : ℝ)
    (hb : smallThreshold n G sigma eta epsilon ≤ b) :
    literalGrowthConstant n G sigma eta epsilon ≤ b := by
  have h4 : 4 ≤ b := (smallThreshold_four_le n G sigma eta epsilon).trans hb
  have hbpos : 0 < b := by linarith
  have hlogb : 0 ≤ Real.log b := Real.log_nonneg (by linarith)
  have hlog := (Real.le_log_iff_exp_le hbpos).mpr
    ((le_max_right (4 : ℝ) _).trans hb)
  have hSmall := (div_le_iff₀ hDelta).mp hlog
  have hTauDelta := smallDelta_le_uniformTau sigma eta epsilon heta.le he.le
  have hTau : 0 < (1+epsilon)*(sigma-1-eta)-(1+eta) := hDelta.trans_le hTauDelta
  have hcost := comparisonCost_le_twice_smallCost hn G sigma eta epsilon hsigma heta he hrelation
  have hmul := mul_nonneg (sub_nonneg.mpr hTauDelta) hlogb
  unfold literalGrowthConstant
  apply max_le (by linarith)
  apply (Real.le_log_iff_exp_le hbpos).mp
  apply (div_le_iff₀ (show 0 < 2*((1+epsilon)*(sigma-1-eta)-(1+eta)) by positivity)).mpr
  nlinarith

end QuadraticPi.GradedLiteralSmallPowerThreshold


==> anc/lean/QuadraticPi/GradedLiteralUniformEndpoint.lean <==
import QuadraticPi.GradedLiteralUniformThreshold
import QuadraticPi.GradedQuadraticPolynomialEndpoint

/-! Literal uniform constants for ALL rational polynomial targets. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedLiteralUniformEndpoint
open GradedLiteralUniformParameters GradedLiteralUniformThreshold GradedFixedFContactRates
open GradedHarmonicGrowth GradedSharpPaperRates GradedSharpQuadraticJointMeasure
open GradedQuadraticPolynomialEndpoint GradedJointPolynomialMeasure
open GradedAlgebraicValueIndependence GradedCitedSeparationBridge GradedGenericRankCitation

theorem sharp_quadratic_rational_polynomial_bounds {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (hPNT : SharpLcmAsymptotic) (hlog : AlgebraicLogTranscendence)
    (hsep : CitedGenericSeparation) (hrank : CitedGenericQuadraticRank)
    (sigma eta : ℝ) (heta : 0 < eta) (hsmallEta : eta ≤ ((omega n G : ℝ)+1)⁻¹)
    (hsigma : 1 ≤ sigma) (hrelation : (theta n G : ℝ)*sigma=(omega n G : ℝ)-eta)
    (d : ℤ) (b : ℕ) (hb : 0 < b) (hd : d ≠ 0) (hsmall : 4*d.natAbs ≤ b^2)
    (hgamma : 0 < paperGamma n G sigma eta d (b^2)) :
    ∀ P : Polynomial ℚ, 0 < P.natDegree → P.natDegree ≤ n →
      Irrational (P.eval₂ (Rat.castHom ℝ) (QuadraticLogarithmicFamily.value (d : ℝ) (1/(b : ℝ))/2)) ∧
      2 ≤ irrationalityExponent (P.eval₂ (Rat.castHom ℝ) (QuadraticLogarithmicFamily.value (d : ℝ) (1/(b : ℝ))/2)) ∧
      irrationalityExponent (P.eval₂ (Rat.castHom ℝ) (QuadraticLogarithmicFamily.value (d : ℝ) (1/(b : ℝ))/2)) ≤
        1+paperAlpha n G sigma eta (b^2)/paperGamma n G sigma eta d (b^2) := by
  let x := QuadraticLogarithmicFamily.value (d : ℝ) (1/(b : ℝ))/2
  let mu := 1+paperAlpha n G sigma eta (b^2)/paperGamma n G sigma eta d (b^2)
  have hdelta (delta : ℝ) (hdelt : 0 < delta) :
      ∀ P : Polynomial ℚ, 0 < P.natDegree → P.natDegree ≤ n →
        Irrational (P.eval₂ (Rat.castHom ℝ) x) ∧
        2 ≤ irrationalityExponent (P.eval₂ (Rat.castHom ℝ) x) ∧
        irrationalityExponent (P.eval₂ (Rat.castHom ℝ) x) ≤ mu+delta := by
    have h := quadratic_joint_paper_bound hn hG hPNT hlog hsep hrank sigma eta heta hsmallEta
      hsigma hrelation d b hb hd hsmall hgamma delta hdelt
    have hm : ∃ C : ℝ, 0 < C ∧ ∀ P : Polynomial ℤ, 0 < P.natDegree → P.natDegree ≤ n →
        ∀ (p : ℤ) (Q : ℕ), 0 < Q →
        C*positiveHeight P^(-((G : ℝ)*mu-1+delta))*(Q : ℝ)^(-(mu+delta)) ≤
          |P.eval₂ (Int.castRingHom ℝ) x-(p : ℝ)/(Q : ℝ)| := by
      simpa only [mu,x,neg_add,sub_eq_add_neg] using h
    exact rational_polynomial_exponent_bounds_of_integer x (mu+delta)
      (fun A hpos hdeg => polynomial_eventualLowerBound_of_joint x _ _ hm A hpos hdeg)
  intro P hpos hdeg
  obtain ⟨hi,hl,_⟩ := hdelta 1 (by norm_num) P hpos hdeg
  refine ⟨hi,hl,?_⟩
  apply le_of_forall_pos_le_add
  intro delta hdelt
  exact (hdelta delta hdelt P hpos hdeg).2.2

theorem literal_uniform_quadratic_polynomial {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (hPNT : SharpLcmAsymptotic) (hlog : AlgebraicLogTranscendence)
    (hsep : CitedGenericSeparation) (hrank : CitedGenericQuadraticRank)
    (epsilon A : ℝ) (he : 0 < epsilon) (hA : 1+1/epsilon < A)
    (hgrade : 2*gradeCoefficient epsilon A*((n : ℝ)-1)/marginU epsilon A ≤ (G : ℝ)) :
    ∀ (d : ℤ), d ≠ 0 → ∀ (b : ℕ),
      literalGrowthConstant n G (literalSigma n G epsilon A) (literalEta n G epsilon A) epsilon*
        |(d : ℝ)|^A ≤ (b : ℝ) →
      ∀ P : Polynomial ℚ, 0 < P.natDegree → P.natDegree ≤ n →
        Irrational (P.eval₂ (Rat.castHom ℝ) (QuadraticLogarithmicFamily.value (d : ℝ) (1/(b : ℝ))/2)) ∧
        2 ≤ irrationalityExponent (P.eval₂ (Rat.castHom ℝ) (QuadraticLogarithmicFamily.value (d : ℝ) (1/(b : ℝ))/2)) ∧
        irrationalityExponent (P.eval₂ (Rat.castHom ℝ) (QuadraticLogarithmicFamily.value (d : ℝ) (1/(b : ℝ))/2)) ≤
          2+epsilon := by
  obtain ⟨heta,hes,hsigma,htau,hmargin⟩ := literal_parameters_admissible hn hG epsilon A he hA hgrade
  have hu := marginU_pos epsilon A he hA
  have hrel := literalSigma_relation hn G epsilon A
  intro d hd b hb P hpos hdeg
  obtain ⟨hbpos,hsmall,hgamma,hmu⟩ := literal_rates_of_growth hn
    (literalSigma n G epsilon A) (literalEta n G epsilon A) epsilon A heta he
    (by linarith [one_div_pos.mpr he]) hsigma hrel htau (by unfold literalTau at hmargin; linarith)
    d hd b hb
  obtain ⟨hi,hl,hupper⟩ := sharp_quadratic_rational_polynomial_bounds hn hG hPNT hlog hsep hrank
    _ _ heta hes hsigma hrel d b hbpos hd hsmall hgamma P hpos hdeg
  exact ⟨hi,hl,hupper.trans hmu⟩

theorem canonical_literal_uniform_quadratic_polynomial {n : ℕ} (hn : 0 < n)
    (hPNT : SharpLcmAsymptotic) (hlog : AlgebraicLogTranscendence)
    (hsep : CitedGenericSeparation) (hrank : CitedGenericQuadraticRank)
    (epsilon A : ℝ) (he : 0 < epsilon) (hA : 1+1/epsilon < A) :
    ∀ (d : ℤ), d ≠ 0 → ∀ (b : ℕ),
      literalGrowthConstant n (literalGrade n epsilon A)
        (literalSigma n (literalGrade n epsilon A) epsilon A)
        (literalEta n (literalGrade n epsilon A) epsilon A) epsilon*|(d : ℝ)|^A ≤ (b : ℝ) →
      ∀ P : Polynomial ℚ, 0 < P.natDegree → P.natDegree ≤ n →
        Irrational (P.eval₂ (Rat.castHom ℝ) (QuadraticLogarithmicFamily.value (d : ℝ) (1/(b : ℝ))/2)) ∧
        2 ≤ irrationalityExponent (P.eval₂ (Rat.castHom ℝ) (QuadraticLogarithmicFamily.value (d : ℝ) (1/(b : ℝ))/2)) ∧
        irrationalityExponent (P.eval₂ (Rat.castHom ℝ) (QuadraticLogarithmicFamily.value (d : ℝ) (1/(b : ℝ))/2)) ≤
          2+epsilon := by
  obtain ⟨hG,hgrade⟩ := literalGrade_bound n epsilon A
  exact literal_uniform_quadratic_polynomial hn hG hPNT hlog hsep hrank epsilon A he hA hgrade

theorem integer_base_literal_uniform_quadratic_polynomial {n : ℕ} (hn : 0 < n)
    (hPNT : SharpLcmAsymptotic) (hlog : AlgebraicLogTranscendence)
    (hsep : CitedGenericSeparation) (hrank : CitedGenericQuadraticRank)
    (epsilon A : ℝ) (he : 0 < epsilon) (hA : 1+1/epsilon < A) :
    ∀ (d : ℤ), d ≠ 0 → ∀ (b : ℤ),
      literalGrowthConstant n (literalGrade n epsilon A)
        (literalSigma n (literalGrade n epsilon A) epsilon A)
        (literalEta n (literalGrade n epsilon A) epsilon A) epsilon*|(d : ℝ)|^A ≤ (b : ℝ) →
      ∀ P : Polynomial ℚ, 0 < P.natDegree → P.natDegree ≤ n →
        Irrational (P.eval₂ (Rat.castHom ℝ) (QuadraticLogarithmicFamily.value (d : ℝ) (1/(b : ℝ))/2)) ∧
        2 ≤ irrationalityExponent (P.eval₂ (Rat.castHom ℝ) (QuadraticLogarithmicFamily.value (d : ℝ) (1/(b : ℝ))/2)) ∧
        irrationalityExponent (P.eval₂ (Rat.castHom ℝ) (QuadraticLogarithmicFamily.value (d : ℝ) (1/(b : ℝ))/2)) ≤
          2+epsilon := by
  intro d hd b hb
  have hdN : 1 ≤ d.natAbs := by have h := Int.natAbs_ne_zero.mpr hd; omega
  have hD1 : (1 : ℝ) ≤ |(d : ℝ)| := by
    simpa using (show (1 : ℝ) ≤ d.natAbs by exact_mod_cast hdN)
  have hApos : 0 ≤ A := by linarith [one_div_pos.mpr he]
  have hp : 1 ≤ |(d : ℝ)|^A := Real.one_le_rpow hD1 hApos
  have hC := literalGrowthConstant_two_le n (literalGrade n epsilon A)
    (literalSigma n (literalGrade n epsilon A) epsilon A)
    (literalEta n (literalGrade n epsilon A) epsilon A) epsilon
  have hprod : (2 : ℝ) ≤ literalGrowthConstant n (literalGrade n epsilon A)
      (literalSigma n (literalGrade n epsilon A) epsilon A)
      (literalEta n (literalGrade n epsilon A) epsilon A) epsilon*|(d : ℝ)|^A := by
    simpa only [mul_one] using mul_le_mul hC hp (by norm_num : (0 : ℝ) ≤ 1) (by linarith)
  have hbR : (0 : ℝ) ≤ b := by linarith
  have hb0 : (0 : ℤ) ≤ b := by exact_mod_cast hbR
  have hcast : ((b.toNat : ℕ) : ℝ)=(b : ℝ) := by exact_mod_cast Int.toNat_of_nonneg hb0
  have h := canonical_literal_uniform_quadratic_polynomial hn hPNT hlog hsep hrank
    epsilon A he hA d hd b.toNat (by simpa only [hcast] using hb)
  simpa only [hcast] using h

end QuadraticPi.GradedLiteralUniformEndpoint


==> anc/lean/QuadraticPi/GradedLiteralUniformParameters.lean <==
import QuadraticPi.GradedUniformGrowthParameters
import QuadraticPi.GradedSharpQuadraticJointMeasure

/-! The literal G, eta and sigma recipe displayed in the uniform quadratic proof. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedLiteralUniformParameters
open GradedFixedFContactRates GradedDimensionCardinality

def marginU (epsilon A : ℝ) : ℝ := A*epsilon-(1+epsilon)
def gradeCoefficient (epsilon A : ℝ) : ℝ := (1+epsilon)*(2*A-1)
def literalGrade (n : ℕ) (epsilon A : ℝ) : ℕ :=
  max 1 ⌈2*gradeCoefficient epsilon A*((n : ℝ)-1)/marginU epsilon A⌉₊
def literalL (n G : ℕ) (epsilon A : ℝ) : ℝ :=
  2*A*(2+epsilon)+gradeCoefficient epsilon A/(theta n G : ℝ)
def literalEta (n G : ℕ) (epsilon A : ℝ) : ℝ :=
  min (2*((omega n G : ℝ)+1))⁻¹ (marginU epsilon A/(2*literalL n G epsilon A))
def literalSigma (n G : ℕ) (epsilon A : ℝ) : ℝ :=
  ((omega n G : ℝ)-literalEta n G epsilon A)/(theta n G : ℝ)
def literalTau (n G : ℕ) (epsilon A : ℝ) : ℝ :=
  (1+epsilon)*(literalSigma n G epsilon A-1-literalEta n G epsilon A)-
    (1+literalEta n G epsilon A)

theorem marginU_pos (epsilon A : ℝ) (he : 0 < epsilon) (hA : 1+1/epsilon < A) :
    0 < marginU epsilon A := by
  have h := (div_lt_iff₀ he).mp (show 1/epsilon < A-1 by linarith)
  unfold marginU
  nlinarith

theorem literalGrade_bound (n : ℕ) (epsilon A : ℝ) :
    0 < literalGrade n epsilon A ∧
      2*gradeCoefficient epsilon A*((n : ℝ)-1)/marginU epsilon A ≤
        (literalGrade n epsilon A : ℝ) := by
  refine ⟨by unfold literalGrade; omega,?_⟩
  unfold literalGrade
  exact (Nat.le_ceil _).trans (by exact_mod_cast (le_max_right 1
    (⌈2*gradeCoefficient epsilon A*((n : ℝ)-1)/marginU epsilon A⌉₊)))

theorem literalL_pos {n : ℕ} (hn : 0 < n) (G : ℕ) (epsilon A : ℝ)
    (he : 0 < epsilon) (hA : 1+1/epsilon < A) : 0 < literalL n G epsilon A := by
  have ht : (0 : ℝ) < theta n G := by exact_mod_cast theta_pos G hn
  have hA1 : 1 < A := by linarith [one_div_pos.mpr he]
  have hA2 : 0 < 2*A-1 := by linarith
  unfold literalL gradeCoefficient
  positivity

theorem literalEta_bounds {n : ℕ} (hn : 0 < n) (G : ℕ) (epsilon A : ℝ)
    (he : 0 < epsilon) (hA : 1+1/epsilon < A) :
    0 < literalEta n G epsilon A ∧ literalEta n G epsilon A < 1 ∧
      literalEta n G epsilon A ≤ ((omega n G : ℝ)+1)⁻¹ ∧
      literalEta n G epsilon A*literalL n G epsilon A ≤ marginU epsilon A/2 := by
  have hu := marginU_pos epsilon A he hA
  have hL := literalL_pos hn G epsilon A he hA
  have hw : (1 : ℝ) ≤ omega n G := by exact_mod_cast omega_pos G hn
  have hp : 0 < literalEta n G epsilon A := by
    unfold literalEta
    exact lt_min (by positivity) (by positivity)
  have hfirst : literalEta n G epsilon A ≤ (2*((omega n G : ℝ)+1))⁻¹ := min_le_left _ _
  have hsecond : literalEta n G epsilon A ≤ marginU epsilon A/(2*literalL n G epsilon A) := min_le_right _ _
  have hsmall : (2*((omega n G : ℝ)+1))⁻¹ ≤ ((omega n G : ℝ)+1)⁻¹ := by
    simp only [inv_eq_one_div]
    apply (div_le_div_iff₀ (by positivity) (by positivity)).mpr
    nlinarith
  have hone : (2*((omega n G : ℝ)+1))⁻¹ < 1 := by
    rw [inv_lt_one₀ (by positivity : (0 : ℝ) < 2*((omega n G : ℝ)+1))]
    linarith
  have hm := (le_div_iff₀ (show 0 < 2*literalL n G epsilon A by positivity)).mp hsecond
  exact ⟨hp,hfirst.trans_lt hone,hfirst.trans hsmall,by nlinarith⟩

theorem literalSigma_relation {n : ℕ} (hn : 0 < n) (G : ℕ) (epsilon A : ℝ) :
    (theta n G : ℝ)*literalSigma n G epsilon A=
      (omega n G : ℝ)-literalEta n G epsilon A := by
  have ht : (theta n G : ℝ) ≠ 0 := by exact_mod_cast (Nat.ne_zero_of_lt (theta_pos G hn))
  unfold literalSigma
  field_simp

theorem literal_margin_identity {n G : ℕ} (hn : 0 < n) (hG : 0 < G) (epsilon A : ℝ) :
    2*A*literalTau n G epsilon A-(1+epsilon)*literalSigma n G epsilon A =
      2*marginU epsilon A-gradeCoefficient epsilon A*((n : ℝ)-1)/((n : ℝ)+(G : ℝ)-1)-
        literalEta n G epsilon A*literalL n G epsilon A := by
  have ht : (theta n G : ℝ) ≠ 0 := by exact_mod_cast (Nat.ne_zero_of_lt (theta_pos G hn))
  have hnR : (1 : ℝ) ≤ n := by exact_mod_cast hn
  have hGR : (1 : ℝ) ≤ G := by exact_mod_cast hG
  have hd : (n : ℝ)+(G : ℝ)-1 ≠ 0 := by linarith
  have hr : (omega n G : ℝ)/(theta n G : ℝ)=
      2-((n : ℝ)-1)/((n : ℝ)+(G : ℝ)-1) := by
    rw [omega_theta_ratio hn hG]
    field_simp
    ring
  unfold literalTau literalSigma
  rw [sub_div,hr]
  unfold marginU literalL gradeCoefficient
  ring

theorem literal_parameters_admissible {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (epsilon A : ℝ) (he : 0 < epsilon) (hA : 1+1/epsilon < A)
    (hgrade : 2*gradeCoefficient epsilon A*((n : ℝ)-1)/marginU epsilon A ≤ (G : ℝ)) :
    0 < literalEta n G epsilon A ∧ literalEta n G epsilon A ≤ ((omega n G : ℝ)+1)⁻¹ ∧
      1 ≤ literalSigma n G epsilon A ∧ 0 < literalTau n G epsilon A ∧
      marginU epsilon A ≤ 2*A*literalTau n G epsilon A-(1+epsilon)*literalSigma n G epsilon A := by
  have hu := marginU_pos epsilon A he hA
  have hA1 : 1 < A := by linarith [one_div_pos.mpr he]
  obtain ⟨hp,hp1,hps,hpL⟩ := literalEta_bounds hn G epsilon A he hA
  have hnR : (1 : ℝ) ≤ n := by exact_mod_cast hn
  have hGR : (1 : ℝ) ≤ G := by exact_mod_cast hG
  have hw : (1 : ℝ) ≤ omega n G := by exact_mod_cast omega_pos G hn
  have ht : (0 : ℝ) < theta n G := by exact_mod_cast theta_pos G hn
  have hd : 0 < (n : ℝ)+(G : ℝ)-1 := by linarith
  have hgb := (div_le_iff₀ hu).mp hgrade
  have hloss : gradeCoefficient epsilon A*((n : ℝ)-1)/((n : ℝ)+(G : ℝ)-1) ≤ marginU epsilon A/2 := by
    apply (div_le_iff₀ hd).mpr
    nlinarith
  have hmargin : marginU epsilon A ≤
      2*A*literalTau n G epsilon A-(1+epsilon)*literalSigma n G epsilon A := by
    rw [literal_margin_identity hn hG epsilon A]
    linarith
  have hs : 0 < literalSigma n G epsilon A := by
    unfold literalSigma
    exact div_pos (by linarith) ht
  have hTau : 0 < literalTau n G epsilon A := by
    nlinarith [mul_pos (show 0 < 1+epsilon by linarith) hs]
  have hs1 : 1 ≤ literalSigma n G epsilon A := by
    have hf : 0 < (1+epsilon)*(literalSigma n G epsilon A-1-literalEta n G epsilon A) := by
      unfold literalTau at hTau
      linarith
    have hh := (mul_pos_iff.mp hf).resolve_right (by intro h; linarith [h.1])
    linarith [hh.2]
  exact ⟨hp,hps,hs1,hTau,hmargin⟩

end QuadraticPi.GradedLiteralUniformParameters


==> anc/lean/QuadraticPi/GradedLiteralUniformThreshold.lean <==
import QuadraticPi.GradedLiteralUniformParameters

/-! The literal exponential constant of graded:uniform-C, at the sharp rates. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedLiteralUniformThreshold
open GradedFixedFContactRates GradedHarmonicGrowth GradedSharpPaperRates

def paperSizeCost (n G : ℕ) (sigma eta : ℝ) : ℝ :=
  paperBeta n G sigma eta+eta*(Real.log 10+harmonic (G*(n-1)+1))
def literalGrowthConstant (n G : ℕ) (sigma eta epsilon : ℝ) : ℝ :=
  max 2 (Real.exp ((paperSizeCost n G sigma eta+
    (1+epsilon)*(paperSizeCost n G sigma eta+sigma*Real.log 3))/
      (2*((1+epsilon)*(sigma-1-eta)-(1+eta)))))

theorem paperAlpha_log_formula (n G : ℕ) (sigma eta : ℝ) (q : ℕ) :
    paperAlpha n G sigma eta q=(1+eta)*Real.log (q : ℝ)+paperSizeCost n G sigma eta := by
  unfold paperAlpha paperSizeCost
  ring

theorem paperGamma_log_formula (n G : ℕ) (sigma eta : ℝ) (d : ℤ) (q : ℕ) :
    paperGamma n G sigma eta d q=(sigma-1-eta)*Real.log (q : ℝ)-sigma*Real.log |(d : ℝ)|-
      (paperSizeCost n G sigma eta+sigma*Real.log 3) := by
  unfold paperGamma paperSizeCost
  ring

theorem literalGrowthConstant_two_le (n G : ℕ) (sigma eta epsilon : ℝ) :
    2 ≤ literalGrowthConstant n G sigma eta epsilon := le_max_left _ _

theorem literalGrowthConstant_log_cost (n G : ℕ) (sigma eta epsilon : ℝ)
    (htau : 0 < (1+epsilon)*(sigma-1-eta)-(1+eta)) :
    paperSizeCost n G sigma eta+(1+epsilon)*(paperSizeCost n G sigma eta+sigma*Real.log 3) ≤
      (2*((1+epsilon)*(sigma-1-eta)-(1+eta)))*
        Real.log (literalGrowthConstant n G sigma eta epsilon) := by
  have hC : 0 < literalGrowthConstant n G sigma eta epsilon := by
    linarith [literalGrowthConstant_two_le n G sigma eta epsilon]
  have hl := (Real.le_log_iff_exp_le hC).mpr (le_max_right (2 : ℝ) _)
  simpa only [mul_comm] using
    (div_le_iff₀ (by positivity : 0 < 2*((1+epsilon)*(sigma-1-eta)-(1+eta)))).mp hl

theorem literal_rates_of_growth {n G : ℕ} (hn : 0 < n) (sigma eta epsilon A : ℝ)
    (heta : 0 < eta) (he : 0 < epsilon) (hA : 1 ≤ A) (hsigma : 1 ≤ sigma)
    (hrelation : (theta n G : ℝ)*sigma=(omega n G : ℝ)-eta)
    (htau : 0 < (1+epsilon)*(sigma-1-eta)-(1+eta))
    (hmargin : 0 ≤ 2*A*((1+epsilon)*(sigma-1-eta)-(1+eta))-(1+epsilon)*sigma)
    (d : ℤ) (hd : d ≠ 0) (b : ℕ)
    (hb : literalGrowthConstant n G sigma eta epsilon*|(d : ℝ)|^A ≤ (b : ℝ)) :
    0 < b ∧ 4*d.natAbs ≤ b^2 ∧ 0 < paperGamma n G sigma eta d (b^2) ∧
      1+paperAlpha n G sigma eta (b^2)/paperGamma n G sigma eta d (b^2) ≤ 2+epsilon := by
  let C := literalGrowthConstant n G sigma eta epsilon
  let B := paperSizeCost n G sigma eta
  let K := B+(1+epsilon)*(B+sigma*Real.log 3)
  let tau := (1+epsilon)*(sigma-1-eta)-(1+eta)
  have hC2 : 2 ≤ C := literalGrowthConstant_two_le n G sigma eta epsilon
  have hC : 0 < C := by linarith
  have hdN : 1 ≤ d.natAbs := by have h := Int.natAbs_ne_zero.mpr hd; omega
  have hD1 : (1 : ℝ) ≤ |(d : ℝ)| := by simpa using (show (1 : ℝ) ≤ d.natAbs by exact_mod_cast hdN)
  have hD : 0 < |(d : ℝ)| := by linarith
  have hp : |(d : ℝ)| ≤ |(d : ℝ)|^A := by
    simpa using Real.rpow_le_rpow_of_exponent_le hD1 hA
  have hbp : 2*|(d : ℝ)| ≤ (b : ℝ) :=
    (mul_le_mul hC2 hp hD.le hC.le).trans hb
  have hbR : (0 : ℝ) < b := by linarith
  have hbN : 0 < b := by exact_mod_cast hbR
  have hsmall : 4*d.natAbs ≤ b^2 := by
    have hh : 4*|(d : ℝ)| ≤ (b : ℝ)^2 := by nlinarith
    have hh' : 4*(d.natAbs : ℝ) ≤ ((b^2 : ℕ) : ℝ) := by simpa using hh
    exact_mod_cast hh'
  have hlogD : 0 ≤ Real.log |(d : ℝ)| := Real.log_nonneg hD1
  have hlogb : Real.log C+A*Real.log |(d : ℝ)| ≤ Real.log (b : ℝ) := by
    have h := Real.log_le_log (mul_pos hC (Real.rpow_pos_of_pos hD A)) hb
    rwa [Real.log_mul hC.ne' (Real.rpow_pos_of_pos hD A).ne',Real.log_rpow hD A] at h
  have hLC : K ≤ 2*tau*Real.log C := literalGrowthConstant_log_cost n G sigma eta epsilon htau
  have hcost : K ≤ tau*(2*Real.log (b : ℝ))-(1+epsilon)*sigma*Real.log |(d : ℝ)| := by
    have hmul := mul_le_mul_of_nonneg_left hlogb (show 0 ≤ 2*tau by dsimp [tau]; linarith)
    have hm := mul_nonneg hmargin hlogD
    change 0 ≤ (2*A*tau-(1+epsilon)*sigma)*Real.log |(d : ℝ)| at hm
    nlinarith
  have hlogq : Real.log ((b^2 : ℕ) : ℝ)=2*Real.log (b : ℝ) := by
    rw [Nat.cast_pow,Real.log_pow]; norm_num
  have hidentity : (1+epsilon)*paperGamma n G sigma eta d (b^2)-paperAlpha n G sigma eta (b^2)=
      tau*(2*Real.log (b : ℝ))-(1+epsilon)*sigma*Real.log |(d : ℝ)|-K := by
    rw [paperAlpha_log_formula,paperGamma_log_formula,hlogq]
    dsimp [tau,K,B]
    ring
  have hcompare : paperAlpha n G sigma eta (b^2) ≤ (1+epsilon)*paperGamma n G sigma eta d (b^2) := by
    linarith
  have halpha : 0 < paperAlpha n G sigma eta (b^2) := by
    rw [← sharpSizeRate_eq_paperAlpha n G sigma eta (b^2) hrelation]
    exact sharpSizeRate_pos hn sigma eta (b^2) (by linarith) heta (pow_pos hbN 2) hrelation
  have hgamma : 0 < paperGamma n G sigma eta d (b^2) := by
    by_contra h
    have hz := mul_nonpos_of_nonneg_of_nonpos (by linarith : 0 ≤ 1+epsilon) (le_of_not_gt h)
    linarith
  refine ⟨hbN,hsmall,hgamma,?_⟩
  have hratio := (div_le_iff₀ hgamma).mpr hcompare
  linarith

end QuadraticPi.GradedLiteralUniformThreshold


==> anc/lean/QuadraticPi/GradedLocalTransportEquations.lean <==
import QuadraticPi.GradedRationalTransportClearing
import Mathlib.RingTheory.PowerSeries.Binomial

/-! Identification with the half-binomial formal branch and the local
U,V differential equations. These are formal identities; analytic Taylor
and divided covariant-jet identifications are not asserted. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedLocalTransportEquations
open PowerSeries GradedLocalTransportSeries

theorem normalized_square_root_unique (r : ℚ) (hr : r ≠ 0) (F : PowerSeries ℚ)
    (hF0 : constantCoeff F = 1) (hF2 : F^2 = 1+C r⁻¹*X) : F = localU r := by
  have hp : (F-localU r)*(F+localU r) = 0 := by
    calc
      _ = F^2-(localU r)^2 := by ring
      _ = 0 := by rw [hF2, localU_sq r hr]; ring
  rcases mul_eq_zero.mp hp with h | h
  · exact sub_eq_zero.mp h
  · have hh := congrArg constantCoeff h
    simp [hF0, localU_constant] at hh

theorem localU_eq_half_binomial (r : ℚ) (hr : r ≠ 0) :
    localU r = rescale r⁻¹ (binomialSeries ℚ (1/2 : ℚ)) := by
  symm
  apply normalized_square_root_unique r hr
  · rw [← coeff_zero_eq_constantCoeff_apply, coeff_rescale,
      coeff_zero_eq_constantCoeff_apply]
    simp
  · have h : (binomialSeries ℚ (1/2 : ℚ))^2 = 1+X := by
      rw [pow_two, ← binomialSeries_add, show (1/2 : ℚ)+1/2 = 1 by norm_num]
      simpa using (binomialSeries_nat (R := ℚ) (A := ℚ) 1)
    rw [← map_pow, h, map_add, map_one, rescale_X]

theorem geometric_denominator (r : ℚ) (hr : 1-r ≠ 0) :
    (C (1-r)-X)*geometric ((1-r)⁻¹) = C (1-r) := by
  ext n
  cases n with
  | zero => simp [geometric]
  | succ n =>
    rw [sub_mul, map_sub, coeff_C_mul, coeff_succ_X_mul]
    simp [geometric, pow_succ, hr]

theorem localU_differential_equation (r : ℚ) (hr : r ≠ 0) :
    2*(C r+X)*derivative (localU r) = localU r := by
  have hu := PowerSeries.mul_inv_cancel (localU r) (by rw [localU_constant]; norm_num)
  have hs : C r*(localU r)^2 = C r+X := by
    rw [localU_sq r hr, mul_add, mul_one, ← mul_assoc, ← map_mul, mul_inv_cancel₀ hr,
      map_one, one_mul]
  have hd := congrArg derivative (localU_sq r hr)
  simp only [derivative_pow, derivative.map_add, derivative_one, derivative.leibniz,
    derivative_C, derivative_X, zero_smul, mul_zero, zero_add, mul_one,
    pow_one] at hd
  have hd' : 2*localU r*derivative (localU r) = C r⁻¹ := by
    simpa [smul_eq_mul] using hd
  calc
    2*(C r+X)*derivative (localU r) =
      C r*localU r*(2*localU r*derivative (localU r)) := by rw [← hs]; ring
    _ = localU r := by
      rw [hd']
      calc
        C r*localU r*C r⁻¹ = (C r*C r⁻¹)*localU r := by ring
        _ = localU r := by rw [← map_mul, mul_inv_cancel₀ hr, map_one, one_mul]

theorem localV_differential_equation (r : ℚ) (hr : r ≠ 0) (hr1 : 1-r ≠ 0) :
    2*(C r+X)*(C (1-r)-X)*derivative (localV r) = localU r := by
  have hu := PowerSeries.mul_inv_cancel (localU r) (by rw [localU_constant]; norm_num)
  have hs : C r*(localU r)^2 = C r+X := by
    rw [localU_sq r hr, mul_add, mul_one, ← mul_assoc, ← map_mul, mul_inv_cancel₀ hr,
      map_one, one_mul]
  have hscalar : 2*C r*C (1-r)*C (1/(2*r*(1-r))) = (1 : PowerSeries ℚ) := by
    rw [show (2 : PowerSeries ℚ) = C (2 : ℚ) by rfl,
      ← map_mul, ← map_mul, ← map_mul]
    rw [one_div, mul_inv_cancel₀ (mul_ne_zero (mul_ne_zero (by norm_num) hr) hr1), map_one]
  rw [localV_derivative, localVDerivative, ← hs]
  calc
    _ = (2*C r*C (1/(2*r*(1-r)))) * localU r *
      (localU r*(localU r)⁻¹) *
      ((C (1-r)-X)*geometric ((1-r)⁻¹)) := by ring
    _ = (2*C r*C (1-r)*C (1/(2*r*(1-r))))*localU r := by
      rw [hu, geometric_denominator r hr1]
      ring
    _ = localU r := by rw [hscalar]; simp

theorem localV_primitive_unique (r : ℚ) (F : PowerSeries ℚ)
    (hF0 : coeff 0 F = 0) (hD : derivative F = localVDerivative r) : F = localV r := by
  apply derivative.ext (hD.trans (localV_derivative r).symm)
  simpa only [← coeff_zero_eq_constantCoeff_apply, hF0, localV_zero]

end QuadraticPi.GradedLocalTransportEquations


==> anc/lean/QuadraticPi/GradedLocalTransportSeries.lean <==
import QuadraticPi.GradedJetClearingArithmetic
import Mathlib.RingTheory.PowerSeries.Catalan
import Mathlib.RingTheory.PowerSeries.Derivative
import Mathlib.RingTheory.PowerSeries.Inverse

/-! The normalized formal local branches U(0)=1 and V(0)=0 at a rational
point r. Catalan coefficients give an integer presentation of sqrt(1+4X).
The logarithmic branch is the zero-constant primitive of its rational
differential equation. Analytic branch and covariant-jet identification
are separate obligations. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedLocalTransportSeries
open PowerSeries

def rootFour : PowerSeries ℤ :=
  1 + 2*X*rescale (-1) (catalanSeries.map (Nat.castRingHom ℤ))

theorem rootFour_constant : constantCoeff rootFour = 1 := by
  simp [rootFour]

theorem rootFour_sq : rootFour^2 = 1+4*X := by
  let C : PowerSeries ℤ := rescale (-1) (catalanSeries.map (Nat.castRingHom ℤ))
  have h : C^2*(-X)+1 = C := by
    have h := congrArg (fun F : PowerSeries ℕ =>
      rescale (-1 : ℤ) (F.map (Nat.castRingHom ℤ))) catalanSeries_sq_mul_X_add_one
    simpa [C, rescale_X] using h
  change (1+2*X*C)^2 = 1+4*X
  calc
    (1+2*X*C)^2 = 1+4*X + 4*X*(C-(C^2*(-X)+1)) := by ring
    _ = 1+4*X := by rw [h]; ring

def localU (r : ℚ) : PowerSeries ℚ :=
  rescale (1/(4*r)) (rootFour.map (Int.castRingHom ℚ))

def geometric (z : ℚ) : PowerSeries ℚ := mk fun n => z^n

def localVDerivative (r : ℚ) : PowerSeries ℚ :=
  C (1/(2*r*(1-r)))* (localU r)⁻¹ * geometric ((1-r)⁻¹)

def localV (r : ℚ) : PowerSeries ℚ :=
  mk fun n => if n=0 then 0 else coeff (n-1) (localVDerivative r)/(n : ℚ)

theorem localU_constant (r : ℚ) : constantCoeff (localU r) = 1 := by
  rw [← coeff_zero_eq_constantCoeff_apply]
  simp [localU, coeff_rescale, coeff_map, coeff_zero_eq_constantCoeff_apply,
    rootFour_constant]

theorem localU_sq (r : ℚ) (hr : r ≠ 0) :
    (localU r)^2 = 1+C r⁻¹*X := by
  have h := congrArg (fun F : PowerSeries ℤ =>
    rescale (1/(4*r)) (F.map (Int.castRingHom ℚ))) rootFour_sq
  have hs : (4 : ℚ)*(1/(4*r)) = r⁻¹ := by field_simp
  simp only [map_pow] at h
  change (localU r)^2 = _ at h
  rw [h]
  simp only [map_add, map_one, map_mul, map_ofNat, map_X, rescale_X, ← mul_assoc]
  rw [show (4 : PowerSeries ℚ) = C (4 : ℚ) by rfl, ← map_mul, hs]

theorem localV_zero (r : ℚ) : coeff 0 (localV r) = 0 := by
  simp [localV]

theorem localV_derivative (r : ℚ) : derivative (localV r) = localVDerivative r := by
  ext n
  rw [coeff_derivative]
  simp only [localV, coeff_mk, Nat.add_eq_zero_iff, Nat.one_ne_zero, and_false,
    ↓reduceIte, Nat.add_sub_cancel]
  rw [Nat.cast_add, Nat.cast_one]
  exact div_mul_cancel₀ _ (show (n : ℚ)+1 ≠ 0 by positivity)

theorem geometric_scaled_integral (s z : ℚ) (e : ℤ) (he : s*z = e) (n : ℕ) :
    coeff n (rescale s (geometric z)) ∈ (Int.castRingHom ℚ).range := by
  refine ⟨e^n, ?_⟩
  simp [geometric, coeff_rescale, ← mul_pow, he]

theorem localU_scaled_presentation (r s : ℚ) (d : ℤ)
    (hd : s/(4*r) = d) :
    rescale s (localU r) = (rescale d rootFour).map (Int.castRingHom ℚ) := by
  rw [localU, rescale_rescale, ← rescale_map]
  have h : 1/(4*r)*s = (d : ℚ) := by simpa [div_eq_mul_inv, mul_comm] using hd
  rw [h]
  rfl

theorem localU_scaled_integral (r s : ℚ) (d : ℤ) (hd : s/(4*r) = d) (n : ℕ) :
    s^n*coeff n (localU r) ∈ (Int.castRingHom ℚ).range := by
  rw [← coeff_rescale, localU_scaled_presentation r s d hd, coeff_map]
  exact ⟨coeff n (rescale d rootFour), rfl⟩

theorem localU_inverse_scaled_presentation (r s : ℚ) (d : ℤ)
    (hd : s/(4*r) = d) :
    rescale s (localU r)⁻¹ =
      (rescale d (invOfUnit rootFour 1)).map (Int.castRingHom ℚ) := by
  have hu := PowerSeries.mul_inv_cancel (localU r) (by rw [localU_constant]; norm_num)
  have hi := mul_invOfUnit rootFour 1 rootFour_constant
  have h1 : rescale s (localU r) * rescale s (localU r)⁻¹ = 1 := by
    rw [← map_mul, hu, map_one]
  have h2 : rescale s (localU r) *
      (rescale d (invOfUnit rootFour 1)).map (Int.castRingHom ℚ) = 1 := by
    rw [localU_scaled_presentation r s d hd, ← map_mul, ← map_mul, hi, map_one, map_one]
  have hunit : IsUnit (rescale s (localU r)) := by
    apply isUnit_iff_constantCoeff.mpr
    rw [← coeff_zero_eq_constantCoeff_apply, coeff_rescale,
      coeff_zero_eq_constantCoeff_apply, localU_constant]
    simp
  exact hunit.mul_left_cancel (h1.trans h2.symm)

theorem localV_scaled_primitive_integral (r s : ℚ) (d e f : ℤ)
    (hd : s/(4*r) = d) (he : s*(1-r)⁻¹ = e)
    (hf : s/(2*r*(1-r)) = f) (j : ℕ) (hj : 0 < j) :
    (j : ℚ)*s^j*coeff j (localV r) ∈ (Int.castRingHom ℚ).range := by
  obtain ⟨n, rfl⟩ := Nat.exists_eq_succ_of_ne_zero hj.ne'
  have hall : ∀ k, coeff k (rescale s (localU r)⁻¹) ∈ (Int.castRingHom ℚ).range := by
    intro k
    rw [localU_inverse_scaled_presentation r s d hd, coeff_map]
    exact ⟨_, rfl⟩
  have hg := geometric_scaled_integral s ((1-r)⁻¹) e he
  have hp : coeff n (rescale s (localU r)⁻¹ * rescale s (geometric ((1-r)⁻¹)))
      ∈ (Int.castRingHom ℚ).range := by
    rw [coeff_mul]
    apply (Int.castRingHom ℚ).range.sum_mem
    intro ij hij
    exact (Int.castRingHom ℚ).range.mul_mem (hall ij.1) (hg ij.2)
  have h := (Int.castRingHom ℚ).range.mul_mem
    (show (f : ℚ) ∈ (Int.castRingHom ℚ).range from ⟨f, rfl⟩) hp
  have hc : ((n+1 : ℕ) : ℚ)*s^(n+1)*coeff (n+1) (localV r) =
      (f : ℚ)*coeff n (rescale s (localU r)⁻¹ * rescale s (geometric ((1-r)⁻¹))) := by
    simp only [localV, coeff_mk, Nat.add_eq_zero_iff, Nat.one_ne_zero, and_false,
      ↓reduceIte, Nat.add_sub_cancel, localVDerivative,
      ← map_mul, coeff_rescale]
    rw [mul_assoc (C _) _, coeff_C_mul]
    rw [pow_succ, ← hf]
    have hn : ((n+1 : ℕ) : ℚ) ≠ 0 := by exact_mod_cast Nat.succ_ne_zero n
    field_simp [hn]
    <;> ring
  rwa [hc]

end QuadraticPi.GradedLocalTransportSeries


==> anc/lean/QuadraticPi/GradedLogSeriesClearing.lean <==
import QuadraticPi.GradedHarmonicClearing
import Mathlib.RingTheory.PowerSeries.Basic

/-! Exact D_ell(k) clearing of products of zero-constant logarithmic-type
series. The hypotheses are explicit primitive coefficient integrality;
the ordering-of-indices and full formal coefficient product are proved. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedLogSeriesClearing
open scoped BigOperators
open GradedHarmonicClearing

theorem function_product_dvd {m : ℕ} (ell k : ℕ) (v : Fin m → ℕ)
    (hm : m ≤ ell) (hpos : ∀ i, 0 < v i) (hsum : (∑ i, v i) ≤ k) :
    (∏ i, v i) ∣ clearing ell k := by
  have hd := list_product_dvd ell k (List.ofFn v) (by simpa using hm)
    ((List.forall_mem_ofFn_iff).mpr hpos) (by simpa only [List.sum_ofFn] using hsum)
  simpa only [List.prod_ofFn] using hd

theorem product_term_cleared {m : ℕ} (ell k : ℕ) (hm : m ≤ ell)
    (s : ℚ) (v : Fin m → ℕ) (hv : ∀ i, 0 < v i) (hsum : (∑ i, v i) = k)
    (z : Fin m → ℚ) (hz : ∀ i, (v i : ℚ)*s^(v i)*z i ∈ (Int.castRingHom ℚ).range) :
    (clearing ell k : ℚ)*s^k*(∏ i, z i) ∈ (Int.castRingHom ℚ).range := by
  obtain ⟨d, hd⟩ := function_product_dvd ell k v hm hv hsum.le
  have hp : (∏ i, (v i : ℚ)*s^(v i)*z i) ∈ (Int.castRingHom ℚ).range :=
    (Int.castRingHom ℚ).range.prod_mem (fun i _ => hz i)
  have hdp : (d : ℚ) ∈ (Int.castRingHom ℚ).range := ⟨(d : ℤ), by simp⟩
  have h := (Int.castRingHom ℚ).range.mul_mem hdp hp
  have he : (d : ℚ)*(∏ i, (v i : ℚ)*s^(v i)*z i) =
      (clearing ell k : ℚ)*s^k*(∏ i, z i) := by
    rw [hd, Nat.cast_mul, Nat.cast_prod, Finset.prod_mul_distrib, Finset.prod_mul_distrib,
      Finset.prod_pow_eq_pow_sum, hsum]
    ring
  rwa [he] at h

theorem product_coeff_cleared {m : ℕ} (ell k : ℕ) (hm : m ≤ ell) (s : ℚ)
    (F : Fin m → PowerSeries ℚ) (hzero : ∀ i, PowerSeries.coeff 0 (F i) = 0)
    (hcoeff : ∀ i (j : ℕ), 0 < j → (j : ℚ)*s^j*PowerSeries.coeff j (F i) ∈ (Int.castRingHom ℚ).range) :
    (clearing ell k : ℚ)*s^k*PowerSeries.coeff k (∏ i, F i) ∈ (Int.castRingHom ℚ).range := by
  rw [PowerSeries.coeff_prod, Finset.mul_sum]
  apply (Int.castRingHom ℚ).range.sum_mem
  intro v hv
  have hsum : (∑ i : Fin m, v i) = k := (Finset.mem_finsuppAntidiag.mp hv).1
  by_cases hpos : ∀ i : Fin m, 0 < v i
  · exact product_term_cleared ell k hm s (fun i => v i) hpos hsum
      (fun i => PowerSeries.coeff (v i) (F i)) (fun i => hcoeff i (v i) (hpos i))
  · push Not at hpos
    obtain ⟨i, hi⟩ := hpos
    have hz : v i = 0 := by omega
    have hp : (∏ j, PowerSeries.coeff (v j) (F j)) = 0 :=
      Finset.prod_eq_zero (Finset.mem_univ i) (by rw [hz, hzero i])
    rw [hp, mul_zero]
    exact (Int.castRingHom ℚ).range.zero_mem

theorem power_coeff_cleared (ell k h : ℕ) (hh : h ≤ ell) (s : ℚ) (F : PowerSeries ℚ)
    (hzero : PowerSeries.coeff 0 F = 0)
    (hcoeff : ∀ j : ℕ, 0 < j → (j : ℚ)*s^j*PowerSeries.coeff j F ∈ (Int.castRingHom ℚ).range) :
    (clearing ell k : ℚ)*s^k*PowerSeries.coeff k (F^h) ∈ (Int.castRingHom ℚ).range := by
  simpa using product_coeff_cleared ell k hh s (fun _ : Fin h => F)
    (fun _ => hzero) (fun _ => hcoeff)

end QuadraticPi.GradedLogSeriesClearing


==> anc/lean/QuadraticPi/GradedMeasureExponentConclusion.lean <==
import QuadraticPi.GradedExactRateUniformMeasure
import QuadraticPi.ExtendedIrrationalityExponent
import QuadraticPi.IrrationalityExponentFiniteMobius

/-! Reuse the established Lean measure criterion to obtain real and extended
irrationality-exponent bounds. Rational constant terms preserve the conclusion. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedMeasureExponentConclusion
open GradedCoefficientContractions

def UniformHeightMeasure {n G : ℕ} (xi : Fin n → ℝ) (mu : ℝ) : Prop :=
  ∀ delta : ℝ, 0 < delta → ∃ K : ℝ, 0 < K ∧
    ∀ c : Fin n → ℤ, c ≠ 0 → ∀ (p : ℤ) (q : ℕ), 0 < q →
      K*(coefficientHeight c)^(-((G : ℝ)*mu-1)-delta)*(q : ℝ)^(-mu-delta) ≤
        |target xi c-(p : ℝ)/(q : ℝ)|

theorem target_eventualLowerBoundAbove {n G : ℕ} (xi : Fin n → ℝ) (mu : ℝ)
    (hmeasure : UniformHeightMeasure (G := G) xi mu) (c : Fin n → ℤ) (hc : c ≠ 0) :
    EventualLowerBoundAbove (target xi c) mu := by
  intro nu hnu
  let delta := (nu-mu)/2
  have hd : 0 < delta := by dsimp [delta]; linarith
  obtain ⟨K,hK,hbound⟩ := hmeasure delta hd
  have hH : 0 < coefficientHeight c := lt_of_lt_of_le (by norm_num) (coefficientHeight_one_le c)
  have hfac : 0 < K*coefficientHeight c^(-((G : ℝ)*mu-1)-delta) :=
    mul_pos hK (Real.rpow_pos_of_pos hH _)
  have hpow : ∀ (p : ℤ) (q : ℕ), 0 < q →
      (K*coefficientHeight c^(-((G : ℝ)*mu-1)-delta))*(q : ℝ)^(-(mu+delta)) ≤
        |target xi c-(p : ℝ)/(q : ℝ)| := by
    intro p q hq
    simpa only [neg_add,sub_eq_add_neg,mul_assoc] using hbound c hc p q hq
  have hevent := ExponentialTwoFormsMeasure.eventualLowerBoundAbove_of_uniform_power_lower_bound
    (target xi c) (mu+delta) _ hfac hpow
  exact hevent nu (by dsimp [delta]; linarith)

theorem target_irrationalityExponent_bounds {n G : ℕ} (xi : Fin n → ℝ) (mu : ℝ)
    (hmeasure : UniformHeightMeasure (G := G) xi mu) (c : Fin n → ℤ) (hc : c ≠ 0) :
    Irrational (target xi c) ∧ 2 ≤ irrationalityExponent (target xi c) ∧
      irrationalityExponent (target xi c) ≤ mu := by
  have h := target_eventualLowerBoundAbove xi mu hmeasure c hc
  exact ⟨irrational_of_eventualLowerBoundAbove h,irrationalityExponent_bounds_of_eventualLowerBoundAbove h⟩

theorem target_extendedExponent_le {n G : ℕ} (xi : Fin n → ℝ) (mu : ℝ)
    (hmeasure : UniformHeightMeasure (G := G) xi mu) (c : Fin n → ℤ) (hc : c ≠ 0) :
    extendedIrrationalityExponent (target xi c) ≤ ENNReal.ofReal mu := by
  have h := target_eventualLowerBoundAbove xi mu hmeasure c hc
  exact (extendedIrrationalityExponent_le_ofReal_of_bddAbove
    (bddAbove_approximationExponents_of_eventualLowerBoundAbove h)).trans
      (ENNReal.ofReal_le_ofReal (irrationalityExponent_le_of_eventualLowerBoundAbove h))

theorem rational_constant_target_bounds {n G : ℕ} (xi : Fin n → ℝ) (mu : ℝ)
    (hmeasure : UniformHeightMeasure (G := G) xi mu) (c : Fin n → ℤ) (hc : c ≠ 0) (b : ℚ) :
    Irrational ((b : ℝ)+target xi c) ∧ 2 ≤ irrationalityExponent ((b : ℝ)+target xi c) ∧
      irrationalityExponent ((b : ℝ)+target xi c) ≤ mu := by
  have h := (target_eventualLowerBoundAbove xi mu hmeasure c hc).rat_add b
  have h' : EventualLowerBoundAbove ((b : ℝ)+target xi c) mu := by simpa only [add_comm] using h
  exact ⟨irrational_of_eventualLowerBoundAbove h',irrationalityExponent_bounds_of_eventualLowerBoundAbove h'⟩

end QuadraticPi.GradedMeasureExponentConclusion


==> anc/lean/QuadraticPi/GradedNaturalConnectionNaturality.lean <==
import QuadraticPi.GradedActualTransportODE

/-! The natural lifted matrix is linear in the two scalar connection
coefficients and commutes with coefficient-ring homomorphisms. These facts
provide the algebraic input to the subsequent rational-function/local-series
jet identification; that identification is not asserted in this module. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedNaturalConnectionNaturality
open scoped BigOperators
open GradedCoefficientContractions GradedLiftedTransportEntries GradedTransportNormalization
open GradedNaturalLiftedConnection
variable {R S : Type*} [CommRing R] [CommRing S]

theorem generator_linear {n : ℕ} (hn : 0 < n) (x y : R) (e : Endpoint n) :
    generator hn x y e = x • generator hn (1 : R) 0 e + y • generator hn (0 : R) 1 e := by
  cases e with
  | none => simp [generator, MvPolynomial.smul_eq_C_mul]
  | some j =>
    simp only [generator, MvPolynomial.smul_eq_C_mul]
    split_ifs <;> simp <;> ring

theorem naturalDerivation_linear {n : ℕ} (hn : 0 < n) (x y : R) :
    naturalDerivation hn x y = x • naturalDerivation hn (1 : R) 0 + y • naturalDerivation hn (0 : R) 1 := by
  apply MvPolynomial.derivation_ext
  intro e
  simpa only [Derivation.add_apply, Derivation.smul_apply, naturalDerivation,
    MvPolynomial.mkDerivation_X] using generator_linear hn x y e

theorem connection_linear {n G : ℕ} (hn : 0 < n) (x y : R) (i j : Coordinates n G) :
    connection hn x y i j = x*connection hn (1 : R) 0 i j + y*connection hn (0 : R) 1 i j := by
  unfold connection
  rw [naturalDerivation_linear]
  simp only [Derivation.add_apply, Derivation.smul_apply]
  simp

theorem generator_map {n : ℕ} (hn : 0 < n) (f : R →+* S) (x y : R) (e : Endpoint n) :
    MvPolynomial.map f (generator hn x y e) = generator hn (f x) (f y) e := by
  cases e with
  | none => simp [generator]
  | some j => simp only [generator]; split_ifs <;> simp [map_ofNat]

theorem naturalDerivation_map {n : ℕ} (hn : 0 < n) (f : R →+* S) (x y : R)
    (P : MvPolynomial (Endpoint n) R) :
    naturalDerivation hn (f x) (f y) (MvPolynomial.map f P) =
      MvPolynomial.map f (naturalDerivation hn x y P) := by
  induction P using MvPolynomial.induction_on with
  | C z => simp [naturalDerivation, MvPolynomial.derivation_C]
  | add P Q hP hQ => simp only [map_add, hP, hQ]
  | mul_X P e hP =>
    simp only [map_mul, MvPolynomial.map_X]
    rw [(naturalDerivation hn (f x) (f y)).leibniz, (naturalDerivation hn x y).leibniz]
    have hxR : naturalDerivation hn x y (MvPolynomial.X e) = generator hn x y e :=
      MvPolynomial.mkDerivation_X _ _ _
    have hxS : naturalDerivation hn (f x) (f y) (MvPolynomial.X e) = generator hn (f x) (f y) e :=
      MvPolynomial.mkDerivation_X _ _ _
    simp only [smul_eq_mul, map_add, map_mul, hxR, hxS, generator_map, hP, MvPolynomial.map_X]

theorem basis_map {n G : ℕ} (f : R →+* S) (i : Coordinates n G) :
    MvPolynomial.map f (basis (R := R) i) = basis (R := S) i := by
  simp [basis, MvPolynomial.map_monomial]

theorem connection_map {n G : ℕ} (hn : 0 < n) (f : R →+* S) (x y : R) (i j : Coordinates n G) :
    connection hn (f x) (f y) i j = f (connection hn x y i j) := by
  unfold connection
  rw [← basis_map f i, naturalDerivation_map, MvPolynomial.coeff_map]

end QuadraticPi.GradedNaturalConnectionNaturality


==> anc/lean/QuadraticPi/GradedNaturalLiftedConnection.lean <==
import QuadraticPi.GradedSignedDualLocalODE
import Mathlib.Algebra.MvPolynomial.Derivation

/-! The natural lifted connection is constructed from the bidiagonal
signed-dual derivation on endpoint variables, independently of transport.
The adjacent graded span is preserved, and its coefficient matrix is exact. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedNaturalLiftedConnection
open scoped BigOperators
open GradedCoefficientContractions GradedLiftedTransportEntries GradedTransportNormalization
variable {R : Type*} [CommRing R]

def basis {n G : ℕ} (i : Coordinates n G) : MvPolynomial (Endpoint n) R :=
  MvPolynomial.monomial (endpointIndex i) 1

def gradeSpan (R : Type*) [CommRing R] (n G : ℕ) : Submodule R (MvPolynomial (Endpoint n) R) :=
  Submodule.span R (Set.range (basis (R := R) (n := n) (G := G)))

def generator {n : ℕ} (hn : 0 < n) (x y : R) : Endpoint n → MvPolynomial (Endpoint n) R
  | none => MvPolynomial.C y*MvPolynomial.X (some ⟨0, hn⟩)
  | some j => MvPolynomial.C ((j.val+1 : ℕ)*x)*MvPolynomial.X (some j) -
      if h : j.val+1 < n then
        MvPolynomial.C ((j.val+2 : ℕ)*y)*MvPolynomial.X (some ⟨j.val+1,h⟩) else 0

def naturalDerivation {n : ℕ} (hn : 0 < n) (x y : R) :
    Derivation R (MvPolynomial (Endpoint n) R) (MvPolynomial (Endpoint n) R) :=
  MvPolynomial.mkDerivation R (generator hn x y)

def connection {n G : ℕ} (hn : 0 < n) (x y : R) (i j : Coordinates n G) : R :=
  (naturalDerivation hn x y (basis (R := R) i)).coeff (endpointIndex j)

def reconstruct {n G : ℕ} : MvPolynomial (Endpoint n) R →ₗ[R] MvPolynomial (Endpoint n) R where
  toFun P := ∑ i : Coordinates n G, P.coeff (endpointIndex i) • basis i
  map_add' P Q := by simp [add_smul, Finset.sum_add_distrib]
  map_smul' r P := by simp [MvPolynomial.coeff_smul, smul_smul, Finset.smul_sum]

theorem endpointIndex_total {n G : ℕ} (hG : 0 < G) (i : Coordinates n G) :
    (∑ e : Endpoint n, endpointIndex i e) = G := by
  cases i with
  | inl κ => simp [endpointIndex_apply, endpointExponent, Fintype.sum_option, κ.property]
  | inr lam =>
    simp only [endpointIndex_apply, endpointExponent, Fintype.sum_option]
    rw [lam.property]
    omega

theorem endpointIndex_none_le {n G : ℕ} (i : Coordinates n G) : endpointIndex i none ≤ 1 := by
  cases i <;> simp [endpointIndex_apply, endpointExponent]

theorem index_of_admissible {n G : ℕ} (hG : 0 < G) (d : EndpointMonomial n)
    (htotal : (∑ e : Endpoint n, d e) = G) (hc : d none ≤ 1) :
    ∃ i : Coordinates n G, endpointIndex i = d := by
  have hs : d none + (∑ j : Fin n, d (some j)) = G := by
    simpa only [Fintype.sum_option] using htotal
  by_cases h0 : d none = 0
  · have hsum : (∑ j : Fin n, d (some j)) = G := by omega
    let κ : DegreeIndex n G := (degreeIndexEquiv n G).symm ⟨fun j => d (some j), hsum⟩
    refine ⟨Sum.inl κ, ?_⟩
    ext e
    cases e with
    | none => simpa [endpointIndex_apply, endpointExponent] using h0.symm
    | some j => simp [endpointIndex_apply, endpointExponent, κ, degreeIndexEquiv]
  · have h1 : d none = 1 := by omega
    have hsum : (∑ j : Fin n, d (some j)) = G-1 := by omega
    let lam : DegreeIndex n (G-1) := (degreeIndexEquiv n (G-1)).symm ⟨fun j => d (some j), hsum⟩
    refine ⟨Sum.inr lam, ?_⟩
    ext e
    cases e with
    | none => simpa [endpointIndex_apply, endpointExponent] using h1.symm
    | some j => simp [endpointIndex_apply, endpointExponent, lam, degreeIndexEquiv]

theorem admissible_monomial_mem {n G : ℕ} (hG : 0 < G) (d : EndpointMonomial n)
    (htotal : (∑ e : Endpoint n, d e) = G) (hc : d none ≤ 1) (r : R) :
    MvPolynomial.monomial d r ∈ gradeSpan R n G := by
  obtain ⟨i, rfl⟩ := index_of_admissible hG d htotal hc
  have h : basis (R := R) i ∈ gradeSpan R n G :=
    Submodule.subset_span (Set.mem_range_self i)
  simpa [basis, MvPolynomial.smul_monomial] using (gradeSpan R n G).smul_mem r h

def move {n : ℕ} (d : EndpointMonomial n) (e : Endpoint n) (j : Fin n) : EndpointMonomial n :=
  d-Finsupp.single e 1+Finsupp.single (some j) 1

theorem move_total {n : ℕ} (d : EndpointMonomial n) (e : Endpoint n) (j : Fin n)
    (he : 0 < d e) : (∑ b : Endpoint n, move d e j b) = ∑ b : Endpoint n, d b := by
  have hs : (∑ b : Endpoint n, (d-Finsupp.single e 1 : EndpointMonomial n) b)+1 = ∑ b : Endpoint n, d b := by
    calc
      _ = ∑ b : Endpoint n, ((d-Finsupp.single e 1 : EndpointMonomial n) b+(Finsupp.single e 1 : EndpointMonomial n) b) := by
        rw [Finset.sum_add_distrib]
        simp
      _ = ∑ b : Endpoint n, d b := by
        apply Finset.sum_congr rfl
        intro b hb
        by_cases hbe : e=b
        · subst b; simp [he, Nat.sub_add_cancel (by omega : 1 ≤ d e)]
        · simp [Finsupp.single_apply, hbe]
  simpa [move, Finset.sum_add_distrib] using hs

theorem move_none_le {n : ℕ} (d : EndpointMonomial n) (e : Endpoint n) (j : Fin n)
    (hc : d none ≤ 1) : move d e j none ≤ 1 := by
  simp only [move, Finsupp.add_apply, Finsupp.tsub_apply, Finsupp.single_apply]
  simp only [Option.some_ne_none, ↓reduceIte, add_zero]
  exact (Nat.sub_le _ _).trans hc

theorem variable_term_mem {n G : ℕ} (hG : 0 < G) (i : Coordinates n G)
    (e : Endpoint n) (he : 0 < endpointIndex i e) (j : Fin n) (k z : R) :
    MvPolynomial.monomial (endpointIndex i-Finsupp.single e 1) k *
      (MvPolynomial.C z*MvPolynomial.X (some j)) ∈ gradeSpan R n G := by
  have hm := admissible_monomial_mem (R := R) hG (move (endpointIndex i) e j)
    (by rw [move_total _ _ _ he]; exact endpointIndex_total hG i)
    (move_none_le _ _ _ (endpointIndex_none_le i)) (k*z)
  convert hm using 1
  calc
    _ = MvPolynomial.C z*(MvPolynomial.monomial (endpointIndex i-Finsupp.single e 1) k *
      MvPolynomial.X (some j)) := by ring
    _ = MvPolynomial.C z*MvPolynomial.monomial (move (endpointIndex i) e j) k := by
      rw [MvPolynomial.X, MvPolynomial.monomial_mul_monomial, mul_one]
      rfl
    _ = _ := by rw [MvPolynomial.C_mul_monomial]; congr 1; ring

theorem naturalDerivation_preserves {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (x y : R) (i : Coordinates n G) :
    naturalDerivation hn x y (basis i) ∈ gradeSpan R n G := by
  rw [naturalDerivation, basis, MvPolynomial.mkDerivation_monomial, one_smul]
  change (∑ e ∈ (endpointIndex i).support,
    MvPolynomial.monomial (endpointIndex i-Finsupp.single e 1) (endpointIndex i e : R) •
      generator hn x y e) ∈ gradeSpan R n G
  apply (gradeSpan R n G).sum_mem
  intro e he
  have hpos : 0 < endpointIndex i e := Nat.pos_of_ne_zero (Finsupp.mem_support_iff.mp he)
  simp only [smul_eq_mul]
  cases e with
  | none => exact variable_term_mem hG i none hpos ⟨0,hn⟩ _ y
  | some j =>
    simp only [generator, mul_sub]
    apply (gradeSpan R n G).sub_mem
    · exact variable_term_mem hG i (some j) hpos j _ _
    · split_ifs with h
      · exact variable_term_mem hG i (some j) hpos ⟨j.val+1,h⟩ _ _
      · simp

theorem reconstruct_basis {n G : ℕ} (i : Coordinates n G) :
    reconstruct (G := G) (basis (R := R) i) = basis i := by
  classical
  change (∑ j : Coordinates n G, (basis (R := R) i).coeff (endpointIndex j) • basis j) = basis i
  rw [Finset.sum_eq_single i]
  · simp [basis, MvPolynomial.coeff_monomial]
  · intro j hj hji
    have hne : endpointIndex i ≠ endpointIndex j := fun h => hji (endpointIndex_injective h.symm)
    simp [basis, MvPolynomial.coeff_monomial, hne, Ne.symm hne]
  · simp

theorem reconstruct_on_span {n G : ℕ} (P : MvPolynomial (Endpoint n) R)
    (hP : P ∈ gradeSpan R n G) : reconstruct (G := G) P = P := by
  refine Submodule.span_induction (p := fun Q _ => reconstruct (G := G) Q = Q) ?_ ?_ ?_ ?_ hP
  · intro Q hQ
    obtain ⟨i, rfl⟩ := hQ
    exact reconstruct_basis i
  · simp
  · intro Q W hQ hW hq hw
    rw [map_add, hq, hw]
  · intro r Q hQ hq
    rw [map_smul, hq]

theorem natural_connection_expansion {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (x y : R) (i : Coordinates n G) :
    naturalDerivation hn x y (basis i) = ∑ j, connection hn x y i j • basis j := by
  have h := reconstruct_on_span (G := G) _ (naturalDerivation_preserves hn hG x y i)
  exact h.symm

end QuadraticPi.GradedNaturalLiftedConnection


==> anc/lean/QuadraticPi/GradedNaturalLiftedSolutions.lean <==
import QuadraticPi.GradedNaturalLiftedConnection

/-! The constructed rational signed-dual branches, with arbitrary rational
endpoint data, satisfy the constructed natural adjacent graded system.
No lifted-system differential equation is an input to these solution proofs. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedNaturalLiftedSolutions
open scoped BigOperators
open PowerSeries GradedCoefficientContractions GradedLiftedTransportEntries GradedTransportNormalization
open GradedSignedDualLocalODE GradedNaturalLiftedConnection

def baseSolution {n : ℕ} (r : ℚ) (a : Fin n → ℚ) (c : ℚ) : Endpoint n → PowerSeries ℚ
  | none => transportedC r a c
  | some j => transportedA r a (j.val+1)

def liftedSolution {n G : ℕ} (r : ℚ) (a : Fin n → ℚ) (c : ℚ)
    (i : Coordinates n G) : PowerSeries ℚ :=
  MvPolynomial.aeval (baseSolution r a c) (basis (R := ℚ) i)

theorem eval_map_constants {σ : Type*} (P : MvPolynomial σ ℚ) (q : σ → PowerSeries ℚ) :
    MvPolynomial.eval q (MvPolynomial.map (C : ℚ →+* PowerSeries ℚ) P) = MvPolynomial.aeval q P := by
  rw [MvPolynomial.eval_map, MvPolynomial.aeval_def]
  rfl

theorem polynomial_chain_rule {n : ℕ} (hn : 0 < n) (x y : PowerSeries ℚ)
    (q : Endpoint n → PowerSeries ℚ)
    (hq : ∀ e, derivative (q e) = MvPolynomial.eval q (generator hn x y e))
    (P : MvPolynomial (Endpoint n) ℚ) :
    derivative (MvPolynomial.aeval q P) =
      MvPolynomial.eval q (naturalDerivation hn x y (MvPolynomial.map (C : ℚ →+* PowerSeries ℚ) P)) := by
  induction P using MvPolynomial.induction_on with
  | C z =>
    simp [MvPolynomial.aeval_C, algebraMap_eq, naturalDerivation,
      MvPolynomial.derivation_C]
  | add P Q hP hQ => simp only [map_add, hP, hQ]
  | mul_X P e hP =>
    simp only [map_mul, MvPolynomial.aeval_X, MvPolynomial.map_X]
    rw [derivative.leibniz, (naturalDerivation hn x y).leibniz]
    have hx : naturalDerivation hn x y (MvPolynomial.X e) = generator hn x y e :=
      MvPolynomial.mkDerivation_X _ _ _
    simp only [smul_eq_mul, map_add, map_mul, MvPolynomial.eval_X, hx,
      ← hP, eval_map_constants, hq]

theorem baseSolution_differential_equation {n : ℕ} (hn : 0 < n)
    (r : ℚ) (hr : r ≠ 0) (hr1 : 1-r ≠ 0) (a : Fin n → ℚ) (c : ℚ) (e : Endpoint n) :
    derivative (baseSolution r a c e) =
      MvPolynomial.eval (baseSolution r a c) (generator hn (alpha r) (beta r) e) := by
  cases e with
  | none =>
    simpa [baseSolution, generator, MvPolynomial.eval_C, MvPolynomial.eval_mul,
      MvPolynomial.eval_X] using transportedC_differential_equation r hr hr1 a c
  | some j =>
    rw [baseSolution, transportedA_differential_equation r hr hr1]
    simp only [generator, MvPolynomial.eval_sub, MvPolynomial.eval_mul,
      MvPolynomial.eval_C, MvPolynomial.eval_X, baseSolution]
    split_ifs with h
    · simp only [MvPolynomial.eval_mul, MvPolynomial.eval_C, MvPolynomial.eval_X,
        baseSolution, Nat.add_assoc]
    · have he : j.val+1 = n := by have := j.isLt; omega
      rw [show j.val+1+1 = n+1 by omega, terminal_transportedA]
      simp

theorem basis_map_constants {n G : ℕ} (i : Coordinates n G) :
    MvPolynomial.map (C : ℚ →+* PowerSeries ℚ) (basis (R := ℚ) i) =
      basis (R := PowerSeries ℚ) i := by
  simp [basis, MvPolynomial.map_monomial]

theorem liftedSolution_differential_equation {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (r : ℚ) (hr : r ≠ 0) (hr1 : 1-r ≠ 0) (a : Fin n → ℚ) (c : ℚ) (i : Coordinates n G) :
    derivative (liftedSolution r a c i) =
      ∑ j, connection hn (alpha r) (beta r) i j*liftedSolution r a c j := by
  rw [liftedSolution, polynomial_chain_rule hn (alpha r) (beta r) _
    (baseSolution_differential_equation hn r hr hr1 a c), basis_map_constants,
    natural_connection_expansion hn hG]
  have he : ∀ j : Coordinates n G,
      MvPolynomial.eval (baseSolution r a c) (basis (R := PowerSeries ℚ) j) = liftedSolution r a c j := by
    intro j
    rw [← basis_map_constants, eval_map_constants]
    rfl
  simp only [MvPolynomial.smul_eq_C_mul, map_sum, map_mul, MvPolynomial.eval_C, he]

theorem liftedSolution_upper {n G : ℕ} (r : ℚ) (a : Fin n → ℚ) (c : ℚ) (κ : DegreeIndex n G) :
    liftedSolution r a c (Sum.inl κ) = ∏ j, transportedA r a (j.val+1)^(κ.val j : ℕ) := by
  have hb : basis (R := ℚ) (Sum.inl κ : Coordinates n G) =
      ∏ e : Endpoint n, MvPolynomial.X e^endpointExponent (Sum.inl κ : Coordinates n G) e := by
    exact (MvPolynomial.prod_X_pow _ Finset.univ).symm
  rw [liftedSolution, hb, map_prod]
  simp only [map_pow, MvPolynomial.aeval_X, Fintype.prod_option, endpointExponent,
    baseSolution, pow_zero, one_mul]

theorem liftedSolution_lower {n G : ℕ} (r : ℚ) (a : Fin n → ℚ) (c : ℚ)
    (lam : DegreeIndex n (G-1)) :
    liftedSolution r a c (Sum.inr lam) = transportedC r a c *
      ∏ j, transportedA r a (j.val+1)^(lam.val j : ℕ) := by
  have hb : basis (R := ℚ) (Sum.inr lam : Coordinates n G) =
      ∏ e : Endpoint n, MvPolynomial.X e^endpointExponent (Sum.inr lam : Coordinates n G) e := by
    exact (MvPolynomial.prod_X_pow _ Finset.univ).symm
  rw [liftedSolution, hb, map_prod]
  simp only [map_pow, MvPolynomial.aeval_X, Fintype.prod_option, endpointExponent,
    baseSolution, pow_one]

end QuadraticPi.GradedNaturalLiftedSolutions


==> anc/lean/QuadraticPi/GradedNonzeroIntegerJetConstruction.lean <==
import QuadraticPi.GradedClearingSpanTransfer

/-! Nonzero actual cleared integer jet columns with finite coordinate and
uniform target bounds. The available order bound is k<M,not the short-rank bound. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedNonzeroIntegerJetConstruction
open scoped BigOperators
open PowerSeries GradedCoefficientContractions GradedBoundedIntegerJetColumns
open GradedTransportSizeBounds GradedTransportedContactBounds GradedFixedFAnalytic
open GradedFixedFContactConstruction GradedRationalFunctionCovariantClearing
open GradedActualJetNonzero GradedAnalyticJetClearing

theorem exists_nonzero_bounded_integer_column {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (P : Coordinates n G → Polynomial ℤ) (H : ℝ) (hH : 0 ≤ H)
    (hP0 : P ≠ 0) (hP : ∀ i j, |((P i).coeff j : ℝ)| ≤ H) (K : ℕ)
    (hcontact : ∀ κ, X^K ∣ contactRemainder P κ)
    (a : ℤ) (q : ℕ) (hq : 0 < q) (ha : a ≠ 0) (hsmall : 4*a.natAbs ≤ q)
    (M : ℕ) (hdegree : ∀ i, (P i).natDegree < M) :
    ∃ k < M, ∃ v : Coordinates n G → ℤ, v ≠ 0 ∧
      (∀ d, (v d : ℚ) = (GradedJetClearingArithmetic.clearingInteger M k q a (G*(n-1)+1) : ℚ)*
        rationalDividedJet hn ((a : ℚ)/(q : ℚ)) (rationalPolynomialColumn P) k d) ∧
      (∀ d, |(v d : ℝ)| ≤ coordinateConstant n G*H*jetSizeFactor M k q (G*(n-1)+1)) ∧
      (∀ c : Fin n → ℤ, ‖(upperContraction c v : ℂ)+
        (∑ j : Fin n, (c j : ℂ)*complexF ((a : ℂ)/(q : ℂ))^(j.val+1))*(lowerContraction c v : ℂ)‖ ≤
        transportConstant n G*H*(coefficientHeight c)^G*jetSizeFactor M k q (G*(n-1)+1)*
          (3*|(a : ℝ)|/(q : ℝ))^K) := by
  obtain ⟨hr,hr1,_⟩ := small_rational_regular a q hq ha hsmall
  obtain ⟨k,hk,d,hd⟩ := exists_nonzero_actual_jet hn hG P hP0 ((a : ℚ)/(q : ℚ)) hr hr1 M hdegree
  obtain ⟨v,hv,hs,hc⟩ := exists_bounded_integer_column hn hG P H hH hP K hcontact
    a q hq ha hsmall M k hk hdegree
  have hN := (actual_rational_dividedJet_cleared_small_point hn hG a q hq ha hsmall M k hk P hdegree d).1
  exact ⟨k,hk,v,cleared_column_nonzero hn P _ k d hd _ hN v hv,hv,hs,hc⟩

end QuadraticPi.GradedNonzeroIntegerJetConstruction


==> anc/lean/QuadraticPi/GradedOrdinaryAnalyticExistenceCitation.lean <==
import QuadraticPi.GradedGeneralContinuedCorners
import Mathlib.AlgebraicTopology.FundamentalGroupoid.SimplyConnected

/-! The classical holomorphic linear-ODE existence theorem on a simply
connected domain, as an EXPLICIT cited theorem parameter. Source:
D. Milicic, Differential equations in complex domains, I.1.2 and I.2,
https://www.math.utah.edu/~milicic/Eprints/de.pdf . It supplies ONLY ordinary
normalized solutions, with no contact, Nilsson, separation or rank claim. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedOrdinaryAnalyticExistenceCitation
open scoped BigOperators
open GradedGeneralNilssonData GradedGeneralContinuedCorners

def CitedOrdinaryAnalyticFundamental : Prop :=
  ∀ n : ℕ, ∀ V : Set ℂ, IsOpen V → IsSimplyConnected V →
    ∀ a : Fin n → Fin n → ℂ → ℂ, (∀ i j, AnalyticOnNhd ℂ (a i j) V) →
    ∀ u₀ : ℂ, u₀ ∈ V → ∃ B : Fin n → Fin n → ℂ → ℂ,
      (∀ i j, AnalyticOnNhd ℂ (B i j) V) ∧
      (∀ i j, B i j u₀=if i=j then 1 else 0) ∧
      ∀ i d u, u ∈ V → HasDerivAt (B i d) (∑ j, a i j u*B j d u) u

theorem exists_dual_continuation (hode : CitedOrdinaryAnalyticFundamental)
    {n : ℕ} (D : Polynomial ℚ) (p₀ : Fin n → Polynomial ℚ) (P : Fin n → Fin n → Polynomial ℚ)
    {r : ℚ} (C : LogChart r) (hC : IsSimplyConnected C.domain)
    (hD : ∀ u ∈ C.domain, D.eval₂ (algebraMap ℚ ℂ) (Complex.exp u) ≠ 0)
    (f : Fin n → ℂ → ℂ) (hf : ∀ i, AnalyticOnNhd ℂ (f i) C.domain)
    (hfode : ∀ i u, u ∈ C.domain → HasDerivAt (f i)
      (logScalar D (p₀ i) u+∑ j, logScalar D (P i j) u*f j u) u) :
    ∃ A : DualContinuation D p₀ P C, A.f=f := by
  have ha (i j : Fin n) : AnalyticOnNhd ℂ (fun u => -logScalar D (P j i) u) C.domain :=
    fun u hu => (logScalar_analyticAt D _ u (hD u hu)).neg
  obtain ⟨B,hB,hinit,hBode⟩ := hode n C.domain C.domain_open hC
    (fun i j u => -logScalar D (P j i) u) ha C.endpoint C.endpoint_mem
  refine ⟨⟨f,B,hf,hB,hinit,hfode,?_⟩,rfl⟩
  intro i d u hu
  simpa only [neg_mul,Finset.sum_neg_distrib] using hBode i d u hu

end QuadraticPi.GradedOrdinaryAnalyticExistenceCitation


==> anc/lean/QuadraticPi/GradedPoleRingRationalFunctions.lean <==
import QuadraticPi.GradedGlobalCovariantJets

/-! The global pole ring embeds in Q(t). Its derivative and ordinary-point
evaluation agree with the inherited actual rational-function derivative
and Mathlib rational-function evaluation. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedPoleRingRationalFunctions
open scoped Polynomial
open GradedGlobalPoleRing
open OAI.PiExponent

theorem pole_ne_zero : pole ≠ 0 := by
  unfold pole
  apply mul_ne_zero Polynomial.X_ne_zero
  intro h
  have he := congrArg (Polynomial.eval (0 : ℚ)) h
  simp at he

def embedding : PoleRing →+* RatFunc ℚ :=
  IsLocalization.Away.lift (S := PoleRing) pole
    (g := algebraMap (Polynomial ℚ) (RatFunc ℚ))
    (isUnit_iff_ne_zero.mpr (RatFunc.algebraMap_ne_zero pole_ne_zero))

theorem embedding_polynomial (P : Polynomial ℚ) :
    embedding (algebraMap (Polynomial ℚ) PoleRing P) = algebraMap (Polynomial ℚ) (RatFunc ℚ) P :=
  IsLocalization.Away.lift_eq _ _ _

theorem embedding_t : embedding t = RatFunc.X := by rw [t, embedding_polynomial, RatFunc.algebraMap_X]

theorem embedding_constants (q : ℚ) : embedding (algebraMap ℚ PoleRing q) = RatFunc.C q := by
  have h : embedding.comp (algebraMap ℚ PoleRing) = (RatFunc.C : ℚ →+* RatFunc ℚ) :=
    RingHom.ext_rat _ _
  exact congrArg (fun f : ℚ →+* RatFunc ℚ => f q) h

theorem embedding_fraction (s : PoleRing) :
    ∃ n : ℕ, ∃ P : Polynomial ℚ,
      embedding s = algebraMap (Polynomial ℚ) (RatFunc ℚ) P /
        algebraMap (Polynomial ℚ) (RatFunc ℚ) (pole^n) := by
  obtain ⟨n,P,h⟩ := IsLocalization.Away.surj pole s
  have hs : s*algebraMap (Polynomial ℚ) PoleRing (pole^n) = algebraMap (Polynomial ℚ) PoleRing P := by
    simpa only [map_pow] using h
  refine ⟨n,P, (eq_div_iff (RatFunc.algebraMap_ne_zero (pow_ne_zero n pole_ne_zero))).mpr ?_⟩
  simpa only [map_mul, embedding_polynomial] using congrArg embedding hs

theorem embedding_injective : Function.Injective embedding := by
  apply (injective_iff_map_eq_zero embedding).mpr
  intro s hs
  obtain ⟨n,P,h⟩ := IsLocalization.Away.surj pole s
  have he := congrArg embedding h
  simp only [map_mul, map_pow, embedding_polynomial, hs, zero_mul] at he
  have hP : P = 0 := RatFunc.algebraMap_injective ℚ (he.symm.trans (map_zero _).symm)
  rw [hP, map_zero] at h
  have hu := IsLocalization.Away.algebraMap_pow_isUnit (S := PoleRing) pole n
  exact (hu.mul_right_inj).mp (by simpa [mul_comm] using h)

theorem embedding_polynomial_derivative (P : Polynomial ℚ) :
    ratFuncDerivative (embedding (algebraMap (Polynomial ℚ) PoleRing P)) =
      embedding (ordinaryDerivative (algebraMap (Polynomial ℚ) PoleRing P)) := by
  rw [embedding_polynomial, derivative_polynomial, embedding_polynomial]
  exact ratFunc_derivation_polynomial ratFuncDerivative ratFuncDerivative_X P

theorem embedding_derivative (s : PoleRing) :
    ratFuncDerivative (embedding s) = embedding (ordinaryDerivative s) := by
  obtain ⟨n,P,h⟩ := IsLocalization.Away.surj pole s
  have hs : s*algebraMap (Polynomial ℚ) PoleRing (pole^n) = algebraMap (Polynomial ℚ) PoleRing P := by
    simpa only [map_pow] using h
  have hS := congrArg (fun z : PoleRing => embedding (ordinaryDerivative z)) hs
  simp only [ordinaryDerivative.leibniz, smul_eq_mul, map_add, map_mul] at hS
  have hR := congrArg ratFuncDerivative (congrArg embedding hs)
  simp only [map_mul, ratFuncDerivative.leibniz, smul_eq_mul] at hR
  rw [embedding_polynomial_derivative, embedding_polynomial_derivative] at hR
  have hc := add_left_cancel (hR.trans hS.symm)
  apply mul_left_cancel₀ (show embedding (algebraMap (Polynomial ℚ) PoleRing (pole^n)) ≠ 0 by
    rw [embedding_polynomial]; exact RatFunc.algebraMap_ne_zero (pow_ne_zero n pole_ne_zero))
  exact hc

theorem eval_fraction_regular (r : ℚ) (f : RatFunc ℚ) (P Q : Polynomial ℚ)
    (hQ : Q.eval r ≠ 0)
    (hf : f = algebraMap (Polynomial ℚ) (RatFunc ℚ) P / algebraMap (Polynomial ℚ) (RatFunc ℚ) Q) :
    RatFunc.eval (RingHom.id ℚ) r f = P.eval r/Q.eval r := by
  have hQ0 : Q ≠ 0 := by intro h; rw [h] at hQ; simp at hQ
  have hd : f.denom ∣ Q := by rw [hf]; exact RatFunc.denom_div_dvd P Q
  have hd0 : f.denom.eval r ≠ 0 := by
    intro hz
    obtain ⟨W,hW⟩ := hd
    apply hQ
    rw [hW, Polynomial.eval_mul, hz, zero_mul]
  have hrel := congrArg (Polynomial.eval r) ((RatFunc.num_mul_eq_mul_denom_iff hQ0).mpr hf)
  simp only [Polynomial.eval_mul] at hrel
  unfold RatFunc.eval
  simp only [Polynomial.eval₂_id]
  exact (div_eq_div_iff hd0 hQ).mpr hrel

theorem embedding_evalPoint (r : ℚ) (hr : r ≠ 0) (hr1 : 1-r ≠ 0) (s : PoleRing) :
    RatFunc.eval (RingHom.id ℚ) r (embedding s) = evalPoint r hr hr1 s := by
  obtain ⟨n,P,h⟩ := IsLocalization.Away.surj pole s
  have hs : s*algebraMap (Polynomial ℚ) PoleRing (pole^n) = algebraMap (Polynomial ℚ) PoleRing P := by
    simpa only [map_pow] using h
  have hq : (pole^n).eval r ≠ 0 := by simpa [pole] using pow_ne_zero n (mul_ne_zero hr hr1)
  have hf : embedding s = algebraMap (Polynomial ℚ) (RatFunc ℚ) P /
      algebraMap (Polynomial ℚ) (RatFunc ℚ) (pole^n) := by
    apply (eq_div_iff (RatFunc.algebraMap_ne_zero (pow_ne_zero n pole_ne_zero))).mpr
    simpa only [map_mul, embedding_polynomial] using congrArg embedding hs
  rw [eval_fraction_regular r _ P (pole^n) hq hf]
  symm
  apply (eq_div_iff hq).mpr
  simpa only [map_mul, evalPoint_polynomial] using congrArg (evalPoint r hr hr1) hs

theorem embedding_inversePole : embedding inversePole = (RatFunc.X*(1-RatFunc.X) : RatFunc ℚ)⁻¹ := by
  have hi := congrArg embedding inversePole_identity
  simp only [map_mul, embedding_t, map_sub, map_one] at hi
  have hn : (RatFunc.X*(1-RatFunc.X) : RatFunc ℚ) ≠ 0 := by
    simpa [pole, RatFunc.algebraMap_X] using RatFunc.algebraMap_ne_zero pole_ne_zero
  exact mul_left_cancel₀ hn (hi.trans (mul_inv_cancel₀ hn).symm)

theorem rational_two_half : (2 : RatFunc ℚ)*RatFunc.C (1/2 : ℚ) = 1 := by
  rw [← show RatFunc.C (2 : ℚ) = (2 : RatFunc ℚ) from map_ofNat RatFunc.C 2, ← map_mul]
  norm_num

theorem embedding_alpha : embedding globalAlpha = (2*RatFunc.X : RatFunc ℚ)⁻¹ := by
  have hn : (RatFunc.X*(1-RatFunc.X) : RatFunc ℚ) ≠ 0 := by
    simpa [pole, RatFunc.algebraMap_X] using RatFunc.algebraMap_ne_zero pole_ne_zero
  have ht : (2*RatFunc.X : RatFunc ℚ) ≠ 0 := mul_ne_zero (by norm_num) (mul_ne_zero_iff.mp hn).1
  have hp : embedding globalAlpha*(2*RatFunc.X) = 1 := by
    rw [globalAlpha, map_mul, map_mul, embedding_constants, map_sub, map_one,
      embedding_t, embedding_inversePole]
    calc
      _ = (2*RatFunc.C (1/2 : ℚ))*((RatFunc.X*(1-RatFunc.X))*(RatFunc.X*(1-RatFunc.X))⁻¹) := by ring
      _ = 1 := by rw [rational_two_half, mul_inv_cancel₀ hn]; simp
  exact mul_right_cancel₀ ht (hp.trans (inv_mul_cancel₀ ht).symm)

theorem embedding_beta : embedding globalBeta = (2*RatFunc.X*(1-RatFunc.X) : RatFunc ℚ)⁻¹ := by
  have hn : (RatFunc.X*(1-RatFunc.X) : RatFunc ℚ) ≠ 0 := by
    simpa [pole, RatFunc.algebraMap_X] using RatFunc.algebraMap_ne_zero pole_ne_zero
  have ht : (2*RatFunc.X*(1-RatFunc.X) : RatFunc ℚ) ≠ 0 := by
    rw [mul_assoc]; exact mul_ne_zero (by norm_num) hn
  have hp : embedding globalBeta*(2*RatFunc.X*(1-RatFunc.X)) = 1 := by
    rw [globalBeta, map_mul, embedding_constants, embedding_inversePole]
    calc
      _ = (2*RatFunc.C (1/2 : ℚ))*((RatFunc.X*(1-RatFunc.X))*(RatFunc.X*(1-RatFunc.X))⁻¹) := by ring
      _ = 1 := by rw [rational_two_half, mul_inv_cancel₀ hn]; simp
  exact mul_right_cancel₀ ht (hp.trans (inv_mul_cancel₀ ht).symm)

end QuadraticPi.GradedPoleRingRationalFunctions


==> anc/lean/QuadraticPi/GradedPolynomialDegreeSaving.lean <==
import Mathlib.Algebra.Polynomial.Taylor
import Mathlib.Tactic

/-! Actual q^(M-1-i) clearing of shifted Taylor coefficients of an integer
polynomial of degree less than M. The differentiated degree is retained. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedPolynomialDegreeSaving
open scoped BigOperators

theorem polynomial_eval_cleared (P : Polynomial ℤ) (a : ℤ) (q e : ℕ) (hq : 0 < q)
    (hdegree : P.natDegree ≤ e) :
    (q : ℚ)^e*(P.map (Int.castRingHom ℚ)).eval ((a : ℚ)/(q : ℚ)) ∈ (Int.castRingHom ℚ).range := by
  rw [Polynomial.eval_map, Polynomial.eval₂_eq_sum, Polynomial.sum_def, Finset.mul_sum]
  apply (Int.castRingHom ℚ).range.sum_mem
  intro n hn
  have hne : n ≤ e := (Polynomial.le_natDegree_of_mem_supp n hn).trans hdegree
  have hqQ : (q : ℚ) ≠ 0 := by exact_mod_cast hq.ne'
  refine ⟨(P.coeff n)*(a^n)*(q : ℤ)^(e-n), ?_⟩
  change (((P.coeff n)*(a^n)*(q : ℤ)^(e-n) : ℤ) : ℚ) =
    (q : ℚ)^e*((P.coeff n : ℚ)*((a : ℚ)/(q : ℚ))^n)
  push_cast
  rw [div_pow, show (q : ℚ)^e = (q : ℚ)^n*(q : ℚ)^(e-n) by
    rw [← pow_add, Nat.add_sub_of_le hne]]
  field_simp
  <;> ring

theorem shifted_taylor_coeff_cleared (P : Polynomial ℤ) (M : ℕ) (hP : P.natDegree < M)
    (a : ℤ) (q : ℕ) (hq : 0 < q) (i : ℕ) :
    (q : ℚ)^(M-1-i)*(Polynomial.taylor ((a : ℚ)/(q : ℚ))
      (P.map (Int.castRingHom ℚ))).coeff i ∈ (Int.castRingHom ℚ).range := by
  rw [Polynomial.taylor_coeff, Polynomial.hasseDeriv_map]
  apply polynomial_eval_cleared (Polynomial.hasseDeriv i P) a q (M-1-i) hq
  exact (Polynomial.natDegree_hasseDeriv_le P i).trans (Nat.sub_le_sub_right (by omega) i)

end QuadraticPi.GradedPolynomialDegreeSaving


==> anc/lean/QuadraticPi/GradedPolynomialTargetAdapter.lean <==
import QuadraticPi.GradedFixedFExponentEndpoint

/-! Ordinary nonconstant integer polynomial evaluation is the coefficient
vector target plus an integer constant. Reuse the verified shift criterion. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedPolynomialTargetAdapter
open scoped BigOperators
open GradedCoefficientContractions GradedMeasureExponentConclusion
open Filter Topology GradedFixedFContactRates GradedFixedFContactConstruction GradedFixedFEntryGrowth
open GradedJetRateLimits GradedJetRateEnvelopes GradedRationalFunctionCovariantClearing
open GradedFixedFAnalytic GradedFixedFExponentEndpoint

def positiveCoefficients (n : ℕ) (P : Polynomial ℤ) : Fin n → ℤ := fun j => P.coeff (j.val+1)

theorem eval_eq_constant_add_target (n : ℕ) (P : Polynomial ℤ) (hdeg : P.natDegree ≤ n) (x : ℝ) :
    P.eval₂ (Int.castRingHom ℝ) x = (P.coeff 0 : ℝ)+
      target (fun j : Fin n => x^(j.val+1)) (positiveCoefficients n P) := by
  rw [Polynomial.eval₂_eq_sum_range' (Int.castRingHom ℝ) (by omega : P.natDegree < n+1) x,
    Finset.sum_range_succ']
  unfold target positiveCoefficients
  dsimp only
  rw [Fin.sum_univ_eq_sum_range (fun j : ℕ => (P.coeff (j+1) : ℝ)*x^(j+1)) n]
  simp only [pow_zero,mul_one]
  change (∑ j ∈ Finset.range n, (P.coeff (j+1) : ℝ)*x^(j+1))+(P.coeff 0 : ℝ) = _
  ring

theorem positiveCoefficients_ne_zero (n : ℕ) (P : Polynomial ℤ)
    (hpos : 0 < P.natDegree) (hdeg : P.natDegree ≤ n) : positiveCoefficients n P ≠ 0 := by
  have hP : P ≠ 0 := by intro h; simp only [h,Polynomial.natDegree_zero] at hpos; omega
  intro h
  let j : Fin n := ⟨P.natDegree-1,by omega⟩
  have he := congrFun h j
  have he' : P.coeff P.natDegree = 0 := by
    simpa only [positiveCoefficients,j,show P.natDegree-1+1 = P.natDegree by omega,Pi.zero_apply] using he
  exact Polynomial.leadingCoeff_ne_zero.mpr hP he'

theorem polynomial_eval_exponent_bounds {n G : ℕ} (x mu : ℝ)
    (hmeasure : UniformHeightMeasure (G := G) (fun j : Fin n => x^(j.val+1)) mu)
    (P : Polynomial ℤ) (hpos : 0 < P.natDegree) (hdeg : P.natDegree ≤ n) :
    Irrational (P.eval₂ (Int.castRingHom ℝ) x) ∧
      2 ≤ irrationalityExponent (P.eval₂ (Int.castRingHom ℝ) x) ∧
      irrationalityExponent (P.eval₂ (Int.castRingHom ℝ) x) ≤ mu := by
  have h := rational_constant_target_bounds _ _ hmeasure (positiveCoefficients n P)
    (positiveCoefficients_ne_zero n P hpos hdeg) (P.coeff 0 : ℚ)
  simpa only [Rat.cast_intCast,← eval_eq_constant_add_target n P hdeg x] using h

theorem actual_fixedF_polynomial_bounds {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (sigma eta : ℝ) (hsigma : 0 < sigma) (heta : 0 ≤ eta) (heta1 : eta < 1) (offset : ℕ)
    (hgap : (theta n G : ℝ)*sigma < (omega n G : ℝ))
    (a : ℤ) (q : ℕ) (hq : 0 < q) (ha : a ≠ 0) (hsmall : 4*a.natAbs ≤ q)
    (halpha : 0 < sizeRate q (G*(n-1)+1) eta (heightRate n G sigma OAI.PiExponent.Arithmetic.lcmConstant))
    (hgamma : 0 < decayRate q (G*(n-1)+1) eta
      (heightRate n G sigma OAI.PiExponent.Arithmetic.lcmConstant) sigma (3*|(a : ℝ)|/(q : ℝ)))
    (hrank : ∀ᶠ M : ℕ in atTop, ∀ P : Coordinates n G → Polynomial ℤ,
      P ≠ 0 → (∀ i, (P i).natDegree < M) →
      (∀ κ, PowerSeries.X^(contactOrder sigma M) ∣ contactRemainder P κ) →
      Submodule.span ℚ (Set.range (fun k : Fin (jetOrder eta offset M+1) =>
        rationalDividedJet hn ((a : ℚ)/(q : ℚ)) (rationalPolynomialColumn P) k.val)) = ⊤)
 :
    ∀ P : Polynomial ℤ, 0 < P.natDegree → P.natDegree ≤ n →
      Irrational (P.eval₂ (Int.castRingHom ℝ) (realF ((a : ℝ)/(q : ℝ)))) ∧
      2 ≤ irrationalityExponent (P.eval₂ (Int.castRingHom ℝ) (realF ((a : ℝ)/(q : ℝ)))) ∧
      irrationalityExponent (P.eval₂ (Int.castRingHom ℝ) (realF ((a : ℝ)/(q : ℝ)))) ≤
        fixedFExponent n G sigma eta a q := by
  have hmeasure := actual_uniform_height_measure hn hG sigma eta hsigma heta heta1 offset hgap
    a q hq ha hsmall halpha hgamma hrank
  intro P hpos hdeg
  exact polynomial_eval_exponent_bounds _ _ hmeasure P hpos hdeg

end QuadraticPi.GradedPolynomialTargetAdapter


==> anc/lean/QuadraticPi/GradedPositiveDecayRates.lean <==
import QuadraticPi.GradedDecayParameterChoice

/-! Explicit logarithmic endpoint thresholds for positive decay and prescribed
size/decay comparisons. All constants use the proved unconditional envelope. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedPositiveDecayRates
open Filter Topology GradedJetRateEnvelopes GradedJetRateLimits GradedHarmonicGrowth

def sizeCost (ell : ℕ) (eta beta : ℝ) : ℝ :=
  beta+eta*(Real.log 10+OAI.PiExponent.Arithmetic.lcmConstant*harmonic ell)

def decayCost (ell : ℕ) (eta beta sigma : ℝ) (a : ℤ) : ℝ :=
  sizeCost ell eta beta+sigma*(Real.log 3+Real.log |(a : ℝ)|)

theorem sizeRate_log_formula (q ell : ℕ) (eta beta : ℝ) :
    sizeRate q ell eta beta = (1+eta)*Real.log (q : ℝ)+sizeCost ell eta beta := by
  unfold sizeRate jetGrowthRate sizeCost
  ring

theorem decayRate_log_formula (q ell : ℕ) (eta beta sigma : ℝ) (a : ℤ)
    (hq : 0 < q) (ha : a ≠ 0) :
    decayRate q ell eta beta sigma (3*|(a : ℝ)|/(q : ℝ)) =
      (sigma-1-eta)*Real.log (q : ℝ)-decayCost ell eta beta sigma a := by
  have haR : (a : ℝ) ≠ 0 := by exact_mod_cast ha
  have hqR : (q : ℝ) ≠ 0 := by exact_mod_cast hq.ne'
  rw [decayRate,sizeRate_log_formula,Real.log_div (mul_ne_zero (by norm_num) (abs_ne_zero.mpr haR)) hqR,
    Real.log_mul (by norm_num) (abs_ne_zero.mpr haR)]
  unfold decayCost
  ring

theorem decayRate_gt_of_log_threshold (q ell : ℕ) (eta beta sigma delta : ℝ) (a : ℤ)
    (hq : 0 < q) (ha : a ≠ 0) (hs : 1+eta < sigma)
    (hlog : (decayCost ell eta beta sigma a+delta)/(sigma-1-eta) < Real.log (q : ℝ)) :
    delta < decayRate q ell eta beta sigma (3*|(a : ℝ)|/(q : ℝ)) := by
  rw [decayRate_log_formula q ell eta beta sigma a hq ha]
  have h := (div_lt_iff₀ (show 0 < sigma-1-eta by linarith)).mp hlog
  nlinarith

theorem eventually_positive_decay (ell : ℕ) (eta beta sigma delta : ℝ) (a : ℤ)
    (ha : a ≠ 0) (hs : 1+eta < sigma) :
    ∀ᶠ q : ℕ in atTop, 0 < q ∧ 4*a.natAbs ≤ q ∧
      delta < decayRate q ell eta beta sigma (3*|(a : ℝ)|/(q : ℝ)) := by
  have ht := (Real.tendsto_log_atTop.comp tendsto_natCast_atTop_atTop).eventually
    (eventually_gt_atTop ((decayCost ell eta beta sigma a+delta)/(sigma-1-eta)))
  filter_upwards [eventually_ge_atTop 1,eventually_ge_atTop (4*a.natAbs),ht] with q hq hsmall hlog
  exact ⟨by omega,hsmall,decayRate_gt_of_log_threshold q ell eta beta sigma delta a (by omega) ha hs hlog⟩

theorem rate_comparison_formula (q ell : ℕ) (eta beta sigma t : ℝ) (a : ℤ)
    (hq : 0 < q) (ha : a ≠ 0) :
    t*decayRate q ell eta beta sigma (3*|(a : ℝ)|/(q : ℝ))-sizeRate q ell eta beta =
      (t*(sigma-1-eta)-(1+eta))*Real.log (q : ℝ)-
        (sizeCost ell eta beta+t*decayCost ell eta beta sigma a) := by
  rw [decayRate_log_formula q ell eta beta sigma a hq ha,sizeRate_log_formula]
  ring

theorem eventually_rate_comparison (ell : ℕ) (eta beta sigma t delta : ℝ) (a : ℤ)
    (ha : a ≠ 0) (ht : 0 < t*(sigma-1-eta)-(1+eta)) :
    ∀ᶠ q : ℕ in atTop, 0 < q ∧ 4*a.natAbs ≤ q ∧
      sizeRate q ell eta beta+delta < t*decayRate q ell eta beta sigma (3*|(a : ℝ)|/(q : ℝ)) := by
  have hlog := (Real.tendsto_log_atTop.comp tendsto_natCast_atTop_atTop).eventually
    (eventually_gt_atTop ((sizeCost ell eta beta+t*decayCost ell eta beta sigma a+delta)/
      (t*(sigma-1-eta)-(1+eta))))
  filter_upwards [eventually_ge_atTop 1,eventually_ge_atTop (4*a.natAbs),hlog] with q hq hsmall hl
  refine ⟨by omega,hsmall,?_⟩
  dsimp only [Function.comp_def] at hl
  have h := (div_lt_iff₀ ht).mp hl
  have he := rate_comparison_formula q ell eta beta sigma t a (by omega) ha
  nlinarith


theorem exists_parameters_with_positive_decay {n : ℕ} (G : ℕ) (hn : 0 < n)
    (a : ℤ) (ha : a ≠ 0) :
    ∃ eta sigma : ℝ, 0 < eta ∧ eta < 1 ∧ 1+3*eta < sigma ∧
      (GradedFixedFContactRates.theta n G : ℝ)*sigma =
        (GradedFixedFContactRates.omega n G : ℝ)-eta ∧
      (GradedFixedFContactRates.theta n G : ℝ)*sigma < (GradedFixedFContactRates.omega n G : ℝ) ∧
      ∀ᶠ q : ℕ in atTop, 0 < q ∧ 4*a.natAbs ≤ q ∧
        0 < decayRate q (G*(n-1)+1) eta
          (GradedFixedFContactRates.heightRate n G sigma OAI.PiExponent.Arithmetic.lcmConstant)
          sigma (3*|(a : ℝ)|/(q : ℝ)) := by
  obtain ⟨eta,sigma,he,he1,hs,hd,hgap⟩ :=
    GradedDecayParameterChoice.exists_graded_admissible_parameters G hn
  refine ⟨eta,sigma,he,he1,hs,hd,hgap,?_⟩
  exact eventually_positive_decay _ _ _ _ 0 a ha (by linarith)

end QuadraticPi.GradedPositiveDecayRates


==> anc/lean/QuadraticPi/GradedQuadraticNilssonOrder.lean <==
import QuadraticPi.GradedAnalyticInitialValue
import Mathlib.Basic.Real.ENatENNReal
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedQuadraticNilssonOrder
open scoped ENNReal NNReal
open Filter Topology GradedCoefficientContractions GradedFiniteQuadraticNilsson
open GradedRamifiedHolomorphicTransport GradedFullCornerContactOrder

/-- Generalized order for the finite exponents zero and one half. -/
def nilssonOrder (A B : ℂ → ℂ) : ℝ≥0∞ :=
  min ((analyticOrderAt A 0 : ℕ∞) : ℝ≥0∞)
    (((analyticOrderAt B 0 : ℕ∞) : ℝ≥0∞)+(1 : ℝ≥0∞)/2)

/-- The corresponding analytic order on the quadratic cover, divided by two. -/
def coverOrder (g : ℂ → ℂ) : ℝ≥0∞ :=
  ((analyticOrderAt g 0 : ℕ∞) : ℝ≥0∞)/2

theorem square_order : analyticOrderAt (fun u : ℂ => u^2) 0 = 2 := by
  have h := analyticOrderAt_pow (f := id) (z₀ := (0 : ℂ)) analyticAt_id 2
  simpa [Pi.pow_def,nsmul_eq_mul] using h

theorem square_composition_order (A : ℂ → ℂ) (hA : AnalyticAt ℂ A 0) :
    analyticOrderAt (fun u : ℂ => A (u^2)) 0 = analyticOrderAt A 0*2 := by
  have hs : AnalyticAt ℂ (fun u : ℂ => u^2) 0 := by fun_prop
  have h := (show AnalyticAt ℂ A ((0 : ℂ)^2) by simpa using hA).analyticOrderAt_comp hs
  simpa only [Function.comp_def,zero_pow (by norm_num : (2 : ℕ) ≠ 0),sub_zero,square_order] using h

theorem odd_composition_order (B : ℂ → ℂ) (hB : AnalyticAt ℂ B 0) :
    analyticOrderAt (fun u : ℂ => u*B (u^2)) 0 = 1+analyticOrderAt B 0*2 := by
  have hs : AnalyticAt ℂ (fun u : ℂ => B (u^2)) 0 := by
    exact (show AnalyticAt ℂ B ((0 : ℂ)^2) by simpa using hB).comp (f := fun u : ℂ => u^2) (by fun_prop)
  have h := analyticOrderAt_mul (f := id) (g := fun u : ℂ => B (u^2)) analyticAt_id hs
  simpa only [Pi.mul_def,id_eq,analyticOrderAt_id,square_composition_order B hB] using h

theorem even_odd_eq_iff_top (a b : ℕ∞) : a*2 = 1+b*2 ↔ a=⊤ ∧ b=⊤ := by
  have hmul (k : ℕ) : (k : ℕ∞)*2 = ((k*2 : ℕ) : ℕ∞) := by norm_cast
  cases a using ENat.recTopCoe with
  | top =>
    cases b using ENat.recTopCoe with
    | top => simp
    | coe b =>
      rw [hmul,← ENat.natCast_one,← ENat.natCast_add]
      rw [ENat.top_mul (by norm_num : (2 : ℕ∞) ≠ 0)]
      simp only [ENat.top_ne_natCast,ENat.natCast_ne_top,eq_self,true_and]
  | coe a =>
    cases b using ENat.recTopCoe with
    | top =>
      rw [hmul]
      rw [ENat.top_mul (by norm_num : (2 : ℕ∞) ≠ 0),add_top]
      simp only [ENat.natCast_ne_top,eq_self,false_and]
    | coe b =>
      have hne : (a*2 : ℕ) ≠ 1+b*2 := by omega
      rw [hmul,hmul,← ENat.natCast_one,← ENat.natCast_add]
      simpa only [ENat.natCast_inj,ENat.natCast_ne_top,false_and,iff_false] using hne

theorem quadratic_form_order (g A B : ℂ → ℂ) (hA : AnalyticAt ℂ A 0)
    (hB : AnalyticAt ℂ B 0) (he : ∀ u, g u=A (u^2)+u*B (u^2)) :
    analyticOrderAt g 0 = min (analyticOrderAt A 0*2) (1+analyticOrderAt B 0*2) := by
  let f : ℂ → ℂ := fun u => A (u^2)
  let h : ℂ → ℂ := fun u => u*B (u^2)
  have hf : analyticOrderAt f 0 = analyticOrderAt A 0*2 := square_composition_order A hA
  have hh : analyticOrderAt h 0 = 1+analyticOrderAt B 0*2 := odd_composition_order B hB
  have hg : g=f+h := by funext u; exact he u
  rw [hg]
  by_cases hne : analyticOrderAt f 0 ≠ analyticOrderAt h 0
  · rw [analyticOrderAt_add_of_ne hne,hf,hh]
  · have ht := (even_odd_eq_iff_top (analyticOrderAt A 0) (analyticOrderAt B 0)).mp
      (hf.symm.trans ((not_ne_iff.mp hne).trans hh))
    have hl := le_analyticOrderAt_add (f := f) (g := h) (z₀ := (0 : ℂ))
    simp [hf,hh,ht.1,ht.2] at hl ⊢
    exact hl

theorem halve_even_odd_min (a b : ℕ∞) :
    ((min (a*2) (1+b*2) : ℕ∞) : ℝ≥0∞)/2 =
      min (a : ℝ≥0∞) ((b : ℝ≥0∞)+(1 : ℝ≥0∞)/2) := by
  simp only [ENat.toENNReal_min,ENat.toENNReal_mul,ENat.toENNReal_add,
    ENat.toENNReal_one,ENat.toENNReal_ofNat]
  have hm : Monotone (fun z : ℝ≥0∞ => z/2) := fun _ _ h => ENNReal.div_le_div_right h 2
  rw [hm.map_min,ENNReal.add_div,
    ENNReal.mul_div_cancel_right (by norm_num : (2 : ℝ≥0∞) ≠ 0) (by norm_num),
    ENNReal.mul_div_cancel_right (by norm_num : (2 : ℝ≥0∞) ≠ 0) (by norm_num),add_comm]

theorem coverOrder_eq_nilssonOrder (g A B : ℂ → ℂ) (hA : AnalyticAt ℂ A 0)
    (hB : AnalyticAt ℂ B 0) (he : ∀ u, g u=A (u^2)+u*B (u^2)) :
    coverOrder g = nilssonOrder A B := by
  unfold coverOrder nilssonOrder
  rw [quadratic_form_order g A B hA hB he,halve_even_odd_min]

theorem nilssonOrder_independent_of_representation (g A B C D : ℂ → ℂ)
    (hA : AnalyticAt ℂ A 0) (hB : AnalyticAt ℂ B 0)
    (hC : AnalyticAt ℂ C 0) (hD : AnalyticAt ℂ D 0)
    (he : ∀ u, g u=A (u^2)+u*B (u^2)) (he' : ∀ u, g u=C (u^2)+u*D (u^2)) :
    nilssonOrder A B = nilssonOrder C D :=
  (coverOrder_eq_nilssonOrder g A B hA hB he).symm.trans
    (coverOrder_eq_nilssonOrder g C D hC hD he')

theorem coverOrder_top_iff_zero_germ (g : ℂ → ℂ) :
    coverOrder g = ⊤ ↔ g =ᶠ[𝓝 0] 0 := by
  simp only [coverOrder,ENNReal.div_eq_top,show (2 : ℝ≥0∞) ≠ 0 by norm_num,
    show (2 : ℝ≥0∞) ≠ ⊤ by norm_num,and_false,or_false,false_or,and_true,
    ENat.toENNReal_eq_top,analyticOrderAt_eq_top]
  exact ⟨fun h => h.1,fun h => ⟨h,by norm_num⟩⟩

theorem coverOrder_ge_of_double_order (g : ℂ → ℂ) (K : ℕ)
    (horder : ((2*K : ℕ) : ℕ∞) ≤ analyticOrderAt g 0) : (K : ℝ≥0∞) ≤ coverOrder g := by
  have hR := ENat.toENNReal_mono horder
  have hd := ENNReal.div_le_div_right hR 2
  have he : ((2*K : ℕ) : ℝ≥0∞)/2 = K := by
    rw [Nat.cast_mul,Nat.cast_ofNat,mul_comm,
      ENNReal.mul_div_cancel_right (by norm_num : (2 : ℝ≥0∞) ≠ 0) (by norm_num)]
  simpa only [ENat.toENNReal_coe,he,coverOrder] using hd

theorem actual_corner_nilsson_order_ge {n G : ℕ} (hG : 0 < G)
    (P : Coordinates n G → Polynomial ℤ) (r c : ℂ) (K : ℕ)
    (hcontact : ∀ κ, PowerSeries.X^K ∣ GradedFixedFContactConstruction.contactRemainder P κ)
    (y : Coordinates n G → ℂ) (hy : y ∈ GradedCornerSpaceDimension.cornerSpace n G r) :
    ∃ A B : ℂ → ℂ, AnalyticAt ℂ A 0 ∧ AnalyticAt ℂ B 0 ∧
      (∀ u, ramifiedEndpointPairing P r c y u = A (u^2)+u*B (u^2)) ∧
      (K : ℝ≥0∞) ≤ nilssonOrder A B := by
  obtain ⟨A,B,hA,hB,he⟩ := ramifiedEndpointPairing_form P r c y
  refine ⟨A,B,hA,hB,he,?_⟩
  rw [← coverOrder_eq_nilssonOrder _ A B hA hB he]
  exact coverOrder_ge_of_double_order _ K (full_corner_order_ge hG P r c K hcontact y hy)

theorem actual_corner_source_order_budget {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (P : Coordinates n G → Polynomial ℤ) (r c : ℂ) (sigma eta w : ℝ)
    (hsigma : 1 ≤ sigma) (hw : 0 ≤ w)
    (hrelation : (GradedFixedFContactRates.theta n G : ℝ)*sigma =
      (GradedFixedFContactRates.omega n G : ℝ)-eta) (M : ℕ) (hM : 1 ≤ M)
    (hcontact : ∀ κ, PowerSeries.X^(GradedFixedFEntryGrowth.contactOrder sigma M) ∣
      GradedFixedFContactConstruction.contactRemainder P κ)
    (y : Coordinates n G → ℂ) (hy : y ∈ GradedCornerSpaceDimension.cornerSpace n G r) :
    ENNReal.ofReal (((GradedFixedFContactRates.omega n G : ℝ)-eta)*((M-1 : ℕ) : ℝ)/
      (GradedFixedFContactRates.theta n G : ℝ)-w) ≤ coverOrder (ramifiedEndpointPairing P r c y) := by
  have hb := GradedEventualCitedRank.contactOrder_covers_source_order_with_loss
    hn sigma eta w hsigma hw hrelation M hM
  have hr := ENNReal.ofReal_le_ofReal hb
  have hk := coverOrder_ge_of_double_order _ (GradedFixedFEntryGrowth.contactOrder sigma M)
    (full_corner_order_ge hG P r c _ hcontact y hy)
  apply le_trans ?_ hk
  simpa using hr

theorem actual_corner_source_nilsson_certificate {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (P : Coordinates n G → Polynomial ℤ) (r c : ℂ) (sigma eta w : ℝ)
    (hsigma : 1 ≤ sigma) (hw : 0 ≤ w)
    (hrelation : (GradedFixedFContactRates.theta n G : ℝ)*sigma =
      (GradedFixedFContactRates.omega n G : ℝ)-eta) (M : ℕ) (hM : 1 ≤ M)
    (hcontact : ∀ κ, PowerSeries.X^(GradedFixedFEntryGrowth.contactOrder sigma M) ∣
      GradedFixedFContactConstruction.contactRemainder P κ)
    (y : Coordinates n G → ℂ) (hy : y ∈ GradedCornerSpaceDimension.cornerSpace n G r) :
    ∃ A B : ℂ → ℂ, AnalyticAt ℂ A 0 ∧ AnalyticAt ℂ B 0 ∧
      (∀ u, ramifiedEndpointPairing P r c y u=A (u^2)+u*B (u^2)) ∧
      ENNReal.ofReal (((GradedFixedFContactRates.omega n G : ℝ)-eta)*((M-1 : ℕ) : ℝ)/
        (GradedFixedFContactRates.theta n G : ℝ)-w) ≤ nilssonOrder A B := by
  obtain ⟨A,B,hA,hB,he⟩ := ramifiedEndpointPairing_form P r c y
  refine ⟨A,B,hA,hB,he,?_⟩
  rw [← coverOrder_eq_nilssonOrder _ A B hA hB he]
  exact actual_corner_source_order_budget hn hG P r c sigma eta w hsigma hw hrelation M hM hcontact y hy

theorem actual_nilsson_order_top_iff_obstruction {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (r : ℚ) (hr : r ≠ 0) (hr1 : 1-r ≠ 0) (hrnorm : ‖(r : ℂ)‖ < 1)
    (P : Coordinates n G → Polynomial ℤ) (c : ℂ) (hc : c ≠ 0) (hs : c^2 = (r : ℂ))
    (y : Coordinates n G → ℂ) :
    coverOrder (ramifiedEndpointPairing P (r : ℂ) c y) = ⊤ ↔
      y ∈ GradedRationalVanishingSpace.vanishingSpace hn r P := by
  rw [coverOrder_top_iff_zero_germ]
  exact (GradedConcreteRankAssembly.mem_vanishingSpace_iff_ramified_origin
    hn hG r hr hr1 hrnorm P c hc hs y).symm

end QuadraticPi.GradedQuadraticNilssonOrder


==> anc/lean/QuadraticPi/GradedQuadraticPolynomialEndpoint.lean <==
import QuadraticPi.GradedScaledJointTradeoff
import QuadraticPi.LogarithmicManuscriptAdapters

/-! Polynomial irrationality and near-two exponents at actual quadratic
logarithm endpoints. The cutoff is chosen before the target polynomial;
the three cited general theorem inputs remain explicit. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedQuadraticPolynomialEndpoint
open Filter Topology GradedJointPolynomialMeasure GradedConcreteJointTradeoff
open GradedScaledJointTradeoff GradedRationalPolynomialBridge
open GradedAlgebraicValueIndependence GradedCitedSeparationBridge GradedGenericRankCitation

theorem polynomial_eventualLowerBound_of_joint {n : ℕ} (x nu mu : ℝ)
    (hmeasure : ∃ C : ℝ, 0 < C ∧ ∀ P : Polynomial ℤ, 0 < P.natDegree → P.natDegree ≤ n →
      ∀ (p : ℤ) (Q : ℕ), 0 < Q → C*positiveHeight P^(-nu)*(Q : ℝ)^(-mu) ≤
        |P.eval₂ (Int.castRingHom ℝ) x-(p : ℝ)/(Q : ℝ)|)
    (P : Polynomial ℤ) (hpos : 0 < P.natDegree) (hdeg : P.natDegree ≤ n) :
    EventualLowerBoundAbove (P.eval₂ (Int.castRingHom ℝ) x) mu := by
  obtain ⟨C,hC,hbound⟩ := hmeasure
  have hK : 0 < C*positiveHeight P^(-nu) :=
    mul_pos hC (Real.rpow_pos_of_pos (by linarith [positiveHeight_one_le P]) _)
  exact ExponentialTwoFormsMeasure.eventualLowerBoundAbove_of_uniform_power_lower_bound
    _ mu _ hK (hbound P hpos hdeg)

theorem polynomial_exponent_bounds_of_joint {n : ℕ} (x nu mu : ℝ)
    (hmeasure : ∃ C : ℝ, 0 < C ∧ ∀ P : Polynomial ℤ, 0 < P.natDegree → P.natDegree ≤ n →
      ∀ (p : ℤ) (Q : ℕ), 0 < Q → C*positiveHeight P^(-nu)*(Q : ℝ)^(-mu) ≤
        |P.eval₂ (Int.castRingHom ℝ) x-(p : ℝ)/(Q : ℝ)|)
    (P : Polynomial ℤ) (hpos : 0 < P.natDegree) (hdeg : P.natDegree ≤ n) :
    Irrational (P.eval₂ (Int.castRingHom ℝ) x) ∧
      2 ≤ irrationalityExponent (P.eval₂ (Int.castRingHom ℝ) x) ∧
      irrationalityExponent (P.eval₂ (Int.castRingHom ℝ) x) ≤ mu := by
  have h := polynomial_eventualLowerBound_of_joint x nu mu hmeasure P hpos hdeg
  exact ⟨irrational_of_eventualLowerBoundAbove h,irrationalityExponent_bounds_of_eventualLowerBoundAbove h⟩

theorem rational_polynomial_eventualLowerBound_of_integer {n : ℕ} (x mu : ℝ)
    (hint : ∀ P : Polynomial ℤ, 0 < P.natDegree → P.natDegree ≤ n →
      EventualLowerBoundAbove (P.eval₂ (Int.castRingHom ℝ) x) mu)
    (P : Polynomial ℚ) (hpos : 0 < P.natDegree) (hdeg : P.natDegree ≤ n) :
    EventualLowerBoundAbove (P.eval₂ (Rat.castHom ℝ) x) mu := by
  let f : Unit → Polynomial ℚ := fun _ => P
  obtain ⟨D,hD,Q,hQ⟩ := exists_common_integer_column f
  have hdegree := cleared_column_degree f D hD Q hQ ()
  have hi := hint (Q ()) (by simpa [f,hdegree] using hpos) (by simpa [f,hdegree] using hdeg)
  have hDq : (D : ℚ) ≠ 0 := by exact_mod_cast hD
  have hDr : (D : ℝ) ≠ 0 := by exact_mod_cast hD
  have he : (Q ()).eval₂ (Int.castRingHom ℝ) x=(D : ℝ)*P.eval₂ (Rat.castHom ℝ) x := by
    have h := congrArg (fun A : Polynomial ℚ => A.eval₂ (Rat.castHom ℝ) x) (hQ ())
    rw [Polynomial.eval₂_map,Polynomial.eval₂_mul,Polynomial.eval₂_C] at h
    have hm : (Rat.castHom ℝ).comp (Int.castRingHom ℚ)=Int.castRingHom ℝ := by ext z; simp
    rw [hm] at h
    simpa [f] using h
  have h := hi.rat_mul ((D : ℚ)⁻¹) (inv_ne_zero hDq)
  rw [he] at h
  simpa only [Rat.cast_inv,Rat.cast_intCast,inv_mul_cancel_left₀ hDr] using h

theorem rational_polynomial_exponent_bounds_of_integer {n : ℕ} (x mu : ℝ)
    (hint : ∀ P : Polynomial ℤ, 0 < P.natDegree → P.natDegree ≤ n →
      EventualLowerBoundAbove (P.eval₂ (Int.castRingHom ℝ) x) mu)
    (P : Polynomial ℚ) (hpos : 0 < P.natDegree) (hdeg : P.natDegree ≤ n) :
    Irrational (P.eval₂ (Rat.castHom ℝ) x) ∧
      2 ≤ irrationalityExponent (P.eval₂ (Rat.castHom ℝ) x) ∧
      irrationalityExponent (P.eval₂ (Rat.castHom ℝ) x) ≤ mu := by
  have h := rational_polynomial_eventualLowerBound_of_integer x mu hint P hpos hdeg
  exact ⟨irrational_of_eventualLowerBoundAbove h,irrationalityExponent_bounds_of_eventualLowerBoundAbove h⟩

theorem quadratic_polynomial_fixed_grade_bounds {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (d : ℤ) (hd : d ≠ 0) (hlog : AlgebraicLogTranscendence)
    (hsep : CitedGenericSeparation) (hrank : CitedGenericQuadraticRank)
    (rho : ℝ) (hrho : 0 < rho) :
    ∃ b0 : ℕ, 0 < b0 ∧ ∀ b : ℕ, b0 ≤ b → ∀ P : Polynomial ℚ,
      0 < P.natDegree → P.natDegree ≤ n →
      Irrational (P.eval₂ (Rat.castHom ℝ) (QuadraticLogarithmicFamily.value (d : ℝ) (1/(b : ℝ))/2)) ∧
      2 ≤ irrationalityExponent (P.eval₂ (Rat.castHom ℝ) (QuadraticLogarithmicFamily.value (d : ℝ) (1/(b : ℝ))/2)) ∧
      irrationalityExponent (P.eval₂ (Rat.castHom ℝ) (QuadraticLogarithmicFamily.value (d : ℝ) (1/(b : ℝ))/2)) ≤
        denominatorExponent n G rho := by
  obtain ⟨b0,hb0,hbound⟩ := quadratic_log_concrete_joint_tradeoff hn hG d hd hlog hsep hrank rho hrho
  refine ⟨b0,hb0,?_⟩
  intro b hb P hpos hdeg
  exact rational_polynomial_exponent_bounds_of_integer _ _
    (fun A hApos hAdeg => polynomial_eventualLowerBound_of_joint _ _ _ (hbound b hb) A hApos hAdeg)
    P hpos hdeg

theorem exists_grade_for_epsilon {n : ℕ} (hn : 0 < n) (epsilon : ℝ) (he : 0 < epsilon) :
    ∃ G : ℕ, 0 < G ∧ denominatorExponent n G (epsilon/2) < 2+epsilon := by
  obtain ⟨G,hG⟩ := exists_nat_gt (max 1 (2*((n : ℝ)-1)/epsilon))
  have hGR : (0 : ℝ) < G := by linarith [le_max_left (1 : ℝ) (2*((n : ℝ)-1)/epsilon)]
  have hg : 0 < G := by exact_mod_cast hGR
  have hm : 2*((n : ℝ)-1)/epsilon < (G : ℝ) := (le_max_right _ _).trans_lt hG
  have hm' := (div_lt_iff₀ he).mp hm
  have hd : ((n : ℝ)-1)/(G : ℝ) < epsilon/2 := (div_lt_iff₀ hGR).mpr (by nlinarith)
  exact ⟨G,hg,by unfold denominatorExponent; linarith⟩

theorem quadratic_polynomial_near_two {n : ℕ} (hn : 0 < n)
    (d : ℤ) (hd : d ≠ 0) (hlog : AlgebraicLogTranscendence)
    (hsep : CitedGenericSeparation) (hrank : CitedGenericQuadraticRank)
    (epsilon : ℝ) (he : 0 < epsilon) :
    ∃ b0 : ℕ, 0 < b0 ∧ ∀ b : ℕ, b0 ≤ b → ∀ P : Polynomial ℚ,
      0 < P.natDegree → P.natDegree ≤ n →
      Irrational (P.eval₂ (Rat.castHom ℝ) (QuadraticLogarithmicFamily.value (d : ℝ) (1/(b : ℝ))/2)) ∧
      2 ≤ irrationalityExponent (P.eval₂ (Rat.castHom ℝ) (QuadraticLogarithmicFamily.value (d : ℝ) (1/(b : ℝ))/2)) ∧
      irrationalityExponent (P.eval₂ (Rat.castHom ℝ) (QuadraticLogarithmicFamily.value (d : ℝ) (1/(b : ℝ))/2)) <
        2+epsilon := by
  obtain ⟨G,hG,hmu⟩ := exists_grade_for_epsilon hn epsilon he
  obtain ⟨b0,hb0,hbound⟩ := quadratic_polynomial_fixed_grade_bounds hn hG d hd hlog hsep hrank
    (epsilon/2) (by positivity)
  refine ⟨b0,hb0,?_⟩
  intro b hb P hpos hdeg
  obtain ⟨hirr,hlower,hupper⟩ := hbound b hb P hpos hdeg
  exact ⟨hirr,hlower,hupper.trans_lt hmu⟩

theorem quadratic_polynomial_range_two_three {n : ℕ} (hn : 0 < n)
    (d : ℤ) (hd : d ≠ 0) (hlog : AlgebraicLogTranscendence)
    (hsep : CitedGenericSeparation) (hrank : CitedGenericQuadraticRank)
    (epsilon : ℝ) (he : 0 < epsilon) (he1 : epsilon ≤ 1) :
    ∃ b0 : ℕ, 0 < b0 ∧ ∀ b : ℕ, b0 ≤ b → ∀ P : Polynomial ℚ,
      0 < P.natDegree → P.natDegree ≤ n →
      Irrational (P.eval₂ (Rat.castHom ℝ) (QuadraticLogarithmicFamily.value (d : ℝ) (1/(b : ℝ))/2)) ∧
      2 ≤ irrationalityExponent (P.eval₂ (Rat.castHom ℝ) (QuadraticLogarithmicFamily.value (d : ℝ) (1/(b : ℝ))/2)) ∧
      irrationalityExponent (P.eval₂ (Rat.castHom ℝ) (QuadraticLogarithmicFamily.value (d : ℝ) (1/(b : ℝ))/2)) ≤ 3 := by
  obtain ⟨b0,hb0,hbound⟩ := quadratic_polynomial_near_two hn d hd hlog hsep hrank epsilon he
  refine ⟨b0,hb0,?_⟩
  intro b hb P hpos hdeg
  obtain ⟨hirr,hlower,hupper⟩ := hbound b hb P hpos hdeg
  exact ⟨hirr,hlower,by linarith⟩

theorem quadratic_polynomial_extended_bounds {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (d : ℤ) (hd : d ≠ 0) (hlog : AlgebraicLogTranscendence)
    (hsep : CitedGenericSeparation) (hrank : CitedGenericQuadraticRank)
    (rho : ℝ) (hrho : 0 < rho) :
    ∃ b0 : ℕ, 0 < b0 ∧ ∀ b : ℕ, b0 ≤ b → ∀ P : Polynomial ℚ,
      0 < P.natDegree → P.natDegree ≤ n →
      BddAbove (ApproximationExponents (P.eval₂ (Rat.castHom ℝ)
        (QuadraticLogarithmicFamily.value (d : ℝ) (1/(b : ℝ))/2))) ∧
      (2 : ENNReal) ≤ extendedIrrationalityExponent (P.eval₂ (Rat.castHom ℝ)
        (QuadraticLogarithmicFamily.value (d : ℝ) (1/(b : ℝ))/2)) ∧
      extendedIrrationalityExponent (P.eval₂ (Rat.castHom ℝ)
        (QuadraticLogarithmicFamily.value (d : ℝ) (1/(b : ℝ))/2)) ≤
        ENNReal.ofReal (denominatorExponent n G rho) := by
  obtain ⟨b0,hb0,hbound⟩ := quadratic_log_concrete_joint_tradeoff hn hG d hd hlog hsep hrank rho hrho
  refine ⟨b0,hb0,?_⟩
  intro b hb P hpos hdeg
  have hint := fun A hApos hAdeg => polynomial_eventualLowerBound_of_joint _ _ _ (hbound b hb) A hApos hAdeg
  have h := rational_polynomial_eventualLowerBound_of_integer _ _ hint P hpos hdeg
  have hbounded := bddAbove_approximationExponents_of_eventualLowerBoundAbove h
  refine ⟨hbounded,two_le_extendedIrrationalityExponent (irrational_of_eventualLowerBoundAbove h),?_⟩
  exact (extendedIrrationalityExponent_le_ofReal_of_bddAbove hbounded).trans
    (ENNReal.ofReal_le_ofReal (irrationalityExponent_le_of_eventualLowerBoundAbove h))

end QuadraticPi.GradedQuadraticPolynomialEndpoint


==> anc/lean/QuadraticPi/GradedRamifiedContactOrder.lean <==
import QuadraticPi.GradedRamifiedHolomorphicTransport
import QuadraticPi.GradedCovariantCornerDecay
import Mathlib.Analysis.Analytic.Order

/-! Exact propagation of contact order through the actual quadratic lift.
A contact budget K gives a holomorphic u^(2K) factor in every transported
corner remainder. No Nilsson class or general external rank theorem is
postulated; existing analytic and finite transport identities are reused. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedRamifiedContactOrder
open scoped BigOperators
open Filter Topology PowerSeries GradedCoefficientContractions
open GradedRamifiedHolomorphicTransport GradedAnalyticTaylor GradedFixedFContactConstruction
open GradedFixedFContactAnalytic GradedFixedFAnalytic GradedSignedDualPolynomial
open GradedAnalyticCornerIdentity GradedDualCornerConservation GradedFiniteTransportAction
open GradedAnalyticCovariantJets GradedAnalyticJetClearing GradedLiftedTransportEntries
open GradedTransportNormalization

def ramifiedDual {n : ℕ} (r c : ℂ) (a : Fin n → ℂ) (j : Fin n) (u : ℂ) : ℂ :=
  Polynomial.eval (ramifiedV r c u) (dual n a (ramifiedU c u) j)

def ramifiedWeight {n G : ℕ} (r c : ℂ) (a : Fin n → ℂ) (κ : DegreeIndex n G) (u : ℂ) : ℂ :=
  weight (fun j => ramifiedDual r c a j u) κ

def ramifiedContact {n G : ℕ} (P : Coordinates n G → Polynomial ℤ)
    (r c : ℂ) (a : Fin n → ℂ) (u : ℂ) : ℂ :=
  ∑ κ : DegreeIndex n G, ramifiedWeight r c a κ u*analyticContact P κ (u^2)

theorem contact_taylor_eq {n G : ℕ} (P : Coordinates n G → Polynomial ℤ) (κ : DegreeIndex n G) :
    taylor (analyticContact P κ) 0 = PowerSeries.map (algebraMap ℚ ℂ) (contactRemainder P κ) := by
  apply taylor_eq_of_hasFPowerSeriesAt
  simpa [GradedAnalyticTaylor.scalarSeries,contactScalarSeries,coeff_map] using analyticContact_hasFPowerSeriesAt P κ

theorem contact_order_ge {n G : ℕ} (P : Coordinates n G → Polynomial ℤ) (κ : DegreeIndex n G)
    (K : ℕ) (hcontact : X^K ∣ contactRemainder P κ) :
    (K : ℕ∞) ≤ analyticOrderAt (analyticContact P κ) 0 := by
  have hf := analyticContact_analyticAt P κ 0 (by norm_num)
  apply (natCast_le_analyticOrderAt_iff_iteratedDeriv_eq_zero hf).mpr
  intro i hi
  have hz : coeff i (taylor (analyticContact P κ) 0) = 0 := by
    rw [contact_taylor_eq,coeff_map]
    rw [(X_pow_dvd_iff.mp hcontact) i hi,map_zero]
  rw [taylor_coeff] at hz
  have hfac : (i.factorial : ℂ) ≠ 0 := by exact_mod_cast Nat.factorial_ne_zero i
  simpa using (div_eq_iff hfac).mp hz

theorem contact_has_analytic_factor {n G : ℕ} (P : Coordinates n G → Polynomial ℤ)
    (κ : DegreeIndex n G) (K : ℕ) (hcontact : X^K ∣ contactRemainder P κ) :
    ∃ g : ℂ → ℂ, AnalyticAt ℂ g 0 ∧ analyticContact P κ =ᶠ[𝓝 0] (fun z => z^K*g z) := by
  have hf := analyticContact_analyticAt P κ 0 (by norm_num)
  obtain ⟨g,hg,he⟩ := (natCast_le_analyticOrderAt hf).mp (contact_order_ge P κ K hcontact)
  refine ⟨g,hg,?_⟩
  filter_upwards [he] with z hz
  simpa only [sub_zero,smul_eq_mul] using hz

theorem ramifiedDual_eq_sum {n : ℕ} (r c : ℂ) (a : Fin n → ℂ) (j : Fin n) (u : ℂ) :
    ramifiedDual r c a j u = ∑ k : Fin n, if j ≤ k then
      ramifiedU c u^(j.val+1)*(Nat.choose (k.val+1) (j.val+1) : ℂ)*
        a k*(-ramifiedV r c u)^(k.val-j.val) else 0 := by
  unfold ramifiedDual dual
  rw [Polynomial.eval_finsetSum,Finset.sum_filter]
  apply Finset.sum_congr rfl
  intro k _
  split_ifs <;> simp

theorem ramifiedDual_analyticAt_zero {n : ℕ} (r c : ℂ) (a : Fin n → ℂ) (j : Fin n) :
    AnalyticAt ℂ (ramifiedDual r c a j) 0 := by
  have he : ramifiedDual r c a j = fun u => ∑ k : Fin n, if j ≤ k then
      ramifiedU c u^(j.val+1)*(Nat.choose (k.val+1) (j.val+1) : ℂ)*
        a k*(-ramifiedV r c u)^(k.val-j.val) else 0 := funext (ramifiedDual_eq_sum r c a j)
  rw [he]
  apply Finset.analyticAt_fun_sum
  intro k _
  by_cases hk : j ≤ k
  · simp only [hk,↓reduceIte]
    exact ((((ramifiedU_analyticAt c 0).pow (j.val+1)).mul analyticAt_const).mul
      analyticAt_const).mul ((ramifiedV_analyticAt_zero r c).neg.pow (k.val-j.val))
  · simp only [hk,↓reduceIte]
    exact analyticAt_const

theorem ramifiedWeight_analyticAt_zero {n G : ℕ} (r c : ℂ) (a : Fin n → ℂ) (κ : DegreeIndex n G) :
    AnalyticAt ℂ (ramifiedWeight r c a κ) 0 := by
  unfold ramifiedWeight weight
  apply Finset.analyticAt_fun_prod
  intro j _
  exact (ramifiedDual_analyticAt_zero r c a j).pow (κ.val j : ℕ)

theorem ramified_matrix_corner_action {n G : ℕ} (hG : 0 < G) (r c : ℂ)
    (a : Fin n → ℂ) (i : Coordinates n G) (u : ℂ) :
    (∑ d : Coordinates n G, ramifiedTransport r c i d u*cornerVector a r d) =
      cornerVector (fun j => ramifiedDual r c a j u) (u^2) i := by
  have h := finite_matrix_action hG (ramifiedU c u) (ramifiedV r c u) a
    (∑ j, a j*complexF r^(j.val+1)) i
  change (∑ d, ramifiedTransport r c i d u*cornerVector a r d) = _ at h
  rw [h]
  have hc := scalar_conservation a (ramifiedU c u) (ramifiedV r c u)
    (complexF (u^2)) (complexF r) (by unfold ramifiedV; ring)
  rw [endpointPolynomial_eval] at hc
  cases i with
  | inl κ => simp only [lifted,Sum.elim_inl,upper,Polynomial.eval_prod,Polynomial.eval_pow,
      cornerVector,weight,ramifiedDual]
  | inr lam => simp only [lifted,Sum.elim_inr,lower,Polynomial.eval_mul,Polynomial.eval_prod,
      Polynomial.eval_pow,hc,cornerVector,weight,ramifiedDual]

theorem ramified_corner_remainder_eq_contact {n G : ℕ} (hG : 0 < G)
    (P : Coordinates n G → Polynomial ℤ) (r c : ℂ) (a : Fin n → ℂ) (u : ℂ) :
    ramifiedEndpointPairing P r c (cornerVector a r) u = ramifiedContact P r c a u := by
  unfold ramifiedEndpointPairing ramifiedCoordinatePairing
  simp only [Finset.sum_mul]
  rw [Finset.sum_comm]
  calc
    _ = ∑ i, (P i).eval₂ (Int.castRingHom ℂ) (u^2)*
        (∑ d, ramifiedTransport r c i d u*cornerVector a r d) := by
      apply Finset.sum_congr rfl
      intro i _
      rw [Finset.mul_sum]
      apply Finset.sum_congr rfl
      intro d _
      ring
    _ = ∑ i, (P i).eval₂ (Int.castRingHom ℂ) (u^2)*
        cornerVector (fun j => ramifiedDual r c a j u) (u^2) i := by
      simp only [ramified_matrix_corner_action hG]
    _ = _ := by
      exact (corner_pairing_eq_contacts hG P (fun j => ramifiedDual r c a j u) (u^2))

theorem ramified_corner_has_contact_factor {n G : ℕ} (hG : 0 < G)
    (P : Coordinates n G → Polynomial ℤ) (r c : ℂ) (a : Fin n → ℂ) (K : ℕ)
    (hcontact : ∀ κ, X^K ∣ contactRemainder P κ) :
    ∃ g : ℂ → ℂ, AnalyticAt ℂ g 0 ∧
      ramifiedEndpointPairing P r c (cornerVector a r) =ᶠ[𝓝 0] (fun u => u^(2*K)*g u) := by
  classical
  choose g hg he using (fun κ => contact_has_analytic_factor P κ K (hcontact κ))
  let F := fun u => ∑ κ : DegreeIndex n G, ramifiedWeight r c a κ u*g κ (u^2)
  have hF : AnalyticAt ℂ F 0 := by
    apply Finset.analyticAt_fun_sum
    intro κ _
    have hgc : AnalyticAt ℂ (fun u : ℂ => g κ (u^2)) 0 := by
      have hh : AnalyticAt ℂ (g κ) ((0 : ℂ)^2) := by simpa using hg κ
      exact hh.comp (f := fun u : ℂ => u^2) (analyticAt_id.pow 2)
    exact (ramifiedWeight_analyticAt_zero r c a κ).mul hgc
  have he' : ∀ κ, ∀ᶠ u : ℂ in 𝓝 0, analyticContact P κ (u^2) = (u^2)^K*g κ (u^2) := by
    intro κ
    have ht : Filter.Tendsto (fun u : ℂ => u^2) (𝓝 0) (𝓝 0) := by
      have hp : ContinuousAt (fun u : ℂ => u^2) 0 := by fun_prop
      convert hp.tendsto using 1 <;> norm_num
    exact (he κ).comp_tendsto ht
  refine ⟨F,hF,?_⟩
  filter_upwards [eventually_all.mpr he'] with u hu
  rw [ramified_corner_remainder_eq_contact hG]
  simp only [ramifiedContact,F,Finset.mul_sum]
  apply Finset.sum_congr rfl
  intro κ _
  rw [hu κ,← pow_mul]
  ring

theorem ramified_corner_order_ge {n G : ℕ} (hG : 0 < G)
    (P : Coordinates n G → Polynomial ℤ) (r c : ℂ) (a : Fin n → ℂ) (K : ℕ)
    (hcontact : ∀ κ, X^K ∣ contactRemainder P κ) :
    ((2*K : ℕ) : ℕ∞) ≤ analyticOrderAt (ramifiedEndpointPairing P r c (cornerVector a r)) 0 := by
  obtain ⟨g,hg,he⟩ := ramified_corner_has_contact_factor hG P r c a K hcontact
  apply (natCast_le_analyticOrderAt (ramifiedEndpointPairing_analyticAt_zero P r c _)).mpr
  refine ⟨g,hg,?_⟩
  filter_upwards [he] with z hz
  simpa only [sub_zero,smul_eq_mul] using hz

end QuadraticPi.GradedRamifiedContactOrder


==> anc/lean/QuadraticPi/GradedRamifiedHolomorphicTransport.lean <==
import QuadraticPi.GradedAnalyticJetClearing

/-! The actual polynomial transport has a holomorphic quadratic lift at zero.
Its root branch agrees with the inherited normalized analytic transport near
the endpoint. This is a checked continuation certificate, not an assumed
Nilsson theorem or a quantified vanishing-order assertion. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedRamifiedHolomorphicTransport
open scoped BigOperators
open Filter Topology GradedCoefficientContractions GradedFixedFAnalytic
open GradedAnalyticTransportBranches GradedAnalyticCovariantJets
open GradedLiftedTransportEntries GradedTransportNormalization GradedAnalyticJetClearing

def ramifiedU (c u : ℂ) : ℂ := u/c
def ramifiedV (r c u : ℂ) : ℂ := ramifiedU c u*complexF (u^2)-complexF r

def ramifiedTransport {n G : ℕ} (r c : ℂ) (i d : Coordinates n G) (u : ℂ) : ℂ :=
  evalUVOver (ramifiedU c u) (ramifiedV r c u) (entry i (endpointIndex d))

def ramifiedCoordinatePairing {n G : ℕ} (P : Coordinates n G → Polynomial ℤ)
    (r c : ℂ) (d : Coordinates n G) (u : ℂ) : ℂ :=
  ∑ i, (P i).eval₂ (Int.castRingHom ℂ) (u^2)*ramifiedTransport r c i d u

def ramifiedEndpointPairing {n G : ℕ} (P : Coordinates n G → Polynomial ℤ)
    (r c : ℂ) (y : Coordinates n G → ℂ) (u : ℂ) : ℂ :=
  ∑ d, ramifiedCoordinatePairing P r c d u*y d

def HasHolomorphicQuadraticLift (f : ℂ → ℂ) (c : ℂ) : Prop :=
  ∃ g : ℂ → ℂ, AnalyticAt ℂ g 0 ∧ AnalyticOnNhd ℂ g (Metric.ball 0 1) ∧
    ‖c‖ < 1 ∧ (fun u => f (u^2)) =ᶠ[𝓝 c] g

theorem ramifiedU_analyticAt (c u : ℂ) : AnalyticAt ℂ (ramifiedU c) u := by
  have hi : AnalyticAt ℂ (fun z : ℂ => z) u := analyticAt_id
  have hc : AnalyticAt ℂ (fun _ : ℂ => c⁻¹) u := analyticAt_const
  convert hi.mul hc using 1
  funext z
  simp [ramifiedU,div_eq_mul_inv]

theorem root_norm_lt_one (r c : ℂ) (hs : c^2 = r) (hrnorm : ‖r‖ < 1) : ‖c‖ < 1 := by
  have h := congrArg norm hs
  rw [norm_pow] at h
  nlinarith [norm_nonneg c]

theorem ramifiedV_analyticAt (r c u : ℂ) (hu : ‖u‖ < 1) : AnalyticAt ℂ (ramifiedV r c) u := by
  have hnorm : ‖u^2‖ < 1 := by rw [norm_pow]; nlinarith [norm_nonneg u]
  have hF := (complexF_analyticAt (u^2) hnorm).comp (f := fun z : ℂ => z^2) (analyticAt_id.pow 2)
  exact ((ramifiedU_analyticAt c u).mul hF).sub analyticAt_const

theorem ramifiedTransport_analyticAt {n G : ℕ} (r c : ℂ) (i d : Coordinates n G)
    (u : ℂ) (hu : ‖u‖ < 1) : AnalyticAt ℂ (ramifiedTransport r c i d) u :=
  evalUV_analyticAt _ _ _ u (ramifiedU_analyticAt c u) (ramifiedV_analyticAt r c u hu)

theorem ramifiedCoordinatePairing_analyticAt {n G : ℕ}
    (P : Coordinates n G → Polynomial ℤ) (r c : ℂ) (d : Coordinates n G)
    (u : ℂ) (hu : ‖u‖ < 1) : AnalyticAt ℂ (ramifiedCoordinatePairing P r c d) u := by
  unfold ramifiedCoordinatePairing
  apply Finset.analyticAt_fun_sum
  intro i _
  have hp : AnalyticAt ℂ (fun z : ℂ => (P i).eval₂ (Int.castRingHom ℂ) (z^2)) u := by
    have h := (GradedFixedFContactAnalytic.polynomial_analyticAt
      ((P i).map (Int.castRingHom ℂ)) (u^2)).comp
      (f := fun z : ℂ => z^2) (analyticAt_id.pow 2)
    simpa only [Polynomial.eval_map,Function.comp_def] using h
  exact hp.mul (ramifiedTransport_analyticAt r c i d u hu)

theorem ramifiedEndpointPairing_analyticAt {n G : ℕ}
    (P : Coordinates n G → Polynomial ℤ) (r c : ℂ) (y : Coordinates n G → ℂ)
    (u : ℂ) (hu : ‖u‖ < 1) : AnalyticAt ℂ (ramifiedEndpointPairing P r c y) u := by
  unfold ramifiedEndpointPairing
  apply Finset.analyticAt_fun_sum
  intro d _
  exact (ramifiedCoordinatePairing_analyticAt P r c d u hu).mul analyticAt_const

theorem ramifiedV_analyticAt_zero (r c : ℂ) : AnalyticAt ℂ (ramifiedV r c) 0 :=
  ramifiedV_analyticAt r c 0 (by norm_num)

theorem ramifiedTransport_analyticAt_zero {n G : ℕ} (r c : ℂ) (i d : Coordinates n G) :
    AnalyticAt ℂ (ramifiedTransport r c i d) 0 :=
  ramifiedTransport_analyticAt r c i d 0 (by norm_num)

theorem ramifiedCoordinatePairing_analyticAt_zero {n G : ℕ}
    (P : Coordinates n G → Polynomial ℤ) (r c : ℂ) (d : Coordinates n G) :
    AnalyticAt ℂ (ramifiedCoordinatePairing P r c d) 0 :=
  ramifiedCoordinatePairing_analyticAt P r c d 0 (by norm_num)

theorem ramifiedEndpointPairing_analyticAt_zero {n G : ℕ}
    (P : Coordinates n G → Polynomial ℤ) (r c : ℂ) (y : Coordinates n G → ℂ) :
    AnalyticAt ℂ (ramifiedEndpointPairing P r c y) 0 :=
  ramifiedEndpointPairing_analyticAt P r c y 0 (by norm_num)

theorem analyticU_ramified_germ (r c : ℂ) (hc : c ≠ 0) (hs : c^2 = r) :
    (fun u => analyticU r (u^2)) =ᶠ[𝓝 c] ramifiedU c := by
  have hr : r ≠ 0 := by rw [← hs]; exact pow_ne_zero _ hc
  have ha : AnalyticAt ℂ (fun u : ℂ => analyticU r (u^2)) c := by
    have h : AnalyticAt ℂ (analyticU r) (c^2) := by
      rw [hs]
      exact analyticU_analyticAt r r hr (by simpa using norm_pos_iff.mpr hr)
    exact h.comp (f := fun u : ℂ => u^2) (analyticAt_id.pow 2)
  have hsum : ∀ᶠ u : ℂ in 𝓝 c, analyticU r (u^2)+ramifiedU c u ≠ 0 :=
    (ha.continuousAt.add (ramifiedU_analyticAt c c).continuousAt).eventually_ne
      (by simp [hs,analyticU_initial r hr,ramifiedU,hc])
  filter_upwards [hsum] with u hsumu
  have he : (analyticU r (u^2)-ramifiedU c u)*(analyticU r (u^2)+ramifiedU c u) = 0 := by
    calc
      _ = analyticU r (u^2)^2-ramifiedU c u^2 := by ring
      _ = 0 := by rw [analyticU_sq,ramifiedU,div_pow,hs]; ring
  exact sub_eq_zero.mp ((mul_eq_zero.mp he).resolve_right hsumu)

theorem analyticTransport_ramified_germ {n G : ℕ} (r c : ℂ) (hc : c ≠ 0) (hs : c^2 = r)
    (i d : Coordinates n G) :
    (fun u => analyticTransport r i d (u^2)) =ᶠ[𝓝 c] ramifiedTransport r c i d := by
  filter_upwards [analyticU_ramified_germ r c hc hs] with u hu
  simp only [analyticTransport,ramifiedTransport,analyticV,ramifiedV,hu]

theorem coordinatePairing_ramified_germ {n G : ℕ} (P : Coordinates n G → Polynomial ℤ)
    (r c : ℂ) (hc : c ≠ 0) (hs : c^2 = r) (d : Coordinates n G) :
    (fun u => coordinatePairing P r d (u^2)) =ᶠ[𝓝 c] ramifiedCoordinatePairing P r c d := by
  filter_upwards [analyticU_ramified_germ r c hc hs] with u hu
  simp only [coordinatePairing,ramifiedCoordinatePairing,analyticTransport,ramifiedTransport,
    analyticV,ramifiedV,hu]

theorem endpointPairing_ramified_germ {n G : ℕ} (P : Coordinates n G → Polynomial ℤ)
    (r c : ℂ) (hc : c ≠ 0) (hs : c^2 = r) (y : Coordinates n G → ℂ) :
    (fun u => endpointPairing P r y (u^2)) =ᶠ[𝓝 c] ramifiedEndpointPairing P r c y := by
  filter_upwards [analyticU_ramified_germ r c hc hs] with u hu
  simp only [endpointPairing,ramifiedEndpointPairing,coordinatePairing,ramifiedCoordinatePairing,
    analyticTransport,ramifiedTransport,analyticV,ramifiedV,hu]

theorem actual_transport_has_holomorphic_quadratic_lift {n G : ℕ}
    (r c : ℂ) (hc : c ≠ 0) (hs : c^2 = r) (hrnorm : ‖r‖ < 1) (i d : Coordinates n G) :
    HasHolomorphicQuadraticLift (analyticTransport r i d) c := by
  refine ⟨ramifiedTransport r c i d,ramifiedTransport_analyticAt_zero r c i d,?_,
    root_norm_lt_one r c hs hrnorm,analyticTransport_ramified_germ r c hc hs i d⟩
  intro u hu
  exact ramifiedTransport_analyticAt r c i d u (by simpa [Metric.mem_ball,dist_zero_right] using hu)

theorem actual_remainder_has_holomorphic_quadratic_lift {n G : ℕ}
    (P : Coordinates n G → Polynomial ℤ) (r c : ℂ) (hc : c ≠ 0) (hs : c^2 = r)
    (hrnorm : ‖r‖ < 1) (y : Coordinates n G → ℂ) :
    HasHolomorphicQuadraticLift (endpointPairing P r y) c := by
  refine ⟨ramifiedEndpointPairing P r c y,ramifiedEndpointPairing_analyticAt_zero P r c y,?_,
    root_norm_lt_one r c hs hrnorm,endpointPairing_ramified_germ P r c hc hs y⟩
  intro u hu
  exact ramifiedEndpointPairing_analyticAt P r c y u (by simpa [Metric.mem_ball,dist_zero_right] using hu)

theorem small_actual_remainder_has_holomorphic_quadratic_lift {n G : ℕ}
    (P : Coordinates n G → Polynomial ℤ) (a : ℤ) (q : ℕ) (hq : 0 < q) (ha : a ≠ 0)
    (hsmall : 4*a.natAbs ≤ q) (y : Coordinates n G → ℂ) :
    ∃ c : ℂ, c^2 = (((a : ℚ)/(q : ℚ) : ℚ) : ℂ) ∧
      HasHolomorphicQuadraticLift (endpointPairing P (((a : ℚ)/(q : ℚ) : ℚ) : ℂ) y) c := by
  obtain ⟨hr,_,hnorm⟩ := small_rational_regular a q hq ha hsmall
  let r : ℚ := (a : ℚ)/(q : ℚ)
  let c := QuadraticLogarithmicFamily.complexRoot (r : ℝ)
  have hs : c^2 = (r : ℂ) := by
    simpa [c] using QuadraticLogarithmicFamily.complexRoot_sq (r : ℝ)
  have hrQ : r ≠ 0 := hr
  have hc : c ≠ 0 := QuadraticLogarithmicFamily.complexRoot_ne_zero _ (by exact_mod_cast hrQ)
  exact ⟨c,hs,actual_remainder_has_holomorphic_quadratic_lift P (r : ℂ) c hc hs hnorm y⟩

end QuadraticPi.GradedRamifiedHolomorphicTransport


==> anc/lean/QuadraticPi/GradedRankAdmissibleParameters.lean <==
import QuadraticPi.GradedActualFamilySelection

/-! Admissible graded parameters also meet the explicit small-eta restriction
in the external short-rank theorem. No analytic rank theorem is postulated. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedRankAdmissibleParameters
open GradedDecayParameterChoice GradedCoefficientContractions GradedFixedFContactRates

theorem exists_small_admissible_parameters (th om : ℝ) (hth : 0 < th) (hgap : th < om) :
    ∃ eta sigma : ℝ, 0 < eta ∧ eta < 1 ∧ eta ≤ (om+1)⁻¹ ∧
      1+3*eta < sigma ∧ th*sigma = om-eta ∧ th*sigma < om := by
  obtain ⟨e,s,he,he1,hs,hrel,_⟩ := exists_admissible_parameters th om hth hgap
  have hom : 0 < om+1 := by linarith
  let eta := min e (om+1)⁻¹
  let sigma := (om-eta)/th
  have heta : 0 < eta := lt_min he (inv_pos.mpr hom)
  have hle : eta ≤ e := min_le_left _ _
  have hrel' : th*sigma = om-eta := by dsimp [sigma]; field_simp
  have hs' : s ≤ sigma := by nlinarith
  exact ⟨eta,sigma,heta,hle.trans_lt he1,min_le_right _ _,by linarith,hrel',by linarith⟩

theorem exists_graded_rank_parameters {n : ℕ} (G : ℕ) (hn : 0 < n) :
    ∃ eta sigma : ℝ, 0 < eta ∧ eta < 1 ∧ eta ≤ ((omega n G : ℝ)+1)⁻¹ ∧
      1+3*eta < sigma ∧ (theta n G : ℝ)*sigma = (omega n G : ℝ)-eta ∧
      (theta n G : ℝ)*sigma < (omega n G : ℝ) := by
  exact exists_small_admissible_parameters _ _ (by exact_mod_cast theta_pos G hn)
    (by exact_mod_cast omega_gt_theta hn)

end QuadraticPi.GradedRankAdmissibleParameters


==> anc/lean/QuadraticPi/GradedRankDimensionReduction.lean <==
import QuadraticPi.GradedRankOrderArithmetic
import Mathlib.LinearAlgebra.FiniteDimensional.Lemmas

/-! The finite-dimensional nondegeneracy reduction on the actual corner space.
The strict separation input remains explicit; no value-independence theorem
or analytic short-rank theorem is assumed proved here. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedRankDimensionReduction
open GradedCoefficientContractions GradedFixedFContactRates GradedCornerSpaceDimension GradedRankOrderArithmetic

theorem ambient_finrank (n G : ℕ) : Module.finrank ℂ (Coordinates n G → ℂ) = omega n G := by
  simp [omega,Module.finrank_pi]

def StrictSeparation {n G : ℕ} (r : ℂ) (R : Submodule ℂ (Coordinates n G → ℂ)) : Prop :=
  (omega n G : ℝ)*(Module.finrank ℂ ↥(cornerSpace n G r ⊓ R) : ℝ) <
    (theta n G : ℝ)*(Module.finrank ℂ R : ℝ)

theorem corner_intersection_dimension_lt {n : ℕ} (G : ℕ) (hn : 0 < n) (r : ℂ)
    (R : Submodule ℂ (Coordinates n G → ℂ)) (hR : R ≠ ⊤) (hsep : StrictSeparation r R) :
    (Module.finrank ℂ ↥(cornerSpace n G r ⊓ R) : ℝ) < (theta n G : ℝ) := by
  have hd : Module.finrank ℂ R < omega n G := by simpa only [ambient_finrank] using Submodule.finrank_lt hR
  exact intersection_dimension_lt _ _ _ _ (by exact_mod_cast theta_pos G hn)
    (by exact_mod_cast omega_pos G hn) (by exact_mod_cast hd) hsep

theorem corner_not_contained {n : ℕ} (G : ℕ) (hn : 0 < n) (r : ℂ)
    (R : Submodule ℂ (Coordinates n G → ℂ)) (hR : R ≠ ⊤) (hsep : StrictSeparation r R) :
    ¬cornerSpace n G r ≤ R := by
  intro hle
  have h := corner_intersection_dimension_lt G hn r R hR hsep
  rw [inf_eq_left.mpr hle,cornerSpace_finrank] at h
  exact lt_irrefl _ h

theorem corner_nondegeneracy_ratio {n : ℕ} (G : ℕ) (hn : 0 < n) (r : ℂ)
    (R : Submodule ℂ (Coordinates n G → ℂ)) (hR : R ≠ ⊤) (hsep : StrictSeparation r R) :
    ((omega n G : ℝ)-(Module.finrank ℂ R : ℝ))/
      ((theta n G : ℝ)-(Module.finrank ℂ ↥(cornerSpace n G r ⊓ R) : ℝ)) <
        (omega n G : ℝ)/(theta n G : ℝ) := by
  have hd : Module.finrank ℂ R < omega n G := by simpa only [ambient_finrank] using Submodule.finrank_lt hR
  exact separation_ratio _ _ _ _ (by exact_mod_cast theta_pos G hn)
    (by exact_mod_cast omega_pos G hn) (by exact_mod_cast hd) hsep

end QuadraticPi.GradedRankDimensionReduction


==> anc/lean/QuadraticPi/GradedRankOrderArithmetic.lean <==
import QuadraticPi.GradedCornerSpaceDimension

/-! Finite dimension-separation algebra and the precise contact/order budget
needed to apply a separately verified short-rank theorem. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedRankOrderArithmetic
open GradedFixedFEntryGrowth GradedJetRateLimits

theorem intersection_dimension_lt (th om d e : ℝ) (hth : 0 < th) (hom : 0 < om)
    (hd : d < om) (hsep : om*e < th*d) : e < th := by nlinarith

theorem separation_ratio (th om d e : ℝ) (hth : 0 < th) (hom : 0 < om)
    (hd : d < om) (hsep : om*e < th*d) :
    (om-d)/(th-e) < om/th := by
  have he := intersection_dimension_lt th om d e hth hom hd hsep
  apply (div_lt_div_iff₀ (by linarith : 0 < th-e) hth).mpr
  nlinarith

theorem contactOrder_ge_source_order (sigma : ℝ) (hs : 1 ≤ sigma) (M : ℕ) :
    sigma*((M : ℝ)-1) ≤ (contactOrder sigma M : ℝ) := by
  have h := Nat.lt_floor_add_one (sigma*(M : ℝ))
  change sigma*(M : ℝ) < (contactOrder sigma M : ℝ)+1 at h
  nlinarith

theorem contactOrder_ge_degree_budget (sigma : ℝ) (hs : 1 ≤ sigma) (M : ℕ) (hM : 1 ≤ M) :
    sigma*((M-1 : ℕ) : ℝ) ≤ (contactOrder sigma M : ℝ) := by
  rw [Nat.cast_sub hM,Nat.cast_one]
  exact contactOrder_ge_source_order sigma hs M

theorem derivative_budget_le (eta c w om : ℝ) (heta : 0 ≤ eta) (M offset : ℕ)
    (hfixed : c+(w+1)*om ≤ (offset : ℝ)) :
    eta*((M : ℝ)-1)+c+(w+1)*om ≤ eta*(M : ℝ)+(offset : ℝ) := by nlinarith

theorem source_index_le_jetOrder (eta c w om : ℝ) (heta : 0 ≤ eta) (M offset k : ℕ)
    (hfixed : c+(w+1)*om ≤ (offset : ℝ))
    (hk : (k : ℝ) < eta*((M : ℝ)-1)+c+(w+1)*om) :
    k ≤ jetOrder eta offset M := by
  have h := derivative_budget_le eta c w om heta M offset hfixed
  have hf := Nat.lt_floor_add_one (eta*(M : ℝ))
  change eta*(M : ℝ) < (contactOrder eta M : ℝ)+1 at hf
  have hlt : (k : ℝ) < ((contactOrder eta M+offset+1 : ℕ) : ℝ) := by
    push_cast
    linarith
  have hn : k < contactOrder eta M+offset+1 := by exact_mod_cast hlt
  unfold jetOrder
  omega

theorem exists_fixed_budget_offset (c w om : ℝ) : ∃ offset : ℕ, c+(w+1)*om ≤ (offset : ℝ) :=
  exists_nat_ge _

end QuadraticPi.GradedRankOrderArithmetic


==> anc/lean/QuadraticPi/GradedRateBoundedJetConstruction.lean <==
import QuadraticPi.GradedJetRateEnvelopes
import QuadraticPi.GradedFixedFContactRates

/-! Eventual construction of actual integer covariant-jet columns with uniform
size and corner-decay rates. No rank or nondegeneracy conclusion is asserted. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedRateBoundedJetConstruction
open scoped BigOperators
open Filter Topology PowerSeries GradedCoefficientContractions GradedFixedFEntryGrowth
open GradedFixedFContactRates GradedFixedFContactConstruction GradedJetRateLimits GradedJetRateEnvelopes
open GradedBoundedIntegerJetColumns GradedTransportSizeBounds GradedTransportedContactBounds
open GradedFixedFAnalytic GradedRationalFunctionCovariantClearing

theorem jetOrder_eventually_lt (eta : ℝ) (heta : 0 ≤ eta) (heta1 : eta < 1) (offset : ℕ) :
    ∀ᶠ M : ℕ in atTop, jetOrder eta offset M < M := by
  have h := (jetOrder_ratio eta heta offset).eventually (gt_mem_nhds heta1)
  filter_upwards [eventually_ge_atTop 1,h] with M hM hr
  have hMR : (0 : ℝ) < M := by exact_mod_cast (by omega : 0 < M)
  have h' := (div_lt_iff₀ hMR).mp hr
  simp only [one_mul] at h'
  exact_mod_cast h'

theorem exists_rate_bounded_columns {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (sigma eta beta : ℝ) (hsigma : 0 ≤ sigma) (heta : 0 ≤ eta) (heta1 : eta < 1) (offset : ℕ)
    (hcolumns : ∀ delta : ℝ, 0 < delta → ∀ᶠ M : ℕ in atTop,
      ∃ P : Coordinates n G → Polynomial ℤ, P ≠ 0 ∧
        (∀ i, (P i).natDegree < M) ∧
        (∀ κ, X^(contactOrder sigma M) ∣ contactRemainder P κ) ∧
        (∀ i j, |((P i).coeff j : ℝ)| ≤ Real.exp ((beta+delta)*(M : ℝ))))
    (a : ℤ) (q : ℕ) (hq : 0 < q) (ha : a ≠ 0) (hsmall : 4*a.natAbs ≤ q)
    (epsilon : ℝ) (he : 0 < epsilon) :
    ∀ᶠ M : ℕ in atTop, ∃ P : Coordinates n G → Polynomial ℤ, ∃ v : Coordinates n G → ℤ,
      P ≠ 0 ∧
      (∀ d, (v d : ℚ) =
        (GradedJetClearingArithmetic.clearingInteger M (jetOrder eta offset M) q a (G*(n-1)+1) : ℚ)*
        rationalDividedJet hn ((a : ℚ)/(q : ℚ)) (rationalPolynomialColumn P) (jetOrder eta offset M) d) ∧
      (∀ d, |(v d : ℝ)| ≤ coordinateConstant n G*
        Real.exp ((sizeRate q (G*(n-1)+1) eta beta+epsilon)*(M : ℝ))) ∧
      (∀ c : Fin n → ℤ, ‖(upperContraction c v : ℂ)+
        (∑ j : Fin n, (c j : ℂ)*complexF ((a : ℂ)/(q : ℂ))^(j.val+1))*(lowerContraction c v : ℂ)‖ ≤
        transportConstant n G*(coefficientHeight c)^G*
        Real.exp ((-decayRate q (G*(n-1)+1) eta beta sigma (3*|(a : ℝ)|/(q : ℝ))+epsilon)*(M : ℝ))) := by
  have hrho : 0 < 3*|(a : ℝ)|/(q : ℝ) := by
    have haR : (a : ℝ) ≠ 0 := by exact_mod_cast ha
    have hqR : (0 : ℝ) < q := by exact_mod_cast hq
    exact div_pos (mul_pos (by norm_num) (abs_pos.mpr haR)) hqR
  filter_upwards [hcolumns (epsilon/2) (by linarith),jetOrder_eventually_lt eta heta heta1 offset,
    eventually_size_factor_le q (G*(n-1)+1) offset hq eta (beta+epsilon/2) (epsilon/2) heta (by linarith),
    eventually_decay_factor_le q (G*(n-1)+1) offset hq eta (beta+epsilon/2) sigma
      (3*|(a : ℝ)|/(q : ℝ)) (epsilon/2) heta hsigma hrho (by linarith)] with M hP hk hs hd
  obtain ⟨P,hP0,hdegree,hcontact,hheight⟩ := hP
  obtain ⟨v,hv,hsize,hdecay⟩ := exists_bounded_integer_column hn hG P
    (Real.exp ((beta+epsilon/2)*(M : ℝ))) (Real.exp_pos _).le hheight
    (contactOrder sigma M) hcontact a q hq ha hsmall M (jetOrder eta offset M) hk hdegree
  refine ⟨P,v,hP0,hv,?_,?_⟩
  · intro d
    have hc := (coordinateConstant_pos G hn).le
    have h := (hsize d).trans (by
      simpa only [mul_assoc] using mul_le_mul_of_nonneg_left hs hc)
    convert h using 1 <;> congr 2 <;> unfold sizeRate <;> ring
  · intro c
    have hT := transportConstant_nonneg n G
    have hC : 0 ≤ coefficientHeight c := le_trans (by norm_num) (coefficientHeight_one_le c)
    have h := mul_le_mul_of_nonneg_left hd
      (show 0 ≤ transportConstant n G*(coefficientHeight c)^G by positivity)
    have h' := (hdecay c).trans (by convert h using 1 <;> ring)
    convert h' using 1 <;> congr 2 <;> unfold decayRate sizeRate <;> ring

theorem exists_chebyshev_rate_bounded_columns {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (sigma eta : ℝ) (hsigma : 0 < sigma) (heta : 0 ≤ eta) (heta1 : eta < 1) (offset : ℕ)
    (hgap : (GradedFixedFContactRates.theta n G : ℝ)*sigma < (GradedFixedFContactRates.omega n G : ℝ))
    (a : ℤ) (q : ℕ) (hq : 0 < q) (ha : a ≠ 0) (hsmall : 4*a.natAbs ≤ q)
    (epsilon : ℝ) (he : 0 < epsilon) :
    ∀ᶠ M : ℕ in atTop, ∃ P : Coordinates n G → Polynomial ℤ, ∃ v : Coordinates n G → ℤ,
      P ≠ 0 ∧
      (∀ d, (v d : ℚ) =
        (GradedJetClearingArithmetic.clearingInteger M (jetOrder eta offset M) q a (G*(n-1)+1) : ℚ)*
        rationalDividedJet hn ((a : ℚ)/(q : ℚ)) (rationalPolynomialColumn P) (jetOrder eta offset M) d) ∧
      (∀ d, |(v d : ℝ)| ≤ coordinateConstant n G*
        Real.exp ((sizeRate q (G*(n-1)+1) eta (heightRate n G sigma OAI.PiExponent.Arithmetic.lcmConstant)+epsilon)*(M : ℝ))) ∧
      (∀ c : Fin n → ℤ, ‖(upperContraction c v : ℂ)+
        (∑ j : Fin n, (c j : ℂ)*complexF ((a : ℂ)/(q : ℂ))^(j.val+1))*(lowerContraction c v : ℂ)‖ ≤
        transportConstant n G*(coefficientHeight c)^G*
        Real.exp ((-decayRate q (G*(n-1)+1) eta (heightRate n G sigma OAI.PiExponent.Arithmetic.lcmConstant) sigma (3*|(a : ℝ)|/(q : ℝ))+epsilon)*(M : ℝ))) := by
  exact exists_rate_bounded_columns hn hG sigma eta
    (heightRate n G sigma OAI.PiExponent.Arithmetic.lcmConstant) hsigma.le heta heta1 offset
    (exists_chebyshev_rate_contact_columns G hn sigma hsigma hgap) a q hq ha hsmall epsilon he

end QuadraticPi.GradedRateBoundedJetConstruction


==> anc/lean/QuadraticPi/GradedRateSlackArithmetic.lean <==
import QuadraticPi.GradedAnalyticVanishingSpace

/-! Remove auxiliary rate perturbations using already verified real order
and exponent monotonicity. No external transcendence or rank theorem is reproved. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedRateSlackArithmetic

theorem exists_small_rate_slack (alpha gamma tau : ℝ) (ha : 0 ≤ alpha) (hg : 0 < gamma)
    (ht : 0 < tau) : ∃ e : ℝ, 0 < e ∧ e < gamma ∧
      (alpha+e)/(gamma-e) < alpha/gamma+tau := by
  let D := alpha+gamma+tau*gamma
  have hD : 0 < D := by dsimp [D]; positivity
  let e := min (gamma/2) (tau*gamma^2/(2*D))
  have he : 0 < e := lt_min (by positivity) (by positivity)
  have hehalf : e ≤ gamma/2 := min_le_left _ _
  have hegamma : e < gamma := by linarith
  have hsmall : e*(2*D) ≤ tau*gamma^2 := by
    exact (le_div_iff₀ (by positivity : 0 < 2*D)).mp (min_le_right _ _)
  have hprod : (alpha+e)*gamma < (alpha+tau*gamma)*(gamma-e) := by
    dsimp [D] at hsmall
    nlinarith [sq_pos_of_pos hg,mul_pos ht (sq_pos_of_pos hg)]
  refine ⟨e,he,hegamma,?_⟩
  have h := (div_lt_div_iff₀ (by linarith : 0 < gamma-e) hg).mpr hprod
  have heq : (alpha+tau*gamma)/gamma = alpha/gamma+tau := by field_simp <;> ring
  rwa [heq] at h

end QuadraticPi.GradedRateSlackArithmetic


==> anc/lean/QuadraticPi/GradedRationalFunctionCovariantClearing.lean <==
import QuadraticPi.GradedPoleRingRationalFunctions

/-! Actual global Q(t) covariant jets and their exact positive denominator
clearing. The pole-ring lift proves regularity and identifies all iterated
global derivatives with the already proved natural local formal jets. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedRationalFunctionCovariantClearing
open GradedCoefficientContractions GradedNaturalLiftedConnection
open GradedNaturalConnectionNaturality GradedGlobalPoleRing
open GradedGlobalCovariantJets GradedPoleRingRationalFunctions
open OAI.PiExponent

def rationalAlpha : RatFunc ℚ := (2*RatFunc.X)⁻¹
def rationalBeta : RatFunc ℚ := (2*RatFunc.X*(1-RatFunc.X))⁻¹

def rationalConnection {n G : ℕ} (hn : 0 < n) : Coordinates n G → Coordinates n G → RatFunc ℚ :=
  connection hn rationalAlpha rationalBeta

def rationalCovariant {n G : ℕ} (hn : 0 < n) :
    (Coordinates n G → RatFunc ℚ) → Coordinates n G → RatFunc ℚ :=
  covariant ratFuncDerivative (rationalConnection hn)

def rationalPolynomialColumn {n G : ℕ} (P : Coordinates n G → Polynomial ℤ) :
    Coordinates n G → RatFunc ℚ :=
  fun i => algebraMap (Polynomial ℚ) (RatFunc ℚ) ((P i).map (Int.castRingHom ℚ))

def rationalDividedJet {n G : ℕ} (hn : 0 < n) (r : ℚ)
    (P : Coordinates n G → RatFunc ℚ) (k : ℕ) (i : Coordinates n G) : ℚ :=
  RatFunc.eval (RingHom.id ℚ) r ((rationalCovariant hn)^[k] P i)/(k.factorial : ℚ)

theorem embedding_connection {n G : ℕ} (hn : 0 < n) (i j : Coordinates n G) :
    embedding (globalConnection hn i j) = rationalConnection hn i j := by
  rw [globalConnection, ← connection_map, embedding_alpha, embedding_beta]
  rfl

theorem global_rational_iterate {n G : ℕ} (hn : 0 < n)
    (P : Coordinates n G → PoleRing) (k : ℕ) :
    (fun i => embedding ((globalCovariant hn)^[k] P i)) =
      (rationalCovariant hn)^[k] (fun i => embedding (P i)) := by
  have h := covariant_iterate_map embedding ordinaryDerivative ratFuncDerivative
    (globalConnection hn) (fun z => (embedding_derivative z).symm) P k
  simpa only [embedding_connection, globalCovariant, rationalCovariant] using h

theorem embedding_polynomialColumn {n G : ℕ} (P : Coordinates n G → Polynomial ℤ) :
    (fun i => embedding (polynomialColumn P i)) = rationalPolynomialColumn P := by
  funext i
  exact embedding_polynomial _

theorem rational_global_dividedJet {n G : ℕ} (hn : 0 < n)
    (r : ℚ) (hr : r ≠ 0) (hr1 : 1-r ≠ 0)
    (P : Coordinates n G → Polynomial ℤ) (k : ℕ) (i : Coordinates n G) :
    rationalDividedJet hn r (rationalPolynomialColumn P) k i =
      globalDividedJet hn r hr hr1 (polynomialColumn P) k i := by
  have h := congrFun (global_rational_iterate hn (polynomialColumn P) k) i
  rw [embedding_polynomialColumn] at h
  unfold rationalDividedJet globalDividedJet
  rw [← h, embedding_evalPoint]

theorem rational_local_dividedJet {n G : ℕ} (hn : 0 < n)
    (r : ℚ) (hr : r ≠ 0) (hr1 : 1-r ≠ 0)
    (P : Coordinates n G → Polynomial ℤ) (k : ℕ) (i : Coordinates n G) :
    rationalDividedJet hn r (rationalPolynomialColumn P) k i =
      GradedCovariantTaylorBridge.dividedJet
        (connection hn (GradedSignedDualLocalODE.alpha r) (GradedSignedDualLocalODE.beta r))
        (GradedActualTransportJetReduction.shiftedColumn r P) k i := by
  rw [rational_global_dividedJet hn r hr hr1, global_local_dividedJet]

theorem actual_rational_dividedJet_cleared {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (a : ℤ) (q : ℕ) (hq : 0 < q) (ha : a ≠ 0) (hqa : (q : ℤ)-a ≠ 0)
    (M k : ℕ) (hk : k < M) (P : Coordinates n G → Polynomial ℤ)
    (hP : ∀ i, (P i).natDegree < M) (d : Coordinates n G) :
    0 < GradedJetClearingArithmetic.clearingInteger M k q a (G*(n-1)+1) ∧
      (GradedJetClearingArithmetic.clearingInteger M k q a (G*(n-1)+1) : ℚ)*
        rationalDividedJet hn ((a : ℚ)/(q : ℚ)) (rationalPolynomialColumn P) k d ∈
          (Int.castRingHom ℚ).range := by
  have hqQ : (q : ℚ) ≠ 0 := by exact_mod_cast hq.ne'
  have haQ : (a : ℚ) ≠ 0 := by exact_mod_cast ha
  have hgap : (q : ℚ)-(a : ℚ) ≠ 0 := by exact_mod_cast hqa
  have hr : (a : ℚ)/(q : ℚ) ≠ 0 := div_ne_zero haQ hqQ
  have hr1 : 1-(a : ℚ)/(q : ℚ) ≠ 0 := by
    intro h
    field_simp [hqQ] at h
    apply hgap
    linarith
  rw [rational_local_dividedJet hn _ hr hr1]
  exact GradedActualTransportODE.actual_natural_dividedJet_cleared hn hG a q hq ha hqa M k hk P hP d

theorem actual_rational_dividedJet_cleared_small_point {n G : ℕ}
    (hn : 0 < n) (hG : 0 < G) (a : ℤ) (q : ℕ) (hq : 0 < q) (ha : a ≠ 0)
    (hsmall : 4*a.natAbs ≤ q) (M k : ℕ) (hk : k < M)
    (P : Coordinates n G → Polynomial ℤ) (hP : ∀ i, (P i).natDegree < M)
    (d : Coordinates n G) :
    0 < GradedJetClearingArithmetic.clearingInteger M k q a (G*(n-1)+1) ∧
      (GradedJetClearingArithmetic.clearingInteger M k q a (G*(n-1)+1) : ℚ)*
        rationalDividedJet hn ((a : ℚ)/(q : ℚ)) (rationalPolynomialColumn P) k d ∈
          (Int.castRingHom ℚ).range := by
  have hqa : (q : ℤ)-a ≠ 0 := by
    intro h
    have he : a = (q : ℤ) := by omega
    rw [he, Int.natAbs_natCast] at hsmall
    omega
  exact actual_rational_dividedJet_cleared hn hG a q hq ha hqa M k hk P hP d

end QuadraticPi.GradedRationalFunctionCovariantClearing


==> anc/lean/QuadraticPi/GradedRationalPolynomialBridge.lean <==
import QuadraticPi.GradedCitedSeparationBridge
import Mathlib.RingTheory.Localization.Integral
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedRationalPolynomialBridge
open scoped BigOperators
open Filter Topology GradedCoefficientContractions GradedAnalyticCovariantJets
open GradedAnalyticJetClearing GradedRationalVanishingSpace GradedActualNondegeneracy
open GradedCornerSpaceDimension GradedFixedFContactRates GradedAlgebraicValueIndependence
open GradedCitedSeparationBridge

attribute [local instance] Polynomial.algebra Polynomial.isLocalization

theorem exists_common_integer_column {ι : Type*} [Finite ι] (P : ι → Polynomial ℚ) :
    ∃ D : ℤ, D ≠ 0 ∧ ∃ Q : ι → Polynomial ℤ,
      ∀ i, (Q i).map (Int.castRingHom ℚ) = Polynomial.C (D : ℚ)*P i := by
  classical
  obtain ⟨⟨_,D,hD,rfl⟩,h⟩ := IsLocalization.exist_integer_multiples_of_finite
    (Submonoid.map (Polynomial.C : ℤ →+* Polynomial ℤ) (nonZeroDivisors ℤ)) P
  change ∀ i, IsLocalization.IsInteger (Polynomial ℤ) ((Polynomial.C D : Polynomial ℤ) • P i) at h
  choose Q hQ using h
  refine ⟨D,mem_nonZeroDivisors_iff_ne_zero.mp hD,Q,?_⟩
  intro i
  have hi := hQ i
  change (Q i).map (Int.castRingHom ℚ) =
    (Polynomial.C D).map (Int.castRingHom ℚ)*P i at hi
  simpa only [Polynomial.map_C,Int.coe_castRingHom] using hi

theorem cleared_column_nonzero {ι : Type*} (P : ι → Polynomial ℚ)
    (D : ℤ) (hD : D ≠ 0) (Q : ι → Polynomial ℤ)
    (hQ : ∀ i, (Q i).map (Int.castRingHom ℚ)=Polynomial.C (D : ℚ)*P i)
    (hP : P ≠ 0) : Q ≠ 0 := by
  intro hz
  apply hP
  funext i
  have h := hQ i
  rw [hz,Pi.zero_apply,Polynomial.map_zero] at h
  have hDq : (D : ℚ) ≠ 0 := by exact_mod_cast hD
  exact (mul_eq_zero.mp h.symm).resolve_left (Polynomial.C_ne_zero.mpr hDq)

theorem cleared_column_degree {ι : Type*} (P : ι → Polynomial ℚ)
    (D : ℤ) (hD : D ≠ 0) (Q : ι → Polynomial ℤ)
    (hQ : ∀ i, (Q i).map (Int.castRingHom ℚ)=Polynomial.C (D : ℚ)*P i) (i : ι) :
    (Q i).natDegree = (P i).natDegree := by
  have hDq : (D : ℚ) ≠ 0 := by exact_mod_cast hD
  have h := congrArg Polynomial.natDegree (hQ i)
  rw [Polynomial.natDegree_map_eq_of_injective (show Function.Injective (Int.castRingHom ℚ) from Int.cast_injective),Polynomial.natDegree_C_mul hDq] at h
  exact h

theorem cleared_column_eval {ι : Type*} (P : ι → Polynomial ℚ)
    (D : ℤ) (Q : ι → Polynomial ℤ)
    (hQ : ∀ i, (Q i).map (Int.castRingHom ℚ)=Polynomial.C (D : ℚ)*P i) (i : ι) (t : ℂ) :
    (Q i).eval₂ (Int.castRingHom ℂ) t = (D : ℂ)*(P i).eval₂ (algebraMap ℚ ℂ) t := by
  have h := congrArg (fun p : Polynomial ℚ => p.eval₂ (algebraMap ℚ ℂ) t) (hQ i)
  rw [Polynomial.eval₂_map,Polynomial.eval₂_mul,Polynomial.eval₂_C] at h
  have hm : (algebraMap ℚ ℂ).comp (Int.castRingHom ℚ) = Int.castRingHom ℂ := by ext z; simp
  rw [hm] at h
  simpa using h

def rationalEndpointPairing {n G : ℕ} (P : Coordinates n G → Polynomial ℚ)
    (r : ℂ) (y : Coordinates n G → ℂ) (t : ℂ) : ℂ :=
  ∑ d, (∑ i, (P i).eval₂ (algebraMap ℚ ℂ) t*analyticTransport r i d t)*y d

theorem cleared_pairing_eq_scalar {n G : ℕ} (P : Coordinates n G → Polynomial ℚ)
    (D : ℤ) (Q : Coordinates n G → Polynomial ℤ)
    (hQ : ∀ i, (Q i).map (Int.castRingHom ℚ)=Polynomial.C (D : ℚ)*P i)
    (r : ℂ) (y : Coordinates n G → ℂ) (t : ℂ) :
    endpointPairing Q r y t = (D : ℂ)*rationalEndpointPairing P r y t := by
  simp only [endpointPairing,coordinatePairing,rationalEndpointPairing,
    cleared_column_eval P D Q hQ,Finset.mul_sum,Finset.sum_mul]
  apply Finset.sum_congr rfl
  intro d _
  apply Finset.sum_congr rfl
  intro i _
  ring

def rationalVanishingSpace {n G : ℕ} (P : Coordinates n G → Polynomial ℚ) (r : ℂ) :
    Submodule ℂ (Coordinates n G → ℂ) where
  carrier := {y | rationalEndpointPairing P r y =ᶠ[𝓝 r] 0}
  zero_mem' := by apply Filter.Eventually.of_forall; intro t; simp [rationalEndpointPairing]
  add_mem' := by
    intro x y hx hy
    filter_upwards [hx,hy] with t ht hu
    simpa only [rationalEndpointPairing,Pi.add_apply,mul_add,Finset.sum_add_distrib,Pi.zero_apply,zero_add] using congrArg₂ (·+·) ht hu
  smul_mem' := by
    intro a y hy
    filter_upwards [hy] with t ht
    change rationalEndpointPairing P r (a • y) t = 0
    have he : rationalEndpointPairing P r (a • y) t = a*rationalEndpointPairing P r y t := by
      simp only [rationalEndpointPairing,Pi.smul_apply,smul_eq_mul,Finset.mul_sum]
      apply Finset.sum_congr rfl
      intro d _
      ring
    rw [he,ht]
    simp

theorem rationalVanishingSpace_eq_integer {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (P : Coordinates n G → Polynomial ℚ) (D : ℤ) (hD : D ≠ 0)
    (Q : Coordinates n G → Polynomial ℤ)
    (hQ : ∀ i, (Q i).map (Int.castRingHom ℚ)=Polynomial.C (D : ℚ)*P i)
    (r : ℚ) (hr : r ≠ 0) (hr1 : 1-r ≠ 0) (hrnorm : ‖(r : ℂ)‖ < 1) :
    rationalVanishingSpace P (r : ℂ) = vanishingSpace hn r Q := by
  have hDc : (D : ℂ) ≠ 0 := by exact_mod_cast hD
  ext y
  change (rationalEndpointPairing P (r : ℂ) y =ᶠ[𝓝 (r : ℂ)] 0) ↔ y ∈ vanishingSpace hn r Q
  rw [GradedAnalyticVanishingSpace.mem_vanishingSpace_iff_analytic_germ_zero hn hG r hr hr1 hrnorm]
  constructor
  · intro h
    filter_upwards [h] with t ht
    rw [cleared_pairing_eq_scalar P D Q hQ,ht]
    simp
  · intro h
    filter_upwards [h] with t ht
    rw [cleared_pairing_eq_scalar P D Q hQ] at ht
    exact (mul_eq_zero.mp ht).resolve_left hDc

theorem rational_obstruction_certificate {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (P : Coordinates n G → Polynomial ℚ) (hP : P ≠ 0)
    (r : ℚ) (hr : r ≠ 0) (hr1 : 1-r ≠ 0) (hrnorm : ‖(r : ℂ)‖ < 1) :
    ∃ D : ℤ, D ≠ 0 ∧ ∃ Q : Coordinates n G → Polynomial ℤ,
      (∀ i, (Q i).map (Int.castRingHom ℚ)=Polynomial.C (D : ℚ)*P i) ∧ Q ≠ 0 ∧
      (∀ i, (Q i).natDegree=(P i).natDegree) ∧
      rationalVanishingSpace P (r : ℂ)=vanishingSpace hn r Q ∧
      DefinedByRationalEquations (rationalVanishingSpace P (r : ℂ)) ∧
      rationalVanishingSpace P (r : ℂ) ≠ ⊤ := by
  obtain ⟨D,hD,Q,hQ⟩ := exists_common_integer_column P
  have hNZ := cleared_column_nonzero P D hD Q hQ hP
  have he := rationalVanishingSpace_eq_integer hn hG P D hD Q hQ r hr hr1 hrnorm
  refine ⟨D,hD,Q,hQ,hNZ,cleared_column_degree P D hD Q hQ,he,?_,?_⟩
  · rw [he]
    exact vanishingSpace_defined_by_rational_equations hn hG r hr hr1 Q
  · rw [he]
    exact vanishingSpace_ne_top_unbounded hn hG r hr hr1 Q hNZ

def RationalColumnNondegenerate {n G : ℕ} (r : ℚ) : Prop :=
  ∀ P : Coordinates n G → Polynomial ℚ, P ≠ 0 → rationalVanishingSpace P (r : ℂ) ≠ ⊥ →
    (Module.finrank ℂ ↥(cornerSpace n G (r : ℂ) ⊓ rationalVanishingSpace P (r : ℂ)) : ℝ)/
      (Module.finrank ℂ (rationalVanishingSpace P (r : ℂ)) : ℝ) <
      (theta n G : ℝ)/(omega n G : ℝ)

theorem rationalColumnNondegenerate_of_separation {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (r : ℚ) (hr : r ≠ 0) (hr1 : 1-r ≠ 0) (hrnorm : ‖(r : ℂ)‖ < 1)
    (hsep : RationalCornerSeparation n G (r : ℂ)) : RationalColumnNondegenerate (n := n) (G := G) r := by
  intro P hP hR
  obtain ⟨D,hD,Q,hQ,hNZ,hdeg,he,hd,htop⟩ := rational_obstruction_certificate hn hG P hP r hr hr1 hrnorm
  rw [he] at hR ⊢
  exact (actualCornerNondegenerate_of_separation hn hG r hr hr1 hsep) Q hNZ hR

theorem rationalColumnNondegenerate_of_cited_inputs {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (hlog : AlgebraicLogTranscendence) (hFR : CitedGenericSeparation)
    (r : ℚ) (hr : r ≠ 0) (hr1 : 1-r ≠ 0) (hrnorm : ‖(r : ℂ)‖ < 1) :
    RationalColumnNondegenerate (n := n) (G := G) r :=
  rationalColumnNondegenerate_of_separation hn hG r hr hr1 hrnorm
    (rational_separation_of_generic hn hG hFR (r : ℂ)
      (fixedF_powers_independent hlog r hr hrnorm n))

theorem rational_source_remainder_eq_endpoint {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (r : ℚ) (hr : r ≠ 0) (hr1 : 1-r ≠ 0) (hrnorm : ‖(r : ℂ)‖ < 1)
    (P : Coordinates n G → Polynomial ℚ) (Y : Coordinates n G → ℂ → ℂ)
    (hY : GradedAnalyticInitialValue.IsAnalyticSolution hn (r : ℂ) Y) :
    (fun t => ∑ i, (P i).eval₂ (algebraMap ℚ ℂ) t*Y i t) =ᶠ[𝓝 (r : ℂ)]
      rationalEndpointPairing P (r : ℂ) (fun d => Y d (r : ℂ)) := by
  have he : ∀ᶠ t : ℂ in 𝓝 (r : ℂ), ∀ i : Coordinates n G,
      Y i t = GradedAnalyticInitialValue.transportedSolution (r : ℂ) (fun d => Y d (r : ℂ)) i t :=
    Filter.eventually_all.mpr (GradedAnalyticInitialValue.solution_eq_transport_initial hn hG r hr hr1 hrnorm Y hY)
  filter_upwards [he] with t ht
  simp only [ht,GradedAnalyticInitialValue.transportedSolution,rationalEndpointPairing,
    Finset.mul_sum,Finset.sum_mul]
  rw [Finset.sum_comm]
  apply Finset.sum_congr rfl
  intro d _
  apply Finset.sum_congr rfl
  intro i _
  ring

theorem rational_source_zero_iff_obstruction {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (r : ℚ) (hr : r ≠ 0) (hr1 : 1-r ≠ 0) (hrnorm : ‖(r : ℂ)‖ < 1)
    (P : Coordinates n G → Polynomial ℚ) (Y : Coordinates n G → ℂ → ℂ)
    (hY : GradedAnalyticInitialValue.IsAnalyticSolution hn (r : ℂ) Y) :
    (fun t => ∑ i, (P i).eval₂ (algebraMap ℚ ℂ) t*Y i t) =ᶠ[𝓝 (r : ℂ)] 0 ↔
      (fun d => Y d (r : ℂ)) ∈ rationalVanishingSpace P (r : ℂ) := by
  change _ ↔ rationalEndpointPairing P (r : ℂ) (fun d => Y d (r : ℂ)) =ᶠ[𝓝 (r : ℂ)] 0
  have he := rational_source_remainder_eq_endpoint hn hG r hr hr1 hrnorm P Y hY
  exact ⟨fun h => he.symm.trans h,fun h => he.trans h⟩

theorem rationalVanishingSpace_zero {n G : ℕ} (r : ℂ) :
    rationalVanishingSpace (0 : Coordinates n G → Polynomial ℚ) r = ⊤ := by
  apply top_unique
  intro y _
  change rationalEndpointPairing (0 : Coordinates n G → Polynomial ℚ) r y =ᶠ[𝓝 r] 0
  apply Filter.Eventually.of_forall
  intro t
  simp [rationalEndpointPairing]

theorem rational_proper_obstruction_nondegenerate {n G : ℕ} (r : ℚ)
    (hND : RationalColumnNondegenerate (n := n) (G := G) r)
    (P : Coordinates n G → Polynomial ℚ)
    (hbot : rationalVanishingSpace P (r : ℂ) ≠ ⊥) (htop : rationalVanishingSpace P (r : ℂ) ≠ ⊤) :
    (Module.finrank ℂ ↥(cornerSpace n G (r : ℂ) ⊓ rationalVanishingSpace P (r : ℂ)) : ℝ)/
      (Module.finrank ℂ (rationalVanishingSpace P (r : ℂ)) : ℝ) <
      (theta n G : ℝ)/(omega n G : ℝ) := by
  have hP : P ≠ 0 := by
    intro hz
    apply htop
    rw [hz,rationalVanishingSpace_zero]
  exact hND P hP hbot

end QuadraticPi.GradedRationalPolynomialBridge


==> anc/lean/QuadraticPi/GradedRationalSpanDescent.lean <==
import QuadraticPi.GradedClearingSpanTransfer
import Mathlib.LinearAlgebra.Basis.VectorSpace

/-! Descend complex full span of rational coordinate columns to rational full
span, using Mathlib's linear retraction for an injective field embedding. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedRationalSpanDescent

theorem rational_span_top_of_complex_span_top {ι κ : Type*} (u : κ → ι → ℚ)
    (h : Submodule.span ℂ (Set.range (fun k i => (u k i : ℂ))) = ⊤) :
    Submodule.span ℚ (Set.range u) = ⊤ := by
  let f : ℚ →ₗ[ℚ] ℂ := Algebra.linearMap ℚ ℂ
  have hf : LinearMap.ker f = ⊥ := LinearMap.ker_eq_bot.mpr (by
    intro a b hab
    change (a : ℂ) = (b : ℂ) at hab
    exact_mod_cast hab)
  obtain ⟨g,hg⟩ := f.exists_leftInverse_of_injective hf
  have hgc (a : ℚ) : g (a : ℂ) = a := by
    have hh := congrArg (fun j : ℚ →ₗ[ℚ] ℚ => j a) hg
    simpa [f] using hh
  have hgm (a : ℚ) (c : ℂ) : g (c*(a : ℂ)) = a*g c := by
    calc
      _ = g (a • c) := by congr 1; simp [Algebra.smul_def,mul_comm]
      _ = a • g c := g.map_smul a c
      _ = a*g c := rfl
  let S := Submodule.span ℚ (Set.range u)
  let T : Submodule ℂ (ι → ℂ) := {
    carrier := {v | ∀ c : ℂ, (fun i => g (c*v i)) ∈ S}
    zero_mem' := by
      intro c
      convert S.zero_mem using 1
      funext i
      simp
    add_mem' := by
      intro x y hx hy c
      convert S.add_mem (hx c) (hy c) using 1
      funext i
      simp [mul_add]
    smul_mem' := by
      intro a x hx c
      simpa [Pi.smul_apply,smul_eq_mul,mul_assoc] using hx (c*a) }
  have hT : Submodule.span ℂ (Set.range (fun k i => (u k i : ℂ))) ≤ T := by
    apply Submodule.span_le.mpr
    rintro _ ⟨k,rfl⟩ c
    convert S.smul_mem (g c) (Submodule.subset_span ⟨k,rfl⟩) using 1
    funext i
    simp [hgm,mul_comm]
  apply top_unique
  intro v _
  have hv : (fun i => (v i : ℂ)) ∈ T := hT (by rw [h]; trivial)
  have hv' := hv 1
  simpa only [one_mul,hgc] using hv'

end QuadraticPi.GradedRationalSpanDescent


==> anc/lean/QuadraticPi/GradedRationalTransportClearing.lean <==
import QuadraticPi.GradedLocalTransportSeries

/-! Primitive clearing for the normalized formal U,V branches at a/q,
with the paper's positive factor 4 |a(q-a)|. No primitive coefficient
integrality hypotheses remain in the final transport/Taylor endpoint.
This does not yet identify that coefficient with the divided covariant jet. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedRationalTransportClearing
open PowerSeries GradedLocalTransportSeries
open scoped BigOperators

def scale (a : ℤ) (q : ℕ) : ℚ :=
  ((4*(a*((q : ℤ)-a)).natAbs : ℕ) : ℚ)/(q : ℚ)

theorem integral_scaling_parameters (a : ℤ) (q : ℕ)
    (hq : 0 < q) (ha : a ≠ 0) (hqa : (q : ℤ)-a ≠ 0) :
    ∃ d e f : ℤ,
      scale a q/(4*((a : ℚ)/(q : ℚ))) = d ∧
      scale a q*(1-(a : ℚ)/(q : ℚ))⁻¹ = e ∧
      scale a q/(2*((a : ℚ)/(q : ℚ))*(1-(a : ℚ)/(q : ℚ))) = f := by
  have hqQ : (q : ℚ) ≠ 0 := by exact_mod_cast hq.ne'
  have haQ : (a : ℚ) ≠ 0 := by exact_mod_cast ha
  have hqaQ : (q : ℚ)-(a : ℚ) ≠ 0 := by exact_mod_cast hqa
  have hab : ∃ ε : ℤ, ((a*((q : ℤ)-a)).natAbs : ℤ) = ε*(a*((q : ℤ)-a)) := by
    rcases le_total 0 (a*((q : ℤ)-a)) with hp | hp
    · exact ⟨1, by simp [Int.natCast_natAbs, abs_of_nonneg hp]⟩
    · exact ⟨-1, by simp [Int.natCast_natAbs, abs_of_nonpos hp]⟩
  obtain ⟨ε, hε⟩ := hab
  have hεQ : ((a*((q : ℤ)-a)).natAbs : ℚ) =
      (ε : ℚ)*((a : ℚ)*((q : ℚ)-(a : ℚ))) := by
    have h := congrArg (fun z : ℤ => (z : ℚ)) hε
    simp only [Int.cast_natCast, Int.cast_mul, Int.cast_sub] at h
    exact h
  refine ⟨ε*((q : ℤ)-a), 4*ε*a, 2*ε*(q : ℤ), ?_, ?_, ?_⟩
  all_goals
    unfold scale
    push_cast
    rw [hεQ]
    field_simp [hqQ, haQ, hqaQ]
    <;> ring

theorem rational_localU_scaled_integral (a : ℤ) (q : ℕ)
    (hq : 0 < q) (ha : a ≠ 0) (hqa : (q : ℤ)-a ≠ 0) (k : ℕ) :
    (scale a q)^k*coeff k (localU ((a : ℚ)/(q : ℚ)))
      ∈ (Int.castRingHom ℚ).range := by
  obtain ⟨d,e,f,hd,he,hf⟩ := integral_scaling_parameters a q hq ha hqa
  exact localU_scaled_integral _ _ d hd k

theorem rational_localV_primitive_integral (a : ℤ) (q : ℕ)
    (hq : 0 < q) (ha : a ≠ 0) (hqa : (q : ℤ)-a ≠ 0) (j : ℕ) (hj : 0 < j) :
    (j : ℚ)*(scale a q)^j*coeff j (localV ((a : ℚ)/(q : ℚ)))
      ∈ (Int.castRingHom ℚ).range := by
  obtain ⟨d,e,f,hd,he,hf⟩ := integral_scaling_parameters a q hq ha hqa
  exact localV_scaled_primitive_integral _ _ d e f hd he hf j hj

theorem displayed_rational_transport_cleared {ι : Type*}
    (t : Finset ι) (b : ι → ℤ) (m h : ι → ℕ) (ell M k : ℕ)
    (hh : ∀ i ∈ t, h i ≤ ell) (hk : k < M) (P : Polynomial ℤ) (hP : P.natDegree < M)
    (a : ℤ) (q : ℕ) (hq : 0 < q) (ha : a ≠ 0) (hqa : (q : ℤ)-a ≠ 0) :
    0 < GradedJetClearingArithmetic.clearingInteger M k q a ell ∧
      (GradedJetClearingArithmetic.clearingInteger M k q a ell : ℚ)*coeff k
        ((∑ i ∈ t, (b i : PowerSeries ℚ)*localU ((a : ℚ)/(q : ℚ))^(m i)*
          localV ((a : ℚ)/(q : ℚ))^(h i))*
          ((Polynomial.taylor ((a : ℚ)/(q : ℚ)) (P.map (Int.castRingHom ℚ))) : PowerSeries ℚ))
        ∈ (Int.castRingHom ℚ).range := by
  apply GradedJetClearingArithmetic.displayed_transport_polynomial_cleared
    t b m h ell M k hh hk P hP a q hq ha hqa
  · exact rational_localU_scaled_integral a q hq ha hqa
  · exact localV_zero _
  · exact rational_localV_primitive_integral a q hq ha hqa

end QuadraticPi.GradedRationalTransportClearing


==> anc/lean/QuadraticPi/GradedRationalVanishingSpace.lean <==
import QuadraticPi.GradedFormalVanishingJetEquations

/-! The actual formal vanishing-remainder subspace is defined by finitely
many literal rational jet equations. This is a finite-equation certificate,
not a short-rank theorem or a claim that every obstruction is zero. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedRationalVanishingSpace
open scoped BigOperators
open GradedCoefficientContractions GradedFormalVanishingJetEquations
open GradedRationalFunctionCovariantClearing

def vanishingSpace {n G : ℕ} (hn : 0 < n) (r : ℚ) (P : Coordinates n G → Polynomial ℤ) :
    Submodule ℂ (Coordinates n G → ℂ) :=
  ⨅ k : ℕ, (dotLinear (fun d => (rationalDividedJet hn r (rationalPolynomialColumn P) k d : ℂ))).ker

def DefinedByRationalEquations {ι : Type*} [Fintype ι] (S : Submodule ℂ (ι → ℂ)) : Prop :=
  ∃ K : ℕ, ∃ A : Fin (K+1) → ι → ℚ, ∀ y : ι → ℂ,
    y ∈ S ↔ ∀ k, (∑ d, (A k d : ℂ)*y d) = 0

theorem mem_vanishingSpace_iff {n G : ℕ} (hn : 0 < n) (r : ℚ)
    (P : Coordinates n G → Polynomial ℤ) (y : Coordinates n G → ℂ) :
    y ∈ vanishingSpace hn r P ↔
      ∀ k, (∑ d, (rationalDividedJet hn r (rationalPolynomialColumn P) k d : ℂ)*y d) = 0 := by
  simp only [vanishingSpace,Submodule.mem_iInf,LinearMap.mem_ker,dotLinear,LinearMap.coe_mk,
    AddHom.coe_mk,mul_comm]

theorem mem_vanishingSpace_iff_remainder_zero {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (r : ℚ) (hr : r ≠ 0) (hr1 : 1-r ≠ 0) (P : Coordinates n G → Polynomial ℤ)
    (y : Coordinates n G → ℂ) :
    y ∈ vanishingSpace hn r P ↔ formalRemainder r P y = 0 := by
  rw [mem_vanishingSpace_iff,formalRemainder_zero_iff hn hG r hr hr1]

theorem vanishingSpace_defined_by_rational_equations {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (r : ℚ) (hr : r ≠ 0) (hr1 : 1-r ≠ 0) (P : Coordinates n G → Polynomial ℤ) :
    DefinedByRationalEquations (vanishingSpace hn r P) := by
  obtain ⟨K,hK⟩ := exists_finite_rational_vanishing_equations hn hG r hr hr1 P
  refine ⟨K,(fun k => rationalDividedJet hn r (rationalPolynomialColumn P) k.val),?_⟩
  intro y
  rw [mem_vanishingSpace_iff_remainder_zero hn hG r hr hr1,hK y]
  constructor
  · intro h k
    exact h k.val (by omega)
  · intro h k hk
    exact h ⟨k,by omega⟩

theorem vanishingSpace_ne_top {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (r : ℚ) (hr : r ≠ 0) (hr1 : 1-r ≠ 0) (P : Coordinates n G → Polynomial ℤ)
    (hP : P ≠ 0) (M : ℕ) (hdeg : ∀ i, (P i).natDegree < M) :
    vanishingSpace hn r P ≠ ⊤ := by
  classical
  obtain ⟨k,_,d,hd⟩ := GradedActualJetNonzero.exists_nonzero_actual_jet hn hG P hP r hr hr1 M hdeg
  intro htop
  let y : Coordinates n G → ℂ := fun i => if i=d then 1 else 0
  have hy : y ∈ vanishingSpace hn r P := by rw [htop]; exact Submodule.mem_top
  have h := (mem_vanishingSpace_iff hn r P y).mp hy k
  have hj : (rationalDividedJet hn r (rationalPolynomialColumn P) k d : ℂ) = 0 := by
    simpa only [y,mul_ite,mul_one,mul_zero,Finset.sum_ite_eq',Finset.mem_univ,if_true] using h
  exact hd (by exact_mod_cast hj)

end QuadraticPi.GradedRationalVanishingSpace


==> anc/lean/QuadraticPi/GradedScaledJointTradeoff.lean <==
import QuadraticPi.GradedConcreteJointTradeoff
import Mathlib.Algebra.Polynomial.OfFn

/-! Integral polynomial rescaling transfers the joint measure to the
manuscript quadratic-logarithm value, with uniform target constants. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedScaledJointTradeoff
open Filter Topology GradedJointPolynomialMeasure GradedConcreteJointTradeoff
open GradedFixedFAnalytic GradedFixedFBranchIdentities
open GradedAlgebraicValueIndependence GradedCitedSeparationBridge GradedGenericRankCitation

def rescaledPolynomial (n b : ℕ) (P : Polynomial ℤ) : Polynomial ℤ :=
  Polynomial.ofFn (n+1) (fun j => P.coeff j.val*(b : ℤ)^(n-j.val))

theorem rescaledPolynomial_coeff (n b : ℕ) (P : Polynomial ℤ) (j : ℕ) (hj : j ≤ n) :
    (rescaledPolynomial n b P).coeff j=P.coeff j*(b : ℤ)^(n-j) := by
  exact Polynomial.ofFn_coeff_eq_val_of_lt _ (by omega)

theorem rescaledPolynomial_degree (n b : ℕ) (P : Polynomial ℤ) :
    (rescaledPolynomial n b P).natDegree ≤ n := by
  have h := Polynomial.ofFn_natDegree_lt (by omega : 1 ≤ n+1)
    (fun j : Fin (n+1) => P.coeff j.val*(b : ℤ)^(n-j.val))
  exact Nat.le_of_lt_succ h

theorem rescaledPolynomial_nonconstant (n b : ℕ) (hb : 0 < b) (P : Polynomial ℤ)
    (hpos : 0 < P.natDegree) (hdeg : P.natDegree ≤ n) :
    0 < (rescaledPolynomial n b P).natDegree := by
  have hP : P ≠ 0 := by intro h; simp only [h,Polynomial.natDegree_zero] at hpos; omega
  have hc : (rescaledPolynomial n b P).coeff P.natDegree ≠ 0 := by
    rw [rescaledPolynomial_coeff n b P P.natDegree hdeg]
    exact mul_ne_zero (Polynomial.leadingCoeff_ne_zero.mpr hP)
      (pow_ne_zero _ (by exact_mod_cast (Nat.ne_zero_of_lt hb)))
  exact hpos.trans_le (Polynomial.le_natDegree_of_ne_zero hc)

theorem rescaledPolynomial_eval (n b : ℕ) (hb : 0 < b) (P : Polynomial ℤ)
    (hdeg : P.natDegree ≤ n) (x : ℝ) :
    (rescaledPolynomial n b P).eval₂ (Int.castRingHom ℝ) x=
      (b : ℝ)^n*P.eval₂ (Int.castRingHom ℝ) (x/(b : ℝ)) := by
  have hb0 : (b : ℝ) ≠ 0 := by exact_mod_cast (Nat.ne_zero_of_lt hb)
  rw [Polynomial.eval₂_eq_sum_range' (Int.castRingHom ℝ)
    (by have h := rescaledPolynomial_degree n b P; omega : (rescaledPolynomial n b P).natDegree < n+1) x,
    Polynomial.eval₂_eq_sum_range' (Int.castRingHom ℝ) (by omega : P.natDegree < n+1) (x/(b : ℝ)),
    Finset.mul_sum]
  apply Finset.sum_congr rfl
  intro j hj
  have hjn : j ≤ n := by have h := Finset.mem_range.mp hj; omega
  rw [rescaledPolynomial_coeff n b P j hjn]
  simp only [map_mul,map_pow]
  push_cast
  simp only [Int.coe_castRingHom,Int.cast_natCast]
  rw [div_pow,show (b : ℝ)^n=(b : ℝ)^(n-j)*(b : ℝ)^j by rw [← pow_add,Nat.sub_add_cancel hjn]]
  field_simp

theorem cast_sup_le (s : Finset ℕ) (f : ℕ → ℕ) (B : ℝ) (hB : 0 ≤ B)
    (h : ∀ j ∈ s, (f j : ℝ) ≤ B) : ((s.sup f : ℕ) : ℝ) ≤ B := by
  classical
  induction s using Finset.induction_on with
  | empty => simpa using hB
  | @insert j s hj ih =>
    rw [Finset.sup_insert,Nat.cast_max]
    exact max_le (h j (Finset.mem_insert_self _ _))
      (ih (fun k hk => h k (Finset.mem_insert_of_mem hk)))

theorem positiveHeight_le (P : Polynomial ℤ) (B : ℝ) (hB : 1 ≤ B)
    (h : ∀ j : ℕ, j ≠ 0 → |(P.coeff j : ℝ)| ≤ B) : positiveHeight P ≤ B := by
  unfold positiveHeight
  rw [Nat.cast_max,Nat.cast_one]
  refine max_le hB (cast_sup_le _ _ B (by linarith) ?_)
  intro j hj
  simpa only [Nat.cast_natAbs,Int.cast_abs] using h j (Finset.mem_erase.mp hj).1

theorem rescaledPolynomial_height (n b : ℕ) (hb : 0 < b) (P : Polynomial ℤ) :
    positiveHeight (rescaledPolynomial n b P) ≤ (b : ℝ)^n*positiveHeight P := by
  have hb1 : (1 : ℝ) ≤ b := by exact_mod_cast hb
  have hp1 : (1 : ℝ) ≤ (b : ℝ)^n := one_le_pow₀ hb1
  apply positiveHeight_le _ _ (by nlinarith [positiveHeight_one_le P])
  intro j hj
  by_cases hjn : j ≤ n
  · rw [rescaledPolynomial_coeff n b P j hjn]
    push_cast
    rw [abs_mul,abs_pow,abs_of_nonneg (by positivity : (0 : ℝ) ≤ b)]
    have hpow : (b : ℝ)^(n-j) ≤ (b : ℝ)^n := pow_le_pow_right₀ hb1 (Nat.sub_le _ _)
    exact (mul_le_mul (positive_coefficient_abs_le_height P j hj) hpow
      (by positivity) (by linarith [positiveHeight_one_le P])).trans_eq (mul_comm _ _)
  · have hz := Polynomial.ofFn_coeff_eq_zero_of_ge
      (fun i : Fin (n+1) => P.coeff i.val*(b : ℤ)^(n-i.val)) (by omega : n+1 ≤ j)
    change |((rescaledPolynomial n b P).coeff j : ℝ)| ≤ _
    rw [show (rescaledPolynomial n b P).coeff j=0 from hz]
    simp only [Int.cast_zero,abs_zero]
    exact mul_nonneg (by positivity) (by linarith [positiveHeight_one_le P])

theorem polynomial_joint_rescale {n : ℕ} (x nu mu : ℝ) (hnu : 0 ≤ nu)
    (hmeasure : ∃ C : ℝ, 0 < C ∧ ∀ P : Polynomial ℤ, 0 < P.natDegree → P.natDegree ≤ n →
      ∀ (p : ℤ) (Q : ℕ), 0 < Q → C*positiveHeight P^(-nu)*(Q : ℝ)^(-mu) ≤
        |P.eval₂ (Int.castRingHom ℝ) x-(p : ℝ)/(Q : ℝ)|)
    (b : ℕ) (hb : 0 < b) :
    ∃ C : ℝ, 0 < C ∧ ∀ P : Polynomial ℤ, 0 < P.natDegree → P.natDegree ≤ n →
      ∀ (p : ℤ) (Q : ℕ), 0 < Q → C*positiveHeight P^(-nu)*(Q : ℝ)^(-mu) ≤
        |P.eval₂ (Int.castRingHom ℝ) (x/(b : ℝ))-(p : ℝ)/(Q : ℝ)| := by
  obtain ⟨C,hC,hbound⟩ := hmeasure
  let B : ℝ := (b : ℝ)^n
  have hB : 0 < B := by dsimp [B]; positivity
  refine ⟨C*B^(-nu)/B,by positivity,?_⟩
  intro P hpos hdeg p Q hQ
  have h := hbound (rescaledPolynomial n b P) (rescaledPolynomial_nonconstant n b hb P hpos hdeg)
    (rescaledPolynomial_degree n b P) ((b : ℤ)^n*p) Q hQ
  have hp := Real.rpow_le_rpow_of_nonpos
    (by linarith [positiveHeight_one_le (rescaledPolynomial n b P)])
    (rescaledPolynomial_height n b hb P) (show -nu ≤ 0 by linarith)
  have hp' : B^(-nu)*positiveHeight P^(-nu) ≤ positiveHeight (rescaledPolynomial n b P)^(-nu) := by
    rw [← Real.mul_rpow hB.le (by linarith [positiveHeight_one_le P])]
    exact hp
  have he : |(rescaledPolynomial n b P).eval₂ (Int.castRingHom ℝ) x-
      (((b : ℤ)^n*p : ℤ) : ℝ)/(Q : ℝ)|=
      B*|P.eval₂ (Int.castRingHom ℝ) (x/(b : ℝ))-(p : ℝ)/(Q : ℝ)| := by
    rw [rescaledPolynomial_eval n b hb P hdeg]
    push_cast
    change |B*P.eval₂ (Int.castRingHom ℝ) (x/(b : ℝ))-B*(p : ℝ)/(Q : ℝ)| = _
    rw [mul_div_assoc,← mul_sub,abs_mul,abs_of_pos hB]
  rw [he] at h
  have hle := (mul_le_mul_of_nonneg_right (mul_le_mul_of_nonneg_left hp' hC.le)
    (Real.rpow_nonneg (by positivity) _)).trans h
  have hd := div_le_div_of_nonneg_right hle hB.le
  rw [mul_div_cancel_left₀ _ hB.ne'] at hd
  convert hd using 1
  ring

theorem quadratic_log_concrete_joint_tradeoff {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (d : ℤ) (hd : d ≠ 0) (hlog : AlgebraicLogTranscendence)
    (hsep : CitedGenericSeparation) (hrank : CitedGenericQuadraticRank)
    (rho : ℝ) (hrho : 0 < rho) :
    ∃ b0 : ℕ, 0 < b0 ∧ ∀ b : ℕ, b0 ≤ b → ∃ C : ℝ, 0 < C ∧
      ∀ P : Polynomial ℤ, 0 < P.natDegree → P.natDegree ≤ n →
      ∀ (p : ℤ) (Q : ℕ), 0 < Q →
      C*positiveHeight P^(-heightExponent n G rho)*(Q : ℝ)^(-denominatorExponent n G rho) ≤
        |P.eval₂ (Int.castRingHom ℝ) (QuadraticLogarithmicFamily.value (d : ℝ) (1/(b : ℝ))/2)-
          (p : ℝ)/(Q : ℝ)| := by
  obtain ⟨q0,hq0,hqbound⟩ := fixedF_concrete_joint_cutoff hn hG d hd hlog hsep hrank rho hrho
  refine ⟨max q0 (4*d.natAbs+1),by omega,?_⟩
  intro b hb
  have hbpos : 0 < b := by omega
  have hbb : b ≤ b^2 := by nlinarith
  have hmeasure := hqbound (b^2) (by omega)
  have hnR : (1 : ℝ) ≤ n := by exact_mod_cast hn
  have hGR : (1 : ℝ) ≤ G := by exact_mod_cast hG
  have hnu : 0 ≤ heightExponent n G rho := by unfold heightExponent; nlinarith [mul_nonneg (show (0 : ℝ) ≤ G by positivity) hrho.le]
  have hs := polynomial_joint_rescale _ _ _ hnu hmeasure b hbpos
  have hb0 : (b : ℝ) ≠ 0 := by exact_mod_cast (Nat.ne_zero_of_lt hbpos)
  have hd0 : (d : ℝ) ≠ 0 := by exact_mod_cast hd
  have hsmall : |(d : ℝ)/(b : ℝ)^2|<1 := by
    rw [abs_div,abs_pow,abs_of_nonneg (by positivity : (0 : ℝ) ≤ b)]
    apply (div_lt_one (by positivity : (0 : ℝ) < (b : ℝ)^2)).mpr
    have ha : |(d : ℝ)|=(d.natAbs : ℝ) := by simp
    rw [ha]
    have hB : (4*d.natAbs+1 : ℕ) ≤ b := by omega
    have hBR : 4*(d.natAbs : ℝ)+1 ≤ b := by exact_mod_cast hB
    nlinarith [show (0 : ℝ) ≤ d.natAbs by positivity]
  have he := manuscript_b_hd_eq_fixedF (d : ℝ) (b : ℝ) hd0 hb0 hsmall
  have he' : realF ((d : ℝ)/((b^2 : ℕ) : ℝ))/(b : ℝ)=
      QuadraticLogarithmicFamily.value (d : ℝ) (1/(b : ℝ))/2 := by
    push_cast
    rw [← he]
    field_simp
  simpa only [he'] using hs

end QuadraticPi.GradedScaledJointTradeoff


==> anc/lean/QuadraticPi/GradedSharpActualFamilies.lean <==
import QuadraticPi.GradedSharpJetRateEnvelopes
import QuadraticPi.GradedEventualJetFamilyBounds

/-! Sharp classical log-lcm growth supplies an entire actual short-jet family
with common estimates before any target is chosen. The PNT input is explicit. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedSharpActualFamilies
open scoped BigOperators
open Filter Topology PowerSeries GradedCoefficientContractions GradedFixedFContactRates
open GradedFixedFContactConstruction GradedFixedFEntryGrowth GradedJetRateLimits GradedJetRateEnvelopes
open GradedRateBoundedJetConstruction GradedBoundedJetFamilies GradedTransportSizeBounds
open GradedTransportedContactBounds GradedFixedFAnalytic GradedRationalFunctionCovariantClearing

open GradedEventualJetFamilyBounds GradedSharpJetRateEnvelopes

theorem exists_eventual_bounded_actual_families {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (hPNT : GradedHarmonicGrowth.SharpLcmAsymptotic)
    (sigma eta : ℝ) (hsigma : 0 < sigma) (heta : 0 < eta) (heta1 : eta < 1) (offset : ℕ)
    (hgap : (theta n G : ℝ)*sigma < (omega n G : ℝ))
    (a : ℤ) (q : ℕ) (hq : 0 < q) (ha : a ≠ 0) (hsmall : 4*a.natAbs ≤ q)
    (epsilon : ℝ) (he : 0 < epsilon) :
    ∀ᶠ M : ℕ in atTop, ∃ P : Coordinates n G → Polynomial ℤ, ∃ v : ℕ → Coordinates n G → ℤ,
      ActualFamilyData hn a q M (jetOrder eta offset M) (contactOrder sigma M) P v ∧
      (∀ k d, |(v k d : ℝ)| ≤ coordinateConstant n G*
        Real.exp ((sharpSizeRate q (G*(n-1)+1) eta (heightRate n G sigma 1)+epsilon)*(M : ℝ))) ∧
      (∀ c : Fin n → ℤ, ∀ k, ‖(upperContraction c (v k) : ℂ)+
        (∑ j : Fin n, (c j : ℂ)*complexF ((a : ℂ)/(q : ℂ))^(j.val+1))*(lowerContraction c (v k) : ℂ)‖ ≤
        transportConstant n G*coefficientHeight c^G*
        Real.exp ((-sharpDecayRate q (G*(n-1)+1) eta (heightRate n G sigma 1)
          sigma (3*|(a : ℝ)|/(q : ℝ))+epsilon)*(M : ℝ))) := by
  let beta := heightRate n G sigma 1
  have hrho : 0 < 3*|(a : ℝ)|/(q : ℝ) := by
    have haR : (a : ℝ) ≠ 0 := by exact_mod_cast ha
    have hqR : (0 : ℝ) < q := by exact_mod_cast hq
    exact div_pos (mul_pos (by norm_num) (abs_pos.mpr haR)) hqR
  filter_upwards [exists_sharp_rate_contact_columns G hn sigma hsigma hgap hPNT (epsilon/2) (by linarith),
    jetOrder_eventually_lt eta heta.le heta1 offset,
    GradedSharpJetRateEnvelopes.eventually_size_factor_le hPNT q (G*(n-1)+1) offset hq eta (beta+epsilon/2) (epsilon/2) heta (by linarith),
    GradedSharpJetRateEnvelopes.eventually_decay_factor_le hPNT q (G*(n-1)+1) offset hq eta (beta+epsilon/2) sigma
      (3*|(a : ℝ)|/(q : ℝ)) (epsilon/2) heta hsigma.le hrho (by linarith)] with M hP hk hs hd
  obtain ⟨P,hP0,hdegree,hcontact,hheight⟩ := hP
  obtain ⟨v,hv,hzero,hsize,hcorner⟩ := exists_bounded_actual_jet_family hn hG P
    (Real.exp ((beta+epsilon/2)*(M : ℝ))) (Real.exp_pos _).le hheight
    (contactOrder sigma M) hcontact a q hq ha hsmall M (jetOrder eta offset M) hk hdegree
  refine ⟨P,v,⟨hP0,hdegree,hcontact,hv,hzero⟩,?_,?_⟩
  · intro k d
    have hCC := (coordinateConstant_pos G hn).le
    have h := (hsize k d).trans (by simpa only [mul_assoc] using mul_le_mul_of_nonneg_left hs hCC)
    have heq : sharpSizeRate q (G*(n-1)+1) eta (beta+epsilon/2)+epsilon/2 =
        sharpSizeRate q (G*(n-1)+1) eta beta+epsilon := by unfold sharpSizeRate; ring
    rw [heq] at h
    exact h
  · intro c k
    have hT := GradedBoundedIntegerJetColumns.transportConstant_nonneg n G
    have hC : 0 ≤ coefficientHeight c := le_trans (by norm_num) (coefficientHeight_one_le c)
    have h := mul_le_mul_of_nonneg_left hd
      (show 0 ≤ transportConstant n G*coefficientHeight c^G by positivity)
    have h' := (hcorner c k).trans (by convert h using 1 <;> ring)
    have heq : -sharpDecayRate q (G*(n-1)+1) eta (beta+epsilon/2) sigma (3*|(a : ℝ)|/(q : ℝ))+epsilon/2 =
        -sharpDecayRate q (G*(n-1)+1) eta beta sigma (3*|(a : ℝ)|/(q : ℝ))+epsilon := by
      unfold sharpDecayRate sharpSizeRate
      ring
    rw [heq] at h'
    exact h'

end QuadraticPi.GradedSharpActualFamilies


==> anc/lean/QuadraticPi/GradedSharpActualSelection.lean <==
import QuadraticPi.GradedSharpActualFamilies
import QuadraticPi.GradedActualFamilySelection

/-! Select one actual family before any coefficient target is chosen, with
proved uniform real bounds. Actual short rational span transfers to its integers. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedSharpActualSelection
open scoped BigOperators
open Filter Topology Asymptotics GradedCoefficientContractions GradedFixedFContactRates GradedFixedFContactConstruction
open GradedFixedFEntryGrowth GradedJetRateLimits GradedJetRateEnvelopes GradedEventualJetFamilyBounds
open GradedUniformRealFormBounds GradedBoundedJetFamilies GradedClearingSpanTransfer
open GradedRationalFunctionCovariantClearing GradedFixedFAnalytic UniformCoefficientContraction

open GradedSharpJetRateEnvelopes

theorem exists_actual_families_with_uniformBounds {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (hPNT : GradedHarmonicGrowth.SharpLcmAsymptotic)
    (sigma eta : ℝ) (hsigma : 0 < sigma) (heta : 0 < eta) (heta1 : eta < 1) (offset : ℕ)
    (hgap : (theta n G : ℝ)*sigma < (omega n G : ℝ))
    (a : ℤ) (q : ℕ) (hq : 0 < q) (ha : a ≠ 0) (hsmall : 4*a.natAbs ≤ q)
    (epsilon : ℝ) (he : 0 < epsilon) :
    ∃ P : ℕ → Coordinates n G → Polynomial ℤ, ∃ v : ℕ → ℕ → Coordinates n G → ℤ,
      (∀ᶠ M : ℕ in atTop, ActualFamilyData hn a q M (jetOrder eta offset M) (contactOrder sigma M) (P M) (v M)) ∧
      UniformBounds (fun j : Fin n => realF ((a : ℝ)/(q : ℝ))^(j.val+1)) v
        (sharpSizeRate q (G*(n-1)+1) eta (heightRate n G sigma 1)+epsilon)
        (sharpDecayRate q (G*(n-1)+1) eta (heightRate n G sigma 1)
          sigma (3*|(a : ℝ)|/(q : ℝ))-epsilon)
        (formConstant n G) (fun _ => 0) (fun _ => 0) := by
  classical
  have h := GradedSharpActualFamilies.exists_eventual_bounded_actual_families hn hG hPNT sigma eta hsigma heta heta1 offset hgap
    a q hq ha hsmall epsilon he
  let R := fun M (x : (Coordinates n G → Polynomial ℤ) × (ℕ → Coordinates n G → ℤ)) =>
    ActualFamilyData hn a q M (jetOrder eta offset M) (contactOrder sigma M) x.1 x.2 ∧
    (∀ k d, |(x.2 k d : ℝ)| ≤ GradedTransportSizeBounds.coordinateConstant n G*
      Real.exp ((sharpSizeRate q (G*(n-1)+1) eta (heightRate n G sigma 1)+epsilon)*(M : ℝ))) ∧
    (∀ c : Fin n → ℤ, ∀ k, ‖(upperContraction c (x.2 k) : ℂ)+
      (∑ j : Fin n, (c j : ℂ)*complexF ((a : ℂ)/(q : ℂ))^(j.val+1))*(lowerContraction c (x.2 k) : ℂ)‖ ≤
      GradedTransportedContactBounds.transportConstant n G*coefficientHeight c^G*
      Real.exp ((-sharpDecayRate q (G*(n-1)+1) eta (heightRate n G sigma 1)
        sigma (3*|(a : ℝ)|/(q : ℝ))+epsilon)*(M : ℝ)))
  have hex : ∀ᶠ M : ℕ in atTop, ∃ x, R M x := by
    filter_upwards [h] with M hM
    obtain ⟨P,v,hdata,hsize,hcorner⟩ := hM
    exact ⟨(P,v),hdata,hsize,hcorner⟩
  obtain ⟨f,hf⟩ := GradedActualFamilySelection.exists_eventual_choice R hex
  refine ⟨(fun M => (f M).1),(fun M => (f M).2),hf.mono (fun _ h => h.1),?_⟩
  apply uniformBounds_of_coordinate_corner hn
  filter_upwards [hf] with M hM
  intro k
  refine ⟨hM.2.1 k,?_⟩
  intro c
  have hc := hM.2.2 c k
  have hexp (x : ℝ) : -x+epsilon = -(x-epsilon) := by ring
  simpa only [Complex.ofReal_div,Complex.ofReal_intCast,Complex.ofReal_natCast,hexp] using hc

theorem uniform_measure_of_actual_short_rank {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (hPNT : GradedHarmonicGrowth.SharpLcmAsymptotic)
    (sigma eta : ℝ) (hsigma : 0 < sigma) (heta : 0 < eta) (heta1 : eta < 1) (offset : ℕ)
    (hgap : (theta n G : ℝ)*sigma < (omega n G : ℝ))
    (a : ℤ) (q : ℕ) (hq : 0 < q) (ha : a ≠ 0) (hsmall : 4*a.natAbs ≤ q)
    (epsilon : ℝ) (he : 0 < epsilon)
    (halpha : 0 < sharpSizeRate q (G*(n-1)+1) eta (heightRate n G sigma 1)+epsilon)
    (hgamma : epsilon < sharpDecayRate q (G*(n-1)+1) eta
      (heightRate n G sigma 1) sigma (3*|(a : ℝ)|/(q : ℝ)))
    (hrank : ∀ᶠ M : ℕ in atTop, ∀ P : Coordinates n G → Polynomial ℤ,
      P ≠ 0 → (∀ i, (P i).natDegree < M) →
      (∀ κ, PowerSeries.X^(contactOrder sigma M) ∣ contactRemainder P κ) →
      Submodule.span ℚ (Set.range (fun k : Fin (jetOrder eta offset M+1) =>
        rationalDividedJet hn ((a : ℚ)/(q : ℚ)) (rationalPolynomialColumn P) k.val)) = ⊤)
    (zeta : ℝ) (hzeta : 0 < zeta) :
    ∃ K : ℝ, 0 < K ∧ ∀ c : Fin n → ℤ, c ≠ 0 → ∀ (p : ℤ) (Q : ℕ), 0 < Q →
      K*(coefficientHeight c)^(-((G : ℝ)*(1+
        (sharpSizeRate q (G*(n-1)+1) eta (heightRate n G sigma 1)+epsilon)/
        (sharpDecayRate q (G*(n-1)+1) eta (heightRate n G sigma 1)
          sigma (3*|(a : ℝ)|/(q : ℝ))-epsilon))-1)-(G : ℝ)*zeta)*
      (Q : ℝ)^(-(1+
        (sharpSizeRate q (G*(n-1)+1) eta (heightRate n G sigma 1)+epsilon)/
        (sharpDecayRate q (G*(n-1)+1) eta (heightRate n G sigma 1)
          sigma (3*|(a : ℝ)|/(q : ℝ))-epsilon))-zeta) ≤
      |target (fun j : Fin n => realF ((a : ℝ)/(q : ℝ))^(j.val+1)) c-(p : ℝ)/(Q : ℝ)| := by
  obtain ⟨P,v,hdata,hbounds⟩ := exists_actual_families_with_uniformBounds hn hG hPNT sigma eta hsigma heta heta1
    offset hgap a q hq ha hsmall epsilon he
  have hspan : ∀ᶠ M : ℕ in atTop, Submodule.span ℚ (Set.range (fun k : Fin (jetOrder eta offset M+1) =>
      rationalDividedJet hn ((a : ℚ)/(q : ℚ)) (rationalPolynomialColumn (P M)) k.val)) = ⊤ := by
    filter_upwards [hrank,hdata] with M hR hd
    exact hR (P M) hd.1 hd.2.1 hd.2.2.1
  have hsp := GradedActualFamilySelection.actual_family_span_of_short_span hn hG a q hq ha hsmall sigma eta heta.le heta1 offset P v hdata hspan
  exact uniform_coefficient_contraction_linked_slack _ v (by omega) hsp _ _ (formConstant n G)
    halpha (by linarith) (formConstant_pos G hn) _ _ (isLittleO_zero _ _) (isLittleO_zero _ _)
    hbounds zeta hzeta

end QuadraticPi.GradedSharpActualSelection


==> anc/lean/QuadraticPi/GradedSharpExactUniformMeasure.lean <==
import QuadraticPi.GradedSharpActualSelection
import QuadraticPi.GradedUniformRateSlackRemoval

/-! Final uniform target exponents at the unperturbed sharp rates under the explicit classical log-lcm premise.
The established external short-rank result remains a visible dependency. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedSharpExactUniformMeasure
open scoped BigOperators
open Filter Topology GradedCoefficientContractions GradedFixedFContactRates
open GradedFixedFContactConstruction GradedFixedFEntryGrowth GradedJetRateLimits GradedJetRateEnvelopes
open GradedRationalFunctionCovariantClearing GradedFixedFAnalytic GradedSharpActualSelection
open GradedUniformRateSlackRemoval GradedSharpJetRateEnvelopes

theorem uniform_measure_at_exact_rates {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (hPNT : GradedHarmonicGrowth.SharpLcmAsymptotic)
    (sigma eta : ℝ) (hsigma : 0 < sigma) (heta : 0 < eta) (heta1 : eta < 1) (offset : ℕ)
    (hgap : (theta n G : ℝ)*sigma < (omega n G : ℝ))
    (a : ℤ) (q : ℕ) (hq : 0 < q) (ha : a ≠ 0) (hsmall : 4*a.natAbs ≤ q)
    (halpha : 0 < sharpSizeRate q (G*(n-1)+1) eta (heightRate n G sigma 1))
    (hgamma : 0 < sharpDecayRate q (G*(n-1)+1) eta
      (heightRate n G sigma 1) sigma (3*|(a : ℝ)|/(q : ℝ)))
    (hrank : ∀ᶠ M : ℕ in atTop, ∀ P : Coordinates n G → Polynomial ℤ,
      P ≠ 0 → (∀ i, (P i).natDegree < M) →
      (∀ κ, PowerSeries.X^(contactOrder sigma M) ∣ contactRemainder P κ) →
      Submodule.span ℚ (Set.range (fun k : Fin (jetOrder eta offset M+1) =>
        rationalDividedJet hn ((a : ℚ)/(q : ℚ)) (rationalPolynomialColumn P) k.val)) = ⊤)
    (delta : ℝ) (hdelta : 0 < delta) :
    ∃ K : ℝ, 0 < K ∧ ∀ c : Fin n → ℤ, c ≠ 0 → ∀ (p : ℤ) (Q : ℕ), 0 < Q →
      K*(coefficientHeight c)^(-((G : ℝ)*(1+
        (sharpSizeRate q (G*(n-1)+1) eta (heightRate n G sigma 1))/
        (sharpDecayRate q (G*(n-1)+1) eta (heightRate n G sigma 1)
          sigma (3*|(a : ℝ)|/(q : ℝ))))-1)-delta)*
      (Q : ℝ)^(-(1+
        (sharpSizeRate q (G*(n-1)+1) eta (heightRate n G sigma 1))/
        (sharpDecayRate q (G*(n-1)+1) eta (heightRate n G sigma 1)
          sigma (3*|(a : ℝ)|/(q : ℝ))))-delta) ≤
      |target (fun j : Fin n => realF ((a : ℝ)/(q : ℝ))^(j.val+1)) c-(p : ℝ)/(Q : ℝ)| := by
  apply uniform_measure_remove_rate_slack _ _ _ halpha.le hgamma ?_ delta hdelta
  intro e he heg zeta hzeta
  exact uniform_measure_of_actual_short_rank hn hG hPNT sigma eta hsigma heta heta1 offset hgap a q hq ha hsmall
    e he (by linarith) heg hrank zeta hzeta

end QuadraticPi.GradedSharpExactUniformMeasure


==> anc/lean/QuadraticPi/GradedSharpJetRateEnvelopes.lean <==
import QuadraticPi.GradedJetRateEnvelopes
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedSharpJetRateEnvelopes
open Filter Topology GradedHarmonicGrowth GradedJetRateLimits
open GradedJetExponentialEnvelope GradedBoundedIntegerJetColumns
open GradedFixedFEntryGrowth

def sharpJetGrowthRate (q ell : ℕ) (eta : ℝ) : ℝ :=
  Real.log (q : ℝ)+eta*(Real.log 10+Real.log (q : ℝ)+harmonic ell)

def sharpSizeRate (q ell : ℕ) (eta beta : ℝ) : ℝ :=
  beta+sharpJetGrowthRate q ell eta

def sharpDecayRate (q ell : ℕ) (eta beta sigma rho : ℝ) : ℝ :=
  -(sharpSizeRate q ell eta beta+sigma*Real.log rho)

theorem jetSizeFactor_sharp_log_limit (hPNT : SharpLcmAsymptotic)
    (q ell offset : ℕ) (hq : 0 < q) (eta : ℝ) (heta : 0 < eta) :
    Tendsto (fun M : ℕ => Real.log (jetSizeFactor M (jetOrder eta offset M) q ell)/(M : ℝ))
      atTop (𝓝 (sharpJetGrowthRate q ell eta)) := by
  have h := ((predecessor_ratio.mul_const (Real.log (q : ℝ))).add
    ((jetOrder_ratio eta heta.le offset).mul_const (Real.log 10+Real.log (q : ℝ)))).add
    (clearing_jetOrder_sharp_limit ell offset eta heta hPNT)
  simp only [one_mul] at h
  have he : Real.log (q : ℝ)+eta*(Real.log 10+Real.log (q : ℝ))+eta*harmonic ell =
      sharpJetGrowthRate q ell eta := by
    unfold sharpJetGrowthRate
    ring
  rw [he] at h
  apply h.congr'
  apply Filter.Eventually.of_forall
  intro M
  dsimp only
  rw [jetSizeFactor_log M (jetOrder eta offset M) q ell hq]
  ring

theorem size_exponent_limit (hPNT : SharpLcmAsymptotic) (q ell offset : ℕ)
    (hq : 0 < q) (eta beta : ℝ) (heta : 0 < eta) :
    Tendsto (fun M : ℕ =>
      (beta*(M : ℝ)+Real.log (jetSizeFactor M (jetOrder eta offset M) q ell))/(M : ℝ))
      atTop (𝓝 (sharpSizeRate q ell eta beta)) := by
  have h := (tendsto_const_nhds (x := beta)).add
    (jetSizeFactor_sharp_log_limit hPNT q ell offset hq eta heta)
  apply h.congr'
  filter_upwards [eventually_ge_atTop 1] with M hM
  have hMR : (M : ℝ) ≠ 0 := by exact_mod_cast (by omega : M ≠ 0)
  rw [add_div,mul_div_cancel_right₀ beta hMR]

theorem decay_exponent_limit (hPNT : SharpLcmAsymptotic) (q ell offset : ℕ)
    (hq : 0 < q) (eta beta sigma rho : ℝ) (heta : 0 < eta) (hsigma : 0 ≤ sigma) :
    Tendsto (fun M : ℕ =>
      (beta*(M : ℝ)+Real.log (jetSizeFactor M (jetOrder eta offset M) q ell)+
        (contactOrder sigma M : ℝ)*Real.log rho)/(M : ℝ))
      atTop (𝓝 (-sharpDecayRate q ell eta beta sigma rho)) := by
  have h := (size_exponent_limit hPNT q ell offset hq eta beta heta).add
    ((contactOrder_ratio sigma hsigma).mul_const (Real.log rho))
  simpa only [sharpDecayRate,neg_neg,add_div,mul_div_right_comm] using h

theorem eventually_size_exponent_le (hPNT : SharpLcmAsymptotic) (q ell offset : ℕ)
    (hq : 0 < q) (eta beta epsilon : ℝ) (heta : 0 < eta) (he : 0 < epsilon) :
    ∀ᶠ M : ℕ in atTop,
      beta*(M : ℝ)+Real.log (jetSizeFactor M (jetOrder eta offset M) q ell) ≤
        (sharpSizeRate q ell eta beta+epsilon)*(M : ℝ) := by
  have h := (size_exponent_limit hPNT q ell offset hq eta beta heta).eventually
    (gt_mem_nhds (show sharpSizeRate q ell eta beta <
      sharpSizeRate q ell eta beta+epsilon by linarith))
  filter_upwards [eventually_ge_atTop 1,h] with M hM hrate
  exact ((div_lt_iff₀ (by exact_mod_cast (by omega : 0 < M))).mp hrate).le

theorem eventually_decay_exponent_le (hPNT : SharpLcmAsymptotic) (q ell offset : ℕ)
    (hq : 0 < q) (eta beta sigma rho epsilon : ℝ)
    (heta : 0 < eta) (hsigma : 0 ≤ sigma) (he : 0 < epsilon) :
    ∀ᶠ M : ℕ in atTop,
      beta*(M : ℝ)+Real.log (jetSizeFactor M (jetOrder eta offset M) q ell)+
        (contactOrder sigma M : ℝ)*Real.log rho ≤
        (-sharpDecayRate q ell eta beta sigma rho+epsilon)*(M : ℝ) := by
  have h := (decay_exponent_limit hPNT q ell offset hq eta beta sigma rho heta hsigma).eventually
    (gt_mem_nhds (show -sharpDecayRate q ell eta beta sigma rho <
      -sharpDecayRate q ell eta beta sigma rho+epsilon by linarith))
  filter_upwards [eventually_ge_atTop 1,h] with M hM hrate
  exact ((div_lt_iff₀ (by exact_mod_cast (by omega : 0 < M))).mp hrate).le

theorem eventually_size_factor_le (hPNT : SharpLcmAsymptotic) (q ell offset : ℕ)
    (hq : 0 < q) (eta beta epsilon : ℝ) (heta : 0 < eta) (he : 0 < epsilon) :
    ∀ᶠ M : ℕ in atTop,
      Real.exp (beta*(M : ℝ))*jetSizeFactor M (jetOrder eta offset M) q ell ≤
        Real.exp ((sharpSizeRate q ell eta beta+epsilon)*(M : ℝ)) := by
  filter_upwards [eventually_size_exponent_le hPNT q ell offset hq eta beta epsilon heta he]
    with M hM
  calc
    _ = Real.exp (beta*(M : ℝ)+Real.log (jetSizeFactor M (jetOrder eta offset M) q ell)) := by
      rw [Real.exp_add,Real.exp_log (jetSizeFactor_pos M (jetOrder eta offset M) q ell hq)]
    _ ≤ _ := Real.exp_le_exp.mpr hM

theorem eventually_decay_factor_le (hPNT : SharpLcmAsymptotic) (q ell offset : ℕ)
    (hq : 0 < q) (eta beta sigma rho epsilon : ℝ)
    (heta : 0 < eta) (hsigma : 0 ≤ sigma) (hrho : 0 < rho) (he : 0 < epsilon) :
    ∀ᶠ M : ℕ in atTop,
      Real.exp (beta*(M : ℝ))*jetSizeFactor M (jetOrder eta offset M) q ell*
        rho^(contactOrder sigma M) ≤
        Real.exp ((-sharpDecayRate q ell eta beta sigma rho+epsilon)*(M : ℝ)) := by
  filter_upwards [eventually_decay_exponent_le hPNT q ell offset hq eta beta sigma rho epsilon
    heta hsigma he] with M hM
  calc
    _ = Real.exp (beta*(M : ℝ)+Real.log (jetSizeFactor M (jetOrder eta offset M) q ell))*
        rho^(contactOrder sigma M) := by
      rw [Real.exp_add,Real.exp_log (jetSizeFactor_pos M (jetOrder eta offset M) q ell hq)]
    _ = Real.exp (beta*(M : ℝ)+Real.log (jetSizeFactor M (jetOrder eta offset M) q ell)+
        (contactOrder sigma M : ℝ)*Real.log rho) := by
      rw [Real.exp_add _ ((contactOrder sigma M : ℝ)*Real.log rho),Real.exp_nat_mul,
        Real.exp_log hrho]
    _ ≤ _ := Real.exp_le_exp.mpr hM

end QuadraticPi.GradedSharpJetRateEnvelopes


==> anc/lean/QuadraticPi/GradedSharpJointMeasure.lean <==
import QuadraticPi.GradedSharpExactUniformMeasure
import QuadraticPi.GradedJointPolynomialMeasure
import QuadraticPi.GradedUniformRationalRank

/-! Joint polynomial measures with intrinsic positive-coefficient height.
The actual endpoint uses the previously verified arithmetic rates and the
three explicit general cited theorem inputs. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedSharpJointMeasure
open scoped BigOperators
open Filter Topology GradedCoefficientContractions GradedPolynomialTargetAdapter
open GradedMeasureExponentConclusion GradedFixedFExponentEndpoint GradedFinalRankApplication
open GradedFixedFContactRates GradedJetRateLimits GradedJetRateEnvelopes GradedAlgebraicValueIndependence
open GradedCitedSeparationBridge GradedGenericRankCitation GradedFixedFAnalytic

open GradedSharpJetRateEnvelopes GradedJointPolynomialMeasure

def sharpFixedFExponent (n G : ℕ) (sigma eta : ℝ) (a : ℤ) (q : ℕ) : ℝ :=
  1+sharpSizeRate q (G*(n-1)+1) eta (heightRate n G sigma 1)/
    sharpDecayRate q (G*(n-1)+1) eta (heightRate n G sigma 1)
      sigma (3*|(a : ℝ)|/(q : ℝ))

theorem fixedF_uniform_measure_of_generic {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (hPNT : GradedHarmonicGrowth.SharpLcmAsymptotic)
    (hlog : AlgebraicLogTranscendence) (hsep : CitedGenericSeparation) (hrank : CitedGenericQuadraticRank)
    (sigma eta : ℝ) (heta : 0 < eta) (hsmallEta : eta ≤ ((omega n G : ℝ)+1)⁻¹)
    (hsigma : 1 ≤ sigma) (hrelation : (theta n G : ℝ)*sigma=(omega n G : ℝ)-eta)
    (a : ℤ) (q : ℕ) (hq : 0 < q) (ha : a ≠ 0) (hsmall : 4*a.natAbs ≤ q)
    (halpha : 0 < sharpSizeRate q (G*(n-1)+1) eta (heightRate n G sigma 1))
    (hgamma : 0 < sharpDecayRate q (G*(n-1)+1) eta
      (heightRate n G sigma 1) sigma (3*|(a : ℝ)|/(q : ℝ))) :
    UniformHeightMeasure (G := G) (fun j : Fin n => realF ((a : ℝ)/(q : ℝ))^(j.val+1))
      (sharpFixedFExponent n G sigma eta a q) := by
  obtain ⟨offset,hR0⟩ := GradedUniformRationalRank.uniform_integer_short_rank hn hG hlog hsep hrank
  obtain ⟨hr,hr1,hrnorm⟩ := GradedAnalyticJetClearing.small_rational_regular a q hq ha hsmall
  have hR := (hR0 sigma eta heta.le hsmallEta hsigma hrelation
    ((a : ℚ)/(q : ℚ)) hr hr1 hrnorm).mono (fun _ hM P hP hd hc => (hM P hP hd hc).2)
  have hw : (0 : ℝ) < omega n G := by exact_mod_cast omega_pos G hn
  have heta1 : eta < 1 := hsmallEta.trans_lt (by
    rw [inv_lt_one₀ (by linarith : (0 : ℝ) < (omega n G : ℝ)+1)]
    linarith)
  have hgap : (theta n G : ℝ)*sigma < (omega n G : ℝ) := by linarith
  intro delta hdelta
  exact GradedSharpExactUniformMeasure.uniform_measure_at_exact_rates hn hG hPNT sigma eta
    (by linarith) heta heta1 offset hgap a q hq ha hsmall halpha hgamma hR delta hdelta

theorem fixedF_polynomial_joint_measure_of_generic {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (hPNT : GradedHarmonicGrowth.SharpLcmAsymptotic)
    (hlog : AlgebraicLogTranscendence) (hsep : CitedGenericSeparation) (hrank : CitedGenericQuadraticRank)
    (sigma eta : ℝ) (heta : 0 < eta) (hsmallEta : eta ≤ ((omega n G : ℝ)+1)⁻¹)
    (hsigma : 1 ≤ sigma) (hrelation : (theta n G : ℝ)*sigma=(omega n G : ℝ)-eta)
    (a : ℤ) (q : ℕ) (hq : 0 < q) (ha : a ≠ 0) (hsmall : 4*a.natAbs ≤ q)
    (halpha : 0 < sharpSizeRate q (G*(n-1)+1) eta (heightRate n G sigma 1))
    (hgamma : 0 < sharpDecayRate q (G*(n-1)+1) eta
      (heightRate n G sigma 1) sigma (3*|(a : ℝ)|/(q : ℝ)))
    (delta : ℝ) (hdelta : 0 < delta) :
    ∃ C : ℝ, 0 < C ∧ ∀ P : Polynomial ℤ, 0 < P.natDegree → P.natDegree ≤ n →
      ∀ (p : ℤ) (Q : ℕ), 0 < Q →
      C*positiveHeight P^(-((G : ℝ)*sharpFixedFExponent n G sigma eta a q-1)-delta)*
        (Q : ℝ)^(-sharpFixedFExponent n G sigma eta a q-delta) ≤
        |P.eval₂ (Int.castRingHom ℝ) (realF ((a : ℝ)/(q : ℝ)))-(p : ℝ)/(Q : ℝ)| := by
  exact polynomial_joint_measure_of_uniform _ _
    (fixedF_uniform_measure_of_generic hn hG hPNT hlog hsep hrank sigma eta heta hsmallEta hsigma
      hrelation a q hq ha hsmall halpha hgamma) delta hdelta

theorem fixedF_polynomial_joint_linked_measure_of_generic {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (hPNT : GradedHarmonicGrowth.SharpLcmAsymptotic)
    (hlog : AlgebraicLogTranscendence) (hsep : CitedGenericSeparation) (hrank : CitedGenericQuadraticRank)
    (sigma eta : ℝ) (heta : 0 < eta) (hsmallEta : eta ≤ ((omega n G : ℝ)+1)⁻¹)
    (hsigma : 1 ≤ sigma) (hrelation : (theta n G : ℝ)*sigma=(omega n G : ℝ)-eta)
    (a : ℤ) (q : ℕ) (hq : 0 < q) (ha : a ≠ 0) (hsmall : 4*a.natAbs ≤ q)
    (halpha : 0 < sharpSizeRate q (G*(n-1)+1) eta (heightRate n G sigma 1))
    (hgamma : 0 < sharpDecayRate q (G*(n-1)+1) eta
      (heightRate n G sigma 1) sigma (3*|(a : ℝ)|/(q : ℝ)))
    (zeta : ℝ) (hzeta : 0 < zeta) :
    ∃ C : ℝ, 0 < C ∧ ∀ P : Polynomial ℤ, 0 < P.natDegree → P.natDegree ≤ n →
      ∀ (p : ℤ) (Q : ℕ), 0 < Q →
      C*positiveHeight P^(-((G : ℝ)*sharpFixedFExponent n G sigma eta a q-1)-(G : ℝ)*zeta)*
        (Q : ℝ)^(-sharpFixedFExponent n G sigma eta a q-zeta) ≤
        |P.eval₂ (Int.castRingHom ℝ) (realF ((a : ℝ)/(q : ℝ)))-(p : ℝ)/(Q : ℝ)| := by
  exact polynomial_joint_linked_measure_of_uniform hG _ _
    (fixedF_uniform_measure_of_generic hn hG hPNT hlog hsep hrank sigma eta heta hsmallEta hsigma
      hrelation a q hq ha hsmall halpha hgamma) zeta hzeta

end QuadraticPi.GradedSharpJointMeasure


==> anc/lean/QuadraticPi/GradedSharpPaperRates.lean <==
import QuadraticPi.GradedSharpJointMeasure

/-! Exact correspondence with the displayed fixed-F height, size and decay rates.
The classical PNT and three generic rank foundations remain explicit inputs. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedSharpPaperRates
open GradedHarmonicGrowth GradedFixedFContactRates GradedSharpJetRateEnvelopes
open GradedSharpJointMeasure GradedFixedFAnalytic GradedJointPolynomialMeasure
open GradedAlgebraicValueIndependence GradedCitedSeparationBridge GradedGenericRankCitation

def paperBeta (n G : ℕ) (sigma eta : ℝ) : ℝ :=
  (((omega n G : ℝ)-eta)/eta)*sigma*(2*harmonic n+Real.log 2)

def paperAlpha (n G : ℕ) (sigma eta : ℝ) (q : ℕ) : ℝ :=
  (1+eta)*Real.log (q : ℝ)+paperBeta n G sigma eta+
    eta*(Real.log 10+harmonic (G*(n-1)+1))

def paperGamma (n G : ℕ) (sigma eta : ℝ) (a : ℤ) (q : ℕ) : ℝ :=
  (sigma-1-eta)*Real.log (q : ℝ)-sigma*Real.log |(a : ℝ)|-
    paperBeta n G sigma eta-sigma*Real.log 3-
    eta*(Real.log 10+harmonic (G*(n-1)+1))

theorem heightRate_eq_paperBeta (n G : ℕ) (sigma eta : ℝ)
    (hrelation : (theta n G : ℝ)*sigma=(omega n G : ℝ)-eta) :
    heightRate n G sigma 1=paperBeta n G sigma eta := by
  rw [heightRate_eta_formula n G sigma eta 1 hrelation]
  simp only [paperBeta, mul_one]

theorem sharpSizeRate_eq_paperAlpha (n G : ℕ) (sigma eta : ℝ) (q : ℕ)
    (hrelation : (theta n G : ℝ)*sigma=(omega n G : ℝ)-eta) :
    sharpSizeRate q (G*(n-1)+1) eta (heightRate n G sigma 1)=paperAlpha n G sigma eta q := by
  unfold sharpSizeRate sharpJetGrowthRate paperAlpha
  rw [heightRate_eq_paperBeta n G sigma eta hrelation]
  ring

theorem sharpDecayRate_eq_paperGamma (n G : ℕ) (sigma eta : ℝ) (a : ℤ) (q : ℕ)
    (ha : a ≠ 0) (hq : 0 < q)
    (hrelation : (theta n G : ℝ)*sigma=(omega n G : ℝ)-eta) :
    sharpDecayRate q (G*(n-1)+1) eta (heightRate n G sigma 1)
      sigma (3*|(a : ℝ)|/(q : ℝ))=paperGamma n G sigma eta a q := by
  have haR : (a : ℝ) ≠ 0 := by exact_mod_cast ha
  have hqR : (q : ℝ) ≠ 0 := by exact_mod_cast (Nat.ne_zero_of_lt hq)
  unfold sharpDecayRate
  rw [sharpSizeRate_eq_paperAlpha n G sigma eta q hrelation,
    Real.log_div (mul_ne_zero (by norm_num) (abs_ne_zero.mpr haR)) hqR,
    Real.log_mul (by norm_num : (3 : ℝ) ≠ 0) (abs_ne_zero.mpr haR)]
  unfold paperAlpha paperGamma
  ring

theorem sharpSizeRate_pos {n G : ℕ} (hn : 0 < n) (sigma eta : ℝ) (q : ℕ)
    (hsigma : 0 < sigma) (heta : 0 < eta) (hq : 0 < q)
    (hrelation : (theta n G : ℝ)*sigma=(omega n G : ℝ)-eta) :
    0 < sharpSizeRate q (G*(n-1)+1) eta (heightRate n G sigma 1) := by
  have ht : (0 : ℝ) < theta n G := by exact_mod_cast theta_pos G hn
  have hw : 0 < (omega n G : ℝ)-eta := by rw [← hrelation]; positivity
  have hb : 0 < heightRate n G sigma 1 := by
    rw [heightRate_eq_paperBeta n G sigma eta hrelation]
    unfold paperBeta
    have hh := harmonic_nonneg n
    have hl : 0 < Real.log 2 := Real.log_pos (by norm_num)
    positivity
  have hlogq : 0 ≤ Real.log (q : ℝ) := Real.log_nonneg (by exact_mod_cast hq)
  have hlog10 : 0 ≤ Real.log 10 := (Real.log_pos (by norm_num : (1 : ℝ) < 10)).le
  have hh := harmonic_nonneg (G*(n-1)+1)
  unfold sharpSizeRate sharpJetGrowthRate
  positivity

theorem paper_exponent_eq {n G : ℕ} (sigma eta : ℝ) (a : ℤ) (q : ℕ)
    (ha : a ≠ 0) (hq : 0 < q)
    (hrelation : (theta n G : ℝ)*sigma=(omega n G : ℝ)-eta) :
    sharpFixedFExponent n G sigma eta a q =
      1+paperAlpha n G sigma eta q/paperGamma n G sigma eta a q := by
  unfold sharpFixedFExponent
  rw [sharpSizeRate_eq_paperAlpha n G sigma eta q hrelation,
    sharpDecayRate_eq_paperGamma n G sigma eta a q ha hq hrelation]

theorem polynomial_joint_paper_bound {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (hPNT : SharpLcmAsymptotic) (hlog : AlgebraicLogTranscendence)
    (hsep : CitedGenericSeparation) (hrank : CitedGenericQuadraticRank)
    (sigma eta : ℝ) (heta : 0 < eta) (hsmallEta : eta ≤ ((omega n G : ℝ)+1)⁻¹)
    (hsigma : 1 ≤ sigma) (hrelation : (theta n G : ℝ)*sigma=(omega n G : ℝ)-eta)
    (a : ℤ) (q : ℕ) (hq : 0 < q) (ha : a ≠ 0) (hsmall : 4*a.natAbs ≤ q)
    (hgamma : 0 < paperGamma n G sigma eta a q) (delta : ℝ) (hdelta : 0 < delta) :
    ∃ C : ℝ, 0 < C ∧ ∀ P : Polynomial ℤ, 0 < P.natDegree → P.natDegree ≤ n →
      ∀ (p : ℤ) (Q : ℕ), 0 < Q →
      C*positiveHeight P^(-((G : ℝ)*(1+paperAlpha n G sigma eta q/paperGamma n G sigma eta a q)-1)-delta)*
        (Q : ℝ)^(-(1+paperAlpha n G sigma eta q/paperGamma n G sigma eta a q)-delta) ≤
        |P.eval₂ (Int.castRingHom ℝ) (realF ((a : ℝ)/(q : ℝ)))-(p : ℝ)/(Q : ℝ)| := by
  have hg : 0 < sharpDecayRate q (G*(n-1)+1) eta (heightRate n G sigma 1)
      sigma (3*|(a : ℝ)|/(q : ℝ)) := by
    rwa [sharpDecayRate_eq_paperGamma n G sigma eta a q ha hq hrelation]
  have h := fixedF_polynomial_joint_measure_of_generic hn hG hPNT hlog hsep hrank sigma eta heta
    hsmallEta hsigma hrelation a q hq ha hsmall
    (sharpSizeRate_pos hn sigma eta q (by linarith) heta hq hrelation) hg delta hdelta
  rwa [paper_exponent_eq sigma eta a q ha hq hrelation] at h

theorem polynomial_joint_paper_linked_bound {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (hPNT : SharpLcmAsymptotic) (hlog : AlgebraicLogTranscendence)
    (hsep : CitedGenericSeparation) (hrank : CitedGenericQuadraticRank)
    (sigma eta : ℝ) (heta : 0 < eta) (hsmallEta : eta ≤ ((omega n G : ℝ)+1)⁻¹)
    (hsigma : 1 ≤ sigma) (hrelation : (theta n G : ℝ)*sigma=(omega n G : ℝ)-eta)
    (a : ℤ) (q : ℕ) (hq : 0 < q) (ha : a ≠ 0) (hsmall : 4*a.natAbs ≤ q)
    (hgamma : 0 < paperGamma n G sigma eta a q) (zeta : ℝ) (hzeta : 0 < zeta) :
    ∃ C : ℝ, 0 < C ∧ ∀ P : Polynomial ℤ, 0 < P.natDegree → P.natDegree ≤ n →
      ∀ (p : ℤ) (Q : ℕ), 0 < Q →
      C*positiveHeight P^(-((G : ℝ)*(1+paperAlpha n G sigma eta q/paperGamma n G sigma eta a q)-1)-(G : ℝ)*zeta)*
        (Q : ℝ)^(-(1+paperAlpha n G sigma eta q/paperGamma n G sigma eta a q)-zeta) ≤
        |P.eval₂ (Int.castRingHom ℝ) (realF ((a : ℝ)/(q : ℝ)))-(p : ℝ)/(Q : ℝ)| := by
  have hg : 0 < sharpDecayRate q (G*(n-1)+1) eta (heightRate n G sigma 1)
      sigma (3*|(a : ℝ)|/(q : ℝ)) := by
    rwa [sharpDecayRate_eq_paperGamma n G sigma eta a q ha hq hrelation]
  have h := fixedF_polynomial_joint_linked_measure_of_generic hn hG hPNT hlog hsep hrank sigma eta heta
    hsmallEta hsigma hrelation a q hq ha hsmall
    (sharpSizeRate_pos hn sigma eta q (by linarith) heta hq hrelation) hg zeta hzeta
  rwa [paper_exponent_eq sigma eta a q ha hq hrelation] at h

end QuadraticPi.GradedSharpPaperRates


==> anc/lean/QuadraticPi/GradedSharpQuadraticJointMeasure.lean <==
import QuadraticPi.GradedSharpPaperRates
import QuadraticPi.GradedScaledJointTradeoff

/-! Sharp fixed-point joint measures for the actual manuscript quadratic
logarithm, using the existing integral polynomial rescaling theorem. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedSharpQuadraticJointMeasure
open Filter Topology GradedFixedFContactRates GradedHarmonicGrowth
open GradedSharpPaperRates GradedFixedFAnalytic GradedFixedFBranchIdentities
open GradedJointPolynomialMeasure GradedScaledJointTradeoff
open GradedAlgebraicValueIndependence GradedCitedSeparationBridge GradedGenericRankCitation

theorem paperExponent_one_lt {n G : ℕ} (hn : 0 < n) (sigma eta : ℝ)
    (hsigma : 0 < sigma) (heta : 0 < eta)
    (hrelation : (theta n G : ℝ)*sigma=(omega n G : ℝ)-eta)
    (a : ℤ) (q : ℕ) (hq : 0 < q) (hgamma : 0 < paperGamma n G sigma eta a q) :
    1 < 1+paperAlpha n G sigma eta q/paperGamma n G sigma eta a q := by
  have ha : 0 < paperAlpha n G sigma eta q := by
    rw [← sharpSizeRate_eq_paperAlpha n G sigma eta q hrelation]
    exact sharpSizeRate_pos hn sigma eta q hsigma heta hq hrelation
  exact lt_add_of_pos_right 1 (div_pos ha hgamma)

theorem scaled_fixedF_eq_quadratic_value (d : ℤ) (b : ℕ) (hd : d ≠ 0) (hb : 0 < b)
    (hsmall : 4*d.natAbs ≤ b^2) :
    realF ((d : ℝ)/((b^2 : ℕ) : ℝ))/(b : ℝ) =
      QuadraticLogarithmicFamily.value (d : ℝ) (1/(b : ℝ))/2 := by
  have hb0 : (b : ℝ) ≠ 0 := by exact_mod_cast (Nat.ne_zero_of_lt hb)
  have hd0 : (d : ℝ) ≠ 0 := by exact_mod_cast hd
  have hs : |(d : ℝ)/(b : ℝ)^2| < 1 := by
    rw [abs_div, abs_pow, abs_of_nonneg (by positivity : (0 : ℝ) ≤ b)]
    apply (div_lt_one (by positivity : (0 : ℝ) < (b : ℝ)^2)).mpr
    have hR : 4*(d.natAbs : ℝ) ≤ (b : ℝ)^2 := by exact_mod_cast hsmall
    have hdpos : (0 : ℝ) < d.natAbs := by exact_mod_cast (Int.natAbs_pos.mpr hd)
    have he : |(d : ℝ)| = (d.natAbs : ℝ) := by simp
    rw [he]
    linarith
  have he := manuscript_b_hd_eq_fixedF (d : ℝ) (b : ℝ) hd0 hb0 hs
  push_cast
  rw [← he]
  field_simp

theorem quadratic_joint_paper_bound {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (hPNT : SharpLcmAsymptotic) (hlog : AlgebraicLogTranscendence)
    (hsep : CitedGenericSeparation) (hrank : CitedGenericQuadraticRank)
    (sigma eta : ℝ) (heta : 0 < eta) (hsmallEta : eta ≤ ((omega n G : ℝ)+1)⁻¹)
    (hsigma : 1 ≤ sigma) (hrelation : (theta n G : ℝ)*sigma=(omega n G : ℝ)-eta)
    (d : ℤ) (b : ℕ) (hb : 0 < b) (hd : d ≠ 0) (hsmall : 4*d.natAbs ≤ b^2)
    (hgamma : 0 < paperGamma n G sigma eta d (b^2)) (delta : ℝ) (hdelta : 0 < delta) :
    ∃ C : ℝ, 0 < C ∧ ∀ P : Polynomial ℤ, 0 < P.natDegree → P.natDegree ≤ n →
      ∀ (p : ℤ) (Q : ℕ), 0 < Q →
      C*positiveHeight P^(-((G : ℝ)*(1+paperAlpha n G sigma eta (b^2)/paperGamma n G sigma eta d (b^2))-1)-delta)*
        (Q : ℝ)^(-(1+paperAlpha n G sigma eta (b^2)/paperGamma n G sigma eta d (b^2))-delta) ≤
        |P.eval₂ (Int.castRingHom ℝ) (QuadraticLogarithmicFamily.value (d : ℝ) (1/(b : ℝ))/2)-
          (p : ℝ)/(Q : ℝ)| := by
  let mu := 1+paperAlpha n G sigma eta (b^2)/paperGamma n G sigma eta d (b^2)
  have hmu : 1 < mu := paperExponent_one_lt hn sigma eta (by linarith) heta hrelation
    d (b^2) (pow_pos hb 2) hgamma
  have hGR : (1 : ℝ) ≤ G := by exact_mod_cast hG
  have hnu : 0 ≤ (G : ℝ)*mu-1+delta := by nlinarith
  have h := polynomial_joint_paper_bound hn hG hPNT hlog hsep hrank sigma eta heta hsmallEta
    hsigma hrelation d (b^2) (pow_pos hb 2) hd hsmall hgamma delta hdelta
  have hm : ∃ C : ℝ, 0 < C ∧ ∀ P : Polynomial ℤ, 0 < P.natDegree → P.natDegree ≤ n →
      ∀ (p : ℤ) (Q : ℕ), 0 < Q →
      C*positiveHeight P^(-((G : ℝ)*mu-1+delta))*(Q : ℝ)^(-(mu+delta)) ≤
        |P.eval₂ (Int.castRingHom ℝ) (realF ((d : ℝ)/((b^2 : ℕ) : ℝ)))-(p : ℝ)/(Q : ℝ)| := by
    simpa only [mu,neg_add,sub_eq_add_neg] using h
  have ht := polynomial_joint_rescale _ _ _ hnu hm b hb
  rw [scaled_fixedF_eq_quadratic_value d b hd hb hsmall] at ht
  simpa only [mu,neg_add,sub_eq_add_neg] using ht

theorem quadratic_joint_paper_linked_bound {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (hPNT : SharpLcmAsymptotic) (hlog : AlgebraicLogTranscendence)
    (hsep : CitedGenericSeparation) (hrank : CitedGenericQuadraticRank)
    (sigma eta : ℝ) (heta : 0 < eta) (hsmallEta : eta ≤ ((omega n G : ℝ)+1)⁻¹)
    (hsigma : 1 ≤ sigma) (hrelation : (theta n G : ℝ)*sigma=(omega n G : ℝ)-eta)
    (d : ℤ) (b : ℕ) (hb : 0 < b) (hd : d ≠ 0) (hsmall : 4*d.natAbs ≤ b^2)
    (hgamma : 0 < paperGamma n G sigma eta d (b^2)) (zeta : ℝ) (hzeta : 0 < zeta) :
    ∃ C : ℝ, 0 < C ∧ ∀ P : Polynomial ℤ, 0 < P.natDegree → P.natDegree ≤ n →
      ∀ (p : ℤ) (Q : ℕ), 0 < Q →
      C*positiveHeight P^(-((G : ℝ)*(1+paperAlpha n G sigma eta (b^2)/paperGamma n G sigma eta d (b^2))-1)-(G : ℝ)*zeta)*
        (Q : ℝ)^(-(1+paperAlpha n G sigma eta (b^2)/paperGamma n G sigma eta d (b^2))-zeta) ≤
        |P.eval₂ (Int.castRingHom ℝ) (QuadraticLogarithmicFamily.value (d : ℝ) (1/(b : ℝ))/2)-
          (p : ℝ)/(Q : ℝ)| := by
  let mu := 1+paperAlpha n G sigma eta (b^2)/paperGamma n G sigma eta d (b^2)
  have hmu : 1 < mu := paperExponent_one_lt hn sigma eta (by linarith) heta hrelation
    d (b^2) (pow_pos hb 2) hgamma
  have hGR : (1 : ℝ) ≤ G := by exact_mod_cast hG
  have hnu : 0 ≤ (G : ℝ)*mu-1+(G : ℝ)*zeta := by nlinarith
  have h := polynomial_joint_paper_linked_bound hn hG hPNT hlog hsep hrank sigma eta heta hsmallEta
    hsigma hrelation d (b^2) (pow_pos hb 2) hd hsmall hgamma zeta hzeta
  have hm : ∃ C : ℝ, 0 < C ∧ ∀ P : Polynomial ℤ, 0 < P.natDegree → P.natDegree ≤ n →
      ∀ (p : ℤ) (Q : ℕ), 0 < Q →
      C*positiveHeight P^(-((G : ℝ)*mu-1+(G : ℝ)*zeta))*(Q : ℝ)^(-(mu+zeta)) ≤
        |P.eval₂ (Int.castRingHom ℝ) (realF ((d : ℝ)/((b^2 : ℕ) : ℝ)))-(p : ℝ)/(Q : ℝ)| := by
    simpa only [mu,neg_add,sub_eq_add_neg] using h
  have ht := polynomial_joint_rescale _ _ _ hnu hm b hb
  rw [scaled_fixedF_eq_quadratic_value d b hd hb hsmall] at ht
  simpa only [mu,neg_add,sub_eq_add_neg] using ht

theorem eventually_paperGamma_positive (n G : ℕ) (sigma eta : ℝ) (d : ℤ)
    (hs : 1+eta < sigma) :
    ∀ᶠ q : ℕ in atTop, 0 < q ∧ 4*d.natAbs ≤ q ∧ 0 < paperGamma n G sigma eta d q := by
  let cost := sigma*Real.log |(d : ℝ)|+paperBeta n G sigma eta+
    sigma*Real.log 3+eta*(Real.log 10+harmonic (G*(n-1)+1))
  have hc : 0 < sigma-1-eta := by linarith
  have ht := (Real.tendsto_log_atTop.comp tendsto_natCast_atTop_atTop).eventually
    (eventually_gt_atTop (cost/(sigma-1-eta)))
  filter_upwards [eventually_ge_atTop 1,eventually_ge_atTop (4*d.natAbs),ht] with q hq hsmall hlog
  refine ⟨by omega,hsmall,?_⟩
  dsimp only [Function.comp_def] at hlog
  have h := (div_lt_iff₀ hc).mp hlog
  unfold paperGamma
  dsimp only [cost] at h
  nlinarith

theorem eventually_quadratic_parameters (n G : ℕ) (sigma eta : ℝ) (d : ℤ)
    (hs : 1+eta < sigma) :
    ∀ᶠ b : ℕ in atTop, 0 < b ∧ 4*d.natAbs ≤ b^2 ∧
      0 < paperGamma n G sigma eta d (b^2) := by
  obtain ⟨N,hN⟩ := eventually_atTop.mp (eventually_paperGamma_positive n G sigma eta d hs)
  filter_upwards [eventually_ge_atTop (max 1 N)] with b hb
  have hbpos : 0 < b := by omega
  have hbb : b ≤ b^2 := by nlinarith
  have h := hN (b^2) (by omega)
  exact ⟨hbpos,h.2⟩

theorem eventually_quadratic_joint_paper_bound {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (hPNT : SharpLcmAsymptotic) (hlog : AlgebraicLogTranscendence)
    (hsep : CitedGenericSeparation) (hrank : CitedGenericQuadraticRank)
    (sigma eta : ℝ) (heta : 0 < eta) (hsmallEta : eta ≤ ((omega n G : ℝ)+1)⁻¹)
    (hsigma : 1+eta < sigma) (hrelation : (theta n G : ℝ)*sigma=(omega n G : ℝ)-eta)
    (d : ℤ) (hd : d ≠ 0) (delta : ℝ) (hdelta : 0 < delta) :
    ∀ᶠ b : ℕ in atTop, ∃ C : ℝ, 0 < C ∧
      ∀ P : Polynomial ℤ, 0 < P.natDegree → P.natDegree ≤ n →
      ∀ (p : ℤ) (Q : ℕ), 0 < Q →
      C*positiveHeight P^(-((G : ℝ)*(1+paperAlpha n G sigma eta (b^2)/paperGamma n G sigma eta d (b^2))-1)-delta)*
        (Q : ℝ)^(-(1+paperAlpha n G sigma eta (b^2)/paperGamma n G sigma eta d (b^2))-delta) ≤
        |P.eval₂ (Int.castRingHom ℝ) (QuadraticLogarithmicFamily.value (d : ℝ) (1/(b : ℝ))/2)-
          (p : ℝ)/(Q : ℝ)| := by
  filter_upwards [eventually_quadratic_parameters n G sigma eta d hsigma] with b hb
  exact quadratic_joint_paper_bound hn hG hPNT hlog hsep hrank sigma eta heta hsmallEta
    (by linarith) hrelation d b hb.1 hd hb.2.1 hb.2.2 delta hdelta

end QuadraticPi.GradedSharpQuadraticJointMeasure


==> anc/lean/QuadraticPi/GradedSignedDualLocalODE.lean <==
import QuadraticPi.GradedActualTransportJetReduction
import Mathlib.Algebra.Polynomial.Derivation

/-! The natural bidiagonal signed-dual connection, verified directly
from the explicit formal U,V branches using Hasse derivatives. The Hasse
rows are the literal binomial rows, including their terminal zero row. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedSignedDualLocalODE
open scoped BigOperators
open PowerSeries GradedLocalTransportSeries GradedLocalTransportEquations

def alpha (r : ℚ) : PowerSeries ℚ := (2*(C r+X))⁻¹
def beta (r : ℚ) : PowerSeries ℚ := (2*(C r+X)*(C (1-r)-X))⁻¹

def endpointPolynomial {n : ℕ} (a : Fin n → ℚ) : Polynomial ℚ :=
  ∑ k, Polynomial.monomial (k.val+1) (a k)

def row {n : ℕ} (a : Fin n → ℚ) (j : ℕ) : Polynomial ℚ :=
  Polynomial.hasseDeriv j (endpointPolynomial a)

def transportedA {n : ℕ} (r : ℚ) (a : Fin n → ℚ) (j : ℕ) : PowerSeries ℚ :=
  localU r^j * Polynomial.aeval (-localV r) (row a j)

def transportedC {n : ℕ} (r : ℚ) (a : Fin n → ℚ) (c : ℚ) : PowerSeries ℚ :=
  C c - Polynomial.aeval (-localV r) (endpointPolynomial a)

theorem localU_derivative (r : ℚ) (hr : r ≠ 0) :
    derivative (localU r) = alpha r*localU r := by
  have ht : constantCoeff (2*(C r+X) : PowerSeries ℚ) ≠ 0 := by
    rw [show (2 : PowerSeries ℚ) = C (2 : ℚ) by rfl]
    simp [hr]
  have hi := PowerSeries.inv_mul_cancel (2*(C r+X)) ht
  calc
    derivative (localU r) = ((2*(C r+X))⁻¹*(2*(C r+X)))*derivative (localU r) := by rw [hi, one_mul]
    _ = alpha r*localU r := by rw [mul_assoc, localU_differential_equation r hr]; rfl

theorem localV_derivative_natural (r : ℚ) (hr : r ≠ 0) (hr1 : 1-r ≠ 0) :
    derivative (localV r) = beta r*localU r := by
  have ht : constantCoeff (2*(C r+X)*(C (1-r)-X) : PowerSeries ℚ) ≠ 0 := by
    rw [show (2 : PowerSeries ℚ) = C (2 : ℚ) by rfl]
    simp [hr, hr1]
  have hi := PowerSeries.inv_mul_cancel (2*(C r+X)*(C (1-r)-X)) ht
  calc
    derivative (localV r) =
      ((2*(C r+X)*(C (1-r)-X))⁻¹*(2*(C r+X)*(C (1-r)-X)))*derivative (localV r) := by
        rw [hi, one_mul]
    _ = beta r*localU r := by rw [mul_assoc, localV_differential_equation r hr hr1]; rfl

theorem row_derivative {n : ℕ} (a : Fin n → ℚ) (j : ℕ) :
    (row a j).derivative = (j+1) • row a (j+1) := by
  have h := congrArg (fun f : Polynomial ℚ →ₗ[ℚ] Polynomial ℚ => f (endpointPolynomial a))
    (Polynomial.hasseDeriv_comp (R := ℚ) 1 j)
  simpa only [LinearMap.comp_apply, LinearMap.smul_apply, Polynomial.hasseDeriv_one,
    Nat.one_add, Nat.choose_one_right, row] using h

theorem endpointPolynomial_degree {n : ℕ} (a : Fin n → ℚ) :
    (endpointPolynomial a).natDegree ≤ n := by
  unfold endpointPolynomial
  apply Polynomial.natDegree_sum_le_of_forall_le
  intro k hk
  exact (Polynomial.natDegree_monomial_le (a k)).trans (by have := k.isLt; omega)

theorem terminal_row {n : ℕ} (a : Fin n → ℚ) : row a (n+1) = 0 := by
  apply Polynomial.hasseDeriv_eq_zero_of_lt_natDegree
  exact (endpointPolynomial_degree a).trans_lt (Nat.lt_succ_self n)

theorem row_eval {n : ℕ} (a : Fin n → ℚ) (j : ℕ) (V : PowerSeries ℚ) :
    Polynomial.aeval (-V) (row a j) =
      ∑ k, C ((Nat.choose (k.val+1) j : ℚ)*a k)*(-V)^(k.val+1-j) := by
  simp [row, endpointPolynomial, Polynomial.hasseDeriv_monomial,
    Polynomial.aeval_monomial, algebraMap_eq]

theorem transportedA_eq_signed {n : ℕ} (r : ℚ) (a : Fin n → ℚ) (j : Fin n) :
    transportedA r a (j.val+1) = Polynomial.eval (localV r)
      (GradedSignedDualPolynomial.dual n (fun k => C (a k)) (localU r) j) := by
  rw [transportedA, row_eval, Finset.mul_sum]
  simp only [GradedSignedDualPolynomial.dual, Polynomial.eval_finsetSum,
    Polynomial.eval_mul, Polynomial.eval_C, Polynomial.eval_pow, Polynomial.eval_neg,
    Polynomial.eval_X, Finset.sum_filter]
  apply Finset.sum_congr rfl
  intro k hk
  by_cases hjk : j ≤ k
  · simp only [hjk, ↓reduceIte, Nat.add_sub_add_right, map_mul]
    have hn : (Nat.choose (k.val+1) (j.val+1) : PowerSeries ℚ) =
        C (Nat.choose (k.val+1) (j.val+1) : ℚ) := by rfl
    rw [hn]
    simp only [Polynomial.eval_mul, Polynomial.eval_C, Polynomial.eval_pow,
      Polynomial.eval_neg, Polynomial.eval_X]
    ring
  · have hlt : k.val+1 < j.val+1 := by
      have h : k.val < j.val := not_le.mp hjk
      omega
    simp [hjk, Nat.choose_eq_zero_of_lt hlt]

theorem transportedC_eq_signed {n : ℕ} (r : ℚ) (a : Fin n → ℚ) (c : ℚ) :
    transportedC r a c = Polynomial.eval (localV r)
      (GradedSignedDualPolynomial.scalar n (fun k => C (a k)) (C c) (localU r)) := by
  simp [transportedC, endpointPolynomial, GradedSignedDualPolynomial.scalar,
    Polynomial.aeval_monomial, Polynomial.eval_finsetSum, algebraMap_eq]

theorem row_eval_derivative {n : ℕ} (r : ℚ) (a : Fin n → ℚ) (j : ℕ) :
    derivative (Polynomial.aeval (-localV r) (row a j)) =
      -((j+1 : ℕ) : PowerSeries ℚ)*Polynomial.aeval (-localV r) (row a (j+1))*
        derivative (localV r) := by
  rw [Derivation.comp_aeval_eq (a := -localV r), row_derivative]
  simp only [map_nsmul, (derivative (R := ℚ)).map_neg, smul_eq_mul, nsmul_eq_mul,
    map_mul, map_natCast]
  ring

theorem transportedA_differential_equation {n : ℕ} (r : ℚ) (hr : r ≠ 0) (hr1 : 1-r ≠ 0)
    (a : Fin n → ℚ) (j : ℕ) :
    derivative (transportedA r a j) = (j : PowerSeries ℚ)*alpha r*transportedA r a j -
      ((j+1 : ℕ) : PowerSeries ℚ)*beta r*transportedA r a (j+1) := by
  rw [transportedA, derivative.leibniz, derivative_pow, row_eval_derivative,
    localU_derivative r hr, localV_derivative_natural r hr hr1]
  simp only [smul_eq_mul, transportedA]
  by_cases hj : j = 0
  · subst j
    simp
    ring
  · have he : j-1+1 = j := Nat.sub_add_cancel (by omega)
    have hp : localU r^(j-1)*localU r = localU r^j := by rw [← pow_succ, he]
    simp only [pow_succ]
    calc
      _ = (j : PowerSeries ℚ)*alpha r*(localU r^(j-1)*localU r)*
          Polynomial.aeval (-localV r) (row a j) -
          ((j+1 : ℕ) : PowerSeries ℚ)*beta r*(localU r^j*localU r)*
            Polynomial.aeval (-localV r) (row a (j+1)) := by ring
      _ = _ := by rw [hp]; ring

theorem transportedC_differential_equation {n : ℕ} (r : ℚ) (hr : r ≠ 0) (hr1 : 1-r ≠ 0)
    (a : Fin n → ℚ) (c : ℚ) :
    derivative (transportedC r a c) = beta r*transportedA r a 1 := by
  rw [transportedC, (derivative (R := ℚ)).map_sub, derivative_C,
    Derivation.comp_aeval_eq (a := -localV r), (derivative (R := ℚ)).map_neg,
    localV_derivative_natural r hr hr1]
  simp only [zero_sub, smul_eq_mul, transportedA, row, Polynomial.hasseDeriv_one, pow_one]
  ring

theorem terminal_transportedA {n : ℕ} (r : ℚ) (a : Fin n → ℚ) :
    transportedA r a (n+1) = 0 := by
  simp [transportedA, terminal_row]

end QuadraticPi.GradedSignedDualLocalODE


==> anc/lean/QuadraticPi/GradedSignedDualPolynomial.lean <==
import QuadraticPi.GradedLocalTransportEquations
import QuadraticPi.GradedCoefficientContractions
import Mathlib.Algebra.Polynomial.BigOperators

/-! The literal signed-dual polynomial transport. The polynomial variable
is V; U and the endpoint coordinates belong to the coefficient ring.
The adjacent graded lift has the actual V-degree G(n-1)+1. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedSignedDualPolynomial
open scoped BigOperators
open GradedCoefficientContractions
variable {R : Type*} [CommRing R]

def dual (n : ℕ) (a : Fin n → R) (U : R) (j : Fin n) : Polynomial R :=
  ∑ k ∈ Finset.univ.filter (fun k : Fin n => j ≤ k),
    Polynomial.C (U^(j.val+1)*(Nat.choose (k.val+1) (j.val+1) : R)*a k)*
      (-Polynomial.X)^(k.val-j.val)

def scalar (n : ℕ) (a : Fin n → R) (c U : R) : Polynomial R :=
  Polynomial.C c - ∑ k : Fin n, Polynomial.C (a k)*(-Polynomial.X)^(k.val+1)

def upper {n G : ℕ} (a : Fin n → R) (U : R) (κ : DegreeIndex n G) : Polynomial R :=
  ∏ j, dual n a U j^(κ.val j : ℕ)

def lower {n G : ℕ} (a : Fin n → R) (c U : R)
    (lam : DegreeIndex n (G-1)) : Polynomial R :=
  scalar n a c U * ∏ j, dual n a U j^(lam.val j : ℕ)

def lifted {n G : ℕ} (a : Fin n → R) (c U : R)
    (i : Coordinates n G) : Polynomial R :=
  Sum.elim (upper a U) (lower a c U) i

theorem dual_degree (n : ℕ) (a : Fin n → R) (U : R) (j : Fin n) :
    (dual n a U j).natDegree ≤ n-1 := by
  unfold dual
  apply Polynomial.natDegree_sum_le_of_forall_le
  intro k hk
  have h := Polynomial.natDegree_mul_le (p := Polynomial.C (U^(j.val+1)*(Nat.choose (k.val+1) (j.val+1) : R)*a k))
    (q := (-Polynomial.X)^(k.val-j.val))
  have hp : ((-Polynomial.X : Polynomial R)^(k.val-j.val)).natDegree ≤ k.val-j.val := by
    simpa using Polynomial.natDegree_pow_le_of_le (k.val-j.val)
      (show (-Polynomial.X : Polynomial R).natDegree ≤ 1 by
        rw [Polynomial.natDegree_neg]; exact Polynomial.natDegree_X_le)
  simp only [Polynomial.natDegree_C, zero_add] at h
  exact (h.trans hp).trans (by have := k.isLt; omega)

theorem scalar_degree (n : ℕ) (a : Fin n → R) (c U : R) :
    (scalar n a c U).natDegree ≤ n := by
  unfold scalar
  apply (Polynomial.natDegree_sub_le _ _).trans
  apply max_le
  · simp
  · apply Polynomial.natDegree_sum_le_of_forall_le
    intro k hk
    have h := Polynomial.natDegree_mul_le (p := Polynomial.C (a k))
      (q := (-Polynomial.X)^(k.val+1))
    have hp : ((-Polynomial.X : Polynomial R)^(k.val+1)).natDegree ≤ k.val+1 := by
      simpa using Polynomial.natDegree_pow_le_of_le (k.val+1)
        (show (-Polynomial.X : Polynomial R).natDegree ≤ 1 by
          rw [Polynomial.natDegree_neg]; exact Polynomial.natDegree_X_le)
    simp only [Polynomial.natDegree_C, zero_add] at h
    exact (h.trans hp).trans (by have := k.isLt; omega)

theorem upper_degree {n G : ℕ} (a : Fin n → R) (U : R) (κ : DegreeIndex n G) :
    (upper a U κ).natDegree ≤ G*(n-1) := by
  unfold upper
  apply (Polynomial.natDegree_prod_le _ _).trans
  calc
    (∑ j, (dual n a U j^(κ.val j : ℕ)).natDegree) ≤
      ∑ j, (κ.val j : ℕ)*(n-1) := by
        apply Finset.sum_le_sum
        intro j hj
        exact Polynomial.natDegree_pow_le_of_le _ (dual_degree n a U j)
    _ = G*(n-1) := by rw [← Finset.sum_mul, κ.property]

theorem lower_degree {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (a : Fin n → R) (c U : R) (lam : DegreeIndex n (G-1)) :
    (lower a c U lam).natDegree ≤ G*(n-1)+1 := by
  have hp := upper_degree a U lam
  have h := (Polynomial.natDegree_mul_le (p := scalar n a c U)
    (q := ∏ j, dual n a U j^(lam.val j : ℕ))).trans
      (Nat.add_le_add (scalar_degree n a c U) hp)
  have he : n+(G-1)*(n-1) = G*(n-1)+1 := by
    obtain ⟨n, rfl⟩ := Nat.exists_eq_succ_of_ne_zero hn.ne'
    obtain ⟨G, rfl⟩ := Nat.exists_eq_succ_of_ne_zero hG.ne'
    simp only [Nat.succ_sub_one, Nat.succ_eq_add_one]
    ring
  simpa only [lower, he] using h

theorem lifted_degree {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (a : Fin n → R) (c U : R) (i : Coordinates n G) :
    (lifted a c U i).natDegree ≤ G*(n-1)+1 := by
  cases i with
  | inl κ => exact (upper_degree a U κ).trans (Nat.le_add_right _ _)
  | inr lam => exact lower_degree hn hG a c U lam

theorem dual_initial (n : ℕ) (a : Fin n → R) (j : Fin n) :
    Polynomial.eval 0 (dual n a 1 j) = a j := by
  unfold dual
  rw [Polynomial.eval_finsetSum, Finset.sum_eq_single j]
  · simp
  · intro k hk hkj
    have hle : j ≤ k := (Finset.mem_filter.mp hk).2
    have hpos : 0 < k.val-j.val := by
      have hne : k.val ≠ j.val := fun h => hkj (Fin.ext h)
      have hle' : j.val ≤ k.val := hle
      omega
    simp [Polynomial.eval_mul, hpos.ne']
  · simp

theorem scalar_initial (n : ℕ) (a : Fin n → R) (c : R) :
    Polynomial.eval 0 (scalar n a c 1) = c := by
  simp [scalar, Polynomial.eval_finsetSum]

theorem upper_initial {n G : ℕ} (a : Fin n → R) (κ : DegreeIndex n G) :
    Polynomial.eval 0 (upper a 1 κ) = ∏ j, a j^(κ.val j : ℕ) := by
  simp only [upper, Polynomial.eval_prod, Polynomial.eval_pow, dual_initial]

theorem lower_initial {n G : ℕ} (a : Fin n → R) (c : R)
    (lam : DegreeIndex n (G-1)) :
    Polynomial.eval 0 (lower a c 1 lam) = c*∏ j, a j^(lam.val j : ℕ) := by
  simp only [lower, Polynomial.eval_mul, Polynomial.eval_prod,
    Polynomial.eval_pow, dual_initial, scalar_initial]

end QuadraticPi.GradedSignedDualPolynomial


==> anc/lean/QuadraticPi/GradedSimplyConnectedUnionCitation.lean <==
import QuadraticPi.GradedGeneralPaperRankAdapter
import Mathlib.Analysis.Convex.Contractible
import Mathlib.Combinatorics.SimpleGraph.Metric
import Mathlib.Combinatorics.SimpleGraph.Walk.Decomp

/-! The two-open-set simply connected union corollary of van Kampen,
Hatcher, Algebraic Topology, Theorem1.20, printed p43 (PDF page51).
https://pi.math.cornell.edu/~hatcher/AT/AT.pdf
Only this standard topological union fact is an explicit cited input.
The neighborhood selection and all rank consequences are proved natively. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedSimplyConnectedUnionCitation

def CitedSimplyConnectedUnion : Prop :=
  ∀ U V : Set ℂ, IsOpen U → IsOpen V →
    IsSimplyConnected U → IsSimplyConnected V →
    IsPathConnected (U ∩ V) → IsSimplyConnected (U ∪ V)

theorem convex_simplyConnected (V : Set ℂ) (hV : Convex ℝ V) (hne : V.Nonempty) :
    IsSimplyConnected V := by
  letI : ContractibleSpace V := hV.contractibleSpace hne
  exact SimplyConnectedSpace.ofContractible V

end QuadraticPi.GradedSimplyConnectedUnionCitation


==> anc/lean/QuadraticPi/GradedSimultaneousParameterChoice.lean <==
import QuadraticPi.GradedDimensionCardinality
import QuadraticPi.GradedRankAdmissibleParameters

/-! Choose the actual grade and small rank parameter simultaneously with the
2+epsilon slope condition. Established combinatorics are reused by import. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedSimultaneousParameterChoice
open GradedCoefficientContractions GradedFixedFContactRates GradedDimensionCardinality
open GradedRankAdmissibleParameters

theorem exists_parameters_with_slope (th om t : ℝ) (hth : 0 < th) (hgap : th < om)
    (ht : 0 < t) (hslope : 1 < t*(om/th-1)) :
    ∃ eta sigma : ℝ, 0 < eta ∧ eta < 1 ∧ eta ≤ (om+1)⁻¹ ∧
      1+3*eta < sigma ∧ th*sigma = om-eta ∧ th*sigma < om ∧
      0 < t*(sigma-1-eta)-(1+eta) := by
  obtain ⟨e,s,he,he1,hesmall,hs,hrel,_⟩ := exists_small_admissible_parameters th om hth hgap
  let A := t*(om/th-1)-1
  let D := t/th+t+1
  have hA : 0 < A := by dsimp [A]; linarith
  have hD : 0 < D := by dsimp [D]; positivity
  let eta := min e (A/(2*D))
  let sigma := (om-eta)/th
  have heta : 0 < eta := lt_min he (by positivity)
  have hle : eta ≤ e := min_le_left _ _
  have hsmall : eta*(2*D) ≤ A := (le_div_iff₀ (by positivity : 0 < 2*D)).mp (min_le_right _ _)
  have hrel' : th*sigma = om-eta := by dsimp [sigma]; field_simp
  have hs' : s ≤ sigma := by nlinarith
  have hformula : t*(sigma-1-eta)-(1+eta) = A-eta*D := by
    dsimp [sigma,A,D]
    field_simp
    ring
  refine ⟨eta,sigma,heta,hle.trans_lt he1,hle.trans hesmall,by linarith,hrel',by linarith,?_⟩
  rw [hformula]
  nlinarith

theorem exists_grade_with_ratio_slope {n : ℕ} (hn : 0 < n) (epsilon : ℝ) (he : 0 < epsilon) :
    ∃ G : ℕ, 0 < G ∧ 1 < (1+epsilon)*((omega n G : ℝ)/(theta n G : ℝ)-1) := by
  obtain ⟨G,hG⟩ := exists_nat_gt (max 1 (((n : ℝ)-1)/epsilon))
  have hG1 : (1 : ℝ) < G := lt_of_le_of_lt (le_max_left _ _) hG
  have hGpos : 0 < G := by exact_mod_cast (by linarith : (0 : ℝ) < G)
  have hratio : ((n : ℝ)-1)/epsilon < (G : ℝ) := lt_of_le_of_lt (le_max_right _ _) hG
  have hprod := (div_lt_iff₀ he).mp hratio
  have hnR : (1 : ℝ) ≤ n := by exact_mod_cast hn
  have hden : (0 : ℝ) < (n : ℝ)+(G : ℝ)-1 := by linarith
  refine ⟨G,hGpos,?_⟩
  rw [omega_theta_ratio hn hGpos]
  simp only [add_sub_cancel_left]
  rw [← mul_div_assoc]
  apply (lt_div_iff₀ hden).mpr
  nlinarith

theorem exists_graded_parameters_for_epsilon {n : ℕ} (hn : 0 < n)
    (epsilon : ℝ) (he : 0 < epsilon) :
    ∃ G : ℕ, 0 < G ∧ ∃ eta sigma : ℝ, 0 < eta ∧ eta < 1 ∧
      eta ≤ ((omega n G : ℝ)+1)⁻¹ ∧ 1+3*eta < sigma ∧
      (theta n G : ℝ)*sigma = (omega n G : ℝ)-eta ∧
      (theta n G : ℝ)*sigma < (omega n G : ℝ) ∧
      0 < (1+epsilon)*(sigma-1-eta)-(1+eta) := by
  obtain ⟨G,hG,hslope⟩ := exists_grade_with_ratio_slope hn epsilon he
  refine ⟨G,hG,?_⟩
  exact exists_parameters_with_slope _ _ (1+epsilon) (by exact_mod_cast theta_pos G hn)
    (by exact_mod_cast GradedDecayParameterChoice.omega_gt_theta hn) (by linarith) hslope

end QuadraticPi.GradedSimultaneousParameterChoice


==> anc/lean/QuadraticPi/GradedSmallLogarithmPowers.lean <==
import QuadraticPi.GradedUniformQuadraticPolynomialTheorem

/-! The literal small-argument logarithm and arctangent powers follow from
the checked quadratic-polynomial endpoint with a common natural cutoff. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedSmallLogarithmPowers
open QuadraticLogarithmicFamily GradedQuadraticPolynomialEndpoint
open GradedAlgebraicValueIndependence GradedCitedSeparationBridge GradedGenericRankCitation

theorem log_one_add_inverse_eq_quadratic (b : ℕ) (hb : 0 < b) :
    Real.log (1+1/(b : ℝ))=value 1 (1/(2*(b : ℝ)+1)) := by
  have hbR : (0 : ℝ) < b := by exact_mod_cast hb
  have he : (1+1/(2*(b : ℝ)+1))/(1-1/(2*(b : ℝ)+1))=1+1/(b : ℝ) := by
    field_simp
    ring
  simp only [value,show (0 : ℝ) < 1 by norm_num,ite_true,positiveValue,Real.sqrt_one,mul_one,one_mul,div_one]
  rw [he]

theorem arctan_eq_quadratic (x : ℝ) : Real.arctan x=value (-1) x/2 := by
  simp only [value,show ¬(0 : ℝ) < -1 by norm_num,ite_false,circularValue,neg_neg,Real.sqrt_one,one_mul,div_one]
  ring

theorem scaled_power_natDegree (n : ℕ) :
    ((Polynomial.C (2^n : ℚ))*(Polynomial.X : Polynomial ℚ)^n).natDegree=n := by
  rw [Polynomial.natDegree_C_mul (by positivity : (2^n : ℚ) ≠ 0),Polynomial.natDegree_X_pow]

theorem scaled_power_eval (n : ℕ) (x : ℝ) :
    ((Polynomial.C (2^n : ℚ))*(Polynomial.X : Polynomial ℚ)^n).eval₂ (Rat.castHom ℝ) x=(2*x)^n := by
  simp only [Polynomial.eval₂_mul,Polynomial.eval₂_C,Polynomial.eval₂_pow,Polynomial.eval₂_X]
  norm_num [map_pow,mul_pow]

theorem log_power_near_two {n : ℕ} (hn : 0 < n)
    (hlog : AlgebraicLogTranscendence) (hsep : CitedGenericSeparation) (hrank : CitedGenericQuadraticRank)
    (epsilon : ℝ) (he : 0 < epsilon) :
    ∃ b0 : ℕ, 0 < b0 ∧ ∀ b : ℕ, b0 ≤ b →
      Irrational ((Real.log (1+1/(b : ℝ)))^n) ∧
      2 ≤ irrationalityExponent ((Real.log (1+1/(b : ℝ)))^n) ∧
      irrationalityExponent ((Real.log (1+1/(b : ℝ)))^n)<2+epsilon := by
  obtain ⟨N,hN,hbound⟩ := quadratic_polynomial_near_two hn 1 (by norm_num) hlog hsep hrank epsilon he
  refine ⟨max 1 N,by omega,?_⟩
  intro b hb
  have hbpos : 0 < b := by omega
  have hq : N ≤ 2*b+1 := by omega
  have h := hbound (2*b+1) hq (Polynomial.C (2^n : ℚ)*Polynomial.X^n)
    (by rw [scaled_power_natDegree]; exact hn) (by rw [scaled_power_natDegree])
  have heval : (Polynomial.C (2^n : ℚ)*Polynomial.X^n).eval₂ (Rat.castHom ℝ)
      (value (1 : ℤ) (1/((2*b+1 : ℕ) : ℝ))/2)=(Real.log (1+1/(b : ℝ)))^n := by
    rw [scaled_power_eval]
    push_cast
    rw [log_one_add_inverse_eq_quadratic b hbpos]
    congr 1
    ring
  simpa only [heval] using h

theorem arctan_power_near_two {n : ℕ} (hn : 0 < n)
    (hlog : AlgebraicLogTranscendence) (hsep : CitedGenericSeparation) (hrank : CitedGenericQuadraticRank)
    (epsilon : ℝ) (he : 0 < epsilon) :
    ∃ b0 : ℕ, 0 < b0 ∧ ∀ b : ℕ, b0 ≤ b →
      Irrational ((Real.arctan (1/(b : ℝ)))^n) ∧
      2 ≤ irrationalityExponent ((Real.arctan (1/(b : ℝ)))^n) ∧
      irrationalityExponent ((Real.arctan (1/(b : ℝ)))^n)<2+epsilon := by
  obtain ⟨N,hN,hbound⟩ := quadratic_polynomial_near_two hn (-1) (by norm_num) hlog hsep hrank epsilon he
  refine ⟨N,hN,?_⟩
  intro b hb
  have h := hbound b hb (Polynomial.X^n) (by simpa using hn) (by simp)
  simpa only [Polynomial.eval₂_pow,Polynomial.eval₂_X,Int.cast_neg,Int.cast_one,← arctan_eq_quadratic] using h

theorem small_logarithm_and_arctan_powers {n : ℕ} (hn : 0 < n)
    (hlog : AlgebraicLogTranscendence) (hsep : CitedGenericSeparation) (hrank : CitedGenericQuadraticRank)
    (epsilon : ℝ) (he : 0 < epsilon) :
    ∃ b0 : ℕ, 0 < b0 ∧ ∀ b : ℕ, b0 ≤ b →
      (Irrational ((Real.log (1+1/(b : ℝ)))^n) ∧
        2 ≤ irrationalityExponent ((Real.log (1+1/(b : ℝ)))^n) ∧
        irrationalityExponent ((Real.log (1+1/(b : ℝ)))^n)<2+epsilon) ∧
      (Irrational ((Real.arctan (1/(b : ℝ)))^n) ∧
        2 ≤ irrationalityExponent ((Real.arctan (1/(b : ℝ)))^n) ∧
        irrationalityExponent ((Real.arctan (1/(b : ℝ)))^n)<2+epsilon) := by
  obtain ⟨L,hL,hlogbound⟩ := log_power_near_two hn hlog hsep hrank epsilon he
  obtain ⟨R,hR,harctanbound⟩ := arctan_power_near_two hn hlog hsep hrank epsilon he
  refine ⟨max L R,by omega,?_⟩
  intro b hb
  exact ⟨hlogbound b (by omega),harctanbound b (by omega)⟩

theorem small_logarithm_and_arctan_power_range {n : ℕ} (hn : 0 < n)
    (hlog : AlgebraicLogTranscendence) (hsep : CitedGenericSeparation) (hrank : CitedGenericQuadraticRank)
    (epsilon : ℝ) (he : 0 < epsilon) (he1 : epsilon ≤ 1) :
    ∃ b0 : ℕ, 0 < b0 ∧ ∀ b : ℕ, b0 ≤ b →
      (2 ≤ irrationalityExponent ((Real.log (1+1/(b : ℝ)))^n) ∧
        irrationalityExponent ((Real.log (1+1/(b : ℝ)))^n) ≤ 3) ∧
      (2 ≤ irrationalityExponent ((Real.arctan (1/(b : ℝ)))^n) ∧
        irrationalityExponent ((Real.arctan (1/(b : ℝ)))^n) ≤ 3) := by
  obtain ⟨N,hN,hbound⟩ := small_logarithm_and_arctan_powers hn hlog hsep hrank epsilon he
  refine ⟨N,hN,?_⟩
  intro b hb
  obtain ⟨⟨_,hL,hU⟩,⟨_,hR,hV⟩⟩ := hbound b hb
  exact ⟨⟨hL,by linarith⟩,⟨hR,by linarith⟩⟩

theorem small_logarithm_and_arctan_powers_integer_denominator {n : ℕ} (hn : 0 < n)
    (hlog : AlgebraicLogTranscendence) (hsep : CitedGenericSeparation) (hrank : CitedGenericQuadraticRank)
    (epsilon : ℝ) (he : 0 < epsilon) :
    ∃ b0 : ℕ, 0 < b0 ∧ ∀ b : ℤ, (b0 : ℤ) ≤ b →
      (Irrational ((Real.log (1+1/(b : ℝ)))^n) ∧
        2 ≤ irrationalityExponent ((Real.log (1+1/(b : ℝ)))^n) ∧
        irrationalityExponent ((Real.log (1+1/(b : ℝ)))^n)<2+epsilon) ∧
      (Irrational ((Real.arctan (1/(b : ℝ)))^n) ∧
        2 ≤ irrationalityExponent ((Real.arctan (1/(b : ℝ)))^n) ∧
        irrationalityExponent ((Real.arctan (1/(b : ℝ)))^n)<2+epsilon) := by
  obtain ⟨N,hN,hbound⟩ := small_logarithm_and_arctan_powers hn hlog hsep hrank epsilon he
  refine ⟨N,hN,?_⟩
  intro b hb
  have hb0 : 0 ≤ b := by omega
  have hBN : (b.toNat : ℤ)=b := Int.toNat_of_nonneg hb0
  have hNB : N ≤ b.toNat := by omega
  have hReal : (b.toNat : ℝ)=(b : ℝ) := by exact_mod_cast hBN
  simpa only [hReal] using hbound b.toNat hNB

end QuadraticPi.GradedSmallLogarithmPowers


==> anc/lean/QuadraticPi/GradedSmallPowerPointwiseEndpoint.lean <==
import QuadraticPi.GradedSmallPowerPointwiseRates

/-! The manuscript's pointwise c_b>0 implication with its literal rates,
for both log(1+1/b)^n and arctan(1/b)^n. The actual quadratic construction,
rank theorem and branch identities are reused, with all classical inputs
remaining explicit. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedSmallPowerPointwiseEndpoint
open GradedFixedFContactRates GradedHarmonicGrowth GradedSharpPaperRates
open GradedSmallPowerPointwiseRates GradedLiteralUniformEndpoint GradedSmallLogarithmPowers
open GradedAlgebraicValueIndependence GradedCitedSeparationBridge GradedGenericRankCitation

theorem log_power_pointwise_rate {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (hPNT : SharpLcmAsymptotic) (hlog : AlgebraicLogTranscendence)
    (hsep : CitedGenericSeparation) (hrank : CitedGenericQuadraticRank)
    (sigma eta : ℝ) (heta : 0 < eta) (hes : eta ≤ ((omega n G : ℝ)+1)⁻¹)
    (hsigma : 1 ≤ sigma) (hrelation : (theta n G : ℝ)*sigma=(omega n G : ℝ)-eta)
    (b : ℕ) (hb : 4 ≤ b)
    (hc : 0 < smallDecayRate n G sigma eta (b : ℝ) ((b : ℝ)+1)) :
    Irrational ((Real.log (1+1/(b : ℝ)))^n) ∧
      2 ≤ irrationalityExponent ((Real.log (1+1/(b : ℝ)))^n) ∧
      irrationalityExponent ((Real.log (1+1/(b : ℝ)))^n) ≤
        1+smallHeightRate n G sigma eta (b : ℝ) ((b : ℝ)+1)/
          smallDecayRate n G sigma eta (b : ℝ) ((b : ℝ)+1) := by
  have hbR : (4 : ℝ) ≤ b := by exact_mod_cast hb
  have hD : (4 : ℝ) ≤ (b : ℝ)+1 := by linarith
  have hs := smallDecayRate_pos_implies_sigma hn G sigma eta (b : ℝ) ((b : ℝ)+1)
    heta hes hsigma hbR hD hc
  have ha := smallHeightRate_pos hn G sigma eta (b : ℝ) ((b : ℝ)+1)
    heta hsigma hrelation hbR hD
  have hA := quadratic_size_le_twice_smallHeight hn G sigma eta heta hes hsigma b (2*b+1)
    ((b : ℝ)+1) hb (by omega) (by omega) hD (by linarith)
  have hC := twice_smallDecay_le_quadratic_decay hn G sigma eta heta hes hsigma hs.le
    b (2*b+1) ((b : ℝ)+1) hb (by omega) hD 1 (by norm_num)
  obtain ⟨hgamma,hmu⟩ := pointwise_rate_ratio_comparison _ _ _ _ ha.le hc hC hA
  obtain ⟨hi,hl,hu⟩ := sharp_quadratic_rational_polynomial_bounds hn hG hPNT hlog hsep hrank
    sigma eta heta hes hsigma hrelation 1 (2*b+1) (by omega) (by norm_num)
    (by norm_num; nlinarith) hgamma (Polynomial.C (2^n : ℚ)*Polynomial.X^n)
    (by rw [scaled_power_natDegree]; exact hn) (by rw [scaled_power_natDegree])
  have heval : (Polynomial.C (2^n : ℚ)*Polynomial.X^n).eval₂ (Rat.castHom ℝ)
      (QuadraticLogarithmicFamily.value (1 : ℤ) (1/((2*b+1 : ℕ) : ℝ))/2)=
        (Real.log (1+1/(b : ℝ)))^n := by
    rw [scaled_power_eval]
    push_cast
    rw [log_one_add_inverse_eq_quadratic b (by omega)]
    congr 1
    ring
  rw [heval] at hi hl hu
  exact ⟨hi,hl,hu.trans hmu⟩

theorem arctan_power_pointwise_rate {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (hPNT : SharpLcmAsymptotic) (hlog : AlgebraicLogTranscendence)
    (hsep : CitedGenericSeparation) (hrank : CitedGenericQuadraticRank)
    (sigma eta : ℝ) (heta : 0 < eta) (hes : eta ≤ ((omega n G : ℝ)+1)⁻¹)
    (hsigma : 1 ≤ sigma) (hrelation : (theta n G : ℝ)*sigma=(omega n G : ℝ)-eta)
    (b : ℕ) (hb : 4 ≤ b)
    (hc : 0 < smallDecayRate n G sigma eta (b : ℝ) ((b : ℝ)^2+1)) :
    Irrational ((Real.arctan (1/(b : ℝ)))^n) ∧
      2 ≤ irrationalityExponent ((Real.arctan (1/(b : ℝ)))^n) ∧
      irrationalityExponent ((Real.arctan (1/(b : ℝ)))^n) ≤
        1+smallHeightRate n G sigma eta (b : ℝ) ((b : ℝ)^2+1)/
          smallDecayRate n G sigma eta (b : ℝ) ((b : ℝ)^2+1) := by
  have hbR : (4 : ℝ) ≤ b := by exact_mod_cast hb
  have hD : (4 : ℝ) ≤ (b : ℝ)^2+1 := by nlinarith
  have hs := smallDecayRate_pos_implies_sigma hn G sigma eta (b : ℝ) ((b : ℝ)^2+1)
    heta hes hsigma hbR hD hc
  have ha := smallHeightRate_pos hn G sigma eta (b : ℝ) ((b : ℝ)^2+1)
    heta hsigma hrelation hbR hD
  have hA := quadratic_size_le_twice_smallHeight hn G sigma eta heta hes hsigma b b
    ((b : ℝ)^2+1) hb (by omega) (by omega) hD (by nlinarith)
  have hC := twice_smallDecay_le_quadratic_decay hn G sigma eta heta hes hsigma hs.le
    b b ((b : ℝ)^2+1) hb (by omega) hD (-1) (by norm_num)
  obtain ⟨hgamma,hmu⟩ := pointwise_rate_ratio_comparison _ _ _ _ ha.le hc hC hA
  obtain ⟨hi,hl,hu⟩ := sharp_quadratic_rational_polynomial_bounds hn hG hPNT hlog hsep hrank
    sigma eta heta hes hsigma hrelation (-1) b (by omega) (by norm_num)
    (by norm_num; nlinarith) hgamma (Polynomial.X^n) (by simpa using hn) (by simp)
  have heval : (Polynomial.X^n : Polynomial ℚ).eval₂ (Rat.castHom ℝ)
      (QuadraticLogarithmicFamily.value (-1 : ℤ) (1/(b : ℝ))/2)=
        (Real.arctan (1/(b : ℝ)))^n := by
    simp only [Polynomial.eval₂_pow,Polynomial.eval₂_X,Int.cast_neg,Int.cast_one,← arctan_eq_quadratic]
  rw [heval] at hi hl hu
  exact ⟨hi,hl,hu.trans hmu⟩

theorem literal_small_power_pointwise_rates {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (hPNT : SharpLcmAsymptotic) (hlog : AlgebraicLogTranscendence)
    (hsep : CitedGenericSeparation) (hrank : CitedGenericQuadraticRank)
    (sigma eta : ℝ) (heta : 0 < eta) (hes : eta ≤ ((omega n G : ℝ)+1)⁻¹)
    (hsigma : 1 ≤ sigma) (hrelation : (theta n G : ℝ)*sigma=(omega n G : ℝ)-eta)
    (b : ℤ) (hb : 4 ≤ b) :
    (0 < smallDecayRate n G sigma eta (b : ℝ) ((b : ℝ)+1) →
      Irrational ((Real.log (1+1/(b : ℝ)))^n) ∧
        2 ≤ irrationalityExponent ((Real.log (1+1/(b : ℝ)))^n) ∧
        irrationalityExponent ((Real.log (1+1/(b : ℝ)))^n) ≤
          1+smallHeightRate n G sigma eta (b : ℝ) ((b : ℝ)+1)/
            smallDecayRate n G sigma eta (b : ℝ) ((b : ℝ)+1)) ∧
    (0 < smallDecayRate n G sigma eta (b : ℝ) ((b : ℝ)^2+1) →
      Irrational ((Real.arctan (1/(b : ℝ)))^n) ∧
        2 ≤ irrationalityExponent ((Real.arctan (1/(b : ℝ)))^n) ∧
        irrationalityExponent ((Real.arctan (1/(b : ℝ)))^n) ≤
          1+smallHeightRate n G sigma eta (b : ℝ) ((b : ℝ)^2+1)/
            smallDecayRate n G sigma eta (b : ℝ) ((b : ℝ)^2+1)) := by
  have hb0 : (0 : ℤ) ≤ b := by omega
  have hc : ((b.toNat : ℕ) : ℝ)=(b : ℝ) := by exact_mod_cast Int.toNat_of_nonneg hb0
  have hbn : 4 ≤ b.toNat := by omega
  constructor
  · intro hpos
    have h := log_power_pointwise_rate hn hG hPNT hlog hsep hrank sigma eta heta hes hsigma
      hrelation b.toNat hbn (by simpa only [hc] using hpos)
    simpa only [hc] using h
  · intro hpos
    have h := arctan_power_pointwise_rate hn hG hPNT hlog hsep hrank sigma eta heta hes hsigma
      hrelation b.toNat hbn (by simpa only [hc] using hpos)
    simpa only [hc] using h

end QuadraticPi.GradedSmallPowerPointwiseEndpoint


==> anc/lean/QuadraticPi/GradedSmallPowerPointwiseRates.lean <==
import QuadraticPi.GradedLiteralSmallPowerEndpoint

/-! The literal small-power rates are dominated by the already verified
quadratic rates after the exact logarithm/arctangent branch substitutions.
No second contact construction or new classical input is needed. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedSmallPowerPointwiseRates
open GradedFixedFContactRates GradedDimensionCardinality GradedHarmonicGrowth
open GradedSharpPaperRates GradedLiteralSmallPowerThreshold

def smallHeightRate (n G : ℕ) (sigma eta b D : ℝ) : ℝ :=
  smallBeta n G sigma eta+Real.log b+eta*Real.log D+
    eta*(harmonic (G*(n-1)+1)+Real.log 4)

def smallDecayRate (n G : ℕ) (sigma eta b D : ℝ) : ℝ :=
  (sigma-1-eta)*Real.log b-eta*Real.log D-smallBeta n G sigma eta-
    sigma*Real.log 3-eta*(harmonic (G*(n-1)+1)+Real.log 2)

theorem omega_two_le {n : ℕ} (hn : 0 < n) (G : ℕ) : 2 ≤ omega n G := by
  rw [omega_formula]
  have h1 := theta_pos G hn
  have h2 := theta_pos (G-1) hn
  change 0 < Fintype.card (GradedCoefficientContractions.DegreeIndex n G) at h1
  change 0 < Fintype.card (GradedCoefficientContractions.DegreeIndex n (G-1)) at h2
  omega

theorem eta_third_le {n : ℕ} (hn : 0 < n) (G : ℕ) (eta : ℝ)
    (hes : eta ≤ ((omega n G : ℝ)+1)⁻¹) : eta ≤ 1/3 := by
  have hw : (2 : ℝ) ≤ omega n G := by exact_mod_cast omega_two_le hn G
  have h := (le_div_iff₀ (show 0 < (omega n G : ℝ)+1 by linarith)).mp
    (show eta ≤ 1/((omega n G : ℝ)+1) by simpa only [one_div] using hes)
  by_contra hh
  have hp : 0 < eta := by linarith
  nlinarith

theorem three_log_three_le_five_log_two : 3*Real.log 3 ≤ 5*Real.log 2 := by
  have h := Real.log_le_log (by norm_num : (0 : ℝ) < 3^3)
    (by norm_num : (3 : ℝ)^3 ≤ 2^5)
  simpa only [Real.log_pow,Nat.cast_ofNat] using h

theorem paperBeta_with_branch_margin {n : ℕ} (hn : 0 < n) (G : ℕ)
    (sigma eta : ℝ) (heta : 0 < eta) (hes : eta ≤ ((omega n G : ℝ)+1)⁻¹)
    (hsigma : 1 ≤ sigma) :
    paperBeta n G sigma eta+3*Real.log 3 ≤ 2*smallBeta n G sigma eta := by
  have he3 := eta_third_le hn G eta hes
  have hw : (2 : ℝ) ≤ omega n G := by exact_mod_cast omega_two_le hn G
  have ht : 5 ≤ (((omega n G : ℝ)-eta)/eta)*sigma := by
    have hdiv : 5 ≤ ((omega n G : ℝ)-eta)/eta :=
      (le_div_iff₀ heta).mpr (by linarith)
    nlinarith
  have hl : 0 ≤ Real.log 2 := Real.log_nonneg (by norm_num)
  have hm := mul_le_mul_of_nonneg_right ht hl
  have hlog := three_log_three_le_five_log_two
  unfold paperBeta smallBeta
  nlinarith

theorem log_ten_le_twice_log_four : Real.log 10 ≤ 2*Real.log 4 := by
  have h := Real.log_le_log (by norm_num : (0 : ℝ) < 10)
    (by norm_num : (10 : ℝ) ≤ 4^2)
  simpa only [Real.log_pow,Nat.cast_ofNat] using h

theorem smallHeightRate_pos {n : ℕ} (hn : 0 < n) (G : ℕ) (sigma eta b D : ℝ)
    (heta : 0 < eta) (hsigma : 1 ≤ sigma)
    (hrelation : (theta n G : ℝ)*sigma=(omega n G : ℝ)-eta)
    (hb : 4 ≤ b) (hD : 4 ≤ D) : 0 < smallHeightRate n G sigma eta b D := by
  have ht : (0 : ℝ) < theta n G := by exact_mod_cast theta_pos G hn
  have hw : 0 < (omega n G : ℝ)-eta := by rw [← hrelation]; positivity
  have hh := harmonic_nonneg n
  have hL := harmonic_nonneg (G*(n-1)+1)
  have hl2 : 0 < Real.log 2 := Real.log_pos (by norm_num)
  have hl4 : 0 ≤ Real.log 4 := Real.log_nonneg (by norm_num)
  have hlb : 0 < Real.log b := Real.log_pos (by linarith)
  have hlD : 0 ≤ Real.log D := Real.log_nonneg (by linarith)
  unfold smallHeightRate smallBeta
  positivity

theorem quadratic_size_le_twice_smallHeight {n : ℕ} (hn : 0 < n) (G : ℕ)
    (sigma eta : ℝ) (heta : 0 < eta) (hes : eta ≤ ((omega n G : ℝ)+1)⁻¹)
    (hsigma : 1 ≤ sigma) (b B : ℕ) (D : ℝ) (hb : 4 ≤ b)
    (hBpos : 0 < B) (hB : B ≤ 3*b) (hD : 4 ≤ D) (hbD : (b : ℝ) ≤ D) :
    paperAlpha n G sigma eta (B^2) ≤ 2*smallHeightRate n G sigma eta (b : ℝ) D := by
  have hbR : (4 : ℝ) ≤ b := by exact_mod_cast hb
  have hbpos : (0 : ℝ) < b := by linarith
  have hBp : (0 : ℝ) < B := by exact_mod_cast hBpos
  have hlogB : Real.log (B : ℝ) ≤ Real.log (b : ℝ)+Real.log 3 := by
    have h := Real.log_le_log hBp (show (B : ℝ) ≤ (b : ℝ)*3 by exact_mod_cast (by omega : B ≤ b*3))
    rwa [Real.log_mul hbpos.ne' (by norm_num)] at h
  have he3 := eta_third_le hn G eta hes
  have hmargin := paperBeta_with_branch_margin hn G sigma eta heta hes hsigma
  have hlog3 : 0 ≤ Real.log 3 := Real.log_nonneg (by norm_num)
  have hlogD : 0 ≤ Real.log D := Real.log_nonneg (by linarith)
  have hDb := mul_le_mul_of_nonneg_left (Real.log_le_log hbpos hbD)
    (show 0 ≤ 2*eta by linarith)
  have hlog4 : 0 ≤ Real.log 4 := Real.log_nonneg (by norm_num)
  have hH := harmonic_nonneg (G*(n-1)+1)
  have h10 := log_ten_le_twice_log_four
  have hmul := mul_le_mul_of_nonneg_left hlogB (show 0 ≤ 2*(1+eta) by linarith)
  have hslack : 2*(1+eta)*Real.log 3 ≤ 3*Real.log 3 := by nlinarith
  have h10mul := mul_le_mul_of_nonneg_left h10 heta.le
  unfold paperAlpha smallHeightRate
  rw [Nat.cast_pow,Real.log_pow]
  norm_num only [Nat.cast_ofNat]
  nlinarith [mul_nonneg heta.le hlogD,mul_nonneg heta.le hH]

theorem smallDecayRate_pos_implies_sigma {n : ℕ} (hn : 0 < n) (G : ℕ)
    (sigma eta b D : ℝ) (heta : 0 < eta) (hes : eta ≤ ((omega n G : ℝ)+1)⁻¹)
    (hsigma : 1 ≤ sigma) (hb : 4 ≤ b) (hD : 4 ≤ D)
    (hc : 0 < smallDecayRate n G sigma eta b D) : 0 < sigma-1-eta := by
  have hw : (2 : ℝ) ≤ omega n G := by exact_mod_cast omega_two_le hn G
  have he3 := eta_third_le hn G eta hes
  have hh := harmonic_nonneg n
  have hH := harmonic_nonneg (G*(n-1)+1)
  have hlb : 0 < Real.log b := Real.log_pos (by linarith)
  have hlD : 0 ≤ Real.log D := Real.log_nonneg (by linarith)
  have hl2 : 0 < Real.log 2 := Real.log_pos (by norm_num)
  have hl3 : 0 ≤ Real.log 3 := Real.log_nonneg (by norm_num)
  have hwe : 0 < (omega n G : ℝ)-eta := by linarith
  have hbeta : 0 ≤ smallBeta n G sigma eta := by unfold smallBeta; positivity
  by_contra h
  have hm := mul_nonpos_of_nonpos_of_nonneg (le_of_not_gt h) hlb.le
  unfold smallDecayRate at hc
  nlinarith [mul_nonneg heta.le hlD,mul_nonneg (show 0 ≤ sigma by linarith) hl3,
    mul_nonneg heta.le (show 0 ≤ harmonic (G*(n-1)+1)+Real.log 2 by linarith)]

theorem twice_smallDecay_le_quadratic_decay {n : ℕ} (hn : 0 < n) (G : ℕ)
    (sigma eta : ℝ) (heta : 0 < eta) (hes : eta ≤ ((omega n G : ℝ)+1)⁻¹)
    (hsigma : 1 ≤ sigma) (hdec : 0 ≤ sigma-1-eta)
    (b B : ℕ) (D : ℝ) (hb : 4 ≤ b) (hB : b ≤ B) (hD : 4 ≤ D)
    (d : ℤ) (hunit : |(d : ℝ)|=1) :
    2*smallDecayRate n G sigma eta (b : ℝ) D ≤ paperGamma n G sigma eta d (B^2) := by
  have hbR : (4 : ℝ) ≤ b := by exact_mod_cast hb
  have hlogB := Real.log_le_log (show (0 : ℝ) < b by linarith)
    (show (b : ℝ) ≤ B by exact_mod_cast hB)
  have hm := mul_le_mul_of_nonneg_left hlogB (show 0 ≤ 2*(sigma-1-eta) by positivity)
  have hbeta := paperBeta_with_branch_margin hn G sigma eta heta hes hsigma
  have hDlog := Real.log_le_log (by norm_num : (0 : ℝ) < 4) hD
  have h10 : Real.log 10 ≤ 2*Real.log D := log_ten_le_twice_log_four.trans (by linarith)
  have h10mul := mul_le_mul_of_nonneg_left h10 heta.le
  have hlog3 : 0 ≤ Real.log 3 := Real.log_nonneg (by norm_num)
  have hlog2 : 0 ≤ Real.log 2 := Real.log_nonneg (by norm_num)
  have hH := harmonic_nonneg (G*(n-1)+1)
  unfold smallDecayRate paperGamma
  rw [hunit,Real.log_one,Nat.cast_pow,Real.log_pow]
  norm_num only [Nat.cast_ofNat,mul_zero,sub_zero]
  nlinarith [mul_nonneg (show 0 ≤ sigma by linarith) hlog3,
    mul_nonneg heta.le hlog2,mul_nonneg heta.le hH]

theorem pointwise_rate_ratio_comparison (a c A C : ℝ)
    (ha : 0 ≤ a) (hc : 0 < c) (hC : 2*c ≤ C) (hA : A ≤ 2*a) :
    0 < C ∧ 1+A/C ≤ 1+a/c := by
  have hCp : 0 < C := by linarith
  refine ⟨hCp,?_⟩
  have hm := mul_le_mul_of_nonneg_left hC ha
  have hn := mul_le_mul_of_nonneg_right hA hc.le
  have hdiv : A/C ≤ a/c := (div_le_div_iff₀ hCp hc).mpr (by nlinarith)
  linarith

end QuadraticPi.GradedSmallPowerPointwiseRates


==> anc/lean/QuadraticPi/GradedSourceRankApplication.lean <==
import QuadraticPi.GradedRationalSpanDescent
import QuadraticPi.GradedCitedRankPolynomialTheorem
import QuadraticPi.GradedRankOrderArithmetic

/-! Application bookkeeping for Fischler--Rivoal, arXiv:2312.12043v2,
Theorem 3. Source index j=k+1, ordinary covariant columns, complex rank,
and the fixed additive budget are translated to the literal short jets.
The cited analytic rank conclusion remains an explicit hypothesis. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedSourceRankApplication
open Filter Topology GradedCoefficientContractions GradedFixedFContactRates
open GradedFixedFContactConstruction
open GradedFixedFEntryGrowth GradedJetRateLimits GradedRationalFunctionCovariantClearing
open GradedLargeEndpointPolynomialBound GradedCitedRankPolynomialTheorem
open GradedRankOrderArithmetic GradedRationalSpanDescent

def ordinaryJet {n G : ℕ} (hn : 0 < n) (r : ℚ)
    (P : Coordinates n G → Polynomial ℤ) (k : ℕ) (i : Coordinates n G) : ℚ :=
  RatFunc.eval (RingHom.id ℚ) r ((rationalCovariant hn)^[k] (rationalPolynomialColumn P) i)

theorem dividedJet_eq_scaled {n G : ℕ} (hn : 0 < n) (r : ℚ)
    (P : Coordinates n G → Polynomial ℤ) (k : ℕ) :
    rationalDividedJet hn r (rationalPolynomialColumn P) k =
      ((k.factorial : ℚ)⁻¹) • ordinaryJet hn r P k := by
  funext i
  simp only [rationalDividedJet,ordinaryJet,Pi.smul_apply,smul_eq_mul,div_eq_mul_inv,mul_comm]

theorem short_divided_span_eq_ordinary {n G : ℕ} (hn : 0 < n) (r : ℚ)
    (P : Coordinates n G → Polynomial ℤ) (B : ℕ) :
    Submodule.span ℚ (Set.range (fun k : Fin (B+1) =>
      rationalDividedJet hn r (rationalPolynomialColumn P) k.val)) =
    Submodule.span ℚ (Set.range (fun k : Fin (B+1) => ordinaryJet hn r P k.val)) := by
  simp_rw [dividedJet_eq_scaled]
  apply GradedClearingSpanTransfer.span_scaled_eq
  intro k
  exact inv_ne_zero (by exact_mod_cast (Nat.factorial_ne_zero k.val))

def SourceRankAt {n G : ℕ} (hn : 0 < n) (sigma eta : ℝ) (a : ℤ) (q : ℕ)
    (c w : ℝ) : Prop :=
  ∀ᶠ M : ℕ in atTop, ∀ P : Coordinates n G → Polynomial ℤ,
    P ≠ 0 → (∀ i, (P i).natDegree < M) →
    (∀ κ, PowerSeries.X^(contactOrder sigma M) ∣ contactRemainder P κ) →
    Submodule.span ℂ {v | ∃ k : ℕ,
      (k : ℝ)+1 < c+(w+1)*(omega n G : ℝ)+((M-1 : ℕ) : ℝ)*eta ∧
      v = fun i => (ordinaryJet hn ((a : ℚ)/(q : ℚ)) P k i : ℂ)} = ⊤

theorem source_index_le_short_budget {n G : ℕ} (eta c w : ℝ) (heta : 0 ≤ eta)
    (M offset k : ℕ) (hM : 1 ≤ M)
    (hfixed : c+(w+1)*(omega n G : ℝ) ≤ (offset : ℝ))
    (hk : (k : ℝ)+1 < c+(w+1)*(omega n G : ℝ)+((M-1 : ℕ) : ℝ)*eta) :
    k ≤ jetOrder eta offset M := by
  rw [Nat.cast_sub hM,Nat.cast_one] at hk
  apply source_index_le_jetOrder eta c w (omega n G) heta M offset k hfixed
  nlinarith

theorem shortRankAt_of_sourceRankAt {n G : ℕ} (hn : 0 < n) (sigma eta c w : ℝ)
    (heta : 0 ≤ eta) (a : ℤ) (q offset : ℕ)
    (hfixed : c+(w+1)*(omega n G : ℝ) ≤ (offset : ℝ))
    (hsource : SourceRankAt (G := G) hn sigma eta a q c w) :
    ShortRankAt (G := G) hn sigma eta a q offset := by
  unfold SourceRankAt at hsource
  unfold ShortRankAt
  filter_upwards [hsource,eventually_ge_atTop 1] with M hM hM1
  intro P hP hdegree hcontact
  have hspan := hM P hP hdegree hcontact
  let B := jetOrder eta offset M
  have hsub : {v | ∃ k : ℕ,
      (k : ℝ)+1 < c+(w+1)*(omega n G : ℝ)+((M-1 : ℕ) : ℝ)*eta ∧
      v = fun i => (ordinaryJet hn ((a : ℚ)/(q : ℚ)) P k i : ℂ)} ⊆
      Set.range (fun (k : Fin (B+1)) i => (ordinaryJet hn ((a : ℚ)/(q : ℚ)) P k.val i : ℂ)) := by
    rintro v ⟨k,hk,rfl⟩
    have hkle := source_index_le_short_budget eta c w heta M offset k hM1 hfixed hk
    exact ⟨⟨k,by dsimp [B]; omega⟩,rfl⟩
  have hcomplex : Submodule.span ℂ (Set.range (fun (k : Fin (B+1)) i =>
      (ordinaryJet hn ((a : ℚ)/(q : ℚ)) P k.val i : ℂ))) = ⊤ := by
    apply top_unique
    rw [← hspan]
    exact Submodule.span_mono hsub
  have hrational := rational_span_top_of_complex_span_top _ hcomplex
  rw [short_divided_span_eq_ordinary]
  exact hrational

theorem exists_shortRankAt_of_sourceRankAt {n G : ℕ} (hn : 0 < n) (sigma eta c w : ℝ)
    (heta : 0 ≤ eta) (a : ℤ) (q : ℕ)
    (hsource : SourceRankAt (G := G) hn sigma eta a q c w) :
    ∃ offset : ℕ, ShortRankAt (G := G) hn sigma eta a q offset := by
  obtain ⟨offset,hoff⟩ := exists_fixed_budget_offset c w (omega n G)
  exact ⟨offset,shortRankAt_of_sourceRankAt hn sigma eta c w heta a q offset hoff hsource⟩

theorem choose_endpoint_offsets {n G : ℕ} (hn : 0 < n) (sigma eta : ℝ) (heta : 0 ≤ eta)
    (a : ℤ) (hsource : ∀ᶠ q : ℕ in atTop, ∃ c w : ℝ, SourceRankAt (G := G) hn sigma eta a q c w) :
    ∃ offset : ℕ → ℕ, ∀ᶠ q : ℕ in atTop, ShortRankAt (G := G) hn sigma eta a q (offset q) := by
  classical
  let offset : ℕ → ℕ := fun q => if h : ∃ o, ShortRankAt (G := G) hn sigma eta a q o
    then h.choose else 0
  refine ⟨offset,?_⟩
  filter_upwards [hsource] with q hq
  obtain ⟨c,w,hs⟩ := hq
  have h := exists_shortRankAt_of_sourceRankAt hn sigma eta c w heta a q hs
  simpa only [offset,dif_pos h] using h.choose_spec

def EstablishedSourceRankInput {n : ℕ} (hn : 0 < n) (a : ℤ) : Prop :=
  ∀ G : ℕ, 0 < G → ∀ sigma eta : ℝ, 0 < eta → eta ≤ ((omega n G : ℝ)+1)⁻¹ →
    1+3*eta < sigma → (theta n G : ℝ)*sigma = (omega n G : ℝ)-eta →
    ∀ᶠ q : ℕ in atTop, ∃ c w : ℝ, SourceRankAt (G := G) hn sigma eta a q c w

theorem establishedShortRankInput_of_source {n : ℕ} (hn : 0 < n) (a : ℤ)
    (hsource : EstablishedSourceRankInput hn a) : EstablishedShortRankInput hn a := by
  intro G hG sigma eta heta hsmall hsigma hrelation
  exact choose_endpoint_offsets hn sigma eta heta.le a (hsource G hG sigma eta heta hsmall hsigma hrelation)

theorem polynomial_exponent_lt_two_add_of_source_rank {n : ℕ} (hn : 0 < n)
    (a : ℤ) (ha : a ≠ 0) (hsource : EstablishedSourceRankInput hn a) :
    ∀ epsilon : ℝ, 0 < epsilon → ∃ Q0 : ℕ, 0 < Q0 ∧
      ∀ q : ℕ, Q0 ≤ q → ∀ P : Polynomial ℤ, 0 < P.natDegree → P.natDegree ≤ n →
        Irrational (P.eval₂ (Int.castRingHom ℝ) (GradedFixedFAnalytic.realF ((a : ℝ)/(q : ℝ)))) ∧
        2 ≤ irrationalityExponent (P.eval₂ (Int.castRingHom ℝ) (GradedFixedFAnalytic.realF ((a : ℝ)/(q : ℝ)))) ∧
        irrationalityExponent (P.eval₂ (Int.castRingHom ℝ) (GradedFixedFAnalytic.realF ((a : ℝ)/(q : ℝ)))) < 2+epsilon := by
  exact polynomial_exponent_lt_two_add_of_cited_rank hn a ha (establishedShortRankInput_of_source hn a hsource)

end QuadraticPi.GradedSourceRankApplication


==> anc/lean/QuadraticPi/GradedTransportCoefficientClearing.lean <==
import QuadraticPi.GradedLogSeriesClearing

/-! Exact harmonic clearing under multiplication by an integrally scaled
series, and hence for U^m V^h. The primitive U,V coefficient hypotheses
remain explicit until their analytic/formal transport identification. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedTransportCoefficientClearing
open scoped BigOperators
open GradedHarmonicClearing

theorem scaled_coeff_mul_cleared (ell k : ℕ) (s : ℚ) (U V : PowerSeries ℚ)
    (hU : ∀ i, s^i*PowerSeries.coeff i U ∈ (Int.castRingHom ℚ).range)
    (hV : ∀ j, (clearing ell j : ℚ)*s^j*PowerSeries.coeff j V ∈ (Int.castRingHom ℚ).range) :
    (clearing ell k : ℚ)*s^k*PowerSeries.coeff k (U*V) ∈ (Int.castRingHom ℚ).range := by
  rw [PowerSeries.coeff_mul, Finset.mul_sum]
  apply (Int.castRingHom ℚ).range.sum_mem
  intro ij hij
  have he : ij.1+ij.2 = k := Finset.mem_antidiagonal.mp hij
  obtain ⟨d, hd⟩ := clearing_dvd_of_le (ell := ell) (show ij.2 ≤ k by omega)
  have h := (Int.castRingHom ℚ).range.mul_mem
    (show (d : ℚ) ∈ (Int.castRingHom ℚ).range from ⟨(d : ℤ), by simp⟩)
    ((Int.castRingHom ℚ).range.mul_mem (hU ij.1) (hV ij.2))
  have hc : (d : ℚ)*(s^ij.1*PowerSeries.coeff ij.1 U*
      ((clearing ell ij.2 : ℚ)*s^ij.2*PowerSeries.coeff ij.2 V)) =
      (clearing ell k : ℚ)*s^k*(PowerSeries.coeff ij.1 U*PowerSeries.coeff ij.2 V) := by
    rw [hd, Nat.cast_mul, ← he, pow_add]
    ring
  rwa [hc] at h

theorem scaled_power_coeff_integral (h k : ℕ) (s : ℚ) (U : PowerSeries ℚ)
    (hU : ∀ i, s^i*PowerSeries.coeff i U ∈ (Int.castRingHom ℚ).range) :
    s^k*PowerSeries.coeff k (U^h) ∈ (Int.castRingHom ℚ).range := by
  induction h generalizing k with
  | zero =>
    by_cases hk : k = 0 <;> simp [hk]
  | succ h ih =>
    rw [pow_succ]
    have h := scaled_coeff_mul_cleared 0 k s (U^h) U ih (by simpa [clearing] using hU)
    simpa [clearing] using h

theorem monomial_coeff_cleared (ell k m h : ℕ) (hh : h ≤ ell) (s : ℚ)
    (U V : PowerSeries ℚ)
    (hU : ∀ i, s^i*PowerSeries.coeff i U ∈ (Int.castRingHom ℚ).range)
    (hV0 : PowerSeries.coeff 0 V = 0)
    (hV : ∀ j : ℕ, 0 < j → (j : ℚ)*s^j*PowerSeries.coeff j V ∈ (Int.castRingHom ℚ).range) :
    (clearing ell k : ℚ)*s^k*PowerSeries.coeff k (U^m*V^h) ∈ (Int.castRingHom ℚ).range := by
  exact scaled_coeff_mul_cleared ell k s (U^m) (V^h)
    (fun i => scaled_power_coeff_integral m i s U hU)
    (fun j => GradedLogSeriesClearing.power_coeff_cleared ell j h hh s V hV0 hV)

theorem polynomial_transport_coeff_cleared {ι : Type*} (t : Finset ι) (a : ι → ℤ)
    (m h : ι → ℕ) (ell k : ℕ) (hh : ∀ i ∈ t, h i ≤ ell) (s : ℚ)
    (U V : PowerSeries ℚ)
    (hU : ∀ i, s^i*PowerSeries.coeff i U ∈ (Int.castRingHom ℚ).range)
    (hV0 : PowerSeries.coeff 0 V = 0)
    (hV : ∀ j : ℕ, 0 < j → (j : ℚ)*s^j*PowerSeries.coeff j V ∈ (Int.castRingHom ℚ).range) :
    (clearing ell k : ℚ)*s^k*PowerSeries.coeff k
      (∑ i ∈ t, (a i : PowerSeries ℚ)*U^(m i)*V^(h i)) ∈ (Int.castRingHom ℚ).range := by
  rw [map_sum, Finset.mul_sum]
  apply (Int.castRingHom ℚ).range.sum_mem
  intro i hi
  have hIntegral := (Int.castRingHom ℚ).range.mul_mem
    (show (a i : ℚ) ∈ (Int.castRingHom ℚ).range from ⟨a i, rfl⟩)
    (monomial_coeff_cleared ell k (m i) (h i) (hh i hi) s U V hU hV0 hV)
  rw [show (a i : PowerSeries ℚ)*U^(m i)*V^(h i) =
    (a i : PowerSeries ℚ)*(U^(m i)*V^(h i)) from mul_assoc _ _ _,
    PowerSeries.coeff_intCast_mul]
  convert hIntegral using 1 <;> ring

end QuadraticPi.GradedTransportCoefficientClearing


==> anc/lean/QuadraticPi/GradedTransportLeadingCoefficient.lean <==
import QuadraticPi.GradedActualPositiveDecay

/-! An identity-initial formal transport preserves the first nonzero
coefficient of a polynomial column. No rank hypothesis is used. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedTransportLeadingCoefficient
open scoped BigOperators
open PowerSeries GradedCoefficientContractions GradedActualTransportJetReduction
variable {ι : Type*} [Fintype ι] [DecidableEq ι]

theorem coeff_mul_of_lower_zero (P T : PowerSeries ℚ) (k : ℕ)
    (hP : ∀ j < k, coeff j P = 0) :
    coeff k (P*T) = coeff k P*constantCoeff T := by
  rw [coeff_mul]
  rw [Finset.sum_eq_single (k,0)]
  · rw [coeff_zero_eq_constantCoeff_apply]
  · intro p hp hne
    have hsum : p.1+p.2 = k := by simpa using hp
    have hlt : p.1 < k := by
      by_contra h
      have he : p=(k,0) := by apply Prod.ext <;> simp only <;> omega
      exact hne he
    rw [hP p.1 hlt,zero_mul]
  · intro h
    exact False.elim (h (by simp))

theorem transport_leading_coefficient (P : ι → PowerSeries ℚ)
    (T : ι → ι → PowerSeries ℚ) (k : ℕ)
    (hP : ∀ i j, j < k → coeff j (P i) = 0)
    (hT : ∀ i d, constantCoeff (T i d) = if i=d then 1 else 0) (d : ι) :
    coeff k (∑ i, P i*T i d) = coeff k (P d) := by
  rw [map_sum]
  simp only [coeff_mul_of_lower_zero _ _ k (hP _),hT,mul_ite,mul_one,mul_zero]
  simp

theorem exists_nonzero_transport_coefficient (P : ι → PowerSeries ℚ)
    (T : ι → ι → PowerSeries ℚ) (M : ℕ)
    (hP : ∃ k < M, ∃ d, coeff k (P d) ≠ 0)
    (hT : ∀ i d, constantCoeff (T i d) = if i=d then 1 else 0) :
    ∃ k < M, ∃ d, coeff k (∑ i, P i*T i d) ≠ 0 := by
  classical
  have hex : ∃ k, ∃ d, coeff k (P d) ≠ 0 := by
    obtain ⟨k,_,d,h⟩ := hP
    exact ⟨k,d,h⟩
  let k := Nat.find hex
  obtain ⟨d,hd⟩ := Nat.find_spec hex
  have hk : k < M := by
    obtain ⟨j,hj,d,hd⟩ := hP
    exact lt_of_le_of_lt (Nat.find_min' hex ⟨d,hd⟩) hj
  have hlow (i : ι) (j : ℕ) (hj : j < k) : coeff j (P i) = 0 := by
    by_contra hn
    exact Nat.find_min hex hj ⟨i,hn⟩
  refine ⟨k,hk,d,?_⟩
  rw [transport_leading_coefficient P T k hlow hT d]
  exact hd

end QuadraticPi.GradedTransportLeadingCoefficient


==> anc/lean/QuadraticPi/GradedTransportNormalization.lean <==
import QuadraticPi.GradedCovariantTaylorBridge
import Mathlib.Algebra.MvPolynomial.Eval

/-! The actual endpoint coefficient matrix of the adjacent graded lift
is normalized to the identity at U=1,V=0. This verifies the initial-value
half of the fundamental-transport hypotheses, independently of its ODE. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedTransportNormalization
open scoped BigOperators
open GradedCoefficientContractions GradedSignedDualPolynomial GradedLiftedTransportEntries

def endpointExponent {n G : ℕ} (i : Coordinates n G) : Endpoint n → ℕ :=
  match i with
  | Sum.inl κ => fun e => match e with | none => 0 | some j => (κ.val j : ℕ)
  | Sum.inr lam => fun e => match e with | none => 1 | some j => (lam.val j : ℕ)

def endpointIndex {n G : ℕ} (i : Coordinates n G) : EndpointMonomial n :=
  Finsupp.indicator Finset.univ (fun e _ => endpointExponent i e)

def specialize (n : ℕ) : MvPolynomial (Endpoint n) (Polynomial ℤ) →+*
    MvPolynomial (Endpoint n) ℤ := MvPolynomial.map (Polynomial.evalRingHom 1)

def pointMap (n : ℕ) : Polynomial (MvPolynomial (Endpoint n) (Polynomial ℤ)) →+*
    MvPolynomial (Endpoint n) ℤ := Polynomial.eval₂RingHom (specialize n) 0

def pointEval : Polynomial (Polynomial ℤ) →+* ℤ :=
  Polynomial.eval₂RingHom (Polynomial.evalRingHom 1) 0

theorem endpointIndex_apply {n G : ℕ} (i : Coordinates n G) (e : Endpoint n) :
    endpointIndex i e = endpointExponent i e := by
  simp [endpointIndex, Finsupp.indicator_apply]

theorem endpointIndex_injective {n G : ℕ} :
    Function.Injective (endpointIndex (n := n) (G := G)) := by
  intro i j hij
  have he : ∀ e, endpointExponent i e = endpointExponent j e := by
    intro e
    simpa only [endpointIndex_apply] using congrArg (fun d : EndpointMonomial n => d e) hij
  cases i with
  | inl κ =>
    cases j with
    | inl κ' =>
      congr 1
      apply Subtype.ext
      funext l
      apply Fin.ext
      exact he (some l)
    | inr lam => have h := he none; simp [endpointExponent] at h
  | inr lam =>
    cases j with
    | inl κ => have h := he none; simp [endpointExponent] at h
    | inr lam' =>
      congr 1
      apply Subtype.ext
      funext l
      apply Fin.ext
      exact he (some l)

theorem dual_specialized (n : ℕ) (j : Fin n) :
    pointMap n (dual n (fun k => MvPolynomial.X (some k))
      (MvPolynomial.C Polynomial.X) j) = MvPolynomial.X (some j) := by
  change (dual n _ _ j).eval₂ (specialize n) 0 = _
  unfold dual
  rw [Polynomial.eval₂_finsetSum, Finset.sum_eq_single j]
  · simp [specialize, Polynomial.eval₂_mul, Polynomial.eval₂_pow]
  · intro k hk hkj
    have hle : j ≤ k := (Finset.mem_filter.mp hk).2
    have hpos : 0 < k.val-j.val := by
      have hne : k.val ≠ j.val := fun h => hkj (Fin.ext h)
      have hle' : j.val ≤ k.val := hle
      omega
    simp [Polynomial.eval₂_mul, Polynomial.eval₂_pow, hpos.ne']
  · simp

theorem scalar_specialized (n : ℕ) :
    pointMap n (scalar n (fun k => MvPolynomial.X (some k)) (MvPolynomial.X none)
      (MvPolynomial.C Polynomial.X)) = MvPolynomial.X none := by
  change (scalar n _ _ _).eval₂ (specialize n) 0 = _
  simp [scalar, Polynomial.eval₂_finsetSum, Polynomial.eval₂_mul,
    Polynomial.eval₂_pow, specialize]

theorem formalLift_specialized {n G : ℕ} (i : Coordinates n G) :
    pointMap n (formalLift i) =
      ∏ e : Endpoint n, (MvPolynomial.X e : MvPolynomial (Endpoint n) ℤ)^endpointExponent i e := by
  cases i with
  | inl κ =>
    simp only [formalLift, lifted, Sum.elim_inl, upper, map_prod, map_pow, dual_specialized,
      Fintype.prod_option, endpointExponent, Option.elim_none, Option.elim_some, pow_zero, one_mul]
  | inr lam =>
    simp only [formalLift, lifted, Sum.elim_inr, lower, map_mul, map_prod, map_pow,
      dual_specialized, scalar_specialized, Fintype.prod_option, endpointExponent,
      Option.elim_none, Option.elim_some, pow_one]

theorem entry_initial {n G : ℕ} (i : Coordinates n G) (d : EndpointMonomial n) :
    pointEval (entry i d) = if d=endpointIndex i then 1 else 0 := by
  change (entry i d).eval₂ (Polynomial.evalRingHom 1) 0 = _
  rw [Polynomial.eval₂_at_zero, entry_coeff]
  change (Polynomial.evalRingHom 1) (((formalLift i).coeff 0).coeff d) = _
  rw [← MvPolynomial.coeff_map (Polynomial.evalRingHom 1)]
  have hp : (specialize n) ((formalLift i).coeff 0) = pointMap n (formalLift i) := by
    symm
    change (formalLift i).eval₂ (specialize n) 0 = specialize n ((formalLift i).coeff 0)
    exact Polynomial.eval₂_at_zero (specialize n)
  change ((specialize n) ((formalLift i).coeff 0)).coeff d = _
  rw [hp, formalLift_specialized, MvPolynomial.coeff_prod_X_pow]
  rfl

theorem actual_matrix_initial {n G : ℕ} (i j : Coordinates n G) :
    pointEval (entry i (endpointIndex j)) = if i=j then 1 else 0 := by
  rw [entry_initial]
  simp only [endpointIndex_injective.eq_iff, eq_comm]

end QuadraticPi.GradedTransportNormalization


==> anc/lean/QuadraticPi/GradedTransportSizeBounds.lean <==
import QuadraticPi.GradedCovariantCornerDecay

/-! Fixed finite bounds on the actual integer polynomial transport entries,
and degree-independent bounds for polynomial values on the local disk. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedTransportSizeBounds
open scoped BigOperators
open GradedCoefficientContractions GradedLiftedTransportEntries GradedTransportNormalization
open GradedAnalyticCovariantJets GradedAnalyticTransportBranches
open GradedFixedFContactAnalytic OAI.PiExponent.PeriodAnalytic

def polynomialWeight (P : Polynomial ℤ) (R : ℝ) : ℝ :=
  ∑ j ∈ P.support, |(P.coeff j : ℝ)| *R^j
def entryWeight (P : Polynomial (Polynomial ℤ)) : ℝ :=
  ∑ j ∈ P.support, polynomialWeight (P.coeff j) 2*6^j

theorem polynomialWeight_nonneg (P : Polynomial ℤ) (R : ℝ) (hR : 0 ≤ R) :
    0 ≤ polynomialWeight P R := Finset.sum_nonneg (fun _ _ => mul_nonneg (abs_nonneg _) (pow_nonneg hR _))

theorem entryWeight_nonneg (P : Polynomial (Polynomial ℤ)) : 0 ≤ entryWeight P :=
  Finset.sum_nonneg (fun _ _ => mul_nonneg (polynomialWeight_nonneg _ _ (by norm_num)) (by positivity))

theorem evalUOver_norm_le (P : Polynomial ℤ) (U : ℂ) (hU : ‖U‖ ≤ 2) :
    ‖evalUOver U P‖ ≤ polynomialWeight P 2 := by
  change ‖P.eval₂ (Int.castRingHom ℂ) U‖ ≤ _
  rw [Polynomial.eval₂_eq_sum,Polynomial.sum_def]
  calc
    _ ≤ ∑ j ∈ P.support, ‖(P.coeff j : ℂ)*U^j‖ := norm_sum_le _ _
    _ ≤ _ := by
      apply Finset.sum_le_sum
      intro j _
      rw [norm_mul,norm_pow,Complex.norm_intCast]
      exact mul_le_mul_of_nonneg_left (pow_le_pow_left₀ (norm_nonneg U) hU j) (abs_nonneg _)

theorem evalUVOver_norm_le (P : Polynomial (Polynomial ℤ)) (U V : ℂ)
    (hU : ‖U‖ ≤ 2) (hV : ‖V‖ ≤ 6) : ‖evalUVOver U V P‖ ≤ entryWeight P := by
  change ‖P.eval₂ (evalUOver U) V‖ ≤ _
  rw [Polynomial.eval₂_eq_sum,Polynomial.sum_def]
  calc
    _ ≤ ∑ j ∈ P.support, ‖evalUOver U (P.coeff j)*V^j‖ := norm_sum_le _ _
    _ ≤ _ := by
      apply Finset.sum_le_sum
      intro j _
      rw [norm_mul,norm_pow]
      exact mul_le_mul (evalUOver_norm_le _ U hU) (pow_le_pow_left₀ (norm_nonneg V) hV j)
        (by positivity) (polynomialWeight_nonneg _ _ (by norm_num))

def matrixBound (n G : ℕ) : ℝ :=
  1+∑ i : Coordinates n G, ∑ d : Coordinates n G, entryWeight (entry i (endpointIndex d))

theorem matrixBound_pos (n G : ℕ) : 0 < matrixBound n G := by
  unfold matrixBound
  have h : 0 ≤ ∑ i : Coordinates n G, ∑ d : Coordinates n G, entryWeight (entry i (endpointIndex d)) :=
    Finset.sum_nonneg (fun _ _ => Finset.sum_nonneg (fun _ _ => entryWeight_nonneg _))
  linarith

theorem entryWeight_le_matrixBound {n G : ℕ} (i d : Coordinates n G) :
    entryWeight (entry i (endpointIndex d)) ≤ matrixBound n G := by
  have hrow := Finset.single_le_sum (fun j _ => entryWeight_nonneg (entry i (endpointIndex j)))
    (Finset.mem_univ d)
  have hz (j : Coordinates n G) : 0 ≤ ∑ l : Coordinates n G, entryWeight (entry j (endpointIndex l)) :=
    Finset.sum_nonneg (fun l _ => entryWeight_nonneg (entry j (endpointIndex l)))
  have hall := Finset.single_le_sum (fun j _ => hz j) (Finset.mem_univ i)
  unfold matrixBound
  linarith

theorem analyticTransport_norm_closedBall {n G : ℕ} (r : ℂ) (hr : r ≠ 0)
    (hrsmall : ‖r‖ ≤ 1/4) (i d : Coordinates n G) (t : ℂ)
    (ht : t ∈ Metric.closedBall r (‖r‖/2)) : ‖analyticTransport r i d t‖ ≤ matrixBound n G :=
  (evalUVOver_norm_le _ _ _ (analyticU_norm_closedBall r t hr ht)
    (analyticV_norm_closedBall r t hr hrsmall ht)).trans (entryWeight_le_matrixBound i d)

theorem integerPolynomial_norm_small (P : Polynomial ℤ) (H : ℝ) (hH : 0 ≤ H)
    (hP : ∀ j, |(P.coeff j : ℝ)| ≤ H) (z : ℂ) (hz : ‖z‖ < 1) :
    ‖P.eval₂ (Int.castRingHom ℂ) z‖ ≤ H/(1-‖z‖) := by
  have hp := polynomial_hasSum (P.map (Int.castRingHom ℂ)) z
  have hg := (hasSum_geometric_of_lt_one (norm_nonneg z) hz).mul_left H
  have h := hp.norm_le_of_bounded hg (fun j => by
    simp only [Polynomial.coeff_coe,Polynomial.coeff_map,norm_mul,norm_pow]
    change ‖((P.coeff j : ℤ) : ℂ)‖ * ‖z‖^j ≤ H * ‖z‖^j
    rw [Complex.norm_intCast]
    exact mul_le_mul_of_nonneg_right (hP j) (by positivity))
  simpa only [Polynomial.eval_map,div_eq_mul_inv] using h

theorem integerPolynomial_norm_half (P : Polynomial ℤ) (H : ℝ) (hH : 0 ≤ H)
    (hP : ∀ j, |(P.coeff j : ℝ)| ≤ H) (z : ℂ) (hz : ‖z‖ ≤ 1/2) :
    ‖P.eval₂ (Int.castRingHom ℂ) z‖ ≤ 2*H := by
  have hi : (1-‖z‖)⁻¹ ≤ 2 := by
    rw [inv_le_comm₀ (by linarith : (0 : ℝ) < 1-‖z‖) (by norm_num : (0 : ℝ) < 2)]
    linarith
  calc
    _ ≤ H/(1-‖z‖) := integerPolynomial_norm_small P H hH hP z (by linarith)
    _ ≤ H*2 := by rw [div_eq_mul_inv]; exact mul_le_mul_of_nonneg_left hi hH
    _ = _ := by ring

def coordinateConstant (n G : ℕ) : ℝ := 2*(Fintype.card (Coordinates n G) : ℝ)*matrixBound n G

theorem coordinateConstant_pos {n : ℕ} (G : ℕ) (hn : 0 < n) : 0 < coordinateConstant n G := by
  have hc : (0 : ℝ) < Fintype.card (Coordinates n G) := by
    exact_mod_cast Fintype.card_pos_iff.mpr ⟨Sum.inl (pureIndex n G ⟨0,hn⟩)⟩
  exact mul_pos (mul_pos (by norm_num) hc) (matrixBound_pos n G)

theorem coordinatePairing_norm_closedBall {n G : ℕ} (P : Coordinates n G → Polynomial ℤ)
    (H : ℝ) (hH : 0 ≤ H) (hP : ∀ i j, |((P i).coeff j : ℝ)| ≤ H)
    (r : ℂ) (hr : r ≠ 0) (hrsmall : ‖r‖ ≤ 1/4) (d : Coordinates n G) (t : ℂ)
    (ht : t ∈ Metric.closedBall r (‖r‖/2)) :
    ‖coordinatePairing P r d t‖ ≤ coordinateConstant n G*H := by
  unfold coordinatePairing
  calc
    _ ≤ ∑ i : Coordinates n G, ‖(P i).eval₂ (Int.castRingHom ℂ) t*analyticTransport r i d t‖ :=
      norm_sum_le _ _
    _ ≤ ∑ _i : Coordinates n G, (2*H)*matrixBound n G := by
      apply Finset.sum_le_sum
      intro i _
      rw [norm_mul]
      have ht1 : ‖t‖ ≤ 1/2 := by
        have h := GradedFixedFContactDerivatives.norm_le_three_halves ht
        linarith
      exact mul_le_mul (integerPolynomial_norm_half (P i) H hH (hP i) t ht1)
        (analyticTransport_norm_closedBall r hr hrsmall i d t ht) (norm_nonneg _) (by positivity)
    _ = _ := by simp only [Finset.sum_const,Finset.card_univ,nsmul_eq_mul]; unfold coordinateConstant; ring

end QuadraticPi.GradedTransportSizeBounds


==> anc/lean/QuadraticPi/GradedTransportedContactBounds.lean <==
import QuadraticPi.GradedAnalyticTransportBranches
import QuadraticPi.GradedAnalyticCornerIdentity
import QuadraticPi.GradedSignedDualPolynomial
import QuadraticPi.GradedClearedContactDerivatives

/-! Actual signed-dual transport and the homogeneous small contact remainder.
All transport and target-height factors are explicit, independent of M,K,r.
Literal divided derivatives are bounded by Cauchy. Identification with global
rational covariant jets remains a separate obligation. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedTransportedContactBounds
open scoped BigOperators
open Metric PowerSeries GradedCoefficientContractions GradedSignedDualPolynomial
open GradedAnalyticTransportBranches GradedAnalyticCornerIdentity
open GradedFixedFContactConstruction GradedFixedFContactAnalytic
open GradedFixedFContactCoefficientBounds GradedFixedFContactDerivatives GradedContactCauchy
attribute [local instance] Classical.propDecidable

def dualValue {n : ℕ} (r : ℂ) (a : Fin n → ℂ) (j : Fin n) (t : ℂ) : ℂ :=
  Polynomial.eval (analyticV r t) (dual n a (analyticU r t) j)

theorem dualValue_eq_sum {n : ℕ} (r : ℂ) (a : Fin n → ℂ) (j : Fin n) (t : ℂ) :
    dualValue r a j t = ∑ k : Fin n, if j ≤ k then
      analyticU r t^(j.val+1)*(Nat.choose (k.val+1) (j.val+1) : ℂ)*
        a k*(-analyticV r t)^(k.val-j.val) else 0 := by
  unfold dualValue dual
  rw [Polynomial.eval_finsetSum, Finset.sum_filter]
  apply Finset.sum_congr rfl
  intro k _
  split_ifs <;> simp

theorem dualValue_initial {n : ℕ} (r : ℂ) (hr : r ≠ 0) (a : Fin n → ℂ) (j : Fin n) :
    dualValue r a j r = a j := by
  rw [dualValue, analyticU_initial r hr, analyticV_initial r hr]
  exact dual_initial n a j

theorem dualValue_scale {n : ℕ} (r b : ℂ) (a : Fin n → ℂ) (j : Fin n) (t : ℂ) :
    dualValue r (fun k => b*a k) j t = b*dualValue r a j t := by
  rw [dualValue_eq_sum, dualValue_eq_sum, Finset.mul_sum]
  apply Finset.sum_congr rfl
  intro k _
  split_ifs <;> ring

def rowBound (n : ℕ) (j : Fin n) : ℝ := ∑ k : Fin n, if j ≤ k then
  (2 : ℝ)^(j.val+1)*(Nat.choose (k.val+1) (j.val+1) : ℝ)*6^(k.val-j.val) else 0
def dualBound (n : ℕ) : ℝ := ∑ j : Fin n, rowBound n j

theorem rowBound_nonneg (n : ℕ) (j : Fin n) : 0 ≤ rowBound n j := by
  apply Finset.sum_nonneg
  intro k _
  split_ifs <;> positivity

theorem dualBound_nonneg (n : ℕ) : 0 ≤ dualBound n :=
  Finset.sum_nonneg (fun j _ => rowBound_nonneg n j)

theorem dualValue_norm_le {n : ℕ} (r : ℂ) (hr : r ≠ 0) (hr1 : ‖r‖ ≤ 1/4)
    (a : Fin n → ℂ) (Hc : ℝ) (hHc : 0 ≤ Hc) (ha : ∀ j, ‖a j‖ ≤ Hc)
    (j : Fin n) (t : ℂ) (ht : t ∈ closedBall r (‖r‖/2)) :
    ‖dualValue r a j t‖ ≤ dualBound n*Hc := by
  have hU := analyticU_norm_closedBall r t hr ht
  have hV := analyticV_norm_closedBall r t hr hr1 ht
  rw [dualValue_eq_sum]
  calc
    _ ≤ ∑ k : Fin n, ‖if j ≤ k then
        analyticU r t^(j.val+1)*(Nat.choose (k.val+1) (j.val+1) : ℂ)*
          a k*(-analyticV r t)^(k.val-j.val) else 0‖ := norm_sum_le _ _
    _ ≤ ∑ k : Fin n, (if j ≤ k then
        (2 : ℝ)^(j.val+1)*(Nat.choose (k.val+1) (j.val+1) : ℝ)*6^(k.val-j.val) else 0)*Hc := by
      apply Finset.sum_le_sum
      intro k _
      split_ifs
      · simp only [norm_mul, norm_pow, norm_neg, Complex.norm_natCast]
        have hpU := pow_le_pow_left₀ (norm_nonneg _) hU (j.val+1)
        have hpV := pow_le_pow_left₀ (norm_nonneg _) hV (k.val-j.val)
        calc
          _ ≤ (2 : ℝ)^(j.val+1)*(Nat.choose (k.val+1) (j.val+1) : ℝ)*Hc*6^(k.val-j.val) := by
            gcongr
            exact ha k
          _ = _ := by ring
      · simp
    _ = rowBound n j*Hc := by rw [rowBound, Finset.sum_mul]
    _ ≤ dualBound n*Hc := mul_le_mul_of_nonneg_right
      (Finset.single_le_sum (fun l _ => rowBound_nonneg n l) (Finset.mem_univ j)) hHc

theorem dualValue_analyticAt {n : ℕ} (r : ℂ) (hr : r ≠ 0) (a : Fin n → ℂ)
    (j : Fin n) (t : ℂ) (ht : ‖t-r‖ < ‖r‖) (ht1 : ‖t‖ < 1) :
    AnalyticAt ℂ (dualValue r a j) t := by
  have he : dualValue r a j = fun z => ∑ k : Fin n, if j ≤ k then
      analyticU r z^(j.val+1)*(Nat.choose (k.val+1) (j.val+1) : ℂ)*
        a k*(-analyticV r z)^(k.val-j.val) else 0 := funext (dualValue_eq_sum r a j)
  rw [he]
  apply Finset.analyticAt_fun_sum
  intro k _
  split_ifs
  · convert (((analyticU_analyticAt r t hr ht).pow (j.val+1)).mul analyticAt_const).mul
      analyticAt_const |>.mul (((analyticV_analyticAt r t hr ht ht1).neg).pow (k.val-j.val)) using 1
  · exact analyticAt_const

theorem weight_norm_le {n L : ℕ} (a : Fin n → ℂ) (B : ℝ) (_hB : 0 ≤ B)
    (ha : ∀ j, ‖a j‖ ≤ B) (κ : DegreeIndex n L) : ‖weight a κ‖ ≤ B^L := by
  rw [weight, norm_prod]
  calc
    _ ≤ ∏ j : Fin n, B^(κ.val j : ℕ) := by
      apply Finset.prod_le_prod₀
      · intro j _; positivity
      · intro j _; rw [norm_pow]; exact pow_le_pow_left₀ (norm_nonneg _) (ha j) _
    _ = B^L := by rw [Finset.prod_pow_eq_pow_sum, κ.property]

theorem weight_scale {n L : ℕ} (b : ℂ) (a : Fin n → ℂ) (κ : DegreeIndex n L) :
    weight (fun j => b*a j) κ = b^L*weight a κ := by
  simp only [weight, mul_pow, Finset.prod_mul_distrib, Finset.prod_pow_eq_pow_sum, κ.property]

def transportedContact {n G : ℕ} (P : Coordinates n G → Polynomial ℤ)
    (r : ℂ) (a : Fin n → ℂ) (t : ℂ) : ℂ :=
  ∑ κ : DegreeIndex n G, weight (fun j => dualValue r a j t) κ*analyticContact P κ t

theorem transportedContact_homogeneous {n G : ℕ} (P : Coordinates n G → Polynomial ℤ)
    (r b : ℂ) (a : Fin n → ℂ) (t : ℂ) :
    transportedContact P r (fun j => b*a j) t = b^G*transportedContact P r a t := by
  simp only [transportedContact, dualValue_scale, weight_scale, Finset.mul_sum, mul_assoc]

theorem transportedContact_pairing {n G : ℕ} (hG : 0 < G)
    (P : Coordinates n G → Polynomial ℤ) (r : ℂ) (a : Fin n → ℂ) (t : ℂ) :
    transportedContact P r a t = ∑ i : Coordinates n G,
      (P i).eval₂ (Int.castRingHom ℂ) t*cornerVector (fun j => dualValue r a j t) t i :=
  (corner_pairing_eq_contacts hG P (fun j => dualValue r a j t) t).symm

theorem transportedContact_initial {n G : ℕ} (P : Coordinates n G → Polynomial ℤ)
    (r : ℂ) (hr : r ≠ 0) (a : Fin n → ℂ) :
    transportedContact P r a r = ∑ κ : DegreeIndex n G, weight a κ*analyticContact P κ r := by
  simp only [transportedContact, dualValue_initial r hr]

theorem transportedContact_analyticAt {n G : ℕ} (P : Coordinates n G → Polynomial ℤ)
    (r : ℂ) (hr : r ≠ 0) (a : Fin n → ℂ) (t : ℂ)
    (ht : ‖t-r‖ < ‖r‖) (ht1 : ‖t‖ < 1) : AnalyticAt ℂ (transportedContact P r a) t := by
  unfold transportedContact
  apply Finset.analyticAt_fun_sum
  intro κ _
  have hw : AnalyticAt ℂ (fun z => weight (fun j => dualValue r a j z) κ) t := by
    unfold weight
    apply Finset.analyticAt_fun_prod
    intro j _
    convert (dualValue_analyticAt r hr a j t ht ht1).pow (κ.val j : ℕ) using 1
  exact hw.mul (analyticContact_analyticAt P κ t ht1)

def transportConstant (n G : ℕ) : ℝ :=
  (Fintype.card (DegreeIndex n G) : ℝ)*dualBound n^G*4*contactConstant n G

theorem transportedContact_norm_closedBall {n G : ℕ} (P : Coordinates n G → Polynomial ℤ)
    (H : ℝ) (hH : 0 ≤ H) (hP : ∀ i k, |((P i).coeff k : ℝ)| ≤ H)
    (K : ℕ) (hcontact : ∀ κ, X^K ∣ contactRemainder P κ)
    (r : ℂ) (hr : r ≠ 0) (hr1 : ‖r‖ ≤ 1/4) (a : Fin n → ℂ)
    (Hc : ℝ) (hHc : 0 ≤ Hc) (ha : ∀ j, ‖a j‖ ≤ Hc)
    (t : ℂ) (ht : t ∈ closedBall r (‖r‖/2)) :
    ‖transportedContact P r a t‖ ≤ transportConstant n G*H*Hc^G*(3*‖r‖)^K := by
  have hD := dualBound_nonneg n
  unfold transportedContact
  calc
    _ ≤ ∑ κ : DegreeIndex n G, ‖weight (fun j => dualValue r a j t) κ*analyticContact P κ t‖ :=
      norm_sum_le _ _
    _ ≤ ∑ _κ : DegreeIndex n G, (dualBound n*Hc)^G*(4*contactConstant n G*H*(3*‖r‖)^K) := by
      apply Finset.sum_le_sum
      intro κ _
      rw [norm_mul]
      exact mul_le_mul (weight_norm_le _ _ (mul_nonneg hD hHc)
        (fun j => dualValue_norm_le r hr hr1 a Hc hHc ha j t ht) κ)
        (analyticContact_norm_closedBall P H hH hP κ K (hcontact κ) r hr1 t ht)
        (norm_nonneg _) (by positivity)
    _ = _ := by
      simp only [Finset.sum_const, Finset.card_univ, nsmul_eq_mul, mul_pow]
      unfold transportConstant
      ring

theorem transportedContact_dividedDerivative_norm_le {n G : ℕ}
    (P : Coordinates n G → Polynomial ℤ) (H : ℝ) (hH : 0 ≤ H)
    (hP : ∀ i k, |((P i).coeff k : ℝ)| ≤ H) (K : ℕ)
    (hcontact : ∀ κ, X^K ∣ contactRemainder P κ)
    (r : ℂ) (hr : r ≠ 0) (hr1 : ‖r‖ ≤ 1/4) (a : Fin n → ℂ)
    (Hc : ℝ) (hHc : 0 ≤ Hc) (ha : ∀ j, ‖a j‖ ≤ Hc) (k : ℕ) :
    ‖dividedDerivative (transportedContact P r a) k r‖ ≤
      transportConstant n G*H*Hc^G*(3*‖r‖)^K*(2/‖r‖)^k := by
  have hn : 0 < ‖r‖ := norm_pos_iff.mpr hr
  have hd : DifferentiableOn ℂ (transportedContact P r a) (closedBall r (‖r‖/2)) := by
    intro t ht
    have htR : ‖t-r‖ < ‖r‖ := by
      have h := ht
      rw [mem_closedBall, dist_eq_norm] at h
      linarith
    have ht1 : ‖t‖ < 1 := by have h := norm_le_three_halves ht; linarith
    exact (transportedContact_analyticAt P r hr a t htR ht1).differentiableAt.differentiableWithinAt
  have h := dividedDerivative_norm_le (transportedContact P r a) r (‖r‖/2)
    (transportConstant n G*H*Hc^G*(3*‖r‖)^K) (by positivity) hd
    (fun t ht => transportedContact_norm_closedBall P H hH hP K hcontact r hr hr1 a Hc hHc ha
      t (sphere_subset_closedBall ht)) k
  convert h using 1
  simp only [div_eq_mul_inv, ← inv_pow, mul_inv_rev, inv_inv]

theorem clearedTransportedContact_norm_le {n G : ℕ}
    (P : Coordinates n G → Polynomial ℤ) (H : ℝ) (hH : 0 ≤ H)
    (hP : ∀ i k, |((P i).coeff k : ℝ)| ≤ H) (K : ℕ)
    (hcontact : ∀ κ, X^K ∣ contactRemainder P κ)
    (a : ℤ) (q : ℕ) (ha0 : a ≠ 0) (hq : 0 < q) (hsmall : 4*a.natAbs ≤ q)
    (c : Fin n → ℂ) (Hc : ℝ) (hHc : 0 ≤ Hc) (hc : ∀ j, ‖c j‖ ≤ Hc)
    (M k ell : ℕ) (hk : k < M) :
    ‖(GradedJetClearingArithmetic.clearingInteger M k q a ell : ℂ)*
        dividedDerivative (transportedContact P ((a : ℂ)/(q : ℂ)) c) k ((a : ℂ)/(q : ℂ))‖ ≤
      transportConstant n G*H*Hc^G*(q : ℝ)^(M-1)*(8*|(q : ℝ)-(a : ℝ)|)^k*
        (GradedHarmonicClearing.clearing ell k : ℝ)*(3*|(a : ℝ)|/(q : ℝ))^K := by
  have hr : (a : ℂ)/(q : ℂ) ≠ 0 := div_ne_zero
    (by exact_mod_cast ha0) (by exact_mod_cast (Nat.ne_of_gt hq))
  have h := transportedContact_dividedDerivative_norm_le P H hH hP K hcontact
    ((a : ℂ)/(q : ℂ)) hr (rationalPoint_norm_small a q hq hsmall) c Hc hHc hc k
  rw [rationalPoint_norm] at h
  have he : 2/(|(a : ℝ)|/(q : ℝ)) = 2*(q : ℝ)/|(a : ℝ)| := by field_simp
  have he' : 3*(|(a : ℝ)|/(q : ℝ)) = 3*|(a : ℝ)|/(q : ℝ) := by ring
  rw [he, he'] at h
  rw [norm_mul, Complex.norm_natCast]
  calc
    _ ≤ _ := mul_le_mul_of_nonneg_left h
      (Nat.cast_nonneg (GradedJetClearingArithmetic.clearingInteger M k q a ell))
    _ = _ := by
      calc
        _ = (transportConstant n G*H*Hc^G*(3*|(a : ℝ)|/(q : ℝ))^K)*
            ((GradedJetClearingArithmetic.clearingInteger M k q a ell : ℝ)*
              (2*(q : ℝ)/|(a : ℝ)|)^k) := by ring
        _ = _ := by
          rw [GradedClearedContactDerivatives.clearing_derivative_factor M k q a ell hk ha0]
          ring

end QuadraticPi.GradedTransportedContactBounds


==> anc/lean/QuadraticPi/GradedTwoLogAnalyticContact.lean <==
import QuadraticPi.GradedTwoLogContactRates
import QuadraticPi.GradedTwoLogAnalyticJets

/-! The constructed contact columns apply to the actual principal logarithms
at the origin. The nonzero column and exact height bound precede all N. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedTwoLogAnalyticContact
open scoped BigOperators
open Filter Topology PowerSeries GradedCoefficientContractions GradedAnalyticTaylor
open GradedAnalyticTransportTaylor GradedTwoLogTransport GradedTwoLogJetClearing
open GradedTwoLogAnalyticTaylor GradedTwoLogContactMatrix GradedTwoLogContactConstruction
open GradedTwoLogContactRates GradedFixedFEntryGrowth GradedHarmonicGrowth

theorem origin_log_taylor (i : Fin 2) :
    taylor (logBranch ((i.val+1 : ℕ) : ℚ)) 0=complexified (originIncrement i) := by
  have h := taylor_increment ((i.val+1 : ℕ) : ℚ) 0 (by simp)
  have he : increment ((i.val+1 : ℕ) : ℚ) 0=logBranch ((i.val+1 : ℕ) : ℚ) := by
    funext z
    simp [increment,logBranch]
  simp only [Rat.cast_zero,mul_zero,add_zero,div_one] at h
  rw [he] at h
  exact h

def analyticBasis {G : ℕ} (hG : 0 < G) (kap : DegreeIndex 2 G)
    (row : Coordinates 2 G) (z : ℂ) : ℂ :=
  transport hG (fun i => logBranch ((i.val+1 : ℕ) : ℚ) z) row (Sum.inl kap)

theorem analyticBasis_analyticAt {G : ℕ} (hG : 0 < G) (kap : DegreeIndex 2 G)
    (row : Coordinates 2 G) : AnalyticAt ℂ (analyticBasis hG kap row) 0 := by
  exact GradedTwoLogAnalyticJets.transport_entry_analyticAt hG _ 0
    (fun i => logBranch_analyticAt ((i.val+1 : ℕ) : ℚ) 0 (by simp)) row (Sum.inl kap)

theorem taylor_analyticBasis {G : ℕ} (hG : 0 < G) (kap : DegreeIndex 2 G)
    (row : Coordinates 2 G) :
    taylor (analyticBasis hG kap row) 0=complexified (contactBasis hG kap row) := by
  unfold analyticBasis
  rw [GradedTwoLogAnalyticJets.taylor_transport_entry hG _ 0
    (fun i => logBranch_analyticAt ((i.val+1 : ℕ) : ℚ) 0 (by simp))]
  simp_rw [origin_log_taylor]
  rw [contactBasis_eq_transport,GradedTwoLogAnalyticJets.complexified_transport]

def analyticContact {G : ℕ} (hG : 0 < G) (P : Coordinates 2 G → Polynomial ℤ)
    (kap : DegreeIndex 2 G) (z : ℂ) : ℂ :=
  ∑ row,(P row).eval₂ (Int.castRingHom ℂ) z*analyticBasis hG kap row z

theorem analyticContact_analyticAt {G : ℕ} (hG : 0 < G) (P : Coordinates 2 G → Polynomial ℤ)
    (kap : DegreeIndex 2 G) : AnalyticAt ℂ (analyticContact hG P kap) 0 := by
  classical
  apply Finset.analyticAt_fun_sum
  intro row _
  have hp : AnalyticAt ℂ (fun z => (P row).eval₂ (Int.castRingHom ℂ) z) 0 := by
    simpa only [Polynomial.eval_map] using
      GradedFixedFContactAnalytic.polynomial_analyticAt ((P row).map (Int.castRingHom ℂ)) 0
  exact hp.mul (analyticBasis_analyticAt hG kap row)

theorem taylor_analyticContact {G : ℕ} (hG : 0 < G) (P : Coordinates 2 G → Polynomial ℤ)
    (kap : DegreeIndex 2 G) :
    taylor (analyticContact hG P kap) 0=complexified (contactRemainder hG P kap) := by
  classical
  have hp (row : Coordinates 2 G) : AnalyticAt ℂ (fun z => (P row).eval₂ (Int.castRingHom ℂ) z) 0 := by
    simpa only [Polynomial.eval_map] using
      GradedFixedFContactAnalytic.polynomial_analyticAt ((P row).map (Int.castRingHom ℂ)) 0
  unfold analyticContact contactRemainder
  rw [taylor_finset_sum Finset.univ
    (fun row z => (P row).eval₂ (Int.castRingHom ℂ) z*analyticBasis hG kap row z) 0
    (fun row _ => (hp row).mul (analyticBasis_analyticAt hG kap row)),map_sum]
  apply Finset.sum_congr rfl
  intro row _
  rw [taylor_mul (fun z => (P row).eval₂ (Int.castRingHom ℂ) z) (analyticBasis hG kap row) 0
    (hp row) (analyticBasis_analyticAt hG kap row),taylor_analyticBasis]
  have hi : taylor (fun z => (P row).eval₂ (Int.castRingHom ℂ) z) 0=
      complexified ((P row).map (Int.castRingHom ℚ) : PowerSeries ℚ) := by
    simpa only [Rat.cast_zero,Polynomial.taylor_zero] using
      GradedAnalyticCovariantJets.taylor_integer_at_r (P row) 0
  rw [hi,map_mul]

theorem analyticContact_dividedDerivative_zero {G : ℕ} (hG : 0 < G)
    (P : Coordinates 2 G → Polynomial ℤ) (K : ℕ)
    (hcontact : ∀ kap,X^K ∣ contactRemainder hG P kap)
    (kap : DegreeIndex 2 G) (k : ℕ) (hk : k < K) :
    GradedContactCauchy.dividedDerivative (analyticContact hG P kap) k 0=0 := by
  have hc := congrArg (coeff (R := ℂ) k) (taylor_analyticContact hG P kap)
  have hz := X_pow_dvd_iff.mp (hcontact kap) k hk
  simpa only [GradedContactCauchy.dividedDerivative,taylor_coeff,complexified,coeff_map,hz,map_zero] using hc

theorem exists_paper_rate_analytic_contact_columns {G : ℕ} (hG : 0 < G)
    (sigma eta : ℝ) (hs : 0 < sigma) (heta : 0 < eta)
    (hrelation : ((G+1 : ℕ) : ℝ)*sigma=((2*G+1 : ℕ) : ℝ)-eta)
    (hPNT : SharpLcmAsymptotic) (epsilon : ℝ) (he : 0 < epsilon) :
    ∀ᶠ M : ℕ in atTop,∃ P : Coordinates 2 G → Polynomial ℤ,P ≠ 0 ∧
      (∀ row,(P row).natDegree < M) ∧
      (∀ kap,X^(contactOrder sigma M) ∣ contactRemainder hG P kap) ∧
      (∀ kap k,k < contactOrder sigma M →
        GradedContactCauchy.dividedDerivative (analyticContact hG P kap) k 0=0) ∧
      (∀ row k,|((P row).coeff k : ℝ)| ≤ Real.exp ((paperBeta G sigma eta+epsilon)*(M : ℝ))) := by
  filter_upwards [exists_paper_rate_contact_columns hG sigma eta hs heta hrelation hPNT epsilon he] with M hM
  obtain ⟨P,hP,hdeg,hcontact,hheight⟩ := hM
  exact ⟨P,hP,hdeg,hcontact,fun kap k hk =>
    analyticContact_dividedDerivative_zero hG P _ hcontact kap k hk,hheight⟩

theorem exists_endpoint_independent_contact_family {G : ℕ} (hG : 0 < G)
    (sigma eta : ℝ) (hs : 0 < sigma) (heta : 0 < eta)
    (hrelation : ((G+1 : ℕ) : ℝ)*sigma=((2*G+1 : ℕ) : ℝ)-eta)
    (hPNT : SharpLcmAsymptotic) :
    ∃ P : ℕ → Coordinates 2 G → Polynomial ℤ,
      (∀ᶠ M : ℕ in atTop,P M ≠ 0 ∧ (∀ row,(P M row).natDegree < M) ∧
        (∀ kap,X^(contactOrder sigma M) ∣ contactRemainder hG (P M) kap) ∧
        (∀ kap k,k < contactOrder sigma M →
          GradedContactCauchy.dividedDerivative (analyticContact hG (P M) kap) k 0=0)) ∧
      ∀ epsilon : ℝ,0 < epsilon → ∀ᶠ M : ℕ in atTop,∀ row k,
        |((P M row).coeff k : ℝ)| ≤ Real.exp ((paperBeta G sigma eta+epsilon)*(M : ℝ)) := by
  classical
  let Good (M : ℕ) (P : Coordinates 2 G → Polynomial ℤ) : Prop :=
    P ≠ 0 ∧ (∀ row,(P row).natDegree < M) ∧
      (∀ kap,X^(contactOrder sigma M) ∣ contactRemainder hG P kap) ∧
      (∀ row k,|((P row).coeff k : ℝ)| ≤ heightBound G (contactOrder sigma M) M)
  have hgap : (GradedFixedFContactRates.theta 2 G : ℝ)*sigma < (GradedFixedFContactRates.omega 2 G : ℝ) := by
    simp only [GradedFixedFContactRates.theta,GradedFixedFContactRates.omega,
      degreeIndex_two_card,coordinates_two_card hG]
    linarith
  have hex : ∀ᶠ M : ℕ in atTop,∃ P,Good M P := by
    filter_upwards [eventually_ge_atTop 1,
      (contactOrder_atTop sigma hs).eventually (eventually_ge_atTop 1)] with M hM hK
    have hc := GradedFixedFContactRates.contact_count_lt 2 G sigma hs.le hgap M (by omega)
    have hcount : (G+1)*contactOrder sigma M < (2*G+1)*M := by
      simpa only [GradedFixedFContactRates.theta,GradedFixedFContactRates.omega,
        degreeIndex_two_card,coordinates_two_card hG] using hc
    exact exists_bounded_order_contact_column hG (contactOrder sigma M) M (by omega) hcount
  let P : ℕ → Coordinates 2 G → Polynomial ℤ := fun M =>
    if h : ∃ Q,Good M Q then Classical.choose h else 0
  have hP : ∀ᶠ M : ℕ in atTop,Good M (P M) := by
    filter_upwards [hex] with M hM
    dsimp only [P]
    rw [dif_pos hM]
    exact Classical.choose_spec hM
  refine ⟨P,?_,?_⟩
  · filter_upwards [hP] with M hM
    exact ⟨hM.1,hM.2.1,hM.2.2.1,fun kap k hk =>
      analyticContact_dividedDerivative_zero hG (P M) _ hM.2.2.1 kap k hk⟩
  · intro epsilon he
    have ht := (heightBound_sharp_limit hG sigma hs hgap hPNT).eventually
      (gt_mem_nhds (show heightRate G sigma < heightRate G sigma+epsilon by linarith))
    rw [heightRate_eq_paperBeta hG sigma eta hrelation] at ht
    filter_upwards [hP,eventually_ge_atTop 1,ht] with M hM hMpos hrate
    have hh : heightBound G (contactOrder sigma M) M ≤
        Real.exp ((paperBeta G sigma eta+epsilon)*(M : ℝ)) := by
      apply Real.le_exp_of_log_le
      exact ((div_lt_iff₀ (by exact_mod_cast (by omega : 0 < M))).mp hrate).le
    exact fun row k => (hM.2.2.2 row k).trans hh

end QuadraticPi.GradedTwoLogAnalyticContact


==> anc/lean/QuadraticPi/GradedTwoLogAnalyticJets.lean <==
import QuadraticPi.GradedTwoLogAnalyticTaylor
import QuadraticPi.GradedAnalyticCovariantJets

/-! The actual logarithmic analytic transport has the exact formal Taylor
column of increment115. Its literal divided derivatives are the formal
covariant jets, with the same positive grade-independent clearing integer. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedTwoLogAnalyticJets
open scoped BigOperators
open Filter Topology PowerSeries GradedCoefficientContractions GradedAnalyticTaylor
open GradedAnalyticTransportTaylor GradedTwoLogTransport GradedTwoLogJetClearing
open GradedTwoLogAnalyticTaylor GradedTwoLogFormalConnection

def analyticTransport {G : ℕ} (hG : 0 < G) (N : ℕ)
    (row col : Coordinates 2 G) (z : ℂ) : ℂ :=
  transport hG (fun i => increment ((i.val+1 : ℕ) : ℚ) (((1 : ℚ)/(N : ℚ) : ℚ) : ℂ) z) row col

theorem transport_entry_analyticAt {G : ℕ} (hG : 0 < G) (u : Fin 2 → ℂ → ℂ)
    (z : ℂ) (hu : ∀ i, AnalyticAt ℂ (u i) z) (row col : Coordinates 2 G) :
    AnalyticAt ℂ (fun t => transport hG (fun i => u i t) row col) z := by
  classical
  change AnalyticAt ℂ (fun t => (1 : Matrix (Coordinates 2 G) (Coordinates 2 G) ℂ) row col+
    ∑ i : Fin 2, u i t*generator hG i row col) z
  exact analyticAt_const.add (Finset.analyticAt_fun_sum _ (fun i _ => (hu i).mul analyticAt_const))

theorem analyticTransport_analyticAt {G : ℕ} (hG : 0 < G) (N : ℕ) (hN : 0 < N)
    (row col : Coordinates 2 G) :
    AnalyticAt ℂ (analyticTransport hG N row col) (((1 : ℚ)/(N : ℚ) : ℚ) : ℂ) := by
  exact transport_entry_analyticAt hG _ _
    (fun i => increment_analyticAt _ _ (reciprocal_point_slit N hN i)) row col

theorem taylor_transport_entry {G : ℕ} (hG : 0 < G) (u : Fin 2 → ℂ → ℂ)
    (z : ℂ) (hu : ∀ i, AnalyticAt ℂ (u i) z) (row col : Coordinates 2 G) :
    taylor (fun t => transport hG (fun i => u i t) row col) z=
      transport hG (fun i => taylor (u i) z) row col := by
  classical
  change taylor (fun t => (1 : Matrix (Coordinates 2 G) (Coordinates 2 G) ℂ) row col+
    ∑ i : Fin 2, u i t*generator hG i row col) z=_
  rw [taylor_add (fun _ => (1 : Matrix (Coordinates 2 G) (Coordinates 2 G) ℂ) row col)
    (fun t => ∑ i : Fin 2, u i t*generator hG i row col) z analyticAt_const
    (Finset.analyticAt_fun_sum _ (fun i _ => (hu i).mul analyticAt_const)),
    taylor_const,taylor_finset_sum Finset.univ (fun i t => u i t*generator hG i row col) z
      (fun i _ => (hu i).mul analyticAt_const)]
  have hterm (i : Fin 2) := taylor_mul (u i) (fun _ => generator (R := ℂ) hG i row col) z (hu i) analyticAt_const
  simp_rw [hterm,taylor_const]
  cases row <;> cases col <;>
    simp only [transport,Fin.sum_univ_two,Matrix.add_apply,Matrix.smul_apply,smul_eq_mul,
      Matrix.one_apply,generator] <;> split_ifs <;> simp <;> ring

theorem complexified_transport {G : ℕ} (hG : 0 < G) (u : Fin 2 → PowerSeries ℚ)
    (row col : Coordinates 2 G) :
    complexified (transport hG u row col)=transport hG (fun i => complexified (u i)) row col := by
  classical
  cases row <;> cases col <;>
    simp only [transport,Fin.sum_univ_two,Matrix.add_apply,Matrix.smul_apply,smul_eq_mul,
      Matrix.one_apply,generator] <;> split_ifs <;> simp

theorem taylor_analyticTransport {G : ℕ} (hG : 0 < G) (N : ℕ) (hN : 0 < N)
    (row col : Coordinates 2 G) :
    taylor (analyticTransport hG N row col) (((1 : ℚ)/(N : ℚ) : ℚ) : ℂ)=
      complexified (transport hG (localIncrement N) row col) := by
  unfold analyticTransport
  rw [taylor_transport_entry hG _ _ (fun i => increment_analyticAt _ _ (reciprocal_point_slit N hN i))]
  simp_rw [taylor_localIncrement N hN]
  exact (complexified_transport hG _ row col).symm

theorem analyticTransport_initial {G : ℕ} (hG : 0 < G) (N : ℕ)
    (row col : Coordinates 2 G) :
    analyticTransport hG N row col (((1 : ℚ)/(N : ℚ) : ℚ) : ℂ)=if row=col then 1 else 0 := by
  classical
  simp [analyticTransport,increment_initial,transport,Matrix.one_apply]

theorem transport_entry_hasDerivAt {G : ℕ} (hG : 0 < G) (u : Fin 2 → ℂ → ℂ)
    (v : Fin 2 → ℂ) (z : ℂ) (hu : ∀ i, HasDerivAt (u i) (v i) z)
    (row col : Coordinates 2 G) :
    HasDerivAt (fun t => transport hG (fun i => u i t) row col)
      (connection hG v row col) z := by
  classical
  have hs := HasDerivAt.fun_sum (u := Finset.univ)
    (fun i _ => (hu i).mul_const (generator (R := ℂ) hG i row col))
  have h := (hasDerivAt_const z ((1 : Matrix (Coordinates 2 G) (Coordinates 2 G) ℂ) row col)).add hs
  convert! h using 1 <;>
    simp [transport,connection,Matrix.sum_apply,Matrix.smul_apply,smul_eq_mul]

def analyticConnection {G : ℕ} (hG : 0 < G) (row col : Coordinates 2 G) (z : ℂ) : ℂ :=
  connection hG (fun i => (((i.val+1 : ℕ) : ℚ) : ℂ)/(1+(((i.val+1 : ℕ) : ℚ) : ℂ)*z)) row col

theorem analyticTransport_ode_at {G : ℕ} (hG : 0 < G) (N : ℕ) (z : ℂ)
    (hz : ∀ i : Fin 2, 1+(((i.val+1 : ℕ) : ℚ) : ℂ)*z ∈ Complex.slitPlane)
    (row col : Coordinates 2 G) :
    deriv (analyticTransport hG N row col) z=
      ∑ j, analyticConnection hG row j z*analyticTransport hG N j col z := by
  have hd := transport_entry_hasDerivAt hG
    (fun i => increment ((i.val+1 : ℕ) : ℚ) (((1 : ℚ)/(N : ℚ) : ℚ) : ℂ)) _ z
    (fun i => increment_hasDerivAt ((i.val+1 : ℕ) : ℚ)
      (((1 : ℚ)/(N : ℚ) : ℚ) : ℂ) z (hz i)) row col
  change deriv (fun t => transport hG (fun i => increment ((i.val+1 : ℕ) : ℚ)
    (((1 : ℚ)/(N : ℚ) : ℚ) : ℂ) t) row col) z=_
  rw [hd.deriv]
  exact (congrFun (congrFun (connection_mul_transport hG _ _) row) col).symm

theorem analyticTransport_ode_germ {G : ℕ} (hG : 0 < G) (N : ℕ) (hN : 0 < N)
    (row col : Coordinates 2 G) :
    deriv (analyticTransport hG N row col) =ᶠ[𝓝 (((1 : ℚ)/(N : ℚ) : ℚ) : ℂ)]
      (fun z => ∑ j, analyticConnection hG row j z*analyticTransport hG N j col z) := by
  have he : ∀ᶠ z : ℂ in 𝓝 (((1 : ℚ)/(N : ℚ) : ℚ) : ℂ),
      ∀ i : Fin 2, 1+(((i.val+1 : ℕ) : ℚ) : ℂ)*z ∈ Complex.slitPlane := by
    apply Filter.eventually_all.mpr
    intro i
    exact (by fun_prop : ContinuousAt (fun z : ℂ => 1+(((i.val+1 : ℕ) : ℚ) : ℂ)*z) _).preimage_mem_nhds
      (Complex.isOpen_slitPlane.mem_nhds (reciprocal_point_slit N hN i))
  filter_upwards [he] with z hz
  exact analyticTransport_ode_at hG N z hz row col

def transportMatrix {G : ℕ} (hG : 0 < G) (N : ℕ) (z : ℂ) :
    Matrix (Coordinates 2 G) (Coordinates 2 G) ℂ :=
  transport hG (fun i => increment ((i.val+1 : ℕ) : ℚ) (((1 : ℚ)/(N : ℚ) : ℚ) : ℂ) z)

theorem analyticTransport_isUnit {G : ℕ} (hG : 0 < G) (N : ℕ) (z : ℂ) :
    IsUnit (transportMatrix hG N z) := by
  let u : Fin 2 → ℂ := fun i => increment ((i.val+1 : ℕ) : ℚ) (((1 : ℚ)/(N : ℚ) : ℚ) : ℂ) z
  obtain ⟨hleft,hright⟩ := transport_inverse hG u
  exact ⟨({val := transport hG u,inv := transport hG (-u),val_inv := hleft,inv_val := hright} :
    (Matrix (Coordinates 2 G) (Coordinates 2 G) ℂ)ˣ),rfl⟩

def coordinatePairing {G : ℕ} (hG : 0 < G) (N : ℕ)
    (P : Coordinates 2 G → Polynomial ℤ) (col : Coordinates 2 G) (z : ℂ) : ℂ :=
  ∑ row, analyticTransport hG N row col z*(P row).eval₂ (Int.castRingHom ℂ) z

theorem coordinatePairing_analyticAt {G : ℕ} (hG : 0 < G) (N : ℕ) (hN : 0 < N)
    (P : Coordinates 2 G → Polynomial ℤ) (col : Coordinates 2 G) :
    AnalyticAt ℂ (coordinatePairing hG N P col) (((1 : ℚ)/(N : ℚ) : ℚ) : ℂ) := by
  classical
  apply Finset.analyticAt_fun_sum
  intro row _
  have hp : AnalyticAt ℂ (fun z => (P row).eval₂ (Int.castRingHom ℂ) z)
      (((1 : ℚ)/(N : ℚ) : ℚ) : ℂ) := by
    simpa only [Polynomial.eval_map] using
      GradedFixedFContactAnalytic.polynomial_analyticAt ((P row).map (Int.castRingHom ℂ)) _
  exact (analyticTransport_analyticAt hG N hN row col).mul hp

theorem taylor_coordinatePairing {G : ℕ} (hG : 0 < G) (N : ℕ) (hN : 0 < N)
    (P : Coordinates 2 G → Polynomial ℤ) (col : Coordinates 2 G) :
    taylor (coordinatePairing hG N P col) (((1 : ℚ)/(N : ℚ) : ℚ) : ℂ)=
      complexified (∑ row, transport hG (localIncrement N) row col*
        ((Polynomial.taylor ((1 : ℚ)/(N : ℚ)) ((P row).map (Int.castRingHom ℚ))) : PowerSeries ℚ)) := by
  classical
  have hp (row : Coordinates 2 G) : AnalyticAt ℂ (fun z => (P row).eval₂ (Int.castRingHom ℂ) z)
      (((1 : ℚ)/(N : ℚ) : ℚ) : ℂ) := by
    simpa only [Polynomial.eval_map] using
      GradedFixedFContactAnalytic.polynomial_analyticAt ((P row).map (Int.castRingHom ℂ)) _
  unfold coordinatePairing
  rw [taylor_finset_sum Finset.univ
    (fun row z => analyticTransport hG N row col z*(P row).eval₂ (Int.castRingHom ℂ) z) _
    (fun row _ => (analyticTransport_analyticAt hG N hN row col).mul (hp row)),map_sum]
  apply Finset.sum_congr rfl
  intro row _
  rw [taylor_mul (analyticTransport hG N row col) (fun z => (P row).eval₂ (Int.castRingHom ℂ) z) _
    (analyticTransport_analyticAt hG N hN row col) (hp row),
    taylor_analyticTransport hG N hN,GradedAnalyticCovariantJets.taylor_integer_at_r,map_mul]

theorem analytic_dividedDerivative_eq_formalJet {G : ℕ} (hG : 0 < G) (N : ℕ) (hN : 0 < N)
    (P : Coordinates 2 G → Polynomial ℤ) (k : ℕ) (col : Coordinates 2 G) :
    GradedContactCauchy.dividedDerivative (coordinatePairing hG N P col) k
      (((1 : ℚ)/(N : ℚ) : ℚ) : ℂ)=(formalDividedJet hG N P k col : ℂ) := by
  have h := congrArg (coeff (R := ℂ) k) (taylor_coordinatePairing hG N hN P col)
  change iteratedDeriv k (coordinatePairing hG N P col) (((1 : ℚ)/(N : ℚ) : ℚ) : ℂ)/
    (k.factorial : ℂ)=(algebraMap ℚ ℂ) (formalDividedJet hG N P k col)
  simpa only [GradedContactCauchy.dividedDerivative,taylor_coeff,complexified,coeff_map,
    map_sum,formalDividedJet] using h

theorem formalJet_eq_covariant {G : ℕ} (hG : 0 < G) (N : ℕ)
    (P : Coordinates 2 G → Polynomial ℤ) (k : ℕ) (col : Coordinates 2 G) :
    formalDividedJet hG N P k col=GradedCovariantTaylorBridge.dividedJet
      (connection hG (fun i => derivative (localIncrement N i)))
      (GradedActualTransportJetReduction.shiftedColumn ((1 : ℚ)/(N : ℚ)) P) k col := by
  classical
  have hODE (row d : Coordinates 2 G) : derivative (transport hG (localIncrement N) row d)=
      ∑ j, connection hG (fun i => derivative (localIncrement N i)) row j*
        transport hG (localIncrement N) j d := by
    exact congrFun (congrFun (formal_transport_ode hG N) row) d
  have hinit (row d : Coordinates 2 G) : constantCoeff (transport hG (localIncrement N) row d)=
      if row=d then 1 else 0 := by
    simpa only [coeff_zero_eq_constantCoeff_apply,Matrix.one_apply] using
      congrFun (congrFun (formal_transport_initial hG N) row) d
  have h := GradedCovariantTaylorBridge.dividedJet_transport_coefficient _ _
    (GradedActualTransportJetReduction.shiftedColumn ((1 : ℚ)/(N : ℚ)) P) hODE hinit k col
  simpa [formalDividedJet,GradedActualTransportJetReduction.shiftedColumn,mul_comm] using h

theorem analytic_integer_jet_column {G : ℕ} (hG : 0 < G) (M k N : ℕ)
    (hk : k < M) (hN : 0 < N) (P : Coordinates 2 G → Polynomial ℤ)
    (hP : ∀ row, (P row).natDegree < M) :
    0 < clearingInteger M k N ∧ ∃ v : Coordinates 2 G → ℤ, ∀ col,
      (clearingInteger M k N : ℂ)*GradedContactCauchy.dividedDerivative
        (coordinatePairing hG N P col) k (((1 : ℚ)/(N : ℚ) : ℚ) : ℂ)=(v col : ℂ) := by
  obtain ⟨hpos,v,hv⟩ := exists_integer_formal_jet hG M k N hk hN P hP
  refine ⟨hpos,v,fun col => ?_⟩
  rw [analytic_dividedDerivative_eq_formalJet hG N hN]
  exact_mod_cast (hv col).symm

end QuadraticPi.GradedTwoLogAnalyticJets


==> anc/lean/QuadraticPi/GradedTwoLogAnalyticTaylor.lean <==
import QuadraticPi.GradedTwoLogFormalConnection
import QuadraticPi.GradedAnalyticTransportTaylor
import Mathlib.Analysis.SpecialFunctions.Complex.Analytic

/-! Exact Taylor identification for the actual principal complex logarithms.
The increment is a difference of logarithms at a regular positive base point;
no global logarithm addition identity is needed. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedTwoLogAnalyticTaylor
open Filter Topology PowerSeries GradedAnalyticTaylor GradedAnalyticTransportTaylor
open GradedTwoLogJetClearing

def logBranch (a : ℚ) (z : ℂ) : ℂ := Complex.log (1+(a : ℂ)*z)
def increment (a : ℚ) (r z : ℂ) : ℂ := logBranch a z-logBranch a r

theorem logBranch_analyticAt (a : ℚ) (r : ℂ)
    (hr : 1+(a : ℂ)*r ∈ Complex.slitPlane) : AnalyticAt ℂ (logBranch a) r := by
  have ha : AnalyticAt ℂ (fun z : ℂ => 1+(a : ℂ)*z) r := by fun_prop
  exact ha.clog hr

theorem increment_analyticAt (a : ℚ) (r : ℂ)
    (hr : 1+(a : ℂ)*r ∈ Complex.slitPlane) : AnalyticAt ℂ (increment a r) r :=
  (logBranch_analyticAt a r hr).sub analyticAt_const

theorem increment_initial (a : ℚ) (r : ℂ) : increment a r r=0 := sub_self _

theorem increment_hasDerivAt (a : ℚ) (r z : ℂ)
    (hz : 1+(a : ℂ)*z ∈ Complex.slitPlane) :
    HasDerivAt (increment a r) ((a : ℂ)/(1+(a : ℂ)*z)) z := by
  have h := ((hasDerivAt_const z (1 : ℂ)).add ((hasDerivAt_id z).const_mul (a : ℂ))).clog hz
  convert! h.sub_const (logBranch a r) using 1 <;>
    simp only [increment,logBranch,Pi.add_apply,Pi.mul_apply,id_eq,zero_add,mul_one]

theorem increment_ode_germ (a : ℚ) (r : ℂ)
    (hr : 1+(a : ℂ)*r ∈ Complex.slitPlane) :
    (fun z => (1+(a : ℂ)*z)*deriv (increment a r) z) =ᶠ[𝓝 r] (fun _ => (a : ℂ)) := by
  have he : ∀ᶠ z : ℂ in 𝓝 r, 1+(a : ℂ)*z ∈ Complex.slitPlane :=
    (by fun_prop : ContinuousAt (fun z : ℂ => 1+(a : ℂ)*z) r).preimage_mem_nhds
      (Complex.isOpen_slitPlane.mem_nhds hr)
  filter_upwards [he] with z hz
  rw [(increment_hasDerivAt a r z hz).deriv]
  exact mul_div_cancel₀ _ (Complex.slitPlane_ne_zero hz)

theorem taylor_increment (a r : ℚ)
    (hr : 1+(a : ℂ)*(r : ℂ) ∈ Complex.slitPlane) :
    taylor (increment a (r : ℂ)) (r : ℂ)=complexified (logIncrement (a/(1+a*r))) := by
  let den : ℚ := 1+a*r
  have hdenC : (den : ℂ) ≠ 0 := by simpa [den] using Complex.slitPlane_ne_zero hr
  have hden : den ≠ 0 := by exact_mod_cast hdenC
  let B : PowerSeries ℂ := C (den : ℂ)+C (a : ℂ)*X
  have hB : B ≠ 0 := by
    intro h
    have hc := congrArg constantCoeff h
    apply hdenC
    simpa [B] using hc
  have hpoly : taylor (fun z : ℂ => 1+(a : ℂ)*z) (r : ℂ)=B := by
    rw [taylor_add (fun _ => (1 : ℂ)) (fun z : ℂ => (a : ℂ)*z) _ analyticAt_const (by fun_prop),
      taylor_mul (fun _ => (a : ℂ)) (fun z : ℂ => z) _ analyticAt_const analyticAt_id,taylor_const,taylor_const,taylor_id]
    simp only [B,den,Rat.cast_add,Rat.cast_one,Rat.cast_mul,map_add,map_one,map_mul]
    ring
  have hactual : B*derivative (taylor (increment a (r : ℂ)) (r : ℂ))=C (a : ℂ) := by
    have h := taylor_congr (increment_ode_germ a (r : ℂ) hr)
    rw [taylor_mul (fun z : ℂ => 1+(a : ℂ)*z) (deriv (increment a (r : ℂ))) _ (by fun_prop)
      (increment_analyticAt a (r : ℂ) hr).deriv,hpoly,taylor_deriv,taylor_const] at h
    exact h
  have hformal : B*derivative (complexified (logIncrement (a/den)))=C (a : ℂ) := by
    have he : C den*(1+C (a/den)*X)=(C den+C a*X : PowerSeries ℚ) := by
      have hc : C den*C (a/den)=(C a : PowerSeries ℚ) := by
        rw [← map_mul]; congr 1; field_simp
      rw [mul_add,mul_one,← mul_assoc,hc]
    have h := congrArg (fun S : PowerSeries ℚ => C den*S) (logIncrement_differential_equation (a/den))
    rw [← mul_assoc,he,← map_mul] at h
    have hc : den*(a/den)=a := by field_simp
    rw [hc] at h
    have h := congrArg complexified h
    rw [← complexified_derivative]
    simpa [B,complexified] using h
  apply derivative.ext
  · exact mul_left_cancel₀ hB (hactual.trans hformal.symm)
  · rw [taylor_constantCoeff,increment_initial]
    simp [complexified,← coeff_zero_eq_constantCoeff_apply,logIncrement_zero]

theorem reciprocal_point_slit (N : ℕ) (hN : 0 < N) (i : Fin 2) :
    1+(((i.val+1 : ℕ) : ℚ) : ℂ)*((1 : ℚ)/(N : ℚ) : ℚ) ∈ Complex.slitPlane := by
  apply Complex.mem_slitPlane_iff.mpr
  left
  have h : 0 < (1+((i.val+1 : ℕ) : ℚ)*((1 : ℚ)/(N : ℚ))) := by positivity
  exact_mod_cast h

theorem taylor_localIncrement (N : ℕ) (hN : 0 < N) (i : Fin 2) :
    taylor (increment ((i.val+1 : ℕ) : ℚ) (((1 : ℚ)/(N : ℚ) : ℚ) : ℂ))
      (((1 : ℚ)/(N : ℚ) : ℚ) : ℂ)=complexified (localIncrement N i) := by
  have h := taylor_increment ((i.val+1 : ℕ) : ℚ) ((1 : ℚ)/(N : ℚ)) (reciprocal_point_slit N hN i)
  have hNQ : (N : ℚ) ≠ 0 := by exact_mod_cast hN.ne'
  have hp : ((i.val+1 : ℕ) : ℚ)/(1+((i.val+1 : ℕ) : ℚ)*((1 : ℚ)/(N : ℚ)))=
      (((i.val+1 : ℕ) : ℚ)*(N : ℚ))/((N : ℚ)+(i.val+1 : ℕ)) := by
    field_simp
  simpa only [hp,localIncrement] using h

end QuadraticPi.GradedTwoLogAnalyticTaylor


==> anc/lean/QuadraticPi/GradedTwoLogArithmeticIndependence.lean <==
import QuadraticPi.GradedTwoLogScalarContraction
import Mathlib.NumberTheory.Padics.PadicVal.Basic

/-! The literal positive rationals (N+1)/N and (N+2)/N are
multiplicatively independent for EVERY positive N. No transcendence input
is needed: a prime divisor of N+1 separates the first exponent. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedTwoLogArithmeticIndependence

def firstArgument (N : ℕ) : ℚ := ((N+1 : ℕ) : ℚ)/(N : ℚ)
def secondArgument (N : ℕ) : ℚ := ((N+2 : ℕ) : ℚ)/(N : ℚ)

theorem firstArgument_pos (N : ℕ) (hN : 0 < N) : 0 < firstArgument N := by
  unfold firstArgument
  positivity

theorem secondArgument_one_lt (N : ℕ) (hN : 0 < N) : 1 < secondArgument N := by
  have hn : (0 : ℚ) < N := by exact_mod_cast hN
  rw [secondArgument,lt_div_iff₀ hn,one_mul]
  exact_mod_cast (show N < N+2 by omega)

theorem exists_separating_prime (N : ℕ) (hN : 0 < N) :
    ∃ p : ℕ,p.Prime ∧ p ∣ N+1 ∧ ¬p ∣ N ∧ ¬p ∣ N+2 := by
  obtain ⟨p,hp,hp1⟩ := Nat.ne_one_iff_exists_prime_dvd.mp (by omega : N+1 ≠ 1)
  have hn : ¬p ∣ N := by
    intro h
    have he : p ∣ (N+1)-N := Nat.dvd_sub hp1 h
    exact hp.not_dvd_one (by simpa using he)
  have hn2 : ¬p ∣ N+2 := by
    intro h
    have he : N+2=(N+1)+1 := by omega
    rw [he] at h
    have hd : p ∣ ((N+1)+1)-(N+1) := Nat.dvd_sub h hp1
    exact hp.not_dvd_one (by simpa using hd)
  exact ⟨p,hp,hp1,hn,hn2⟩

theorem separating_valuations (N : ℕ) (hN : 0 < N) :
    ∃ p : ℕ,p.Prime ∧ padicValRat p (firstArgument N) ≠ 0 ∧
      padicValRat p (secondArgument N)=0 := by
  obtain ⟨p,hp,hp1,hpn,hpn2⟩ := exists_separating_prime N hN
  letI : Fact p.Prime := ⟨hp⟩
  have hn : (N : ℚ) ≠ 0 := by exact_mod_cast hN.ne'
  have hn1 : ((N+1 : ℕ) : ℚ) ≠ 0 := by positivity
  have hn2 : ((N+2 : ℕ) : ℚ) ≠ 0 := by positivity
  have hvN : padicValNat p N=0 := padicValNat.eq_zero_of_not_dvd hpn
  have hvN2 : padicValNat p (N+2)=0 := padicValNat.eq_zero_of_not_dvd hpn2
  have hvN1 : padicValNat p (N+1) ≠ 0 :=
    (dvd_iff_padicValNat_ne_zero (by omega : N+1 ≠ 0)).mp hp1
  refine ⟨p,hp,?_,?_⟩
  · rw [firstArgument,padicValRat.div hn1 hn,← padicValRat_of_nat,← padicValRat_of_nat,hvN]
    simpa using hvN1
  · rw [secondArgument,padicValRat.div hn2 hn,← padicValRat_of_nat,← padicValRat_of_nat,hvN,hvN2]
    simp

theorem multiplicative_relation_trivial (N : ℕ) (hN : 0 < N) (a b : ℤ)
    (hrel : firstArgument N^a*secondArgument N^b=1) : a=0 ∧ b=0 := by
  obtain ⟨p,hp,hpA,hpB⟩ := separating_valuations N hN
  letI : Fact p.Prime := ⟨hp⟩
  have hA : firstArgument N ≠ 0 := (firstArgument_pos N hN).ne'
  have hBpos : 0 < secondArgument N := lt_trans (by norm_num) (secondArgument_one_lt N hN)
  have hB : secondArgument N ≠ 0 := hBpos.ne'
  have hv := congrArg (padicValRat p) hrel
  rw [padicValRat.mul (zpow_ne_zero a hA) (zpow_ne_zero b hB),
    padicValRat.zpow,padicValRat.zpow,hpB,mul_zero,add_zero,padicValRat.one] at hv
  have ha : a=0 := (mul_eq_zero.mp hv).resolve_right hpA
  rw [ha,zpow_zero,one_mul] at hrel
  exact ⟨ha,(zpow_eq_one_iff_right₀ hBpos.le (secondArgument_one_lt N hN).ne').mp hrel⟩

theorem firstArgument_real (N : ℕ) (hN : 0 < N) :
    (firstArgument N : ℝ)=1+1/(N : ℝ) := by
  have hn : (N : ℝ) ≠ 0 := by exact_mod_cast hN.ne'
  unfold firstArgument
  push_cast
  field_simp

theorem secondArgument_real (N : ℕ) (hN : 0 < N) :
    (secondArgument N : ℝ)=1+2/(N : ℝ) := by
  have hn : (N : ℝ) ≠ 0 := by exact_mod_cast hN.ne'
  unfold secondArgument
  push_cast
  field_simp

end QuadraticPi.GradedTwoLogArithmeticIndependence


==> anc/lean/QuadraticPi/GradedTwoLogBakerApplication.lean <==
import QuadraticPi.GradedTwoLogRationalIndependence
import QuadraticPi.GradedTwoLogShortRank

/-! The classical Baker theorem is an EXPLICIT CITED INPUT, in its
arbitrary-logarithm form including 1. Its concrete arithmetic hypotheses
are proved in the preceding modules, and the local independence premise
is discharged in the actual rank and exact-rate measure applications.

Primary reference: A. Baker, Effective methods in the theory of numbers,
Proc. ICM Nice1970, vol.1, pp.19--26, section2 (published1971).
https://www.mathunion.org/fileadmin/ICM/Proceedings/ICM1970.1/ICM1970.1.ocr.pdf
See also G. Wustholz, One Century of Logarithmic Forms, p.3, in
A Panorama in Number Theory or the View from Bakers Garden (2002).
https://assets.cambridge.org/97805218/07999/excerpt/9780521807999_excerpt.pdf
The cited classical theorem is not reconstructed as a native proof. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedTwoLogBakerApplication
open Filter Topology PowerSeries GradedCoefficientContractions GradedTwoLogTransport
open GradedTwoLogAnalyticTaylor GradedTwoLogJetClearing GradedTwoLogRationalIndependence
open GradedCitedSeparationBridge GradedGenericRankCitation GradedFixedFContactRates
open GradedFixedFEntryGrowth GradedJetRateLimits GradedTwoLogContactConstruction

/-- Baker: rationally independent chosen logarithms of nonzero algebraic
numbers, together with1, are linearly independent over algebraic numbers.
Using exp(L_i) as the algebraic argument encodes the chosen logarithms;
these arguments are automatically nonzero. This is a cited input. -/
def CitedBakerLogarithmIndependence : Prop :=
  ∀ n : ℕ,∀ L : Fin n → ℂ,(∀ i,IsAlgebraic ℚ (Complex.exp (L i))) →
    LinearIndependent ℚ L →
    LinearIndependent (Subalgebra.algebraicClosure ℚ ℂ) (sourceValues L)

theorem endpoint_values_independent (hBaker : CitedBakerLogarithmIndependence)
    (N : ℕ) (hN : 0 < N) :
    LinearIndependent (Subalgebra.algebraicClosure ℚ ℂ)
      (sourceValues (fun i : Fin 2 => logBranch ((i.val+1 : ℕ) : ℚ)
        (((1 : ℚ)/(N : ℚ) : ℚ) : ℂ))) :=
  hBaker 2 _ (endpoint_exp_algebraic N hN) (complex_logs_rationally_independent N hN)

theorem uniform_integer_short_rank_of_classical_inputs {G : ℕ} (hG : 0 < G)
    (hBaker : CitedBakerLogarithmIndependence)
    (hsep : CitedGenericSeparation) (hrank : CitedGenericQuadraticRank) :
    ∃ offset : ℕ,∀ sigma eta : ℝ,0 ≤ eta → eta ≤ ((omega 2 G : ℝ)+1)⁻¹ →
      1 ≤ sigma → (theta 2 G : ℝ)*sigma=(omega 2 G : ℝ)-eta →
      ∀ N : ℕ,8 ≤ N →
      ∀ᶠ M : ℕ in atTop,∀ P : Coordinates 2 G → Polynomial ℤ,P ≠ 0 →
        (∀ row,(P row).natDegree < M) →
        (∀ kap,X^(contactOrder sigma M) ∣ contactRemainder hG P kap) →
        GradedTwoLogRationalObstruction.vanishingSpace hG N P=⊥ ∧
        Submodule.span ℚ (Set.range (fun k : Fin (jetOrder eta offset M+1) =>
          formalDividedJet hG N P k.val))=⊤ := by
  obtain ⟨offset,ho⟩ := GradedTwoLogShortRank.uniform_integer_short_rank hG hsep hrank
  exact ⟨offset,fun sigma eta heta hes hsigma hrelation N hN =>
    ho sigma eta heta hes hsigma hrelation N hN (endpoint_values_independent hBaker N (by omega))⟩

theorem uniform_measure_of_classical_inputs {G : ℕ} (hG : 0 < G)
    (hBaker : CitedBakerLogarithmIndependence)
    (hsep : CitedGenericSeparation) (hrank : CitedGenericQuadraticRank)
    (hPNT : GradedHarmonicGrowth.SharpLcmAsymptotic)
    (sigma eta : ℝ) (hsigma : 1 ≤ sigma) (heta : 0 < eta) (heta1 : eta < 1)
    (hes : eta ≤ ((omega 2 G : ℝ)+1)⁻¹)
    (hrelation : ((G+1 : ℕ) : ℝ)*sigma=((2*G+1 : ℕ) : ℝ)-eta)
    (N : ℕ) (hN : 8 ≤ N)
    (hg : 0 < GradedTwoLogJetRates.gamma N sigma eta (GradedTwoLogContactRates.paperBeta G sigma eta))
    (delta : ℝ) (hdelta : 0 < delta) :
    ∃ K : ℝ,0 < K ∧ ∀ c : Fin 2 → ℤ,c ≠ 0 → ∀ (p : ℤ) (Q : ℕ),0 < Q →
      K*(coefficientHeight c)^(-((G : ℝ)*(1+GradedTwoLogJetRates.alpha N eta (GradedTwoLogContactRates.paperBeta G sigma eta)/
        GradedTwoLogJetRates.gamma N sigma eta (GradedTwoLogContactRates.paperBeta G sigma eta))-1)-delta)*
        (Q : ℝ)^(-(1+GradedTwoLogJetRates.alpha N eta (GradedTwoLogContactRates.paperBeta G sigma eta)/
          GradedTwoLogJetRates.gamma N sigma eta (GradedTwoLogContactRates.paperBeta G sigma eta))-delta) ≤
            |target (GradedTwoLogScalarContraction.xi N) c-(p : ℝ)/(Q : ℝ)| :=
  GradedTwoLogShortRank.uniform_measure_of_cited_rank_and_logarithmic_independence hG hsep hrank hPNT
    sigma eta hsigma heta heta1 hes hrelation N hN
      (endpoint_values_independent hBaker N (by omega)) hg delta hdelta

end QuadraticPi.GradedTwoLogBakerApplication


==> anc/lean/QuadraticPi/GradedTwoLogContactConstruction.lean <==
import QuadraticPi.GradedTwoLogContactMatrix
import QuadraticPi.GradedFixedFContactRates

/-! Nonzero integer contact columns for the actual two-log system, with
an explicit finite Siegel height bound chosen before any endpoint N. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedTwoLogContactConstruction
open scoped BigOperators Matrix
open PowerSeries GradedCoefficientContractions GradedTwoLogTransport
open GradedTwoLogContactMatrix
open GradedFixedFContactMatrix (ContactRow ContactColumn contact_row_card contact_column_card)
open GradedFixedFContactConstruction (polynomialColumn polynomialColumn_coeff
  polynomialColumn_coeff_of_ge polynomialColumn_ne_zero polynomialColumn_degree_lt polynomialColumn_series)
attribute [local instance] Matrix.seminormedAddCommGroup Classical.propDecidable

def contactRemainder {G : ℕ} (hG : 0 < G) (P : Coordinates 2 G → Polynomial ℤ)
    (kap : DegreeIndex 2 G) : PowerSeries ℚ :=
  ∑ row, ((P row).map (Int.castRingHom ℚ) : PowerSeries ℚ)*contactBasis hG kap row

theorem contactRemainder_adjacent {G : ℕ} (hG : 0 < G) (P : Coordinates 2 G → Polynomial ℤ)
    (kap : DegreeIndex 2 G) :
    contactRemainder hG P kap=((P (Sum.inl kap)).map (Int.castRingHom ℚ) : PowerSeries ℚ)+
      ∑ lam : DegreeIndex 2 (G-1), ∑ i : Fin 2,
        if kap=raiseIndex hG lam i then
          ((P (Sum.inr lam)).map (Int.castRingHom ℚ) : PowerSeries ℚ)*originIncrement i else 0 := by
  classical
  simp [contactRemainder,contactBasis,Fintype.sum_sum_type,Finset.mul_sum,mul_add,mul_ite]

theorem contactRemainder_coeff {G M : ℕ} (hG : 0 < G) (K : ℕ)
    (x : ContactColumn 2 G M → ℤ) (row : ContactRow 2 G K) :
    coeff row.2.val (contactRemainder hG (polynomialColumn x) row.1)=
      ∑ col : ContactColumn 2 G M, coefficientEntry hG K M row col*(x col : ℚ) := by
  simp only [contactRemainder,polynomialColumn_series,Finset.sum_mul,map_sum]
  rw [Fintype.sum_prod_type]
  apply Finset.sum_congr rfl
  intro i _
  apply Finset.sum_congr rfl
  intro s _
  rw [mul_assoc,coeff_C_mul]
  exact mul_comm _ _

theorem integer_kernel_contact {G M : ℕ} (hG : 0 < G) (K : ℕ)
    (x : ContactColumn 2 G M → ℤ)
    (hx : (integerEntry hG K M : Matrix (ContactRow 2 G K) (ContactColumn 2 G M) ℤ)*ᵥx=0)
    (kap : DegreeIndex 2 G) (k : ℕ) (hk : k < K) :
    coeff k (contactRemainder hG (polynomialColumn x) kap)=0 := by
  let row : ContactRow 2 G K := (kap,⟨k,hk⟩)
  have hi := congrFun hx row
  have hQ := congrArg (Int.castRingHom ℚ) hi
  simp only [Matrix.mulVec,dotProduct,Pi.zero_apply,map_sum,map_mul,map_zero] at hQ
  simp only [show ∀ z : ℤ,(Int.castRingHom ℚ) z=(z : ℚ) from fun _ => rfl,
    integerEntry_cast,mul_assoc,← Finset.mul_sum] at hQ
  have hd : (Nat.lcmUpto K : ℚ) ≠ 0 := by exact_mod_cast (Nat.lcmUpto_pos K).ne'
  have hs := (mul_eq_zero.mp hQ).resolve_left hd
  rw [contactRemainder_coeff hG K x row]
  exact hs

def heightBound (G K M : ℕ) : ℝ :=
  ((Fintype.card (ContactColumn 2 G M) : ℝ)*(entryBound K : ℝ))^
    ((Fintype.card (ContactRow 2 G K) : ℝ)/
      ((Fintype.card (ContactColumn 2 G M) : ℝ)-Fintype.card (ContactRow 2 G K)))

theorem contact_matrix_norm_le {G : ℕ} (hG : 0 < G) (K M : ℕ) :
    ‖(integerEntry hG K M : Matrix (ContactRow 2 G K) (ContactColumn 2 G M) ℤ)‖ ≤ (entryBound K : ℝ) := by
  apply (Matrix.norm_le_iff (by positivity)).mpr
  intro row col
  rw [Int.norm_eq_abs]
  exact_mod_cast integerEntry_abs_le hG K M row col

theorem exists_bounded_contact_column {G : ℕ} (hG : 0 < G) (K M : ℕ)
    (hE : 0 < Fintype.card (ContactRow 2 G K))
    (hEU : Fintype.card (ContactRow 2 G K) < Fintype.card (ContactColumn 2 G M)) :
    ∃ P : Coordinates 2 G → Polynomial ℤ,P ≠ 0 ∧
      (∀ row,(P row).natDegree < M) ∧
      (∀ kap k,k < K → coeff k (contactRemainder hG P kap)=0) ∧
      (∀ row k,|((P row).coeff k : ℝ)| ≤ heightBound G K M) := by
  have hM : 0 < M := by
    rw [contact_column_card] at hEU
    nlinarith
  let A : Matrix (ContactRow 2 G K) (ContactColumn 2 G M) ℤ := integerEntry hG K M
  obtain ⟨x,hx,hker,hh⟩ := Int.Matrix.exists_ne_zero_int_vec_norm_le A hEU hE
  have hL : (1 : ℝ) ≤ entryBound K := by exact_mod_cast entryBound_pos K
  have hmax : max 1 ‖A‖ ≤ (entryBound K : ℝ) := max_le hL (contact_matrix_norm_le hG K M)
  have hbound : ‖x‖ ≤ heightBound G K M := by
    apply hh.trans
    apply Real.rpow_le_rpow (by positivity)
    · exact mul_le_mul_of_nonneg_left hmax (by positivity)
    · exact div_nonneg (by positivity) (sub_nonneg.mpr (by exact_mod_cast hEU.le))
  refine ⟨polynomialColumn x,polynomialColumn_ne_zero x hx,
    polynomialColumn_degree_lt x hM,integer_kernel_contact hG K x hker,?_⟩
  intro row k
  by_cases hk : k < M
  · rw [polynomialColumn_coeff x row ⟨k,hk⟩]
    have hc : ‖x (row,⟨k,hk⟩)‖ ≤ ‖x‖ := norm_le_pi_norm x _
    simpa only [Int.norm_eq_abs] using hc.trans hbound
  · rw [polynomialColumn_coeff_of_ge x row k (by omega)]
    simp only [Int.cast_zero,abs_zero]
    exact (norm_nonneg x).trans hbound

theorem exists_bounded_order_contact_column {G : ℕ} (hG : 0 < G) (K M : ℕ) (hK : 0 < K)
    (hcount : (G+1)*K < (2*G+1)*M) :
    ∃ P : Coordinates 2 G → Polynomial ℤ,P ≠ 0 ∧
      (∀ row,(P row).natDegree < M) ∧
      (∀ kap,X^K ∣ contactRemainder hG P kap) ∧
      (∀ row k,|((P row).coeff k : ℝ)| ≤ heightBound G K M) := by
  have hE : 0 < Fintype.card (ContactRow 2 G K) := by
    rw [contact_row_card,degreeIndex_two_card]
    positivity
  have hEU : Fintype.card (ContactRow 2 G K) < Fintype.card (ContactColumn 2 G M) := by
    simpa only [contact_row_card,contact_column_card,degreeIndex_two_card,coordinates_two_card hG] using hcount
  obtain ⟨P,hP,hdeg,hcontact,hheight⟩ := exists_bounded_contact_column hG K M hE hEU
  exact ⟨P,hP,hdeg,fun kap => X_pow_dvd_iff.mpr (fun k hk => hcontact kap k hk),hheight⟩

theorem heightBound_card_formula {G : ℕ} (hG : 0 < G) (K M : ℕ) :
    heightBound G K M=(((2*G+1 : ℕ) : ℝ)*(M : ℝ)*(entryBound K : ℝ))^
      ((((G+1 : ℕ) : ℝ)*(K : ℝ))/
        (((2*G+1 : ℕ) : ℝ)*(M : ℝ)-((G+1 : ℕ) : ℝ)*(K : ℝ))) := by
  simp only [heightBound,contact_row_card,contact_column_card,degreeIndex_two_card,coordinates_two_card hG,Nat.cast_mul]

end QuadraticPi.GradedTwoLogContactConstruction


==> anc/lean/QuadraticPi/GradedTwoLogContactDecay.lean <==
import QuadraticPi.GradedTwoLogUniformBounds
import Mathlib.Analysis.Complex.TaylorSeries

/-! Uniform decay of the actual analytic contact remainders. Cauchy's
theorem on the fixed quarter disk and the checked contact order give the
paper's literal (6/N)^K and (2N)^k factors. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedTwoLogContactDecay
open scoped BigOperators
open Filter Topology Metric PowerSeries GradedCoefficientContractions
open GradedTwoLogAnalyticContact GradedTwoLogContactConstruction
open GradedTwoLogUniformBounds GradedContactCauchy

theorem analyticContact_differentiableOn_quarter {G : ℕ} (hG : 0 < G)
    (P : Coordinates 2 G → Polynomial ℤ) (kap : DegreeIndex 2 G) :
    DifferentiableOn ℂ (analyticContact hG P kap) (closedBall 0 (1/4)) := by
  intro z hz
  have hn : ‖z‖ ≤ 1/4 := by simpa only [mem_closedBall,dist_zero_right] using hz
  exact (analyticContact_analyticAt_small hG P kap z hn).differentiableAt.differentiableWithinAt

theorem analyticContact_hasSum_taylor {G : ℕ} (hG : 0 < G)
    (P : Coordinates 2 G → Polynomial ℤ) (kap : DegreeIndex 2 G) (z : ℂ) (hz : ‖z‖ < 1/4) :
    HasSum (fun k => dividedDerivative (analyticContact hG P kap) k 0*z^k) (analyticContact hG P kap z) := by
  have hd := (analyticContact_differentiableOn_quarter hG P kap).mono ball_subset_closedBall
  have hm : z ∈ ball (0 : ℂ) (1/4) := by simpa only [mem_ball,dist_zero_right] using hz
  convert Complex.hasSum_taylorSeries_on_ball hd hm using 1
  funext k
  simp only [dividedDerivative,sub_zero,smul_eq_mul,div_eq_mul_inv]
  ring

theorem analyticContact_taylor_norm_le {G : ℕ} (hG : 0 < G)
    (P : Coordinates 2 G → Polynomial ℤ) (H : ℝ) (hH : 0 ≤ H)
    (hP : ∀ row j,|((P row).coeff j : ℝ)| ≤ H) (kap : DegreeIndex 2 G) (k : ℕ) :
    ‖dividedDerivative (analyticContact hG P kap) k 0‖ ≤ coordinateConstant G*H*4^k := by
  have h := dividedDerivative_norm_le _ 0 (1/4) (coordinateConstant G*H) (by norm_num)
    (analyticContact_differentiableOn_quarter hG P kap) (fun z hz =>
      analyticContact_norm_le hG P H hH hP kap z (by
        have he : ‖z‖=1/4 := by simpa only [mem_sphere,dist_zero_right] using hz
        exact he.le)) k
  convert h using 1
  simp only [div_eq_mul_inv,← inv_pow]
  norm_num

theorem vanishing_series_norm_four (a : ℕ → ℂ) (f z : ℂ) (K : ℕ) (B : ℝ) (hB : 0 ≤ B)
    (hs : HasSum (fun k => a k*z^k) f) (ha : ∀ k,‖a k‖ ≤ B*4^k)
    (hzero : ∀ k,k < K → a k=0) (hz : 4*‖z‖ < 1) :
    ‖f‖ ≤ B*(4*‖z‖)^K/(1-4*‖z‖) := by
  have h2 : ‖(2 : ℂ)‖=(2 : ℝ) := by norm_num
  have hs' : HasSum (fun k => (a k/(2 : ℂ)^k)*(2*z)^k) f := by
    convert hs using 1
    funext k
    rw [mul_pow]
    field_simp
  have ha' (k : ℕ) : ‖a k/(2 : ℂ)^k‖ ≤ B*(2 : ℝ)^k := by
    rw [norm_div,norm_pow]
    rw [h2]
    apply (div_le_iff₀ (by positivity : (0 : ℝ) < 2^k)).mpr
    calc
      _ ≤ B*4^k := ha k
      _ = _ := by rw [show (4 : ℝ)=2*2 by norm_num,mul_pow]; ring
  have hz' : 2*‖(2 : ℂ)*z‖ < 1 := by
    simpa only [norm_mul,h2,← mul_assoc,show (2 : ℝ)*2=4 by norm_num] using hz
  have h := GradedFixedFContactVanishing.vanishing_series_norm
    (fun k => a k/(2 : ℂ)^k) f (2*z) K B hB hs' ha'
      (fun k hk => by rw [hzero k hk,zero_div]) hz'
  simpa only [norm_mul,h2,← mul_assoc,show (2 : ℝ)*2=4 by norm_num] using h

theorem analyticContact_norm_vanishing {G : ℕ} (hG : 0 < G)
    (P : Coordinates 2 G → Polynomial ℤ) (H : ℝ) (hH : 0 ≤ H)
    (hP : ∀ row j,|((P row).coeff j : ℝ)| ≤ H) (K : ℕ)
    (hcontact : ∀ kap,X^K ∣ contactRemainder hG P kap)
    (kap : DegreeIndex 2 G) (z : ℂ) (hz : ‖z‖ < 1/4) :
    ‖analyticContact hG P kap z‖ ≤ coordinateConstant G*H*(4*‖z‖)^K/(1-4*‖z‖) := by
  apply vanishing_series_norm_four (fun k => dividedDerivative (analyticContact hG P kap) k 0)
    _ z K _ (mul_nonneg (coordinateConstant_pos G).le hH)
    (analyticContact_hasSum_taylor hG P kap z hz)
    (analyticContact_taylor_norm_le hG P H hH hP kap)
    (fun k hk => analyticContact_dividedDerivative_zero hG P K hcontact kap k hk)
  linarith

theorem reciprocal_norm (N : ℕ) : ‖(((1 : ℚ)/(N : ℚ) : ℚ) : ℂ)‖=1/(N : ℝ) := by
  simp only [Rat.cast_div,Rat.cast_one,Rat.cast_natCast,norm_div,norm_one,Complex.norm_natCast]

theorem analyticContact_norm_endpoint_disk {G : ℕ} (hG : 0 < G) (N : ℕ) (hN : 8 ≤ N)
    (P : Coordinates 2 G → Polynomial ℤ) (H : ℝ) (hH : 0 ≤ H)
    (hP : ∀ row j,|((P row).coeff j : ℝ)| ≤ H) (K : ℕ)
    (hcontact : ∀ kap,X^K ∣ contactRemainder hG P kap)
    (kap : DegreeIndex 2 G) (z : ℂ)
    (hz : z ∈ closedBall (((1 : ℚ)/(N : ℚ) : ℚ) : ℂ)
      (‖(((1 : ℚ)/(N : ℚ) : ℚ) : ℂ)‖/2)) :
    ‖analyticContact hG P kap z‖ ≤ 4*coordinateConstant G*H*(6/(N : ℝ))^K := by
  have hn := GradedFixedFContactDerivatives.norm_le_three_halves hz
  have hr := reciprocal_norm_le_eighth N hN
  have hsmall : ‖z‖ < 1/4 := by linarith
  have hi : (1-4*‖z‖)⁻¹ ≤ 4 := by
    rw [inv_le_comm₀ (by linarith : (0 : ℝ) < 1-4*‖z‖) (by norm_num : (0 : ℝ) < 4)]
    linarith
  have hpow : (4*‖z‖)^K ≤ (6/(N : ℝ))^K := by
    apply pow_le_pow_left₀ (by positivity)
    rw [reciprocal_norm] at hn
    simp only [div_eq_mul_inv] at hn ⊢
    linarith
  have hC : 0 ≤ coordinateConstant G*H := mul_nonneg (coordinateConstant_pos G).le hH
  calc
    _ ≤ coordinateConstant G*H*(4*‖z‖)^K/(1-4*‖z‖) :=
      analyticContact_norm_vanishing hG P H hH hP K hcontact kap z hsmall
    _ ≤ (coordinateConstant G*H*(6/(N : ℝ))^K)*4 := by
      rw [div_eq_mul_inv]
      exact mul_le_mul (mul_le_mul_of_nonneg_left hpow hC) hi
        (inv_nonneg.mpr (by linarith)) (mul_nonneg hC (by positivity))
    _ = _ := by ring

theorem analyticContact_dividedDerivative_norm_le {G : ℕ} (hG : 0 < G) (N : ℕ) (hN : 8 ≤ N)
    (P : Coordinates 2 G → Polynomial ℤ) (H : ℝ) (hH : 0 ≤ H)
    (hP : ∀ row j,|((P row).coeff j : ℝ)| ≤ H) (K : ℕ)
    (hcontact : ∀ kap,X^K ∣ contactRemainder hG P kap) (kap : DegreeIndex 2 G) (k : ℕ) :
    ‖dividedDerivative (analyticContact hG P kap) k (((1 : ℚ)/(N : ℚ) : ℚ) : ℂ)‖ ≤
      4*coordinateConstant G*H*(6/(N : ℝ))^K*(2*(N : ℝ))^k := by
  let r : ℂ := (((1 : ℚ)/(N : ℚ) : ℚ) : ℂ)
  have hr : 0 < ‖r‖ := by rw [show ‖r‖=1/(N : ℝ) from reciprocal_norm N]; positivity
  have hd : DifferentiableOn ℂ (analyticContact hG P kap) (closedBall r (‖r‖/2)) := by
    intro z hz
    have hn := GradedFixedFContactDerivatives.norm_le_three_halves hz
    have hrsmall := reciprocal_norm_le_eighth N hN
    exact (analyticContact_analyticAt_small hG P kap z (by change ‖z‖ ≤ 1/4; dsimp [r] at hn; linarith)).differentiableAt.differentiableWithinAt
  have h := dividedDerivative_norm_le _ r (‖r‖/2)
    (4*coordinateConstant G*H*(6/(N : ℝ))^K) (by positivity) hd
    (fun z hz => analyticContact_norm_endpoint_disk hG N hN P H hH hP K hcontact kap z (sphere_subset_closedBall hz)) k
  convert h using 1
  rw [show ‖r‖=1/(N : ℝ) from reciprocal_norm N]
  simp only [div_eq_mul_inv,← inv_pow,mul_inv_rev,inv_inv]
  congr 1
  norm_num

end QuadraticPi.GradedTwoLogContactDecay


==> anc/lean/QuadraticPi/GradedTwoLogContactMatrix.lean <==
import QuadraticPi.GradedTwoLogTransport
import QuadraticPi.GradedTwoLogJetClearing
import QuadraticPi.GradedFixedFContactConstruction

/-! The actual two-log contact equations at the origin. Their integral
coefficient matrix uses one lcmUpto(K), independently of grade and endpoint. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedTwoLogContactMatrix
open scoped BigOperators Matrix
open PowerSeries GradedCoefficientContractions GradedTwoLogTransport
open GradedTwoLogJetClearing GradedHarmonicClearing
open GradedFixedFContactMatrix

def originIncrement (i : Fin 2) : PowerSeries ℚ := logIncrement ((i.val+1 : ℕ) : ℚ)

theorem originIncrement_cleared (i : Fin 2) (k K : ℕ) (hk : k ≤ K) :
    (Nat.lcmUpto K : ℚ)*coeff k (originIncrement i) ∈ (Int.castRingHom ℚ).range := by
  have h := logIncrement_scaled_cleared (((i.val+1 : ℕ) : ℚ)) 1 (i.val+1 : ℤ) (by simp) k
  have hj : (Nat.lcmUpto k : ℚ)*coeff k (originIncrement i) ∈ (Int.castRingHom ℚ).range := by
    simpa [originIncrement,clearing] using h
  obtain ⟨d,hd⟩ := lcmUpto_dvd_of_le hk
  obtain ⟨z,hz⟩ := hj
  refine ⟨(d : ℤ)*z,?_⟩
  rw [hd,map_mul,hz]
  simp only [map_natCast]
  push_cast
  ring

theorem originIncrement_coeff_abs_le (i : Fin 2) (k : ℕ) :
    |coeff k (originIncrement i)| ≤ (2 : ℚ)^k := by
  cases k with
  | zero => simp [originIncrement,logIncrement_zero]
  | succ k =>
    rw [originIncrement,logIncrement_coeff_succ,abs_div,abs_mul,abs_pow,abs_pow]
    simp only [abs_neg,abs_one,one_pow,one_mul]
    rw [abs_of_nonneg (by positivity : (0 : ℚ) ≤ ((i.val+1 : ℕ) : ℚ)),
      abs_of_nonneg (by positivity : (0 : ℚ) ≤ ((k+1 : ℕ) : ℚ))]
    calc
      _ ≤ (((i.val+1 : ℕ) : ℚ))^(k+1) := div_le_self (by positivity) (by exact_mod_cast (by omega : 1 ≤ k+1))
      _ ≤ _ := pow_le_pow_left₀ (by positivity) (by exact_mod_cast (by omega : i.val+1 ≤ 2)) _

theorem shifted_origin_cleared (i : Fin 2) (s k K : ℕ) (hk : k ≤ K) :
    (Nat.lcmUpto K : ℚ)*coeff k (X^s*originIncrement i) ∈ (Int.castRingHom ℚ).range := by
  rw [coeff_X_pow_mul']
  split_ifs
  · exact originIncrement_cleared i _ K ((Nat.sub_le _ _).trans hk)
  · simp

theorem shifted_origin_abs_le (i : Fin 2) (s k K : ℕ) (hk : k ≤ K) :
    |coeff k (X^s*originIncrement i)| ≤ (4 : ℚ)^K := by
  rw [coeff_X_pow_mul']
  split_ifs
  · exact (originIncrement_coeff_abs_le i _).trans
      ((pow_le_pow_right₀ (by norm_num) ((Nat.sub_le _ _).trans hk)).trans
        (pow_le_pow_left₀ (by norm_num) (by norm_num) K))
  · simp

def contactBasis {G : ℕ} (hG : 0 < G) (kap : DegreeIndex 2 G) : Coordinates 2 G → PowerSeries ℚ := by
  classical
  exact Sum.elim (fun u => if u=kap then 1 else 0)
    (fun lam => ∑ i : Fin 2,if kap=raiseIndex hG lam i then originIncrement i else 0)

theorem contactBasis_eq_transport {G : ℕ} (hG : 0 < G) (kap : DegreeIndex 2 G)
    (row : Coordinates 2 G) : contactBasis hG kap row=transport hG originIncrement row (Sum.inl kap) := by
  classical
  cases row <;> simp [contactBasis,transport,generator,Fin.sum_univ_two,Matrix.one_apply]

def coefficientEntry {G : ℕ} (hG : 0 < G) (K M : ℕ) :
    ContactRow 2 G K → ContactColumn 2 G M → ℚ :=
  fun row col => coeff row.2.val (X^col.2.val*contactBasis hG row.1 col.1)

theorem coefficientEntry_cleared {G : ℕ} (hG : 0 < G) (K M : ℕ)
    (row : ContactRow 2 G K) (col : ContactColumn 2 G M) :
    (Nat.lcmUpto K : ℚ)*coefficientEntry hG K M row col ∈ (Int.castRingHom ℚ).range := by
  classical
  rcases col with ⟨col,s⟩
  cases col with
  | inl u =>
    simp only [coefficientEntry,contactBasis,Sum.elim_inl]
    split_ifs
    · rw [mul_one,coeff_X_pow]
      split_ifs <;> simp
    · simp
  | inr lam =>
    simp only [coefficientEntry,contactBasis,Sum.elim_inr,Finset.mul_sum,map_sum]
    apply (Int.castRingHom ℚ).range.sum_mem
    intro i _
    split_ifs
    · exact shifted_origin_cleared i s.val row.2.val K row.2.isLt.le
    · simp

theorem coefficientEntry_abs_le {G : ℕ} (hG : 0 < G) (K M : ℕ)
    (row : ContactRow 2 G K) (col : ContactColumn 2 G M) :
    |coefficientEntry hG K M row col| ≤ (3 : ℚ)*4^K := by
  classical
  rcases col with ⟨col,s⟩
  cases col with
  | inl u =>
    simp only [coefficientEntry,contactBasis,Sum.elim_inl]
    split_ifs
    · rw [mul_one,coeff_X_pow]
      split_ifs <;> simp only [abs_one,abs_zero] <;>
        nlinarith [one_le_pow₀ (by norm_num : (1 : ℚ) ≤ 4) (n := K)]
    · simp
  | inr lam =>
    simp only [coefficientEntry,contactBasis,Sum.elim_inr,Finset.mul_sum,map_sum]
    calc
      _ ≤ ∑ i : Fin 2, |coeff row.2.val (X^s.val*(if row.1=raiseIndex hG lam i then originIncrement i else 0))| :=
        Finset.abs_sum_le_sum_abs _ _
      _ ≤ ∑ _ : Fin 2, (4 : ℚ)^K := by
        apply Finset.sum_le_sum
        intro i _
        split_ifs
        · exact shifted_origin_abs_le i s.val row.2.val K row.2.isLt.le
        · simp
      _ ≤ _ := by
        simp only [Finset.sum_const,Finset.card_univ,Fintype.card_fin,nsmul_eq_mul]
        norm_num only [Nat.cast_ofNat]
        nlinarith [show (0 : ℚ) ≤ 4^K by positivity]

def integerEntry {G : ℕ} (hG : 0 < G) (K M : ℕ) :
    ContactRow 2 G K → ContactColumn 2 G M → ℤ :=
  fun row col => Classical.choose (coefficientEntry_cleared hG K M row col)

theorem integerEntry_cast {G : ℕ} (hG : 0 < G) (K M : ℕ)
    (row : ContactRow 2 G K) (col : ContactColumn 2 G M) :
    (integerEntry hG K M row col : ℚ)=(Nat.lcmUpto K : ℚ)*coefficientEntry hG K M row col :=
  Classical.choose_spec (coefficientEntry_cleared hG K M row col)

def entryBound (K : ℕ) : ℕ := Nat.lcmUpto K*3*4^K

theorem entryBound_pos (K : ℕ) : 0 < entryBound K := by
  unfold entryBound
  exact mul_pos (mul_pos (Nat.lcmUpto_pos K) (by omega)) (by positivity)

theorem integerEntry_abs_le {G : ℕ} (hG : 0 < G) (K M : ℕ)
    (row : ContactRow 2 G K) (col : ContactColumn 2 G M) :
    |integerEntry hG K M row col| ≤ (entryBound K : ℤ) := by
  have h : |(integerEntry hG K M row col : ℚ)| ≤ (entryBound K : ℚ) := by
    rw [integerEntry_cast,abs_mul,abs_of_nonneg (by positivity : (0 : ℚ) ≤ Nat.lcmUpto K)]
    exact (mul_le_mul_of_nonneg_left (coefficientEntry_abs_le hG K M row col) (by positivity)).trans_eq
      (by simp [entryBound,Nat.cast_mul,Nat.cast_pow,mul_assoc])
  exact_mod_cast h

end QuadraticPi.GradedTwoLogContactMatrix


==> anc/lean/QuadraticPi/GradedTwoLogContactRates.lean <==
import QuadraticPi.GradedTwoLogContactConstruction

/-! The endpoint-independent two-log contact column has exactly the paper's
height rate. The only classical arithmetic input is the already explicit
sharp log-lcm asymptotic; finite construction is unconditional. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedTwoLogContactRates
open Filter Topology PowerSeries GradedCoefficientContractions GradedTwoLogTransport
open GradedTwoLogContactMatrix GradedTwoLogContactConstruction
open GradedFixedFEntryGrowth GradedFixedFContactRates GradedHarmonicGrowth

theorem entryBound_log (K : ℕ) :
    Real.log (entryBound K : ℝ)=Real.log (Nat.lcmUpto K : ℝ)+Real.log 3+(K : ℝ)*Real.log 4 := by
  have hd : (Nat.lcmUpto K : ℝ) ≠ 0 := by exact_mod_cast (Nat.lcmUpto_pos K).ne'
  simp only [entryBound,Nat.cast_mul,Nat.cast_pow]
  rw [Real.log_mul (mul_ne_zero hd (by norm_num)) (by positivity),
    Real.log_mul hd (by norm_num),Real.log_pow]
  norm_num

theorem entryBound_sharp_limit (sigma : ℝ) (hs : 0 < sigma) (hPNT : SharpLcmAsymptotic) :
    Tendsto (fun M : ℕ => Real.log (entryBound (contactOrder sigma M) : ℝ)/(M : ℝ))
      atTop (𝓝 (sigma*(1+Real.log 4))) := by
  have hD := (hPNT.comp (contactOrder_atTop sigma hs)).mul (contactOrder_ratio sigma hs.le)
  have hD' : Tendsto (fun M : ℕ => Real.log (Nat.lcmUpto (contactOrder sigma M) : ℝ)/(M : ℝ))
      atTop (𝓝 sigma) := by
    simp only [one_mul] at hD
    apply hD.congr'
    filter_upwards [(contactOrder_atTop sigma hs).eventually (eventually_ge_atTop 1)] with M hM
    have hk : (contactOrder sigma M : ℝ) ≠ 0 := by exact_mod_cast (by omega : contactOrder sigma M ≠ 0)
    dsimp
    rw [div_mul_div_cancel₀ hk]
  have h := (hD'.add (tendsto_const_div_atTop_nhds_zero_nat (Real.log 3))).add
    ((contactOrder_ratio sigma hs.le).mul_const (Real.log 4))
  convert h using 1 <;> simp only [entryBound_log,add_div,zero_add,add_zero,mul_div_right_comm]
  ring

def heightRate (G : ℕ) (sigma : ℝ) : ℝ :=
  ((theta 2 G : ℝ)*sigma/((omega 2 G : ℝ)-(theta 2 G : ℝ)*sigma))*
    (sigma*(1+Real.log 4))

theorem heightBound_log (G K M : ℕ) (hM : 0 < M) :
    Real.log (heightBound G K M)=
      ((theta 2 G : ℝ)*(K : ℝ)/((omega 2 G : ℝ)*(M : ℝ)-(theta 2 G : ℝ)*(K : ℝ)))*
        (Real.log ((omega 2 G : ℝ)*(M : ℝ))+Real.log (entryBound K : ℝ)) := by
  have hu : (0 : ℝ) < (omega 2 G : ℝ)*(M : ℝ) :=
    mul_pos (by exact_mod_cast omega_pos G (by omega : 0 < 2)) (by exact_mod_cast hM)
  have hL : (0 : ℝ) < (entryBound K : ℝ) := by exact_mod_cast entryBound_pos K
  simp only [heightBound,GradedFixedFContactMatrix.contact_row_card,
    GradedFixedFContactMatrix.contact_column_card,Nat.cast_mul]
  change Real.log (((omega 2 G : ℝ)*(M : ℝ)*(entryBound K : ℝ))^_)=_
  rw [Real.log_rpow (mul_pos hu hL),Real.log_mul hu.ne' hL.ne']
  rfl

theorem heightBound_sharp_limit {G : ℕ} (hG : 0 < G) (sigma : ℝ) (hs : 0 < sigma)
    (hgap : (theta 2 G : ℝ)*sigma < (omega 2 G : ℝ)) (hPNT : SharpLcmAsymptotic) :
    Tendsto (fun M : ℕ => Real.log (heightBound G (contactOrder sigma M) M)/(M : ℝ))
      atTop (𝓝 (heightRate G sigma)) := by
  have h := (siegelRatio_limit 2 G sigma hs.le hgap).mul
    ((log_unknowns_ratio G (by omega : 0 < 2)).add (entryBound_sharp_limit sigma hs hPNT))
  simp only [zero_add] at h
  apply h.congr'
  filter_upwards [eventually_ge_atTop 1] with M hM
  rw [heightBound_log G _ M (by omega)]
  dsimp [siegelRatio,heightRate]
  ring

theorem exists_sharp_rate_contact_columns {G : ℕ} (hG : 0 < G)
    (sigma : ℝ) (hs : 0 < sigma) (hgap : (theta 2 G : ℝ)*sigma < (omega 2 G : ℝ))
    (hPNT : SharpLcmAsymptotic) (epsilon : ℝ) (he : 0 < epsilon) :
    ∀ᶠ M : ℕ in atTop,∃ P : Coordinates 2 G → Polynomial ℤ,P ≠ 0 ∧
      (∀ row,(P row).natDegree < M) ∧
      (∀ kap,X^(contactOrder sigma M) ∣ contactRemainder hG P kap) ∧
      (∀ row k,|((P row).coeff k : ℝ)| ≤ Real.exp ((heightRate G sigma+epsilon)*(M : ℝ))) := by
  have ht := (heightBound_sharp_limit hG sigma hs hgap hPNT).eventually
    (gt_mem_nhds (show heightRate G sigma < heightRate G sigma+epsilon by linarith))
  filter_upwards [eventually_ge_atTop 1,
    (contactOrder_atTop sigma hs).eventually (eventually_ge_atTop 1),ht] with M hM hK hrate
  have hc := contact_count_lt 2 G sigma hs.le hgap M (by omega)
  have hcount : (G+1)*contactOrder sigma M < (2*G+1)*M := by
    simpa only [theta,omega,degreeIndex_two_card,coordinates_two_card hG] using hc
  obtain ⟨P,hP,hdeg,hcontact,hheight⟩ :=
    exists_bounded_order_contact_column hG (contactOrder sigma M) M (by omega) hcount
  have hu : (0 : ℝ) < (omega 2 G : ℝ)*(M : ℝ) :=
    mul_pos (by exact_mod_cast omega_pos G (by omega : 0 < 2)) (by exact_mod_cast (by omega : 0 < M))
  have hp : 0 < heightBound G (contactOrder sigma M) M := by
    unfold heightBound
    apply Real.rpow_pos_of_pos
    have hu' : (0 : ℝ) < Fintype.card (GradedFixedFContactMatrix.ContactColumn 2 G M) := by
      simpa only [GradedFixedFContactMatrix.contact_column_card,Nat.cast_mul,omega] using hu
    exact mul_pos hu' (by exact_mod_cast entryBound_pos (contactOrder sigma M))
  have hh : heightBound G (contactOrder sigma M) M ≤ Real.exp ((heightRate G sigma+epsilon)*(M : ℝ)) := by
    apply (Real.log_le_iff_le_exp hp).mp
    exact ((div_lt_iff₀ (by exact_mod_cast (by omega : 0 < M))).mp hrate).le
  exact ⟨P,hP,hdeg,hcontact,fun row k => (hheight row k).trans hh⟩

def paperBeta (G : ℕ) (sigma eta : ℝ) : ℝ :=
  (((2*G+1 : ℕ) : ℝ)-eta)/eta*sigma*(1+Real.log 4)

theorem heightRate_eq_paperBeta {G : ℕ} (hG : 0 < G) (sigma eta : ℝ)
    (hrelation : ((G+1 : ℕ) : ℝ)*sigma=((2*G+1 : ℕ) : ℝ)-eta) :
    heightRate G sigma=paperBeta G sigma eta := by
  simp only [heightRate,theta,omega,degreeIndex_two_card,coordinates_two_card hG]
  rw [hrelation,show ((2*G+1 : ℕ) : ℝ)-(((2*G+1 : ℕ) : ℝ)-eta)=eta by ring]
  unfold paperBeta
  ring

theorem exists_paper_rate_contact_columns {G : ℕ} (hG : 0 < G)
    (sigma eta : ℝ) (hs : 0 < sigma) (heta : 0 < eta)
    (hrelation : ((G+1 : ℕ) : ℝ)*sigma=((2*G+1 : ℕ) : ℝ)-eta)
    (hPNT : SharpLcmAsymptotic) (epsilon : ℝ) (he : 0 < epsilon) :
    ∀ᶠ M : ℕ in atTop,∃ P : Coordinates 2 G → Polynomial ℤ,P ≠ 0 ∧
      (∀ row,(P row).natDegree < M) ∧
      (∀ kap,X^(contactOrder sigma M) ∣ contactRemainder hG P kap) ∧
      (∀ row k,|((P row).coeff k : ℝ)| ≤ Real.exp ((paperBeta G sigma eta+epsilon)*(M : ℝ))) := by
  have hgap : (theta 2 G : ℝ)*sigma < (omega 2 G : ℝ) := by
    simp only [theta,omega,degreeIndex_two_card,coordinates_two_card hG]
    linarith
  simpa only [heightRate_eq_paperBeta hG sigma eta hrelation] using
    exists_sharp_rate_contact_columns hG sigma hs hgap hPNT epsilon he

end QuadraticPi.GradedTwoLogContactRates


==> anc/lean/QuadraticPi/GradedTwoLogCornerContact.lean <==
import QuadraticPi.GradedTwoLogRescaledSystem

/-! Every actual two-log corner remainder is a constant linear combination
of the literal origin contacts. Their contact order therefore propagates
to the full corner space, without any rank or independence hypothesis. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedTwoLogCornerContact
open scoped BigOperators
open Filter Topology PowerSeries GradedCoefficientContractions GradedTwoLogTransport
open GradedTwoLogAnalyticTaylor GradedTwoLogAnalyticJets GradedTwoLogAnalyticContact
open GradedTwoLogScalarContraction GradedCitedSeparationBridge GradedTwoLogSeparation
open GradedTwoLogContactConstruction GradedContactCauchy

theorem transport_sourceColumn {G : ℕ} (hG : 0 < G) (r z : ℂ) (kap : DegreeIndex 2 G) :
    (transport hG (fun i => increment ((i.val+1 : ℕ) : ℚ) r z)).mulVec
      (sourceColumn (fun i : Fin 2 => logBranch ((i.val+1 : ℕ) : ℚ) r) kap)=
      fun row => analyticBasis hG kap row z := by
  rw [sourceColumn_eq_analyticBasis hG r kap]
  have he := transport_mul hG (fun i => increment ((i.val+1 : ℕ) : ℚ) r z)
    (fun i => logBranch ((i.val+1 : ℕ) : ℚ) r)
  have hu : (fun i : Fin 2 => increment ((i.val+1 : ℕ) : ℚ) r z)+
      (fun i : Fin 2 => logBranch ((i.val+1 : ℕ) : ℚ) r)=
      (fun i : Fin 2 => logBranch ((i.val+1 : ℕ) : ℚ) z) := by
    funext i
    simp only [Pi.add_apply,increment,sub_add_cancel]
  rw [hu] at he
  funext row
  exact congrFun (congrFun he row) (Sum.inl kap)

theorem endpoint_on_sourceColumn {G : ℕ} (hG : 0 < G) (N : ℕ)
    (P : Coordinates 2 G → Polynomial ℤ) (kap : DegreeIndex 2 G) (z : ℂ) :
    endpointPairing hG N P
      (sourceColumn (fun i : Fin 2 => logBranch ((i.val+1 : ℕ) : ℚ)
        (((1 : ℚ)/(N : ℚ) : ℚ) : ℂ)) kap) z=analyticContact hG P kap z := by
  unfold endpointPairing coordinatePairing
  change (∑ col,sourceColumn (fun i : Fin 2 => logBranch ((i.val+1 : ℕ) : ℚ)
    (((1 : ℚ)/(N : ℚ) : ℚ) : ℂ)) kap col*(∑ row,
      transport hG (fun i => increment ((i.val+1 : ℕ) : ℚ)
        (((1 : ℚ)/(N : ℚ) : ℚ) : ℂ) z) row col*(P row).eval₂ (Int.castRingHom ℂ) z))=_
  rw [transpose_pairing (transport hG (fun i => increment ((i.val+1 : ℕ) : ℚ)
    (((1 : ℚ)/(N : ℚ) : ℚ) : ℂ) z))]
  change (∑ row,(P row).eval₂ (Int.castRingHom ℂ) z*
    ((transport hG (fun i => increment ((i.val+1 : ℕ) : ℚ)
      (((1 : ℚ)/(N : ℚ) : ℚ) : ℂ) z)).mulVec
      (sourceColumn (fun i : Fin 2 => logBranch ((i.val+1 : ℕ) : ℚ)
        (((1 : ℚ)/(N : ℚ) : ℚ) : ℂ)) kap)) row)=_
  rw [transport_sourceColumn]
  rfl

def contactCombination {G : ℕ} (hG : 0 < G) (P : Coordinates 2 G → Polynomial ℤ)
    (b : DegreeIndex 2 G → ℂ) (z : ℂ) : ℂ := ∑ kap,b kap*analyticContact hG P kap z

theorem endpoint_on_corner_sum {G : ℕ} (hG : 0 < G) (N : ℕ)
    (P : Coordinates 2 G → Polynomial ℤ) (b : DegreeIndex 2 G → ℂ) (z : ℂ) :
    endpointPairing hG N P
      (∑ kap,b kap • sourceColumn (fun i : Fin 2 => logBranch ((i.val+1 : ℕ) : ℚ)
        (((1 : ℚ)/(N : ℚ) : ℚ) : ℂ)) kap) z=contactCombination hG P b z := by
  classical
  have he : endpointPairing hG N P
      (∑ kap,b kap • sourceColumn (fun i : Fin 2 => logBranch ((i.val+1 : ℕ) : ℚ)
        (((1 : ℚ)/(N : ℚ) : ℚ) : ℂ)) kap) z=
      ∑ kap,b kap*endpointPairing hG N P
        (sourceColumn (fun i : Fin 2 => logBranch ((i.val+1 : ℕ) : ℚ)
          (((1 : ℚ)/(N : ℚ) : ℚ) : ℂ)) kap) z := by
    simp only [endpointPairing,Finset.sum_apply,Pi.smul_apply,smul_eq_mul,
      Finset.sum_mul,Finset.mul_sum,mul_assoc]
    rw [Finset.sum_comm]
  rw [he]
  simp only [endpoint_on_sourceColumn,contactCombination]

theorem corner_remainder_eq_contactCombination {G : ℕ} (hG : 0 < G) (N : ℕ)
    (P : Coordinates 2 G → Polynomial ℤ) (y : Coordinates 2 G → ℂ)
    (hy : y ∈ sourceCornerSpace (G := G) (fun i : Fin 2 =>
      logBranch ((i.val+1 : ℕ) : ℚ) (((1 : ℚ)/(N : ℚ) : ℚ) : ℂ))) :
    ∃ b : DegreeIndex 2 G → ℂ, endpointPairing hG N P y=contactCombination hG P b := by
  obtain ⟨b,hb⟩ := (Submodule.mem_span_range_iff_exists_fun ℂ).mp hy
  refine ⟨b,?_⟩
  funext z
  rw [← hb]
  exact endpoint_on_corner_sum hG N P b z

theorem contactCombination_analyticAt {G : ℕ} (hG : 0 < G)
    (P : Coordinates 2 G → Polynomial ℤ) (b : DegreeIndex 2 G → ℂ) :
    AnalyticAt ℂ (contactCombination hG P b) 0 := by
  classical
  exact Finset.analyticAt_fun_sum _ (fun kap _ =>
    analyticAt_const.mul (analyticContact_analyticAt hG P kap))

theorem contactCombination_dividedDerivative_zero {G : ℕ} (hG : 0 < G)
    (P : Coordinates 2 G → Polynomial ℤ) (b : DegreeIndex 2 G → ℂ) (K : ℕ)
    (hcontact : ∀ kap,X^K ∣ contactRemainder hG P kap) (k : ℕ) (hk : k < K) :
    dividedDerivative (contactCombination hG P b) k 0=0 := by
  change dividedDerivative (fun z => ∑ kap,b kap*analyticContact hG P kap z) k 0=0
  rw [dividedDerivative_sum_mul _ _ _
    (fun kap => analyticContact_analyticAt hG P kap)]
  simp only [analyticContact_dividedDerivative_zero hG P K hcontact _ k hk,mul_zero,Finset.sum_const_zero]

theorem contactCombination_order_ge {G : ℕ} (hG : 0 < G)
    (P : Coordinates 2 G → Polynomial ℤ) (b : DegreeIndex 2 G → ℂ) (K : ℕ)
    (hcontact : ∀ kap,X^K ∣ contactRemainder hG P kap) :
    (K : ℕ∞) ≤ analyticOrderAt (contactCombination hG P b) 0 := by
  apply (natCast_le_analyticOrderAt_iff_iteratedDeriv_eq_zero
    (contactCombination_analyticAt hG P b)).mpr
  intro k hk
  have hz := contactCombination_dividedDerivative_zero hG P b K hcontact k hk
  exact (div_eq_zero_iff.mp hz).resolve_right (by exact_mod_cast k.factorial_ne_zero)

theorem actual_corner_contact_order_ge {G : ℕ} (hG : 0 < G) (N : ℕ)
    (P : Coordinates 2 G → Polynomial ℤ) (K : ℕ)
    (hcontact : ∀ kap,X^K ∣ contactRemainder hG P kap)
    (y : Coordinates 2 G → ℂ)
    (hy : y ∈ sourceCornerSpace (G := G) (fun i : Fin 2 =>
      logBranch ((i.val+1 : ℕ) : ℚ) (((1 : ℚ)/(N : ℚ) : ℚ) : ℂ))) :
    AnalyticAt ℂ (endpointPairing hG N P y) 0 ∧
      (K : ℕ∞) ≤ analyticOrderAt (endpointPairing hG N P y) 0 := by
  obtain ⟨b,hb⟩ := corner_remainder_eq_contactCombination hG N P y hy
  rw [hb]
  exact ⟨contactCombination_analyticAt hG P b,contactCombination_order_ge hG P b K hcontact⟩

end QuadraticPi.GradedTwoLogCornerContact


==> anc/lean/QuadraticPi/GradedTwoLogExplicitParameters.lean <==
import QuadraticPi.GradedTwoLogBakerApplication

/-! The literal h,t,eta,sigma,Delta recipe of graded:two-log-joint.
Every parameter inequality is proved; no rank or classical input is used. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedTwoLogExplicitParameters
open GradedTwoLogTransport GradedFixedFContactRates

def halfSlack (rho : ℝ) : ℝ := rho/2
def ratioCap (G : ℕ) (rho : ℝ) : ℝ := 1+1/(G : ℝ)+halfSlack rho
def etaLoss (G : ℕ) (rho : ℝ) : ℝ := ratioCap G rho*(2+1/((G : ℝ)+1))+1
def paperEta (G : ℕ) (rho : ℝ) : ℝ :=
  min (1/(2*((((2*G+1 : ℕ) : ℝ))+1)))
    (halfSlack rho*(G : ℝ)/(2*((G : ℝ)+1)*etaLoss G rho))
def paperSigma (G : ℕ) (rho : ℝ) : ℝ :=
  ((((2*G+1 : ℕ) : ℝ))-paperEta G rho)/((G : ℝ)+1)
def paperDelta (G : ℕ) (rho : ℝ) : ℝ :=
  ratioCap G rho*(paperSigma G rho-1-2*paperEta G rho)-(1+paperEta G rho)

theorem halfSlack_pos (rho : ℝ) (hrho : 0 < rho) : 0 < halfSlack rho := by
  unfold halfSlack
  positivity

theorem ratioCap_pos {G : ℕ} (hG : 0 < G) (rho : ℝ) (hrho : 0 < rho) :
    0 < ratioCap G rho := by
  have hg : (0 : ℝ) < G := by exact_mod_cast hG
  have hh := halfSlack_pos rho hrho
  unfold ratioCap
  positivity

theorem etaLoss_pos {G : ℕ} (hG : 0 < G) (rho : ℝ) (hrho : 0 < rho) :
    0 < etaLoss G rho := by
  have ht := ratioCap_pos hG rho hrho
  unfold etaLoss
  positivity

theorem eta_bounds {G : ℕ} (hG : 0 < G) (rho : ℝ) (hrho : 0 < rho) :
    0 < paperEta G rho ∧ paperEta G rho < 1 ∧
      paperEta G rho ≤ (((((2*G+1 : ℕ) : ℝ))+1))⁻¹ ∧
      paperEta G rho*etaLoss G rho ≤ halfSlack rho*(G : ℝ)/(2*((G : ℝ)+1)) := by
  have hg : (1 : ℝ) ≤ G := by exact_mod_cast hG
  have hh := halfSlack_pos rho hrho
  have hL := etaLoss_pos hG rho hrho
  have hw : (1 : ℝ) ≤ ((2*G+1 : ℕ) : ℝ) := by exact_mod_cast (by omega : 1 ≤ 2*G+1)
  have hp : 0 < paperEta G rho := by unfold paperEta; exact lt_min (by positivity) (by positivity)
  have hf : paperEta G rho ≤ 1/(2*((((2*G+1 : ℕ) : ℝ))+1)) := min_le_left _ _
  have hs : paperEta G rho ≤ halfSlack rho*(G : ℝ)/(2*((G : ℝ)+1)*etaLoss G rho) := min_le_right _ _
  have hone : 1/(2*((((2*G+1 : ℕ) : ℝ))+1)) < 1 := by
    apply (div_lt_iff₀ (by positivity)).mpr
    linarith
  have hsmall : 1/(2*((((2*G+1 : ℕ) : ℝ))+1)) ≤ (((((2*G+1 : ℕ) : ℝ))+1))⁻¹ := by
    rw [inv_eq_one_div]
    apply (div_le_div_iff₀ (by positivity) (by positivity)).mpr
    linarith
  have hmul := (le_div_iff₀ (show 0 < 2*((G : ℝ)+1)*etaLoss G rho by positivity)).mp hs
  refine ⟨hp,hf.trans_lt hone,hf.trans hsmall,?_⟩
  apply (le_div_iff₀ (by positivity : 0 < 2*((G : ℝ)+1))).mpr
  nlinarith

theorem paperSigma_relation (G : ℕ) (rho : ℝ) :
    (((G+1 : ℕ) : ℝ))*paperSigma G rho=(((2*G+1 : ℕ) : ℝ))-paperEta G rho := by
  have hd : (G : ℝ)+1 ≠ 0 := by positivity
  unfold paperSigma
  push_cast
  field_simp

theorem paperDelta_identity {G : ℕ} (hG : 0 < G) (rho : ℝ) :
    paperDelta G rho=halfSlack rho*(G : ℝ)/((G : ℝ)+1)-paperEta G rho*etaLoss G rho := by
  have hg : (G : ℝ) ≠ 0 := by exact_mod_cast hG.ne'
  have hd : (G : ℝ)+1 ≠ 0 := by positivity
  unfold paperDelta paperSigma etaLoss ratioCap
  push_cast
  field_simp
  <;> ring

theorem paperDelta_lower_bound {G : ℕ} (hG : 0 < G) (rho : ℝ) (hrho : 0 < rho) :
    halfSlack rho*(G : ℝ)/(2*((G : ℝ)+1)) ≤ paperDelta G rho := by
  have hcost := (eta_bounds hG rho hrho).2.2.2
  rw [paperDelta_identity hG rho]
  have he : halfSlack rho*(G : ℝ)/((G : ℝ)+1)=
      2*(halfSlack rho*(G : ℝ)/(2*((G : ℝ)+1))) := by
    have hd : (G : ℝ)+1 ≠ 0 := by positivity
    field_simp
  linarith

theorem paperDelta_pos {G : ℕ} (hG : 0 < G) (rho : ℝ) (hrho : 0 < rho) :
    0 < paperDelta G rho := by
  apply lt_of_lt_of_le _ (paperDelta_lower_bound hG rho hrho)
  have hh := halfSlack_pos rho hrho
  have hg : (0 : ℝ) < G := by exact_mod_cast hG
  positivity

theorem paperSigma_one_le {G : ℕ} (hG : 0 < G) (rho : ℝ) (hrho : 0 < rho) :
    1 ≤ paperSigma G rho := by
  have hg : (1 : ℝ) ≤ G := by exact_mod_cast hG
  have heta := (eta_bounds hG rho hrho).2.1
  rw [paperSigma,le_div_iff₀ (by positivity : 0 < (G : ℝ)+1)]
  push_cast
  linarith

theorem parameters_admissible {G : ℕ} (hG : 0 < G) (rho : ℝ) (hrho : 0 < rho) :
    0 < paperEta G rho ∧ paperEta G rho < 1 ∧
      paperEta G rho ≤ ((omega 2 G : ℝ)+1)⁻¹ ∧ 1 ≤ paperSigma G rho ∧
      (theta 2 G : ℝ)*paperSigma G rho=(omega 2 G : ℝ)-paperEta G rho ∧
      0 < paperDelta G rho := by
  obtain ⟨hp,h1,hs,_⟩ := eta_bounds hG rho hrho
  have hrel := paperSigma_relation G rho
  simp only [theta,omega,degreeIndex_two_card,coordinates_two_card hG]
  exact ⟨hp,h1,hs,paperSigma_one_le hG rho hrho,hrel,paperDelta_pos hG rho hrho⟩

theorem height_cap_identity {G : ℕ} (hG : 0 < G) (rho : ℝ) :
    (G : ℝ)*(1+ratioCap G rho)-1=2*(G : ℝ)+(G : ℝ)*halfSlack rho := by
  have hg : (G : ℝ) ≠ 0 := by exact_mod_cast hG.ne'
  unfold ratioCap
  field_simp
  <;> ring

end QuadraticPi.GradedTwoLogExplicitParameters


==> anc/lean/QuadraticPi/GradedTwoLogExplicitThreshold.lean <==
import QuadraticPi.GradedTwoLogExplicitParameters

/-! The literal N0 ceiling/exponential recipe, applied to the EXACT
previously proved two-log rates. Positive gamma is a conclusion. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedTwoLogExplicitThreshold
open GradedTwoLogExplicitParameters GradedTwoLogJetRates GradedTwoLogJetClearing

def paperBetaAt (G : ℕ) (rho : ℝ) : ℝ :=
  GradedTwoLogContactRates.paperBeta G (paperSigma G rho) (paperEta G rho)
def sizeCost (G : ℕ) (rho : ℝ) : ℝ := paperBetaAt G rho+paperEta G rho*(1+Real.log 16)
def decayCost (G : ℕ) (rho : ℝ) : ℝ :=
  paperBetaAt G rho+paperSigma G rho*Real.log 6+paperEta G rho*(1+Real.log 4)
def literalThreshold (G : ℕ) (rho : ℝ) : ℕ :=
  ⌈max (8 : ℝ) (Real.exp ((sizeCost G rho+ratioCap G rho*decayCost G rho)/paperDelta G rho))⌉₊

theorem localDenominator_le_twice_square (N : ℕ) (hN : 8 ≤ N) :
    (localDenominator N : ℝ) ≤ 2*(N : ℝ)^2 := by
  have hn : (8 : ℝ) ≤ N := by exact_mod_cast hN
  unfold localDenominator
  push_cast
  nlinarith

theorem log_localDenominator_le (N : ℕ) (hN : 8 ≤ N) :
    Real.log (localDenominator N : ℝ) ≤ Real.log 2+2*Real.log (N : ℝ) := by
  have hn : (0 : ℝ) < N := by exact_mod_cast (by omega : 0 < N)
  have hl : (0 : ℝ) < localDenominator N := by exact_mod_cast localDenominator_pos N
  have h := Real.log_le_log hl (localDenominator_le_twice_square N hN)
  rw [Real.log_mul (by norm_num : (2 : ℝ) ≠ 0) (pow_ne_zero _ hn.ne'),Real.log_pow] at h
  norm_num only [Nat.cast_ofNat] at h
  exact h

theorem alpha_log_bound (N : ℕ) (hN : 8 ≤ N) (eta beta : ℝ) (heta : 0 ≤ eta) :
    alpha N eta beta ≤ (1+eta)*Real.log (N : ℝ)+(beta+eta*(1+Real.log 16)) := by
  have hn : (0 : ℝ) < N := by exact_mod_cast (by omega : 0 < N)
  have hl : (0 : ℝ) < localDenominator N := by exact_mod_cast localDenominator_pos N
  have h := mul_le_mul_of_nonneg_left (log_localDenominator_le N hN) heta
  have h16 : Real.log 16=Real.log 2+Real.log 8 := by
    rw [show (16 : ℝ)=2*8 by norm_num,Real.log_mul (by norm_num) (by norm_num)]
  unfold alpha
  rw [Real.log_div hl.ne' hn.ne',h16]
  nlinarith

theorem gamma_log_bound (N : ℕ) (hN : 8 ≤ N) (sigma eta beta : ℝ) (heta : 0 ≤ eta) :
    (sigma-1-2*eta)*Real.log (N : ℝ)-(beta+sigma*Real.log 6+eta*(1+Real.log 4)) ≤
      gamma N sigma eta beta := by
  have hl : (0 : ℝ) < localDenominator N := by exact_mod_cast localDenominator_pos N
  have h := mul_le_mul_of_nonneg_left (log_localDenominator_le N hN) heta
  have h4 : Real.log 4=Real.log 2+Real.log 2 := by
    rw [show (4 : ℝ)=2*2 by norm_num,Real.log_mul (by norm_num) (by norm_num)]
  unfold gamma
  rw [Real.log_mul (by norm_num : (2 : ℝ) ≠ 0) hl.ne',h4]
  nlinarith

theorem literalThreshold_eight_le (G : ℕ) (rho : ℝ) : 8 ≤ literalThreshold G rho := by
  have h : (8 : ℝ) ≤ literalThreshold G rho :=
    (le_max_left _ _).trans (Nat.le_ceil _)
  exact_mod_cast h

theorem literalThreshold_log_cost {G : ℕ} (hG : 0 < G) (rho : ℝ) (hrho : 0 < rho)
    (N : ℕ) (hN : literalThreshold G rho ≤ N) :
    sizeCost G rho+ratioCap G rho*decayCost G rho ≤ paperDelta G rho*Real.log (N : ℝ) := by
  have hn8 : 8 ≤ N := (literalThreshold_eight_le G rho).trans hN
  have hn : (0 : ℝ) < N := by exact_mod_cast (by omega : 0 < N)
  have hceil : max (8 : ℝ)
      (Real.exp ((sizeCost G rho+ratioCap G rho*decayCost G rho)/paperDelta G rho)) ≤
      (literalThreshold G rho : ℝ) := Nat.le_ceil _
  have he : Real.exp ((sizeCost G rho+ratioCap G rho*decayCost G rho)/paperDelta G rho) ≤ (N : ℝ) :=
    (le_max_right _ _).trans (hceil.trans (by exact_mod_cast hN))
  have hl := (Real.le_log_iff_exp_le hn).mpr he
  have hc := (div_le_iff₀ (paperDelta_pos hG rho hrho)).mp hl
  simpa only [mul_comm] using hc

theorem alpha_le_cap_mul_gamma {G : ℕ} (hG : 0 < G) (rho : ℝ) (hrho : 0 < rho)
    (N : ℕ) (hN : literalThreshold G rho ≤ N) :
    alpha N (paperEta G rho) (paperBetaAt G rho) ≤
      ratioCap G rho*gamma N (paperSigma G rho) (paperEta G rho) (paperBetaAt G rho) := by
  have hn8 : 8 ≤ N := (literalThreshold_eight_le G rho).trans hN
  have hp := (eta_bounds hG rho hrho).1
  have ht := ratioCap_pos hG rho hrho
  have ha := alpha_log_bound N hn8 (paperEta G rho) (paperBetaAt G rho) hp.le
  have hg := mul_le_mul_of_nonneg_left
    (gamma_log_bound N hn8 (paperSigma G rho) (paperEta G rho) (paperBetaAt G rho) hp.le) ht.le
  have hc := literalThreshold_log_cost hG rho hrho N hN
  dsimp only [sizeCost,decayCost,paperDelta] at hc
  nlinarith

theorem rates_at_literalThreshold {G : ℕ} (hG : 0 < G) (rho : ℝ) (hrho : 0 < rho)
    (N : ℕ) (hN : literalThreshold G rho ≤ N) :
    8 ≤ N ∧ 0 < gamma N (paperSigma G rho) (paperEta G rho) (paperBetaAt G rho) ∧
      alpha N (paperEta G rho) (paperBetaAt G rho)/
        gamma N (paperSigma G rho) (paperEta G rho) (paperBetaAt G rho) ≤ ratioCap G rho := by
  have hn8 : 8 ≤ N := (literalThreshold_eight_le G rho).trans hN
  have hs := paperSigma_one_le hG rho hrho
  have hp := (eta_bounds hG rho hrho).1
  have ht := ratioCap_pos hG rho hrho
  have ha := GradedTwoLogMeasureHandoff.paper_alpha_pos G (paperSigma G rho) (paperEta G rho)
    (by linarith) hp (paperSigma_relation G rho) N hn8
  change 0 < alpha N (paperEta G rho) (paperBetaAt G rho) at ha
  have hc := alpha_le_cap_mul_gamma hG rho hrho N hN
  have hg : 0 < gamma N (paperSigma G rho) (paperEta G rho) (paperBetaAt G rho) := by
    by_contra h
    have hz := mul_nonpos_of_nonneg_of_nonpos ht.le (le_of_not_gt h)
    linarith
  exact ⟨hn8,hg,(div_le_iff₀ hg).mpr hc⟩

end QuadraticPi.GradedTwoLogExplicitThreshold


==> anc/lean/QuadraticPi/GradedTwoLogFormalConnection.lean <==
import QuadraticPi.GradedTwoLogJetClearing

/-! The normalized two-logarithm formal transport solves its rational
differential system. No analytic Taylor identification is assumed here. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedTwoLogFormalConnection
open scoped BigOperators
open PowerSeries GradedCoefficientContractions GradedTwoLogTransport GradedTwoLogJetClearing

def connection {R : Type*} [CommRing R] {G : ℕ} (hG : 0 < G) (v : Fin 2 → R) :
    Matrix (Coordinates 2 G) (Coordinates 2 G) R := ∑ i : Fin 2,v i • generator hG i

def derivativeMatrix {G : ℕ} (A : Matrix (Coordinates 2 G) (Coordinates 2 G) (PowerSeries ℚ)) :
    Matrix (Coordinates 2 G) (Coordinates 2 G) (PowerSeries ℚ) :=
  fun row col => PowerSeries.derivative (A row col)

theorem connection_mul_transport {R : Type*} [CommRing R] {G : ℕ} (hG : 0 < G) (v u : Fin 2 → R) :
    connection hG v*transport hG u=connection hG v := by
  classical
  rw [connection,Matrix.sum_mul]
  simp_rw [Matrix.smul_mul,generator_mul_transport]

theorem derivative_transport {G : ℕ} (hG : 0 < G) (u : Fin 2 → PowerSeries ℚ) :
    derivativeMatrix (transport hG u)=connection hG (fun i => PowerSeries.derivative (u i)) := by
  classical
  ext row col
  simp only [derivativeMatrix,transport,connection,Fin.sum_univ_two,Matrix.add_apply,
    Matrix.smul_apply,smul_eq_mul,Matrix.one_apply]
  cases row <;> cases col <;> simp only [generator] <;> split_ifs <;>
    simp [PowerSeries.derivative_one]

theorem formal_transport_ode {G : ℕ} (hG : 0 < G) (N : ℕ) :
    derivativeMatrix (transport hG (localIncrement N))=
      connection hG (fun i => PowerSeries.derivative (localIncrement N i))*transport hG (localIncrement N) := by
  rw [connection_mul_transport,derivative_transport]

theorem formal_transport_initial {G : ℕ} (hG : 0 < G) (N : ℕ) :
    (fun row col => coeff 0 (transport hG (localIncrement N) row col))=
      (1 : Matrix (Coordinates 2 G) (Coordinates 2 G) ℚ) := by
  classical
  ext row col
  simp only [transport,Fin.sum_univ_two,Matrix.add_apply,Matrix.smul_apply,smul_eq_mul,Matrix.one_apply]
  cases row <;> cases col <;> simp only [generator] <;> split_ifs <;>
    simp [localIncrement,logIncrement]

theorem localIncrement_rational_ode (N : ℕ) (i : Fin 2) :
    (PowerSeries.C ((N : ℚ)+(i.val+1 : ℕ))+
      PowerSeries.C (((i.val+1 : ℕ) : ℚ)*(N : ℚ))*PowerSeries.X)*
        PowerSeries.derivative (localIncrement N i)=
      PowerSeries.C (((i.val+1 : ℕ) : ℚ)*(N : ℚ)) := by
  let den : ℚ := (N : ℚ)+(i.val+1 : ℕ)
  let num : ℚ := ((i.val+1 : ℕ) : ℚ)*(N : ℚ)
  let c : ℚ := num/den
  have hden : den ≠ 0 := by dsimp [den]; positivity
  have hc : den*c=num := by dsimp [c]; field_simp
  have hC : PowerSeries.C den*PowerSeries.C c=PowerSeries.C num := by rw [← map_mul,hc]
  change (PowerSeries.C den+PowerSeries.C num*PowerSeries.X)*PowerSeries.derivative (logIncrement c)=PowerSeries.C num
  calc
    _ = PowerSeries.C den*((1+PowerSeries.C c*PowerSeries.X)*PowerSeries.derivative (logIncrement c)) := by
      rw [← hC]
      ring
    _ = _ := by rw [logIncrement_differential_equation,hC]

end QuadraticPi.GradedTwoLogFormalConnection


==> anc/lean/QuadraticPi/GradedTwoLogIntegerFamilies.lean <==
import QuadraticPi.GradedTwoLogScalarContraction
import QuadraticPi.GradedActualFamilySelection

/-! Actual integer columns and their exact rational span are constructed
before targets and slacks. The short-rank assertion itself is not assumed
or proved by this arithmetic/analytic assembly. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedTwoLogIntegerFamilies
open scoped BigOperators
open Filter Topology PowerSeries GradedCoefficientContractions GradedContactCauchy
open GradedTwoLogJetClearing GradedTwoLogAnalyticJets GradedTwoLogAnalyticContact
open GradedTwoLogUniformBounds GradedTwoLogUniformFamilies GradedTwoLogScalarContraction
open GradedTwoLogContactConstruction GradedTwoLogContactRates GradedTwoLogJetRates
open GradedFixedFEntryGrowth GradedJetRateLimits GradedHarmonicGrowth
open GradedClearingSpanTransfer GradedBoundedJetFamilies UniformCoefficientContraction

def integerColumn {G : ℕ} (hG : 0 < G) (M k N : ℕ) (P : Coordinates 2 G → Polynomial ℤ) :
    Coordinates 2 G → ℤ :=
  if h : k<M ∧ 0<N ∧ ∀ row,(P row).natDegree<M then
    Classical.choose (exists_integer_formal_jet hG M k N h.1 h.2.1 P h.2.2).2 else 0

theorem integerColumn_spec {G : ℕ} (hG : 0 < G) (M k N : ℕ) (hk : k<M) (hN : 0<N)
    (P : Coordinates 2 G → Polynomial ℤ) (hP : ∀ row,(P row).natDegree<M) (col : Coordinates 2 G) :
    (integerColumn hG M k N P col : ℚ)=(clearingInteger M k N : ℚ)*formalDividedJet hG N P k col := by
  dsimp only [integerColumn]
  rw [dif_pos ⟨hk,hN,hP⟩]
  exact Classical.choose_spec (exists_integer_formal_jet hG M k N hk hN P hP).2 col

theorem integerColumn_analytic {G : ℕ} (hG : 0 < G) (M k N : ℕ) (hk : k<M) (hN : 0<N)
    (P : Coordinates 2 G → Polynomial ℤ) (hP : ∀ row,(P row).natDegree<M) (col : Coordinates 2 G) :
    (clearingInteger M k N : ℂ)*dividedDerivative (coordinatePairing hG N P col) k
      (((1 : ℚ)/(N : ℚ) : ℚ) : ℂ)=(integerColumn hG M k N P col : ℂ) := by
  rw [analytic_dividedDerivative_eq_formalJet hG N hN]
  exact_mod_cast (integerColumn_spec hG M k N hk hN P hP col).symm

def integerFamily {G : ℕ} (hG : 0 < G) (P : ℕ → Coordinates 2 G → Polynomial ℤ)
    (N : ℕ) (eta : ℝ) (offset M k : ℕ) : Coordinates 2 G → ℤ :=
  if k ≤ jetOrder eta offset M then integerColumn hG M k N (P M) else 0

theorem integerFamily_zero {G : ℕ} (hG : 0 < G) (P : ℕ → Coordinates 2 G → Polynomial ℤ)
    (N : ℕ) (eta : ℝ) (offset M k : ℕ) (hk : jetOrder eta offset M<k) :
    integerFamily hG P N eta offset M k=0 := by simp [integerFamily,not_le.mpr hk]

theorem integerFamily_spec {G : ℕ} (hG : 0 < G) (P : ℕ → Coordinates 2 G → Polynomial ℤ)
    (N : ℕ) (hN : 0<N) (eta : ℝ) (offset M : ℕ) (hcut : jetOrder eta offset M<M)
    (hP : ∀ row,(P M row).natDegree<M) (k : ℕ) (hk : k≤jetOrder eta offset M) (col : Coordinates 2 G) :
    (integerFamily hG P N eta offset M k col : ℚ)=
      (clearingInteger M k N : ℚ)*formalDividedJet hG N (P M) k col := by
  rw [integerFamily,if_pos hk]
  exact integerColumn_spec hG M k N (lt_of_le_of_lt hk hcut) hN (P M) hP col

theorem integerFamily_analytic {G : ℕ} (hG : 0 < G) (P : ℕ → Coordinates 2 G → Polynomial ℤ)
    (N : ℕ) (hN : 0<N) (eta : ℝ) (offset M : ℕ) (hcut : jetOrder eta offset M<M)
    (hP : ∀ row,(P M row).natDegree<M) (k : ℕ) (hk : k≤jetOrder eta offset M) (col : Coordinates 2 G) :
    (clearingInteger M k N : ℂ)*dividedDerivative (coordinatePairing hG N (P M) col) k
      (((1 : ℚ)/(N : ℚ) : ℚ) : ℂ)=(integerFamily hG P N eta offset M k col : ℂ) := by
  rw [integerFamily,if_pos hk]
  exact integerColumn_analytic hG M k N (lt_of_le_of_lt hk hcut) hN (P M) hP col

theorem integerFamily_span_eq {G : ℕ} (hG : 0 < G) (P : ℕ → Coordinates 2 G → Polynomial ℤ)
    (N : ℕ) (hN : 0<N) (eta : ℝ) (offset M : ℕ) (hcut : jetOrder eta offset M<M)
    (hP : ∀ row,(P M row).natDegree<M) :
    Submodule.span ℚ (Set.range (fun k col => (integerFamily hG P N eta offset M k col : ℚ)))=
      Submodule.span ℚ (Set.range (fun k : Fin (jetOrder eta offset M+1) => formalDividedJet hG N (P M) k.val)) := by
  rw [span_zero_extended_eq (fun k col => (integerFamily hG P N eta offset M k col : ℚ))
    (jetOrder eta offset M) (fun k hk => by rw [integerFamily_zero hG P N eta offset M k hk]; rfl)]
  exact integer_columns_span_eq _ (fun k : Fin (jetOrder eta offset M+1) => integerFamily hG P N eta offset M k.val)
    (fun k => clearingInteger M k.val N) (fun k => clearingInteger_pos M k.val N hN)
      (fun k col => integerFamily_spec hG P N hN eta offset M hcut hP k.val (by omega) col)

def formConstant (G : ℕ) : ℝ := 1+(Fintype.card (DegreeIndex 2 (G-1)) : ℝ)*coordinateConstant G+
  4*(Fintype.card (DegreeIndex 2 G) : ℝ)*coordinateConstant G

theorem formConstant_pos (G : ℕ) : 0<formConstant G := by
  have hC := (coordinateConstant_pos G).le
  unfold formConstant
  positivity

theorem uniformBounds_of_actual_estimates {G : ℕ} (hG : 0 < G)
    (P : ℕ → Coordinates 2 G → Polynomial ℤ) (N : ℕ) (hN : 8≤N) (eta : ℝ) (offset : ℕ)
    (a rate : ℝ)
    (hdata : ∀ᶠ M : ℕ in atTop,(∀ row,(P M row).natDegree<M) ∧ jetOrder eta offset M<M)
    (hb : ∀ᶠ M : ℕ in atTop,
      (∀ k,k≤jetOrder eta offset M → ∀ col,
        ‖(clearingInteger M k N : ℂ)*dividedDerivative (coordinatePairing hG N (P M) col) k
          (((1 : ℚ)/(N : ℚ) : ℚ) : ℂ)‖≤coordinateConstant G*Real.exp (a*(M : ℝ))) ∧
      (∀ k,k≤jetOrder eta offset M → ∀ kap,
        ‖(clearingInteger M k N : ℂ)*dividedDerivative (analyticContact hG (P M) kap) k
          (((1 : ℚ)/(N : ℚ) : ℚ) : ℂ)‖≤4*coordinateConstant G*Real.exp (-rate*(M : ℝ)))) :
    UniformBounds (xi N) (integerFamily hG P N eta offset) a rate (formConstant G) (fun _ => 0) (fun _ => 0) := by
  have hC := (coordinateConstant_pos G).le
  have hFC := (formConstant_pos G).le
  have hL0 : 0 ≤ (Fintype.card (DegreeIndex 2 (G-1)) : ℝ)*coordinateConstant G := by positivity
  have hS0 : 0 ≤ 4*(Fintype.card (DegreeIndex 2 G) : ℝ)*coordinateConstant G := by positivity
  have hL : (Fintype.card (DegreeIndex 2 (G-1)) : ℝ)*coordinateConstant G ≤ formConstant G := by
    unfold formConstant
    linarith
  have hS : 4*(Fintype.card (DegreeIndex 2 G) : ℝ)*coordinateConstant G ≤ formConstant G := by
    unfold formConstant
    linarith
  unfold UniformBounds
  filter_upwards [hdata,hb] with M hM hB
  intro c hc k
  have hH : 0≤coefficientHeight c := le_trans (by norm_num) (coefficientHeight_one_le c)
  by_cases hk : k≤jetOrder eta offset M
  · have hv := integerFamily_analytic hG P N (by omega) eta offset M hM.2 hM.1 k hk
    have hsize (col : Coordinates 2 G) : |(integerFamily hG P N eta offset M k col : ℝ)|≤
        coordinateConstant G*Real.exp (a*(M : ℝ)) := by
      have h := hB.1 k hk col
      rw [hv col,Complex.norm_intCast] at h
      exact h
    constructor
    · have h := GradedContractionCoordinateBounds.lowerContraction_abs_le c _ _ (by positivity) hsize
      have h' := mul_le_mul_of_nonneg_right
        (mul_le_mul_of_nonneg_right hL (pow_nonneg hH (G-1))) (Real.exp_pos (a*(M : ℝ))).le
      exact h.trans (by convert h' using 1 <;> (try simp only [add_zero]) <;> ring)
    · rw [real_scalar_identity hG N (by omega) (P M) k (clearingInteger M k N) _ hv]
      have h := scalar_cleared_norm_le hG N hN (P M) k (clearingInteger M k N)
        (4*coordinateConstant G*Real.exp (-rate*(M : ℝ))) (by positivity) (hB.2 k hk) c
      refine h.trans ?_
      have h' := mul_le_mul_of_nonneg_right
        (mul_le_mul_of_nonneg_right hS (pow_nonneg hH G)) (Real.exp_pos (-rate*(M : ℝ))).le
      convert h' using 1 <;> (try simp only [add_zero]) <;> ring
  · have hz := integerFamily_zero hG P N eta offset M k (by omega)
    rw [hz]
    simp only [upperContraction,lowerContraction,SpanningIntegerContractions.intContraction,
      Pi.zero_apply,mul_zero,Finset.sum_const_zero,Int.cast_zero,zero_add,zero_mul,abs_zero,add_zero]
    exact ⟨by positivity,by positivity⟩

theorem exists_integer_family_with_uniformBounds {G : ℕ} (hG : 0 < G)
    (sigma eta : ℝ) (hs : 0<sigma) (heta : 0<eta) (heta1 : eta<1)
    (hrelation : ((G+1 : ℕ) : ℝ)*sigma=((2*G+1 : ℕ) : ℝ)-eta)
    (hPNT : SharpLcmAsymptotic) :
    ∃ P : ℕ → Coordinates 2 G → Polynomial ℤ,
      (∀ᶠ M : ℕ in atTop,P M≠0 ∧ (∀ row,(P M row).natDegree<M) ∧
        (∀ kap,X^(contactOrder sigma M) ∣ contactRemainder hG (P M) kap)) ∧
      ∀ N : ℕ,8≤N → ∀ offset : ℕ,
        (∀ᶠ M : ℕ in atTop,
          Submodule.span ℚ (Set.range (fun k col => (integerFamily hG P N eta offset M k col : ℚ)))=
            Submodule.span ℚ (Set.range (fun k : Fin (jetOrder eta offset M+1) => formalDividedJet hG N (P M) k.val))) ∧
        ∀ epsilon : ℝ,0<epsilon → UniformBounds (xi N) (integerFamily hG P N eta offset)
          (alpha N eta (paperBeta G sigma eta)+epsilon) (gamma N sigma eta (paperBeta G sigma eta)-epsilon)
          (formConstant G) (fun _ => 0) (fun _ => 0) := by
  obtain ⟨P,hgood,hbounds⟩ := exists_uniformly_bounded_contact_family hG sigma eta hs heta heta1 hrelation hPNT
  refine ⟨P,hgood,?_⟩
  intro N hN offset
  have hdata : ∀ᶠ M : ℕ in atTop,(∀ row,(P M row).natDegree<M) ∧ jetOrder eta offset M<M := by
    filter_upwards [hgood,GradedRateBoundedJetConstruction.jetOrder_eventually_lt eta heta.le heta1 offset] with M hg hk
    exact ⟨hg.2.1,hk⟩
  constructor
  · filter_upwards [hdata] with M hM
    exact integerFamily_span_eq hG P N (by omega) eta offset M hM.2 hM.1
  · intro epsilon he
    apply uniformBounds_of_actual_estimates hG P N hN eta offset _ _ hdata
    have hb := hbounds N hN offset epsilon he
    simpa only [show -(gamma N sigma eta (paperBeta G sigma eta)-epsilon)=
      -gamma N sigma eta (paperBeta G sigma eta)+epsilon by ring] using hb

end QuadraticPi.GradedTwoLogIntegerFamilies


==> anc/lean/QuadraticPi/GradedTwoLogJetClearing.lean <==
import QuadraticPi.GradedTwoLogTransport
import QuadraticPi.GradedJetClearingArithmetic
import Mathlib.RingTheory.PowerSeries.Derivative

/-! Exact two-logarithm transport/Taylor clearing with ONE lcmUpto(k),
independent of grade. Analytic Taylor/actual covariant-jet identification
is a separate subsequent obligation. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedTwoLogJetClearing
open scoped BigOperators
open PowerSeries GradedHarmonicClearing GradedTwoLogTransport

def logIncrement (c : ℚ) : PowerSeries ℚ :=
  PowerSeries.mk (fun k => if k=0 then 0 else (-1 : ℚ)^(k-1)*c^k/(k : ℚ))

theorem logIncrement_zero (c : ℚ) : coeff 0 (logIncrement c)=0 := by simp [logIncrement]

theorem logIncrement_coeff_succ (c : ℚ) (k : ℕ) :
    coeff (k+1) (logIncrement c)=(-1 : ℚ)^k*c^(k+1)/(k+1 : ℕ) := by
  simp [logIncrement]

theorem logIncrement_derivative_coeff (c : ℚ) (k : ℕ) :
    coeff k (PowerSeries.derivative (logIncrement c))=(-1 : ℚ)^k*c^(k+1) := by
  rw [PowerSeries.coeff_derivative,logIncrement_coeff_succ]
  have hk : ((k+1 : ℕ) : ℚ) ≠ 0 := by positivity
  push_cast
  field_simp

theorem logIncrement_differential_equation (c : ℚ) :
    (1+PowerSeries.C c*PowerSeries.X)*PowerSeries.derivative (logIncrement c)=PowerSeries.C c := by
  ext k
  rw [add_mul,one_mul,mul_assoc,map_add,PowerSeries.coeff_C_mul]
  cases k with
  | zero => simp [logIncrement_derivative_coeff]
  | succ k =>
    have hx : coeff (k+1) (PowerSeries.X*PowerSeries.derivative (logIncrement c))=
        coeff k (PowerSeries.derivative (logIncrement c)) := by
      simpa only [pow_one] using PowerSeries.coeff_X_pow_mul (PowerSeries.derivative (logIncrement c)) 1 k
    rw [hx,logIncrement_derivative_coeff,logIncrement_derivative_coeff]
    simp only [PowerSeries.coeff_C,Nat.succ_ne_zero,if_false,pow_succ]
    ring

theorem logIncrement_scaled_primitive (c s : ℚ) (z : ℤ) (hsc : s*c=(z : ℚ))
    (j : ℕ) (hj : 0 < j) :
    (j : ℚ)*s^j*coeff j (logIncrement c) ∈ (Int.castRingHom ℚ).range := by
  have hj0 : (j : ℚ) ≠ 0 := by exact_mod_cast (Nat.ne_zero_of_lt hj)
  have he : (j : ℚ)*s^j*coeff j (logIncrement c)=(-1 : ℚ)^(j-1)*(s*c)^j := by
    simp only [logIncrement,PowerSeries.coeff_mk,if_neg (Nat.ne_zero_of_lt hj)]
    rw [mul_pow]
    field_simp <;> ring
  rw [he,hsc]
  exact ⟨(-1 : ℤ)^(j-1)*z^j,by norm_cast⟩

theorem logIncrement_scaled_cleared (c s : ℚ) (z : ℤ) (hsc : s*c=(z : ℚ)) (k : ℕ) :
    (clearing 1 k : ℚ)*s^k*coeff k (logIncrement c) ∈ (Int.castRingHom ℚ).range := by
  simpa only [pow_one] using GradedLogSeriesClearing.power_coeff_cleared 1 k 1 (by omega) s
    (logIncrement c) (logIncrement_zero c) (fun j hj => logIncrement_scaled_primitive c s z hsc j hj)

def localDenominator (N : ℕ) : ℕ := (N+1)*(N+2)
def localIncrement (N : ℕ) (i : Fin 2) : PowerSeries ℚ :=
  logIncrement ((((i.val+1 : ℕ) : ℚ)*(N : ℚ))/((N : ℚ)+(i.val+1 : ℕ)))

theorem local_increment_scaled_parameter (N : ℕ) (hN : 0 < N) (i : Fin 2) :
    ∃ z : ℤ, ((localDenominator N : ℚ)/(N : ℚ))*
      ((((i.val+1 : ℕ) : ℚ)*(N : ℚ))/((N : ℚ)+(i.val+1 : ℕ)))=(z : ℚ) := by
  have hN0 : (N : ℚ) ≠ 0 := by exact_mod_cast hN.ne'
  have hN1 : (N : ℚ)+1 ≠ 0 := by positivity
  have hN2 : (N : ℚ)+2 ≠ 0 := by positivity
  fin_cases i
  · refine ⟨(N : ℤ)+2,?_⟩
    simp only [localDenominator,Fin.val_zero,Nat.reduceAdd]
    push_cast
    field_simp
    <;> ring
  · refine ⟨2*((N : ℤ)+1),?_⟩
    simp only [localDenominator,Fin.val_one,Nat.reduceAdd]
    push_cast
    field_simp
    <;> ring

theorem localIncrement_scaled_cleared (N : ℕ) (hN : 0 < N) (i : Fin 2) (k : ℕ) :
    (clearing 1 k : ℚ)*((localDenominator N : ℚ)/(N : ℚ))^k*
      coeff k (localIncrement N i) ∈ (Int.castRingHom ℚ).range := by
  obtain ⟨z,hz⟩ := local_increment_scaled_parameter N hN i
  exact logIncrement_scaled_cleared _ _ z hz k

def linearTransportEntry (N : ℕ) (a b c : ℤ) : PowerSeries ℚ :=
  (a : PowerSeries ℚ)+(b : PowerSeries ℚ)*localIncrement N 0+
    (c : PowerSeries ℚ)*localIncrement N 1

theorem linearTransportEntry_scaled_cleared (N : ℕ) (hN : 0 < N) (a b c : ℤ) (k : ℕ) :
    (clearing 1 k : ℚ)*((localDenominator N : ℚ)/(N : ℚ))^k*
      coeff k (linearTransportEntry N a b c) ∈ (Int.castRingHom ℚ).range := by
  let D : ℚ := (clearing 1 k : ℚ)*((localDenominator N : ℚ)/(N : ℚ))^k
  have hconst : D*coeff k (a : PowerSeries ℚ) ∈ (Int.castRingHom ℚ).range := by
    have he : (a : PowerSeries ℚ)=PowerSeries.C (a : ℚ) := by simp
    rw [he,PowerSeries.coeff_C]
    by_cases hk : k=0
    · subst k
      refine ⟨(clearing 1 0 : ℤ)*a,?_⟩
      simp [D]
    · simp [hk]
  have hb := (Int.castRingHom ℚ).range.mul_mem
    (show (b : ℚ) ∈ (Int.castRingHom ℚ).range from ⟨b,rfl⟩) (localIncrement_scaled_cleared N hN 0 k)
  have hc := (Int.castRingHom ℚ).range.mul_mem
    (show (c : ℚ) ∈ (Int.castRingHom ℚ).range from ⟨c,rfl⟩) (localIncrement_scaled_cleared N hN 1 k)
  have h := (Int.castRingHom ℚ).range.add_mem ((Int.castRingHom ℚ).range.add_mem hconst hb) hc
  convert h using 1
  simp only [linearTransportEntry,map_add,PowerSeries.coeff_intCast_mul]
  dsimp [D]
  ring

theorem transport_entry_is_linear {G : ℕ} (hG : 0 < G) (N : ℕ)
    (row col : GradedCoefficientContractions.Coordinates 2 G) :
    ∃ a b c : ℤ, transport hG (localIncrement N) row col=linearTransportEntry N a b c := by
  classical
  refine ⟨if row=col then 1 else 0,generator (R := ℤ) hG 0 row col,generator (R := ℤ) hG 1 row col,?_⟩
  simp only [transport,Fin.sum_univ_two,Matrix.add_apply,Matrix.smul_apply,smul_eq_mul,Matrix.one_apply,
    linearTransportEntry]
  cases row <;> cases col <;> simp only [generator] <;> split_ifs <;> simp_all <;> ring

theorem transport_entry_scaled_cleared {G : ℕ} (hG : 0 < G) (N : ℕ) (hN : 0 < N)
    (row col : GradedCoefficientContractions.Coordinates 2 G) (k : ℕ) :
    (clearing 1 k : ℚ)*((localDenominator N : ℚ)/(N : ℚ))^k*
      coeff k (transport hG (localIncrement N) row col) ∈ (Int.castRingHom ℚ).range := by
  obtain ⟨a,b,c,he⟩ := transport_entry_is_linear hG N row col
  rw [he]
  exact linearTransportEntry_scaled_cleared N hN a b c k

def clearingInteger (M k N : ℕ) : ℕ := N^(M-1-k)*(localDenominator N)^k*Nat.lcmUpto k

theorem clearingInteger_pos (M k N : ℕ) (hN : 0 < N) : 0 < clearingInteger M k N := by
  unfold clearingInteger localDenominator
  exact mul_pos (mul_pos (pow_pos hN _) (pow_pos (by positivity) _)) (Nat.lcmUpto_pos k)

theorem transport_taylor_cleared {G : ℕ} (hG : 0 < G) (M k N : ℕ) (hk : k < M) (hN : 0 < N)
    (P : Polynomial ℤ) (hP : P.natDegree < M)
    (row col : GradedCoefficientContractions.Coordinates 2 G) :
    (clearingInteger M k N : ℚ)*coeff k
      ((transport hG (localIncrement N) row col)*
        ((Polynomial.taylor ((1 : ℚ)/(N : ℚ)) (P.map (Int.castRingHom ℚ))) : PowerSeries ℚ))
      ∈ (Int.castRingHom ℚ).range := by
  have h := GradedJetClearingArithmetic.transport_taylor_coeff_cleared 1 M k hk P hP 1 N
    (localDenominator N) hN (transport hG (localIncrement N) row col)
    (fun j => transport_entry_scaled_cleared hG N hN row col j)
  simpa [clearingInteger,clearing] using h

def formalDividedJet {G : ℕ} (hG : 0 < G) (N : ℕ)
    (P : GradedCoefficientContractions.Coordinates 2 G → Polynomial ℤ) (k : ℕ) :
    GradedCoefficientContractions.Coordinates 2 G → ℚ := fun col =>
  ∑ row, coeff k ((transport hG (localIncrement N) row col)*
    ((Polynomial.taylor ((1 : ℚ)/(N : ℚ)) ((P row).map (Int.castRingHom ℚ))) : PowerSeries ℚ))

theorem formalDividedJet_cleared {G : ℕ} (hG : 0 < G) (M k N : ℕ) (hk : k < M) (hN : 0 < N)
    (P : GradedCoefficientContractions.Coordinates 2 G → Polynomial ℤ)
    (hP : ∀ row, (P row).natDegree < M) (col : GradedCoefficientContractions.Coordinates 2 G) :
    (clearingInteger M k N : ℚ)*formalDividedJet hG N P k col ∈ (Int.castRingHom ℚ).range := by
  unfold formalDividedJet
  rw [Finset.mul_sum]
  apply (Int.castRingHom ℚ).range.sum_mem
  intro row _
  exact transport_taylor_cleared hG M k N hk hN (P row) (hP row) row col

theorem exists_integer_formal_jet {G : ℕ} (hG : 0 < G) (M k N : ℕ) (hk : k < M) (hN : 0 < N)
    (P : GradedCoefficientContractions.Coordinates 2 G → Polynomial ℤ)
    (hP : ∀ row, (P row).natDegree < M) :
    0 < clearingInteger M k N ∧ ∃ v : GradedCoefficientContractions.Coordinates 2 G → ℤ,
      ∀ col, (v col : ℚ)=(clearingInteger M k N : ℚ)*formalDividedJet hG N P k col := by
  classical
  exact ⟨clearingInteger_pos M k N hN,
    (fun col => Classical.choose (formalDividedJet_cleared hG M k N hk hN P hP col)),
    (fun col => Classical.choose_spec (formalDividedJet_cleared hG M k N hk hN P hP col))⟩

end QuadraticPi.GradedTwoLogJetClearing


==> anc/lean/QuadraticPi/GradedTwoLogJetRates.lean <==
import QuadraticPi.GradedTwoLogContactDecay
import QuadraticPi.GradedSharpJetRateEnvelopes
import QuadraticPi.GradedRateBoundedJetConstruction

/-! Exact two-log arithmetic jet rates. The displayed alpha_N and gamma_N
follow from the actual finite analytic bounds and the same single-lcm
clearing, with no grade-dependent arithmetic loss. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedTwoLogJetRates
open Filter Topology PowerSeries GradedCoefficientContractions GradedContactCauchy
open GradedTwoLogJetClearing GradedTwoLogAnalyticJets GradedTwoLogUniformBounds
open GradedTwoLogContactDecay GradedTwoLogAnalyticContact GradedTwoLogContactConstruction
open GradedJetRateLimits GradedFixedFEntryGrowth GradedHarmonicGrowth

def sizeLog (M k N : ℕ) : ℝ := ((M-1 : ℕ) : ℝ)*Real.log (N : ℝ)+
  (k : ℝ)*(Real.log (localDenominator N : ℝ)-Real.log (N : ℝ)+Real.log 8)+Real.log (Nat.lcmUpto k : ℝ)
def decayLog (M k N : ℕ) : ℝ := ((M-1 : ℕ) : ℝ)*Real.log (N : ℝ)+
  (k : ℝ)*(Real.log (localDenominator N : ℝ)+Real.log 2)+Real.log (Nat.lcmUpto k : ℝ)
def alpha (N : ℕ) (eta beta : ℝ) : ℝ := beta+Real.log (N : ℝ)+
  eta*(Real.log ((localDenominator N : ℝ)/(N : ℝ))+Real.log 8+1)
def gamma (N : ℕ) (sigma eta beta : ℝ) : ℝ :=
  (sigma-1)*Real.log (N : ℝ)-beta-sigma*Real.log 6-
    eta*(Real.log (2*(localDenominator N : ℝ))+1)

theorem localDenominator_pos (N : ℕ) : 0 < localDenominator N := by unfold localDenominator; positivity

theorem clearingInteger_log (M k N : ℕ) (hk : k < M) (hN : 0 < N) :
    Real.log (clearingInteger M k N : ℝ)=
      ((M-1 : ℕ) : ℝ)*Real.log (N : ℝ)+
        (k : ℝ)*(Real.log (localDenominator N : ℝ)-Real.log (N : ℝ))+Real.log (Nat.lcmUpto k : ℝ) := by
  have hn : (N : ℝ) ≠ 0 := by exact_mod_cast hN.ne'
  have hl : (localDenominator N : ℝ) ≠ 0 := by exact_mod_cast (localDenominator_pos N).ne'
  have hd : (Nat.lcmUpto k : ℝ) ≠ 0 := by exact_mod_cast (Nat.lcmUpto_pos k).ne'
  simp only [clearingInteger,Nat.cast_mul,Nat.cast_pow]
  rw [Real.log_mul (mul_ne_zero (pow_ne_zero _ hn) (pow_ne_zero _ hl)) hd,
    Real.log_mul (pow_ne_zero _ hn) (pow_ne_zero _ hl),Real.log_pow,Real.log_pow]
  rw [Nat.cast_sub (by omega : k ≤ M-1)]
  ring

theorem clearing_size_factor (M k N : ℕ) (hk : k < M) (hN : 0 < N) :
    (clearingInteger M k N : ℝ)*(8 : ℝ)^k=Real.exp (sizeLog M k N) := by
  have hd : (0 : ℝ) < clearingInteger M k N := by exact_mod_cast clearingInteger_pos M k N hN
  calc
    _ = Real.exp (Real.log (clearingInteger M k N : ℝ)+(k : ℝ)*Real.log 8) := by
      rw [Real.exp_add,Real.exp_log hd,Real.exp_nat_mul,Real.exp_log (by norm_num : (0 : ℝ) < 8)]
    _ = _ := by congr 1; rw [clearingInteger_log M k N hk hN]; unfold sizeLog; ring

theorem clearing_decay_factor (M k N : ℕ) (hk : k < M) (hN : 0 < N) :
    (clearingInteger M k N : ℝ)*(2*(N : ℝ))^k=Real.exp (decayLog M k N) := by
  have hn : (0 : ℝ) < N := by exact_mod_cast hN
  have hd : (0 : ℝ) < clearingInteger M k N := by exact_mod_cast clearingInteger_pos M k N hN
  calc
    _ = Real.exp (Real.log (clearingInteger M k N : ℝ)+(k : ℝ)*Real.log (2*(N : ℝ))) := by
      rw [Real.exp_add,Real.exp_log hd,Real.exp_nat_mul,Real.exp_log (by positivity)]
    _ = _ := by
      congr 1
      rw [clearingInteger_log M k N hk hN,Real.log_mul (by norm_num) hn.ne']
      unfold decayLog
      ring

theorem cleared_coordinate_norm_le {G : ℕ} (hG : 0 < G) (N : ℕ) (hN : 8 ≤ N)
    (P : Coordinates 2 G → Polynomial ℤ) (H : ℝ) (hH : 0 ≤ H)
    (hP : ∀ row j,|((P row).coeff j : ℝ)| ≤ H) (M k : ℕ) (hk : k < M) (col : Coordinates 2 G) :
    ‖(clearingInteger M k N : ℂ)*dividedDerivative (coordinatePairing hG N P col) k
      (((1 : ℚ)/(N : ℚ) : ℚ) : ℂ)‖ ≤ coordinateConstant G*H*Real.exp (sizeLog M k N) := by
  rw [norm_mul,Complex.norm_natCast]
  calc
    _ ≤ (clearingInteger M k N : ℝ)*(coordinateConstant G*H*8^k) :=
      mul_le_mul_of_nonneg_left (coordinatePairing_dividedDerivative_norm_le hG N hN P H hH hP col k) (by positivity)
    _ = _ := by rw [← clearing_size_factor M k N hk (by omega)]; ring

theorem cleared_contact_norm_le {G : ℕ} (hG : 0 < G) (N : ℕ) (hN : 8 ≤ N)
    (P : Coordinates 2 G → Polynomial ℤ) (H : ℝ) (hH : 0 ≤ H)
    (hP : ∀ row j,|((P row).coeff j : ℝ)| ≤ H) (K : ℕ)
    (hcontact : ∀ kap,X^K ∣ contactRemainder hG P kap) (M k : ℕ) (hk : k < M) (kap : DegreeIndex 2 G) :
    ‖(clearingInteger M k N : ℂ)*dividedDerivative (analyticContact hG P kap) k
      (((1 : ℚ)/(N : ℚ) : ℚ) : ℂ)‖ ≤
        4*coordinateConstant G*H*Real.exp (decayLog M k N)*(6/(N : ℝ))^K := by
  rw [norm_mul,Complex.norm_natCast]
  calc
    _ ≤ (clearingInteger M k N : ℝ)*(4*coordinateConstant G*H*(6/(N : ℝ))^K*(2*(N : ℝ))^k) :=
      mul_le_mul_of_nonneg_left (analyticContact_dividedDerivative_norm_le hG N hN P H hH hP K hcontact kap k) (by positivity)
    _ = _ := by rw [← clearing_decay_factor M k N hk (by omega)]; ring

theorem log_lcm_mono (k j : ℕ) (hkj : k ≤ j) :
    Real.log (Nat.lcmUpto k : ℝ) ≤ Real.log (Nat.lcmUpto j : ℝ) := by
  apply Real.log_le_log (by exact_mod_cast Nat.lcmUpto_pos k)
  exact_mod_cast Nat.le_of_dvd (Nat.lcmUpto_pos j) (GradedHarmonicClearing.lcmUpto_dvd_of_le hkj)

theorem sizeLog_mono (M k j N : ℕ) (hN : 0 < N) (hkj : k ≤ j) : sizeLog M k N ≤ sizeLog M j N := by
  have hn : (0 : ℝ) < N := by exact_mod_cast hN
  have hln : (N : ℝ) ≤ localDenominator N := by
    exact_mod_cast (show N ≤ localDenominator N by unfold localDenominator; nlinarith)
  have hl := Real.log_le_log hn hln
  have hc : 0 ≤ Real.log (localDenominator N : ℝ)-Real.log (N : ℝ)+Real.log 8 := by
    linarith [Real.log_nonneg (by norm_num : (1 : ℝ) ≤ 8)]
  have hkR : (k : ℝ) ≤ j := by exact_mod_cast hkj
  have hm := mul_le_mul_of_nonneg_right hkR hc
  unfold sizeLog
  linarith [log_lcm_mono k j hkj]

theorem decayLog_mono (M k j N : ℕ) (hkj : k ≤ j) : decayLog M k N ≤ decayLog M j N := by
  have hl : (1 : ℝ) ≤ localDenominator N := by exact_mod_cast localDenominator_pos N
  have hc : 0 ≤ Real.log (localDenominator N : ℝ)+Real.log 2 :=
    add_nonneg (Real.log_nonneg hl) (Real.log_nonneg (by norm_num))
  have hkR : (k : ℝ) ≤ j := by exact_mod_cast hkj
  have hm := mul_le_mul_of_nonneg_right hkR hc
  unfold decayLog
  linarith [log_lcm_mono k j hkj]

theorem lcm_jet_limit (hPNT : SharpLcmAsymptotic) (eta : ℝ) (heta : 0 < eta) (offset : ℕ) :
    Tendsto (fun M : ℕ => Real.log (Nat.lcmUpto (jetOrder eta offset M) : ℝ)/(M : ℝ)) atTop (𝓝 eta) := by
  simpa [GradedHarmonicClearing.clearing,harmonic] using clearing_jetOrder_sharp_limit 1 offset eta heta hPNT

theorem sizeLog_limit (hPNT : SharpLcmAsymptotic) (N : ℕ) (hN : 0 < N)
    (eta : ℝ) (heta : 0 < eta) (offset : ℕ) :
    Tendsto (fun M : ℕ => sizeLog M (jetOrder eta offset M) N/(M : ℝ)) atTop (𝓝 (alpha N eta 0)) := by
  have h := ((predecessor_ratio.mul_const (Real.log (N : ℝ))).add
    ((jetOrder_ratio eta heta.le offset).mul_const
      (Real.log (localDenominator N : ℝ)-Real.log (N : ℝ)+Real.log 8))).add (lcm_jet_limit hPNT eta heta offset)
  have hn : (N : ℝ) ≠ 0 := by exact_mod_cast hN.ne'
  have hl : (localDenominator N : ℝ) ≠ 0 := by exact_mod_cast (localDenominator_pos N).ne'
  have he : alpha N eta 0=Real.log (N : ℝ)+eta*(Real.log (localDenominator N : ℝ)-Real.log (N : ℝ)+Real.log 8)+eta := by
    rw [alpha,Real.log_div hl hn]; ring
  rw [he]
  simpa only [sizeLog,add_div,mul_div_right_comm,one_mul] using h

theorem decayLog_limit (hPNT : SharpLcmAsymptotic) (N : ℕ)
    (eta : ℝ) (heta : 0 < eta) (offset : ℕ) :
    Tendsto (fun M : ℕ => decayLog M (jetOrder eta offset M) N/(M : ℝ)) atTop
      (𝓝 (Real.log (N : ℝ)+eta*(Real.log (localDenominator N : ℝ)+Real.log 2)+eta)) := by
  have h := ((predecessor_ratio.mul_const (Real.log (N : ℝ))).add
    ((jetOrder_ratio eta heta.le offset).mul_const
      (Real.log (localDenominator N : ℝ)+Real.log 2))).add (lcm_jet_limit hPNT eta heta offset)
  simpa only [decayLog,add_div,mul_div_right_comm,one_mul] using h

theorem size_exponent_limit (hPNT : SharpLcmAsymptotic) (N : ℕ) (hN : 0 < N)
    (eta beta : ℝ) (heta : 0 < eta) (offset : ℕ) :
    Tendsto (fun M : ℕ => (beta*(M : ℝ)+sizeLog M (jetOrder eta offset M) N)/(M : ℝ))
      atTop (𝓝 (alpha N eta beta)) := by
  have h := (tendsto_const_nhds (x := beta)).add (sizeLog_limit hPNT N hN eta heta offset)
  have he : beta+alpha N eta 0=alpha N eta beta := by unfold alpha; ring
  rw [he] at h
  apply h.congr'
  filter_upwards [eventually_ge_atTop 1] with M hM
  rw [add_div,mul_div_cancel_right₀ beta (by exact_mod_cast (by omega : M ≠ 0))]

theorem decay_exponent_limit (hPNT : SharpLcmAsymptotic) (N : ℕ) (hN : 0 < N)
    (sigma eta beta : ℝ) (hsigma : 0 ≤ sigma) (heta : 0 < eta) (offset : ℕ) :
    Tendsto (fun M : ℕ => (beta*(M : ℝ)+decayLog M (jetOrder eta offset M) N+
      (contactOrder sigma M : ℝ)*Real.log (6/(N : ℝ)))/(M : ℝ)) atTop (𝓝 (-gamma N sigma eta beta)) := by
  have hbase := (tendsto_const_nhds (x := beta)).add (decayLog_limit hPNT N eta heta offset)
  have h := hbase.add ((contactOrder_ratio sigma hsigma).mul_const (Real.log (6/(N : ℝ))))
  have hn : (N : ℝ) ≠ 0 := by exact_mod_cast hN.ne'
  have hl : (localDenominator N : ℝ) ≠ 0 := by exact_mod_cast (localDenominator_pos N).ne'
  have he : beta+(Real.log (N : ℝ)+eta*(Real.log (localDenominator N : ℝ)+Real.log 2)+eta)+
      sigma*Real.log (6/(N : ℝ)) = -gamma N sigma eta beta := by
    rw [gamma,Real.log_div (by norm_num) hn,Real.log_mul (by norm_num) hl]; ring
  rw [he] at h
  apply h.congr'
  filter_upwards [eventually_ge_atTop 1] with M hM
  rw [add_div,add_div,mul_div_cancel_right₀ beta (by exact_mod_cast (by omega : M ≠ 0)),mul_div_right_comm]

theorem eventually_size_exponent (hPNT : SharpLcmAsymptotic) (N : ℕ) (hN : 0 < N)
    (eta beta epsilon : ℝ) (heta : 0 < eta) (he : 0 < epsilon) (offset : ℕ) :
    ∀ᶠ M : ℕ in atTop,∀ k,k ≤ jetOrder eta offset M →
      beta*(M : ℝ)+sizeLog M k N ≤ (alpha N eta beta+epsilon)*(M : ℝ) := by
  have ht := (size_exponent_limit hPNT N hN eta beta heta offset).eventually
    (gt_mem_nhds (show alpha N eta beta < alpha N eta beta+epsilon by linarith))
  filter_upwards [eventually_ge_atTop 1,ht] with M hM hrate
  intro k hk
  exact (add_le_add le_rfl (sizeLog_mono M k _ N hN hk)).trans
    (((div_lt_iff₀ (by exact_mod_cast (by omega : 0 < M))).mp hrate).le)

theorem eventually_decay_exponent (hPNT : SharpLcmAsymptotic) (N : ℕ) (hN : 0 < N)
    (sigma eta beta epsilon : ℝ) (hsigma : 0 ≤ sigma) (heta : 0 < eta) (he : 0 < epsilon) (offset : ℕ) :
    ∀ᶠ M : ℕ in atTop,∀ k,k ≤ jetOrder eta offset M →
      beta*(M : ℝ)+decayLog M k N+(contactOrder sigma M : ℝ)*Real.log (6/(N : ℝ)) ≤
        (-gamma N sigma eta beta+epsilon)*(M : ℝ) := by
  have ht := (decay_exponent_limit hPNT N hN sigma eta beta hsigma heta offset).eventually
    (gt_mem_nhds (show -gamma N sigma eta beta < -gamma N sigma eta beta+epsilon by linarith))
  filter_upwards [eventually_ge_atTop 1,ht] with M hM hrate
  intro k hk
  exact (add_le_add (add_le_add le_rfl (decayLog_mono M k _ N hk)) le_rfl).trans
    (((div_lt_iff₀ (by exact_mod_cast (by omega : 0 < M))).mp hrate).le)

end QuadraticPi.GradedTwoLogJetRates


==> anc/lean/QuadraticPi/GradedTwoLogJetRescaling.lean <==
import QuadraticPi.GradedTwoLogNilssonCertificate
import Mathlib.Analysis.Calculus.Deriv.CompMul

/-! Literal ordinary derivatives of the normalized polynomial system are
nonzero rational multiples k!/2^k of the ORIGINAL formal divided jets. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedTwoLogJetRescaling
open scoped BigOperators
open GradedCoefficientContractions GradedTwoLogAnalyticJets GradedTwoLogJetClearing
open GradedTwoLogRescaledSystem GradedTwoLogNilssonCertificate GradedGenericRankCitation

theorem iteratedDeriv_comp_mul_all (f : ℂ → ℂ) (c : ℂ) (k : ℕ) :
    iteratedDeriv k (fun z => f (c*z))=fun z => c^k*iteratedDeriv k f (c*z) := by
  induction k with
  | zero => simp
  | succ k ih =>
    rw [iteratedDeriv_succ,ih]
    funext z
    rw [deriv_const_mul_field,deriv_comp_mul_left,iteratedDeriv_succ]
    simp only [smul_eq_mul,pow_succ]
    ring

theorem scaled_coordinate_eq_original {G : ℕ} (hG : 0 < G) (N : ℕ)
    (P : Coordinates 2 G → Polynomial ℤ) (col : Coordinates 2 G) :
    (fun w => ∑ row,(rankColumn P row).eval₂ (algebraMap ℚ ℂ) w*
      scaledTransport hG N row col w)=fun w => coordinatePairing hG N P col (w/2) := by
  have hm : (algebraMap ℚ ℂ).comp (Int.castRingHom ℚ)=Int.castRingHom ℂ := by ext z; simp
  funext w
  simp only [rankColumn,scaledColumn,Polynomial.eval₂_comp,Polynomial.eval₂_mul,
    Polynomial.eval₂_C,Polynomial.eval₂_X,Polynomial.eval₂_map,hm,scaledTransport,coordinatePairing]
  norm_num
  have he : (1/2 : ℂ)*w=w/2 := by ring
  simp only [he,mul_comm]

def ordinaryJet {G : ℕ} (hG : 0 < G) (N : ℕ)
    (P : Coordinates 2 G → Polynomial ℤ) (k : ℕ) : Coordinates 2 G → ℚ :=
  ((k.factorial : ℚ)/(2 : ℚ)^k) • formalDividedJet hG N P k

theorem ordinaryColumn_eq_original_rational_jet {G : ℕ} (hG : 0 < G) (N : ℕ) (hN : 0 < N)
    (P : Coordinates 2 G → Polynomial ℤ) (k : ℕ) :
    ordinaryColumn (scaledTransport hG N) (rankColumn P) (((2 : ℚ)/(N : ℚ) : ℚ) : ℂ) k=
      fun col => (ordinaryJet hG N P k col : ℂ) := by
  funext col
  unfold ordinaryColumn
  rw [scaled_coordinate_eq_original]
  have he : (fun w : ℂ => coordinatePairing hG N P col (w/2))=
      (fun w => coordinatePairing hG N P col ((1/2)*w)) := by
    funext w
    congr 1
    ring
  rw [he,iteratedDeriv_comp_mul_all]
  dsimp only
  have hp : (1/2 : ℂ)*(((2 : ℚ)/(N : ℚ) : ℚ) : ℂ)=(((1 : ℚ)/(N : ℚ) : ℚ) : ℂ) := by push_cast; ring
  rw [hp]
  have h := analytic_dividedDerivative_eq_formalJet hG N hN P k col
  change iteratedDeriv k (coordinatePairing hG N P col) (((1 : ℚ)/(N : ℚ) : ℚ) : ℂ)/
    (k.factorial : ℂ)=(formalDividedJet hG N P k col : ℂ) at h
  have hfac : (k.factorial : ℂ) ≠ 0 := by exact_mod_cast k.factorial_ne_zero
  rw [(div_eq_iff hfac).mp h]
  simp only [ordinaryJet,Pi.smul_apply,smul_eq_mul,Rat.cast_mul,Rat.cast_div,Rat.cast_pow,Rat.cast_natCast]
  norm_num only [Rat.cast_ofNat]
  rw [div_pow]
  ring

theorem short_ordinary_span_eq_divided {G : ℕ} (hG : 0 < G) (N : ℕ)
    (P : Coordinates 2 G → Polynomial ℤ) (B : ℕ) :
    Submodule.span ℚ (Set.range (fun k : Fin (B+1) => ordinaryJet hG N P k.val))=
      Submodule.span ℚ (Set.range (fun k : Fin (B+1) => formalDividedJet hG N P k.val)) := by
  apply GradedClearingSpanTransfer.span_scaled_eq
  intro k
  exact div_ne_zero (by exact_mod_cast k.val.factorial_ne_zero) (by positivity)

end QuadraticPi.GradedTwoLogJetRescaling


==> anc/lean/QuadraticPi/GradedTwoLogJointEndpoint.lean <==
import QuadraticPi.GradedTwoLogExplicitThreshold
import QuadraticPi.RationalLogRatioTheorem

/-! The literal displayed two-log joint measure at its explicit paper N0.
The quotient conclusion REUSES the already proved rational-base ratio
theorem; it is not reproved through a duplicate approximation argument.
All four classical inputs in the new joint-measure chain remain explicit. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedTwoLogJointEndpoint
open scoped BigOperators
open GradedCoefficientContractions GradedTwoLogExplicitParameters GradedTwoLogExplicitThreshold
open GradedTwoLogJetRates GradedTwoLogBakerApplication GradedCitedSeparationBridge
open GradedGenericRankCitation GradedTwoLogScalarContraction GradedTwoLogRationalIndependence
open GradedTwoLogArithmeticIndependence

theorem joint_measure_at_literalThreshold {G : ℕ} (hG : 0 < G)
    (hBaker : CitedBakerLogarithmIndependence) (hsep : CitedGenericSeparation)
    (hrank : CitedGenericQuadraticRank) (hPNT : GradedHarmonicGrowth.SharpLcmAsymptotic)
    (rho : ℝ) (hrho : 0 < rho) (N : ℕ) (hN : literalThreshold G rho ≤ N) :
    ∃ K : ℝ,0 < K ∧ ∀ c : Fin 2 → ℤ,c ≠ 0 → ∀ (p : ℤ) (Q : ℕ),0 < Q →
      K*(coefficientHeight c)^(-2*(G : ℝ)-(G : ℝ)*rho)*
        (Q : ℝ)^(-2-1/(G : ℝ)-rho) ≤ |target (xi N) c-(p : ℝ)/(Q : ℝ)| := by
  obtain ⟨heta,heta1,hes,hsigma,_,_⟩ := parameters_admissible hG rho hrho
  obtain ⟨hn8,hgamma,hratio⟩ := rates_at_literalThreshold hG rho hrho N hN
  have hh := halfSlack_pos rho hrho
  obtain ⟨K,hK,hbound⟩ := uniform_measure_of_classical_inputs hG hBaker hsep hrank hPNT
    (paperSigma G rho) (paperEta G rho) hsigma heta heta1 hes (paperSigma_relation G rho)
    N hn8 hgamma (halfSlack rho) hh
  refine ⟨K,hK,?_⟩
  intro c hc p Q hQ
  have hg1 : (1 : ℝ) ≤ G := by exact_mod_cast hG
  have hHexp : -2*(G : ℝ)-(G : ℝ)*rho ≤
      -((G : ℝ)*(1+alpha N (paperEta G rho) (paperBetaAt G rho)/
        gamma N (paperSigma G rho) (paperEta G rho) (paperBetaAt G rho))-1)-halfSlack rho := by
    have hm := mul_le_mul_of_nonneg_left hratio (Nat.cast_nonneg G : (0 : ℝ) ≤ G)
    have hid := height_cap_identity hG rho
    have he : (G : ℝ)*rho=2*((G : ℝ)*halfSlack rho) := by unfold halfSlack; ring
    have hslack : halfSlack rho ≤ (G : ℝ)*halfSlack rho := by
      simpa only [one_mul] using mul_le_mul_of_nonneg_right hg1 hh.le
    nlinarith
  have hQexp : -2-1/(G : ℝ)-rho ≤
      -(1+alpha N (paperEta G rho) (paperBetaAt G rho)/
        gamma N (paperSigma G rho) (paperEta G rho) (paperBetaAt G rho))-halfSlack rho := by
    dsimp only [ratioCap,halfSlack] at hratio ⊢
    linarith
  have hH := Real.rpow_le_rpow_of_exponent_le (coefficientHeight_one_le c) hHexp
  have hq := Real.rpow_le_rpow_of_exponent_le
    (show (1 : ℝ) ≤ Q by exact_mod_cast hQ) hQexp
  apply le_trans _ (hbound c hc p Q hQ)
  exact mul_le_mul (mul_le_mul_of_nonneg_left hH hK.le) hq
    (Real.rpow_nonneg (Nat.cast_nonneg Q) _) (mul_nonneg hK.le
      (Real.rpow_nonneg (le_trans (by norm_num) (coefficientHeight_one_le c)) _))

theorem coefficientHeight_pair (u v : ℤ) :
    coefficientHeight ![u,v]=max 1 (max |(u : ℝ)| |(v : ℝ)|) := by
  have hu : (Finset.univ : Finset (Fin 2))={0,1} := by decide
  simp [coefficientHeight,hu,Nat.cast_max,Nat.cast_natAbs,Int.cast_abs]

theorem literal_two_log_joint {G : ℕ} (hG : 0 < G)
    (hBaker : CitedBakerLogarithmIndependence) (hsep : CitedGenericSeparation)
    (hrank : CitedGenericQuadraticRank) (hPNT : GradedHarmonicGrowth.SharpLcmAsymptotic)
    (rho : ℝ) (hrho : 0 < rho) (N : ℕ) (hN : literalThreshold G rho ≤ N) :
    ∃ K : ℝ,0 < K ∧ ∀ u v : ℤ,(u,v) ≠ (0,0) → ∀ (p : ℤ) (Q : ℕ),0 < Q →
      K*(max 1 (max |(u : ℝ)| |(v : ℝ)|))^(-2*(G : ℝ)-(G : ℝ)*rho)*
        (Q : ℝ)^(-2-1/(G : ℝ)-rho) ≤
          |(u : ℝ)*Real.log (1+1/(N : ℝ))+(v : ℝ)*Real.log (1+2/(N : ℝ))-(p : ℝ)/(Q : ℝ)| := by
  obtain ⟨K,hK,hbound⟩ := joint_measure_at_literalThreshold hG hBaker hsep hrank hPNT rho hrho N hN
  refine ⟨K,hK,?_⟩
  intro u v huv p Q hQ
  have hc : ![u,v] ≠ (0 : Fin 2 → ℤ) := by
    intro hz
    apply huv
    apply Prod.ext
    · simpa using congrFun hz 0
    · simpa using congrFun hz 1
  simpa only [coefficientHeight_pair,target,Fin.sum_univ_two,Matrix.cons_val_zero,
    Matrix.cons_val_one,Matrix.head_cons,xi,Fin.val_zero,Fin.val_one,zero_add,
    Nat.cast_one,show (1+1 : ℕ)=2 by omega,Nat.cast_ofNat] using hbound ![u,v] hc p Q hQ

theorem logarithmic_ratio_bounds_reusing_established_theorem (N : ℕ) (hN : 0 < N) :
    Irrational (xi N 0/xi N 1) ∧ 2 ≤ irrationalityExponent (xi N 0/xi N 1) ∧
      irrationalityExponent (xi N 0/xi N 1) ≤ 3 := by
  have ha : (0 : ℝ) < (firstArgument N : ℝ) := by exact_mod_cast firstArgument_pos N hN
  have hb : (0 : ℝ) < (secondArgument N : ℝ) := by
    exact_mod_cast lt_trans (by norm_num : (0 : ℚ) < 1) (secondArgument_one_lt N hN)
  have hlog : Real.log (secondArgument N : ℝ) ≠ 0 := by
    rw [second_log_eq_xi N hN]
    exact (second_log_pos N hN).ne'
  have hi : Irrational (Real.log (firstArgument N : ℝ)/Real.log (secondArgument N : ℝ)) := by
    simpa only [first_log_eq_xi N hN,second_log_eq_xi N hN] using logarithmic_ratio_irrational N hN
  have h := rationalLogRatio_irrationalityExponent_bounds_of_irrational
    (firstArgument N) (secondArgument N) ha hb hlog hi
  refine ⟨logarithmic_ratio_irrational N hN,?_⟩
  simpa only [first_log_eq_xi N hN,second_log_eq_xi N hN] using h

theorem literal_two_log_ratio (rho : ℝ) (hrho : 0 < rho) (N : ℕ)
    (hN : literalThreshold 1 rho ≤ N) :
    Irrational (Real.log (1+1/(N : ℝ))/Real.log (1+2/(N : ℝ))) ∧
      2 ≤ irrationalityExponent (Real.log (1+1/(N : ℝ))/Real.log (1+2/(N : ℝ))) ∧
      irrationalityExponent (Real.log (1+1/(N : ℝ))/Real.log (1+2/(N : ℝ))) ≤ 3+rho := by
  have hn8 := (literalThreshold_eight_le 1 rho).trans hN
  obtain ⟨hi,hl,hu⟩ := logarithmic_ratio_bounds_reusing_established_theorem N (by omega)
  have he0 : xi N 0=Real.log (1+1/(N : ℝ)) := by norm_num [xi]
  have he1 : xi N 1=Real.log (1+2/(N : ℝ)) := by norm_num [xi]
  rw [he0,he1] at hi hl hu
  exact ⟨hi,hl,by linarith⟩

end QuadraticPi.GradedTwoLogJointEndpoint


==> anc/lean/QuadraticPi/GradedTwoLogMeasureHandoff.lean <==
import QuadraticPi.GradedTwoLogIntegerFamilies
import QuadraticPi.GradedUniformRateSlackRemoval

/-! A global uniform measure at the EXACT paper rates, CONDITIONAL on the
literal two-log short-rank assertion and positive decay. This handoff does
not assert that the rank premise has been discharged by a cited theorem. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedTwoLogMeasureHandoff
open Filter Topology PowerSeries GradedCoefficientContractions
open GradedTwoLogIntegerFamilies GradedTwoLogScalarContraction GradedTwoLogJetClearing
open GradedTwoLogContactConstruction GradedTwoLogContactRates GradedTwoLogJetRates
open GradedJetRateLimits GradedFixedFEntryGrowth GradedHarmonicGrowth UniformCoefficientContraction

theorem paper_alpha_pos (G : ℕ) (sigma eta : ℝ) (hs : 0<sigma) (heta : 0<eta)
    (hrelation : ((G+1 : ℕ) : ℝ)*sigma=((2*G+1 : ℕ) : ℝ)-eta) (N : ℕ) (hN : 8≤N) :
    0<alpha N eta (paperBeta G sigma eta) := by
  have hnum : 0<((2*G+1 : ℕ) : ℝ)-eta := by rw [← hrelation]; positivity
  have hlog4 : 0<1+Real.log 4 := by linarith [Real.log_pos (by norm_num : (1 : ℝ)<4)]
  have hb : 0<paperBeta G sigma eta := by
    unfold paperBeta
    exact mul_pos (mul_pos (div_pos hnum heta) hs) hlog4
  have hn : (0 : ℝ)<N := by exact_mod_cast (by omega : 0<N)
  have hln : (N : ℝ)≤GradedTwoLogJetClearing.localDenominator N := by
    exact_mod_cast (show N≤GradedTwoLogJetClearing.localDenominator N by unfold GradedTwoLogJetClearing.localDenominator; nlinarith)
  have hratio : 0≤Real.log ((GradedTwoLogJetClearing.localDenominator N : ℝ)/(N : ℝ)) := by
    apply Real.log_nonneg
    apply (le_div_iff₀ hn).mpr
    simpa only [one_mul] using hln
  have hnlog : 0≤Real.log (N : ℝ) := Real.log_nonneg (by exact_mod_cast (by omega : 1≤N))
  have h8 : 0≤Real.log 8 := Real.log_nonneg (by norm_num)
  unfold alpha
  positivity

theorem uniform_measure_at_exact_rates_of_actual_short_rank {G : ℕ} (hG : 0<G)
    (sigma eta : ℝ) (hs : 0<sigma) (heta : 0<eta) (heta1 : eta<1)
    (hrelation : ((G+1 : ℕ) : ℝ)*sigma=((2*G+1 : ℕ) : ℝ)-eta)
    (hPNT : SharpLcmAsymptotic) (N : ℕ) (hN : 8≤N) (offset : ℕ)
    (hg : 0<gamma N sigma eta (paperBeta G sigma eta))
    (hrank : ∀ᶠ M : ℕ in atTop,∀ P : Coordinates 2 G → Polynomial ℤ,
      P≠0 → (∀ row,(P row).natDegree<M) →
      (∀ kap,X^(contactOrder sigma M) ∣ contactRemainder hG P kap) →
      Submodule.span ℚ (Set.range (fun k : Fin (jetOrder eta offset M+1) => formalDividedJet hG N P k.val))=⊤)
    (delta : ℝ) (hdelta : 0<delta) :
    ∃ K : ℝ,0<K ∧ ∀ c : Fin 2 → ℤ,c≠0 → ∀ (p : ℤ) (Q : ℕ),0<Q →
      K*(coefficientHeight c)^(-((G : ℝ)*(1+alpha N eta (paperBeta G sigma eta)/
        gamma N sigma eta (paperBeta G sigma eta))-1)-delta)*
        (Q : ℝ)^(-(1+alpha N eta (paperBeta G sigma eta)/gamma N sigma eta (paperBeta G sigma eta))-delta) ≤
          |target (xi N) c-(p : ℝ)/(Q : ℝ)| := by
  have ha := (paper_alpha_pos G sigma eta hs heta hrelation N hN).le
  obtain ⟨P,hgood,hfamilies⟩ := exists_integer_family_with_uniformBounds hG sigma eta hs heta heta1 hrelation hPNT
  obtain ⟨hspanEq,hbounds⟩ := hfamilies N hN offset
  have hspan : ∀ᶠ M : ℕ in atTop,
      Submodule.span ℚ (Set.range (fun k col => (integerFamily hG P N eta offset M k col : ℚ)))=⊤ := by
    filter_upwards [hgood,hspanEq,hrank] with M hM hEq hR
    rw [hEq]
    exact hR (P M) hM.1 hM.2.1 hM.2.2
  apply GradedUniformRateSlackRemoval.uniform_measure_remove_rate_slack (xi N) _ _ ha hg _ delta hdelta
  intro e he heg zeta hzeta
  exact uniform_coefficient_contraction_linked_slack (xi N) (integerFamily hG P N eta offset)
    (by omega) hspan _ _ (formConstant G) (by linarith) (by linarith) (formConstant_pos G)
      (fun _ => 0) (fun _ => 0) (Asymptotics.isLittleO_zero _ _) (Asymptotics.isLittleO_zero _ _)
        (hbounds e he) zeta hzeta

theorem uniform_linked_measure_of_actual_short_rank {G : ℕ} (hG : 0<G)
    (sigma eta : ℝ) (hs : 0<sigma) (heta : 0<eta) (heta1 : eta<1)
    (hrelation : ((G+1 : ℕ) : ℝ)*sigma=((2*G+1 : ℕ) : ℝ)-eta)
    (hPNT : SharpLcmAsymptotic) (N : ℕ) (hN : 8≤N) (offset : ℕ)
    (hg : 0<gamma N sigma eta (paperBeta G sigma eta))
    (hrank : ∀ᶠ M : ℕ in atTop,∀ P : Coordinates 2 G → Polynomial ℤ,
      P≠0 → (∀ row,(P row).natDegree<M) →
      (∀ kap,X^(contactOrder sigma M) ∣ contactRemainder hG P kap) →
      Submodule.span ℚ (Set.range (fun k : Fin (jetOrder eta offset M+1) => formalDividedJet hG N P k.val))=⊤)
    (zeta : ℝ) (hzeta : 0<zeta) :
    ∃ K : ℝ,0<K ∧ ∀ c : Fin 2 → ℤ,c≠0 → ∀ (p : ℤ) (Q : ℕ),0<Q →
      K*(coefficientHeight c)^(-((G : ℝ)*(1+alpha N eta (paperBeta G sigma eta)/
        gamma N sigma eta (paperBeta G sigma eta))-1)-(G : ℝ)*zeta)*
        (Q : ℝ)^(-(1+alpha N eta (paperBeta G sigma eta)/gamma N sigma eta (paperBeta G sigma eta))-zeta) ≤
          |target (xi N) c-(p : ℝ)/(Q : ℝ)| := by
  obtain ⟨K,hK,hbound⟩ := uniform_measure_at_exact_rates_of_actual_short_rank hG sigma eta hs heta heta1
    hrelation hPNT N hN offset hg hrank zeta hzeta
  refine ⟨K,hK,fun c hc p Q hQ => ?_⟩
  have hGR : (1 : ℝ) ≤ G := by exact_mod_cast (by omega : 1≤G)
  have hp := Real.rpow_le_rpow_of_exponent_le (coefficientHeight_one_le c)
    (show -((G : ℝ)*(1+alpha N eta (paperBeta G sigma eta)/gamma N sigma eta (paperBeta G sigma eta))-1)-
      (G : ℝ)*zeta ≤ -((G : ℝ)*(1+alpha N eta (paperBeta G sigma eta)/gamma N sigma eta (paperBeta G sigma eta))-1)-zeta by nlinarith)
  exact (mul_le_mul_of_nonneg_right (mul_le_mul_of_nonneg_left hp hK.le)
    (Real.rpow_nonneg (Nat.cast_nonneg Q) _)).trans (hbound c hc p Q hQ)

end QuadraticPi.GradedTwoLogMeasureHandoff


==> anc/lean/QuadraticPi/GradedTwoLogNilssonCertificate.lean <==
import QuadraticPi.GradedTwoLogCornerContact

/-! The actual normalized two-log remainders lie in the already accepted
finite quadratic Nilsson class with odd part zero. Origin contact gives
the exact source order budget; no rank or independence premise is used. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedTwoLogNilssonCertificate
open scoped BigOperators ENNReal
open Filter Topology PowerSeries GradedCoefficientContractions GradedTwoLogTransport
open GradedTwoLogAnalyticTaylor GradedTwoLogAnalyticJets GradedTwoLogAnalyticContact
open GradedTwoLogScalarContraction GradedCitedSeparationBridge GradedTwoLogRescaledSystem
open GradedTwoLogContactConstruction GradedTwoLogCornerContact GradedGenericRankCitation
open GradedQuadraticNilssonOrder GradedFixedFContactRates GradedFixedFEntryGrowth

def rankColumn {G : ℕ} (P : Coordinates 2 G → Polynomial ℤ) : Coordinates 2 G → Polynomial ℚ :=
  scaledColumn (fun i => (P i).map (Int.castRingHom ℚ))

theorem scaled_integer_remainder {G : ℕ} (hG : 0 < G) (N : ℕ)
    (P : Coordinates 2 G → Polynomial ℤ) (y : Coordinates 2 G → ℂ) (w : ℂ) :
    remainder (scaledTransport hG N) (rankColumn P) y w=endpointPairing hG N P y (w/2) := by
  rw [rankColumn,scaled_remainder_eq_original]
  have hm : (algebraMap ℚ ℂ).comp (Int.castRingHom ℚ)=Int.castRingHom ℂ := by ext z; simp
  simp only [remainder,endpointPairing,coordinatePairing,Polynomial.eval₂_map,hm,mul_comm]

theorem scaled_remainder_analyticOnNhd {G : ℕ} (hG : 0 < G) (N : ℕ)
    (P : Coordinates 2 G → Polynomial ℚ) (y : Coordinates 2 G → ℂ) :
    AnalyticOnNhd ℂ (remainder (scaledTransport hG N) P y) (Metric.ball 0 1) := by
  classical
  intro w hw
  apply Finset.analyticAt_fun_sum
  intro d _
  apply AnalyticAt.mul _ analyticAt_const
  apply Finset.analyticAt_fun_sum
  intro i _
  have hp : AnalyticAt ℂ (fun t => (P i).eval₂ (algebraMap ℚ ℂ) t) w := by
    simpa only [Polynomial.eval_map] using
      GradedFixedFContactAnalytic.polynomial_analyticAt ((P i).map (algebraMap ℚ ℂ)) w
  exact hp.mul (scaledTransport_analyticOnNhd hG N i d w hw)

theorem square_maps_unit_ball (u : ℂ) (hu : u ∈ Metric.ball (0 : ℂ) 1) :
    u^2 ∈ Metric.ball (0 : ℂ) 1 := by
  have h : ‖u‖ < 1 := by simpa only [Metric.mem_ball,dist_zero_right] using hu
  simp only [Metric.mem_ball,dist_zero_right,norm_pow]
  nlinarith [norm_nonneg u]

theorem even_holomorphic_nilssonCertificate (f : ℂ → ℂ) (r : ℚ) (hr : r ≠ 0)
    (hrnorm : ‖(r : ℂ)‖ < 1) (hf : AnalyticOnNhd ℂ f (Metric.ball 0 1))
    (budget : ℝ) (horder : ENNReal.ofReal budget ≤ ((analyticOrderAt f 0 : ℕ∞) : ℝ≥0∞)) :
    nilssonCertificate f r budget := by
  let c := QuadraticLogarithmicFamily.complexRoot (r : ℝ)
  have hc : c ≠ 0 := QuadraticLogarithmicFamily.complexRoot_ne_zero _ (by exact_mod_cast hr)
  have hs : c^2=(r : ℂ) := by simpa [c] using QuadraticLogarithmicFamily.complexRoot_sq (r : ℝ)
  have hf0 : AnalyticAt ℂ f 0 := hf 0 (by simp)
  refine ⟨c,(fun u => f (u^2)),f,(fun _ => 0),hc,hs,
    GradedRamifiedHolomorphicTransport.root_norm_lt_one (r : ℂ) c hs hrnorm,?_,
    Filter.EventuallyEq.rfl,hf0,analyticAt_const,?_,?_⟩
  · intro u hu
    exact (hf (u^2) (square_maps_unit_ball u hu)).comp
      (f := fun u : ℂ => u^2) (by fun_prop)
  · intro u
    simp
  · have hz : analyticOrderAt (fun _ : ℂ => (0 : ℂ)) 0=⊤ :=
      analyticOrderAt_eq_top.mpr (Filter.Eventually.of_forall (fun _ => rfl))
    simpa [nilssonOrder,hz] using horder

theorem scaled_corner_order_ge {G : ℕ} (hG : 0 < G) (N : ℕ)
    (P : Coordinates 2 G → Polynomial ℤ) (K : ℕ)
    (hcontact : ∀ kap,X^K ∣ contactRemainder hG P kap) (y : Coordinates 2 G → ℂ)
    (hy : y ∈ sourceCornerSpace (G := G) (fun i : Fin 2 =>
      logBranch ((i.val+1 : ℕ) : ℚ) (((1 : ℚ)/(N : ℚ) : ℚ) : ℂ))) :
    (K : ℕ∞) ≤ analyticOrderAt (remainder (scaledTransport hG N) (rankColumn P) y) 0 := by
  have he : remainder (scaledTransport hG N) (rankColumn P) y=
      (fun w => endpointPairing hG N P y (w/2)) := funext (scaled_integer_remainder hG N P y)
  rw [he]
  have ho := (actual_corner_contact_order_ge hG N P K hcontact y hy).2
  have hd : deriv (fun w : ℂ => w/2) 0 ≠ 0 := by
    have hd := ((hasDerivAt_id (0 : ℂ)).div_const 2).deriv
    simp only [id_eq] at hd
    rw [hd]
    norm_num
  have hh := analyticOrderAt_comp_of_deriv_ne_zero (f := endpointPairing hG N P y)
    (g := fun w : ℂ => w/2) (z₀ := (0 : ℂ)) (by fun_prop) hd
  have hh' : analyticOrderAt (fun w => endpointPairing hG N P y (w/2)) 0=
      analyticOrderAt (endpointPairing hG N P y) 0 := by
    simpa only [Function.comp_def,zero_div] using hh
  rw [hh']
  exact ho

theorem actual_nilssonCertificate {G : ℕ} (hG : 0 < G) (N : ℕ) (hN : 8 ≤ N)
    (P : Coordinates 2 G → Polynomial ℤ) (sigma eta w : ℝ) (hsigma : 1 ≤ sigma)
    (hw : 0 ≤ w) (hrelation : (theta 2 G : ℝ)*sigma=(omega 2 G : ℝ)-eta)
    (M : ℕ) (hM : 1 ≤ M)
    (hcontact : ∀ kap,X^(contactOrder sigma M) ∣ contactRemainder hG P kap)
    (y : Coordinates 2 G → ℂ)
    (hy : y ∈ sourceCornerSpace (G := G) (fun i : Fin 2 =>
      logBranch ((i.val+1 : ℕ) : ℚ) (((1 : ℚ)/(N : ℚ) : ℚ) : ℂ))) :
    nilssonCertificate (remainder (scaledTransport hG N) (rankColumn P) y) ((2 : ℚ)/(N : ℚ))
      (((omega 2 G : ℝ)-eta)*((M-1 : ℕ) : ℝ)/(theta 2 G : ℝ)-w) := by
  have hr : (2 : ℚ)/(N : ℚ) ≠ 0 := div_ne_zero (by norm_num) (by exact_mod_cast (by omega : N ≠ 0))
  have hn := GradedTwoLogUniformBounds.reciprocal_norm_le_eighth N hN
  have he : (((2 : ℚ)/(N : ℚ) : ℚ) : ℂ)=2*(((1 : ℚ)/(N : ℚ) : ℚ) : ℂ) := by push_cast; ring
  have hrnorm : ‖(((2 : ℚ)/(N : ℚ) : ℚ) : ℂ)‖ < 1 := by
    rw [he,norm_mul]
    norm_num only [Complex.norm_ofNat]
    linarith
  apply even_holomorphic_nilssonCertificate _ _ hr hrnorm (scaled_remainder_analyticOnNhd hG N _ y)
  have hb := GradedEventualCitedRank.contactOrder_covers_source_order_with_loss
    (by norm_num : 0 < 2) sigma eta w hsigma hw hrelation M hM
  have hk := ENat.toENNReal_mono (scaled_corner_order_ge hG N P _ hcontact y hy)
  have hle : ENNReal.ofReal (((omega 2 G : ℝ)-eta)*((M-1 : ℕ) : ℝ)/(theta 2 G : ℝ)-w) ≤
      (contactOrder sigma M : ℝ≥0∞) := by
    simpa using ENNReal.ofReal_le_ofReal hb
  exact hle.trans hk

end QuadraticPi.GradedTwoLogNilssonCertificate


==> anc/lean/QuadraticPi/GradedTwoLogRationalIndependence.lean <==
import QuadraticPi.GradedTwoLogArithmeticIndependence

/-! Rational linear independence and ratio irrationality of the actual
two logarithms, proved from their native multiplicative independence.
These results do not use Baker or any transcendence theorem. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedTwoLogRationalIndependence
open GradedTwoLogArithmeticIndependence GradedTwoLogScalarContraction
open GradedTwoLogAnalyticTaylor

theorem first_log_eq_xi (N : ℕ) (hN : 0 < N) :
    Real.log (firstArgument N : ℝ)=xi N 0 := by
  rw [firstArgument_real N hN]
  norm_num [xi]

theorem second_log_eq_xi (N : ℕ) (hN : 0 < N) :
    Real.log (secondArgument N : ℝ)=xi N 1 := by
  rw [secondArgument_real N hN]
  norm_num [xi]

theorem second_log_pos (N : ℕ) (hN : 0 < N) : 0 < xi N 1 := by
  rw [← second_log_eq_xi N hN]
  exact Real.log_pos (by exact_mod_cast secondArgument_one_lt N hN)

theorem integer_log_relation_trivial (N : ℕ) (hN : 0 < N) (a b : ℤ)
    (hrel : (a : ℝ)*xi N 0+(b : ℝ)*xi N 1=0) : a=0 ∧ b=0 := by
  have hA : (0 : ℝ) < (firstArgument N : ℝ) := by exact_mod_cast firstArgument_pos N hN
  have hB : (0 : ℝ) < (secondArgument N : ℝ) := by
    exact_mod_cast lt_trans (by norm_num : (0 : ℚ) < 1) (secondArgument_one_lt N hN)
  have hlog : Real.log ((firstArgument N : ℝ)^a*(secondArgument N : ℝ)^b)=0 := by
    rw [Real.log_mul (zpow_ne_zero a hA.ne') (zpow_ne_zero b hB.ne'),Real.log_zpow,Real.log_zpow,
      first_log_eq_xi N hN,second_log_eq_xi N hN]
    exact hrel
  have he := congrArg Real.exp hlog
  rw [Real.exp_log (mul_pos (zpow_pos hA _) (zpow_pos hB _)),Real.exp_zero] at he
  apply multiplicative_relation_trivial N hN a b
  exact_mod_cast he

theorem real_logs_rationally_independent (N : ℕ) (hN : 0 < N) :
    LinearIndependent ℚ (xi N) := by
  apply linearIndependent_fin2.mpr
  refine ⟨(second_log_pos N hN).ne',?_⟩
  intro q hq
  change (q : ℝ)*xi N 1=xi N 0 at hq
  have hd : (q.den : ℝ) ≠ 0 := by exact_mod_cast q.den_nz
  have hc : (q.den : ℝ)*(q : ℝ)=(q.num : ℝ) := by
    rw [Rat.cast_def]
    field_simp
  have hclear : (q.num : ℝ)*xi N 1=(q.den : ℝ)*xi N 0 := by
    rw [← hc,mul_assoc,hq]
  have hrel : ((q.den : ℤ) : ℝ)*xi N 0+((-q.num : ℤ) : ℝ)*xi N 1=0 := by
    push_cast
    linarith
  have hz := (integer_log_relation_trivial N hN q.den (-q.num) hrel).1
  exact q.den_nz (by exact_mod_cast hz)

theorem complex_logs_rationally_independent (N : ℕ) (hN : 0 < N) :
    LinearIndependent ℚ (fun i : Fin 2 => logBranch ((i.val+1 : ℕ) : ℚ)
      (((1 : ℚ)/(N : ℚ) : ℚ) : ℂ)) := by
  simp_rw [← xi_cast N hN]
  apply linearIndependent_fin2.mpr
  refine ⟨?_,?_⟩
  · exact_mod_cast (second_log_pos N hN).ne'
  · intro q hq
    apply (linearIndependent_fin2.mp (real_logs_rationally_independent N hN)).2 q
    change (q : ℝ)*xi N 1=xi N 0
    change (q : ℂ)*(xi N 1 : ℂ)=(xi N 0 : ℂ) at hq
    exact_mod_cast hq

theorem logarithmic_ratio_irrational (N : ℕ) (hN : 0 < N) :
    Irrational (xi N 0/xi N 1) := by
  rintro ⟨q,hq⟩
  apply (linearIndependent_fin2.mp (real_logs_rationally_independent N hN)).2 q
  change (q : ℝ)*xi N 1=xi N 0
  rw [hq]
  exact div_mul_cancel₀ _ (second_log_pos N hN).ne'

theorem endpoint_exp_algebraic (N : ℕ) (hN : 0 < N) (i : Fin 2) :
    IsAlgebraic ℚ (Complex.exp (logBranch ((i.val+1 : ℕ) : ℚ)
      (((1 : ℚ)/(N : ℚ) : ℚ) : ℂ))) := by
  rw [logBranch,Complex.exp_log (Complex.slitPlane_ne_zero
    (reciprocal_point_slit N hN i))]
  have he : (1 : ℂ)+(((i.val+1 : ℕ) : ℚ) : ℂ)*(((1 : ℚ)/(N : ℚ) : ℚ) : ℂ)=
      ((1+((i.val+1 : ℕ) : ℚ)*(1/(N : ℚ)) : ℚ) : ℂ) := by push_cast; ring
  rw [he]
  exact isAlgebraic_algebraMap _

end QuadraticPi.GradedTwoLogRationalIndependence


==> anc/lean/QuadraticPi/GradedTwoLogRationalObstruction.lean <==
import QuadraticPi.GradedTwoLogScalarContraction
import QuadraticPi.GradedGenericRankCitation

/-! Rational equations for the literal two-log analytic zero-remainder space.
The finite cutoff here depends on the column; it is not a short-rank bound. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedTwoLogRationalObstruction
open scoped BigOperators
open Filter Topology PowerSeries GradedCoefficientContractions GradedAnalyticTaylor
open GradedTwoLogJetClearing GradedTwoLogAnalyticJets GradedTwoLogScalarContraction
open GradedRationalVanishingSpace GradedFormalVanishingJetEquations GradedFiniteJetEquations

def vanishingSpace {G : ℕ} (hG : 0 < G) (N : ℕ)
    (P : Coordinates 2 G → Polynomial ℤ) : Submodule ℂ (Coordinates 2 G → ℂ) :=
  ⨅ k : ℕ, (dotLinear (fun d => (formalDividedJet hG N P k d : ℂ))).ker

theorem mem_vanishingSpace_iff {G : ℕ} (hG : 0 < G) (N : ℕ)
    (P : Coordinates 2 G → Polynomial ℤ) (y : Coordinates 2 G → ℂ) :
    y ∈ vanishingSpace hG N P ↔
      ∀ k, (∑ d, (formalDividedJet hG N P k d : ℂ)*y d)=0 := by
  simp only [vanishingSpace,Submodule.mem_iInf,LinearMap.mem_ker,dotLinear,
    LinearMap.coe_mk,AddHom.coe_mk,mul_comm]

theorem vanishingSpace_defined_by_rational_equations {G : ℕ} (hG : 0 < G) (N : ℕ)
    (P : Coordinates 2 G → Polynomial ℤ) : DefinedByRationalEquations (vanishingSpace hG N P) := by
  let u := fun k d => (formalDividedJet hG N P k d : ℂ)
  obtain ⟨K,hK⟩ := exists_initial_span_eq u
  refine ⟨K,(fun k => formalDividedJet hG N P k.val),?_⟩
  intro y
  rw [mem_vanishingSpace_iff]
  have he := equations_of_initial_span u K hK (dotLinear y)
  change (∀ k, (dotLinear y) (u k)=0) ↔ _
  rw [he]
  constructor
  · intro h k
    exact h k.val (by omega)
  · intro h k hk
    exact h ⟨k,by omega⟩

theorem endpointPairing_analyticAt {G : ℕ} (hG : 0 < G) (N : ℕ) (hN : 0 < N)
    (P : Coordinates 2 G → Polynomial ℤ) (y : Coordinates 2 G → ℂ) :
    AnalyticAt ℂ (endpointPairing hG N P y) (((1 : ℚ)/(N : ℚ) : ℚ) : ℂ) := by
  classical
  exact Finset.analyticAt_fun_sum _ (fun col _ =>
    analyticAt_const.mul (coordinatePairing_analyticAt hG N hN P col))

theorem endpointPairing_taylor_coeff {G : ℕ} (hG : 0 < G) (N : ℕ) (hN : 0 < N)
    (P : Coordinates 2 G → Polynomial ℤ) (y : Coordinates 2 G → ℂ) (k : ℕ) :
    coeff k (taylor (endpointPairing hG N P y) (((1 : ℚ)/(N : ℚ) : ℚ) : ℂ))=
      ∑ d, (formalDividedJet hG N P k d : ℂ)*y d := by
  rw [taylor_coeff]
  change GradedContactCauchy.dividedDerivative _ _ _=_
  rw [endpoint_dividedDerivative_eq_sum hG N hN]
  simp_rw [analytic_dividedDerivative_eq_formalJet hG N hN,mul_comm]

theorem mem_vanishingSpace_iff_analytic_germ_zero {G : ℕ} (hG : 0 < G) (N : ℕ) (hN : 0 < N)
    (P : Coordinates 2 G → Polynomial ℤ) (y : Coordinates 2 G → ℂ) :
    y ∈ vanishingSpace hG N P ↔ endpointPairing hG N P y =ᶠ[𝓝 (((1 : ℚ)/(N : ℚ) : ℚ) : ℂ)] 0 := by
  rw [← GradedAnalyticVanishingSpace.analytic_taylor_zero_iff _ _
    (endpointPairing_analyticAt hG N hN P y),mem_vanishingSpace_iff]
  constructor
  · intro h
    apply PowerSeries.ext
    intro k
    simpa only [endpointPairing_taylor_coeff hG N hN,map_zero] using h k
  · intro h k
    have he := congrArg (coeff (R := ℂ) k) h
    simpa only [endpointPairing_taylor_coeff hG N hN,map_zero] using he

theorem integer_zeroSpace_eq {G : ℕ} (hG : 0 < G) (N : ℕ) (hN : 0 < N)
    (P : Coordinates 2 G → Polynomial ℤ) :
    GradedGenericRankCitation.zeroSpace (analyticTransport hG N)
      (fun i => (P i).map (Int.castRingHom ℚ)) (((1 : ℚ)/(N : ℚ) : ℚ) : ℂ)=
        vanishingSpace hG N P := by
  ext y
  rw [mem_vanishingSpace_iff_analytic_germ_zero hG N hN]
  change (_ =ᶠ[𝓝 _] 0) ↔ (_ =ᶠ[𝓝 _] 0)
  have he : GradedGenericRankCitation.remainder (analyticTransport hG N)
      (fun i => (P i).map (Int.castRingHom ℚ)) y=endpointPairing hG N P y := by
    funext z
    have hm : (algebraMap ℚ ℂ).comp (Int.castRingHom ℚ)=Int.castRingHom ℂ := by ext z; simp
    simp only [GradedGenericRankCitation.remainder,endpointPairing,coordinatePairing,
      Polynomial.eval₂_map,hm,mul_comm]
  rw [he]

theorem cleared_zeroSpace_eq {G : ℕ} (hG : 0 < G) (N : ℕ)
    (P : Coordinates 2 G → Polynomial ℚ) (D : ℤ) (hD : D ≠ 0)
    (Q : Coordinates 2 G → Polynomial ℤ)
    (hQ : ∀ i, (Q i).map (Int.castRingHom ℚ)=Polynomial.C (D : ℚ)*P i) :
    GradedGenericRankCitation.zeroSpace (analyticTransport hG N) P (((1 : ℚ)/(N : ℚ) : ℚ) : ℂ)=
      GradedGenericRankCitation.zeroSpace (analyticTransport hG N)
        (fun i => (Q i).map (Int.castRingHom ℚ)) (((1 : ℚ)/(N : ℚ) : ℚ) : ℂ) := by
  have hDc : (D : ℂ) ≠ 0 := by exact_mod_cast hD
  have he (y : Coordinates 2 G → ℂ) (z : ℂ) :
      GradedGenericRankCitation.remainder (analyticTransport hG N)
        (fun i => (Q i).map (Int.castRingHom ℚ)) y z=
      (D : ℂ)*GradedGenericRankCitation.remainder (analyticTransport hG N) P y z := by
    have hm : (algebraMap ℚ ℂ).comp (Int.castRingHom ℚ)=Int.castRingHom ℂ := by ext z; simp
    simp only [GradedGenericRankCitation.remainder,Polynomial.eval₂_map,hm,
      GradedRationalPolynomialBridge.cleared_column_eval P D Q hQ,
      Finset.mul_sum,Finset.sum_mul]
    apply Finset.sum_congr rfl
    intro d _
    apply Finset.sum_congr rfl
    intro i _
    ring
  ext y
  change (_ =ᶠ[𝓝 _] 0) ↔ (_ =ᶠ[𝓝 _] 0)
  constructor
  · intro h
    filter_upwards [h] with z hz
    rw [he,hz]
    simp
  · intro h
    filter_upwards [h] with z hz
    rw [he] at hz
    exact (mul_eq_zero.mp hz).resolve_left hDc

theorem rational_zeroSpace_defined_by_rational_equations {G : ℕ} (hG : 0 < G)
    (N : ℕ) (hN : 0 < N) (P : Coordinates 2 G → Polynomial ℚ) :
    DefinedByRationalEquations
      (GradedGenericRankCitation.zeroSpace (analyticTransport hG N) P (((1 : ℚ)/(N : ℚ) : ℚ) : ℂ)) := by
  obtain ⟨D,hD,Q,hQ⟩ := GradedRationalPolynomialBridge.exists_common_integer_column P
  rw [cleared_zeroSpace_eq hG N P D hD Q hQ,integer_zeroSpace_eq hG N hN]
  exact vanishingSpace_defined_by_rational_equations hG N Q

end QuadraticPi.GradedTwoLogRationalObstruction


==> anc/lean/QuadraticPi/GradedTwoLogRescaledSystem.lean <==
import QuadraticPi.GradedTwoLogSeparation

/-! The normalized coordinate w=2z. Rational zero spaces and corner
nondegeneracy are preserved. The singularities are at -2 and -1, so the
literal transport entries are analytic throughout the open unit disk. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedTwoLogRescaledSystem
open scoped BigOperators
open Filter Topology GradedCoefficientContractions GradedTwoLogTransport
open GradedTwoLogAnalyticTaylor GradedTwoLogAnalyticJets GradedCitedSeparationBridge
open GradedRationalVanishingSpace

def scaledTransport {G : ℕ} (hG : 0 < G) (N : ℕ)
    (row col : Coordinates 2 G) (w : ℂ) : ℂ := analyticTransport hG N row col (w/2)

def unscaledColumn {ι : Type*} (P : ι → Polynomial ℚ) (i : ι) : Polynomial ℚ :=
  (P i).comp (Polynomial.C 2*Polynomial.X)

def denominator : Polynomial ℚ := (Polynomial.C 2+Polynomial.X)*(1+Polynomial.X)

def numerator {G : ℕ} (hG : 0 < G) (row col : Coordinates 2 G) : Polynomial ℚ :=
  Polynomial.C (generator (R := ℚ) hG 0 row col)*(1+Polynomial.X)+
    Polynomial.C (generator (R := ℚ) hG 1 row col)*(Polynomial.C 2+Polynomial.X)

theorem endpoint_half (N : ℕ) : ((((2 : ℚ)/(N : ℚ) : ℚ) : ℂ)/2)=(((1 : ℚ)/(N : ℚ) : ℚ) : ℂ) := by
  push_cast
  ring

theorem remainder_rescale {G : ℕ} (hG : 0 < G) (N : ℕ)
    (P : Coordinates 2 G → Polynomial ℚ) (y : Coordinates 2 G → ℂ) (z : ℂ) :
    GradedGenericRankCitation.remainder (scaledTransport hG N) P y (2*z)=
      GradedGenericRankCitation.remainder (analyticTransport hG N) (unscaledColumn P) y z := by
  simp only [GradedGenericRankCitation.remainder,scaledTransport,unscaledColumn,
    Polynomial.eval₂_comp,Polynomial.eval₂_mul,Polynomial.eval₂_C,Polynomial.eval₂_X]
  norm_num

theorem zeroSpace_rescale {G : ℕ} (hG : 0 < G) (N : ℕ)
    (P : Coordinates 2 G → Polynomial ℚ) :
    GradedGenericRankCitation.zeroSpace (scaledTransport hG N) P (((2 : ℚ)/(N : ℚ) : ℚ) : ℂ)=
      GradedGenericRankCitation.zeroSpace (analyticTransport hG N) (unscaledColumn P)
        (((1 : ℚ)/(N : ℚ) : ℚ) : ℂ) := by
  ext y
  change (_ =ᶠ[𝓝 _] 0) ↔ (_ =ᶠ[𝓝 _] 0)
  have htwo : 2*(((1 : ℚ)/(N : ℚ) : ℚ) : ℂ)=(((2 : ℚ)/(N : ℚ) : ℚ) : ℂ) := by push_cast; ring
  constructor
  · intro h
    have ht : Tendsto (fun z : ℂ => 2*z) (𝓝 (((1 : ℚ)/(N : ℚ) : ℚ) : ℂ))
        (𝓝 (((2 : ℚ)/(N : ℚ) : ℚ) : ℂ)) := by
      rw [← htwo]
      exact (by fun_prop : ContinuousAt (fun z : ℂ => 2*z) _).tendsto
    filter_upwards [h.comp_tendsto ht] with z hz
    simpa only [Function.comp_apply,remainder_rescale,Pi.zero_apply] using hz
  · intro h
    have ht : Tendsto (fun w : ℂ => w/2) (𝓝 (((2 : ℚ)/(N : ℚ) : ℚ) : ℂ))
        (𝓝 (((1 : ℚ)/(N : ℚ) : ℚ) : ℂ)) := by
      rw [← endpoint_half N]
      exact (by fun_prop : ContinuousAt (fun w : ℂ => w/2) _).tendsto
    filter_upwards [h.comp_tendsto ht] with w hw
    have he := remainder_rescale hG N P y (w/2)
    have hc : 2*(w/2)=w := by ring
    rw [hc] at he
    simpa only [Function.comp_apply,he,Pi.zero_apply] using hw

theorem scaled_zeroSpace_defined_by_rational_equations {G : ℕ} (hG : 0 < G)
    (N : ℕ) (hN : 0 < N) (P : Coordinates 2 G → Polynomial ℚ) :
    DefinedByRationalEquations
      (GradedGenericRankCitation.zeroSpace (scaledTransport hG N) P (((2 : ℚ)/(N : ℚ) : ℚ) : ℂ)) := by
  rw [zeroSpace_rescale]
  exact GradedTwoLogRationalObstruction.rational_zeroSpace_defined_by_rational_equations hG N hN _

theorem scaled_transport_nondegenerate {G : ℕ} (hG : 0 < G) (N : ℕ) (hN : 0 < N)
    (hFR : CitedGenericSeparation)
    (hxi : LinearIndependent (Subalgebra.algebraicClosure ℚ ℂ)
      (sourceValues (fun i : Fin 2 => logBranch ((i.val+1 : ℕ) : ℚ) (((1 : ℚ)/(N : ℚ) : ℚ) : ℂ)))) :
    GradedGenericRankCitation.nondegenerate (scaledTransport hG N)
      (sourceCornerSpace (G := G)
        (fun i : Fin 2 => logBranch ((i.val+1 : ℕ) : ℚ) (((1 : ℚ)/(N : ℚ) : ℚ) : ℂ)))
      (((2 : ℚ)/(N : ℚ) : ℚ) : ℂ) := by
  intro P hbot htop
  rw [zeroSpace_rescale] at hbot htop ⊢
  exact GradedTwoLogSeparation.actual_transport_nondegenerate hG N hN hFR hxi _ hbot htop

theorem scaled_point_slit (i : Fin 2) (w : ℂ) (hw : ‖w‖ < 1) :
    1+(((i.val+1 : ℕ) : ℚ) : ℂ)*(w/2) ∈ Complex.slitPlane := by
  apply Complex.mem_slitPlane_of_norm_lt_one
  have hi : (((i.val+1 : ℕ) : ℝ)) ≤ 2 := by exact_mod_cast (by omega : i.val+1 ≤ 2)
  simp only [Rat.cast_natCast,norm_mul,norm_div,Complex.norm_natCast,Complex.norm_ofNat]
  nlinarith [norm_nonneg w]

theorem scaledTransport_analyticOnNhd {G : ℕ} (hG : 0 < G) (N : ℕ)
    (row col : Coordinates 2 G) :
    AnalyticOnNhd ℂ (scaledTransport hG N row col) (Metric.ball 0 1) := by
  intro w hw
  have hn : ‖w‖ < 1 := by simpa only [Metric.mem_ball,dist_zero_right] using hw
  apply GradedTwoLogAnalyticJets.transport_entry_analyticAt hG
    (fun i w => increment ((i.val+1 : ℕ) : ℚ) (((1 : ℚ)/(N : ℚ) : ℚ) : ℂ) (w/2)) w
  intro i
  have hf : AnalyticAt ℂ (increment ((i.val+1 : ℕ) : ℚ)
      (((1 : ℚ)/(N : ℚ) : ℚ) : ℂ)) (w/2) :=
    (logBranch_analyticAt _ _ (scaled_point_slit i w hn)).sub analyticAt_const
  exact hf.comp (f := fun w : ℂ => w/2) (by fun_prop)

theorem scaledTransport_initial {G : ℕ} (hG : 0 < G) (N : ℕ) (row col : Coordinates 2 G) :
    scaledTransport hG N row col (((2 : ℚ)/(N : ℚ) : ℚ) : ℂ)=if row=col then 1 else 0 := by
  rw [scaledTransport,endpoint_half,analyticTransport_initial]

theorem generator_cast {G : ℕ} (hG : 0 < G) (i : Fin 2) (row col : Coordinates 2 G) :
    (algebraMap ℚ ℂ) (generator (R := ℚ) hG i row col)=generator hG i row col := by
  classical
  cases row <;> cases col <;> simp only [generator] <;> (try split_ifs) <;> norm_num

theorem rational_connection_eval {G : ℕ} (hG : 0 < G) (row col : Coordinates 2 G)
    (w : ℂ) (h2 : 2+w ≠ 0) (h1 : 1+w ≠ 0) :
    (numerator hG row col).eval₂ (algebraMap ℚ ℂ) w/denominator.eval₂ (algebraMap ℚ ℂ) w=
      (GradedTwoLogFormalConnection.connection hG
        (fun i => ((((i.val+1 : ℕ) : ℚ) : ℂ)/(1+(((i.val+1 : ℕ) : ℚ) : ℂ)*(w/2)))*(1/2))) row col := by
  simp only [numerator,denominator,Polynomial.eval₂_add,Polynomial.eval₂_mul,
    Polynomial.eval₂_C,Polynomial.eval₂_X,Polynomial.eval₂_one,generator_cast,
    GradedTwoLogFormalConnection.connection,Fin.sum_univ_two,Matrix.add_apply,
    Matrix.smul_apply,smul_eq_mul]
  norm_num
  have he : (1 : ℂ)+w/2=(2+w)/2 := by ring
  rw [he]
  field_simp [h2,h1]

theorem scaledTransport_ode_at {G : ℕ} (hG : 0 < G) (N : ℕ) (w : ℂ)
    (hw : ‖w‖ < 1) (row col : Coordinates 2 G) :
    deriv (scaledTransport hG N row col) w=
      ∑ j, (numerator hG row j).eval₂ (algebraMap ℚ ℂ) w/
        denominator.eval₂ (algebraMap ℚ ℂ) w*scaledTransport hG N j col w := by
  let v : Fin 2 → ℂ := fun i => ((((i.val+1 : ℕ) : ℚ) : ℂ)/
    (1+(((i.val+1 : ℕ) : ℚ) : ℂ)*(w/2)))*(1/2)
  have hd := transport_entry_hasDerivAt hG
    (fun i w => increment ((i.val+1 : ℕ) : ℚ) (((1 : ℚ)/(N : ℚ) : ℚ) : ℂ) (w/2)) v w
    (fun i => by
      simpa only [Function.comp_def,id_eq,v] using
        (increment_hasDerivAt ((i.val+1 : ℕ) : ℚ) (((1 : ℚ)/(N : ℚ) : ℚ) : ℂ)
          (w/2) (scaled_point_slit i w hw)).comp w ((hasDerivAt_id w).div_const 2)) row col
  change deriv (fun w => transport hG
    (fun i => increment ((i.val+1 : ℕ) : ℚ) (((1 : ℚ)/(N : ℚ) : ℚ) : ℂ) (w/2)) row col) w=_
  rw [hd.deriv]
  have h1 : 1+w ≠ 0 := by
    have h := Complex.slitPlane_ne_zero (scaled_point_slit 1 w hw)
    norm_num at h
    rwa [show (2 : ℂ)*(w/2)=w by ring] at h
  have h2 : 2+w ≠ 0 := by
    have h := Complex.slitPlane_ne_zero (scaled_point_slit 0 w hw)
    norm_num at h
    intro hz
    apply h
    linear_combination hz/2
  simp_rw [rational_connection_eval hG _ _ w h2 h1]
  exact (congrFun (congrFun (GradedTwoLogFormalConnection.connection_mul_transport hG v _) row) col).symm

theorem localTransport_certificate {G : ℕ} (hG : 0 < G) (N : ℕ) (hN : 8 ≤ N) :
    GradedGenericRankCitation.localTransport denominator (numerator hG)
      (scaledTransport hG N) ((2 : ℚ)/(N : ℚ) : ℚ) := by
  have hNorm : ‖(((2 : ℚ)/(N : ℚ) : ℚ) : ℂ)‖ < 1 := by
    have h := GradedTwoLogUniformBounds.reciprocal_norm_le_eighth N hN
    have he : (((2 : ℚ)/(N : ℚ) : ℚ) : ℂ)=2*(((1 : ℚ)/(N : ℚ) : ℚ) : ℂ) := by push_cast; ring
    calc
      _ = 2*‖(((1 : ℚ)/(N : ℚ) : ℚ) : ℂ)‖ := by rw [he,norm_mul]; norm_num
      _ ≤ 2*(1/8) := mul_le_mul_of_nonneg_left h (by norm_num)
      _ < 1 := by norm_num
  refine ⟨?_,?_,scaledTransport_initial hG N,?_⟩
  · simp only [denominator,Polynomial.eval_mul,Polynomial.eval_add,Polynomial.eval_C,
      Polynomial.eval_X,Polynomial.eval_one]
    have hp : (0 : ℚ) ≤ 2/(N : ℚ) := by positivity
    exact mul_ne_zero (by linarith) (by linarith)
  · intro row col
    exact scaledTransport_analyticOnNhd hG N row col _ (by simpa using hNorm)
  · intro row col
    have he : ∀ᶠ w : ℂ in 𝓝 ((((2 : ℚ)/(N : ℚ) : ℚ)) : ℂ), ‖w‖ < 1 :=
      (isOpen_lt continuous_norm continuous_const).mem_nhds hNorm
    filter_upwards [he] with w hw
    exact scaledTransport_ode_at hG N w hw row col

def scaledColumn {ι : Type*} (P : ι → Polynomial ℚ) (i : ι) : Polynomial ℚ :=
  (P i).comp (Polynomial.C (1/2)*Polynomial.X)

theorem unscaled_scaledColumn {ι : Type*} (P : ι → Polynomial ℚ) :
    unscaledColumn (scaledColumn P)=P := by
  funext i
  ext k
  simp only [unscaledColumn,scaledColumn,Polynomial.comp_C_mul_X_coeff]
  rw [mul_assoc,← mul_pow]
  norm_num

theorem scaledColumn_nonzero {ι : Type*} (P : ι → Polynomial ℚ) (hP : P ≠ 0) :
    scaledColumn P ≠ 0 := by
  intro h
  apply hP
  have he := congrArg (unscaledColumn (ι := ι)) h
  rw [unscaled_scaledColumn] at he
  funext i
  have hi := congrFun he i
  change P i=(0 : Polynomial ℚ).comp (Polynomial.C 2*Polynomial.X) at hi
  simpa only [Polynomial.zero_comp,Pi.zero_apply] using hi

theorem scaledColumn_natDegree {ι : Type*} (P : ι → Polynomial ℚ) (i : ι) :
    (scaledColumn P i).natDegree=(P i).natDegree := by
  simp only [scaledColumn,Polynomial.natDegree_comp]
  rw [Polynomial.natDegree_C_mul (by norm_num : (1/2 : ℚ) ≠ 0),Polynomial.natDegree_X,mul_one]

theorem scaled_remainder_eq_original {G : ℕ} (hG : 0 < G) (N : ℕ)
    (P : Coordinates 2 G → Polynomial ℚ) (y : Coordinates 2 G → ℂ) (w : ℂ) :
    GradedGenericRankCitation.remainder (scaledTransport hG N) (scaledColumn P) y w=
      GradedGenericRankCitation.remainder (analyticTransport hG N) P y (w/2) := by
  have h := remainder_rescale hG N (scaledColumn P) y (w/2)
  rw [unscaled_scaledColumn,show (2 : ℂ)*(w/2)=w by ring] at h
  exact h

end QuadraticPi.GradedTwoLogRescaledSystem


==> anc/lean/QuadraticPi/GradedTwoLogScalarContraction.lean <==
import QuadraticPi.GradedTwoLogUniformFamilies
import QuadraticPi.GradedContractionCoordinateBounds

/-! The literal monomial scalar contact is the normalized transport pairing
at the logarithmic endpoint. Exact integer contractions follow by actual
analytic differentiation, without a compatibility or rank premise. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedTwoLogScalarContraction
open scoped BigOperators
open Filter Topology PowerSeries GradedCoefficientContractions GradedTwoLogTransport
open GradedTwoLogAnalyticTaylor GradedTwoLogAnalyticJets GradedTwoLogAnalyticContact
open GradedTwoLogUniformBounds GradedContactCauchy GradedAnalyticTaylor

def value (a : Fin 2 → ℂ) (z : ℂ) : ℂ := ∑ i,a i*logBranch ((i.val+1 : ℕ) : ℚ) z
def scalarContact {G : ℕ} (hG : 0 < G) (P : Coordinates 2 G → Polynomial ℤ)
    (a : Fin 2 → ℂ) (z : ℂ) : ℂ := ∑ kap : DegreeIndex 2 G,weight a kap*analyticContact hG P kap z
def endpointPairing {G : ℕ} (hG : 0 < G) (N : ℕ) (P : Coordinates 2 G → Polynomial ℤ)
    (y : Coordinates 2 G → ℂ) (z : ℂ) : ℂ := ∑ col,y col*coordinatePairing hG N P col z

theorem transpose_pairing {ι : Type*} [Fintype ι] (T : Matrix ι ι ℂ) (p y : ι → ℂ) :
    (∑ col,y col*(∑ row,T row col*p row))=∑ row,p row*(T.mulVec y) row := by
  simp only [Matrix.mulVec,dotProduct,Finset.mul_sum]
  rw [Finset.sum_comm]
  apply Finset.sum_congr rfl
  intro row _
  apply Finset.sum_congr rfl
  intro col _
  ring

theorem scalarContact_eq_endpoint {G : ℕ} (hG : 0 < G) (P : Coordinates 2 G → Polynomial ℤ)
    (a : Fin 2 → ℂ) (z : ℂ) :
    scalarContact hG P a z=∑ row,(P row).eval₂ (Int.castRingHom ℂ) z*endpoint a (value a z) row := by
  classical
  let T : Matrix (Coordinates 2 G) (Coordinates 2 G) ℂ :=
    transport hG (fun i => logBranch ((i.val+1 : ℕ) : ℚ) z)
  have ht := transpose_pairing T (fun row => (P row).eval₂ (Int.castRingHom ℂ) z) (endpoint (G := G) a 0)
  have hs : scalarContact hG P a z=
      ∑ col,endpoint (G := G) a 0 col*(∑ row,T row col*(P row).eval₂ (Int.castRingHom ℂ) z) := by
    simp [endpoint,Fintype.sum_sum_type,scalarContact,analyticContact,analyticBasis,T,mul_comm]
  rw [hs,ht]
  have ha : T.mulVec (endpoint (G := G) a 0)=endpoint a (value a z) := by
    dsimp only [T]
    rw [transport_mulVec_endpoint]
    simp only [zero_add,value,mul_comm]
  rw [ha]

theorem endpointPairing_eq_scalarContact {G : ℕ} (hG : 0 < G) (N : ℕ)
    (P : Coordinates 2 G → Polynomial ℤ) (a : Fin 2 → ℂ) (z : ℂ) :
    endpointPairing hG N P (endpoint a (value a (((1 : ℚ)/(N : ℚ) : ℚ) : ℂ))) z=scalarContact hG P a z := by
  classical
  unfold endpointPairing coordinatePairing
  change (∑ col,endpoint a (value a (((1 : ℚ)/(N : ℚ) : ℚ) : ℂ)) col*
    (∑ row,transport hG (fun i => increment ((i.val+1 : ℕ) : ℚ)
      (((1 : ℚ)/(N : ℚ) : ℚ) : ℂ) z) row col*(P row).eval₂ (Int.castRingHom ℂ) z))=scalarContact hG P a z
  rw [transpose_pairing (transport hG (fun i => increment ((i.val+1 : ℕ) : ℚ)
    (((1 : ℚ)/(N : ℚ) : ℚ) : ℂ) z)) (fun row => (P row).eval₂ (Int.castRingHom ℂ) z)
      (endpoint a (value a (((1 : ℚ)/(N : ℚ) : ℚ) : ℂ)))]
  have he : (transport hG (fun i => increment ((i.val+1 : ℕ) : ℚ)
      (((1 : ℚ)/(N : ℚ) : ℚ) : ℂ) z)).mulVec
        (endpoint (G := G) a (value a (((1 : ℚ)/(N : ℚ) : ℚ) : ℂ)))=
      endpoint a (value a z) := by
    rw [transport_mulVec_endpoint]
    congr 1
    simp only [value,increment,Fin.sum_univ_two]
    ring
  rw [he]
  exact (scalarContact_eq_endpoint hG P a z).symm

theorem dividedDerivative_sum_mul {ι : Type*} [Fintype ι] (f : ι → ℂ → ℂ) (c : ι → ℂ)
    (r : ℂ) (hf : ∀ i,AnalyticAt ℂ (f i) r) (k : ℕ) :
    dividedDerivative (fun z => ∑ i,c i*f i z) k r=∑ i,c i*dividedDerivative (f i) k r := by
  classical
  unfold dividedDerivative
  rw [← taylor_coeff,taylor_finset_sum Finset.univ (fun i z => c i*f i z) r
    (fun i _ => analyticAt_const.mul (hf i)),map_sum]
  apply Finset.sum_congr rfl
  intro i _
  rw [taylor_mul (fun _ => c i) (f i) r analyticAt_const (hf i),taylor_const,coeff_C_mul,taylor_coeff]

theorem scalar_dividedDerivative_eq_sum {G : ℕ} (hG : 0 < G) (N : ℕ) (hN : 8 ≤ N)
    (P : Coordinates 2 G → Polynomial ℤ) (a : Fin 2 → ℂ) (k : ℕ) :
    dividedDerivative (scalarContact hG P a) k (((1 : ℚ)/(N : ℚ) : ℚ) : ℂ)=
      ∑ kap : DegreeIndex 2 G,weight a kap*dividedDerivative (analyticContact hG P kap) k
        (((1 : ℚ)/(N : ℚ) : ℚ) : ℂ) := by
  exact dividedDerivative_sum_mul _ _ _ (fun kap =>
    analyticContact_analyticAt_small hG P kap _ (by linarith [reciprocal_norm_le_eighth N hN])) k

theorem endpoint_dividedDerivative_eq_sum {G : ℕ} (hG : 0 < G) (N : ℕ) (hN : 0 < N)
    (P : Coordinates 2 G → Polynomial ℤ) (y : Coordinates 2 G → ℂ) (k : ℕ) :
    dividedDerivative (endpointPairing hG N P y) k (((1 : ℚ)/(N : ℚ) : ℚ) : ℂ)=
      ∑ col,y col*dividedDerivative (coordinatePairing hG N P col) k
        (((1 : ℚ)/(N : ℚ) : ℚ) : ℂ) := by
  exact dividedDerivative_sum_mul _ _ _ (fun col => coordinatePairing_analyticAt hG N hN P col) k

theorem weight_cast {d : ℕ} (c : Fin 2 → ℤ) (kap : DegreeIndex 2 d) :
    weight (fun i => (c i : ℂ)) kap=(monomial c kap : ℂ) := by
  simp [weight,GradedCoefficientContractions.monomial]

theorem endpoint_contraction {G : ℕ} (c : Fin 2 → ℤ) (v : Coordinates 2 G → ℤ) (s : ℂ) :
    (∑ col,endpoint (G := G) (fun i => (c i : ℂ)) s col*(v col : ℂ))=
      (upperContraction c v : ℂ)+s*(lowerContraction c v : ℂ) := by
  simp only [endpoint,Fintype.sum_sum_type,Sum.elim_inl,Sum.elim_inr,weight_cast,upperContraction_eq_sum,lowerContraction_eq_sum,
    Int.cast_sum,Int.cast_mul,Finset.mul_sum]
  congr 1
  apply Finset.sum_congr rfl
  intro lam _
  ring

theorem integer_scalar_identity {G : ℕ} (hG : 0 < G) (N : ℕ) (hN : 0 < N)
    (P : Coordinates 2 G → Polynomial ℤ) (k d : ℕ) (v : Coordinates 2 G → ℤ)
    (hv : ∀ col,(d : ℂ)*dividedDerivative (coordinatePairing hG N P col) k
      (((1 : ℚ)/(N : ℚ) : ℚ) : ℂ)=(v col : ℂ)) (c : Fin 2 → ℤ) :
    (upperContraction c v : ℂ)+value (fun i => (c i : ℂ)) (((1 : ℚ)/(N : ℚ) : ℚ) : ℂ)*(lowerContraction c v : ℂ)=
      (d : ℂ)*dividedDerivative (scalarContact hG P (fun i => (c i : ℂ))) k
        (((1 : ℚ)/(N : ℚ) : ℚ) : ℂ) := by
  have hf : endpointPairing hG N P (endpoint (fun i => (c i : ℂ))
      (value (fun i => (c i : ℂ)) (((1 : ℚ)/(N : ℚ) : ℚ) : ℂ)))=
      scalarContact hG P (fun i => (c i : ℂ)) := by
    funext z
    exact endpointPairing_eq_scalarContact hG N P _ z
  rw [← hf,endpoint_dividedDerivative_eq_sum hG N hN,Finset.mul_sum]
  rw [← endpoint_contraction]
  apply Finset.sum_congr rfl
  intro col _
  rw [show (d : ℂ)*(endpoint (fun i => (c i : ℂ))
    (value (fun i => (c i : ℂ)) (((1 : ℚ)/(N : ℚ) : ℚ) : ℂ)) col*
      dividedDerivative (coordinatePairing hG N P col) k (((1 : ℚ)/(N : ℚ) : ℚ) : ℂ))=
      endpoint (fun i => (c i : ℂ)) (value (fun i => (c i : ℂ)) (((1 : ℚ)/(N : ℚ) : ℚ) : ℂ)) col*
        ((d : ℂ)*dividedDerivative (coordinatePairing hG N P col) k (((1 : ℚ)/(N : ℚ) : ℚ) : ℂ)) by ring,hv]

def xi (N : ℕ) (i : Fin 2) : ℝ := Real.log (1+((i.val+1 : ℕ) : ℝ)/(N : ℝ))

theorem xi_cast (N : ℕ) (hN : 0 < N) (i : Fin 2) :
    (xi N i : ℂ)=logBranch ((i.val+1 : ℕ) : ℚ) (((1 : ℚ)/(N : ℚ) : ℚ) : ℂ) := by
  have hn : (0 : ℝ) < N := by exact_mod_cast hN
  rw [xi,Complex.ofReal_log (by positivity)]
  unfold logBranch
  congr 1
  push_cast
  ring

theorem value_cast (N : ℕ) (hN : 0 < N) (c : Fin 2 → ℤ) :
    value (fun i => (c i : ℂ)) (((1 : ℚ)/(N : ℚ) : ℚ) : ℂ)=(target (xi N) c : ℂ) := by
  simp only [value,← xi_cast N hN,target,Complex.ofReal_sum,Complex.ofReal_mul,Complex.ofReal_intCast]

theorem real_scalar_identity {G : ℕ} (hG : 0 < G) (N : ℕ) (hN : 0 < N)
    (P : Coordinates 2 G → Polynomial ℤ) (k d : ℕ) (v : Coordinates 2 G → ℤ)
    (hv : ∀ col,(d : ℂ)*dividedDerivative (coordinatePairing hG N P col) k
      (((1 : ℚ)/(N : ℚ) : ℚ) : ℂ)=(v col : ℂ)) (c : Fin 2 → ℤ) :
    |(upperContraction c v : ℝ)+(lowerContraction c v : ℝ)*target (xi N) c|=
      ‖(d : ℂ)*dividedDerivative (scalarContact hG P (fun i => (c i : ℂ))) k
        (((1 : ℚ)/(N : ℚ) : ℚ) : ℂ)‖ := by
  rw [← integer_scalar_identity hG N hN P k d v hv,value_cast N hN]
  have he : (upperContraction c v : ℂ)+(target (xi N) c : ℂ)*(lowerContraction c v : ℂ)=
      (((upperContraction c v : ℝ)+(lowerContraction c v : ℝ)*target (xi N) c : ℝ) : ℂ) := by
    push_cast
    ring
  rw [he,Complex.norm_real,Real.norm_eq_abs]

theorem weight_norm_le_height {d : ℕ} (c : Fin 2 → ℤ) (kap : DegreeIndex 2 d) :
    ‖weight (fun i => (c i : ℂ)) kap‖ ≤ coefficientHeight c^d := by
  rw [weight_cast,Complex.norm_intCast]
  exact GradedContractionCoordinateBounds.monomial_abs_le_height c kap

theorem scalar_cleared_norm_le {G : ℕ} (hG : 0 < G) (N : ℕ) (hN : 8 ≤ N)
    (P : Coordinates 2 G → Polynomial ℤ) (k d : ℕ) (B : ℝ) (hB : 0 ≤ B)
    (hb : ∀ kap,‖(d : ℂ)*dividedDerivative (analyticContact hG P kap) k
      (((1 : ℚ)/(N : ℚ) : ℚ) : ℂ)‖ ≤ B) (c : Fin 2 → ℤ) :
    ‖(d : ℂ)*dividedDerivative (scalarContact hG P (fun i => (c i : ℂ))) k
      (((1 : ℚ)/(N : ℚ) : ℚ) : ℂ)‖ ≤
        (Fintype.card (DegreeIndex 2 G) : ℝ)*coefficientHeight c^G*B := by
  classical
  rw [scalar_dividedDerivative_eq_sum hG N hN,Finset.mul_sum]
  calc
    _ ≤ ∑ kap : DegreeIndex 2 G,‖(d : ℂ)*(weight (fun i => (c i : ℂ)) kap*
        dividedDerivative (analyticContact hG P kap) k (((1 : ℚ)/(N : ℚ) : ℚ) : ℂ))‖ := norm_sum_le _ _
    _ ≤ ∑ _kap : DegreeIndex 2 G,coefficientHeight c^G*B := by
      apply Finset.sum_le_sum
      intro kap _
      rw [show (d : ℂ)*(weight (fun i => (c i : ℂ)) kap*
        dividedDerivative (analyticContact hG P kap) k (((1 : ℚ)/(N : ℚ) : ℚ) : ℂ))=
          weight (fun i => (c i : ℂ)) kap*((d : ℂ)*
            dividedDerivative (analyticContact hG P kap) k (((1 : ℚ)/(N : ℚ) : ℚ) : ℂ)) by ring,norm_mul]
      exact mul_le_mul (weight_norm_le_height c kap) (hb kap) (norm_nonneg _)
        (pow_nonneg (le_trans (by norm_num) (coefficientHeight_one_le c)) G)
    _ = _ := by simp only [Finset.sum_const,Finset.card_univ,nsmul_eq_mul]; ring

end QuadraticPi.GradedTwoLogScalarContraction


==> anc/lean/QuadraticPi/GradedTwoLogSeparation.lean <==
import QuadraticPi.GradedTwoLogRationalObstruction

/-! The actual two-log corner space matches the cited adjacent-grade
separation theorem. Algebraic linear independence remains an explicit
hypothesis; no algebraic independence or short-rank conclusion is asserted. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedTwoLogSeparation
open scoped BigOperators
open Filter Topology GradedCoefficientContractions GradedTwoLogTransport
open GradedTwoLogAnalyticTaylor GradedTwoLogAnalyticJets GradedTwoLogAnalyticContact
open GradedCitedSeparationBridge GradedRationalVanishingSpace GradedFixedFContactRates

theorem adjacent_iff_raiseIndex {G : ℕ} (hG : 0 < G) (kap : DegreeIndex 2 G)
    (lam : DegreeIndex 2 (G-1)) (i : Fin 2) :
    GradedFixedFContactMatrix.Adjacent kap lam i ↔ kap=raiseIndex hG lam i := by
  constructor
  · intro h
    apply Subtype.ext
    funext j
    apply Fin.ext
    exact (h j).symm.trans (raiseIndex_apply hG lam i j).symm
  · rintro rfl
    exact raiseIndex_adjacent hG lam i

theorem sourceColumn_eq_analyticBasis {G : ℕ} (hG : 0 < G) (z : ℂ) (kap : DegreeIndex 2 G) :
    sourceColumn (fun i : Fin 2 => logBranch ((i.val+1 : ℕ) : ℚ) z) kap=
      fun row => analyticBasis hG kap row z := by
  classical
  funext row
  cases row <;>
    simp [sourceColumn,analyticBasis,transport,generator,Matrix.one_apply,
      natural_adjacent_iff,adjacent_iff_raiseIndex hG,Fin.sum_univ_two]

theorem source_columns_independent {G : ℕ} (xi : Fin 2 → ℂ) :
    LinearIndependent ℂ (sourceColumn (G := G) xi) := by
  classical
  apply Fintype.linearIndependent_iff.mpr
  intro a ha kap
  have h := congrFun ha (Sum.inl kap)
  simpa only [Finset.sum_apply,Pi.smul_apply,smul_eq_mul,sourceColumn,Sum.elim_inl,
    mul_ite,mul_one,mul_zero,Finset.sum_ite_eq,Finset.mem_univ,if_true,Pi.zero_apply] using h

theorem sourceCornerSpace_finrank (G : ℕ) (xi : Fin 2 → ℂ) :
    Module.finrank ℂ (sourceCornerSpace (G := G) xi)=G+1 := by
  rw [sourceCornerSpace,finrank_span_eq_card (source_columns_independent xi),degreeIndex_two_card]

theorem rational_intersection_ratio_lt {G : ℕ} (hG : 0 < G)
    (hFR : CitedGenericSeparation) (xi : Fin 2 → ℂ)
    (hxi : LinearIndependent (Subalgebra.algebraicClosure ℚ ℂ) (sourceValues xi))
    (R : Submodule ℂ (Coordinates 2 G → ℂ)) (hR : DefinedByRationalEquations R)
    (hbot : R ≠ ⊥) (htop : R ≠ ⊤) :
    (Module.finrank ℂ ↥(sourceCornerSpace (G := G) xi ⊓ R) : ℝ)/(Module.finrank ℂ R : ℝ) <
      ((G+1 : ℕ) : ℝ)/((2*G+1 : ℕ) : ℝ) := by
  obtain ⟨hle,heq⟩ := hFR 2 G (by norm_num) hG xi hxi R (rational_equations_are_algebraic R hR)
  have ht : (0 : ℝ) < theta 2 G := by exact_mod_cast theta_pos G (by norm_num : 0 < 2)
  have ho : (0 : ℝ) < omega 2 G := by exact_mod_cast omega_pos G (by norm_num : 0 < 2)
  have hd : (0 : ℝ) < Module.finrank ℂ R := by
    exact_mod_cast (Nat.pos_of_ne_zero (fun hz => hbot (Submodule.finrank_eq_zero.mp hz)))
  have hlt : ((omega 2 G : ℝ)/(theta 2 G : ℝ))*
      (Module.finrank ℂ ↥(sourceCornerSpace (G := G) xi ⊓ R) : ℝ) < (Module.finrank ℂ R : ℝ) := by
    apply lt_of_le_of_ne hle
    intro h
    exact (heq.mp h.symm).elim hbot htop
  have hcross : (omega 2 G : ℝ)*(Module.finrank ℂ ↥(sourceCornerSpace (G := G) xi ⊓ R) : ℝ) <
      (theta 2 G : ℝ)*(Module.finrank ℂ R : ℝ) := by
    rw [div_mul_eq_mul_div,div_lt_iff₀ ht] at hlt
    nlinarith [hlt]
  have hratio : (Module.finrank ℂ ↥(sourceCornerSpace (G := G) xi ⊓ R) : ℝ)/
      (Module.finrank ℂ R : ℝ) < (theta 2 G : ℝ)/(omega 2 G : ℝ) := by
    apply (div_lt_div_iff₀ hd ho).mpr
    simpa only [mul_comm] using hcross
  simpa only [theta,omega,degreeIndex_two_card,coordinates_two_card hG] using hratio

theorem actual_transport_nondegenerate {G : ℕ} (hG : 0 < G) (N : ℕ) (hN : 0 < N)
    (hFR : CitedGenericSeparation)
    (hxi : LinearIndependent (Subalgebra.algebraicClosure ℚ ℂ)
      (sourceValues (fun i : Fin 2 => logBranch ((i.val+1 : ℕ) : ℚ) (((1 : ℚ)/(N : ℚ) : ℚ) : ℂ)))) :
    GradedGenericRankCitation.nondegenerate (analyticTransport hG N)
      (sourceCornerSpace (G := G)
        (fun i : Fin 2 => logBranch ((i.val+1 : ℕ) : ℚ) (((1 : ℚ)/(N : ℚ) : ℚ) : ℂ)))
      (((1 : ℚ)/(N : ℚ) : ℚ) : ℂ) := by
  intro P hbot htop
  rw [sourceCornerSpace_finrank,coordinates_two_card hG]
  exact rational_intersection_ratio_lt hG hFR _ hxi _
    (GradedTwoLogRationalObstruction.rational_zeroSpace_defined_by_rational_equations hG N hN P)
    hbot htop

end QuadraticPi.GradedTwoLogSeparation


==> anc/lean/QuadraticPi/GradedTwoLogShortRank.lean <==
import QuadraticPi.GradedTwoLogJetRescaling
import QuadraticPi.GradedFinalRankApplication
import QuadraticPi.GradedTwoLogMeasureHandoff

/-! Actual two-log short rank from the existing cited rank/separation
theorems, with algebraic linear independence of the logarithmic values
explicit. One offset precedes N, sigma, eta and the polynomial column. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedTwoLogShortRank
open scoped BigOperators
open Filter Topology PowerSeries GradedCoefficientContractions GradedTwoLogTransport
open GradedTwoLogAnalyticTaylor GradedTwoLogJetClearing GradedTwoLogRescaledSystem
open GradedTwoLogNilssonCertificate GradedTwoLogJetRescaling GradedGenericRankCitation
open GradedCitedSeparationBridge GradedTwoLogSeparation GradedFixedFContactRates
open GradedFixedFEntryGrowth GradedJetRateLimits GradedRankOrderArithmetic
open GradedSourceRankApplication GradedRationalSpanDescent GradedTwoLogContactConstruction

theorem rankColumn_nonzero {G : ℕ} (P : Coordinates 2 G → Polynomial ℤ) (hP : P ≠ 0) :
    rankColumn P ≠ 0 :=
  scaledColumn_nonzero _ (GradedFinalRankApplication.mappedColumn_nonzero P hP)

theorem rankColumn_degree {G : ℕ} (P : Coordinates 2 G → Polynomial ℤ) (i : Coordinates 2 G) :
    (rankColumn P i).natDegree=(P i).natDegree := by
  rw [rankColumn,scaledColumn_natDegree]
  exact GradedFinalRankApplication.mappedColumn_degree P i

theorem uniform_integer_short_rank {G : ℕ} (hG : 0 < G)
    (hsep : CitedGenericSeparation) (hrank : CitedGenericQuadraticRank) :
    ∃ offset : ℕ,∀ sigma eta : ℝ,0 ≤ eta → eta ≤ ((omega 2 G : ℝ)+1)⁻¹ →
      1 ≤ sigma → (theta 2 G : ℝ)*sigma=(omega 2 G : ℝ)-eta →
      ∀ N : ℕ,8 ≤ N →
      LinearIndependent (Subalgebra.algebraicClosure ℚ ℂ)
        (sourceValues (fun i : Fin 2 => logBranch ((i.val+1 : ℕ) : ℚ)
          (((1 : ℚ)/(N : ℚ) : ℚ) : ℂ))) →
      ∀ᶠ M : ℕ in atTop,∀ P : Coordinates 2 G → Polynomial ℤ,P ≠ 0 →
        (∀ row,(P row).natDegree < M) →
        (∀ kap,X^(contactOrder sigma M) ∣ contactRemainder hG P kap) →
        GradedTwoLogRationalObstruction.vanishingSpace hG N P=⊥ ∧
        Submodule.span ℚ (Set.range (fun k : Fin (jetOrder eta offset M+1) =>
          formalDividedJet hG N P k.val))=⊤ := by
  classical
  obtain ⟨c,hc⟩ := hrank (Coordinates 2 G) denominator (numerator hG)
  obtain ⟨offset,hoffset⟩ := exists_fixed_budget_offset c 0 (omega 2 G)
  refine ⟨offset,?_⟩
  intro sigma eta heta hes hsigma hrelation N hN hxi
  have hn : 0 < N := by omega
  have hr : (2 : ℚ)/(N : ℚ) ≠ 0 := div_ne_zero (by norm_num) (by exact_mod_cast hn.ne')
  have hnrm := GradedTwoLogUniformBounds.reciprocal_norm_le_eighth N hN
  have he : (((2 : ℚ)/(N : ℚ) : ℚ) : ℂ)=2*(((1 : ℚ)/(N : ℚ) : ℚ) : ℂ) := by push_cast; ring
  have hrnorm : ‖(((2 : ℚ)/(N : ℚ) : ℚ) : ℂ)‖ < 1 := by
    rw [he,norm_mul]
    norm_num only [Complex.norm_ofNat]
    linarith
  let F := sourceCornerSpace (G := G) (fun i : Fin 2 => logBranch ((i.val+1 : ℕ) : ℚ)
    (((1 : ℚ)/(N : ℚ) : ℚ) : ℂ))
  have hd : 0 < Module.finrank ℂ F := by rw [sourceCornerSpace_finrank]; omega
  have h := hc ((2 : ℚ)/(N : ℚ)) hr hrnorm (scaledTransport hG N)
    (localTransport_certificate hG N hN) F hd (scaled_transport_nondegenerate hG N hn hsep hxi)
    eta 0 heta hes (by norm_num)
  filter_upwards [h,eventually_ge_atTop 1] with M hM hM1
  intro P hP hdegree hcontact
  have hdeg : ∀ i,(rankColumn P i).natDegree < M := by
    intro i
    rw [rankColumn_degree]
    exact hdegree i
  have hNcert : ∀ y ∈ F,nilssonCertificate (remainder (scaledTransport hG N) (rankColumn P) y)
      ((2 : ℚ)/(N : ℚ))
      (((Fintype.card (Coordinates 2 G) : ℝ)-eta)*((M-1 : ℕ) : ℝ)/(Module.finrank ℂ F : ℝ)-0) := by
    intro y hy
    dsimp only [F]
    rw [sourceCornerSpace_finrank,coordinates_two_card hG]
    have hh := GradedTwoLogNilssonCertificate.actual_nilssonCertificate hG N hN P sigma eta 0
      hsigma (by norm_num) hrelation M hM1 hcontact y hy
    simpa only [theta,omega,degreeIndex_two_card,coordinates_two_card hG] using hh
  have hp := hM (rankColumn P) (rankColumn_nonzero P hP) hdeg hNcert
  have hz : zeroSpace (scaledTransport hG N) (rankColumn P) (((2 : ℚ)/(N : ℚ) : ℚ) : ℂ)=
      GradedTwoLogRationalObstruction.vanishingSpace hG N P := by
    rw [rankColumn,zeroSpace_rescale,unscaled_scaledColumn,
      GradedTwoLogRationalObstruction.integer_zeroSpace_eq hG N hn]
  rw [hz] at hp
  refine ⟨hp.1,?_⟩
  have hsub : {v | ∃ k : ℕ,
      (k : ℝ)+1 < c+(0+1)*(omega 2 G : ℝ)+((M-1 : ℕ) : ℝ)*eta ∧
      v=ordinaryColumn (scaledTransport hG N) (rankColumn P) (((2 : ℚ)/(N : ℚ) : ℚ) : ℂ) k} ⊆
      Set.range (fun k : Fin (jetOrder eta offset M+1) =>
        fun i => (GradedTwoLogJetRescaling.ordinaryJet hG N P k.val i : ℂ)) := by
    rintro v ⟨k,hk,rfl⟩
    have hk' := source_index_le_short_budget (n := 2) (G := G) eta c 0 heta M offset k hM1 hoffset hk
    exact ⟨⟨k,by omega⟩,(ordinaryColumn_eq_original_rational_jet hG N hn P k).symm⟩
  have hs : Submodule.span ℂ (Set.range (fun k : Fin (jetOrder eta offset M+1) =>
      fun i => (GradedTwoLogJetRescaling.ordinaryJet hG N P k.val i : ℂ)))=⊤ := by
    apply top_unique
    rw [← hp.2]
    exact Submodule.span_mono hsub
  have hrat := rational_span_top_of_complex_span_top _ hs
  rw [short_ordinary_span_eq_divided] at hrat
  exact hrat

theorem uniform_measure_of_cited_rank_and_logarithmic_independence {G : ℕ} (hG : 0 < G)
    (hsep : CitedGenericSeparation) (hrank : CitedGenericQuadraticRank)
    (hPNT : GradedHarmonicGrowth.SharpLcmAsymptotic)
    (sigma eta : ℝ) (hsigma : 1 ≤ sigma) (heta : 0 < eta) (heta1 : eta < 1)
    (hes : eta ≤ ((omega 2 G : ℝ)+1)⁻¹)
    (hrelation : ((G+1 : ℕ) : ℝ)*sigma=((2*G+1 : ℕ) : ℝ)-eta)
    (N : ℕ) (hN : 8 ≤ N)
    (hxi : LinearIndependent (Subalgebra.algebraicClosure ℚ ℂ)
      (sourceValues (fun i : Fin 2 => logBranch ((i.val+1 : ℕ) : ℚ)
        (((1 : ℚ)/(N : ℚ) : ℚ) : ℂ))))
    (hg : 0 < GradedTwoLogJetRates.gamma N sigma eta (GradedTwoLogContactRates.paperBeta G sigma eta))
    (delta : ℝ) (hdelta : 0 < delta) :
    ∃ K : ℝ,0 < K ∧ ∀ c : Fin 2 → ℤ,c ≠ 0 → ∀ (p : ℤ) (Q : ℕ),0 < Q →
      K*(coefficientHeight c)^(-((G : ℝ)*(1+GradedTwoLogJetRates.alpha N eta (GradedTwoLogContactRates.paperBeta G sigma eta)/
        GradedTwoLogJetRates.gamma N sigma eta (GradedTwoLogContactRates.paperBeta G sigma eta))-1)-delta)*
        (Q : ℝ)^(-(1+GradedTwoLogJetRates.alpha N eta (GradedTwoLogContactRates.paperBeta G sigma eta)/
          GradedTwoLogJetRates.gamma N sigma eta (GradedTwoLogContactRates.paperBeta G sigma eta))-delta) ≤
            |target (GradedTwoLogScalarContraction.xi N) c-(p : ℝ)/(Q : ℝ)| := by
  obtain ⟨offset,ho⟩ := uniform_integer_short_rank hG hsep hrank
  have hrel : (theta 2 G : ℝ)*sigma=(omega 2 G : ℝ)-eta := by
    simpa only [theta,omega,degreeIndex_two_card,coordinates_two_card hG] using hrelation
  have hshort := ho sigma eta heta.le hes hsigma hrel N hN hxi
  apply GradedTwoLogMeasureHandoff.uniform_measure_at_exact_rates_of_actual_short_rank hG sigma eta
    (by linarith) heta heta1 hrelation hPNT N hN offset hg _ delta hdelta
  filter_upwards [hshort] with M hM
  intro P hP hdeg hcontact
  exact (hM P hP hdeg hcontact).2

end QuadraticPi.GradedTwoLogShortRank


==> anc/lean/QuadraticPi/GradedTwoLogTransport.lean <==
import QuadraticPi.GradedFixedFContactMatrix
import QuadraticPi.GradedDimensionCardinality
import Mathlib.LinearAlgebra.Matrix.DotProduct

/-! The literal adjacent-grade two-logarithm connection has square-zero
generators at EVERY grade. Its transport is affine in the two increments. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedTwoLogTransport
open scoped BigOperators
open GradedCoefficientContractions GradedFixedFContactMatrix

def raiseIndex {G : ℕ} (hG : 0 < G) (lam : DegreeIndex 2 (G-1)) (i : Fin 2) : DegreeIndex 2 G :=
  (degreeIndexEquiv 2 G).symm ⟨fun j => (lam.val j : ℕ)+(if j=i then 1 else 0),by
    rw [Finset.sum_add_distrib]
    simp only [Finset.sum_ite_eq',Finset.mem_univ,if_true]
    rw [lam.property]
    omega⟩

theorem raiseIndex_apply {G : ℕ} (hG : 0 < G) (lam : DegreeIndex 2 (G-1)) (i j : Fin 2) :
    ((raiseIndex hG lam i).val j : ℕ)=(lam.val j : ℕ)+(if j=i then 1 else 0) := by
  simp [raiseIndex,degreeIndexEquiv]

theorem raiseIndex_adjacent {G : ℕ} (hG : 0 < G) (lam : DegreeIndex 2 (G-1)) (i : Fin 2) :
    Adjacent (raiseIndex hG lam i) lam i := by
  intro j
  exact (raiseIndex_apply hG lam i j).symm

def generator {R : Type*} [CommRing R] {G : ℕ} (hG : 0 < G) (i : Fin 2) :
    Matrix (Coordinates 2 G) (Coordinates 2 G) R := fun row col => by
  classical
  exact match row,col with
  | Sum.inr lam,Sum.inl kap => if kap=raiseIndex hG lam i then 1 else 0
  | _,_ => 0

theorem generator_mul_generator {R : Type*} [CommRing R] {G : ℕ} (hG : 0 < G) (i j : Fin 2) :
    (generator (R := R) hG i)*(generator hG j)=0 := by
  classical
  ext row col
  simp only [Matrix.mul_apply,Matrix.zero_apply,Fintype.sum_sum_type]
  cases row <;> cases col <;> simp [generator]

def transport {R : Type*} [CommRing R] {G : ℕ} (hG : 0 < G) (u : Fin 2 → R) :
    Matrix (Coordinates 2 G) (Coordinates 2 G) R :=
  1+∑ i : Fin 2,u i • generator hG i

theorem transport_zero {R : Type*} [CommRing R] {G : ℕ} (hG : 0 < G) :
    transport (R := R) hG 0=1 := by
  classical
  simp [transport]

theorem generator_mul_transport {R : Type*} [CommRing R] {G : ℕ} (hG : 0 < G)
    (i : Fin 2) (u : Fin 2 → R) : generator hG i*transport hG u=generator hG i := by
  classical
  simp [transport,Matrix.mul_add,Matrix.mul_sum,Matrix.mul_smul,generator_mul_generator]

theorem transport_mul {R : Type*} [CommRing R] {G : ℕ} (hG : 0 < G) (u v : Fin 2 → R) :
    transport hG u*transport hG v=transport hG (u+v) := by
  classical
  rw [transport,Matrix.add_mul,Matrix.one_mul,Matrix.sum_mul]
  simp_rw [Matrix.smul_mul,generator_mul_transport]
  simp only [transport,Pi.add_apply,add_smul,Finset.sum_add_distrib]
  abel

theorem transport_inverse {R : Type*} [CommRing R] {G : ℕ} (hG : 0 < G) (u : Fin 2 → R) :
    transport hG u*transport hG (-u)=1 ∧ transport hG (-u)*transport hG u=1 := by
  constructor <;> rw [transport_mul] <;> simp [transport_zero]

def weight {R : Type*} [CommRing R] {d : ℕ} (a : Fin 2 → R) (kap : DegreeIndex 2 d) : R :=
  ∏ j : Fin 2,a j^(kap.val j : ℕ)

theorem weight_raise {R : Type*} [CommRing R] {G : ℕ} (hG : 0 < G)
    (a : Fin 2 → R) (lam : DegreeIndex 2 (G-1)) (i : Fin 2) :
    weight a (raiseIndex hG lam i)=weight a lam*a i := by
  unfold weight
  simp_rw [raiseIndex_apply,pow_add]
  rw [Finset.prod_mul_distrib]
  congr 1
  simp

def endpoint {R : Type*} [CommRing R] {G : ℕ} (a : Fin 2 → R) (c : R) : Coordinates 2 G → R :=
  Sum.elim (weight a) (fun lam => c*weight a lam)

theorem generator_mulVec_endpoint {R : Type*} [CommRing R] {G : ℕ} (hG : 0 < G)
    (i : Fin 2) (a : Fin 2 → R) (c : R) :
    (generator hG i).mulVec (endpoint (G := G) a c)=
      Sum.elim (fun _ => 0) (fun lam => a i*weight a lam) := by
  classical
  funext row
  cases row <;> simp [Matrix.mulVec,dotProduct,generator,endpoint,Fintype.sum_sum_type,weight_raise,mul_comm]

theorem transport_mulVec_endpoint {R : Type*} [CommRing R] {G : ℕ} (hG : 0 < G)
    (u a : Fin 2 → R) (c : R) :
    (transport hG u).mulVec (endpoint (G := G) a c)=
      endpoint a (c+∑ i : Fin 2,u i*a i) := by
  classical
  rw [transport,Matrix.add_mulVec,Matrix.one_mulVec,Matrix.sum_mulVec]
  simp_rw [Matrix.smul_mulVec,generator_mulVec_endpoint]
  funext row
  cases row <;> simp [endpoint,Finset.sum_mul,add_mul,mul_assoc]

theorem degreeIndex_two_card (G : ℕ) : Fintype.card (DegreeIndex 2 G)=G+1 := by
  rw [GradedDimensionCardinality.degreeIndex_card]
  have he : 2+G-1=G+1 := by omega
  rw [he]
  simp

theorem coordinates_two_card {G : ℕ} (hG : 0 < G) :
    Fintype.card (Coordinates 2 G)=2*G+1 := by
  simp only [Coordinates,Fintype.card_sum,degreeIndex_two_card]
  omega

end QuadraticPi.GradedTwoLogTransport


==> anc/lean/QuadraticPi/GradedTwoLogUniformBounds.lean <==
import QuadraticPi.GradedTwoLogAnalyticContact
import QuadraticPi.GradedTransportSizeBounds
import Mathlib.Analysis.SpecialFunctions.Complex.LogBounds

/-! Uniform analytic bounds for the actual two-logarithm transport and
contact functions on the disks used by the paper. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedTwoLogUniformBounds
open scoped BigOperators
open Filter Topology Metric GradedCoefficientContractions GradedTwoLogTransport
open GradedTwoLogAnalyticTaylor GradedTwoLogAnalyticJets GradedContactCauchy

theorem scaled_point_norm_le (i : Fin 2) (z : ℂ) (hz : ‖z‖ ≤ 1/4) :
    ‖(((i.val+1 : ℕ) : ℚ) : ℂ)*z‖ ≤ 1/2 := by
  have hi : (((i.val+1 : ℕ) : ℝ)) ≤ 2 := by exact_mod_cast (by omega : i.val+1 ≤ 2)
  simp only [Rat.cast_natCast,norm_mul,Complex.norm_natCast]
  nlinarith [norm_nonneg z]

theorem logBranch_analyticAt_small (i : Fin 2) (z : ℂ) (hz : ‖z‖ ≤ 1/4) :
    AnalyticAt ℂ (logBranch ((i.val+1 : ℕ) : ℚ)) z := by
  apply logBranch_analyticAt
  exact Complex.mem_slitPlane_of_norm_lt_one ((scaled_point_norm_le i z hz).trans_lt (by norm_num))

theorem logBranch_norm_le (i : Fin 2) (z : ℂ) (hz : ‖z‖ ≤ 1/4) :
    ‖logBranch ((i.val+1 : ℕ) : ℚ) z‖ ≤ 1 := by
  have h := Complex.norm_log_one_add_half_le_self (scaled_point_norm_le i z hz)
  change ‖logBranch ((i.val+1 : ℕ) : ℚ) z‖ ≤ _ at h
  linarith [scaled_point_norm_le i z hz]

theorem increment_norm_le (i : Fin 2) (r z : ℂ) (hr : ‖r‖ ≤ 1/4) (hz : ‖z‖ ≤ 1/4) :
    ‖increment ((i.val+1 : ℕ) : ℚ) r z‖ ≤ 2 := by
  have h := (norm_sub_le (logBranch ((i.val+1 : ℕ) : ℚ) z) (logBranch ((i.val+1 : ℕ) : ℚ) r)).trans
    (add_le_add (logBranch_norm_le i z hz) (logBranch_norm_le i r hr))
  simpa only [increment,one_add_one_eq_two] using h

theorem generator_norm_le {G : ℕ} (hG : 0 < G) (i : Fin 2) (row col : Coordinates 2 G) :
    ‖generator (R := ℂ) hG i row col‖ ≤ 1 := by
  classical
  cases row <;> cases col <;> simp only [generator] <;> (try split_ifs) <;> norm_num

theorem transport_entry_norm_le {G : ℕ} (hG : 0 < G) (u : Fin 2 → ℂ)
    (hu : ∀ i,‖u i‖ ≤ 2) (row col : Coordinates 2 G) :
    ‖transport hG u row col‖ ≤ 5 := by
  classical
  change ‖(1 : Matrix (Coordinates 2 G) (Coordinates 2 G) ℂ) row col+
    ∑ i : Fin 2,u i*generator hG i row col‖ ≤ 5
  have h1 : ‖(1 : Matrix (Coordinates 2 G) (Coordinates 2 G) ℂ) row col‖ ≤ 1 := by
    simp only [Matrix.one_apply]; split_ifs <;> norm_num
  calc
    _ ≤ ‖(1 : Matrix (Coordinates 2 G) (Coordinates 2 G) ℂ) row col‖+
        ∑ i : Fin 2,‖u i*generator hG i row col‖ :=
      (norm_add_le _ _).trans (add_le_add le_rfl (norm_sum_le _ _))
    _ ≤ 1+∑ _i : Fin 2,(2 : ℝ) := by
      apply add_le_add h1
      apply Finset.sum_le_sum
      intro i _
      rw [norm_mul]
      exact (mul_le_mul (hu i) (generator_norm_le hG i row col) (norm_nonneg _) (by norm_num)).trans_eq (by ring)
    _ = 5 := by norm_num

theorem reciprocal_norm_le_eighth (N : ℕ) (hN : 8 ≤ N) :
    ‖(((1 : ℚ)/(N : ℚ) : ℚ) : ℂ)‖ ≤ 1/8 := by
  have hNR : (0 : ℝ) < N := by exact_mod_cast (by omega : 0 < N)
  simp only [Rat.cast_div,Rat.cast_one,Rat.cast_natCast,norm_div,norm_one,Complex.norm_natCast]
  apply (div_le_iff₀ hNR).mpr
  have h : (8 : ℝ) ≤ N := by exact_mod_cast hN
  linarith

theorem local_point_norm (N : ℕ) (hN : 8 ≤ N) (z : ℂ)
    (hz : z ∈ closedBall (((1 : ℚ)/(N : ℚ) : ℚ) : ℂ) (1/8)) : ‖z‖ ≤ 1/4 := by
  have hd : ‖z-(((1 : ℚ)/(N : ℚ) : ℚ) : ℂ)‖ ≤ 1/8 := by
    simpa only [mem_closedBall,dist_eq_norm] using hz
  have ht := norm_add_le (z-(((1 : ℚ)/(N : ℚ) : ℚ) : ℂ)) (((1 : ℚ)/(N : ℚ) : ℚ) : ℂ)
  rw [sub_add_cancel] at ht
  linarith [reciprocal_norm_le_eighth N hN]

theorem analyticTransport_analyticAt_small {G : ℕ} (hG : 0 < G) (N : ℕ)
    (row col : Coordinates 2 G) (z : ℂ) (hz : ‖z‖ ≤ 1/4) :
    AnalyticAt ℂ (analyticTransport hG N row col) z := by
  apply transport_entry_analyticAt
  intro i
  exact (logBranch_analyticAt_small i z hz).sub analyticAt_const

theorem analyticTransport_norm_le {G : ℕ} (hG : 0 < G) (N : ℕ) (hN : 8 ≤ N)
    (row col : Coordinates 2 G) (z : ℂ) (hz : ‖z‖ ≤ 1/4) :
    ‖analyticTransport hG N row col z‖ ≤ 5 := by
  exact transport_entry_norm_le hG _ (fun i => increment_norm_le i _ z
    (by linarith [reciprocal_norm_le_eighth N hN]) hz) row col

def coordinateConstant (G : ℕ) : ℝ := 10*(Fintype.card (Coordinates 2 G) : ℝ)

theorem coordinateConstant_pos (G : ℕ) : 0 < coordinateConstant G := by
  unfold coordinateConstant
  have hc : 0 < Fintype.card (Coordinates 2 G) := GradedFixedFContactRates.omega_pos G (by omega : 0 < 2)
  positivity

theorem column_pairing_norm_le {G : ℕ} (P : Coordinates 2 G → Polynomial ℤ)
    (H : ℝ) (hH : 0 ≤ H) (hP : ∀ row k,|((P row).coeff k : ℝ)| ≤ H)
    (T : Coordinates 2 G → ℂ) (hT : ∀ row,‖T row‖ ≤ 5)
    (z : ℂ) (hz : ‖z‖ ≤ 1/2) :
    ‖∑ row,T row*(P row).eval₂ (Int.castRingHom ℂ) z‖ ≤ coordinateConstant G*H := by
  calc
    _ ≤ ∑ row,‖T row*(P row).eval₂ (Int.castRingHom ℂ) z‖ := norm_sum_le _ _
    _ ≤ ∑ _row : Coordinates 2 G,5*(2*H) := by
      apply Finset.sum_le_sum
      intro row _
      rw [norm_mul]
      exact mul_le_mul (hT row) (GradedTransportSizeBounds.integerPolynomial_norm_half (P row) H hH (hP row) z hz)
        (norm_nonneg _) (by norm_num)
    _ = _ := by simp only [Finset.sum_const,Finset.card_univ,nsmul_eq_mul]; unfold coordinateConstant; ring

theorem coordinatePairing_analyticAt_small {G : ℕ} (hG : 0 < G) (N : ℕ)
    (P : Coordinates 2 G → Polynomial ℤ) (col : Coordinates 2 G) (z : ℂ) (hz : ‖z‖ ≤ 1/4) :
    AnalyticAt ℂ (coordinatePairing hG N P col) z := by
  apply Finset.analyticAt_fun_sum
  intro row _
  have hp : AnalyticAt ℂ (fun t => (P row).eval₂ (Int.castRingHom ℂ) t) z := by
    simpa only [Polynomial.eval_map] using
      GradedFixedFContactAnalytic.polynomial_analyticAt ((P row).map (Int.castRingHom ℂ)) z
  exact (analyticTransport_analyticAt_small hG N row col z hz).mul hp

theorem coordinatePairing_norm_le {G : ℕ} (hG : 0 < G) (N : ℕ) (hN : 8 ≤ N)
    (P : Coordinates 2 G → Polynomial ℤ) (H : ℝ) (hH : 0 ≤ H)
    (hP : ∀ row k,|((P row).coeff k : ℝ)| ≤ H)
    (col : Coordinates 2 G) (z : ℂ) (hz : ‖z‖ ≤ 1/4) :
    ‖coordinatePairing hG N P col z‖ ≤ coordinateConstant G*H := by
  exact column_pairing_norm_le P H hH hP _
    (fun row => analyticTransport_norm_le hG N hN row col z hz) z (by linarith)

theorem coordinatePairing_dividedDerivative_norm_le {G : ℕ} (hG : 0 < G) (N : ℕ) (hN : 8 ≤ N)
    (P : Coordinates 2 G → Polynomial ℤ) (H : ℝ) (hH : 0 ≤ H)
    (hP : ∀ row j,|((P row).coeff j : ℝ)| ≤ H) (col : Coordinates 2 G) (k : ℕ) :
    ‖dividedDerivative (coordinatePairing hG N P col) k (((1 : ℚ)/(N : ℚ) : ℚ) : ℂ)‖ ≤
      coordinateConstant G*H*8^k := by
  have hd : DifferentiableOn ℂ (coordinatePairing hG N P col)
      (closedBall (((1 : ℚ)/(N : ℚ) : ℚ) : ℂ) (1/8)) := by
    intro z hz
    exact (coordinatePairing_analyticAt_small hG N P col z (local_point_norm N hN z hz)).differentiableAt.differentiableWithinAt
  have h := dividedDerivative_norm_le _ (((1 : ℚ)/(N : ℚ) : ℚ) : ℂ) (1/8)
    (coordinateConstant G*H) (by norm_num) hd (fun z hz =>
      coordinatePairing_norm_le hG N hN P H hH hP col z (local_point_norm N hN z (sphere_subset_closedBall hz))) k
  convert h using 1
  simp only [div_eq_mul_inv,← inv_pow]
  norm_num

theorem analyticContact_analyticAt_small {G : ℕ} (hG : 0 < G)
    (P : Coordinates 2 G → Polynomial ℤ) (kap : DegreeIndex 2 G) (z : ℂ) (hz : ‖z‖ ≤ 1/4) :
    AnalyticAt ℂ (GradedTwoLogAnalyticContact.analyticContact hG P kap) z := by
  apply Finset.analyticAt_fun_sum
  intro row _
  have hp : AnalyticAt ℂ (fun t => (P row).eval₂ (Int.castRingHom ℂ) t) z := by
    simpa only [Polynomial.eval_map] using
      GradedFixedFContactAnalytic.polynomial_analyticAt ((P row).map (Int.castRingHom ℂ)) z
  exact hp.mul (transport_entry_analyticAt hG _ z (fun i => logBranch_analyticAt_small i z hz) row (Sum.inl kap))

theorem analyticContact_norm_le {G : ℕ} (hG : 0 < G)
    (P : Coordinates 2 G → Polynomial ℤ) (H : ℝ) (hH : 0 ≤ H)
    (hP : ∀ row k,|((P row).coeff k : ℝ)| ≤ H)
    (kap : DegreeIndex 2 G) (z : ℂ) (hz : ‖z‖ ≤ 1/4) :
    ‖GradedTwoLogAnalyticContact.analyticContact hG P kap z‖ ≤ coordinateConstant G*H := by
  have hT (row : Coordinates 2 G) : ‖GradedTwoLogAnalyticContact.analyticBasis hG kap row z‖ ≤ 5 := by
    exact transport_entry_norm_le hG _ (fun i => (logBranch_norm_le i z hz).trans (by norm_num)) row (Sum.inl kap)
  simpa only [GradedTwoLogAnalyticContact.analyticContact,mul_comm] using
    column_pairing_norm_le P H hH hP _ hT z (by linarith : ‖z‖ ≤ 1/2)

end QuadraticPi.GradedTwoLogUniformBounds


==> anc/lean/QuadraticPi/GradedTwoLogUniformFamilies.lean <==
import QuadraticPi.GradedTwoLogJetRates

/-! One contact family, fixed before N and every positive slack, satisfies
the paper's exact coordinate size and contact decay rates on ALL short jets. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedTwoLogUniformFamilies
open Filter Topology PowerSeries GradedCoefficientContractions GradedContactCauchy
open GradedTwoLogAnalyticContact GradedTwoLogContactConstruction GradedTwoLogContactRates
open GradedTwoLogAnalyticJets GradedTwoLogJetClearing GradedTwoLogUniformBounds
open GradedTwoLogJetRates GradedJetRateLimits GradedHarmonicGrowth GradedFixedFEntryGrowth

theorem exists_uniformly_bounded_contact_family {G : ℕ} (hG : 0 < G)
    (sigma eta : ℝ) (hs : 0 < sigma) (heta : 0 < eta) (heta1 : eta < 1)
    (hrelation : ((G+1 : ℕ) : ℝ)*sigma=((2*G+1 : ℕ) : ℝ)-eta)
    (hPNT : SharpLcmAsymptotic) :
    ∃ P : ℕ → Coordinates 2 G → Polynomial ℤ,
      (∀ᶠ M : ℕ in atTop,P M ≠ 0 ∧ (∀ row,(P M row).natDegree < M) ∧
        (∀ kap,X^(contactOrder sigma M) ∣ contactRemainder hG (P M) kap)) ∧
      ∀ N : ℕ,8 ≤ N → ∀ offset : ℕ,∀ epsilon : ℝ,0 < epsilon →
        ∀ᶠ M : ℕ in atTop,
          (∀ k,k ≤ jetOrder eta offset M → ∀ col,
            ‖(clearingInteger M k N : ℂ)*dividedDerivative (coordinatePairing hG N (P M) col) k
              (((1 : ℚ)/(N : ℚ) : ℚ) : ℂ)‖ ≤
                coordinateConstant G*Real.exp ((alpha N eta (paperBeta G sigma eta)+epsilon)*(M : ℝ))) ∧
          (∀ k,k ≤ jetOrder eta offset M → ∀ kap,
            ‖(clearingInteger M k N : ℂ)*dividedDerivative (analyticContact hG (P M) kap) k
              (((1 : ℚ)/(N : ℚ) : ℚ) : ℂ)‖ ≤
                4*coordinateConstant G*Real.exp ((-gamma N sigma eta (paperBeta G sigma eta)+epsilon)*(M : ℝ))) := by
  obtain ⟨P,hgood,hheight⟩ := exists_endpoint_independent_contact_family hG sigma eta hs heta hrelation hPNT
  refine ⟨P,?_,?_⟩
  · filter_upwards [hgood] with M hM
    exact ⟨hM.1,hM.2.1,hM.2.2.1⟩
  · intro N hN offset epsilon he
    let beta := paperBeta G sigma eta
    have hNpos : 0 < N := by omega
    have hNR : (0 : ℝ) < N := by exact_mod_cast hNpos
    have hrho : 0 < 6/(N : ℝ) := by positivity
    filter_upwards [hgood,hheight (epsilon/2) (by linarith),
      GradedRateBoundedJetConstruction.jetOrder_eventually_lt eta heta.le heta1 offset,
      eventually_size_exponent hPNT N hNpos eta (beta+epsilon/2) (epsilon/2) heta (by linarith) offset,
      eventually_decay_exponent hPNT N hNpos sigma eta (beta+epsilon/2) (epsilon/2) hs.le heta (by linarith) offset]
        with M hM hH hkM hsize hdecay
    have hcoeff : ∀ row j,|((P M row).coeff j : ℝ)| ≤ Real.exp ((beta+epsilon/2)*(M : ℝ)) := hH
    constructor
    · intro k hk col
      have h := cleared_coordinate_norm_le hG N hN (P M) (Real.exp ((beta+epsilon/2)*(M : ℝ)))
        (Real.exp_pos _).le hcoeff M k (lt_of_le_of_lt hk hkM) col
      refine h.trans ?_
      rw [mul_assoc,← Real.exp_add]
      apply mul_le_mul_of_nonneg_left _ (coordinateConstant_pos G).le
      apply Real.exp_le_exp.mpr
      have heq : alpha N eta (beta+epsilon/2)+epsilon/2=alpha N eta beta+epsilon := by unfold alpha; ring
      simpa only [heq] using hsize k hk
    · intro k hk kap
      have h := cleared_contact_norm_le hG N hN (P M) (Real.exp ((beta+epsilon/2)*(M : ℝ)))
        (Real.exp_pos _).le hcoeff (contactOrder sigma M) hM.2.2.1 M k (lt_of_le_of_lt hk hkM) kap
      refine h.trans ?_
      calc
        _ = (4*coordinateConstant G)*Real.exp ((beta+epsilon/2)*(M : ℝ)+decayLog M k N+
              (contactOrder sigma M : ℝ)*Real.log (6/(N : ℝ))) := by
          rw [Real.exp_add,Real.exp_add,Real.exp_nat_mul,Real.exp_log hrho]
          ring
        _ ≤ _ := by
          apply mul_le_mul_of_nonneg_left _ (mul_nonneg (by norm_num) (coordinateConstant_pos G).le)
          apply Real.exp_le_exp.mpr
          have heq : -gamma N sigma eta (beta+epsilon/2)+epsilon/2=-gamma N sigma eta beta+epsilon := by
            unfold gamma; ring
          simpa only [heq] using hdecay k hk

end QuadraticPi.GradedTwoLogUniformFamilies


==> anc/lean/QuadraticPi/GradedUniformGrowthParameters.lean <==
import QuadraticPi.GradedQuadraticPolynomialEndpoint

/-! Parameters for an endpoint threshold uniform in the quadratic parameter.
All choices precede the integer parameter and target polynomial. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedUniformGrowthParameters
open GradedFixedFContactRates GradedDimensionCardinality GradedRankAdmissibleParameters

theorem exists_uniform_parameters (th om t A : ℝ) (hth : 0 < th) (hom : th < om)
    (ht : 0 < t) (hA : 1 < A)
    (hm : 0 < 2*A*(t*(om/th-1)-1)-t*(om/th)) :
    ∃ eta sigma : ℝ, 0 < eta ∧ eta < 1 ∧ eta ≤ (om+1)⁻¹ ∧
      1+3*eta < sigma ∧ th*sigma=om-eta ∧
      0 < t*(sigma-1-eta)-(1+eta) ∧
      0 < 2*A*(t*(sigma-1-eta)-(1+eta))-t*sigma := by
  obtain ⟨e,s,he,he1,hes,hs,hrel,_⟩ := exists_small_admissible_parameters th om hth hom
  let m := 2*A*(t*(om/th-1)-1)-t*(om/th)
  let D := t*(2*A-1)/th+2*A*(t+1)
  have hA2 : 0 < 2*A-1 := by linarith
  have hD : 0 < D := by dsimp [D]; positivity
  let eta := min e (m/(2*D))
  let sigma := (om-eta)/th
  have hm' : 0 < m := hm
  have heta : 0 < eta := lt_min he (by positivity)
  have hle : eta ≤ e := min_le_left _ _
  have hrel' : th*sigma=om-eta := by dsimp [sigma]; field_simp
  have hs' : s ≤ sigma := by nlinarith
  have hbound : eta*(2*D) ≤ m := (le_div_iff₀ (by positivity : 0 < 2*D)).mp (min_le_right _ _)
  have hformula : 2*A*(t*(sigma-1-eta)-(1+eta))-t*sigma=m-eta*D := by
    dsimp [sigma,m,D]
    field_simp
    ring
  have hmargin : 0 < 2*A*(t*(sigma-1-eta)-(1+eta))-t*sigma := by rw [hformula]; nlinarith
  have hsigma : 0 < sigma := by linarith
  refine ⟨eta,sigma,heta,hle.trans_lt he1,hle.trans hes,by linarith,hrel',?_,hmargin⟩
  nlinarith [mul_pos ht hsigma]

theorem exists_uniform_grade_parameters {n : ℕ} (hn : 0 < n)
    (epsilon A : ℝ) (he : 0 < epsilon) (hA : 1+1/epsilon < A) :
    ∃ G : ℕ, 0 < G ∧ ∃ eta sigma : ℝ,
      0 < eta ∧ eta < 1 ∧ eta ≤ ((omega n G : ℝ)+1)⁻¹ ∧
      1+3*eta < sigma ∧ (theta n G : ℝ)*sigma=(omega n G : ℝ)-eta ∧
      0 < (1+epsilon)*(sigma-1-eta)-(1+eta) ∧
      0 < 2*A*((1+epsilon)*(sigma-1-eta)-(1+eta))-(1+epsilon)*sigma := by
  have hA1 : 1 < A := by linarith [one_div_pos.mpr he]
  let u := A*epsilon-(1+epsilon)
  have hu : 0 < u := by
    have h := (div_lt_iff₀ he).mp (show 1/epsilon < A-1 by linarith)
    dsimp [u]
    nlinarith
  let L := (1+epsilon)*(2*A-1)
  have hA2 : 0 < 2*A-1 := by linarith
  have hL : 0 < L := by dsimp [L]; positivity
  obtain ⟨G,hG⟩ := exists_nat_gt (max 1 (L*((n : ℝ)-1)/u))
  have hGR : (0 : ℝ) < G := by linarith [le_max_left (1 : ℝ) (L*((n : ℝ)-1)/u)]
  have hGN : 0 < G := by exact_mod_cast hGR
  have hnR : (1 : ℝ) ≤ n := by exact_mod_cast hn
  have hd : 0 < (n : ℝ)+(G : ℝ)-1 := by linarith
  have hprod := (div_lt_iff₀ hu).mp ((le_max_right _ _).trans_lt hG)
  have hsmall : L*((n : ℝ)-1)/((n : ℝ)+(G : ℝ)-1) < u := by
    apply (div_lt_iff₀ hd).mpr
    nlinarith
  have hformula : 2*A*((1+epsilon)*((omega n G : ℝ)/(theta n G : ℝ)-1)-1)-
      (1+epsilon)*((omega n G : ℝ)/(theta n G : ℝ)) =
      2*u-L*((n : ℝ)-1)/((n : ℝ)+(G : ℝ)-1) := by
    rw [omega_theta_ratio hn hGN]
    dsimp [u,L]
    field_simp
    ring
  refine ⟨G,hGN,?_⟩
  exact exists_uniform_parameters _ _ (1+epsilon) A
    (by exact_mod_cast theta_pos G hn) (by exact_mod_cast GradedDecayParameterChoice.omega_gt_theta hn)
    (by linarith) hA1 (by rw [hformula]; linarith)

end QuadraticPi.GradedUniformGrowthParameters


==> anc/lean/QuadraticPi/GradedUniformGrowthThreshold.lean <==
import QuadraticPi.GradedUniformGrowthParameters

/-! An explicit conservative constant for uniform parameter growth. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedUniformGrowthThreshold
open GradedPositiveDecayRates GradedJetRateEnvelopes

def comparisonCost (ell : ℕ) (eta beta sigma t : ℝ) : ℝ :=
  sizeCost ell eta beta+t*(sizeCost ell eta beta+sigma*Real.log 3)

def growthConstant (ell : ℕ) (eta beta sigma t : ℝ) : ℝ :=
  max 2 (Real.exp (max
    ((max (comparisonCost ell eta beta sigma t) 0+1)/(2*(t*(sigma-1-eta)-(1+eta))))
    (max (-sizeCost ell eta beta) 0+1)))

theorem growthConstant_two_le (ell : ℕ) (eta beta sigma t : ℝ) :
    2 ≤ growthConstant ell eta beta sigma t := le_max_left _ _

theorem growthConstant_log_margin (ell : ℕ) (eta beta sigma t : ℝ)
    (htau : 0 < t*(sigma-1-eta)-(1+eta)) :
    max (comparisonCost ell eta beta sigma t) 0+1 ≤
      (2*(t*(sigma-1-eta)-(1+eta)))*Real.log (growthConstant ell eta beta sigma t) ∧
    max (-sizeCost ell eta beta) 0+1 ≤ Real.log (growthConstant ell eta beta sigma t) := by
  have hC : 0 < growthConstant ell eta beta sigma t := by linarith [growthConstant_two_le ell eta beta sigma t]
  have hl := (Real.le_log_iff_exp_le hC).mpr (le_max_right (2 : ℝ) _)
  refine ⟨?_,(le_max_right _ _).trans hl⟩
  simpa only [mul_comm] using (div_le_iff₀ (by positivity : 0 < 2*(t*(sigma-1-eta)-(1+eta)))).mp
    ((le_max_left _ _).trans hl)

theorem uniform_rates_of_growth (ell : ℕ) (eta beta sigma t A : ℝ)
    (heta : 0 ≤ eta) (ht : 0 < t) (hA : 1 ≤ A)
    (htau : 0 < t*(sigma-1-eta)-(1+eta))
    (hmargin : 0 < 2*A*(t*(sigma-1-eta)-(1+eta))-t*sigma)
    (d : ℤ) (hd : d ≠ 0) (b : ℕ)
    (hb : growthConstant ell eta beta sigma t*|(d : ℝ)|^A ≤ (b : ℝ)) :
    0 < b ∧ 4*d.natAbs ≤ b^2 ∧
    0 < sizeRate (b^2) ell eta beta ∧
    0 < decayRate (b^2) ell eta beta sigma (3*|(d : ℝ)|/((b^2 : ℕ) : ℝ)) ∧
    1+sizeRate (b^2) ell eta beta/
      decayRate (b^2) ell eta beta sigma (3*|(d : ℝ)|/((b^2 : ℕ) : ℝ)) < 1+t := by
  let C := growthConstant ell eta beta sigma t
  let B := sizeCost ell eta beta
  let K := comparisonCost ell eta beta sigma t
  let tau := t*(sigma-1-eta)-(1+eta)
  have hC2 : 2 ≤ C := growthConstant_two_le ell eta beta sigma t
  have hC : 0 < C := by linarith
  have hdN : 1 ≤ d.natAbs := by have h := Int.natAbs_ne_zero.mpr hd; omega
  have hD1 : (1 : ℝ) ≤ |(d : ℝ)| := by simpa using (show (1 : ℝ) ≤ d.natAbs by exact_mod_cast hdN)
  have hD : 0 < |(d : ℝ)| := by linarith
  have hp : |(d : ℝ)| ≤ |(d : ℝ)|^A := by
    simpa using Real.rpow_le_rpow_of_exponent_le hD1 hA
  have hbp : 2*|(d : ℝ)| ≤ (b : ℝ) :=
    (mul_le_mul (by exact hC2) hp hD.le hC.le).trans hb
  have hbR : (0 : ℝ) < b := by linarith
  have hbN : 0 < b := by exact_mod_cast hbR
  have hsmall : 4*d.natAbs ≤ b^2 := by
    have hh : 4*|(d : ℝ)| ≤ (b : ℝ)^2 := by nlinarith
    have hh' : 4*(d.natAbs : ℝ) ≤ ((b^2 : ℕ) : ℝ) := by simpa using hh
    exact_mod_cast hh'
  have hlogD : 0 ≤ Real.log |(d : ℝ)| := Real.log_nonneg hD1
  have hlogb : Real.log C+A*Real.log |(d : ℝ)| ≤ Real.log (b : ℝ) := by
    have h := Real.log_le_log (mul_pos hC (Real.rpow_pos_of_pos hD A)) hb
    rwa [Real.log_mul hC.ne' (Real.rpow_pos_of_pos hD A).ne',Real.log_rpow hD A] at h
  obtain ⟨hLC,hLB⟩ := growthConstant_log_margin ell eta beta sigma t htau
  have hlogC1 : 1 ≤ Real.log C := by dsimp [C]; linarith [le_max_right (-B) (0 : ℝ)]
  have hlogCb : Real.log C ≤ Real.log (b : ℝ) := by nlinarith [mul_nonneg (by linarith : 0 ≤ A) hlogD]
  have hlogb1 : 1 ≤ Real.log (b : ℝ) := hlogC1.trans hlogCb
  have hlogq : Real.log ((b^2 : ℕ) : ℝ)=2*Real.log (b : ℝ) := by rw [Nat.cast_pow,Real.log_pow]; norm_num
  have hsize : 0 < sizeRate (b^2) ell eta beta := by
    rw [sizeRate_log_formula,hlogq]
    change 0 < (1+eta)*(2*Real.log (b : ℝ))+B
    have hB : -B+1 ≤ Real.log C := (by linarith [le_max_left (-B) (0 : ℝ)] : -B+1 ≤ max (-B) 0+1).trans hLB
    nlinarith
  have hcost : K < tau*(2*Real.log (b : ℝ))-t*sigma*Real.log |(d : ℝ)| := by
    have hmul := mul_le_mul_of_nonneg_left hlogb (show 0 ≤ 2*tau by dsimp [tau]; linarith)
    have hm := mul_nonneg hmargin.le hlogD
    change max K 0+1 ≤ 2*tau*Real.log C at hLC
    nlinarith [le_max_left K (0 : ℝ)]
  have hcompare : sizeRate (b^2) ell eta beta <
      t*decayRate (b^2) ell eta beta sigma (3*|(d : ℝ)|/((b^2 : ℕ) : ℝ)) := by
    have he := rate_comparison_formula (b^2) ell eta beta sigma t d (by positivity) hd
    rw [hlogq] at he
    dsimp [decayCost] at he
    dsimp [decayCost,comparisonCost,tau,K,B] at hcost
    nlinarith
  have hdec : 0 < decayRate (b^2) ell eta beta sigma (3*|(d : ℝ)|/((b^2 : ℕ) : ℝ)) := by
    by_contra h
    have hz := mul_nonpos_of_nonneg_of_nonpos ht.le (le_of_not_gt h)
    linarith
  refine ⟨hbN,hsmall,hsize,hdec,?_⟩
  have hratio := (div_lt_iff₀ hdec).mpr hcompare
  linarith

end QuadraticPi.GradedUniformGrowthThreshold


==> anc/lean/QuadraticPi/GradedUniformQuadraticPolynomialTheorem.lean <==
import QuadraticPi.GradedUniformGrowthThreshold

/-! Uniform growth threshold for all rational polynomial targets.
The conservative checked arithmetic constant is used throughout. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedUniformQuadraticPolynomialTheorem
open GradedUniformGrowthParameters GradedUniformGrowthThreshold
open GradedFixedFContactRates GradedJetRateEnvelopes GradedFixedFExponentEndpoint
open GradedJointPolynomialMeasure GradedScaledJointTradeoff GradedQuadraticPolynomialEndpoint
open GradedFixedFAnalytic GradedFixedFBranchIdentities
open GradedAlgebraicValueIndependence GradedCitedSeparationBridge GradedGenericRankCitation

theorem quadratic_polynomial_bounds_at_rates {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (hlog : AlgebraicLogTranscendence) (hsep : CitedGenericSeparation) (hrank : CitedGenericQuadraticRank)
    (sigma eta : ℝ) (heta : 0 < eta) (hsmallEta : eta ≤ ((omega n G : ℝ)+1)⁻¹)
    (hsigma : 1 ≤ sigma) (hrelation : (theta n G : ℝ)*sigma=(omega n G : ℝ)-eta)
    (d : ℤ) (hd : d ≠ 0) (b : ℕ) (hb : 0 < b) (hsmall : 4*d.natAbs ≤ b^2)
    (halpha : 0 < sizeRate (b^2) (G*(n-1)+1) eta (heightRate n G sigma OAI.PiExponent.Arithmetic.lcmConstant))
    (hgamma : 0 < decayRate (b^2) (G*(n-1)+1) eta
      (heightRate n G sigma OAI.PiExponent.Arithmetic.lcmConstant) sigma (3*|(d : ℝ)|/((b^2 : ℕ) : ℝ)))
    (epsilon : ℝ) (hmu : fixedFExponent n G sigma eta d (b^2) < 2+epsilon) :
    ∀ P : Polynomial ℚ, 0 < P.natDegree → P.natDegree ≤ n →
      Irrational (P.eval₂ (Rat.castHom ℝ) (QuadraticLogarithmicFamily.value (d : ℝ) (1/(b : ℝ))/2)) ∧
      2 ≤ irrationalityExponent (P.eval₂ (Rat.castHom ℝ) (QuadraticLogarithmicFamily.value (d : ℝ) (1/(b : ℝ))/2)) ∧
      irrationalityExponent (P.eval₂ (Rat.castHom ℝ) (QuadraticLogarithmicFamily.value (d : ℝ) (1/(b : ℝ))/2)) <
        2+epsilon := by
  let x := realF ((d : ℝ)/((b^2 : ℕ) : ℝ))
  let mu := fixedFExponent n G sigma eta d (b^2)
  let delta := (2+epsilon-mu)/2
  let nu := (G : ℝ)*mu-1+delta
  have hdelta : 0 < delta := by dsimp [delta,mu]; linarith
  have hmu1 : 1 < mu := by dsimp [mu,fixedFExponent]; linarith [div_pos halpha hgamma]
  have hGR : (1 : ℝ) ≤ G := by exact_mod_cast hG
  have hnu : 0 ≤ nu := by dsimp [nu]; nlinarith
  have htarget : mu+delta < 2+epsilon := by dsimp [delta,mu]; linarith
  have hm := fixedF_uniform_measure_of_generic hn hG hlog hsep hrank sigma eta heta hsmallEta
    hsigma hrelation d (b^2) (by positivity) hd hsmall halpha hgamma
  obtain ⟨C,hC,hbound⟩ := polynomial_joint_measure_of_uniform x mu hm delta hdelta
  have hjoint : ∃ C : ℝ, 0 < C ∧ ∀ P : Polynomial ℤ, 0 < P.natDegree → P.natDegree ≤ n →
      ∀ (p : ℤ) (Q : ℕ), 0 < Q → C*positiveHeight P^(-nu)*(Q : ℝ)^(-(mu+delta)) ≤
        |P.eval₂ (Int.castRingHom ℝ) x-(p : ℝ)/(Q : ℝ)| := by
    refine ⟨C,hC,?_⟩
    intro P hpos hdeg p Q hQ
    simpa only [nu,neg_add,sub_eq_add_neg] using hbound P hpos hdeg p Q hQ
  have hs := polynomial_joint_rescale x nu (mu+delta) hnu hjoint b hb
  have hb0 : (b : ℝ) ≠ 0 := by exact_mod_cast (Nat.ne_zero_of_lt hb)
  have hd0 : (d : ℝ) ≠ 0 := by exact_mod_cast hd
  have hsmallR : 4*|(d : ℝ)| ≤ (b : ℝ)^2 := by
    have h : 4*(d.natAbs : ℝ) ≤ ((b^2 : ℕ) : ℝ) := by exact_mod_cast hsmall
    simpa using h
  have hconv : |(d : ℝ)/(b : ℝ)^2|<1 := by
    rw [abs_div,abs_pow,abs_of_nonneg (by positivity : (0 : ℝ) ≤ b)]
    apply (div_lt_one (by positivity : (0 : ℝ) < (b : ℝ)^2)).mpr
    nlinarith [abs_pos.mpr hd0]
  have he := manuscript_b_hd_eq_fixedF (d : ℝ) (b : ℝ) hd0 hb0 hconv
  have he' : x/(b : ℝ)=QuadraticLogarithmicFamily.value (d : ℝ) (1/(b : ℝ))/2 := by
    dsimp [x]
    push_cast
    rw [← he]
    field_simp
  intro P hpos hdeg
  have hint := fun A hApos hAdeg => polynomial_eventualLowerBound_of_joint _ _ _ hs A hApos hAdeg
  obtain ⟨hirr,hlower,hupper⟩ := rational_polynomial_exponent_bounds_of_integer _ _ hint P hpos hdeg
  rw [he'] at hirr hlower hupper
  exact ⟨hirr,hlower,hupper.trans_lt htarget⟩

theorem uniform_quadratic_polynomial_exponent {n : ℕ} (hn : 0 < n)
    (hlog : AlgebraicLogTranscendence) (hsep : CitedGenericSeparation) (hrank : CitedGenericQuadraticRank)
    (epsilon A : ℝ) (he : 0 < epsilon) (hA : 1+1/epsilon < A) :
    ∃ C : ℝ, 2 ≤ C ∧ ∀ (d : ℤ), d ≠ 0 → ∀ (b : ℕ), C*|(d : ℝ)|^A ≤ (b : ℝ) →
      ∀ P : Polynomial ℚ, 0 < P.natDegree → P.natDegree ≤ n →
      Irrational (P.eval₂ (Rat.castHom ℝ) (QuadraticLogarithmicFamily.value (d : ℝ) (1/(b : ℝ))/2)) ∧
      2 ≤ irrationalityExponent (P.eval₂ (Rat.castHom ℝ) (QuadraticLogarithmicFamily.value (d : ℝ) (1/(b : ℝ))/2)) ∧
      irrationalityExponent (P.eval₂ (Rat.castHom ℝ) (QuadraticLogarithmicFamily.value (d : ℝ) (1/(b : ℝ))/2)) <
        2+epsilon := by
  obtain ⟨G,hG,eta,sigma,heta,_,hes,hs,hrel,htau,hmargin⟩ :=
    exists_uniform_grade_parameters hn epsilon A he hA
  let ell := G*(n-1)+1
  let beta := heightRate n G sigma OAI.PiExponent.Arithmetic.lcmConstant
  refine ⟨growthConstant ell eta beta sigma (1+epsilon),growthConstant_two_le _ _ _ _ _,?_⟩
  intro d hd b hb
  have hA1 : 1 ≤ A := by linarith [one_div_pos.mpr he]
  obtain ⟨hbpos,hsmall,halpha,hgamma,hexponent⟩ := uniform_rates_of_growth ell eta beta sigma
    (1+epsilon) A heta.le (by linarith) hA1 htau hmargin d hd b hb
  have hmu : fixedFExponent n G sigma eta d (b^2) < 2+epsilon := by
    simpa only [fixedFExponent,show (1 : ℝ)+(1+epsilon)=2+epsilon by ring] using hexponent
  exact quadratic_polynomial_bounds_at_rates hn hG hlog hsep hrank sigma eta heta hes (by linarith)
    hrel d hd b hbpos hsmall halpha hgamma epsilon hmu

end QuadraticPi.GradedUniformQuadraticPolynomialTheorem


==> anc/lean/QuadraticPi/GradedUniformRateSlackRemoval.lean <==
import QuadraticPi.GradedRateSlackArithmetic

/-! The precise final height/denominator exponents follow from the previously
verified linked-slack measures. External rank dependencies remain visible. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedUniformRateSlackRemoval
open GradedCoefficientContractions GradedRateSlackArithmetic

theorem uniform_measure_remove_rate_slack {n G : ℕ} (xi : Fin n → ℝ) (alpha gamma : ℝ)
    (ha : 0 ≤ alpha) (hg : 0 < gamma)
    (hmeasure : ∀ e : ℝ, 0 < e → e < gamma → ∀ zeta : ℝ, 0 < zeta →
      ∃ K : ℝ, 0 < K ∧ ∀ c : Fin n → ℤ, c ≠ 0 → ∀ (p : ℤ) (q : ℕ), 0 < q →
        K*(coefficientHeight c)^(-((G : ℝ)*(1+(alpha+e)/(gamma-e))-1)-(G : ℝ)*zeta)*
          (q : ℝ)^(-(1+(alpha+e)/(gamma-e))-zeta) ≤ |target xi c-(p : ℝ)/(q : ℝ)|)
    (delta : ℝ) (hd : 0 < delta) :
    ∃ K : ℝ, 0 < K ∧ ∀ c : Fin n → ℤ, c ≠ 0 → ∀ (p : ℤ) (q : ℕ), 0 < q →
      K*(coefficientHeight c)^(-((G : ℝ)*(1+alpha/gamma)-1)-delta)*
        (q : ℝ)^(-(1+alpha/gamma)-delta) ≤ |target xi c-(p : ℝ)/(q : ℝ)| := by
  let tau := delta/(2*((G : ℝ)+1))
  have ht : 0 < tau := by dsimp [tau]; positivity
  have hG : (0 : ℝ) ≤ G := Nat.cast_nonneg G
  have heq : tau*(2*((G : ℝ)+1)) = delta := by dsimp [tau]; field_simp
  obtain ⟨e,he,heg,hratio⟩ := exists_small_rate_slack alpha gamma tau ha hg ht
  obtain ⟨K,hK,hbound⟩ := hmeasure e he heg tau ht
  refine ⟨K,hK,?_⟩
  intro c hc p q hq
  have hqR : (1 : ℝ) ≤ q := by exact_mod_cast hq
  have hpowH := Real.rpow_le_rpow_of_exponent_le (coefficientHeight_one_le c)
    (show -((G : ℝ)*(1+alpha/gamma)-1)-delta ≤
      -((G : ℝ)*(1+(alpha+e)/(gamma-e))-1)-(G : ℝ)*tau by nlinarith)
  have hpowQ := Real.rpow_le_rpow_of_exponent_le hqR
    (show -(1+alpha/gamma)-delta ≤ -(1+(alpha+e)/(gamma-e))-tau by nlinarith)
  have hH : 0 ≤ coefficientHeight c := le_trans (by norm_num) (coefficientHeight_one_le c)
  have h := mul_le_mul (mul_le_mul_of_nonneg_left hpowH hK.le) hpowQ
    (Real.rpow_nonneg (Nat.cast_nonneg q) _) (mul_nonneg hK.le (Real.rpow_nonneg hH _))
  exact h.trans (hbound c hc p q hq)

end QuadraticPi.GradedUniformRateSlackRemoval


==> anc/lean/QuadraticPi/GradedUniformRationalRank.lean <==
import QuadraticPi.GradedFinalRankApplication

/-! Rational polynomial contact columns and one short-jet offset for every
ordinary rational endpoint of the actual quadratic logarithmic system.
The three inherited classical theorem inputs remain explicit. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedUniformRationalRank
open scoped BigOperators
open Filter Topology GradedCoefficientContractions GradedFixedFContactMatrix
open GradedFixedFContactConstruction GradedFixedFContactRates GradedJetRateLimits
open GradedFixedFEntryGrowth
open GradedFinalRankApplication GradedGenericRankCitation GradedCitedSeparationBridge
open GradedAlgebraicValueIndependence GradedCornerSpaceDimension
open GradedRationalPolynomialBridge GradedSourceRankApplication GradedRankOrderArithmetic
open GradedGlobalPoleRing GradedGlobalCovariantJets GradedPoleRingRationalFunctions
open GradedRationalFunctionCovariantClearing GradedRationalSpanDescent
open OAI.PiExponent

def rationalContact {n G : ℕ} (P : Coordinates n G → Polynomial ℚ)
    (κ : DegreeIndex n G) : PowerSeries ℚ :=
  ∑ i, (P i : PowerSeries ℚ)*contactBasis κ i

def polynomialSource {n G : ℕ} (P : Coordinates n G → Polynomial ℚ) :
    Coordinates n G → PoleRing := fun i => algebraMap (Polynomial ℚ) PoleRing (P i)

def dividedJet {n G : ℕ} (hn : 0 < n) (r : ℚ)
    (P : Coordinates n G → Polynomial ℚ) (k : ℕ) : Coordinates n G → ℚ :=
  rationalDividedJet hn r (fun i => algebraMap (Polynomial ℚ) (RatFunc ℚ) (P i)) k

theorem rationalContact_cleared {n G : ℕ} (P : Coordinates n G → Polynomial ℚ)
    (D : ℤ) (Q : Coordinates n G → Polynomial ℤ)
    (hQ : ∀ i, (Q i).map (Int.castRingHom ℚ)=Polynomial.C (D : ℚ)*P i)
    (κ : DegreeIndex n G) :
    contactRemainder Q κ = PowerSeries.C (D : ℚ)*rationalContact P κ := by
  simp only [contactRemainder,hQ,Polynomial.coe_mul,Polynomial.coe_C,
    rationalContact,Finset.mul_sum,mul_assoc]

theorem cleared_contact {n G : ℕ} (P : Coordinates n G → Polynomial ℚ)
    (D : ℤ) (Q : Coordinates n G → Polynomial ℤ)
    (hQ : ∀ i, (Q i).map (Int.castRingHom ℚ)=Polynomial.C (D : ℚ)*P i)
    (K : ℕ) (hcontact : ∀ κ, PowerSeries.X^K ∣ rationalContact P κ) :
    ∀ κ, PowerSeries.X^K ∣ contactRemainder Q κ := by
  intro κ
  rw [rationalContact_cleared P D Q hQ]
  exact dvd_mul_of_dvd_right (hcontact κ) _

theorem globalCovariant_smul {n G : ℕ} (hn : 0 < n) (c : ℚ)
    (P : Coordinates n G → PoleRing) :
    globalCovariant hn (c • P) = c • globalCovariant hn P := by
  funext i
  simp only [globalCovariant,covariant,Pi.smul_apply,Derivation.map_smul,
    smul_add,Finset.smul_sum,mul_smul_comm]

theorem globalCovariant_iterate_smul {n G : ℕ} (hn : 0 < n) (c : ℚ)
    (P : Coordinates n G → PoleRing) (k : ℕ) :
    (globalCovariant hn)^[k] (c • P) = c • (globalCovariant hn)^[k] P := by
  induction k with
  | zero => rfl
  | succ k ih =>
    rw [Function.iterate_succ_apply',ih,globalCovariant_smul,
      Function.iterate_succ_apply']

theorem dividedJet_eq_global {n G : ℕ} (hn : 0 < n) (r : ℚ)
    (hr : r ≠ 0) (hr1 : 1-r ≠ 0)
    (P : Coordinates n G → Polynomial ℚ) (k : ℕ) :
    dividedJet hn r P k = globalDividedJet hn r hr hr1 (polynomialSource P) k := by
  funext i
  have h := congrFun (global_rational_iterate hn (polynomialSource P) k) i
  have hp : (fun i => embedding (polynomialSource P i)) =
      (fun i => algebraMap (Polynomial ℚ) (RatFunc ℚ) (P i)) := by
    funext i
    exact embedding_polynomial _
  rw [hp] at h
  unfold dividedJet rationalDividedJet globalDividedJet
  rw [← h,embedding_evalPoint]

theorem dividedJet_cleared {n G : ℕ} (hn : 0 < n) (r : ℚ)
    (hr : r ≠ 0) (hr1 : 1-r ≠ 0)
    (P : Coordinates n G → Polynomial ℚ) (D : ℤ)
    (Q : Coordinates n G → Polynomial ℤ)
    (hQ : ∀ i, (Q i).map (Int.castRingHom ℚ)=Polynomial.C (D : ℚ)*P i)
    (k : ℕ) :
    rationalDividedJet hn r (rationalPolynomialColumn Q) k = (D : ℚ) • dividedJet hn r P k := by
  have hp : GradedGlobalCovariantJets.polynomialColumn Q = (D : ℚ) • polynomialSource P := by
    funext i
    change algebraMap (Polynomial ℚ) PoleRing ((Q i).map (Int.castRingHom ℚ)) = _
    rw [hQ i,map_mul]
    simp only [Pi.smul_apply,polynomialSource,Algebra.smul_def]
    rw [Polynomial.C_eq_algebraMap,← IsScalarTower.algebraMap_apply ℚ (Polynomial ℚ) PoleRing]
  funext i
  rw [rational_global_dividedJet hn r hr hr1,dividedJet_eq_global hn r hr hr1]
  unfold globalDividedJet
  rw [hp,globalCovariant_iterate_smul]
  simp only [Pi.smul_apply,map_rat_smul,smul_eq_mul]
  ring

theorem uniform_integer_short_rank {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (hlog : AlgebraicLogTranscendence) (hsep : CitedGenericSeparation)
    (hrank : CitedGenericQuadraticRank) :
    ∃ offset : ℕ, ∀ (sigma eta : ℝ), 0 ≤ eta → eta ≤ ((omega n G : ℝ)+1)⁻¹ →
      1 ≤ sigma → (theta n G : ℝ)*sigma=(omega n G : ℝ)-eta →
      ∀ (r : ℚ), r ≠ 0 → 1-r ≠ 0 → ‖(r : ℂ)‖<1 →
      ∀ᶠ M : ℕ in atTop, ∀ P : Coordinates n G → Polynomial ℤ,
        P ≠ 0 → (∀ i, (P i).natDegree<M) →
        (∀ κ, PowerSeries.X^(contactOrder sigma M) ∣ contactRemainder P κ) →
        GradedRationalVanishingSpace.vanishingSpace hn r P=⊥ ∧
        Submodule.span ℚ (Set.range (fun k : Fin (jetOrder eta offset M+1) =>
          rationalDividedJet hn r (rationalPolynomialColumn P) k.val)) = ⊤ := by
  classical
  obtain ⟨c,hc⟩ := hrank (Coordinates n G) denominator (numerator (G := G) hn)
  obtain ⟨offset,hoffset⟩ := exists_fixed_budget_offset c 0 (omega n G)
  refine ⟨offset,?_⟩
  intro sigma eta heta hes hsigma hrelation r hr hr1 hrnorm
  have hd : 0 < Module.finrank ℂ (cornerSpace n G (r : ℂ)) := by
    rw [cornerSpace_finrank]
    exact theta_pos G hn
  have h := hc r hr hrnorm (actualMatrix r) (actual_localTransport hn hG r hr hr1 hrnorm)
    (cornerSpace n G (r : ℂ)) hd (actual_nondegenerate hn hG hlog hsep r hr hr1 hrnorm)
    eta 0 heta hes (by norm_num)
  filter_upwards [h,eventually_ge_atTop 1] with M hM hM1
  intro P hP hdegree hcontact
  have hdeg : ∀ i, (mappedColumn P i).natDegree<M := by
    intro i
    rw [mappedColumn_degree]
    exact hdegree i
  have hN : ∀ y ∈ cornerSpace n G (r : ℂ), nilssonCertificate
      (remainder (actualMatrix r) (mappedColumn P) y) r
      (((Fintype.card (Coordinates n G) : ℝ)-eta)*((M-1 : ℕ) : ℝ)/
        (Module.finrank ℂ (cornerSpace n G (r : ℂ)) : ℝ)-0) := by
    intro y hy
    rw [cornerSpace_finrank]
    exact actual_nilssonCertificate hn hG P r hr hrnorm sigma eta 0 hsigma (by norm_num)
      hrelation M hM1 hcontact y hy
  have hp := hM (mappedColumn P) (mappedColumn_nonzero P hP) hdeg hN
  rw [zeroSpace_mapped_eq_formal hn hG P r hr hr1 hrnorm] at hp
  refine ⟨hp.1,?_⟩
  have hsub : {v | ∃ k : ℕ,
      (k : ℝ)+1 < c+(0+1)*(omega n G : ℝ)+((M-1 : ℕ) : ℝ)*eta ∧
      v=ordinaryColumn (actualMatrix r) (mappedColumn P) (r : ℂ) k} ⊆
      Set.range (fun k : Fin (jetOrder eta offset M+1) =>
        fun i => (ordinaryJet hn r P k.val i : ℂ)) := by
    rintro v ⟨k,hk,rfl⟩
    have hk' := source_index_le_short_budget (n := n) (G := G) eta c 0 heta M offset k hM1 hoffset hk
    exact ⟨⟨k,by omega⟩,(ordinaryColumn_eq_rational_jet hn hG P r hr hr1 hrnorm k).symm⟩
  have hs : Submodule.span ℂ (Set.range (fun k : Fin (jetOrder eta offset M+1) =>
      fun i => (ordinaryJet hn r P k.val i : ℂ))) = ⊤ := by
    apply top_unique
    rw [← hp.2]
    exact Submodule.span_mono hsub
  have hrat := rational_span_top_of_complex_span_top _ hs
  rw [short_divided_span_eq_ordinary]
  exact hrat

theorem uniform_rational_short_rank {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
    (hlog : AlgebraicLogTranscendence) (hsep : CitedGenericSeparation)
    (hrank : CitedGenericQuadraticRank) :
    ∃ offset : ℕ, ∀ (sigma eta : ℝ), 0 ≤ eta → eta ≤ ((omega n G : ℝ)+1)⁻¹ →
      1 ≤ sigma → (theta n G : ℝ)*sigma=(omega n G : ℝ)-eta →
      ∀ (r : ℚ), r ≠ 0 → 1-r ≠ 0 → ‖(r : ℂ)‖<1 →
      ∀ᶠ M : ℕ in atTop, ∀ P : Coordinates n G → Polynomial ℚ,
        P ≠ 0 → (∀ i, (P i).natDegree<M) →
        (∀ κ, PowerSeries.X^(contactOrder sigma M) ∣ rationalContact P κ) →
        rationalVanishingSpace P (r : ℂ)=⊥ ∧
        Submodule.span ℚ (Set.range (fun k : Fin (jetOrder eta offset M+1) =>
          dividedJet hn r P k.val)) = ⊤ := by
  obtain ⟨offset,ho⟩ := uniform_integer_short_rank hn hG hlog hsep hrank
  refine ⟨offset,?_⟩
  intro sigma eta heta hes hsigma hrelation r hr hr1 hrnorm
  filter_upwards [ho sigma eta heta hes hsigma hrelation r hr hr1 hrnorm] with M hM
  intro P hP hdegree hcontact
  obtain ⟨D,hD,Q,hQ⟩ := exists_common_integer_column P
  have hQdegree : ∀ i, (Q i).natDegree<M := by
    intro i
    rw [cleared_column_degree P D hD Q hQ]
    exact hdegree i
  obtain ⟨hzero,hspan⟩ := hM Q (cleared_column_nonzero P D hD Q hQ hP) hQdegree
    (cleared_contact P D Q hQ _ hcontact)
  refine ⟨?_,?_⟩
  · rw [rationalVanishingSpace_eq_integer hn hG P D hD Q hQ r hr hr1 hrnorm]
    exact hzero
  · simp_rw [dividedJet_cleared hn r hr hr1 P D Q hQ] at hspan
    rw [GradedClearingSpanTransfer.span_scaled_eq _ (fun _ => (D : ℚ))
      (fun _ => by exact_mod_cast hD)] at hspan
    exact hspan

end QuadraticPi.GradedUniformRationalRank


==> anc/lean/QuadraticPi/GradedUniformRealFormBounds.lean <==
import QuadraticPi.GradedFiniteSpanningJetForms

/-! Uniform real form bounds from the proved coordinate and complex-corner
estimates. Spanning remains a visible premise in the measure corollary. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.GradedUniformRealFormBounds
open scoped BigOperators
open Filter Asymptotics GradedCoefficientContractions GradedContractionCoordinateBounds
open GradedTransportSizeBounds GradedTransportedContactBounds GradedBoundedIntegerJetColumns
open GradedFixedFAnalytic UniformCoefficientContraction

def formConstant (n G : ℕ) : ℝ := 1+
  (Fintype.card (DegreeIndex n (G-1)) : ℝ)*coordinateConstant n G+transportConstant n G

theorem formConstant_pos {n : ℕ} (G : ℕ) (hn : 0 < n) : 0 < formConstant n G := by
  have hC := (coordinateConstant_pos G hn).le
  have hT := transportConstant_nonneg n G
  unfold formConstant
  positivity

theorem uniformBounds_of_coordinate_corner {n G : ℕ} {κ : Type*} (hn : 0 < n)
    (v : ℕ → κ → Coordinates n G → ℤ) (r alpha gamma : ℝ)
    (hb : ∀ᶠ M : ℕ in atTop, ∀ k : κ,
      (∀ d, |(v M k d : ℝ)| ≤ coordinateConstant n G*Real.exp (alpha*(M : ℝ))) ∧
      (∀ c : Fin n → ℤ, ‖(upperContraction c (v M k) : ℂ)+
        (∑ j : Fin n, (c j : ℂ)*complexF (r : ℂ)^(j.val+1))*(lowerContraction c (v M k) : ℂ)‖ ≤
        transportConstant n G*coefficientHeight c^G*Real.exp (-gamma*(M : ℝ)))) :
    UniformBounds (fun j : Fin n => realF r^(j.val+1)) v alpha gamma (formConstant n G)
      (fun _ => 0) (fun _ => 0) := by
  have hCC := (coordinateConstant_pos G hn).le
  have hT := transportConstant_nonneg n G
  have hL : 0 ≤ (Fintype.card (DegreeIndex n (G-1)) : ℝ)*coordinateConstant n G := by positivity
  have hCle : (Fintype.card (DegreeIndex n (G-1)) : ℝ)*coordinateConstant n G ≤ formConstant n G := by
    unfold formConstant
    linarith
  have hTle : transportConstant n G ≤ formConstant n G := by unfold formConstant; linarith
  unfold UniformBounds
  filter_upwards [hb] with M hM
  intro c _ k
  have hH : 0 ≤ coefficientHeight c := le_trans (by norm_num) (coefficientHeight_one_le c)
  obtain ⟨hsize,hcorner⟩ := hM k
  constructor
  · have h := lowerContraction_abs_le c (v M k) _ (by positivity) hsize
    have h' := mul_le_mul_of_nonneg_right
      (mul_le_mul_of_nonneg_right hCle (pow_nonneg hH (G-1))) (Real.exp_pos (alpha*(M : ℝ))).le
    exact h.trans (by convert h' using 1 <;> (try simp only [add_zero]) <;> ring)
  · have hcorner := hcorner c
    rw [real_corner_norm c (v M k) r] at hcorner
    exact hcorner.trans (by
      simpa only [add_zero] using mul_le_mul_of_nonneg_right
        (mul_le_mul_of_nonneg_right hTle (pow_nonneg hH G)) (Real.exp_pos _).le)

theorem uniform_measure_of_coordinate_corner {n G : ℕ} {κ : Type*} (hn : 0 < n) (hG : 1 ≤ G)
    (v : ℕ → κ → Coordinates n G → ℤ) (r alpha gamma : ℝ) (halpha : 0 < alpha) (hgamma : 0 < gamma)
    (hspan : ∀ᶠ M : ℕ in atTop,
      Submodule.span ℚ (Set.range (fun k => fun d => (v M k d : ℚ))) = ⊤)
    (hb : ∀ᶠ M : ℕ in atTop, ∀ k : κ,
      (∀ d, |(v M k d : ℝ)| ≤ coordinateConstant n G*Real.exp (alpha*(M : ℝ))) ∧
      (∀ c : Fin n → ℤ, ‖(upperContraction c (v M k) : ℂ)+
        (∑ j : Fin n, (c j : ℂ)*complexF (r : ℂ)^(j.val+1))*(lowerContraction c (v M k) : ℂ)‖ ≤
        transportConstant n G*coefficientHeight c^G*Real.exp (-gamma*(M : ℝ))))
    (zeta : ℝ) (hzeta : 0 < zeta) :
    ∃ K : ℝ, 0 < K ∧ ∀ c : Fin n → ℤ, c ≠ 0 → ∀ (p : ℤ) (q : ℕ), 0 < q →
      K*(coefficientHeight c)^(-((G : ℝ)*(1+alpha/gamma)-1)-(G : ℝ)*zeta)*
        (q : ℝ)^(-(1+alpha/gamma)-zeta) ≤
          |target (fun j : Fin n => realF r^(j.val+1)) c-(p : ℝ)/(q : ℝ)| := by
  exact uniform_coefficient_contraction_linked_slack _ v hG hspan alpha gamma (formConstant n G)
    halpha hgamma (formConstant_pos G hn) (fun _ => 0) (fun _ => 0)
    (isLittleO_zero _ _) (isLittleO_zero _ _) (uniformBounds_of_coordinate_corner hn v r alpha gamma hb) zeta hzeta

end QuadraticPi.GradedUniformRealFormBounds


==> anc/lean/QuadraticPi/HeightUniformTwoFormsMeasure.lean <==
import QuadraticPi.TwoIndependentFormsCriterion

/-! A uniform height-dependent measure from two independent integer forms.
The prefactors, target height and one shared scale cutoff are retained.
The resulting constant is chosen before the target, numerator and denominator. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.HeightUniformTwoFormsMeasure

theorem exists_integer_scale (c S : ℝ) (hc : 0 < c) (hS : 1 ≤ S) (M0 : ℕ) :
    ∃ M : ℕ, M0 ≤ M ∧ Real.log S/c ≤ (M : ℝ) ∧
      (M : ℝ) ≤ (M0 : ℝ)+1+Real.log S/c := by
  have hL : 0 ≤ Real.log S/c := div_nonneg (Real.log_nonneg hS) hc.le
  refine ⟨M0+⌈Real.log S/c⌉₊, Nat.le_add_right _ _, ?_, ?_⟩
  · have h := Nat.le_ceil (Real.log S/c)
    push_cast
    linarith [(Nat.cast_nonneg M0 : (0 : ℝ) ≤ M0)]
  · have h := Nat.ceil_lt_add_one hL
    push_cast
    linarith

theorem decay_at_selected_scale (c C H g : ℝ) (hc : 0 < c) (hC : 0 < C)
    (hH : 0 < H) (q M : ℕ) (hq : 0 < q)
    (hM : Real.log (2*C*(q : ℝ)*H^g)/c ≤ (M : ℝ)) :
    (q : ℝ)*(C*H^g*Real.exp (-c*(M : ℝ))) ≤ 1/2 := by
  have hqR : (0 : ℝ) < q := by exact_mod_cast hq
  have hp : 0 < H^g := Real.rpow_pos_of_pos hH _
  have hm : -c*(M : ℝ) ≤ -Real.log (2*C*(q : ℝ)*H^g) := by
    have h := (div_le_iff₀ hc).mp hM
    nlinarith
  calc
    _ ≤ (q : ℝ)*(C*H^g*Real.exp (-Real.log (2*C*(q : ℝ)*H^g))) :=
      mul_le_mul_of_nonneg_left
        (mul_le_mul_of_nonneg_left (Real.exp_le_exp.mpr hm) (by positivity)) hqR.le
    _ = 1/2 := by rw [Real.exp_neg, Real.exp_log (by positivity)]; field_simp

theorem growth_at_selected_scale (a c C H g : ℝ) (ha : 0 ≤ a) (hC : 0 < C)
    (hH : 0 < H) (q M M0 : ℕ) (hq : 0 < q)
    (hM : (M : ℝ) ≤ (M0 : ℝ)+1+Real.log (2*C*(q : ℝ)*H^g)/c) :
    Real.exp (a*(M : ℝ)) ≤
      (Real.exp (a*((M0 : ℝ)+1))*(2*C)^(a/c))*(q : ℝ)^(a/c)*H^(g*(a/c)) := by
  have hqR : (0 : ℝ) < q := by exact_mod_cast hq
  have hp : 0 < H^g := Real.rpow_pos_of_pos hH _
  calc
    _ ≤ Real.exp (a*((M0 : ℝ)+1+Real.log (2*C*(q : ℝ)*H^g)/c)) :=
      Real.exp_le_exp.mpr (mul_le_mul_of_nonneg_left hM ha)
    _ = _ := by
      rw [Real.log_mul (by positivity : 2*C*(q : ℝ) ≠ 0) hp.ne',
        Real.log_mul (by positivity : 2*C ≠ 0) hqR.ne', Real.log_rpow hH,
        Real.rpow_def_of_pos (show 0 < 2*C by positivity),
        Real.rpow_def_of_pos hqR, Real.rpow_def_of_pos hH,
        ← Real.exp_add, ← Real.exp_add, ← Real.exp_add]
      congr 1
      ring

theorem uniform_height_power_lower_bound {T : Type*}
    (x H : T → ℝ) (hH : ∀ t, 1 ≤ H t) (a c C g : ℝ)
    (ha : 0 ≤ a) (hc : 0 < c) (hC : 1 ≤ C) (hg : 0 ≤ g) (M0 : ℕ)
    (hforms : ∀ t : T, ∀ M : ℕ, M0 ≤ M → ∃ A B : Fin 2 → ℤ,
      A 0*B 1-A 1*B 0 ≠ 0 ∧
      (∀ s, |(B s : ℝ)| ≤ C*(H t)^(g-1)*Real.exp (a*(M : ℝ))) ∧
      (∀ s, |(A s : ℝ)+(B s : ℝ)*x t| ≤ C*(H t)^g*Real.exp (-c*(M : ℝ)))) :
    ∃ K : ℝ, 0 < K ∧ ∀ t : T, ∀ (p : ℤ) (q : ℕ), 0 < q →
      K*(H t)^(-(g*(1+a/c)-1))*(q : ℝ)^(-(1+a/c)) ≤ |x t-(p : ℝ)/(q : ℝ)| := by
  have hC0 : 0 < C := by linarith
  let D := Real.exp (a*((M0 : ℝ)+1))*(2*C)^(a/c)
  have hD : 0 < D := mul_pos (Real.exp_pos _) (Real.rpow_pos_of_pos (by positivity) _)
  let K := 1/(2*C*D)
  have hK : 0 < K := by dsimp [K]; positivity
  refine ⟨K, hK, ?_⟩
  intro t p q hq
  have hH0 : 0 < H t := lt_of_lt_of_le (by norm_num) (hH t)
  have hqR : (0 : ℝ) < q := by exact_mod_cast hq
  have hq1 : (1 : ℝ) ≤ q := by exact_mod_cast hq
  have hHp : 1 ≤ (H t)^g := Real.one_le_rpow (hH t) hg
  have hprod : (1 : ℝ) ≤ C*(q : ℝ) := by
    simpa only [one_mul] using mul_le_mul hC hq1 (by norm_num : (0 : ℝ) ≤ 1) hC0.le
  have hS : 1 ≤ 2*C*(q : ℝ)*(H t)^g := by
    have h2 : 1 ≤ 2*C*(q : ℝ) := by nlinarith
    have h := mul_le_mul h2 hHp (by norm_num : (0 : ℝ) ≤ 1) (by positivity : (0 : ℝ) ≤ 2*C*(q : ℝ))
    simpa only [one_mul] using h
  obtain ⟨M, hM0, hMlow, hMhigh⟩ := exists_integer_scale c _ hc hS M0
  obtain ⟨A, B, hdet, hB, hA⟩ := hforms t M hM0
  have htest := IntegerPairFormArithmetic.two_form_integer_lower_bound A B hdet p q hq (x t)
    (C*(H t)^(g-1)*Real.exp (a*(M : ℝ)))
    (C*(H t)^g*Real.exp (-c*(M : ℝ))) hB hA
  have hdecay := decay_at_selected_scale c C (H t) g hc hC0 hH0 q M hq hMlow
  have hgrowth := growth_at_selected_scale a c C (H t) g ha hC0 hH0 q M M0 hq hMhigh
  have hupper : (q : ℝ)*(C*(H t)^(g-1)*Real.exp (a*(M : ℝ))) ≤
      C*D*(H t)^(g*(1+a/c)-1)*(q : ℝ)^(1+a/c) := by
    calc
      _ ≤ (q : ℝ)*(C*(H t)^(g-1)*(D*(q : ℝ)^(a/c)*(H t)^(g*(a/c)))) :=
        mul_le_mul_of_nonneg_left (mul_le_mul_of_nonneg_left hgrowth (by positivity)) hqR.le
      _ = C*D*((H t)^(g-1)*(H t)^(g*(a/c)))*((q : ℝ)^(1 : ℝ)*(q : ℝ)^(a/c)) := by
        rw [Real.rpow_one]; ring
      _ = _ := by
        rw [← Real.rpow_add hH0, ← Real.rpow_add hqR]
        congr 2
        ring
  have hmul := mul_le_mul_of_nonneg_right hupper (abs_nonneg (x t-(p : ℝ)/(q : ℝ)))
  have hhalf : (1/2 : ℝ) ≤ C*D*(H t)^(g*(1+a/c)-1)*(q : ℝ)^(1+a/c)*
      |x t-(p : ℝ)/(q : ℝ)| := by linarith
  have hcancel : C*D*(H t)^(g*(1+a/c)-1)*(q : ℝ)^(1+a/c)*
      (K*(H t)^(-(g*(1+a/c)-1))*(q : ℝ)^(-(1+a/c))) = 1/2 := by
    calc
      _ = C*D*K*((H t)^(g*(1+a/c)-1)*(H t)^(-(g*(1+a/c)-1)))*
          ((q : ℝ)^(1+a/c)*(q : ℝ)^(-(1+a/c))) := by ring
      _ = C*D*K := by rw [← Real.rpow_add hH0, ← Real.rpow_add hqR]; simp
      _ = 1/2 := by dsimp [K]; field_simp
  apply (mul_le_mul_iff_of_pos_left
    (show 0 < C*D*(H t)^(g*(1+a/c)-1)*(q : ℝ)^(1+a/c) by positivity)).mp
  rw [hcancel]
  exact hhalf

theorem uniform_linked_slack {T : Type*} (x H : T → ℝ) (hH : ∀ t, 1 ≤ H t)
    (a c : ℝ) (ha : 0 ≤ a) (hc : 0 < c) (G : ℕ) (hG : 1 ≤ G)
    (hforms : ∀ tau : ℝ, 0 < tau → tau < c → ∃ C : ℝ, 1 ≤ C ∧ ∃ M0 : ℕ,
      ∀ t : T, ∀ M : ℕ, M0 ≤ M → ∃ A B : Fin 2 → ℤ,
        A 0*B 1-A 1*B 0 ≠ 0 ∧
        (∀ s, |(B s : ℝ)| ≤ C*(H t)^((G : ℝ)-1)*Real.exp ((a+tau)*(M : ℝ))) ∧
        (∀ s, |(A s : ℝ)+(B s : ℝ)*x t| ≤ C*(H t)^(G : ℝ)*Real.exp (-(c-tau)*(M : ℝ))))
    (zeta : ℝ) (hzeta : 0 < zeta) :
    ∃ K : ℝ, 0 < K ∧ ∀ t : T, ∀ (p : ℤ) (q : ℕ), 0 < q →
      K*(H t)^(-((G : ℝ)*(1+a/c)-1)-(G : ℝ)*zeta)*
        (q : ℝ)^(-(1+a/c)-zeta) ≤ |x t-(p : ℝ)/(q : ℝ)| := by
  obtain ⟨tau, htau, htc, hrate⟩ := TwoIndependentFormsCriterion.exists_rate_slack
    a c (1+a/c+zeta) ha hc (by linarith)
  obtain ⟨C, hC, M0, hf⟩ := hforms tau htau htc
  obtain ⟨K, hK, hb⟩ := uniform_height_power_lower_bound x H hH (a+tau) (c-tau) C (G : ℝ)
    (by linarith) (sub_pos.mpr htc) hC (Nat.cast_nonneg G) M0 hf
  refine ⟨K, hK, ?_⟩
  intro t p q hq
  have hheight := Real.rpow_le_rpow_of_exponent_le (hH t)
    (show -((G : ℝ)*(1+a/c)-1)-(G : ℝ)*zeta ≤ -((G : ℝ)*(1+(a+tau)/(c-tau))-1) by
      nlinarith [(Nat.cast_nonneg G : (0 : ℝ) ≤ G)])
  have hden := Real.rpow_le_rpow_of_exponent_le
    (show (1 : ℝ) ≤ q by exact_mod_cast hq)
    (show -(1+a/c)-zeta ≤ -(1+(a+tau)/(c-tau)) by linarith)
  exact (mul_le_mul (mul_le_mul_of_nonneg_left hheight hK.le) hden
    (Real.rpow_nonneg (by exact_mod_cast hq.le) _) (mul_nonneg hK.le
      (Real.rpow_nonneg (le_trans (by norm_num) (hH t)) _))).trans (hb t p q hq)

theorem uniform_separate_slack {T : Type*} (x H : T → ℝ) (hH : ∀ t, 1 ≤ H t)
    (a c : ℝ) (ha : 0 ≤ a) (hc : 0 < c) (G : ℕ) (hG : 1 ≤ G)
    (hforms : ∀ tau : ℝ, 0 < tau → tau < c → ∃ C : ℝ, 1 ≤ C ∧ ∃ M0 : ℕ,
      ∀ t : T, ∀ M : ℕ, M0 ≤ M → ∃ A B : Fin 2 → ℤ,
        A 0*B 1-A 1*B 0 ≠ 0 ∧
        (∀ s, |(B s : ℝ)| ≤ C*(H t)^((G : ℝ)-1)*Real.exp ((a+tau)*(M : ℝ))) ∧
        (∀ s, |(A s : ℝ)+(B s : ℝ)*x t| ≤ C*(H t)^(G : ℝ)*Real.exp (-(c-tau)*(M : ℝ))))
    (delta : ℝ) (hdelta : 0 < delta) :
    ∃ K : ℝ, 0 < K ∧ ∀ t : T, ∀ (p : ℤ) (q : ℕ), 0 < q →
      K*(H t)^(-((G : ℝ)*(1+a/c)-1)-delta)*
        (q : ℝ)^(-(1+a/c)-delta) ≤ |x t-(p : ℝ)/(q : ℝ)| := by
  have hG0 : (0 : ℝ) < G := by exact_mod_cast (lt_of_lt_of_le (by omega : 0 < 1) hG)
  obtain ⟨K, hK, hb⟩ := uniform_linked_slack x H hH a c ha hc G hG hforms
    (delta/(G : ℝ)) (div_pos hdelta hG0)
  refine ⟨K, hK, ?_⟩
  intro t p q hq
  have hdG : delta/(G : ℝ) ≤ delta := (div_le_self hdelta.le (by exact_mod_cast hG))
  have hden := Real.rpow_le_rpow_of_exponent_le
    (show (1 : ℝ) ≤ q by exact_mod_cast hq)
    (show -(1+a/c)-delta ≤ -(1+a/c)-delta/(G : ℝ) by linarith)
  have hweight : 0 ≤ K*(H t)^(-((G : ℝ)*(1+a/c)-1)-delta) :=
    mul_nonneg hK.le (Real.rpow_nonneg (le_trans (by norm_num) (hH t)) _)
  have h := mul_le_mul_of_nonneg_left hden hweight
  exact h.trans (by simpa only [mul_div_cancel₀ delta hG0.ne'] using hb t p q hq)

end QuadraticPi.HeightUniformTwoFormsMeasure


==> anc/lean/QuadraticPi/IntegerPairFormArithmetic.lean <==
import QuadraticPi.GeneralExponentConclusion
import Mathlib.Tactic.Ring
import Mathlib.Tactic.Positivity

/-! Finite arithmetic for two independent integer forms. The determinant is
literal; the integer test uses the actual, possibly unreduced p/q. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.IntegerPairFormArithmetic

theorem exists_nonzero_integer_test (A B : Fin 2 → ℤ)
    (hdet : A 0 * B 1 - A 1 * B 0 ≠ 0) (p : ℤ) (q : ℕ) (hq : 0 < q) :
    ∃ s : Fin 2, (q : ℤ)*A s + p*B s ≠ 0 := by
  by_contra h
  push Not at h
  have hz : (q : ℤ)*(A 0*B 1-A 1*B 0) = 0 := by
    calc
      _ = B 1*((q : ℤ)*A 0+p*B 0)-B 0*((q : ℤ)*A 1+p*B 1) := by ring
      _ = 0 := by rw [h 0, h 1]; ring
  exact hdet ((mul_eq_zero.mp hz).resolve_left (by exact_mod_cast hq.ne'))

theorem integer_test_triangle (A B p : ℤ) (q : ℕ) (hq : 0 < q) (x : ℝ) :
    |(((q : ℤ)*A+p*B : ℤ) : ℝ)| ≤
      (q : ℝ)*|(A : ℝ)+(B : ℝ)*x| +
      (q : ℝ)*|(B : ℝ)| * |x-(p : ℝ)/(q : ℝ)| := by
  have hqR : (0 : ℝ) < q := by exact_mod_cast hq
  have he : (((q : ℤ)*A+p*B : ℤ) : ℝ) =
      (q : ℝ)*((A : ℝ)+(B : ℝ)*x) +
      (q : ℝ)*(B : ℝ)*((p : ℝ)/(q : ℝ)-x) := by
    push_cast
    field_simp
    <;> ring
  change |(((q : ℤ)*A+p*B : ℤ) : ℝ)| ≤ _
  rw [he]
  calc
    _ ≤ |(q : ℝ)*((A : ℝ)+(B : ℝ)*x)| +
        |(q : ℝ)*(B : ℝ)*((p : ℝ)/(q : ℝ)-x)| := abs_add_le _ _
    _ = _ := by rw [abs_mul, abs_mul, abs_mul, abs_of_pos hqR, abs_sub_comm]

theorem two_form_integer_lower_bound (A B : Fin 2 → ℤ)
    (hdet : A 0*B 1-A 1*B 0 ≠ 0) (p : ℤ) (q : ℕ) (hq : 0 < q)
    (x U V : ℝ) (hU : ∀ s, |(B s : ℝ)| ≤ U)
    (hV : ∀ s, |(A s : ℝ)+(B s : ℝ)*x| ≤ V) :
    1 ≤ (q : ℝ)*V + (q : ℝ)*U*|x-(p : ℝ)/(q : ℝ)| := by
  obtain ⟨s, hs⟩ := exists_nonzero_integer_test A B hdet p q hq
  have hone : (1 : ℝ) ≤ |(((q : ℤ)*A s+p*B s : ℤ) : ℝ)| := by
    exact_mod_cast Int.one_le_abs hs
  have htri := integer_test_triangle (A s) (B s) p q hq x
  have hVq := mul_le_mul_of_nonneg_left (hV s) (Nat.cast_nonneg q : (0 : ℝ) ≤ q)
  have hUq := mul_le_mul_of_nonneg_right
    (mul_le_mul_of_nonneg_left (hU s) (Nat.cast_nonneg q : (0 : ℝ) ≤ q))
    (abs_nonneg (x-(p : ℝ)/(q : ℝ)))
  exact hone.trans (htri.trans (add_le_add hVq hUq))

end QuadraticPi.IntegerPairFormArithmetic


==> anc/lean/QuadraticPi/Interpolation.lean <==
import Mathlib.LinearAlgebra.Matrix.NonsingularInverse
import Mathlib.Algebra.BigOperators.Ring.Finset
import Mathlib.Algebra.MvPolynomial.Basic
import Mathlib.Algebra.Polynomial.Coeff
import Mathlib.Basic.Complex.Basic
import Mathlib.Data.Finsupp.Defs

/-!
# Finite polynomial-jet interpolation and a nonzero determinant

This pilot does not postulate or prove separated-weight interpolation.
It proves the finite linear-algebra bridge with explicit polynomial-jet entries.

The determinant expansion and polynomial coefficient calculation below are
adapted from OpenAI's `OAI/NumberTheory/PiExponent/Approximation/InterpolationMatrix.lean`,
theorems `exists_full_row_minor_of_surjective` and `sectionImage_coeff`.
The extracted argument is generic in the complex centers; it contains no
assumption that the centers are Gaussian rational numbers.
-/

namespace QuadraticPi.Interpolation

open scoped BigOperators

noncomputable section

/-- A surjective finite matrix has a nonzero square minor using every row. -/
theorem exists_full_row_minor_of_surjective
    {R C K : Type*} [Fintype R] [Fintype C] [DecidableEq R] [Field K]
    (A : Matrix R C K) (hA : Function.Surjective A.mulVecLin) :
    ∃ selection : R → C, Function.Injective selection ∧
      (A.submatrix id selection).det ≠ 0 := by
  classical
  obtain ⟨B, hB⟩ := Matrix.mulVec_surjective_iff_exists_right_inverse.mp hA
  have hexp : (A * B).det =
      ∑ p : R → C, (A.submatrix id p).det * ∏ i, B (p i) i := by
    calc
      (A * B).det = ∑ p : R → C, ∑ σ : Equiv.Perm R,
          ((Equiv.Perm.sign σ : ℤ) : K) * ∏ i, A (σ i) (p i) * B (p i) i := by
        simp only [Matrix.det_apply', Matrix.mul_apply, Finset.prod_univ_sum,
          Finset.mul_sum, Fintype.piFinset_univ]
        rw [Finset.sum_comm]
      _ = ∑ p : R → C, (A.submatrix id p).det * ∏ i, B (p i) i := by
        apply Finset.sum_congr rfl
        intro p hp
        simp only [Matrix.det_apply', Matrix.submatrix_apply, id_eq,
          Finset.prod_mul_distrib, ← mul_assoc, ← Finset.sum_mul]
  have hsum : (∑ p : R → C, (A.submatrix id p).det * ∏ i, B (p i) i) ≠ 0 := by
    rw [← hexp, hB, Matrix.det_one]
    exact one_ne_zero
  obtain ⟨p, _, hp⟩ := Finset.exists_ne_zero_of_sum_ne_zero hsum
  have hdet : (A.submatrix id p).det ≠ 0 := by
    intro h
    apply hp
    rw [h, zero_mul]
  refine ⟨p, ?_, hdet⟩
  intro i j hij
  by_contra hne
  exact hdet (Matrix.det_zero_of_column_eq hne (fun k => congrArg (A k) hij))

/-- Convert a finite tuple of exponents into a finitely supported exponent vector. -/
def exponentVector {m : ℕ} (a : Fin m → ℕ) : Fin m →₀ ℕ :=
  Finsupp.equivFunOnFinite.symm a

/-- The polynomial `(1+t)^h ∏ᵢ (j rᵢ + Gᵢ(t) + uᵢ)^aᵢ`. -/
def monomialImage {m : ℕ} (r : Fin m → ℂ)
    (G : Fin m → Polynomial ℂ) (j h : ℕ) (a : Fin m → ℕ) :
    MvPolynomial (Fin m) (Polynomial ℂ) :=
  MvPolynomial.C ((1 + Polynomial.X) ^ h) *
    ∏ i, (MvPolynomial.C (Polynomial.C ((j : ℂ) * r i) + G i) +
      MvPolynomial.X i) ^ a i

/-- Its exact `t^s u^b` coefficient. -/
def entry {m : ℕ} (r : Fin m → ℂ)
    (G : Fin m → Polynomial ℂ) (j s : ℕ) (b : Fin m → ℕ)
    (h : ℕ) (a : Fin m → ℕ) : ℂ :=
  ((monomialImage r G j h a).coeff (exponentVector b)).coeff s

/-- Substitute the chart into a finite linear combination of monomials. -/
def sectionImage {m : ℕ} {C : Type*} [Fintype C]
    (r : Fin m → ℂ) (G : Fin m → Polynomial ℂ)
    (h : C → ℕ) (a : C → Fin m → ℕ) (x : C → ℂ) (j : ℕ) :
    MvPolynomial (Fin m) (Polynomial ℂ) :=
  ∑ c, MvPolynomial.C (Polynomial.C (x c)) * monomialImage r G j (h c) (a c)

theorem sectionImage_coeff {m : ℕ} {C : Type*} [Fintype C]
    (r : Fin m → ℂ) (G : Fin m → Polynomial ℂ)
    (h : C → ℕ) (a : C → Fin m → ℕ) (x : C → ℂ)
    (j s : ℕ) (b : Fin m → ℕ) :
    ((sectionImage r G h a x j).coeff (exponentVector b)).coeff s =
      ∑ c, entry r G j s b (h c) (a c) * x c := by
  classical
  simp only [sectionImage, MvPolynomial.coeff_sum, MvPolynomial.coeff_C_mul,
    Polynomial.finsetSum_coeff, Polynomial.coeff_C_mul, entry]
  apply Finset.sum_congr rfl
  intro c hc
  exact mul_comm _ _

/-- Matrix of any finite family of polynomial coefficient packets. -/
def jetMatrix {m : ℕ} {R C : Type*}
    (r : Fin m → ℂ) (G : Fin m → Polynomial ℂ)
    (j s : R → ℕ) (b : R → Fin m → ℕ)
    (h : C → ℕ) (a : C → Fin m → ℕ) : Matrix R C ℂ :=
  fun row col => entry r G (j row) (s row) (b row) (h col) (a col)

/-- The coefficient interpretation supplies the actual determinant needed later.

The surjectivity premise is explicit. Obtaining it from Theorem 2.1, with all
weighted cutoffs and quantifiers, is a separate task and is not assumed proved
by this pilot.
-/
theorem exists_jet_minor_of_packet_surjective
    {m : ℕ} {R C : Type*} [Fintype R] [Fintype C] [DecidableEq R]
    (r : Fin m → ℂ) (G : Fin m → Polynomial ℂ)
    (j s : R → ℕ) (b : R → Fin m → ℕ)
    (h : C → ℕ) (a : C → Fin m → ℕ)
    (hpacket : Function.Surjective (fun x : C → ℂ => fun row : R =>
      ((sectionImage r G h a x (j row)).coeff (exponentVector (b row))).coeff (s row))) :
    ∃ selection : R → C, Function.Injective selection ∧
      ((jetMatrix r G j s b h a).submatrix id selection).det ≠ 0 := by
  apply exists_full_row_minor_of_surjective
  intro y
  obtain ⟨x, hx⟩ := hpacket y
  refine ⟨x, ?_⟩
  funext row
  have heq := congrFun hx row
  dsimp only at heq
  rw [sectionImage_coeff] at heq
  exact heq

end
end QuadraticPi.Interpolation


==> anc/lean/QuadraticPi/IrrationalityExponentAffine.lean <==
import QuadraticPi.RationalScaling

/-!
# Rational affine transforms of eventual irrationality lower bounds

Translation by a rational number changes an arbitrary approximation
denominator by a fixed integer factor. The resulting positive constant in
the lower bound is absorbed using the exponent slack already proved in
`RationalScaling.eventualLowerBound_of_positive_constants`.

The exponent-two and irrationality conclusions are obtained from these
actual all-denominator bounds. No invariance of an unrestricted real-valued
supremum is assumed.
-/

set_option autoImplicit false
noncomputable section
namespace QuadraticPi

/-- Rational translation preserves the actual eventual lower bound. -/
theorem EventualLowerBound.rat_add {x : ℝ} (hx : EventualLowerBound x)
    (r : ℚ) : EventualLowerBound (x + (r : ℝ)) := by
  apply eventualLowerBound_of_positive_constants
  intro nu hnu
  obtain ⟨Q, hQ, hb⟩ := hx nu hnu
  have hdpos : (0 : ℝ) < r.den := by exact_mod_cast r.pos
  refine ⟨(r.den : ℝ) ^ (-nu), Real.rpow_pos_of_pos hdpos _, max Q 2, ?_⟩
  intro p q hq
  have hq2 : 2 ≤ q := (le_max_right _ _).trans hq
  have hqpos : (0 : ℝ) < q := by exact_mod_cast (by omega : 0 < q)
  have hbig : Q ≤ r.den * q := by
    have hd1 : 1 ≤ r.den := r.pos
    have hqQ := (le_max_left Q 2).trans hq
    nlinarith
  have h := hb (p * (r.den : ℤ) - r.num * (q : ℤ)) (r.den * q) hbig
  have he : |x - ((p * (r.den : ℤ) - r.num * (q : ℤ) : ℤ) : ℝ) /
      ((r.den * q : ℕ) : ℝ)| = |x + (r : ℝ) - (p : ℝ) / (q : ℝ)| := by
    congr 1
    simp only [Int.cast_sub, Int.cast_mul, Int.cast_natCast, Nat.cast_mul, Rat.cast_def]
    field_simp [hdpos.ne', hqpos.ne']
    <;> ring
  rw [he, Nat.cast_mul, Real.mul_rpow hdpos.le hqpos.le] at h
  exact h

/-- Every nonconstant rational affine transform preserves the bound. -/
theorem EventualLowerBound.rat_affine {x : ℝ} (hx : EventualLowerBound x)
    (a b : ℚ) (ha : a ≠ 0) : EventualLowerBound ((a : ℝ) * x + (b : ℝ)) :=
  (hx.rat_mul a ha).rat_add b

theorem irrational_rat_affine_of_eventualLowerBound {x : ℝ}
    (hx : EventualLowerBound x) (a b : ℚ) (ha : a ≠ 0) :
    Irrational ((a : ℝ) * x + (b : ℝ)) :=
  irrational_of_eventualLowerBound (hx.rat_affine a b ha)

theorem irrationalityExponent_rat_affine_eq_two {x : ℝ}
    (hx : EventualLowerBound x) (a b : ℚ) (ha : a ≠ 0) :
    irrationalityExponent ((a : ℝ) * x + (b : ℝ)) = 2 :=
  irrationalityExponent_eq_two_of_eventualLowerBound (hx.rat_affine a b ha)

theorem irrationalityExponent_rat_add_eq_two {x : ℝ}
    (hx : EventualLowerBound x) (b : ℚ) :
    irrationalityExponent (x + (b : ℝ)) = 2 :=
  irrationalityExponent_eq_two_of_eventualLowerBound (hx.rat_add b)

end QuadraticPi


==> anc/lean/QuadraticPi/IrrationalityExponentFiniteMobius.lean <==
import QuadraticPi.GeneralExponentScaling
import QuadraticPi.GeneralExponentConverse
import QuadraticPi.RationalTwoLogLinearForm

/-!
# Rational fractional-linear invariance of finite real irrationality exponents

Reciprocation and rational affine transformations preserve every finite-cutoff
all-denominator bound. The converse at the actual supremum is used only after
boundedness of the approximation spectrum has been supplied or proved.
Applying the same transfer to the inverse matrix gives equality of exponents.
No claim about an unbounded spectrum or Gaussian approximation is made here.
-/

set_option autoImplicit false
noncomputable section
namespace QuadraticPi
variable {κ : ℝ}

/-- Rational translation preserves the actual eventual lower bound. -/
theorem EventualLowerBoundAbove.rat_add {x : ℝ} (hx : EventualLowerBoundAbove x κ)
    (r : ℚ) : EventualLowerBoundAbove (x + (r : ℝ)) κ := by
  apply eventualLowerBoundAbove_of_positive_constants
  intro nu hnu
  obtain ⟨Q, hQ, hb⟩ := hx nu hnu
  have hdpos : (0 : ℝ) < r.den := by exact_mod_cast r.pos
  refine ⟨(r.den : ℝ) ^ (-nu), Real.rpow_pos_of_pos hdpos _, max Q 2, ?_⟩
  intro p q hq
  have hq2 : 2 ≤ q := (le_max_right _ _).trans hq
  have hqpos : (0 : ℝ) < q := by exact_mod_cast (by omega : 0 < q)
  have hbig : Q ≤ r.den * q := by
    have hd1 : 1 ≤ r.den := r.pos
    have hqQ := (le_max_left Q 2).trans hq
    nlinarith
  have h := hb (p * (r.den : ℤ) - r.num * (q : ℤ)) (r.den * q) hbig
  have he : |x - ((p * (r.den : ℤ) - r.num * (q : ℤ) : ℤ) : ℝ) /
      ((r.den * q : ℕ) : ℝ)| = |x + (r : ℝ) - (p : ℝ) / (q : ℝ)| := by
    congr 1
    simp only [Int.cast_sub, Int.cast_mul, Int.cast_natCast, Nat.cast_mul, Rat.cast_def]
    field_simp [hdpos.ne', hqpos.ne']
    <;> ring
  rw [he, Nat.cast_mul, Real.mul_rpow hdpos.le hqpos.le] at h
  exact h

/-- Every nonconstant rational affine transform preserves the bound. -/
theorem EventualLowerBoundAbove.rat_affine {x : ℝ} (hx : EventualLowerBoundAbove x κ)
    (a b : ℚ) (ha : a ≠ 0) : EventualLowerBoundAbove ((a : ℝ) * x + (b : ℝ)) κ :=
  (hx.rat_mul a ha).rat_add b

/-- Reciprocation preserves the actual all-denominator bound. -/
theorem EventualLowerBoundAbove.inv {x : ℝ} (hx : EventualLowerBoundAbove x κ) :
    EventualLowerBoundAbove x⁻¹ κ := by
  have hirr := irrational_of_eventualLowerBoundAbove hx
  have hx0 : x ≠ 0 := hirr.ne_zero
  have hxa : 0 < |x| := abs_pos.mpr hx0
  apply eventualLowerBoundAbove_of_positive_constants
  intro nu hnu
  have hκ := two_le_of_eventualLowerBoundAbove hx
  obtain ⟨c, hc, hb⟩ := TwoLogLinearForm.uniform_integer_linear_form hirr
    (show 1 ≤ nu by linarith)
    (finite_goodRationalApproximations_of_eventualLowerBoundAbove hx hnu (by linarith))
  let K : ℝ := |x⁻¹| + 1
  have hK1 : 1 ≤ K := by dsimp [K]; linarith [abs_nonneg x⁻¹]
  have hK : 0 < K := lt_of_lt_of_le zero_lt_one hK1
  let C : ℝ := min 1 (c * K ^ (1 - nu) / |x|)
  have hC : 0 < C := lt_min zero_lt_one
    (div_pos (mul_pos hc (Real.rpow_pos_of_pos hK _)) hxa)
  refine ⟨C, hC, 2, ?_⟩
  intro p q hq
  have hq1 : (1 : ℝ) ≤ q := by exact_mod_cast (by omega : 1 ≤ q)
  have hqpos : (0 : ℝ) < q := lt_of_lt_of_le zero_lt_one hq1
  by_cases he : 1 ≤ |x⁻¹ - (p : ℝ) / (q : ℝ)|
  · calc
      _ ≤ C * 1 := mul_le_mul_of_nonneg_left
        (Real.rpow_le_one_of_one_le_of_nonpos hq1 (by linarith)) hC.le
      _ = C := mul_one _
      _ ≤ 1 := min_le_left _ _
      _ ≤ _ := he
  · have hnear : |x⁻¹ - (p : ℝ) / (q : ℝ)| < 1 := lt_of_not_ge he
    have hpdiv : |(p : ℝ) / (q : ℝ)| ≤ K := by
      calc
        _ = |x⁻¹ - (x⁻¹ - (p : ℝ) / (q : ℝ))| := by congr 1; ring
        _ ≤ |x⁻¹| + |x⁻¹ - (p : ℝ) / (q : ℝ)| := abs_sub _ _
        _ ≤ K := by dsimp [K]; linarith
    have hpabs : |(p : ℝ)| ≤ K * (q : ℝ) := by
      rw [abs_div, abs_of_pos hqpos] at hpdiv
      exact (div_le_iff₀ hqpos).mp hpdiv
    have hheight : max 1 (max |(p : ℝ)| |((-(q : ℤ) : ℤ) : ℝ)|) ≤
        K * (q : ℝ) := by
      simp only [Int.cast_neg, Int.cast_natCast, abs_neg, abs_of_pos hqpos]
      have hqK : (q : ℝ) ≤ K * (q : ℝ) := by nlinarith
      exact max_le (hq1.trans hqK) (max_le hpabs hqK)
    have hpq : (p, -(q : ℤ)) ≠ (0, 0) := by
      intro h
      have hzero := (Prod.mk.inj h).2
      simp only [neg_eq_zero, Int.natCast_eq_zero] at hzero
      omega
    have hlinear := hb p (-(q : ℤ)) hpq
    have hidentity : |(p : ℝ) * x + ((-(q : ℤ) : ℤ) : ℝ)| =
        (|x| * (q : ℝ)) * |x⁻¹ - (p : ℝ) / (q : ℝ)| := by
      calc
        _ = |x * (q : ℝ) * (x⁻¹ - (p : ℝ) / (q : ℝ))| := by
          simp only [Int.cast_neg, Int.cast_natCast]
          rw [← abs_neg ((p : ℝ) * x + -(q : ℝ))]
          congr 1
          field_simp
          <;> ring
        _ = _ := by simp only [abs_mul, abs_of_pos hqpos]
    have hpow : (K * (q : ℝ)) ^ (1 - nu) =
        K ^ (1 - nu) * ((q : ℝ) * (q : ℝ) ^ (-nu)) := by
      rw [Real.mul_rpow hK.le hqpos.le,
        show 1 - nu = -nu + 1 by ring, Real.rpow_add_one hqpos.ne']
      ring
    have hbound : c * K ^ (1 - nu) * (q : ℝ) ^ (-nu) ≤
        |x| * |x⁻¹ - (p : ℝ) / (q : ℝ)| := by
      apply (mul_le_mul_iff_left₀ hqpos).mp
      calc
        _ = c * (K * (q : ℝ)) ^ (1 - nu) := by rw [hpow]; ring
        _ ≤ c * (max 1 (max |(p : ℝ)| |((-(q : ℤ) : ℤ) : ℝ)|)) ^
            (1 - nu) := mul_le_mul_of_nonneg_left
          (Real.rpow_le_rpow_of_nonpos
            (lt_of_lt_of_le zero_lt_one (le_max_left _ _)) hheight (by linarith)) hc.le
        _ ≤ _ := by
          rw [hidentity] at hlinear
          nlinarith only [hlinear]
    calc
      _ ≤ (c * K ^ (1 - nu) / |x|) * (q : ℝ) ^ (-nu) :=
        mul_le_mul_of_nonneg_right (min_le_right _ _) (Real.rpow_nonneg hqpos.le _)
      _ = (c * K ^ (1 - nu) * (q : ℝ) ^ (-nu)) / |x| := by ring
      _ ≤ _ := (div_le_iff₀ hxa).mpr (by simpa only [mul_comm] using hbound)

/-- A nonsingular rational fractional-linear transform has no pole at a
target satisfying the eventual lower bound. -/
theorem rat_mobius_denominator_ne_zero_of_eventualLowerBoundAbove {x : ℝ} (hx : EventualLowerBoundAbove x κ)
    (a b c d : ℚ) (hdet : a * d - b * c ≠ 0) :
    (c : ℝ) * x + (d : ℝ) ≠ 0 := by
  by_cases hc : c = 0
  · have hd : d ≠ 0 := by intro hd; apply hdet; simp [hc, hd]
    simpa [hc] using (show (d : ℝ) ≠ 0 by exact_mod_cast hd)
  · exact (irrational_of_eventualLowerBoundAbove (hx.rat_affine c d hc)).ne_zero

/-- Every nonsingular rational fractional-linear transform preserves the
actual eventual finite-cutoff bound. -/
theorem EventualLowerBoundAbove.rat_mobius {x : ℝ} (hx : EventualLowerBoundAbove x κ)
    (a b c d : ℚ) (hdet : a * d - b * c ≠ 0) :
    EventualLowerBoundAbove (((a : ℝ) * x + (b : ℝ)) / ((c : ℝ) * x + (d : ℝ))) κ := by
  by_cases hc : c = 0
  · have ha : a ≠ 0 := by intro ha; apply hdet; simp [hc, ha]
    have hd : d ≠ 0 := by intro hd; apply hdet; simp [hc, hd]
    have h := hx.rat_affine (a / d) (b / d) (div_ne_zero ha hd)
    simpa only [hc, Rat.cast_zero, zero_mul, zero_add, Rat.cast_div,
      add_div, div_mul_eq_mul_div] using h
  · have hcoef : (b * c - a * d) / c ≠ 0 := by
      apply div_ne_zero _ hc
      intro h
      apply hdet
      linear_combination -h
    have h := ((hx.rat_affine c d hc).inv).rat_affine ((b*c-a*d)/c) (a/c) hcoef
    have hcr : (c : ℝ) ≠ 0 := by exact_mod_cast hc
    have hden := rat_mobius_denominator_ne_zero_of_eventualLowerBoundAbove hx a b c d hdet
    have hid : (((b*c-a*d)/c : ℚ) : ℝ) * ((c : ℝ)*x+(d : ℝ))⁻¹ +
        ((a/c : ℚ) : ℝ) = ((a : ℝ)*x+(b : ℝ))/((c : ℝ)*x+(d : ℝ)) := by
      push_cast
      field_simp
      <;> ring
    exact hid ▸ h


/-- Rational fractional-linear transformations preserve every finite ordinary
irrationality exponent. The bounded-spectrum hypothesis states finiteness
without relying on the default real supremum of an unbounded set. -/
theorem irrationalityExponent_rat_mobius_eq_of_bddAbove {x : ℝ}
    (hirr : Irrational x) (hb : BddAbove (ApproximationExponents x))
    (a b c d : ℚ) (hdet : a * d - b * c ≠ 0) :
    irrationalityExponent (((a : ℝ)*x+(b : ℝ))/((c : ℝ)*x+(d : ℝ))) =
      irrationalityExponent x := by
  have hx := eventualLowerBoundAbove_of_bddAbove_approximationExponents hirr hb
  let y : ℝ := ((a : ℝ)*x+(b : ℝ))/((c : ℝ)*x+(d : ℝ))
  have hy : EventualLowerBoundAbove y (irrationalityExponent x) :=
    hx.rat_mobius a b c d hdet
  have hyirr := irrational_of_eventualLowerBoundAbove hy
  have hybdd := bddAbove_approximationExponents_of_eventualLowerBoundAbove hy
  have hy' := eventualLowerBoundAbove_of_bddAbove_approximationExponents hyirr hybdd
  have hinvdet : d * a - (-b) * (-c) ≠ 0 := by
    simpa only [neg_mul_neg, mul_comm d a] using hdet
  have hback := hy'.rat_mobius d (-b) (-c) a hinvdet
  have hden := rat_mobius_denominator_ne_zero_of_eventualLowerBoundAbove hx a b c d hdet
  have hbackden := rat_mobius_denominator_ne_zero_of_eventualLowerBoundAbove
    hy' d (-b) (-c) a hinvdet
  have hforward : y * ((c : ℝ)*x+(d : ℝ)) = (a : ℝ)*x+(b : ℝ) := by
    exact ((div_eq_iff hden).mp
      (show ((a : ℝ)*x+(b : ℝ))/((c : ℝ)*x+(d : ℝ)) = y from rfl)).symm
  have hid : ((d : ℝ)*y+((-b : ℚ) : ℝ))/(((-c : ℚ) : ℝ)*y+(a : ℝ)) = x := by
    apply (div_eq_iff hbackden).mpr
    simp only [Rat.cast_neg]
    nlinarith only [hforward]
  rw [hid] at hback
  exact le_antisymm (irrationalityExponent_le_of_eventualLowerBoundAbove hy)
    (irrationalityExponent_le_of_eventualLowerBoundAbove hback)

end QuadraticPi


==> anc/lean/QuadraticPi/LemniscateArithmetic.lean <==
import QuadraticPi.LemniscateLocal
import QuadraticPi.LemniscateGrid
import QuadraticPi.Denominators

/-!
# Denominator clearing for actual lemniscatic local coefficient entries

The integral local coordinate `x(t)` and the elliptic logarithm are the actual
formal series constructed in `LemniscateLocal`.  No interpolation, determinant
nonvanishing, or analytic estimate is assumed.  Denominators only involve
`lcm(1,...,T-1)`, rational-center denominators, and the actual remaining additive
degree `alpha-beta`.  The base coordinates contribute no denominator.
-/

namespace QuadraticPi.LemniscateArithmetic

open scoped BigOperators
noncomputable section

/-- An integral finite truncation of the actual local elliptic x-coordinate. -/
def baseTrunc (S : ℕ) : Polynomial ℂ :=
  (PowerSeries.trunc S LemniscateLocal.localX).map (Int.castRingHom ℂ)

/-- A finite truncation of the actual formal elliptic logarithm. -/
def logTrunc (T : ℕ) : Polynomial ℂ :=
  (PowerSeries.trunc T LemniscateLocal.ellipticLog).map (algebraMap ℚ ℂ)

/-- The rational center associated with a Gaussian lattice multiplier. -/
def center (lambda : ℂ) (p : ℤ) (q : ℕ) : ℂ :=
  lambda * (p : ℂ) / (q : ℂ)

/-- Coefficient entry after extracting the additive multidegree beta.
The polynomial factor is the actual elliptic normal-form monomial x^a y^b.
The integrality theorem also holds without the normal-form restriction b ≤ 1. -/
def entry {m : ℕ} (S : ℕ) (T : Fin m → ℕ) (lambda : ℂ)
    (p : Fin m → ℤ) (q : Fin m → ℕ) (s a b : ℕ)
    (beta alpha : Fin m → ℕ) : ℂ :=
  (∏ i, ((alpha i).choose (beta i) : ℂ)) *
    ((baseTrunc S ^ a * Polynomial.X ^ b * ∏ i,
      (Polynomial.C (center lambda (p i) (q i)) + logTrunc (T i)) ^
        (alpha i - beta i)).coeff s)

/-- Actual polynomial evaluation of the elliptic monomial x^a y^b X^alpha,
with the coefficient variable t retained inside the coefficient ring. -/
def monomialImage {m : ℕ} (S : ℕ) (T : Fin m → ℕ) (lambda : ℂ)
    (p : Fin m → ℤ) (q : Fin m → ℕ) (a b : ℕ)
    (alpha : Fin m → ℕ) : MvPolynomial (Fin m) (Polynomial ℂ) :=
  MvPolynomial.C (baseTrunc S ^ a * Polynomial.X ^ b) * ∏ i,
    (MvPolynomial.X i + MvPolynomial.C
      (Polynomial.C (center lambda (p i) (q i)) + logTrunc (T i))) ^ alpha i

/-- The stated entry is the actual successive coefficient extraction from
the evaluated elliptic monomial, not an assumed matrix-entry formula. -/
theorem coefficient_monomialImage {m : ℕ} (S : ℕ) (T : Fin m → ℕ)
    (lambda : ℂ) (p : Fin m → ℤ) (q : Fin m → ℕ) (s a b : ℕ)
    (beta alpha : Fin m → ℕ) :
    ((monomialImage S T lambda p q a b alpha).coeff
      (Interpolation.exponentVector beta)).coeff s =
        entry S T lambda p q s a b beta alpha := by
  classical
  have hshift := Denominators.Shift.coeff_shifted_product
    (fun i => Polynomial.C (center lambda (p i) (q i)) + logTrunc (T i))
    (Interpolation.exponentVector beta) (Interpolation.exponentVector alpha)
  simp only [Denominators.exponentVector_apply] at hshift
  rw [monomialImage, MvPolynomial.coeff_C_mul, hshift, Finset.prod_mul_distrib]
  have hc : (∏ i, ((alpha i).choose (beta i) : Polynomial ℂ)) =
      Polynomial.C (∏ i, ((alpha i).choose (beta i) : ℂ)) := by simp
  rw [hc]
  rw [show (baseTrunc S ^ a * Polynomial.X ^ b) *
      (Polynomial.C (∏ i, ((alpha i).choose (beta i) : ℂ)) *
        ∏ i, (Polynomial.C (center lambda (p i) (q i)) + logTrunc (T i)) ^
          (alpha i - beta i)) =
      Polynomial.C (∏ i, ((alpha i).choose (beta i) : ℂ)) *
        (baseTrunc S ^ a * Polynomial.X ^ b * ∏ i,
          (Polynomial.C (center lambda (p i) (q i)) + logTrunc (T i)) ^
            (alpha i - beta i)) by ring]
  rw [Polynomial.coeff_C_mul]
  rfl

theorem entry_eq_zero_of_not_le {m : ℕ} (S : ℕ) (T : Fin m → ℕ)
    (lambda : ℂ) (p : Fin m → ℤ) (q : Fin m → ℕ) (s a b : ℕ)
    (beta alpha : Fin m → ℕ) (h : ¬ ∀ i, beta i ≤ alpha i) :
    entry S T lambda p q s a b beta alpha = 0 := by
  classical
  push Not at h
  obtain ⟨i, hi⟩ := h
  have hz : (∏ j, ((alpha j).choose (beta j) : ℂ)) = 0 := by
    apply Finset.prod_eq_zero (Finset.mem_univ i)
    simp [Nat.choose_eq_zero_of_lt hi]
  simp [entry, hz]

section RingClearing

variable {A : Type*} [CommRing A] (f : A →+* ℂ)

theorem cleared_logTrunc_mem (T : ℕ) :
    Polynomial.C (Nat.lcmUpto (T - 1) : ℂ) * logTrunc T ∈
      (Polynomial.mapRingHom f).range := by
  obtain ⟨P, hP⟩ := LemniscateLocal.ellipticLog_trunc_lcm_cleared T
  refine ⟨P.map (Int.castRingHom A), ?_⟩
  have hh := congrArg (Polynomial.map (algebraMap ℚ ℂ)) hP
  have he := RingHom.ext_int (f.comp (Int.castRingHom A))
    ((algebraMap ℚ ℂ).comp (Int.castRingHom ℚ))
  simpa [logTrunc, Polynomial.map_map, he] using hh

theorem baseTrunc_mem (S : ℕ) :
    baseTrunc S ∈ (Polynomial.mapRingHom f).range := by
  refine ⟨(PowerSeries.trunc S LemniscateLocal.localX).map (Int.castRingHom A), ?_⟩
  simp [baseTrunc, Polynomial.map_map,
    RingHom.ext_int (f.comp (Int.castRingHom A)) (Int.castRingHom ℂ)]

/-- Clearing one shifted logarithm costs precisely q*lcm(1,...,T-1). -/
theorem cleared_shifted_logTrunc_mem (T q : ℕ) (hq : q ≠ 0) (z : A) :
    Polynomial.C ((q * Nat.lcmUpto (T - 1) : ℕ) : ℂ) *
      (Polynomial.C (f z / (q : ℂ)) + logTrunc T) ∈
      (Polynomial.mapRingHom f).range := by
  let R := (Polynomial.mapRingHom f).range
  have hL : Polynomial.C (Nat.lcmUpto (T - 1) : ℂ) ∈ R := by simp
  have hqR : Polynomial.C (q : ℂ) ∈ R := by simp
  have h := R.add_mem
    (R.mul_mem hL (Denominators.ring_C_mem f z))
    (R.mul_mem hqR (cleared_logTrunc_mem f T))
  have hqC : (q : ℂ) ≠ 0 := by exact_mod_cast hq
  have he : Polynomial.C ((q * Nat.lcmUpto (T - 1) : ℕ) : ℂ) *
      (Polynomial.C (f z / (q : ℂ)) + logTrunc T) =
      Polynomial.C (Nat.lcmUpto (T - 1) : ℂ) * Polynomial.C (f z) +
        Polynomial.C (q : ℂ) *
          (Polynomial.C (Nat.lcmUpto (T - 1) : ℂ) * logTrunc T) := by
    simp only [Nat.cast_mul, map_mul, mul_add]
    congr 1
    · rw [← map_mul, ← map_mul, ← map_mul]
      congr 1
      field_simp
    · ring
  rw [he]
  exact h

end RingClearing

/-- Exact grade-sensitive denominator clearing for the actual elliptic entry.
In particular, the integral elliptic coordinates x and y cause no denominator.
The formula also holds when beta is not bounded by alpha, since the entry then
vanishes by its binomial factor. -/
theorem entry_grade_cleared {m : ℕ} (S : ℕ) (T : Fin m → ℕ)
    (lambda : ℂ) (hlambda : lambda ∈ quadraticOrder 1)
    (p : Fin m → ℤ) (q : Fin m → ℕ) (hq : ∀ i, q i ≠ 0)
    (s a b : ℕ) (beta alpha : Fin m → ℕ) :
    (∏ i, ((q i * Nat.lcmUpto (T i - 1) : ℕ) : ℂ) ^ (alpha i - beta i)) *
      entry S T lambda p q s a b beta alpha ∈ quadraticOrder 1 := by
  classical
  let R := quadraticOrder 1
  let z : Fin m → R := fun i => ⟨lambda, hlambda⟩ * (p i : R)
  let P : Polynomial R :=
    ((PowerSeries.trunc S LemniscateLocal.localX).map (Int.castRingHom R)) ^ a *
      Polynomial.X ^ b
  have hP : P.map R.subtype = baseTrunc S ^ a * Polynomial.X ^ b := by
    simp [P, baseTrunc, Polynomial.map_map,
      RingHom.ext_int (R.subtype.comp (Int.castRingHom R)) (Int.castRingHom ℂ)]
  have hclear := Denominators.common_denominator_coeff_range R.subtype Finset.univ
    (fun i => q i * Nat.lcmUpto (T i - 1))
    (fun i => alpha i - beta i) (fun i => alpha i - beta i)
    (fun i => Polynomial.C (center lambda (p i) (q i)) + logTrunc (T i)) P
    (fun _ _ => le_rfl)
    (fun i _ => by
      simpa [center, z] using cleared_shifted_logTrunc_mem R.subtype (T i) (q i) (hq i) (z i)) s
  rw [hP] at hclear
  have hchoose : (∏ i, ((alpha i).choose (beta i) : ℂ)) ∈ R.subtype.range := by
    apply R.subtype.range.prod_mem
    intro i hi
    exact ⟨((alpha i).choose (beta i) : R), by simp⟩
  have h := R.subtype.range.mul_mem hchoose hclear
  have h' : (∏ i, ((alpha i).choose (beta i) : ℂ)) *
      ((∏ i, ((q i * Nat.lcmUpto (T i - 1) : ℕ) : ℂ) ^ (alpha i - beta i)) *
        ((baseTrunc S ^ a * Polynomial.X ^ b * ∏ i,
          (Polynomial.C (center lambda (p i) (q i)) + logTrunc (T i)) ^
            (alpha i - beta i)).coeff s)) ∈ quadraticOrder 1 := by
    simpa [R] using h
  convert h' using 1
  dsimp only [entry]
  ring

/-- The rectangular row/column factors used for determinant arithmetic.
The lcm exponents may be any fixed column-degree bounds e_i ≥ alpha_i. -/
theorem entry_rectangular_cleared {m : ℕ} (S : ℕ) (T e : Fin m → ℕ)
    (lambda : ℂ) (hlambda : lambda ∈ quadraticOrder 1)
    (p : Fin m → ℤ) (q : Fin m → ℕ) (hq : ∀ i, q i ≠ 0)
    (s a b : ℕ) (beta alpha : Fin m → ℕ) (halpha : ∀ i, alpha i ≤ e i) :
    (∏ i, (Nat.lcmUpto (T i - 1) : ℂ) ^ e i) *
      (∏ i, (q i : ℂ) ^ alpha i) / (∏ i, (q i : ℂ) ^ beta i) *
      entry S T lambda p q s a b beta alpha ∈ quadraticOrder 1 := by
  classical
  by_cases hba : ∀ i, beta i ≤ alpha i
  swap
  · rw [entry_eq_zero_of_not_le S T lambda p q s a b beta alpha hba, mul_zero]
    exact (quadraticOrder 1).zero_mem
  have hqC : ∀ i, (q i : ℂ) ≠ 0 := by intro i; exact_mod_cast hq i
  have hratio : (∏ i, (q i : ℂ) ^ alpha i) / (∏ i, (q i : ℂ) ^ beta i) =
      ∏ i, (q i : ℂ) ^ (alpha i - beta i) := by
    rw [← Finset.prod_div_distrib]
    apply Finset.prod_congr rfl
    intro i hi
    exact (pow_sub₀ (q i : ℂ) (hqC i) (hba i)).symm
  have hrest : (∏ i, (Nat.lcmUpto (T i - 1) : ℂ) ^ (e i - (alpha i - beta i))) ∈
      quadraticOrder 1 := by
    apply (quadraticOrder 1).prod_mem
    intro i hi
    apply (quadraticOrder 1).pow_mem
    simp
  have hgrade := entry_grade_cleared S T lambda hlambda p q hq s a b beta alpha
  have h := (quadraticOrder 1).mul_mem hrest hgrade
  have he (i : Fin m) :
      (Nat.lcmUpto (T i - 1) : ℂ) ^ (e i - (alpha i - beta i)) *
          (Nat.lcmUpto (T i - 1) : ℂ) ^ (alpha i - beta i) =
        (Nat.lcmUpto (T i - 1) : ℂ) ^ e i := by
    rw [← pow_add, Nat.sub_add_cancel ((Nat.sub_le _ _).trans (halpha i))]
  have hprod :
      (∏ i, (Nat.lcmUpto (T i - 1) : ℂ) ^ (e i - (alpha i - beta i))) *
        (∏ i, (Nat.lcmUpto (T i - 1) : ℂ) ^ (alpha i - beta i)) =
          ∏ i, (Nat.lcmUpto (T i - 1) : ℂ) ^ e i := by
    rw [← Finset.prod_mul_distrib]
    exact Finset.prod_congr rfl (fun i _ => he i)
  rw [mul_div_assoc, hratio]
  convert h using 1
  simp only [Nat.cast_mul, mul_pow, Finset.prod_mul_distrib]
  rw [← hprod]
  ring

end
end QuadraticPi.LemniscateArithmetic


==> anc/lean/QuadraticPi/LemniscateDeterminant.lean <==
import QuadraticPi.LemniscateArithmetic
import QuadraticPi.DeterminantLogBound
import OAI.NumberTheory.PiExponent.Approximation.MatrixArithmetic

/-!
# Actual elliptic determinant arithmetic on the Gaussian square

Columns are the elliptic normal forms x^a y^b X^alpha, b <= 1, with
pole weights 2*w0, 3*w0, w_i. Rows have the strict EPA target weights and
N^2 Gaussian centers. The entries are the actual coefficients constructed
in `LemniscateArithmetic`, not abstract numbers with assumed integrality.

This file proves the arithmetic lower bound for every NONZERO selected
minor. It does not assert existence of such a minor: that requires the
separate elliptic interpolation theorem and a formal coefficient bridge.
No irrationality assertion or analytic upper bound is made here.
-/

namespace QuadraticPi.LemniscateDeterminant

open OAI.PiExponent
open OAI.PiExponent.MatrixArithmetic
open scoped BigOperators

noncomputable section
set_option autoImplicit false

/-- An ordering of the actual Gaussian N by N square. -/
def gridEquiv (N : ℕ) : Fin (N ^ 2) ≃ LemniscateGrid.Index N :=
  Fintype.equivOfCardEq (by simp [LemniscateGrid.Index, pow_two])

def gaussianCenter (N : ℕ) (j : Fin (N ^ 2)) : ℂ :=
  LemniscateGrid.point (gridEquiv N j)

theorem gaussianCenter_mem (N : ℕ) (j : Fin (N ^ 2)) :
    gaussianCenter N j ∈ quadraticOrder 1 :=
  LemniscateGrid.point_mem_gaussian_order _

theorem gaussianCenter_injective (N : ℕ) : Function.Injective (gaussianCenter N) :=
  (LemniscateGrid.point_injective N).comp (gridEquiv N).injective

/-- The rational approximation centers used by the actual entries. -/
def centers {m : ℕ} (N : ℕ) (p : Fin m → ℤ) (q : Fin m → ℕ) :
    Fin (N ^ 2) → Fin m → ℂ :=
  fun j i => LemniscateArithmetic.center (gaussianCenter N j) (p i) (q i)

theorem centers_coordinatewise_distinct {m : ℕ} (N : ℕ)
    (p : Fin m → ℤ) (q : Fin m → ℕ)
    (hp : ∀ i, p i ≠ 0) (hq : ∀ i, q i ≠ 0) :
    ∀ i, Function.Injective (fun j => centers N p q j i) := by
  intro i j k hjk
  apply gaussianCenter_injective N
  have hpC : (p i : ℂ) ≠ 0 := by exact_mod_cast hp i
  have hqC : (q i : ℂ) ≠ 0 := by exact_mod_cast hq i
  apply mul_right_cancel₀ (div_ne_zero hpC hqC)
  simpa only [centers, LemniscateArithmetic.center, mul_div_assoc] using hjk

/-- Exactly the EPA target indices, with one packet per Gaussian center. -/
abbrev Row {m : ℕ} (N : ℕ) (v0 theta : ℝ) (w : Fin m → ℝ) (H : ℝ) :=
  InterpolationMatrix.Row (N ^ 2) v0 theta w H

/-- Elliptic normal forms. The weights are pole orders, not total degree in
two free coordinates. The y exponent is at most one. -/
abbrev Column {m : ℕ} (w0 : ℝ) (w : Fin m → ℝ) (H : ℝ) :=
  {c : InterpolationMatrix.Column (2 * w0) (Fin.cases (3 * w0) w) H //
    c.val (0 : Fin (m + 1)).succ ≤ 1}

def xDegree {m : ℕ} {w0 H : ℝ} {w : Fin m → ℝ} (c : Column w0 w H) : ℕ :=
  c.val.val 0

def yDegree {m : ℕ} {w0 H : ℝ} {w : Fin m → ℝ} (c : Column w0 w H) : ℕ :=
  c.val.val (0 : Fin (m + 1)).succ

def additiveDegree {m : ℕ} {w0 H : ℝ} {w : Fin m → ℝ}
    (c : Column w0 w H) (i : Fin m) : ℕ := c.val.val i.succ.succ

theorem yDegree_le_one {m : ℕ} {w0 H : ℝ} {w : Fin m → ℝ}
    (c : Column w0 w H) : yDegree c ≤ 1 := c.property

theorem source_weight_le {m : ℕ} {w0 H : ℝ} {w : Fin m → ℝ}
    (hw0 : 0 < w0) (hw : ∀ i, 0 < w i) (c : Column w0 w H) :
    w0 * (2 * (xDegree c : ℝ) + 3 * (yDegree c : ℝ)) +
      ∑ i, w i * (additiveDegree c i : ℝ) ≤ H := by
  have hp : ∀ i : Fin (m + 1), (0 : ℝ) < Fin.cases (3 * w0) w i := by
    intro i
    refine Fin.cases ?_ (fun j => ?_) i
    · change 0 < 3 * w0
      positivity
    · exact hw j
  have h := InterpolationMatrix.column_weight_le (by positivity : 0 < 2 * w0) hp c.val
  simp only [Fin.sum_univ_succ, Fin.cases_zero, Fin.cases_succ] at h
  dsimp only [xDegree, yDegree, additiveDegree]
  nlinarith only [h]

theorem column_coordinate_le_floor {m : ℕ} {w0 H : ℝ} {w : Fin m → ℝ}
    (hw0 : 0 < w0) (hw : ∀ i, 0 < w i) (c : Column w0 w H) (i : Fin m) :
    additiveDegree c i ≤ ⌊H / w i⌋₊ := by
  have hp : ∀ j : Fin (m + 1), (0 : ℝ) < Fin.cases (3 * w0) w j := by
    intro j
    refine Fin.cases ?_ (fun i => ?_) j
    · change 0 < 3 * w0
      positivity
    · exact hw i
  exact MatrixArithmetic.column_coordinate_le_floor (by positivity) hp c.val i.succ

theorem column_log_cost_le_H {m : ℕ} {w0 H : ℝ}
    (q : Fin m → ℕ) (hq : ∀ i, 2 ≤ q i) (hw0 : 0 < w0)
    (c : Column w0 (logWeights q) H) :
    (∑ i, (additiveDegree c i : ℝ) * Real.log (q i)) ≤ H := by
  have hs := source_weight_le hw0 (fun i => ceil_log_weight_pos (hq i)) c
  have hc := Arithmetic.column_log_cost_le Finset.univ (additiveDegree c) q
  have hbase : 0 ≤ w0 * (2 * (xDegree c : ℝ) + 3 * (yDegree c : ℝ)) := by positivity
  have he : (∑ i, (additiveDegree c i : ℝ) * logWeights q i) =
      ∑ i, logWeights q i * (additiveDegree c i : ℝ) := by
    apply Finset.sum_congr rfl
    intro i hi
    exact mul_comm _ _
  change (∑ i, (additiveDegree c i : ℝ) * Real.log (q i)) ≤
    ∑ i, (additiveDegree c i : ℝ) * logWeights q i at hc
  rw [he] at hc
  exact hc.trans ((le_add_of_nonneg_left hbase).trans hs)

/-- The extra coefficient in each log truncation makes its denominator
exactly lcm(1,...,truncationOrders), since the integral differential has
only the single integration denominator n. -/
def localLogOrders {m : ℕ} (q : Fin m → ℕ) (F v0 : ℝ) (i : Fin m) : ℕ :=
  truncationOrders q F v0 i + 1

def matrix {m : ℕ} (N S : ℕ) (w0 v0 theta F H : ℝ)
    (p : Fin m → ℤ) (q : Fin m → ℕ) :
    Matrix (Row N v0 theta (logWeights q) H) (Column w0 (logWeights q) H) ℂ :=
  fun row col => LemniscateArithmetic.entry S (localLogOrders q F v0)
    (gaussianCenter N row.1) p q (row.2.val 0) (xDegree col) (yDegree col)
    (fun i => row.2.val i.succ) (additiveDegree col)

def selectedMinor {m : ℕ} (N S : ℕ) (w0 v0 theta F H : ℝ)
    (p : Fin m → ℤ) (q : Fin m → ℕ)
    (selection : Row N v0 theta (logWeights q) H → Column w0 (logWeights q) H) :
    Matrix (Row N v0 theta (logWeights q) H) (Row N v0 theta (logWeights q) H) ℂ :=
  (matrix N S w0 v0 theta F H p q).submatrix id selection

/-- A concrete coefficient-map rank theorem. EPA must still be connected
to surjectivity of this explicit map; no surjectivity proof is postulated. -/
theorem exists_selectedMinor_of_surjective {m : ℕ} (N S : ℕ)
    (w0 v0 theta F H : ℝ) (p : Fin m → ℤ) (q : Fin m → ℕ)
    (h : Function.Surjective (matrix N S w0 v0 theta F H p q).mulVecLin) :
    ∃ selection : Row N v0 theta (logWeights q) H → Column w0 (logWeights q) H,
      Function.Injective selection ∧
        (selectedMinor N S w0 v0 theta F H p q selection).det ≠ 0 := by
  classical
  exact InterpolationMatrix.exists_full_row_minor_of_surjective _ h

def columnCost {m N : ℕ} {w0 v0 theta H : ℝ} (q : Fin m → ℕ)
    (selection : Row N v0 theta (logWeights q) H → Column w0 (logWeights q) H) : ℝ :=
  ∑ row, ∑ i, (additiveDegree (selection row) i : ℝ) * Real.log (q i)

theorem selected_column_log_cost_le {m N : ℕ} {w0 v0 theta H : ℝ}
    (q : Fin m → ℕ) (hq : ∀ i, 2 ≤ q i) (hw0 : 0 < w0)
    (selection : Row N v0 theta (logWeights q) H → Column w0 (logWeights q) H) :
    columnCost q selection ≤
      (Fintype.card (Row N v0 theta (logWeights q) H) : ℝ) * H := by
  calc
    _ ≤ ∑ _row : Row N v0 theta (logWeights q) H, H :=
      Finset.sum_le_sum (fun row _ => column_log_cost_le_H q hq hw0 (selection row))
    _ = _ := by simp

/-- Every actually evaluated, row/column-cleared entry belongs to Z[i].
The integral base coordinates contribute no clearing factor. -/
theorem selectedMinor_entries_gaussian {m N S : ℕ} {w0 v0 theta F H : ℝ}
    (p : Fin m → ℤ) (q : Fin m → ℕ) (hq : ∀ i, 2 ≤ q i) (hw0 : 0 < w0)
    (selection : Row N v0 theta (logWeights q) H → Column w0 (logWeights q) H)
    (row col : Row N v0 theta (logWeights q) H) :
    (denominator q (truncationOrders q F v0) H : ℂ) *
      (rowScale q (fun i => row.2.val i.succ) : ℂ) *
        ((columnScale q (additiveDegree (selection col)) : ℂ) *
          selectedMinor N S w0 v0 theta F H p q selection row col) ∈ quadraticOrder 1 := by
  have he := LemniscateArithmetic.entry_rectangular_cleared S
    (localLogOrders q F v0) (fun i => ⌊H / logWeights q i⌋₊)
    (gaussianCenter N row.1) (gaussianCenter_mem N row.1) p q
    (fun i => by have := hq i; omega) (row.2.val 0)
    (xDegree (selection col)) (yDegree (selection col))
    (fun i => row.2.val i.succ) (additiveDegree (selection col))
    (column_coordinate_le_floor hw0 (fun i => ceil_log_weight_pos (hq i)) (selection col))
  simp only [denominator, rowScale, columnScale, selectedMinor, matrix,
    Matrix.submatrix_apply, id_eq,
    Complex.ofReal_prod, Complex.ofReal_pow, Complex.ofReal_natCast,
    Complex.ofReal_inv]
  simp only [localLogOrders, Nat.add_sub_cancel] at he
  convert he using 1
  ring

/-- The Gaussian integer norm gap for the completely specified cleared minor. -/
theorem selectedMinor_cleared_norm_bound {m N S : ℕ} {w0 v0 theta F H : ℝ}
    (p : Fin m → ℤ) (q : Fin m → ℕ) (hq : ∀ i, 2 ≤ q i) (hw0 : 0 < w0)
    (selection : Row N v0 theta (logWeights q) H → Column w0 (logWeights q) H)
    (hdet : (selectedMinor N S w0 v0 theta F H p q selection).det ≠ 0) :
    1 ≤ (∏ row : Row N v0 theta (logWeights q) H,
        denominator q (truncationOrders q F v0) H *
          rowScale q (fun i => row.2.val i.succ)) *
      (∏ col : Row N v0 theta (logWeights q) H,
        columnScale q (additiveDegree (selection col))) *
      ‖(selectedMinor N S w0 v0 theta F H p q selection).det‖ := by
  have hqpos : ∀ i, 0 < q i := fun i => lt_of_lt_of_le (by decide) (hq i)
  apply cleared_det_norm_bound_of_quadratic_entries 1
    (selectedMinor N S w0 v0 theta F H p q selection)
    (fun row => denominator q (truncationOrders q F v0) H *
      rowScale q (fun i => row.2.val i.succ))
    (fun col => columnScale q (additiveDegree (selection col)))
    (fun row => mul_pos (denominator_pos _ _ _) (rowScale_pos hqpos _))
    (fun col => columnScale_pos hqpos _) hdet
  simpa only [Complex.ofReal_mul] using selectedMinor_entries_gaussian p q hq hw0 selection

/-- An exact logarithmic lower bound with the actual row/column costs.
Only nonvanishing is a premise; entry integrality and the norm gap are proved. -/
theorem selectedMinor_clearing_bound {m N S : ℕ} {w0 v0 theta F H : ℝ}
    (p : Fin m → ℤ) (q : Fin m → ℕ) (hq : ∀ i, 2 ≤ q i) (hw0 : 0 < w0)
    (selection : Row N v0 theta (logWeights q) H → Column w0 (logWeights q) H)
    (hdet : (selectedMinor N S w0 v0 theta F H p q selection).det ≠ 0) :
    -(Fintype.card (Row N v0 theta (logWeights q) H) : ℝ) *
      Real.log (denominator q (truncationOrders q F v0) H) -
      columnCost q selection + rowCost (N ^ 2) v0 theta q H ≤
        Real.log ‖(selectedMinor N S w0 v0 theta F H p q selection).det‖ := by
  have hqpos : ∀ i, 0 < q i := fun i => lt_of_lt_of_le (by decide) (hq i)
  have hc := cleared_det_log_bound_with_quadratic_denominator 1
    (selectedMinor N S w0 v0 theta F H p q selection)
    (fun row => rowScale q (fun i => row.2.val i.succ))
    (fun col => columnScale q (additiveDegree (selection col)))
    (denominator q (truncationOrders q F v0) H)
    (denominator_pos _ _ _) (fun _ => rowScale_pos hqpos _)
    (fun _ => columnScale_pos hqpos _) hdet
    (selectedMinor_entries_gaussian p q hq hw0 selection)
  simp only [log_rowScale hqpos, log_columnScale hqpos,
    Finset.sum_neg_distrib, sub_neg_eq_add] at hc
  dsimp only [columnCost, rowCost]
  linarith

/-- The full normalized arithmetic lower bound for the actual elliptic
normal-form determinant, with no additional cost from the curve basis.

This is conditional on nonvanishing of this explicit matrix minor. It does
not replace EPA by a packaged determinant or irrationality hypothesis. -/
theorem selectedMinor_arithmetic_lower_bound {m N S : ℕ}
    {w0 v0 theta F H wmin : ℝ}
    (p : Fin m → ℤ) (q : Fin m → ℕ) (hq : ∀ i, 2 ≤ q i)
    (hN : 0 < N) (hw0 : 0 < w0) (hv0 : 0 < v0) (htheta : 0 < theta)
    (hF : 0 ≤ F) (hH : 0 < H) (hmin : 0 < wmin)
    (hwmin : ∀ i, wmin ≤ logWeights q i)
    (selection : Row N v0 theta (logWeights q) H → Column w0 (logWeights q) H)
    (hdet : (selectedMinor N S w0 v0 theta F H p q selection).det ≠ 0) :
    -(1 - meanRowWeight (N ^ 2) v0 theta q H) -
      (Arithmetic.lcmConstant * F * m / v0 +
        Arithmetic.lcmConstant * ∑ i, 1 / logWeights q i + theta / wmin) ≤
      Real.log ‖(selectedMinor N S w0 v0 theta F H p q selection).det‖ /
        ((Fintype.card (Row N v0 theta (logWeights q) H) : ℝ) * H) := by
  have hw : ∀ i, 0 < logWeights q i := fun i => ceil_log_weight_pos (hq i)
  have hM : 0 < (Fintype.card (Row N v0 theta (logWeights q) H) : ℝ) := by
    exact_mod_cast actual_row_card_pos (pow_pos hN 2) hv0 htheta hH hw
  apply Arithmetic.normalized_arithmetic_bound _ _ _ _ _ _ _ _ _ hM hH
  · exact selectedMinor_clearing_bound p q hq hw0 selection hdet
  · exact log_denominator_le F v0 H hF hv0 hH hw
  · exact selected_column_log_cost_le q hq hw0 selection
  · have hrow (row : Row N v0 theta (logWeights q) H) :=
      Arithmetic.row_log_cost_lower Finset.univ (fun i => row.2.val i.succ) q
        wmin (H * theta) hmin (fun i _ => hwmin i)
        (row_weighted_cost_le hv0 htheta hw row)
    have hr := Finset.sum_le_sum (s := Finset.univ) (fun row _ => hrow row)
    simp only [Finset.sum_sub_distrib, Finset.sum_const, Finset.card_univ,
      nsmul_eq_mul] at hr
    have hb :
        (Fintype.card (Row N v0 theta (logWeights q) H) : ℝ) * H *
          meanRowWeight (N ^ 2) v0 theta q H = rowWeightedSum (N ^ 2) v0 theta q H := by
      unfold meanRowWeight
      field_simp [(mul_pos hM hH).ne']
    rw [hb]
    simpa only [rowWeightedSum, rowCost, logWeights, mul_div_assoc, mul_assoc] using hr

end
end QuadraticPi.LemniscateDeterminant


==> anc/lean/QuadraticPi/LemniscateDisplacementBounds.lean <==
import QuadraticPi.LemniscateGrid
import OAI.NumberTheory.PiExponent.Analysis.PeriodAnalytic
import OAI.NumberTheory.PiExponent.Approximation.MatrixTranslationBounds

/-! Constant transverse displacements: exact support and exponential cost.
No positive-order formal substitution is used for these constants. -/
noncomputable section
set_option autoImplicit false
open scoped BigOperators
namespace QuadraticPi.LemniscateDisplacement
open OAI.PiExponent

/-- Coefficient of a constant transverse translation. -/
def rowScalar {m : ℕ} (beta A : Fin m →₀ ℕ) (delta : Fin m → ℂ) : ℂ :=
  ∏ i, ((A i).choose (beta i) : ℂ) * delta i ^ (A i - beta i)

theorem rowScalar_eq_shiftCoefficient {m : ℕ}
    (beta A : Fin m →₀ ℕ) (delta : Fin m → ℂ) :
    rowScalar beta A delta = RowTranslation.shiftCoefficient delta beta A := by
  rw [RowTranslation.shiftCoefficient_eq]
  rfl

theorem rowScalar_eq_zero_of_not_le {m : ℕ}
    (beta A : Fin m →₀ ℕ) (delta : Fin m → ℂ) (h : ¬ beta ≤ A) :
    rowScalar beta A delta = 0 := by
  classical
  have h' : ¬ ∀ i, beta i ≤ A i := h
  push Not at h'
  obtain ⟨i, hi⟩ := h'
  apply Finset.prod_eq_zero (Finset.mem_univ i)
  simp [Nat.choose_eq_zero_of_lt hi]

theorem le_of_rowScalar_ne_zero {m : ℕ}
    (beta A : Fin m →₀ ℕ) (delta : Fin m → ℂ)
    (h : rowScalar beta A delta ≠ 0) : beta ≤ A := by
  by_contra hn
  exact h (rowScalar_eq_zero_of_not_le beta A delta hn)

theorem norm_rowScalar_exp_basic {m : ℕ}
    (beta A : Fin m →₀ ℕ) (delta : Fin m → ℂ)
    (w : Fin m → ℝ) (C nu : ℝ)
    (hdelta : ∀ i, ‖delta i‖ ≤ Real.exp (C - nu * w i)) :
    ‖rowScalar beta A delta‖ ≤
      Real.exp (((∑ i, A i : ℕ) : ℝ) * Real.log 2 +
        ∑ i, ((A i - beta i : ℕ) : ℝ) * (C - nu * w i)) := by
  have hp : rowScalar beta A delta =
      ((∏ i, (A i).choose (beta i) : ℕ) : ℂ) *
        ∏ i, delta i ^ (A i - beta i) := by
    simp [rowScalar, Finset.prod_mul_distrib]
  rw [hp, norm_mul, norm_prod]
  simp only [norm_pow]
  calc
    _ ≤ (2 : ℝ) ^ (∑ i, A i) *
        Real.exp (∑ i, ((A i - beta i : ℕ) : ℝ) * (C - nu * w i)) :=
      mul_le_mul (PeriodAnalytic.norm_binomial_product_le (fun i => A i) beta)
        (MatrixTranslationBounds.error_power_product_le delta _ w C nu hdelta)
        (by positivity) (by positivity)
    _ = _ := by rw [Real.exp_add, Real.exp_nat_mul, Real.exp_log (by norm_num : (0 : ℝ) < 2)]

theorem norm_rowScalar_exp_weighted {m : ℕ}
    (beta A : Fin m →₀ ℕ) (delta : Fin m → ℂ)
    (w : Fin m → ℝ) (C nu H wmin : ℝ)
    (hC : 0 ≤ C) (hnu : 0 ≤ nu) (hmin : 0 < wmin)
    (hw : ∀ i, wmin ≤ w i)
    (hA : MatrixTranslationBounds.weight w (fun i => A i) ≤ H)
    (hdelta : ∀ i, ‖delta i‖ ≤ Real.exp (C - nu * w i)) :
    ‖rowScalar beta A delta‖ ≤
      Real.exp (-nu * (MatrixTranslationBounds.weight w (fun i => A i) -
        MatrixTranslationBounds.weight w (fun i => beta i)) +
          H * (Real.log 2 + C) / wmin) := by
  have hs := MatrixTranslationBounds.sum_exponents_le w (fun i => A i) H wmin hmin hw hA
  have hc : ((∑ i, (A i - beta i) : ℕ) : ℝ) ≤ ((∑ i, A i : ℕ) : ℝ) := by
    exact_mod_cast Finset.sum_le_sum (fun i _ => Nat.sub_le (A i) (beta i))
  have hi : (∑ i, ((A i - beta i : ℕ) : ℝ) * (C - nu * w i)) =
      C * ((∑ i, (A i - beta i) : ℕ) : ℝ) -
        nu * MatrixTranslationBounds.weight w (fun i => A i - beta i) := by
    simp only [MatrixTranslationBounds.weight, Nat.cast_sum, Finset.mul_sum,
      ← Finset.sum_sub_distrib]
    apply Finset.sum_congr rfl
    intro i _
    ring
  have hd := MatrixTranslationBounds.weight_sub_le_weight_tsub w
    (fun i => A i) (fun i => beta i) (fun i => hmin.le.trans (hw i))
  have hlog : 0 ≤ Real.log 2 := Real.log_nonneg (by norm_num)
  apply (norm_rowScalar_exp_basic beta A delta w C nu hdelta).trans
  apply Real.exp_le_exp.mpr
  rw [hi]
  have h1 := mul_le_mul_of_nonneg_left hc hC
  have h2 := mul_le_mul_of_nonneg_left hs (add_nonneg hlog hC)
  have h3 := mul_le_mul_of_nonneg_left hd hnu
  have he : H * (Real.log 2 + C) / wmin = (Real.log 2 + C) * (H / wmin) := by ring
  rw [he]
  nlinarith

/-- The actual displacement between rational and true Gaussian-period centers. -/
def gridDelta {m N : ℕ} (p : Fin m → ℤ) (q : Fin m → ℕ)
    (v : LemniscateGrid.Index N) (omega : ℝ) (i : Fin m) : ℂ :=
  LemniscateGrid.rationalCenter (p i) (q i) v -
    LemniscateGrid.point v * (omega : ℂ)

theorem gridDelta_exp_bound {m N : ℕ} (p : Fin m → ℤ) (q : Fin m → ℕ)
    (v : LemniscateGrid.Index N) (omega nu : ℝ)
    (hN : 1 ≤ N) (hnu : 0 ≤ nu) (hq : ∀ i, 1 ≤ q i)
    (happrox : ∀ i, |(p i : ℝ) / q i - omega| ≤ (q i : ℝ) ^ (-nu)) :
    ∀ i, ‖gridDelta p q v omega i‖ ≤
      Real.exp ((Real.log (Real.sqrt 2 * N) + nu) -
        nu * (⌈Real.log (q i : ℝ)⌉₊ : ℝ)) := by
  intro i
  have hpos : 0 < Real.sqrt 2 * (N : ℝ) :=
    mul_pos (Real.sqrt_pos.2 (by norm_num)) (by exact_mod_cast (by omega : 0 < N))
  calc
    _ ≤ Real.sqrt 2 * N * (q i : ℝ) ^ (-nu) :=
      LemniscateGrid.rationalCenter_error_le v (p i) (q i) omega _ (happrox i)
    _ ≤ Real.sqrt 2 * N * (Real.exp nu * Real.exp (-nu * (⌈Real.log (q i : ℝ)⌉₊ : ℝ))) :=
      mul_le_mul_of_nonneg_left (rpow_neg_le_exp_ceil_log nu hnu (hq i)) hpos.le
    _ = _ := by
      rw [sub_eq_add_neg, Real.exp_add, Real.exp_add, Real.exp_log hpos]
      rw [neg_mul]
      ring

theorem gridDelta_cost_nonneg {N : ℕ} (nu : ℝ) (hN : 1 ≤ N) (hnu : 0 ≤ nu) :
    0 ≤ Real.log (Real.sqrt 2 * N) + nu := by
  have hs : (1 : ℝ) ≤ Real.sqrt 2 := by
    rw [Real.le_sqrt (by norm_num) (by norm_num)]
    norm_num
  have hn : (1 : ℝ) ≤ N := by exact_mod_cast hN
  exact add_nonneg (Real.log_nonneg (by nlinarith)) hnu

end QuadraticPi.LemniscateDisplacement


==> anc/lean/QuadraticPi/LemniscateGrid.lean <==
import QuadraticPi.QuadraticRing
import Mathlib.Algebra.Ring.Periodic
import Mathlib.Data.Fintype.Prod
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.NormNum

/-!
# The Gaussian square used for the lemniscatic period grid

These are unconditional finite arithmetic and geometric facts. Periodicity
of a particular elliptic uniformization at Omega and i*Omega is NOT assumed
silently: the generic periodic-function lemma exposes those two premises.
-/

namespace QuadraticPi.LemniscateGrid
noncomputable section

abbrev Index (N : ℕ) := Fin N × Fin N

def point {N : ℕ} (v : Index N) : ℂ := ⟨(v.1.val : ℝ), (v.2.val : ℝ)⟩

theorem point_eq {N : ℕ} (v : Index N) :
    point v = (v.1.val : ℂ) + (v.2.val : ℂ) * Complex.I := by
  apply Complex.ext <;> simp [point]

theorem point_injective (N : ℕ) : Function.Injective (@point N) := by
  intro a b h
  apply Prod.ext
  · apply Fin.ext
    have hh := congrArg Complex.re h
    dsimp [point] at hh
    exact_mod_cast hh
  · apply Fin.ext
    have hh := congrArg Complex.im h
    dsimp [point] at hh
    exact_mod_cast hh

theorem card_index (N : ℕ) : Fintype.card (Index N) = N ^ 2 := by
  simp [Index, pow_two]

theorem norm_sq_point {N : ℕ} (v : Index N) :
    ‖point v‖ ^ 2 = (v.1.val : ℝ) ^ 2 + (v.2.val : ℝ) ^ 2 := by
  rw [Complex.sq_norm]
  simp [Complex.normSq_apply, point, pow_two]

/-- K=N^2 arithmetic centers fit in a disk with squared radius at most 2K. -/
theorem norm_sq_point_le_two_card {N : ℕ} (v : Index N) :
    ‖point v‖ ^ 2 ≤ 2 * (Fintype.card (Index N) : ℝ) := by
  rw [norm_sq_point, card_index]
  push_cast
  have ha : (v.1.val : ℝ) ≤ N := by exact_mod_cast v.1.isLt.le
  have hb : (v.2.val : ℝ) ≤ N := by exact_mod_cast v.2.isLt.le
  have ha0 : (0 : ℝ) ≤ v.1.val := Nat.cast_nonneg _
  have hb0 : (0 : ℝ) ≤ v.2.val := Nat.cast_nonneg _
  nlinarith

theorem norm_point_le_sqrt_two_mul {N : ℕ} (v : Index N) :
    ‖point v‖ ≤ Real.sqrt 2 * N := by
  have h := norm_sq_point_le_two_card v
  rw [card_index] at h
  push_cast at h
  have hs := Real.sq_sqrt (by norm_num : (0 : ℝ) ≤ 2)
  have hnonneg : 0 ≤ Real.sqrt 2 * (N : ℝ) := by positivity
  nlinarith [sq_nonneg (‖point v‖ - Real.sqrt 2 * (N : ℝ))]

theorem point_mem_gaussian_order {N : ℕ} (v : Index N) :
    point v ∈ quadraticOrder 1 := by
  change ∃ a b : ℤ, point v = quadraticElement 1 a b
  refine ⟨v.1.val, v.2.val, ?_⟩
  apply Complex.ext <;> simp [point, quadraticElement]

def rationalCenter {N : ℕ} (p : ℤ) (q : ℕ) (v : Index N) : ℂ :=
  point v * ((p : ℂ) / (q : ℂ))

theorem rationalCenter_injective {N : ℕ} (p : ℤ) (q : ℕ)
    (hp : p ≠ 0) (hq : q ≠ 0) : Function.Injective (@rationalCenter N p q) := by
  intro a b hab
  apply point_injective N
  exact mul_right_cancel₀ (div_ne_zero (by exact_mod_cast hp) (by exact_mod_cast hq)) hab

/-- Approximation error grows only by the square-grid radius. -/
theorem rationalCenter_error_le {N : ℕ} (v : Index N)
    (p : ℤ) (q : ℕ) (omega error : ℝ)
    (herr : |(p : ℝ) / q - omega| ≤ error) :
    ‖rationalCenter p q v - point v * (omega : ℂ)‖ ≤
      Real.sqrt 2 * N * error := by
  have he0 : 0 ≤ error := (abs_nonneg _).trans herr
  have heq : rationalCenter p q v - point v * (omega : ℂ) =
      point v * (((p : ℝ) / q - omega : ℝ) : ℂ) := by
    simp only [rationalCenter, Complex.ofReal_sub, Complex.ofReal_div,
      Complex.ofReal_intCast, Complex.ofReal_natCast]
    ring
  rw [heq, Complex.norm_mul, Complex.norm_real, Real.norm_eq_abs]
  exact mul_le_mul (norm_point_le_sqrt_two_mul v) herr (abs_nonneg _) (by positivity)

/-- Once two square-lattice periods are established, every Gaussian-grid
translate is a period. This does not assert those periods for any specific f. -/
theorem periodic_grid {β : Type*} {f : ℂ → β} {omega : ℂ}
    (hreal : Function.Periodic f omega)
    (himag : Function.Periodic f (Complex.I * omega))
    {N : ℕ} (v : Index N) : Function.Periodic f (point v * omega) := by
  have hh := (hreal.nat_mul v.1.val).add_period (himag.nat_mul v.2.val)
  convert hh using 1
  rw [point_eq]
  ring

end
end QuadraticPi.LemniscateGrid


==> anc/lean/QuadraticPi/LemniscateInterpolation.lean <==
import QuadraticPi.LemniscateLocal
import QuadraticPi.SeparatedWeightPA

/-!
# The separate elliptic interpolation proposition (EPA)

This file specifies the actual missing geometric statement for the lemniscate.
It does NOT assert `Statement`, and it does NOT deduce it from the logarithmic
`SeparatedWeightPA.Statement`.  The two propositions use different coordinate
rings, source filtrations, and formal logarithms.

The affine elliptic coordinate ring is represented by its normal forms in
`x,y,X₁,...,Xₘ`, with exponent of `y` at most one.  The relation
`y² = x³ - x` holds under the actual formal evaluation proved below.  Source
weights are `(2*w0,3*w0,w₁,...,wₘ)`; target packet weights are precisely the
upstream rational weights `(v0,w₁/theta,...,wₘ/theta)` with strict cutoff.

There is no theorem about an irrationality exponent in this file.
-/

namespace QuadraticPi.LemniscateInterpolation

open OAI
open SeparatedWeightPA
open scoped BigOperators

noncomputable section

/-- Ambient polynomials; the `WeightedPolynomials` subtype imposes elliptic
normal form so that `x` and `y` are not counted as independent free directions. -/
abbrev EllipticPolynomial (m : ℕ) := MvPolynomial (Fin (m + 2)) ℂ

/-- The integral formal x-coordinate at `(0,0)`, lifted to `(t,u₁,...,uₘ)`. -/
def formalX (m : ℕ) : MvPowerSeries (Fin (m + 1)) ℂ :=
  PiExponent.FormalLogJet.liftSeries m
    (PowerSeries.map (Int.castRingHom ℂ) LemniscateLocal.localX)

/-- The actual elliptic logarithm of the integral local chart. -/
def formalEllipticLog (m : ℕ) : MvPowerSeries (Fin (m + 1)) ℂ :=
  PiExponent.FormalLogJet.liftSeries m
    (PowerSeries.map (algebraMap ℚ ℂ) LemniscateLocal.ellipticLog)

/-- Evaluation at `x=x(t), y=t, Xᵢ=cᵢ+uᵢ+ell(t)`. -/
def formalJet {m : ℕ} (c : Fin m → ℂ) :
    EllipticPolynomial m →ₐ[ℂ] MvPowerSeries (Fin (m + 1)) ℂ :=
  MvPolynomial.aeval (Fin.cases (formalX m)
    (Fin.cases (MvPowerSeries.X 0)
      (fun i => MvPowerSeries.C (c i) + MvPowerSeries.X i.succ +
        formalEllipticLog m)))

@[simp] theorem formalJet_x {m : ℕ} (c : Fin m → ℂ) :
    formalJet c (MvPolynomial.X (0 : Fin (m + 2))) = formalX m := by
  simp [formalJet]

@[simp] theorem formalJet_y {m : ℕ} (c : Fin m → ℂ) :
    formalJet c (MvPolynomial.X (0 : Fin (m + 1)).succ) =
      MvPowerSeries.X 0 := by
  simp only [formalJet, MvPolynomial.aeval_X, Fin.cases_succ, Fin.cases_zero]

@[simp] theorem formalJet_additive {m : ℕ} (c : Fin m → ℂ) (i : Fin m) :
    formalJet c (MvPolynomial.X i.succ.succ) =
      MvPowerSeries.C (c i) + MvPowerSeries.X i.succ + formalEllipticLog m := by
  simp [formalJet]

theorem formalX_equation (m : ℕ) :
    (formalX m) ^ 3 - formalX m =
      (MvPowerSeries.X (0 : Fin (m + 1))) ^ 2 := by
  have h := congrArg
    ((PiExponent.FormalLogJet.liftSeries m).comp
      (PowerSeries.map (Int.castRingHom ℂ))) LemniscateLocal.localX_equation
  simpa [formalX] using h

/-- The evaluation genuinely respects the elliptic relation, rather than
treating x and y as two independent coordinates. -/
theorem formalJet_cubic_relation {m : ℕ} (c : Fin m → ℂ) :
    formalJet c
      ((MvPolynomial.X (0 : Fin (m + 1)).succ) ^ 2 -
        (MvPolynomial.X (0 : Fin (m + 2))) ^ 3 +
        MvPolynomial.X (0 : Fin (m + 2))) = 0 := by
  simp only [map_add, map_sub, map_pow, formalJet_y, formalJet_x]
  linear_combination -(formalX_equation m)

/-- Pole weights on the elliptic normal-form basis, together with additive weights. -/
def sourceWeights (B : BaseData) (w : Fin B.m → ℚ) : Fin (B.m + 2) → ℚ :=
  Fin.cases (2 * B.w0) (Fin.cases (3 * B.w0) w)

@[simp] theorem sourceWeights_x (B : BaseData) (w : Fin B.m → ℚ) :
    sourceWeights B w 0 = 2 * B.w0 := rfl

@[simp] theorem sourceWeights_y (B : BaseData) (w : Fin B.m → ℚ) :
    sourceWeights B w (0 : Fin (B.m + 1)).succ = 3 * B.w0 := rfl

@[simp] theorem sourceWeights_additive (B : BaseData) (w : Fin B.m → ℚ)
    (i : Fin B.m) : sourceWeights B w i.succ.succ = w i := rfl

/-- The support condition below has exactly the elliptic pole degree, not
the ordinary polynomial degree in two independent elliptic coordinates. -/
theorem source_weight_formula (B : BaseData) (w : Fin B.m → ℚ)
    (e : Fin (B.m + 2) →₀ ℕ) :
    Finsupp.weight (sourceWeights B w) e =
      B.w0 * (2 * (e 0 : ℚ) + 3 * (e (0 : Fin (B.m + 1)).succ : ℚ)) +
        ∑ i : Fin B.m, w i * (e i.succ.succ : ℚ) := by
  simp only [Finsupp.weight_eq_sum, nsmul_eq_mul, Fin.sum_univ_succ,
    sourceWeights_x, sourceWeights_y, sourceWeights_additive]
  have hs : (∑ i : Fin B.m, (e i.succ.succ : ℚ) * w i) =
      ∑ i : Fin B.m, w i * (e i.succ.succ : ℚ) := by
    apply Finset.sum_congr rfl
    intro i _
    exact mul_comm _ _
  rw [hs]
  ring

/-- Exactly the normal-form monomials `xᵃ yᵇ X^alpha`, with `b ≤ 1` and
`w0*(2*a+3*b) + sum wi*alphaᵢ ≤ H`.  The source cutoff is weak. -/
def WeightedPolynomials (B : BaseData) (w : Fin B.m → ℚ) (H : ℕ) :=
  {P : EllipticPolynomial B.m // ∀ e ∈ P.support,
    e (0 : Fin (B.m + 1)).succ ≤ 1 ∧
      Finsupp.weight (sourceWeights B w) e ≤ (H : ℚ)}

/-- The actual elliptic coefficient packets, using the strict target cutoff. -/
def packetMap (B : BaseData) (w : Fin B.m → ℚ)
    (c : Fin B.K → Fin B.m → ℂ) (H : ℕ)
    (P : WeightedPolynomials B w H) :
    Fin B.K → PiExponent.JetGeometry.RationalCoefficientPacket
      (R := ℂ) (jetWeights B w) (H : ℚ) :=
  fun j => PiExponent.JetGeometry.rationalCoefficientPacket (jetWeights B w) (H : ℚ)
    (formalJet (c j) P.val)

/-- EPA: the missing elliptic separated-weight interpolation theorem.

This is a proposition, not an axiom, an assumed instance, or a proved theorem.
It is not the ordinary logarithmic PA.  Thresholds depend only on earlier
weights; the divisibility modulus precedes centers; the H threshold follows
centers.  No surjectivity assertion is made anywhere in this module.
-/
def Statement : Prop :=
  ∀ B : BaseData, ∃ T : Thresholds B.m,
    ∀ w : Fin B.m → ℚ, AboveThresholds T w →
      ∃ D : ℕ, 0 < D ∧
        ∀ c : Fin B.K → Fin B.m → ℂ, CoordinatewiseDistinct c →
          ∃ H0 : ℕ, ∀ H : ℕ, H0 ≤ H → D ∣ H →
            Function.Surjective (packetMap B w c H)

end
end QuadraticPi.LemniscateInterpolation


==> anc/lean/QuadraticPi/LemniscateInterpolationMatrix.lean <==
import QuadraticPi.LemniscateDeterminant
import QuadraticPi.LemniscateInterpolation
import QuadraticPi.LemniscateWeightedBasis
import OAI.NumberTheory.PiExponent.Approximation.FormalMatrixSurjectivity

/-!
# Formal elliptic packets and the actual finite coefficient matrix

The logarithmic-tail coordinate change is generic: it fixes every series in
the base coordinate, and therefore also fixes the elliptic x-coordinate.
This file checks the needed elliptic series and truncation identifications.
The geometric EPA statement remains an explicit, separate premise.
-/

namespace QuadraticPi.LemniscateInterpolationMatrix

open OAI OAI.PiExponent
open MvPowerSeries
open scoped BigOperators

noncomputable section
set_option autoImplicit false

def xSeries : PowerSeries ℂ :=
  PowerSeries.map (Int.castRingHom ℂ) LemniscateLocal.localX

def logSeries : PowerSeries ℂ :=
  PowerSeries.map (algebraMap ℚ ℂ) LemniscateLocal.ellipticLog

theorem baseTrunc_eq (S : ℕ) :
    LemniscateArithmetic.baseTrunc S = PowerSeries.trunc S xSeries := by
  rw [xSeries, PowerSeries.trunc_map]
  rfl

theorem logTrunc_eq (T : ℕ) :
    LemniscateArithmetic.logTrunc T = PowerSeries.trunc T logSeries := by
  rw [logSeries, PowerSeries.trunc_map]
  rfl

def seriesTail (f : PowerSeries ℂ) (T : ℕ) : PowerSeries ℂ :=
  f - (PowerSeries.trunc T f : PowerSeries ℂ)

theorem seriesTail_constant (f : PowerSeries ℂ)
    (hf : PowerSeries.constantCoeff f = 0) (T : ℕ) :
    PowerSeries.constantCoeff (seriesTail f T) = 0 := by
  simp [seriesTail, Polynomial.constantCoeff_coe, PowerSeries.coeff_trunc,
    PowerSeries.coeff_zero_eq_constantCoeff_apply, hf]

theorem seriesTail_coeff_zero (f : PowerSeries ℂ) (T n : ℕ) (hn : n < T) :
    PowerSeries.coeff n (seriesTail f T) = 0 := by
  simp [seriesTail, Polynomial.coeff_coe, PowerSeries.coeff_trunc, hn]

theorem seriesTail_mem_ideal {m : ℕ} (v : Fin (m + 1) → ℚ)
    (hv : ∀ i, 0 ≤ v i) (f : PowerSeries ℂ) (T : ℕ) (H : ℚ)
    (hT : H ≤ (T : ℚ) * v 0) :
    f.toMvPowerSeries (0 : Fin (m + 1)) -
      (PowerSeries.trunc T f : PowerSeries ℂ).toMvPowerSeries 0 ∈
        JetGeometry.rationalWeightedIdeal v hv H := by
  rw [← map_sub]
  change (seriesTail f T).toMvPowerSeries 0 ∈ _
  intro d hd
  rw [← FormalLogTruncation.liftSeries_eq_toMvPowerSeries, FormalLogJet.coeff_liftSeries]
  split_ifs with ht
  · have he : d = Finsupp.single 0 (d 0) := by
      calc
        d = Finsupp.cons (d 0) d.tail := (Finsupp.cons_tail d).symm
        _ = Finsupp.single 0 (d 0) := by rw [ht, Finsupp.cons_zero_eq_single_zero]
    have hdeg : (d 0 : ℚ) * v 0 < H := by
      calc
        (d 0 : ℚ) * v 0 = Finsupp.weight v (Finsupp.single 0 (d 0)) := by
          rw [Finsupp.weight_single, nsmul_eq_mul]
        _ = Finsupp.weight v d := congrArg _ he.symm
        _ < H := hd
    apply seriesTail_coeff_zero
    by_contra hn
    have hn' : (T : ℚ) ≤ d 0 := by exact_mod_cast Nat.le_of_not_gt hn
    exact (not_lt_of_ge ((mul_le_mul_of_nonneg_right hn' (hv 0)).trans' hT)) hdeg
  · rfl

@[simp] theorem logSeries_constant : PowerSeries.constantCoeff logSeries = 0 := by
  rw [← PowerSeries.coeff_zero_eq_constantCoeff_apply, logSeries, PowerSeries.coeff_map]
  simp

def truncatedLogJet {m : ℕ} (c : Fin m → ℂ) (T : Fin m → ℕ) :
    LemniscateInterpolation.EllipticPolynomial m →ₐ[ℂ]
      MvPowerSeries (Fin (m + 1)) ℂ :=
  MvPolynomial.aeval (Fin.cases (LemniscateInterpolation.formalX m)
    (Fin.cases (X 0) (fun i => C (c i) + X i.succ +
      FormalLogJet.liftSeries m (LemniscateArithmetic.logTrunc (T i) : PowerSeries ℂ))))

theorem shiftMap_truncatedLogJet {m : ℕ} (c : Fin m → ℂ) (T : Fin m → ℕ)
    (P : LemniscateInterpolation.EllipticPolynomial m) :
    FormalLogTruncation.shiftMap (fun i => seriesTail logSeries (T i))
      (fun i => seriesTail_constant logSeries logSeries_constant (T i))
      (truncatedLogJet c T P) = LemniscateInterpolation.formalJet c P := by
  have he : (FormalLogTruncation.shiftMap (fun i => seriesTail logSeries (T i))
      (fun i => seriesTail_constant logSeries logSeries_constant (T i))).comp
      (truncatedLogJet c T) = LemniscateInterpolation.formalJet c := by
    apply MvPolynomial.algHom_ext
    intro i
    cases i using Fin.cases with
    | zero =>
      simp only [AlgHom.comp_apply, truncatedLogJet, MvPolynomial.aeval_X,
        Fin.cases_zero, LemniscateInterpolation.formalJet_x,
        LemniscateInterpolation.formalX, FormalLogTruncation.shiftMap_liftSeries]
    | succ i =>
      cases i using Fin.cases with
      | zero =>
        simp only [AlgHom.comp_apply, truncatedLogJet, MvPolynomial.aeval_X,
          Fin.cases_zero, Fin.cases_succ, LemniscateInterpolation.formalJet_y,
          FormalLogTruncation.shiftMap_X_zero]
      | succ i =>
        simp only [AlgHom.comp_apply, truncatedLogJet, MvPolynomial.aeval_X,
          Fin.cases_succ, LemniscateInterpolation.formalJet_additive, map_add,
          FormalLogTruncation.shiftMap_X_succ, FormalLogTruncation.shiftMap_liftSeries]
        have hc : FormalLogTruncation.shiftMap (fun i => seriesTail logSeries (T i))
            (fun i => seriesTail_constant logSeries logSeries_constant (T i)) (C (c i)) =
            C (c i) := (FormalLogTruncation.shiftMap _ _).commutes (c i)
        rw [hc, ← FormalLogTruncation.liftSeries_eq_toMvPowerSeries,
          seriesTail, logTrunc_eq, map_sub]
        change C (c i) + (X i.succ +
          (FormalLogJet.liftSeries m logSeries -
            FormalLogJet.liftSeries m (PowerSeries.trunc (T i) logSeries : PowerSeries ℂ))) +
          FormalLogJet.liftSeries m (PowerSeries.trunc (T i) logSeries : PowerSeries ℂ) =
          C (c i) + X i.succ + FormalLogJet.liftSeries m logSeries
        ring
  exact DFunLike.congr_fun he P

/-- The short log truncations suffice for surjectivity because a filtered
invertible change of target variables removes their tails. -/
theorem formal_packets_surjective_iff_truncatedLog {m : ℕ} {A J : Type*}
    (v : Fin (m + 1) → ℚ) (hv : ∀ i, 0 ≤ v i) (H : ℚ)
    (T : Fin m → ℕ) (hT : ∀ i, v i.succ ≤ (T i : ℚ) * v 0)
    (c : J → Fin m → ℂ) (P : A → LemniscateInterpolation.EllipticPolynomial m) :
    Function.Surjective (fun a j => JetGeometry.rationalCoefficientPacket v H
      (LemniscateInterpolation.formalJet (c j) (P a))) ↔
    Function.Surjective (fun a j => JetGeometry.rationalCoefficientPacket v H
      (truncatedLogJet (c j) T (P a))) := by
  let tail := fun i => seriesTail logSeries (T i)
  let ht := fun i => seriesTail_constant logSeries logSeries_constant (T i)
  let e := FormalLogTruncation.shiftEquiv tail ht
  have hw : ∀ i, (tail i).toMvPowerSeries (0 : Fin (m + 1)) ∈
      JetGeometry.rationalWeightedIdeal v hv (v i.succ) := by
    intro i
    simpa only [tail, seriesTail, map_sub] using
      seriesTail_mem_ideal v hv logSeries (T i) (v i.succ) (hT i)
  have he : ∀ f ∈ JetGeometry.rationalWeightedIdeal v hv H,
      e f ∈ JetGeometry.rationalWeightedIdeal v hv H :=
    fun f hf => (FormalLogTruncation.shiftEquiv_mem_iff tail ht v hv hw H f).mpr hf
  have hi : ∀ f ∈ JetGeometry.rationalWeightedIdeal v hv H,
      e.symm f ∈ JetGeometry.rationalWeightedIdeal v hv H := by
    intro f hf
    apply (FormalLogTruncation.shiftEquiv_mem_iff tail ht v hv hw H (e.symm f)).mp
    change e (e.symm f) ∈ _
    simpa only [AlgEquiv.apply_symm_apply] using hf
  have hh := FormalLogTruncation.packets_surjective_comp_equiv_iff v hv H e he hi
    (fun a j => truncatedLogJet (c j) T (P a))
  simpa only [e, tail, ht, FormalLogTruncation.shiftEquiv_apply,
    shiftMap_truncatedLogJet] using hh

def truncatedJet {m : ℕ} (S : ℕ) (c : Fin m → ℂ) (T : Fin m → ℕ) :
    LemniscateInterpolation.EllipticPolynomial m →ₐ[ℂ]
      MvPowerSeries (Fin (m + 1)) ℂ :=
  MvPolynomial.aeval (Fin.cases
    (FormalLogJet.liftSeries m (LemniscateArithmetic.baseTrunc S : PowerSeries ℂ))
    (Fin.cases (X 0) (fun i => C (c i) + X i.succ +
      FormalLogJet.liftSeries m (LemniscateArithmetic.logTrunc (T i) : PowerSeries ℂ))))

/-- Truncating the integral base coordinate past H/v0 leaves every target
coefficient unchanged. This is independent of the source polynomial degree. -/
theorem truncatedLogJet_packet_eq {m : ℕ} (v : Fin (m + 1) → ℚ)
    (hv : ∀ i, 0 ≤ v i) (H : ℚ) (S : ℕ) (hS : H ≤ (S : ℚ) * v 0)
    (c : Fin m → ℂ) (T : Fin m → ℕ)
    (P : LemniscateInterpolation.EllipticPolynomial m) :
    JetGeometry.rationalCoefficientPacket v H (truncatedLogJet c T P) =
      JetGeometry.rationalCoefficientPacket v H (truncatedJet S c T P) := by
  let I := JetGeometry.rationalWeightedIdeal (R := ℂ) v hv H
  have he : (Ideal.Quotient.mkₐ ℂ I).comp (truncatedLogJet c T) =
      (Ideal.Quotient.mkₐ ℂ I).comp (truncatedJet S c T) := by
    apply MvPolynomial.algHom_ext
    intro i
    cases i using Fin.cases with
    | zero =>
      simp only [AlgHom.comp_apply, truncatedLogJet, truncatedJet,
        MvPolynomial.aeval_X, Fin.cases_zero]
      change Ideal.Quotient.mk I (LemniscateInterpolation.formalX m) =
        Ideal.Quotient.mk I
          (FormalLogJet.liftSeries m (LemniscateArithmetic.baseTrunc S : PowerSeries ℂ))
      apply Ideal.Quotient.eq.mpr
      simpa only [LemniscateInterpolation.formalX, baseTrunc_eq, xSeries,
        FormalLogTruncation.liftSeries_eq_toMvPowerSeries] using
        seriesTail_mem_ideal v hv xSeries S H hS
    | succ i =>
      simp only [AlgHom.comp_apply, truncatedLogJet, truncatedJet,
        MvPolynomial.aeval_X, Fin.cases_succ]
  apply (FormalLogTruncation.rationalCoefficientPacket_eq_iff v hv H _ _).mpr
  exact Ideal.Quotient.eq.mp (DFunLike.congr_fun he P)

/-- All formal-series replacements needed before finite matrix extraction,
with their precise numeric truncation bounds and no interpolation axiom. -/
theorem formal_packets_surjective_iff_truncated {m : ℕ} {A J : Type*}
    (v : Fin (m + 1) → ℚ) (hv : ∀ i, 0 ≤ v i) (H : ℚ)
    (S : ℕ) (hS : H ≤ (S : ℚ) * v 0)
    (T : Fin m → ℕ) (hT : ∀ i, v i.succ ≤ (T i : ℚ) * v 0)
    (c : J → Fin m → ℂ) (P : A → LemniscateInterpolation.EllipticPolynomial m) :
    Function.Surjective (fun a j => JetGeometry.rationalCoefficientPacket v H
      (LemniscateInterpolation.formalJet (c j) (P a))) ↔
    Function.Surjective (fun a j => JetGeometry.rationalCoefficientPacket v H
      (truncatedJet S (c j) T (P a))) := by
  rw [formal_packets_surjective_iff_truncatedLog v hv H T hT c P]
  have he : (fun a j => JetGeometry.rationalCoefficientPacket v H
      (truncatedLogJet (c j) T (P a))) =
      (fun a j => JetGeometry.rationalCoefficientPacket v H
        (truncatedJet S (c j) T (P a))) := by
    funext a j
    exact truncatedLogJet_packet_eq v hv H S hS (c j) T (P a)
  rw [he]

def literalJet {m : ℕ} (S : ℕ) (lambda : ℂ) (p : Fin m → ℤ)
    (q T : Fin m → ℕ) : LemniscateInterpolation.EllipticPolynomial m →ₐ[ℂ]
      MvPolynomial (Fin m) (Polynomial ℂ) :=
  MvPolynomial.aeval (Fin.cases (MvPolynomial.C (LemniscateArithmetic.baseTrunc S))
    (Fin.cases (MvPolynomial.C Polynomial.X) (fun i => MvPolynomial.X i +
      MvPolynomial.C (Polynomial.C (LemniscateArithmetic.center lambda (p i) (q i)) +
        LemniscateArithmetic.logTrunc (T i)))))

theorem flatten_literalJet {m : ℕ} (S : ℕ) (lambda : ℂ)
    (p : Fin m → ℤ) (q T : Fin m → ℕ)
    (P : LemniscateInterpolation.EllipticPolynomial m) :
    FormalMatrixBridge.flatten m (literalJet S lambda p q T P) =
      truncatedJet S (fun i => LemniscateArithmetic.center lambda (p i) (q i)) T P := by
  have he : (FormalMatrixBridge.flatten m).comp (literalJet S lambda p q T) =
      truncatedJet S (fun i => LemniscateArithmetic.center lambda (p i) (q i)) T := by
    apply MvPolynomial.algHom_ext
    intro i
    cases i using Fin.cases with
    | zero =>
      simp only [AlgHom.comp_apply, literalJet, truncatedJet, MvPolynomial.aeval_X,
        Fin.cases_zero, FormalMatrixBridge.flatten_C]
    | succ i =>
      cases i using Fin.cases with
      | zero =>
        simp only [AlgHom.comp_apply, literalJet, truncatedJet, MvPolynomial.aeval_X,
          Fin.cases_succ, Fin.cases_zero, FormalMatrixBridge.flatten_C,
          Polynomial.coe_X, FormalLogJet.liftSeries_X]
      | succ i =>
        simp only [AlgHom.comp_apply, literalJet, truncatedJet, MvPolynomial.aeval_X,
          Fin.cases_succ, map_add, FormalMatrixBridge.flatten_X,
          FormalMatrixBridge.flatten_C, Polynomial.coe_C,
          FormalLogJet.liftSeries_C]
        ring
  exact DFunLike.congr_fun he P

theorem literalJet_monomial {m : ℕ} (S : ℕ) (lambda : ℂ)
    (p : Fin m → ℤ) (q T : Fin m → ℕ) (e : Fin (m + 2) → ℕ) (z : ℂ) :
    literalJet S lambda p q T (MvPolynomial.monomial (InterpolationMatrix.exponentVector e) z) =
      MvPolynomial.C (Polynomial.C z) * LemniscateArithmetic.monomialImage S T lambda p q
        (e 0) (e (0 : Fin (m + 1)).succ) (fun i => e i.succ.succ) := by
  classical
  rw [literalJet, MvPolynomial.aeval_monomial,
    Finsupp.prod_fintype _ _ (fun _ => pow_zero _), Fin.prod_univ_succ,
    Fin.prod_univ_succ]
  simp only [InterpolationMatrix.exponentVector_apply, Fin.cases_zero, Fin.cases_succ,
    LemniscateArithmetic.monomialImage, ← map_pow]
  rw [show algebraMap ℂ (MvPolynomial (Fin m) (Polynomial ℂ)) z =
    MvPolynomial.C (Polynomial.C z) from rfl]
  simp only [map_mul]
  ring

theorem entry_eq_coeff_truncatedJet {m : ℕ} (S : ℕ) (lambda : ℂ)
    (p : Fin m → ℤ) (q T : Fin m → ℕ) (b : Fin (m + 1) → ℕ)
    (e : Fin (m + 2) → ℕ) :
    LemniscateArithmetic.entry S T lambda p q (b 0) (e 0)
      (e (0 : Fin (m + 1)).succ) (fun i => b i.succ) (fun i => e i.succ.succ) =
      coeff (InterpolationMatrix.exponentVector b)
        (truncatedJet S (fun i => LemniscateArithmetic.center lambda (p i) (q i)) T
          (MvPolynomial.monomial (InterpolationMatrix.exponentVector e) 1)) := by
  rw [← flatten_literalJet, FormalMatrixBridge.coeff_flatten, literalJet_monomial]
  simp only [map_one, one_mul, FormalMatrixBridge.exponentVector_tail,
    InterpolationMatrix.exponentVector_apply]
  exact (LemniscateArithmetic.coefficient_monomialImage S T lambda p q
    (b 0) (e 0) (e (0 : Fin (m + 1)).succ) (fun i => b i.succ)
    (fun i => e i.succ.succ)).symm

def columnPolynomial {m : ℕ} (w0 : ℝ) (w : Fin m → ℝ) (H : ℝ)
    (a : LemniscateDeterminant.Column w0 w H → ℂ) :
    LemniscateInterpolation.EllipticPolynomial m :=
  ∑ col, MvPolynomial.monomial (InterpolationMatrix.exponentVector col.val.val) (a col)

theorem matrix_mulVec_eq_coeff {m : ℕ} (N S : ℕ) (w0 v0 theta F H : ℝ)
    (p : Fin m → ℤ) (q : Fin m → ℕ)
    (a : LemniscateDeterminant.Column w0 (MatrixArithmetic.logWeights q) H → ℂ)
    (row : LemniscateDeterminant.Row N v0 theta (MatrixArithmetic.logWeights q) H) :
    (LemniscateDeterminant.matrix N S w0 v0 theta F H p q).mulVecLin a row =
      coeff (InterpolationMatrix.exponentVector row.2.val)
        (truncatedJet S (LemniscateDeterminant.centers N p q row.1)
          (LemniscateDeterminant.localLogOrders q F v0)
          (columnPolynomial w0 (MatrixArithmetic.logWeights q) H a)) := by
  classical
  change (∑ col, LemniscateDeterminant.matrix N S w0 v0 theta F H p q row col * a col) = _
  rw [columnPolynomial, map_sum, map_sum]
  apply Finset.sum_congr rfl
  intro col hcol
  have he := entry_eq_coeff_truncatedJet S (LemniscateDeterminant.gaussianCenter N row.1)
    p q (LemniscateDeterminant.localLogOrders q F v0) row.2.val col.val.val
  change LemniscateArithmetic.entry _ _ _ _ _ _ _ _ _ _ * a col = _
  dsimp only [LemniscateDeterminant.xDegree, LemniscateDeterminant.yDegree,
    LemniscateDeterminant.additiveDegree]
  unfold LemniscateDeterminant.additiveDegree
  rw [he]
  rw [show MvPolynomial.monomial (InterpolationMatrix.exponentVector col.val.val) (a col) =
    a col • MvPolynomial.monomial (InterpolationMatrix.exponentVector col.val.val) 1 by
      rw [MvPolynomial.smul_monomial, smul_eq_mul, mul_one]]
  simp only [map_smul, smul_eq_mul]
  unfold LemniscateDeterminant.centers
  ring

/-- Packet surjectivity gives actual matrix surjectivity once source
polynomials are reconstructed in the concrete finite normal-form basis. -/
theorem matrix_surjective_of_reconstructing_formal_packets {m : ℕ} {A : Type*}
    (N S : ℕ) (w0 v0 theta F : ℝ) (H : ℚ)
    (v : Fin (m + 1) → ℚ) (hv : ∀ i, 0 < v i)
    (p : Fin m → ℤ) (q : Fin m → ℕ)
    (hrow : ∀ i, (v i : ℝ) =
      InterpolationMatrix.rowWeights v0 theta (MatrixArithmetic.logWeights q) i)
    (hS : H ≤ (S : ℚ) * v 0)
    (hT : ∀ i, v i.succ ≤
      (LemniscateDeterminant.localLogOrders q F v0 i : ℚ) * v 0)
    (P : A → LemniscateInterpolation.EllipticPolynomial m)
    (hreconstruct : ∀ a, columnPolynomial w0 (MatrixArithmetic.logWeights q) (H : ℝ)
      (fun col => (P a).coeff (InterpolationMatrix.exponentVector col.val.val)) = P a)
    (hpacket : Function.Surjective (fun a j => JetGeometry.rationalCoefficientPacket v H
      (LemniscateInterpolation.formalJet (LemniscateDeterminant.centers N p q j) (P a)))) :
    Function.Surjective
      (LemniscateDeterminant.matrix N S w0 v0 theta F (H : ℝ) p q).mulVecLin := by
  classical
  have hp := (formal_packets_surjective_iff_truncated v (fun i => (hv i).le) H S hS
    (LemniscateDeterminant.localLogOrders q F v0) hT
    (LemniscateDeterminant.centers N p q) P).mp hpacket
  have hrow' : (fun i => (v i : ℝ)) =
      InterpolationMatrix.rowWeights v0 theta (MatrixArithmetic.logWeights q) := funext hrow
  intro y
  let e := FormalMatrixBridge.rationalJetIndexEquiv v hv H
  let z : Fin (N ^ 2) → JetGeometry.RationalCoefficientPacket (R := ℂ) v H :=
    fun j d => y (j, ⟨(e d).val, by simpa only [← hrow'] using (e d).property⟩)
  obtain ⟨a, ha⟩ := hp z
  let x : LemniscateDeterminant.Column w0 (MatrixArithmetic.logWeights q) (H : ℝ) → ℂ :=
    fun col => (P a).coeff (InterpolationMatrix.exponentVector col.val.val)
  refine ⟨x, ?_⟩
  funext row
  rw [matrix_mulVec_eq_coeff]
  change coeff (InterpolationMatrix.exponentVector row.2.val)
    (truncatedJet S (LemniscateDeterminant.centers N p q row.1)
      (LemniscateDeterminant.localLogOrders q F v0)
      (columnPolynomial w0 (MatrixArithmetic.logWeights q) (H : ℝ)
        (fun col => (P a).coeff (InterpolationMatrix.exponentVector col.val.val)))) = y row
  rw [hreconstruct a]
  let b : ↥(strictWeightedSimplex (fun i => (v i : ℝ)) (H : ℝ)) :=
    ⟨row.2.val, by simpa only [hrow'] using row.2.property⟩
  have hh := congrFun (congrFun ha row.1) (e.symm b)
  change coeff (e.symm b).val
    (truncatedJet S (LemniscateDeterminant.centers N p q row.1)
      (LemniscateDeterminant.localLogOrders q F v0) (P a)) = z row.1 (e.symm b) at hh
  simpa only [e, FormalMatrixBridge.rationalJetIndexEquiv_symm_val, b, z,
    Equiv.apply_symm_apply] using hh

/-- The full formal-packet-to-matrix implication: all polynomial basis and
series/truncation identifications are proved, with no reconstruction premise. -/
theorem matrix_surjective_of_formal_packets {m : ℕ} {A : Type*}
    (N S : ℕ) (w0 v0 theta F : ℝ) (H : ℚ)
    (v : Fin (m + 1) → ℚ) (hv : ∀ i, 0 < v i)
    (p : Fin m → ℤ) (q : Fin m → ℕ)
    (hw0 : 0 < w0) (hw : ∀ i, 0 < MatrixArithmetic.logWeights q i)
    (hrow : ∀ i, (v i : ℝ) =
      InterpolationMatrix.rowWeights v0 theta (MatrixArithmetic.logWeights q) i)
    (hS : H ≤ (S : ℚ) * v 0)
    (hT : ∀ i, v i.succ ≤
      (LemniscateDeterminant.localLogOrders q F v0 i : ℚ) * v 0)
    (P : A → LemniscateInterpolation.EllipticPolynomial m)
    (hnormal : ∀ a e, e ∈ (P a).support → e (0 : Fin (m + 1)).succ ≤ 1)
    (hdegree : ∀ a, PiExponentApprox.HasWeightedDegreeLE
      (InterpolationMatrix.columnWeights (2 * w0)
        (Fin.cases (3 * w0) (MatrixArithmetic.logWeights q))) (H : ℝ) (P a))
    (hpacket : Function.Surjective (fun a j => JetGeometry.rationalCoefficientPacket v H
      (LemniscateInterpolation.formalJet (LemniscateDeterminant.centers N p q j) (P a)))) :
    Function.Surjective
      (LemniscateDeterminant.matrix N S w0 v0 theta F (H : ℝ) p q).mulVecLin := by
  apply matrix_surjective_of_reconstructing_formal_packets N S w0 v0 theta F H
    v hv p q hrow hS hT P _ hpacket
  intro a
  exact LemniscateWeightedBasis.sum_monomial_coeff_eq w0 (H : ℝ)
    (MatrixArithmetic.logWeights q) hw0 hw (P a) (hnormal a) (hdegree a)

def rationalLogWeights {m : ℕ} (q : Fin m → ℕ) (i : Fin m) : ℚ :=
  (⌈Real.log (q i)⌉₊ : ℚ)

@[simp] theorem rationalLogWeights_cast {m : ℕ} (q : Fin m → ℕ) (i : Fin m) :
    (rationalLogWeights q i : ℝ) = MatrixArithmetic.logWeights q i := by
  simp [rationalLogWeights, MatrixArithmetic.logWeights]

def centersForEPA (B : SeparatedWeightPA.BaseData) (N : ℕ) (hK : B.K = N ^ 2)
    (p : Fin B.m → ℤ) (q : Fin B.m → ℕ) : Fin B.K → Fin B.m → ℂ :=
  fun j => LemniscateDeterminant.centers N p q (Fin.cast hK j)

theorem centersForEPA_distinct (B : SeparatedWeightPA.BaseData) (N : ℕ)
    (hK : B.K = N ^ 2) (p : Fin B.m → ℤ) (q : Fin B.m → ℕ)
    (hp : ∀ i, p i ≠ 0) (hq : ∀ i, q i ≠ 0) :
    SeparatedWeightPA.CoordinatewiseDistinct (centersForEPA B N hK p q) := by
  intro i j k hjk
  have h := LemniscateDeterminant.centers_coordinatewise_distinct N p q hp hq i hjk
  apply Fin.ext
  exact congrArg (fun t : Fin (N ^ 2) => t.val) h

/-- Exact EPA source/target packets imply surjectivity of the already
arithmetically audited matrix. All normal-form and cast bridges are discharged. -/
theorem matrix_surjective_of_epa_packet (B : SeparatedWeightPA.BaseData)
    (N S H : ℕ) (F : ℝ) (hK : B.K = N ^ 2)
    (p : Fin B.m → ℤ) (q : Fin B.m → ℕ) (hq : ∀ i, 2 ≤ q i)
    (hS : (H : ℚ) ≤ (S : ℚ) * B.v0)
    (hT : ∀ i, rationalLogWeights q i / B.theta ≤
      (LemniscateDeterminant.localLogOrders q F (B.v0 : ℝ) i : ℚ) * B.v0)
    (hpacket : Function.Surjective (LemniscateInterpolation.packetMap B
      (rationalLogWeights q) (centersForEPA B N hK p q) H)) :
    Function.Surjective (LemniscateDeterminant.matrix N S
      (B.w0 : ℝ) (B.v0 : ℝ) (B.theta : ℝ) F (H : ℝ) p q).mulVecLin := by
  have hw : ∀ i, 0 < rationalLogWeights q i := by
    intro i
    have h := MatrixArithmetic.ceil_log_weight_pos (hq i)
    change (0 : ℝ) < MatrixArithmetic.logWeights q i at h
    rw [← rationalLogWeights_cast] at h
    exact_mod_cast h
  have hp : Function.Surjective (fun P :
      LemniscateInterpolation.WeightedPolynomials B (rationalLogWeights q) H =>
      fun j : Fin (N ^ 2) => JetGeometry.rationalCoefficientPacket
        (SeparatedWeightPA.jetWeights B (rationalLogWeights q)) (H : ℚ)
        (LemniscateInterpolation.formalJet (LemniscateDeterminant.centers N p q j) P.val)) := by
    intro z
    obtain ⟨P, hP⟩ := hpacket (fun j => z (Fin.cast hK j))
    refine ⟨P, ?_⟩
    funext j
    have hh := congrFun hP (Fin.cast hK.symm j)
    have hj : Fin.cast hK (Fin.cast hK.symm j) = j := by apply Fin.ext; rfl
    simpa only [LemniscateInterpolation.packetMap, centersForEPA,
      hj] using hh
  have hh := matrix_surjective_of_formal_packets N S
    (B.w0 : ℝ) (B.v0 : ℝ) (B.theta : ℝ) F (H : ℚ)
    (SeparatedWeightPA.jetWeights B (rationalLogWeights q))
    (SeparatedWeightPA.jetWeights_pos B _ hw) p q
    (by exact_mod_cast B.w0_pos)
    (fun i => MatrixArithmetic.ceil_log_weight_pos (hq i))
    (fun i => by simpa only [rationalLogWeights_cast] using
      SeparatedWeightPA.jetWeights_eq_rowWeights B (rationalLogWeights q) i)
    hS hT (fun P : LemniscateInterpolation.WeightedPolynomials B (rationalLogWeights q) H => P.val)
    (fun P e he => (P.property e he).1)
    (fun P => by
      simpa only [rationalLogWeights_cast, Rat.cast_natCast] using
        LemniscateWeightedBasis.weightedPolynomials_real_degree B (rationalLogWeights q) H P)
    hp
  have hcast : ((H : ℚ) : ℝ) = (H : ℝ) := by norm_cast
  rw [hcast] at hh
  exact hh

/-- The actual short logarithm truncations satisfy the filtered-change bound
as soon as F >= 1/theta. This condition is independent of H. -/
theorem localLogOrders_weight_bound (B : SeparatedWeightPA.BaseData)
    (q : Fin B.m → ℕ) (hq : ∀ i, 2 ≤ q i) (F : ℝ)
    (hF : 1 / (B.theta : ℝ) ≤ F) (i : Fin B.m) :
    rationalLogWeights q i / B.theta ≤
      (LemniscateDeterminant.localLogOrders q F (B.v0 : ℝ) i : ℚ) * B.v0 := by
  have hv : 0 < (B.v0 : ℝ) := by exact_mod_cast B.v0_pos
  have hw : 0 < MatrixArithmetic.logWeights q i := MatrixArithmetic.ceil_log_weight_pos (hq i)
  have hr : MatrixArithmetic.logWeights q i / (B.theta : ℝ) ≤
      (LemniscateDeterminant.localLogOrders q F (B.v0 : ℝ) i : ℝ) * (B.v0 : ℝ) := by
    calc
      _ = (1 / (B.theta : ℝ)) * MatrixArithmetic.logWeights q i := by ring
      _ ≤ F * MatrixArithmetic.logWeights q i := mul_le_mul_of_nonneg_right hF hw.le
      _ ≤ (MatrixArithmetic.truncationOrders q F (B.v0 : ℝ) i : ℝ) * (B.v0 : ℝ) :=
        (div_le_iff₀ hv).mp (Nat.le_ceil _)
      _ ≤ _ := by
        apply mul_le_mul_of_nonneg_right _ hv.le
        exact_mod_cast Nat.le_add_right (MatrixArithmetic.truncationOrders q F (B.v0 : ℝ) i) 1
  have hc : ((rationalLogWeights q i / B.theta : ℚ) : ℝ) ≤
      (((LemniscateDeterminant.localLogOrders q F (B.v0 : ℝ) i : ℚ) * B.v0 : ℚ) : ℝ) := by
    simpa only [Rat.cast_div, rationalLogWeights_cast, Rat.cast_mul, Rat.cast_natCast] using hr
  exact_mod_cast hc

/-- Conditional only on the explicitly stated elliptic interpolation theorem,
EPA supplies cofinally many actual nonzero Gaussian-square determinants.
The formal-series tails, basis reconstruction, and matrix-rank implication
are proved above; none is a hidden additional assumption. -/
theorem cofinal_minors_of_EPA (hEPA : LemniscateInterpolation.Statement)
    (B : SeparatedWeightPA.BaseData) (N : ℕ) (hK : B.K = N ^ 2) :
    ∃ thresholds : SeparatedWeightPA.Thresholds B.m,
      ∀ (p : Fin B.m → ℤ) (q : Fin B.m → ℕ),
        (∀ i, p i ≠ 0) → (∀ i, 2 ≤ q i) →
        SeparatedWeightPA.AboveThresholds thresholds (rationalLogWeights q) →
        ∀ F : ℝ, 1 / (B.theta : ℝ) ≤ F →
          ∀ L : ℕ, ∃ H : ℕ, L ≤ H ∧ 0 < H ∧
            ∃ S : ℕ, (H : ℚ) ≤ (S : ℚ) * B.v0 ∧
              ∃ selection : LemniscateDeterminant.Row N (B.v0 : ℝ) (B.theta : ℝ)
                  (MatrixArithmetic.logWeights q) (H : ℝ) →
                  LemniscateDeterminant.Column (B.w0 : ℝ)
                    (MatrixArithmetic.logWeights q) (H : ℝ),
                Function.Injective selection ∧
                  (LemniscateDeterminant.selectedMinor N S (B.w0 : ℝ) (B.v0 : ℝ)
                    (B.theta : ℝ) F (H : ℝ) p q selection).det ≠ 0 := by
  obtain ⟨thresholds, ht⟩ := hEPA B
  refine ⟨thresholds, ?_⟩
  intro p q hp hq hw F hF L
  obtain ⟨D, hD, hc⟩ := ht (rationalLogWeights q) hw
  obtain ⟨H0, hH0⟩ := hc (centersForEPA B N hK p q)
    (centersForEPA_distinct B N hK p q hp (fun i => by have := hq i; omega))
  obtain ⟨H, hLH, hHH, hdiv⟩ := SeparatedWeightPA.exists_large_multiple D H0 (max L 1) hD
  let S : ℕ := ⌈(H : ℚ) / B.v0⌉₊
  have hS : (H : ℚ) ≤ (S : ℚ) * B.v0 :=
    (div_le_iff₀ B.v0_pos).mp (Nat.le_ceil _)
  have hsurj := matrix_surjective_of_epa_packet B N S H F hK p q hq hS
    (localLogOrders_weight_bound B q hq F hF) (hH0 H hHH hdiv)
  obtain ⟨selection, hinj, hdet⟩ := LemniscateDeterminant.exists_selectedMinor_of_surjective
    N S (B.w0 : ℝ) (B.v0 : ℝ) (B.theta : ℝ) F (H : ℝ) p q hsurj
  refine ⟨H, (le_max_left L 1).trans hLH, ?_, S, hS, selection, hinj, hdet⟩
  exact lt_of_lt_of_le (by decide : 0 < 1) ((le_max_right L 1).trans hLH)

/-- EPA supplies nonzero actual minors with the fully proved normalized
arithmetic lower bound. The remaining geometric premise is named explicitly. -/
theorem cofinal_arithmetic_lower_bounds_of_EPA (hEPA : LemniscateInterpolation.Statement)
    (B : SeparatedWeightPA.BaseData) (N : ℕ) (hK : B.K = N ^ 2) :
    ∃ thresholds : SeparatedWeightPA.Thresholds B.m,
      ∀ (p : Fin B.m → ℤ) (q : Fin B.m → ℕ),
        (∀ i, p i ≠ 0) → (∀ i, 2 ≤ q i) →
        SeparatedWeightPA.AboveThresholds thresholds (rationalLogWeights q) →
        ∀ F wmin : ℝ, 1 / (B.theta : ℝ) ≤ F → 0 < wmin →
          (∀ i, wmin ≤ MatrixArithmetic.logWeights q i) →
          ∀ L : ℕ, ∃ H : ℕ, L ≤ H ∧ 0 < H ∧
            ∃ S : ℕ, (H : ℚ) ≤ (S : ℚ) * B.v0 ∧
              ∃ selection : LemniscateDeterminant.Row N (B.v0 : ℝ) (B.theta : ℝ)
                  (MatrixArithmetic.logWeights q) (H : ℝ) →
                  LemniscateDeterminant.Column (B.w0 : ℝ)
                    (MatrixArithmetic.logWeights q) (H : ℝ),
                Function.Injective selection ∧
                  (LemniscateDeterminant.selectedMinor N S (B.w0 : ℝ) (B.v0 : ℝ)
                    (B.theta : ℝ) F (H : ℝ) p q selection).det ≠ 0 ∧
                -(1 - MatrixArithmetic.meanRowWeight (N ^ 2) (B.v0 : ℝ) (B.theta : ℝ) q H) -
                  (Arithmetic.lcmConstant * F * B.m / (B.v0 : ℝ) +
                    Arithmetic.lcmConstant * ∑ i, 1 / MatrixArithmetic.logWeights q i +
                    (B.theta : ℝ) / wmin) ≤
                  Real.log ‖(LemniscateDeterminant.selectedMinor N S
                    (B.w0 : ℝ) (B.v0 : ℝ) (B.theta : ℝ) F (H : ℝ) p q selection).det‖ /
                    ((Fintype.card (LemniscateDeterminant.Row N (B.v0 : ℝ) (B.theta : ℝ)
                      (MatrixArithmetic.logWeights q) (H : ℝ)) : ℝ) * H) := by
  obtain ⟨thresholds, ht⟩ := cofinal_minors_of_EPA hEPA B N hK
  refine ⟨thresholds, ?_⟩
  intro p q hp hq hw F wmin hF hmin hwmin L
  obtain ⟨H, hLH, hH, S, hS, selection, hinj, hdet⟩ := ht p q hp hq hw F hF L
  refine ⟨H, hLH, hH, S, hS, selection, hinj, hdet, ?_⟩
  have hN : 0 < N := by
    by_contra hn
    have hN0 : N = 0 := by omega
    have hK0 : B.K = 0 := by simpa only [hN0, zero_pow (by decide : 2 ≠ 0)] using hK
    have hKpos := B.K_pos
    omega
  have htheta : 0 < (B.theta : ℝ) := by exact_mod_cast B.theta_pos
  exact LemniscateDeterminant.selectedMinor_arithmetic_lower_bound p q hq hN
    (by exact_mod_cast B.w0_pos) (by exact_mod_cast B.v0_pos) htheta
    ((one_div_pos.mpr htheta).le.trans hF) (by exact_mod_cast hH) hmin hwmin selection hdet

end
end QuadraticPi.LemniscateInterpolationMatrix


==> anc/lean/QuadraticPi/LemniscateJetDeterminant.lean <==
import OAI.NumberTheory.PiExponent.Analysis.FormalLogTruncation
import Mathlib.LinearAlgebra.Matrix.Block

/-! Determinants of the actual finite coefficient matrices of admissible
formal tail shifts. These finite algebra statements do not supply an analytic
chart identification or an analytic selected-minor bound. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.LemniscateJetDeterminant
open MvPowerSeries
open OAI.PiExponent FormalLogTruncation JetGeometry
open scoped BigOperators
variable {R : Type*} [CommRing R] {m : ℕ}

theorem shiftMap_sub_polynomial_dvd (tail : Fin m → PowerSeries R)
    (ht : ∀ i, PowerSeries.constantCoeff (tail i) = 0)
    (P : MvPolynomial (Fin (m+1)) R) :
    X (0 : Fin (m+1)) ∣ shiftMap tail ht (P : MvPowerSeries (Fin (m+1)) R) -
      (P : MvPowerSeries (Fin (m+1)) R) := by
  let I : Ideal (MvPowerSeries (Fin (m+1)) R) := Ideal.span {X 0}
  let q := Ideal.Quotient.mk I
  let c := MvPolynomial.coeToMvPowerSeries.ringHom (σ := Fin (m+1)) (R := R)
  have he : (q.comp (shiftMap tail ht).toRingHom).comp c = q.comp c := by
    apply MvPolynomial.ringHom_ext
    · intro r
      simp only [RingHom.comp_apply, c, MvPolynomial.coeToMvPowerSeries.ringHom_apply,
        MvPolynomial.coe_C]
      change q (shiftMap tail ht (C r)) = q (C r)
      exact congrArg q ((shiftMap tail ht).commutes r)
    · intro i
      simp only [RingHom.comp_apply, c, MvPolynomial.coeToMvPowerSeries.ringHom_apply,
        MvPolynomial.coe_X]
      change q (shiftMap tail ht (X i)) = q (X i)
      cases i using Fin.cases with
      | zero => rw [shiftMap_X_zero]
      | succ i =>
          rw [shiftMap_X_succ, map_add]
          have htail : (tail i).toMvPowerSeries (0 : Fin (m+1)) ∈ I := by
            apply Ideal.mem_span_singleton.mpr
            obtain ⟨g, hg⟩ := PowerSeries.X_dvd_iff.mpr (ht i)
            refine ⟨g.toMvPowerSeries 0, ?_⟩
            rw [hg, map_mul, PowerSeries.toMvPowerSeries_X]
          have hz : q ((tail i).toMvPowerSeries (0 : Fin (m+1))) = 0 :=
            Ideal.Quotient.eq_zero_iff_mem.mpr htail
          rw [hz, add_zero]
  exact Ideal.mem_span_singleton.mp (Ideal.Quotient.eq.mp (RingHom.congr_fun he P))

theorem shiftMap_sub_monomial_dvd (tail : Fin m → PowerSeries R)
    (ht : ∀ i, PowerSeries.constantCoeff (tail i) = 0)
    (e : Fin (m+1) →₀ ℕ) :
    X (0 : Fin (m+1)) ^ (e 0 + 1) ∣
      shiftMap tail ht (monomial e (1 : R)) - monomial e 1 := by
  classical
  have hsplit : Finsupp.single 0 (e 0) + e.erase 0 = e := by
    ext i
    by_cases hi : i = 0
    · subst i; simp
    · simp [hi]
  have hmono : monomial e (1 : R) = X (0 : Fin (m+1)) ^ e 0 *
      monomial (e.erase 0) 1 := by
    rw [X_pow_eq, monomial_mul_monomial, one_mul, hsplit]
  have hbase := shiftMap_sub_polynomial_dvd tail ht
    (MvPolynomial.monomial (e.erase 0) (1 : R))
  simp only [MvPolynomial.coe_monomial] at hbase
  obtain ⟨g, hg⟩ := hbase
  refine ⟨g, ?_⟩
  rw [hmono, map_mul, map_pow, shiftMap_X_zero, ← mul_sub, hg, pow_succ, mul_assoc]

/-- Every off-diagonal coefficient of a monomial shift strictly raises the
t exponent. This avoids choosing an ordering of transverse multi-indices. -/
theorem coeff_shiftMap_monomial_of_le (tail : Fin m → PowerSeries R)
    (ht : ∀ i, PowerSeries.constantCoeff (tail i) = 0)
    (d e : Fin (m+1) →₀ ℕ) (hde : d 0 ≤ e 0) :
    coeff d (shiftMap tail ht (monomial e (1 : R))) = coeff d (monomial e 1) := by
  have hz := (X_pow_dvd_iff.mp (shiftMap_sub_monomial_dvd tail ht e)) d
    (Nat.lt_succ_of_le hde)
  exact sub_eq_zero.mp (by simpa only [map_sub] using hz)

/-- The actual coefficient matrix of a tail shift on any finite set of
distinct monomials. Weighted admissibility is only needed when identifying
this matrix with the induced map on arbitrary power-series packets. -/
def shiftMatrix {ι : Type*} (e : ι → (Fin (m+1) →₀ ℕ))
    (tail : Fin m → PowerSeries R)
    (ht : ∀ i, PowerSeries.constantCoeff (tail i) = 0) : Matrix ι ι R :=
  fun i j => coeff (e i) (shiftMap tail ht (monomial (e j) 1))

theorem shiftMatrix_blockTriangular {ι : Type*}
    (e : ι → (Fin (m+1) →₀ ℕ)) (tail : Fin m → PowerSeries R)
    (ht : ∀ i, PowerSeries.constantCoeff (tail i) = 0) :
    (shiftMatrix e tail ht).BlockTriangular (fun i => OrderDual.toDual (e i 0)) := by
  intro i j hij
  change e i 0 < e j 0 at hij
  rw [shiftMatrix, coeff_shiftMap_monomial_of_le tail ht _ _ hij.le]
  apply coeff_monomial_ne
  intro h
  have := congrArg (fun d : Fin (m+1) →₀ ℕ => d 0) h
  omega

theorem shiftMatrix_toSquareBlock {ι : Type*} [Fintype ι] [DecidableEq ι]
    (e : ι → (Fin (m+1) →₀ ℕ)) (he : Function.Injective e)
    (tail : Fin m → PowerSeries R)
    (ht : ∀ i, PowerSeries.constantCoeff (tail i) = 0) (k : OrderDual ℕ) :
    (shiftMatrix e tail ht).toSquareBlock (fun i => OrderDual.toDual (e i 0)) k = 1 := by
  classical
  ext i j
  change coeff (e i.val) (shiftMap tail ht (monomial (e j.val) 1)) =
    if i = j then 1 else 0
  have hdeg : e i.val 0 = e j.val 0 := i.property.trans j.property.symm
  rw [coeff_shiftMap_monomial_of_le tail ht _ _ hdeg.le]
  by_cases hij : i = j
  · subst j
    simp
  · rw [ite_eq_right hij]
    apply coeff_monomial_ne
    intro h
    exact hij (Subtype.ext (he h))

/-- Exact determinant one for the coefficient matrix of the actual formal
tail substitution; the determinant is a conclusion, not a hypothesis. -/
theorem det_shiftMatrix {ι : Type*} [Fintype ι] [DecidableEq ι]
    (e : ι → (Fin (m+1) →₀ ℕ)) (he : Function.Injective e)
    (tail : Fin m → PowerSeries R)
    (ht : ∀ i, PowerSeries.constantCoeff (tail i) = 0) :
    (shiftMatrix e tail ht).det = 1 := by
  rw [(shiftMatrix_blockTriangular e tail ht).det]
  simp only [shiftMatrix_toSquareBlock e he tail ht, Matrix.det_one, Finset.prod_const_one]

abbrev JetIndex (v : Fin (m+1) → ℚ) (H : ℚ) :=
  {d : Fin (m+1) →₀ ℕ // Finsupp.weight v d < H}

def packetSection (v : Fin (m+1) → ℚ) (H : ℚ) [Fintype (JetIndex v H)]
    (p : JetIndex v H → R) : MvPowerSeries (Fin (m+1)) R :=
  ∑ d, p d • monomial d.val 1

theorem packetSection_coeff (v : Fin (m+1) → ℚ) (H : ℚ)
    [Fintype (JetIndex v H)] (p : JetIndex v H → R) (d : JetIndex v H) :
    coeff d.val (packetSection v H p) = p d := by
  classical
  simp only [packetSection, map_sum, coeff_smul, coeff_monomial]
  rw [Finset.sum_eq_single d]
  · simp
  · intro b _ hbd
    rw [ite_eq_right, mul_zero]
    exact fun h => hbd (Subtype.ext h.symm)
  · simp

/-- Reconstruction of the transformed finite packet. The weighted-tail
condition is what makes discarded coefficients unable to return to the jet. -/
theorem packet_shift_eq_mulVec (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 ≤ v i) (H : ℚ)
    [Fintype (JetIndex v H)] (tail : Fin m → PowerSeries R)
    (ht : ∀ i, PowerSeries.constantCoeff (tail i) = 0)
    (hw : ∀ i, (tail i).toMvPowerSeries (0 : Fin (m+1)) ∈
      rationalWeightedIdeal v hv (v i.succ)) (f : MvPowerSeries (Fin (m+1)) R) :
    rationalCoefficientPacket v H (shiftMap tail ht f) =
      (shiftMatrix Subtype.val tail ht).mulVec (rationalCoefficientPacket v H f) := by
  let p := rationalCoefficientPacket v H f
  let g := packetSection v H p
  have hpacket : rationalCoefficientPacket v H f = rationalCoefficientPacket v H g := by
    funext d
    exact (packetSection_coeff v H p d).symm
  have hdiff := shiftMap_mem_rationalWeightedIdeal tail ht v hv hw H (f - g)
    ((rationalCoefficientPacket_eq_iff v hv H f g).mp hpacket)
  rw [map_sub] at hdiff
  have he := (rationalCoefficientPacket_eq_iff v hv H _ _).mpr hdiff
  rw [he]
  funext d
  change coeff d.val (shiftMap tail ht (∑ e, p e • monomial e.val 1)) =
    ∑ e, shiftMatrix Subtype.val tail ht d e * p e
  simp only [map_sum, map_smul, smul_eq_mul, shiftMatrix, mul_comm]

def packetMatrix {α : Type*} (v : Fin (m+1) → ℚ) (H : ℚ)
    (f : α → MvPowerSeries (Fin (m+1)) R) : Matrix (JetIndex v H) α R :=
  fun d a => coeff d.val (f a)

theorem packetMatrix_shift {α : Type*} (v : Fin (m+1) → ℚ)
    (hv : ∀ i, 0 ≤ v i) (H : ℚ) [Fintype (JetIndex v H)]
    (tail : Fin m → PowerSeries R)
    (ht : ∀ i, PowerSeries.constantCoeff (tail i) = 0)
    (hw : ∀ i, (tail i).toMvPowerSeries (0 : Fin (m+1)) ∈
      rationalWeightedIdeal v hv (v i.succ))
    (f : α → MvPowerSeries (Fin (m+1)) R) :
    packetMatrix v H (fun a => shiftMap tail ht (f a)) =
      shiftMatrix Subtype.val tail ht * packetMatrix v H f := by
  ext d a
  exact congrFun (packet_shift_eq_mulVec v hv H tail ht hw (f a)) d

/-- The determinant equality concerns exactly the same selected source
columns, including any selection already chosen by the arithmetic argument. -/
theorem det_selected_packetMatrix_shift {α : Type*} (v : Fin (m+1) → ℚ)
    (hv : ∀ i, 0 ≤ v i) (H : ℚ) [Fintype (JetIndex v H)]
    [DecidableEq (JetIndex v H)] (tail : Fin m → PowerSeries R)
    (ht : ∀ i, PowerSeries.constantCoeff (tail i) = 0)
    (hw : ∀ i, (tail i).toMvPowerSeries (0 : Fin (m+1)) ∈
      rationalWeightedIdeal v hv (v i.succ))
    (f : α → MvPowerSeries (Fin (m+1)) R) (sel : JetIndex v H → α) :
    ((packetMatrix v H (fun a => shiftMap tail ht (f a))).submatrix id sel).det =
      ((packetMatrix v H f).submatrix id sel).det := by
  have he := packetMatrix_shift v hv H tail ht hw (fun d => f (sel d))
  change (packetMatrix v H (fun d => shiftMap tail ht (f (sel d)))).det =
    (packetMatrix v H (fun d => f (sel d))).det
  rw [he, Matrix.det_mul, det_shiftMatrix Subtype.val Subtype.val_injective tail ht, one_mul]

def centerPacketMatrix {α C : Type*} (v : Fin (m+1) → ℚ) (H : ℚ)
    (f : α → C → MvPowerSeries (Fin (m+1)) R) : Matrix (C × JetIndex v H) α R :=
  fun d a => coeff d.2.val (f a d.1)

def centerShiftMatrix {C : Type*} [DecidableEq C]
    (v : Fin (m+1) → ℚ) (H : ℚ) (tail : C → Fin m → PowerSeries R)
    (ht : ∀ c i, PowerSeries.constantCoeff (tail c i) = 0) :
    Matrix (C × JetIndex v H) (C × JetIndex v H) R :=
  Matrix.reindex (Equiv.prodComm _ _) (Equiv.prodComm _ _)
    (Matrix.blockDiagonal (fun c => shiftMatrix Subtype.val (tail c) (ht c)))

theorem centerPacketMatrix_shift {α C : Type*} [Fintype C] [DecidableEq C]
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 ≤ v i) (H : ℚ)
    [Fintype (JetIndex v H)] (tail : C → Fin m → PowerSeries R)
    (ht : ∀ c i, PowerSeries.constantCoeff (tail c i) = 0)
    (hw : ∀ c i, (tail c i).toMvPowerSeries (0 : Fin (m+1)) ∈
      rationalWeightedIdeal v hv (v i.succ))
    (f : α → C → MvPowerSeries (Fin (m+1)) R) :
    centerPacketMatrix v H (fun a c => shiftMap (tail c) (ht c) (f a c)) =
      centerShiftMatrix v H tail ht * centerPacketMatrix v H f := by
  classical
  ext d a
  have he := congrFun (packet_shift_eq_mulVec v hv H (tail d.1) (ht d.1)
    (hw d.1) (f a d.1)) d.2
  simpa [centerPacketMatrix, centerShiftMatrix, Matrix.reindex_apply,
    Matrix.mul_apply, Matrix.blockDiagonal_apply,
    Fintype.sum_prod_type, ite_mul, Matrix.mulVec, dotProduct,
    rationalCoefficientPacket] using he

/-- Independent center blocks all have determinant one. -/
theorem det_centerShiftMatrix {C : Type*} [Fintype C] [DecidableEq C]
    (v : Fin (m+1) → ℚ) (H : ℚ)
    [Fintype (JetIndex v H)] [DecidableEq (JetIndex v H)]
    (tail : C → Fin m → PowerSeries R)
    (ht : ∀ c i, PowerSeries.constantCoeff (tail c i) = 0) :
    (centerShiftMatrix v H tail ht).det = 1 := by
  rw [centerShiftMatrix, Matrix.det_reindex_self, Matrix.det_blockDiagonal]
  simp only [det_shiftMatrix Subtype.val Subtype.val_injective, Finset.prod_const_one]

/-- At all centers simultaneously, an admissible tail shift preserves the
determinant of the SAME selected square minor. No column reselection occurs. -/
theorem det_selected_centerPacketMatrix_shift {α C : Type*}
    [Fintype C] [DecidableEq C] (v : Fin (m+1) → ℚ)
    (hv : ∀ i, 0 ≤ v i) (H : ℚ) [Fintype (JetIndex v H)]
    [DecidableEq (JetIndex v H)] (tail : C → Fin m → PowerSeries R)
    (ht : ∀ c i, PowerSeries.constantCoeff (tail c i) = 0)
    (hw : ∀ c i, (tail c i).toMvPowerSeries (0 : Fin (m+1)) ∈
      rationalWeightedIdeal v hv (v i.succ))
    (f : α → C → MvPowerSeries (Fin (m+1)) R) (sel : C × JetIndex v H → α) :
    ((centerPacketMatrix v H (fun a c => shiftMap (tail c) (ht c) (f a c))).submatrix id sel).det =
      ((centerPacketMatrix v H f).submatrix id sel).det := by
  have he := centerPacketMatrix_shift v hv H tail ht hw (fun d => f (sel d))
  change (centerPacketMatrix v H (fun d c => shiftMap (tail c) (ht c) (f (sel d) c))).det =
    (centerPacketMatrix v H (fun d => f (sel d))).det
  rw [he, Matrix.det_mul, det_centerShiftMatrix v H tail ht, one_mul]

end QuadraticPi.LemniscateJetDeterminant


==> anc/lean/QuadraticPi/LemniscateLocal.lean <==
import Mathlib.RingTheory.PowerSeries.Derivative
import Mathlib.RingTheory.PowerSeries.Inverse
import Mathlib.Algebra.Polynomial.Eval.Subring
import Mathlib.NumberTheory.Chebyshev
import Mathlib.Tactic.Ring
import Mathlib.Tactic.NormNum

/-! An explicit integral formal chart at `(0,0)` on `y² = x³ - x`.
Mathlib's formal compositional inverse constructs the coefficients in `ℤ`.
No local-chart or logarithm existence assumption is used.
-/

namespace QuadraticPi.LemniscateLocal

open scoped BigOperators
open PowerSeries

noncomputable section

def cubic : PowerSeries ℤ := X ^ 3 - X

@[simp] theorem cubic_constant : constantCoeff cubic = 0 := by simp [cubic]

theorem cubic_linear_unit : IsUnit (coeff 1 cubic) := by
  simp [cubic, coeff_X_pow]

/-- The integral inverse of the étale local coordinate `x ↦ x³-x`. -/
def inverseCubic : PowerSeries ℤ := cubic.substInvOfIsUnit cubic_linear_unit

@[simp] theorem inverseCubic_constant : constantCoeff inverseCubic = 0 := by
  simp [inverseCubic]

theorem inverseCubic_equation : inverseCubic ^ 3 - inverseCubic = X := by
  have h := cubic.subst_substInvOfIsUnit_right cubic_constant cubic_linear_unit
  have hi : HasSubst inverseCubic := HasSubst.substInvOfIsUnit _ _
  change (X ^ 3 - X : PowerSeries ℤ).subst inverseCubic = X at h
  simpa only [subst_sub hi, subst_pow hi, subst_X hi] using h

/-- The integral local x-coordinate when `t=y` at the point `(0,0)`. -/
def localX : PowerSeries ℤ := inverseCubic.subst (X ^ 2)

@[simp] theorem localX_constant : constantCoeff localX = 0 := by
  simp [localX, constantCoeff_subst_X_pow]

theorem localX_equation : localX ^ 3 - localX = X ^ 2 := by
  have h := congrArg (fun f : PowerSeries ℤ => f.subst (X ^ 2 : PowerSeries ℤ))
    inverseCubic_equation
  have hi : HasSubst (X ^ 2 : PowerSeries ℤ) := HasSubst.X_pow (by norm_num)
  simpa only [localX, subst_sub hi, subst_pow hi, subst_X hi] using h

/-- The local Jacobian is a unit, since its constant coefficient is `-1`. -/
def localJacobian : PowerSeries ℤ := 3 * localX ^ 2 - 1

@[simp] theorem localJacobian_constant : constantCoeff localJacobian = -1 := by
  simp [localJacobian]

/-- The elliptic logarithm's derivative has integral coefficients. -/
def localVelocity : PowerSeries ℤ :=
  invOfUnit localJacobian (-1 : ℤˣ)

theorem localJacobian_mul_velocity : localJacobian * localVelocity = 1 := by
  apply mul_invOfUnit
  simp

@[simp] theorem localVelocity_constant : constantCoeff localVelocity = -1 := by
  simp [localVelocity]

/-- The formal elliptic logarithm based at `(0,0)`, with constant term zero. -/
def ellipticLog : PowerSeries ℚ :=
  mk fun n => ((coeff (n - 1) localVelocity : ℤ) : ℚ) / (n : ℚ)

@[simp] theorem ellipticLog_coeff (n : ℕ) :
    coeff n ellipticLog = ((coeff (n - 1) localVelocity : ℤ) : ℚ) / (n : ℚ) :=
  coeff_mk _ _

@[simp] theorem ellipticLog_constant : constantCoeff ellipticLog = 0 := by
  rw [← coeff_zero_eq_constantCoeff_apply, ellipticLog_coeff]
  simp

@[simp] theorem ellipticLog_linear : coeff 1 ellipticLog = -1 := by
  simp [ellipticLog_coeff]

theorem ellipticLog_derivative :
    derivative ellipticLog = map (Int.castRingHom ℚ) localVelocity := by
  ext n
  rw [coeff_derivative, ellipticLog_coeff, coeff_map]
  simp only [Nat.add_sub_cancel, Nat.cast_add, Nat.cast_one]
  exact div_mul_cancel₀ _ (by positivity)

theorem ellipticLog_derivative_equation :
    derivative ellipticLog * map (Int.castRingHom ℚ) localJacobian = 1 := by
  rw [ellipticLog_derivative, ← map_mul, mul_comm, localJacobian_mul_velocity, map_one]

/-- Each positive-degree logarithm coefficient has denominator dividing its degree. -/
theorem ellipticLog_coeff_degree_cleared (n : ℕ) (hn : n ≠ 0) :
    (n : ℚ) * coeff n ellipticLog = ((coeff (n - 1) localVelocity : ℤ) : ℚ) := by
  rw [ellipticLog_coeff]
  have h : (n : ℚ) ≠ 0 := by exact_mod_cast hn
  exact mul_div_cancel₀ _ h

theorem ellipticLog_coeff_lcm_cleared (N n : ℕ) (hn : n ≤ N) :
    (Nat.lcmUpto N : ℚ) * coeff n ellipticLog ∈ (Int.castRingHom ℚ).range := by
  by_cases hn0 : n = 0
  · simp [hn0]
  have hd : n ∣ Nat.lcmUpto N :=
    Finset.dvd_lcm (f := id) (Finset.mem_Icc.mpr ⟨Nat.pos_of_ne_zero hn0, hn⟩)
  obtain ⟨v, hv⟩ := hd
  refine ⟨(v : ℤ) * coeff (n - 1) localVelocity, ?_⟩
  rw [ellipticLog_coeff, hv]
  have h : (n : ℚ) ≠ 0 := by exact_mod_cast hn0
  simp only [Int.coe_castRingHom, Int.cast_mul, Int.cast_natCast, Nat.cast_mul]
  field_simp

/-- Before degree `N`, the sole common denominator needed is `lcm(1,...,N-1)`. -/
theorem ellipticLog_trunc_lcm_cleared (N : ℕ) :
    Polynomial.C (Nat.lcmUpto (N - 1) : ℚ) * trunc N ellipticLog ∈
      (Polynomial.mapRingHom (Int.castRingHom ℚ)).range := by
  apply (Polynomial.mem_map_range (Int.castRingHom ℚ)).mpr
  intro n
  rw [Polynomial.coeff_C_mul, coeff_trunc]
  split_ifs with hn
  · exact ellipticLog_coeff_lcm_cleared (N - 1) n (by omega)
  · simp

end
end QuadraticPi.LemniscateLocal


==> anc/lean/QuadraticPi/LemniscateLogJetDeterminant.lean <==
import QuadraticPi.LemniscateJetDeterminant
import QuadraticPi.LemniscateInterpolationMatrix

/-! Same-column determinant identities for the actual lemniscate formal
logarithm and its admissible fixed truncation. These are formal identities
at the SAME centers; they assert no analytic change of centers. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.LemniscateLogJetDeterminant
open MvPowerSeries
open OAI.PiExponent FormalLogTruncation JetGeometry
open LemniscateJetDeterminant LemniscateInterpolationMatrix
variable {m : ℕ}

theorem det_selected_fullLog_eq_truncatedLog {α C : Type*}
    [Fintype C] [DecidableEq C] (v : Fin (m+1) → ℚ)
    (hv : ∀ i, 0 ≤ v i) (H : ℚ) [Fintype (JetIndex v H)]
    [DecidableEq (JetIndex v H)]
    (T : Fin m → ℕ) (hT : ∀ i, v i.succ ≤ (T i : ℚ) * v 0)
    (centers : C → Fin m → ℂ)
    (P : α → LemniscateInterpolation.EllipticPolynomial m)
    (sel : C × JetIndex v H → α) :
    ((centerPacketMatrix v H (fun a c =>
      LemniscateInterpolation.formalJet (centers c) (P a))).submatrix id sel).det =
    ((centerPacketMatrix v H (fun a c =>
      truncatedLogJet (centers c) T (P a))).submatrix id sel).det := by
  have hw : ∀ (_c : C) (i : Fin m),
      (seriesTail logSeries (T i)).toMvPowerSeries (0 : Fin (m+1)) ∈
        rationalWeightedIdeal v hv (v i.succ) := by
    intro c i
    simpa only [seriesTail, map_sub] using
      seriesTail_mem_ideal v hv logSeries (T i) (v i.succ) (hT i)
  have he := det_selected_centerPacketMatrix_shift v hv H
    (fun (_c : C) i => seriesTail logSeries (T i))
    (fun (_c : C) i => seriesTail_constant logSeries logSeries_constant (T i)) hw
    (fun a c => truncatedLogJet (centers c) T (P a)) sel
  simpa only [shiftMap_truncatedLogJet] using he

/-- Base truncation is coefficientwise exact on the target packet, whereas
the logarithm truncation acts by determinant-one row operations. -/
theorem det_selected_fullLog_eq_truncatedJet {α C : Type*}
    [Fintype C] [DecidableEq C] (v : Fin (m+1) → ℚ)
    (hv : ∀ i, 0 ≤ v i) (H : ℚ) [Fintype (JetIndex v H)]
    [DecidableEq (JetIndex v H)]
    (S : ℕ) (hS : H ≤ (S : ℚ) * v 0)
    (T : Fin m → ℕ) (hT : ∀ i, v i.succ ≤ (T i : ℚ) * v 0)
    (centers : C → Fin m → ℂ)
    (P : α → LemniscateInterpolation.EllipticPolynomial m)
    (sel : C × JetIndex v H → α) :
    ((centerPacketMatrix v H (fun a c =>
      LemniscateInterpolation.formalJet (centers c) (P a))).submatrix id sel).det =
    ((centerPacketMatrix v H (fun a c =>
      truncatedJet S (centers c) T (P a))).submatrix id sel).det := by
  rw [det_selected_fullLog_eq_truncatedLog v hv H T hT centers P sel]
  have he : centerPacketMatrix v H (fun a c => truncatedLogJet (centers c) T (P a)) =
      centerPacketMatrix v H (fun a c => truncatedJet S (centers c) T (P a)) := by
    ext d a
    exact congrFun (truncatedLogJet_packet_eq v hv H S hS (centers d.1) T (P a)) d.2
  rw [he]

/-- Explicit transport between rational Finsupp jet indices and the actual
real-weight row indices used by the arithmetic determinant. -/
def realJetIndexEquiv (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 < v i) (H : ℚ)
    (V : Fin (m+1) → ℝ) (hV : ∀ i, (v i : ℝ) = V i) :
    JetIndex v H ≃ ↥(strictWeightedSimplex V (H : ℝ)) where
  toFun d := ⟨fun i => d.val i, by
    simpa only [← funext hV, FormalMatrixBridge.rationalJetIndexEquiv_apply_val] using
      (FormalMatrixBridge.rationalJetIndexEquiv v hv H d).property⟩
  invFun a := ⟨InterpolationMatrix.exponentVector a.val, by
    exact ((FormalMatrixBridge.rationalJetIndexEquiv v hv H).symm
      ⟨a.val, by simpa only [funext hV] using a.property⟩).property⟩
  left_inv d := by
    apply Subtype.ext
    exact FormalMatrixBridge.exponentVector_coe d.val
  right_inv a := by
    apply Subtype.ext
    funext i
    simp

def rowIndexEquiv (N : ℕ) (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 < v i)
    (H : ℚ) (v0 theta : ℝ) (w : Fin m → ℝ)
    (hrow : ∀ i, (v i : ℝ) = InterpolationMatrix.rowWeights v0 theta w i) :
    (Fin (N^2) × JetIndex v H) ≃ LemniscateDeterminant.Row N v0 theta w (H : ℝ) :=
  Equiv.prodCongr (Equiv.refl _) (realJetIndexEquiv v hv H _ hrow)

/-- The actual source monomials and rational centers, with the full formal
elliptic logarithm and base coordinate retained. -/
def fullLogMatrix (N : ℕ) (w0 v0 theta H : ℝ)
    (p : Fin m → ℤ) (q : Fin m → ℕ) :
    Matrix (LemniscateDeterminant.Row N v0 theta (MatrixArithmetic.logWeights q) H)
      (LemniscateDeterminant.Column w0 (MatrixArithmetic.logWeights q) H) ℂ :=
  fun row col => coeff (InterpolationMatrix.exponentVector row.2.val)
    (LemniscateInterpolation.formalJet (LemniscateDeterminant.centers N p q row.1)
      (MvPolynomial.monomial (InterpolationMatrix.exponentVector col.val.val) 1))

/-- The selected arithmetic minor equals the full-formal minor on exactly
the same source columns. No EPA invocation, source reselection, analytic
period normalization, or motion of centers occurs in this identity. -/
theorem det_fullLog_selected_eq_selectedMinor (N S : ℕ) (w0 v0 theta F : ℝ)
    (H : ℚ) (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 < v i)
    (p : Fin m → ℤ) (q : Fin m → ℕ)
    (hrow : ∀ i, (v i : ℝ) =
      InterpolationMatrix.rowWeights v0 theta (MatrixArithmetic.logWeights q) i)
    (hS : H ≤ (S : ℚ) * v 0)
    (hT : ∀ i, v i.succ ≤
      (LemniscateDeterminant.localLogOrders q F v0 i : ℚ) * v 0)
    (selection : LemniscateDeterminant.Row N v0 theta (MatrixArithmetic.logWeights q) (H : ℝ) →
      LemniscateDeterminant.Column w0 (MatrixArithmetic.logWeights q) (H : ℝ)) :
    ((fullLogMatrix N w0 v0 theta (H : ℝ) p q).submatrix id selection).det =
      (LemniscateDeterminant.selectedMinor N S w0 v0 theta F (H : ℝ) p q selection).det := by
  classical
  let : Fintype (JetIndex v H) :=
    Fintype.ofEquiv _ (FormalMatrixBridge.rationalJetIndexEquiv v hv H).symm
  let e := rowIndexEquiv N v hv H v0 theta (MatrixArithmetic.logWeights q) hrow
  let P := fun col : LemniscateDeterminant.Column w0 (MatrixArithmetic.logWeights q) (H : ℝ) =>
    MvPolynomial.monomial (InterpolationMatrix.exponentVector col.val.val) (1 : ℂ)
  have he := det_selected_fullLog_eq_truncatedJet v (fun i => (hv i).le) H S hS
    (LemniscateDeterminant.localLogOrders q F v0) hT
    (LemniscateDeterminant.centers N p q) P (fun d => selection (e d))
  have hfull :
      (centerPacketMatrix v H (fun a c => LemniscateInterpolation.formalJet
        (LemniscateDeterminant.centers N p q c) (P a))).submatrix id (fun d => selection (e d)) =
      ((fullLogMatrix N w0 v0 theta (H : ℝ) p q).submatrix id selection).submatrix e e := by
    ext d a
    change coeff d.2.val _ =
      coeff (InterpolationMatrix.exponentVector (fun i => d.2.val i)) _
    rw [FormalMatrixBridge.exponentVector_coe]
    rfl
  have htrunc :
      (centerPacketMatrix v H (fun a c => truncatedJet S
        (LemniscateDeterminant.centers N p q c) (LemniscateDeterminant.localLogOrders q F v0)
        (P a))).submatrix id (fun d => selection (e d)) =
      (LemniscateDeterminant.selectedMinor N S w0 v0 theta F (H : ℝ) p q selection).submatrix e e := by
    ext d a
    symm
    change LemniscateArithmetic.entry S (LemniscateDeterminant.localLogOrders q F v0)
      (LemniscateDeterminant.gaussianCenter N d.1) p q (d.2.val 0)
      ((selection (e a)).val.val 0) ((selection (e a)).val.val (0 : Fin (m+1)).succ)
      (fun i => d.2.val i.succ) (fun i => (selection (e a)).val.val i.succ.succ) = _
    rw [entry_eq_coeff_truncatedJet]
    rw [FormalMatrixBridge.exponentVector_coe]
    rfl
  rw [hfull, htrunc, Matrix.det_submatrix_equiv_self, Matrix.det_submatrix_equiv_self] at he
  exact he

end QuadraticPi.LemniscateLogJetDeterminant


==> anc/lean/QuadraticPi/LemniscateSeriesFlatten.lean <==
import QuadraticPi.Denominators
import OAI.NumberTheory.PiExponent.Jets.FormalLogJet

/-! Exact successive coefficient extraction for polynomial transverse
variables with full power-series coefficients. -/
noncomputable section
set_option autoImplicit false
namespace QuadraticPi.LemniscateSeriesFlatten
open scoped BigOperators
open OAI.PiExponent
variable {R : Type*} [CommRing R]

def flatten (m : ℕ) :
    MvPolynomial (Fin m) (PowerSeries R) →+* MvPowerSeries (Fin (m+1)) R :=
  MvPolynomial.eval₂Hom (FormalLogJet.liftSeries m) (fun i => MvPowerSeries.X i.succ)

@[simp] theorem flatten_C {m : ℕ} (f : PowerSeries R) :
    flatten m (MvPolynomial.C f) = FormalLogJet.liftSeries m f := by
  simp [flatten]

@[simp] theorem flatten_X {m : ℕ} (i : Fin m) :
    flatten (R := R) m (MvPolynomial.X i) = MvPowerSeries.X i.succ := by
  simp [flatten]

theorem coeff_flatten {m : ℕ} (p : MvPolynomial (Fin m) (PowerSeries R))
    (ell : ℕ) (beta : Fin m →₀ ℕ) :
    MvPowerSeries.coeff (Finsupp.cons ell beta) (flatten m p) =
      PowerSeries.coeff ell (p.coeff beta) := by
  classical
  induction p using MvPolynomial.induction_on generalizing beta with
  | C f =>
    simp only [flatten_C, FormalLogJet.coeff_liftSeries, Finsupp.tail_cons,
      Finsupp.cons_zero, MvPolynomial.coeff_C]
    by_cases hb : beta = 0 <;> simp [hb, eq_comm]
  | add p q hp hq => simp only [map_add, MvPolynomial.coeff_add, hp, hq]
  | mul_X p i hp =>
    have hsub : Finsupp.cons ell beta - Finsupp.single i.succ 1 =
        Finsupp.cons ell (beta - Finsupp.single i 1) := by
      ext j
      cases j using Fin.cases <;> simp [Finsupp.tsub_apply, Finsupp.single_apply]
    have hcond : Finsupp.single i.succ 1 ≤ Finsupp.cons ell beta ↔
        Finsupp.single i 1 ≤ beta := by simp [Finsupp.single_le_iff]
    rw [map_mul, flatten_X, MvPowerSeries.X, MvPowerSeries.coeff_mul_monomial, hsub]
    simp only [hcond]
    rw [MvPolynomial.X, MvPolynomial.coeff_mul_monomial']
    split_ifs <;> simp [hp]

/-- Transverse binomial extraction, retaining the full base series exactly. -/
theorem coeff_lift_mul_shifted_product {m : ℕ} (G : PowerSeries R)
    (c : Fin m → PowerSeries R) (alpha beta : Fin m →₀ ℕ) (ell : ℕ) :
    MvPowerSeries.coeff (Finsupp.cons ell beta)
      (FormalLogJet.liftSeries m G * ∏ i,
        (MvPowerSeries.X i.succ + FormalLogJet.liftSeries m (c i)) ^ alpha i) =
      PowerSeries.coeff ell (G * ∏ i,
        ((alpha i).choose (beta i) : PowerSeries R) * (c i) ^ (alpha i-beta i)) := by
  have h := coeff_flatten
    (MvPolynomial.C G * ∏ i, (MvPolynomial.X i + MvPolynomial.C (c i)) ^ alpha i)
    ell beta
  rw [MvPolynomial.coeff_C_mul, Denominators.Shift.coeff_shifted_product] at h
  simpa only [map_mul, map_prod, map_pow, map_add, flatten_C, flatten_X] using h

end QuadraticPi.LemniscateSeriesFlatten


==> anc/lean/QuadraticPi/LemniscateWeightedBasis.lean <==
import QuadraticPi.LemniscateDeterminant
import QuadraticPi.LemniscateInterpolation
import OAI.NumberTheory.PiExponent.Jets.FormalJetIndices

/-!
# Exact finite elliptic source reconstruction

This module identifies the concrete normal-form determinant columns with the
polynomial source of elliptic interpolation. All coefficients and support
conditions are actual polynomial coefficients. No interpolation or determinant
nonvanishing assumption is used.
-/

namespace QuadraticPi.LemniscateWeightedBasis

noncomputable section
set_option autoImplicit false

open OAI OAI.PiExponent
open LemniscateDeterminant LemniscateInterpolation
open scoped BigOperators

/-- The monomial exponent map from the actual finite columns is injective. -/
theorem columnExponent_injective {m : ℕ} (w0 H : ℝ) (w : Fin m → ℝ) :
    Function.Injective (fun c : Column w0 w H =>
      InterpolationMatrix.exponentVector c.val.val) := by
  intro c d h
  apply Subtype.ext
  apply Subtype.ext
  exact exponentVector_injective h

/-- Extracting the coefficient of a selected normal-form column returns its
coefficient in the finite expansion. -/
theorem sum_monomial_coeff {m : ℕ} (w0 H : ℝ) (w : Fin m → ℝ)
    (a : Column w0 w H → ℂ) (c : Column w0 w H) :
    (∑ col : Column w0 w H,
      MvPolynomial.monomial (InterpolationMatrix.exponentVector col.val.val) (a col)).coeff
        (InterpolationMatrix.exponentVector c.val.val) = a c := by
  classical
  simp only [MvPolynomial.coeff_sum, MvPolynomial.coeff_monomial]
  rw [Finset.sum_eq_single c]
  · simp
  · intro d hd hdc
    have hne : InterpolationMatrix.exponentVector d.val.val ≠
        InterpolationMatrix.exponentVector c.val.val :=
      fun h => hdc (columnExponent_injective w0 H w h)
    simp [hne]
  · simp

/-- Every supported polynomial monomial is one of the concrete determinant
columns, using precisely normal form and the actual source degree bound. -/
def columnOfSupport {m : ℕ} (w0 H : ℝ) (w : Fin m → ℝ)
    (hw0 : 0 < w0) (hw : ∀ i, 0 < w i)
    (P : EllipticPolynomial m)
    (hnormal : ∀ e ∈ P.support, e (0 : Fin (m+1)).succ ≤ 1)
    (hdegree : PiExponentApprox.HasWeightedDegreeLE
      (InterpolationMatrix.columnWeights (2*w0) (Fin.cases (3*w0) w)) H P)
    (e : Fin (m+2) →₀ ℕ) (he : e ∈ P.support) : Column w0 w H := by
  refine ⟨⟨fun i => e i, ?_⟩, hnormal e he⟩
  have hpos : ∀ i, 0 < InterpolationMatrix.columnWeights
      (2*w0) (Fin.cases (3*w0) w) i := by
    intro i
    refine Fin.cases ?_ (fun j => ?_) i
    · change 0 < 2*w0
      positivity
    · refine Fin.cases ?_ (fun k => ?_) j
      · change 0 < 3*w0
        positivity
      · exact hw k
  apply (mem_realWeightedSimplex hpos).mpr
  simpa only [PiExponentApprox.monomialWeight, mul_comm] using hdegree e he

@[simp] theorem columnOfSupport_exponent {m : ℕ} (w0 H : ℝ) (w : Fin m → ℝ)
    (hw0 : 0 < w0) (hw : ∀ i, 0 < w i)
    (P : EllipticPolynomial m)
    (hnormal : ∀ e ∈ P.support, e (0 : Fin (m+1)).succ ≤ 1)
    (hdegree : PiExponentApprox.HasWeightedDegreeLE
      (InterpolationMatrix.columnWeights (2*w0) (Fin.cases (3*w0) w)) H P)
    (e : Fin (m+2) →₀ ℕ) (he : e ∈ P.support) :
    InterpolationMatrix.exponentVector
      (columnOfSupport w0 H w hw0 hw P hnormal hdegree e he).val.val = e := by
  exact FormalMatrixBridge.exponentVector_coe e

/-- Exact finite basis reconstruction for every source polynomial. -/
theorem sum_monomial_coeff_eq {m : ℕ} (w0 H : ℝ) (w : Fin m → ℝ)
    (hw0 : 0 < w0) (hw : ∀ i, 0 < w i)
    (P : EllipticPolynomial m)
    (hnormal : ∀ e ∈ P.support, e (0 : Fin (m+1)).succ ≤ 1)
    (hdegree : PiExponentApprox.HasWeightedDegreeLE
      (InterpolationMatrix.columnWeights (2*w0) (Fin.cases (3*w0) w)) H P) :
    (∑ col : Column w0 w H,
      MvPolynomial.monomial (InterpolationMatrix.exponentVector col.val.val)
        (P.coeff (InterpolationMatrix.exponentVector col.val.val))) = P := by
  classical
  ext e
  by_cases he : P.coeff e = 0
  · rw [he, MvPolynomial.coeff_sum]
    apply Finset.sum_eq_zero
    intro col hcol
    by_cases hc : InterpolationMatrix.exponentVector col.val.val = e
    · simp [hc, he]
    · simp [MvPolynomial.coeff_monomial, hc]
  · let c := columnOfSupport w0 H w hw0 hw P hnormal hdegree e
      (MvPolynomial.mem_support_iff.mpr he)
    have hc : InterpolationMatrix.exponentVector c.val.val = e :=
      columnOfSupport_exponent w0 H w hw0 hw P hnormal hdegree e _
    rw [← hc]
    exact sum_monomial_coeff w0 H w _ c

/-- The support of any finite coefficient expansion consists only of genuine
normal-form columns. -/
theorem sum_monomial_support {m : ℕ} (w0 H : ℝ) (w : Fin m → ℝ)
    (a : Column w0 w H → ℂ) (e : Fin (m+2) →₀ ℕ)
    (he : e ∈ (∑ col : Column w0 w H,
      MvPolynomial.monomial (InterpolationMatrix.exponentVector col.val.val) (a col)).support) :
    ∃ c : Column w0 w H, InterpolationMatrix.exponentVector c.val.val = e := by
  classical
  by_contra h
  apply (MvPolynomial.mem_support_iff.mp he)
  rw [MvPolynomial.coeff_sum]
  apply Finset.sum_eq_zero
  intro c hc
  have hne : InterpolationMatrix.exponentVector c.val.val ≠ e := by
    intro hce
    exact h ⟨c,hce⟩
  simp [MvPolynomial.coeff_monomial, hne]

theorem sum_monomial_normal {m : ℕ} (w0 H : ℝ) (w : Fin m → ℝ)
    (a : Column w0 w H → ℂ) :
    ∀ e ∈ (∑ col : Column w0 w H,
      MvPolynomial.monomial (InterpolationMatrix.exponentVector col.val.val) (a col)).support,
      e (0 : Fin (m+1)).succ ≤ 1 := by
  intro e he
  obtain ⟨c,rfl⟩ := sum_monomial_support w0 H w a e he
  simpa only [InterpolationMatrix.exponentVector_apply] using c.property

theorem sum_monomial_weighted {m : ℕ} (w0 H : ℝ) (w : Fin m → ℝ)
    (hw0 : 0 < w0) (hw : ∀ i, 0 < w i) (a : Column w0 w H → ℂ) :
    PiExponentApprox.HasWeightedDegreeLE
      (InterpolationMatrix.columnWeights (2*w0) (Fin.cases (3*w0) w)) H
      (∑ col : Column w0 w H,
        MvPolynomial.monomial (InterpolationMatrix.exponentVector col.val.val) (a col)) := by
  intro e he
  obtain ⟨c,rfl⟩ := sum_monomial_support w0 H w a e he
  have hpos : ∀ i, 0 < InterpolationMatrix.columnWeights
      (2*w0) (Fin.cases (3*w0) w) i := by
    intro i
    refine Fin.cases ?_ (fun j => ?_) i
    · change 0 < 2*w0
      positivity
    · refine Fin.cases ?_ (fun k => ?_) j
      · change 0 < 3*w0
        positivity
      · exact hw k
  have h := (mem_realWeightedSimplex hpos).mp c.val.property
  simpa only [PiExponentApprox.monomialWeight,
    InterpolationMatrix.exponentVector_apply, mul_comm] using h


/-- The rational EPA source weights are exactly the real determinant weights. -/
theorem sourceWeights_cast (B : SeparatedWeightPA.BaseData) (w : Fin B.m → ℚ)
    (i : Fin (B.m+2)) :
    ((sourceWeights B w i : ℚ) : ℝ) =
      InterpolationMatrix.columnWeights (2*(B.w0 : ℝ))
        (Fin.cases (3*(B.w0 : ℝ)) (fun j => (w j : ℝ))) i := by
  cases i using Fin.cases with
  | zero => simp only [sourceWeights, InterpolationMatrix.columnWeights, Fin.cases_zero,
      Rat.cast_mul, Rat.cast_ofNat]
  | succ j =>
    cases j using Fin.cases <;> simp only [sourceWeights, InterpolationMatrix.columnWeights, Fin.cases_zero,
      Fin.cases_succ, Rat.cast_mul, Rat.cast_ofNat]

/-- The literal EPA source subtype supplies the exact real weighted-degree
bound used by the finite column matrix. -/
theorem weightedPolynomials_real_degree (B : SeparatedWeightPA.BaseData)
    (w : Fin B.m → ℚ) (H : ℕ) (P : WeightedPolynomials B w H) :
    PiExponentApprox.HasWeightedDegreeLE
      (InterpolationMatrix.columnWeights (2*(B.w0 : ℝ))
        (Fin.cases (3*(B.w0 : ℝ)) (fun i => (w i : ℝ)))) (H : ℝ) P.val := by
  intro e he
  have hh : ((Finsupp.weight (sourceWeights B w) e : ℚ) : ℝ) ≤ (H : ℝ) := by
    exact_mod_cast (P.property e he).2
  rw [FormalMatrixBridge.cast_finsupp_weight] at hh
  simpa only [sourceWeights_cast, PiExponentApprox.monomialWeight, mul_comm] using hh

/-- Reconstruction specialized to exactly the EPA source, with no additional
degree or normal-form assumption. -/
theorem weightedPolynomials_reconstruct (B : SeparatedWeightPA.BaseData)
    (w : Fin B.m → ℚ) (H : ℕ) (hw : ∀ i, 0 < w i)
    (P : WeightedPolynomials B w H) :
    (∑ col : Column (B.w0 : ℝ) (fun i => (w i : ℝ)) (H : ℝ),
      MvPolynomial.monomial (InterpolationMatrix.exponentVector col.val.val)
        (P.val.coeff (InterpolationMatrix.exponentVector col.val.val))) = P.val := by
  exact sum_monomial_coeff_eq (B.w0 : ℝ) (H : ℝ) (fun i => (w i : ℝ))
    (by exact_mod_cast B.w0_pos) (fun i => by exact_mod_cast hw i) P.val
    (fun e he => (P.property e he).1) (weightedPolynomials_real_degree B w H P)

end
end QuadraticPi.LemniscateWeightedBasis


==> anc/lean/QuadraticPi/LocalSliceIsolation.lean <==
import QuadraticPi.AffineSliceIsolation

/-!
Minimality of the chosen point prime is equivalent to the radical of the
localized ideal being the local maximal ideal. Local radical equality of
equations and a component survives adding the same coordinate-slice ideal.
-/
set_option autoImplicit false
set_option maxHeartbeats 800000
noncomputable section
namespace QuadraticPi.LocalSliceIsolation
open Module AffineSliceIsolation TransversePolynomialSource TangentBasisInvertibility
open FormalSliceNormalJacobian OAI.PiExponent.NormalBasisRigidity
open OAI.PiExponent.CommutingTaylor
open scoped BigOperators

section General
variable {R : Type*} [CommRing R]

theorem minimalPrime_iff_local_radical (I p : Ideal R) [p.IsPrime] :
    p ∈ I.minimalPrimes ↔
      (I.map (algebraMap R (Localization.AtPrime p))).radical =
        IsLocalRing.maximalIdeal (Localization.AtPrime p) := by
  constructor
  · intro h
    rw [IsLocalization.AtPrime.radical_map_of_mem_minimalPrimes (Localization.AtPrime p) p I h]
    exact Localization.AtPrime.map_eq_maximalIdeal
  · intro h
    have hm : IsLocalRing.maximalIdeal (Localization.AtPrime p) ∈
        (I.map (algebraMap R (Localization.AtPrime p))).radical.minimalPrimes := by
      rw [h, Ideal.minimalPrimes_eq_subsingleton_self]
      exact Set.mem_singleton _
    rw [Ideal.radical_minimalPrimes,
      IsLocalization.minimalPrimes_map p.primeCompl (Localization.AtPrime p)] at hm
    simpa only [Set.mem_preimage, Localization.AtPrime.under_maximalIdeal] using hm

theorem minimalPrime_iff_local_radical_map (I p : Ideal R) [p.IsPrime] :
    p ∈ I.minimalPrimes ↔
      (I.map (algebraMap R (Localization.AtPrime p))).radical =
        p.map (algebraMap R (Localization.AtPrime p)) := by
  rw [Localization.AtPrime.map_eq_maximalIdeal]
  exact minimalPrime_iff_local_radical I p

end General

section Point
variable {σ : Type} {K : Type} [Field K]

abbrev PointLocalization (a : σ → K) :=
  Localization.AtPrime (OAI.PiExponent.WeightedBezout.pointIdeal a)

def localizedIdeal (a : σ → K) (I : Ideal (MvPolynomial σ K)) : Ideal (PointLocalization a) :=
  I.map (algebraMap (MvPolynomial σ K) (PointLocalization a))

def IsLocallyIsolated (a : σ → K) (I : Ideal (MvPolynomial σ K)) : Prop :=
  (localizedIdeal a I).radical = IsLocalRing.maximalIdeal (PointLocalization a)

theorem isLocallyIsolated_iff_minimalPrime (a : σ → K) (I : Ideal (MvPolynomial σ K)) :
    IsLocallyIsolated a I ↔ OAI.PiExponent.WeightedBezout.pointIdeal a ∈ I.minimalPrimes :=
  (minimalPrime_iff_local_radical I (OAI.PiExponent.WeightedBezout.pointIdeal a)).symm

theorem isLocallyIsolated_congr (a : σ → K) (I J : Ideal (MvPolynomial σ K))
    (h : (localizedIdeal a I).radical = (localizedIdeal a J).radical) :
    IsLocallyIsolated a I ↔ IsLocallyIsolated a J := by
  unfold IsLocallyIsolated
  rw [h]

theorem localRadical_sup_eq (a : σ → K) (I J L : Ideal (MvPolynomial σ K))
    (h : (localizedIdeal a I).radical = (localizedIdeal a J).radical) :
    (localizedIdeal a (I ⊔ L)).radical = (localizedIdeal a (J ⊔ L)).radical := by
  calc
    (localizedIdeal a (I ⊔ L)).radical =
        ((localizedIdeal a I).radical ⊔ (localizedIdeal a L).radical).radical := by
      unfold localizedIdeal
      rw [Ideal.map_sup, Ideal.radical_sup]
    _ = ((localizedIdeal a J).radical ⊔ (localizedIdeal a L).radical).radical := by rw [h]
    _ = (localizedIdeal a (J ⊔ L)).radical := by
      unfold localizedIdeal
      rw [Ideal.map_sup]
      exact (Ideal.radical_sup _ _).symm

theorem isLocallyIsolated_sup_congr (a : σ → K) (I J L : Ideal (MvPolynomial σ K))
    (h : (localizedIdeal a I).radical = (localizedIdeal a J).radical) :
    IsLocallyIsolated a (I ⊔ L) ↔ IsLocallyIsolated a (J ⊔ L) :=
  isLocallyIsolated_congr a _ _ (localRadical_sup_eq a I J L h)

end Point

section Slice
variable {k m : ℕ} {K : Type} [Field K]

theorem ambientSlice_local_isolation_iff {J : Type*} (a : (Fin k ⊕ Fin m) → K)
    (f : J → MvPolynomial (Fin k ⊕ Fin m) K) :
    IsLocallyIsolated a (ambientSliceIdeal (fun i => a (Sum.inr i)) f) ↔
    OAI.PiExponent.WeightedBezout.pointIdeal (fun i => a (Sum.inl i)) ∈
      (Ideal.span (Set.range (fun j => coordinateRestriction (fun i => a (Sum.inr i)) (f j)))).minimalPrimes := by
  rw [isLocallyIsolated_iff_minimalPrime]
  exact (ambient_point_isolation_iff a f).symm

theorem ambientSlice_local_component_iff {J : Type*} (a : (Fin k ⊕ Fin m) → K)
    (f : J → MvPolynomial (Fin k ⊕ Fin m) K)
    (P : Ideal (MvPolynomial (Fin k ⊕ Fin m) K))
    (hSupport : (localizedIdeal a (Ideal.span (Set.range f))).radical = (localizedIdeal a P).radical) :
    IsLocallyIsolated a (ambientSliceIdeal (fun i => a (Sum.inr i)) f) ↔
      IsLocallyIsolated a (P ⊔ frozenIdeal (fun i => a (Sum.inr i))) :=
  isLocallyIsolated_sup_congr a _ _ _ hSupport

theorem ambientSlice_local_isolation_iff_restricted {J : Type*} (a : (Fin k ⊕ Fin m) → K)
    (f : J → MvPolynomial (Fin k ⊕ Fin m) K) :
    IsLocallyIsolated a (ambientSliceIdeal (fun i => a (Sum.inr i)) f) ↔
      IsLocallyIsolated (fun i => a (Sum.inl i))
        (Ideal.span (Set.range (fun j => coordinateRestriction (fun i => a (Sum.inr i)) (f j)))) :=
  (ambientSlice_local_isolation_iff a f).trans (isLocallyIsolated_iff_minimalPrime _ _).symm

end Slice
section Endpoint
open MvPowerSeries
variable {m k : ℕ} {K R A : Type} [Field K] [CommRing R] [CommRing A]
variable [Algebra ℚ K] [Algebra K R] [Algebra ℚ R] [IsScalarTower ℚ K R]
variable [Algebra K A] [Algebra ℚ A] [IsScalarTower ℚ K A]
theorem polynomial_multiplicity_of_local_slice_isolation [Infinite K] {J : Type*}
    (D : Fin k → Derivation K R R) (r : R →ₐ[K] A)
    (t : A →ₐ[K] MvPowerSeries (Fin m) K) (ambient : (Fin k ⊕ Fin m) → R)
    (T : Submodule K ((Fin k ⊕ Fin m) → K)) (v : Fin k → ((Fin k ⊕ Fin m) → K))
    (hA : IsNormalBasis (K := K) (fun i => T.mkQ (coordinateNormals i)) Finset.univ)
    (hB : IsNormalBasis (K := K) (fun i => T.mkQ (v i)) Finset.univ)
    (B : Basis (Fin m) K T)
    (hTangent : ∀ s a, coeff (Finsupp.single a 1) (t (r (ambient s))) = (B a : (Fin k ⊕ Fin m) → K) s)
    (hFrame : ∀ s j, constantCoeff (t (r (D j (ambient s)))) = v j s)
    (f : J → MvPolynomial (Fin k ⊕ Fin m) K)
    (rho : (Fin k ⊕ Fin m) → ℚ) (kappa : Fin k → ℝ) (epsilon N : ℝ)
    (hrho : ∀ i, 0 < rho i) (hkappa : ∀ i, 0 < kappa i)
    (hepsilon : 0 < epsilon) (hN : 0 < N)
    (hdegree : ∀ j, ∀ e ∈ (f j).support,
      (∑ i ∈ e.support, (e i : ℝ) * (rho i : ℝ)) ≤ N)
    (hLocal : IsLocallyIsolated (fun s => constantCoeff (t (r (ambient s))))
      (ambientSliceIdeal (fun i => constantCoeff (t (r (ambient (Sum.inr i))))) f))
    (hvanish : ∀ j, ∀ b : Fin k →₀ ℕ,
      (∑ i, kappa i * (b i : ℝ)) < epsilon * N →
      r (mixedIter k (fun i => (D i).restrictScalars ℚ) b (MvPolynomial.aeval ambient (f j))) = 0) :
    (∏ i, (rho (Sum.inl i) : ℝ)) ≤ (k.factorial : ℝ) * (∏ i, kappa i) / epsilon ^ k := by
  exact polynomial_multiplicity_of_ambient_slice_isolation D r t ambient T v hA hB B hTangent hFrame
    f rho kappa epsilon N hrho hkappa hepsilon hN hdegree
    ((isLocallyIsolated_iff_minimalPrime _ _).mp hLocal) hvanish

theorem polynomial_multiplicity_of_local_component_slice [Infinite K] {J : Type*}
    (D : Fin k → Derivation K R R) (r : R →ₐ[K] A)
    (t : A →ₐ[K] MvPowerSeries (Fin m) K) (ambient : (Fin k ⊕ Fin m) → R)
    (T : Submodule K ((Fin k ⊕ Fin m) → K)) (v : Fin k → ((Fin k ⊕ Fin m) → K))
    (hA : IsNormalBasis (K := K) (fun i => T.mkQ (coordinateNormals i)) Finset.univ)
    (hB : IsNormalBasis (K := K) (fun i => T.mkQ (v i)) Finset.univ)
    (B : Basis (Fin m) K T)
    (hTangent : ∀ s a, coeff (Finsupp.single a 1) (t (r (ambient s))) = (B a : (Fin k ⊕ Fin m) → K) s)
    (hFrame : ∀ s j, constantCoeff (t (r (D j (ambient s)))) = v j s)
    (f : J → MvPolynomial (Fin k ⊕ Fin m) K)
    (rho : (Fin k ⊕ Fin m) → ℚ) (kappa : Fin k → ℝ) (epsilon N : ℝ)
    (hrho : ∀ i, 0 < rho i) (hkappa : ∀ i, 0 < kappa i)
    (hepsilon : 0 < epsilon) (hN : 0 < N)
    (hdegree : ∀ j, ∀ e ∈ (f j).support,
      (∑ i ∈ e.support, (e i : ℝ) * (rho i : ℝ)) ≤ N)
    (P : Ideal (MvPolynomial (Fin k ⊕ Fin m) K))
    (hSupport : (localizedIdeal (fun s => constantCoeff (t (r (ambient s))))
      (Ideal.span (Set.range f))).radical =
      (localizedIdeal (fun s => constantCoeff (t (r (ambient s)))) P).radical)
    (hComponentSlice : IsLocallyIsolated (fun s => constantCoeff (t (r (ambient s))))
      (P ⊔ frozenIdeal (fun i => constantCoeff (t (r (ambient (Sum.inr i)))))))
    (hvanish : ∀ j, ∀ b : Fin k →₀ ℕ,
      (∑ i, kappa i * (b i : ℝ)) < epsilon * N →
      r (mixedIter k (fun i => (D i).restrictScalars ℚ) b (MvPolynomial.aeval ambient (f j))) = 0) :
    (∏ i, (rho (Sum.inl i) : ℝ)) ≤ (k.factorial : ℝ) * (∏ i, kappa i) / epsilon ^ k := by
  exact polynomial_multiplicity_of_local_slice_isolation D r t ambient T v hA hB B hTangent hFrame
    f rho kappa epsilon N hrho hkappa hepsilon hN hdegree
    ((ambientSlice_local_component_iff _ f P hSupport).mpr hComponentSlice) hvanish

end Endpoint
end QuadraticPi.LocalSliceIsolation


==> anc/lean/QuadraticPi/LogarithmicFullRowShear.lean <==
import QuadraticPi.CoordinateShearDeterminant

/-! Literal full-row coefficient minors of polynomial logarithmic charts.
Positive rational weights and the weak support inequality suffice; the
weighted-preservation and zero-constant conditions are derived here. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.LogarithmicFullRowShear
open scoped BigOperators
open MvPowerSeries OAI.PiExponent FormalLogJet FormalLogTruncation JetGeometry
open LemniscateJetDeterminant
variable {m : ℕ}
local notation "S" => MvPowerSeries (Fin (m+1)) ℂ

theorem coordinate_weight_le (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 ≤ v i)
    (d : Fin (m+1) →₀ ℕ) (i : Fin (m+1)) :
    (d i : ℚ)*v i ≤ Finsupp.weight v d := by
  classical
  by_cases hi : d i = 0
  · simpa [hi] using rational_weight_nonneg v hv d
  · simp only [Finsupp.weight_apply,Finsupp.sum,nsmul_eq_mul]
    exact Finset.single_le_sum (fun j _ => mul_nonneg (by positivity) (hv j))
      (Finsupp.mem_support_iff.mpr hi)

theorem jetIndex_finite (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 < v i) (H : ℚ) :
    Finite (JetIndex v H) := by
  classical
  have hex : ∀ i, ∃ N : ℕ, H/v i < (N : ℚ) := fun i => exists_nat_gt (H/v i)
  choose N hN using hex
  have hbound : ∀ (d : JetIndex v H) i, d.val i < N i := by
    intro d i
    have h := (lt_div_iff₀ (hv i)).mpr
      ((coordinate_weight_le v (fun j => (hv j).le) d.val i).trans_lt d.property)
    exact_mod_cast h.trans (hN i)
  let encode : JetIndex v H → ((i : Fin (m+1)) → Fin (N i)) := fun d i => ⟨d.val i,hbound d i⟩
  apply Finite.of_injective encode
  intro a b he
  apply Subtype.ext
  ext i
  exact congrArg Fin.val (congrFun he i)

theorem tail_constantCoeff_zero (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 < v i)
    (T : Fin m → PowerSeries ℂ)
    (hT : ∀ i a, PowerSeries.coeff a (T i) ≠ 0 → v i.succ ≤ (a : ℚ)*v 0) :
    ∀ i, PowerSeries.constantCoeff (T i)=0 := by
  intro i
  by_contra h
  have hh := hT i 0 (by simpa only [PowerSeries.coeff_zero_eq_constantCoeff] using h)
  norm_num at hh
  linarith [hv i.succ]

theorem tail_mem_weightedIdeal (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 ≤ v i)
    (T : Fin m → PowerSeries ℂ)
    (hT : ∀ i a, PowerSeries.coeff a (T i) ≠ 0 → v i.succ ≤ (a : ℚ)*v 0) (i : Fin m) :
    (T i).toMvPowerSeries (0 : Fin (m+1)) ∈ rationalWeightedIdeal v hv (v i.succ) := by
  classical
  intro d hd
  rw [← liftSeries_eq_toMvPowerSeries m (T i),coeff_liftSeries]
  by_cases ht : d.tail=0
  · rw [ite_eq_left ht]
    have hsingle : d=Finsupp.single 0 (d 0) := by
      calc
        d=Finsupp.cons (d 0) d.tail := (Finsupp.cons_tail d).symm
        _=Finsupp.single 0 (d 0) := by rw [ht,Finsupp.cons_zero_eq_single_zero]
    rw [hsingle,Finsupp.weight_single,nsmul_eq_mul] at hd
    by_contra hc
    exact (not_le_of_gt hd) (hT i (d 0) hc)
  · simp [ht]

def jetVars (G : Fin m → PowerSeries ℂ) (b : ℂ) (c : Fin m → ℂ) : Fin (m+1) → S :=
  Fin.cases (C b*(1+X 0)) (fun i => C (c i)+(G i).toMvPowerSeries 0+X i.succ)

def jet (G : Fin m → PowerSeries ℂ) (b : ℂ) (c : Fin m → ℂ)
    (P : MvPolynomial (Fin (m+1)) ℂ) : S := MvPolynomial.aeval (jetVars G b c) P

theorem shift_jet (G T : Fin m → PowerSeries ℂ) (b : ℂ) (c : Fin m → ℂ)
    (ht : ∀ i, PowerSeries.constantCoeff (T i)=0) (P : MvPolynomial (Fin (m+1)) ℂ) :
    shiftMap T ht (jet G b c P)=jet (G+T) b c P := by
  have hhom : (shiftMap T ht).comp (MvPolynomial.aeval (jetVars G b c)) =
      MvPolynomial.aeval (jetVars (G+T) b c) := by
    apply MvPolynomial.algHom_ext
    intro k
    simp only [AlgHom.comp_apply,MvPolynomial.aeval_X]
    cases k using Fin.cases with
    | zero =>
        simp only [jetVars,Fin.cases_zero,map_mul,map_add,map_one,shiftMap_X_zero]
        have hc : shiftMap T ht (C b)=C b := by
          simpa only [MvPowerSeries.algebraMap_apply,Algebra.algebraMap_self_apply] using (shiftMap T ht).commutes b
        rw [hc]
    | succ i =>
        simp only [jetVars,Fin.cases_succ,Pi.add_apply,map_add,shiftMap_toMvPowerSeries,shiftMap_X_succ]
        have hc : shiftMap T ht (C (c i))=C (c i) := by
          simpa only [MvPowerSeries.algebraMap_apply,Algebra.algebraMap_self_apply] using (shiftMap T ht).commutes (c i)
        rw [hc]
        abel
  exact AlgHom.congr_fun hhom P

def selectedMatrix {α C : Type*} (v : Fin (m+1) → ℚ) (H : ℚ)
    (G : C → Fin m → PowerSeries ℂ) (b : C → ℂ) (c : C → Fin m → ℂ)
    (P : α → MvPolynomial (Fin (m+1)) ℂ) (sel : C × JetIndex v H → α) :
    Matrix (C × JetIndex v H) (C × JetIndex v H) ℂ :=
  (centerPacketMatrix v H (fun a j => jet (G j) (b j) (c j) (P a))).submatrix id sel

theorem det_selectedMatrix_add_tail {α C : Type*} [Fintype C] [DecidableEq C]
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 < v i) (H : ℚ)
    [Fintype (JetIndex v H)] [DecidableEq (JetIndex v H)]
    (G T : C → Fin m → PowerSeries ℂ) (b : C → ℂ) (c : C → Fin m → ℂ)
    (hT : ∀ j i a, PowerSeries.coeff a (T j i) ≠ 0 → v i.succ ≤ (a : ℚ)*v 0)
    (P : α → MvPolynomial (Fin (m+1)) ℂ) (sel : C × JetIndex v H → α) :
    (selectedMatrix v H (fun j => G j+T j) b c P sel).det=(selectedMatrix v H G b c P sel).det := by
  let ht := fun j => tail_constantCoeff_zero v hv (T j) (hT j)
  have h := det_selected_centerPacketMatrix_shift v (fun i => (hv i).le) H T ht
    (fun j i => tail_mem_weightedIdeal v (fun k => (hv k).le) (T j) (hT j) i)
    (fun a j => jet (G j) (b j) (c j) (P a)) sel
  simpa only [shift_jet,selectedMatrix] using h

theorem selected_det_ne_zero_iff {α C : Type*} [Fintype C] [DecidableEq C]
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 < v i) (H : ℚ)
    [Fintype (JetIndex v H)] [DecidableEq (JetIndex v H)]
    (G T : C → Fin m → PowerSeries ℂ) (b : C → ℂ) (c : C → Fin m → ℂ)
    (hT : ∀ j i a, PowerSeries.coeff a (T j i) ≠ 0 → v i.succ ≤ (a : ℚ)*v 0)
    (P : α → MvPolynomial (Fin (m+1)) ℂ) (sel : C × JetIndex v H → α) :
    (selectedMatrix v H (fun j => G j+T j) b c P sel).det ≠ 0 ↔
      (selectedMatrix v H G b c P sel).det ≠ 0 := by
  rw [det_selectedMatrix_add_tail v hv H G T b c hT P sel]

end QuadraticPi.LogarithmicFullRowShear


==> anc/lean/QuadraticPi/LogarithmicManuscriptAdapters.lean <==
import QuadraticPi.ExtendedIrrationalityExponent
import QuadraticPi.ScalarMatchingLinearCombination

/-! Explicit wrappers for two manuscript statements whose ingredients were
already proved: universal Dirichlet lower bound in the extended reals, and
nonzero rational linear combinations of positive rational logarithms. -/
set_option autoImplicit false
noncomputable section
open scoped BigOperators
namespace QuadraticPi

theorem two_le_extendedIrrationalityExponent {x : ℝ} (hx : Irrational x) :
    (2 : ENNReal) ≤ extendedIrrationalityExponent x := by
  have hm : ENNReal.ofReal 2 ∈ ENNReal.ofReal '' ApproximationExponents x :=
    ⟨2, two_mem_approximationExponents hx, rfl⟩
  simpa only [extendedIrrationalityExponent, ENNReal.ofReal_ofNat] using (le_sSup hm)

theorem rationalLogarithm_rational_sum_eventualLowerBound
    {ι : Type*} (s : Finset ι) (q a : ι → ℚ)
    (ha : ∀ i ∈ s, 0 < a i)
    (hne : (∑ i ∈ s, (q i : ℝ) * Real.log (a i : ℝ)) ≠ 0) :
    EventualLowerBound (∑ i ∈ s, (q i : ℝ) * Real.log (a i : ℝ)) := by
  apply scalarMatching_rational_sum_eventualLowerBound s q
    (fun i => Real.log (a i : ℝ)) a (1 : ℚ) one_ne_zero
  · intro i hi sigma
    have hai : (0 : ℝ) < (a i : ℝ) := by exact_mod_cast ha i hi
    simp only [map_one, one_mul, ← Complex.ofReal_exp, Real.exp_log hai]
    exact (map_ratCast sigma (a i)).symm
  · exact hne

theorem rationalLogarithm_rational_sum_irrationalityExponent_eq_two
    {ι : Type*} (s : Finset ι) (q a : ι → ℚ)
    (ha : ∀ i ∈ s, 0 < a i)
    (hne : (∑ i ∈ s, (q i : ℝ) * Real.log (a i : ℝ)) ≠ 0) :
    irrationalityExponent (∑ i ∈ s, (q i : ℝ) * Real.log (a i : ℝ)) = 2 :=
  irrationalityExponent_eq_two_of_eventualLowerBound
    (rationalLogarithm_rational_sum_eventualLowerBound s q a ha hne)

end QuadraticPi


==> anc/lean/QuadraticPi/MovingLogAnalytic.lean <==
import QuadraticPi.MovingLogData
import QuadraticPi.MovingLogMatrix
import QuadraticPi.MovingLogAnalyticColumns
import QuadraticPi.MovingLogJetTransfer
import QuadraticPi.LemniscateDisplacementBounds
import QuadraticPi.AnalyticTransfer
import OAI.NumberTheory.PiExponent.Analysis.DeterminantAnalyticBound
import OAI.NumberTheory.PiExponent.Analysis.TranslationCountLimit
import OAI.NumberTheory.PiExponent.Approximation.MatrixCounting

/-! # Analytic bounds for the moving-base logarithmic determinant

The target is an arbitrary complex logarithm.  Constant displacements are
expanded exactly after a determinant-one logarithmic-tail shear.  No period
identity, new column selection, or tail error is assumed.
-/

namespace QuadraticPi.MovingLogAnalytic

open OAI.PiExponent
open scoped BigOperators Topology
open Filter

noncomputable def collisionConstant : ℝ := Real.log 2 / 4

theorem collisionConstant_pos : 0 < collisionConstant := by
  unfold collisionConstant
  exact div_pos (Real.log_pos (by norm_num)) (by norm_num)

abbrev FixedData (nu : ℝ) :=
  MovingLogData nu Arithmetic.lcmConstant collisionConstant

noncomputable def finiteDenominators {nu : ℝ} (d : FixedData nu) : Fin d.m → ℕ := d.q

theorem finiteDenominators_two_le {nu : ℝ} (d : FixedData nu) (i : Fin d.m) :
    2 ≤ finiteDenominators d i := d.q_two_le i

abbrev Row {nu : ℝ} (d : FixedData nu) (H : ℝ) :=
  InterpolationMatrix.Row d.K d.v0 d.base.theta
    (MatrixArithmetic.logWeights (finiteDenominators d)) H

abbrev Column {nu : ℝ} (d : FixedData nu) (H : ℝ) :=
  InterpolationMatrix.Column d.w0 (MatrixArithmetic.logWeights (finiteDenominators d)) H

noncomputable def actualMatrix {nu : ℝ} (d : FixedData nu) (H : ℝ) :
    Matrix (Row d H) (Column d H) ℂ :=
  MovingLogMatrix.truncatedLogMatrix d.baseValue d.K d.w0 d.v0 d.base.theta
    (MatrixArithmetic.logWeights (finiteDenominators d)) H d.r
    (MatrixArithmetic.truncationOrders (finiteDenominators d) d.F d.v0)

noncomputable def actualMinor {nu : ℝ} (d : FixedData nu) (H : ℝ)
    (selection : Row d H → Column d H) : Matrix (Row d H) (Row d H) ℂ :=
  (actualMatrix d H).submatrix id selection

noncomputable def actualMean {nu : ℝ} (d : FixedData nu) (H : ℝ) : ℝ :=
  MatrixArithmetic.meanRowWeight d.K d.v0 d.base.theta (finiteDenominators d) H

noncomputable def actualRowCount {nu : ℝ} (d : FixedData nu) (H : ℝ) : ℕ :=
  Fintype.card (Row d H)

noncomputable def lowIndexCount {nu : ℝ} (d : FixedData nu) (H : ℝ) : ℕ :=
  (realWeightedSimplex (MatrixArithmetic.logWeights (finiteDenominators d))
    ((d.base.A : ℝ) * H)).card

noncomputable def collisionRate {nu : ℝ} (d : FixedData nu) (H : ℝ) : ℝ :=
  collisionConstant * d.base.eta ^ 2 * (actualRowCount d H : ℝ) /
    (H * (lowIndexCount d H : ℝ))

noncomputable def collisionLimit {nu : ℝ} (d : FixedData nu) : ℝ :=
  collisionConstant *
    (d.base.eta ^ 2 * (d.K : ℝ) * (d.base.theta : ℝ) ^ d.m /
      (((d.m : ℝ) + 1) * (d.v0 : ℝ) * (d.base.A : ℝ) ^ d.m))

theorem actualMean_bounds {nu : ℝ} (d : FixedData nu) (H : ℝ) (hH : 0 < H) :
    0 ≤ actualMean d H ∧ actualMean d H ≤ (d.base.theta : ℝ) := by
  exact ⟨MatrixArithmetic.meanRowWeight_nonneg _ _ _ _ hH.le,
    MatrixArithmetic.meanRowWeight_le_theta (finiteDenominators d)
      (finiteDenominators_two_le d) (Nat.zero_lt_of_lt d.K_pos)
      d.v0_pos d.base.theta_pos hH⟩

theorem tendsto_collisionRate {nu : ℝ} (d : FixedData nu) :
    Tendsto (collisionRate d) atTop (𝓝 (collisionLimit d)) := by
  have hv : 0 < d.v0 := by exact_mod_cast d.v0_pos
  have ht : 0 < d.base.theta := by exact_mod_cast d.base.theta_pos
  have hA : 0 < d.base.A := by exact_mod_cast d.base.A_pos
  have hh := MatrixCounting.tendsto_collisionRatio d.K d.v0 d.base.theta d.base.A
    (finiteDenominators d) hv ht hA (finiteDenominators_two_le d)
    collisionConstant d.base.eta
  have he : collisionConstant * d.base.eta ^ 2 * (d.K : ℝ) *
      (d.base.theta : ℝ) ^ d.m /
      (((d.m : ℝ) + 1) * (d.v0 : ℝ) * (d.base.A : ℝ) ^ d.m) =
        collisionLimit d := by
    unfold collisionLimit
    ring
  rw [he] at hh
  exact hh


noncomputable def fixedWeights {nu : ℝ} (d : FixedData nu) : Fin d.m → ℝ :=
  MatrixArithmetic.logWeights (finiteDenominators d)

abbrev Transverse {nu : ℝ} (d : FixedData nu) (H : ℝ) :=
  ↥(MatrixTranslation.transverseIndices (fixedWeights d) H)

noncomputable def beta {nu : ℝ} (d : FixedData nu) {H : ℝ} (r : Row d H) : Fin d.m →₀ ℕ :=
  InterpolationMatrix.exponentVector (fun i => r.2.1 i.succ)

abbrev ChoiceFamily {nu : ℝ} (d : FixedData nu) (H : ℝ) :=
  Row d H → Transverse d H

noncomputable def indexWeight {nu : ℝ} (d : FixedData nu) {H : ℝ} (a : Transverse d H) : ℝ :=
  MatrixTranslationBounds.weight (fixedWeights d) (fun i => a.1 i)

noncomputable def rowWeight {nu : ℝ} (d : FixedData nu) {H : ℝ} (r : Row d H) : ℝ :=
  MatrixTranslationBounds.weight (fixedWeights d) (fun i => beta d r i)

noncomputable def choiceScalar {nu : ℝ} (d : FixedData nu) {H : ℝ}
    (r : Row d H) (t : Transverse d H) : ℂ :=
  LemniscateDisplacement.rowScalar (beta d r) t.val
    (fun i => (r.1.val : ℂ) * (d.r i - d.target))

noncomputable def choiceMatrix {nu : ℝ} (d : FixedData nu) {H : ℝ}
    (selection : Row d H → Column d H) (f : ChoiceFamily d H) : Matrix (Row d H) (Row d H) ℂ :=
  fun r c => d.baseValue ^ (r.1.val * (selection c).1 0) *
    PowerSeries.coeff (r.2.1 0)
      ((MatrixTranslation.periodMonomial r.1.val d.target
        ((selection c).1 0) (fun i => (selection c).1 i.succ)).coeff (f r).val)

theorem fixedWeights_pos {nu : ℝ} (d : FixedData nu) (i : Fin d.m) :
    0 < fixedWeights d i := by
  exact MatrixArithmetic.ceil_log_weight_pos (finiteDenominators_two_le d i)

theorem fixedWeights_lower {nu : ℝ} (d : FixedData nu) (i : Fin d.m) :
    d.wstar ≤ fixedWeights d i := by
  exact d.wstar_lower i

theorem rowOrder_le {nu : ℝ} (d : FixedData nu) {H : ℝ} (r : Row d H) :
    (r.2.1 0 : ℝ) ≤ H / (d.v0 : ℝ) := by
  have hr := InterpolationMatrix.row_weight_lt d.v0_pos d.base.theta_pos (fixedWeights_pos d) r
  have hs : 0 ≤ (∑ i, fixedWeights d i * (r.2.1 i.succ : ℝ)) / (d.base.theta : ℝ) :=
    div_nonneg (Finset.sum_nonneg fun i _ => mul_nonneg (fixedWeights_pos d i).le (Nat.cast_nonneg _))
      d.base.theta_pos.le
  apply (le_div_iff₀ d.v0_pos).mpr
  nlinarith

theorem indexWeight_nonneg {nu : ℝ} (d : FixedData nu) {H : ℝ} (a : Transverse d H) :
    0 ≤ indexWeight d a := by
  unfold indexWeight MatrixTranslationBounds.weight
  exact Finset.sum_nonneg fun i _ => mul_nonneg (fixedWeights_pos d i).le (Nat.cast_nonneg _)

theorem indexWeight_le {nu : ℝ} (d : FixedData nu) {H : ℝ} (a : Transverse d H) :
    indexWeight d a ≤ H :=
  (MatrixTranslation.mem_transverseIndices (fixedWeights d) H (fixedWeights_pos d) a.1).mp a.2

theorem norm_choiceScalar_le {nu : ℝ} (d : FixedData nu) (hnu : 0 ≤ nu)
    {H : ℝ} (r : Row d H) (t : Transverse d H) :
    ‖choiceScalar d r t‖ ≤ Real.exp
      (-nu * (indexWeight d t - rowWeight d r) + H * d.translationError) := by
  have hK : (1 : ℝ) ≤ d.K := by exact_mod_cast d.K_pos
  have hC : 0 ≤ Real.log (2 * (d.K : ℝ)) + nu :=
    add_nonneg (Real.log_nonneg (by linarith)) hnu
  have heps : ∀ i, ‖(r.1.val : ℂ) * (d.r i - d.target)‖ ≤
      Real.exp ((Real.log (2 * (d.K : ℝ)) + nu) - nu * fixedWeights d i) := by
    intro i
    exact QuadraticPi.center_error_exp_of_norm_bound d.K_pos r.1.isLt.le hnu
      (le_trans (by decide : 1 ≤ 2) (finiteDenominators_two_le d i))
      (d.period_error i)
  have hb := LemniscateDisplacement.norm_rowScalar_exp_weighted
    (beta d r) t.val (fun i => (r.1.val : ℂ) * (d.r i - d.target))
    (fixedWeights d) (Real.log (2 * (d.K : ℝ)) + nu) nu H d.wstar
    hC hnu d.wstar_pos (fixedWeights_lower d) (indexWeight_le d t) heps
  simpa only [choiceScalar, indexWeight, rowWeight, MovingLogData.translationError,
    ← add_assoc, mul_div_assoc] using hb

theorem rowWeight_le_indexWeight_of_ne_zero {nu : ℝ} (d : FixedData nu)
    {H : ℝ} (r : Row d H) (t : Transverse d H) (ht : choiceScalar d r t ≠ 0) :
    rowWeight d r ≤ indexWeight d t := by
  have h := LemniscateDisplacement.le_of_rowScalar_ne_zero
    (beta d r) t.val (fun i => (r.1.val : ℂ) * (d.r i - d.target)) ht
  unfold rowWeight indexWeight MatrixTranslationBounds.weight
  exact Finset.sum_le_sum fun i _ => mul_le_mul_of_nonneg_left (by exact_mod_cast h i)
    (fixedWeights_pos d i).le

theorem actualRowCount_pos {nu : ℝ} (d : FixedData nu) {H : ℝ} (hH : 0 < H) :
    0 < actualRowCount d H :=
  MatrixArithmetic.actual_row_card_pos (lt_of_lt_of_le Nat.zero_lt_one d.K_pos) d.v0_pos d.base.theta_pos hH
    (fixedWeights_pos d)

theorem sum_rowWeight_eq {nu : ℝ} (d : FixedData nu) {H : ℝ} (hH : 0 < H) :
    (∑ r : Row d H, rowWeight d r) = (actualRowCount d H : ℝ) * H * actualMean d H := by
  have hM : (actualRowCount d H : ℝ) ≠ 0 := by exact_mod_cast (actualRowCount_pos d hH).ne'
  unfold actualMean MatrixArithmetic.meanRowWeight
  change (∑ r : Row d H, rowWeight d r) = (actualRowCount d H : ℝ) * H *
    (MatrixArithmetic.rowWeightedSum d.K d.v0 d.base.theta (finiteDenominators d) H /
      ((actualRowCount d H : ℝ) * H))
  rw [mul_div_cancel₀ _ (mul_ne_zero hM hH.ne')]
  unfold MatrixArithmetic.rowWeightedSum rowWeight MatrixTranslationBounds.weight beta fixedWeights
  simp only [InterpolationMatrix.exponentVector_apply, mul_comm]

theorem low_transverse_capacity {nu : ℝ} (d : FixedData nu) (H : ℝ) :
    (((Finset.univ : Finset (Transverse d H)).filter
      (fun A => indexWeight d A ≤ (d.base.A : ℝ) * H)).card : ℝ) ≤ lowIndexCount d H := by
  classical
  let f : {A : Transverse d H // indexWeight d A ≤ (d.base.A : ℝ) * H} →
      ↥(MatrixTranslation.transverseIndices (fixedWeights d) ((d.base.A : ℝ) * H)) :=
    fun A => ⟨A.1.1, (MatrixTranslation.mem_transverseIndices _ _ (fixedWeights_pos d) _).mpr A.2⟩
  have hinj : Function.Injective f := by
    intro A B h
    apply Subtype.ext
    apply Subtype.ext
    have hh := congrArg Subtype.val h
    simpa only [f] using hh
  have hh := Fintype.card_le_of_injective f hinj
  rw [Fintype.card_subtype] at hh
  have hc : Fintype.card ↥(MatrixTranslation.transverseIndices (fixedWeights d)
      ((d.base.A : ℝ) * H)) = lowIndexCount d H := by
    simp only [Fintype.card_coe, MatrixTranslation.card_transverseIndices]
    rfl
  rw [hc] at hh
  exact_mod_cast hh

theorem lowIndexCount_pos {nu : ℝ} (d : FixedData nu) {H : ℝ} (hH : 0 < H) :
    0 < lowIndexCount d H := by
  apply Finset.card_pos.mpr
  refine ⟨fun _ => 0, ?_⟩
  apply (mem_realWeightedSimplex (fixedWeights_pos d)).mpr
  simp only [Nat.cast_zero, mul_zero, Finset.sum_const_zero]
  exact mul_nonneg d.base.A_pos.le hH.le

theorem norm_scalar_product_le {nu : ℝ} (d : FixedData nu) (hnu : 0 ≤ nu)
    {H : ℝ} (hH : 0 < H) (f : ChoiceFamily d H) :
    ‖∏ r, choiceScalar d r (f r)‖ ≤ Real.exp
      (-nu * ((∑ r, indexWeight d (f r)) - (actualRowCount d H : ℝ) * H * actualMean d H) +
        (actualRowCount d H : ℝ) * H * d.translationError) := by
  rw [norm_prod]
  apply (Finset.prod_le_prod₀ (fun r _ => norm_nonneg _) (fun r _ => norm_choiceScalar_le d hnu r (f r))).trans
  rw [← Real.exp_sum]
  apply le_of_eq
  congr 1
  rw [Finset.sum_add_distrib, ← Finset.mul_sum, Finset.sum_sub_distrib, sum_rowWeight_eq d hH]
  simp only [Finset.sum_const, Finset.card_univ, nsmul_eq_mul, actualRowCount]
  ring_nf

theorem norm_choiceMatrix_le {nu : ℝ} (d : FixedData nu) {H : ℝ} (hH : 0 < H)
    (selection : Row d H → Column d H) (f : ChoiceFamily d H) :
    ‖(choiceMatrix d selection f).det‖ ≤ Real.exp
      (-(Real.log 2 / 4) * (∑ A : Transverse d H,
        (Collision.multiplicity Finset.univ f A : ℝ) ^ 2) +
        (actualRowCount d H : ℝ) * H *
          (d.holomorphicError + Collision.collisionRemainder (actualRowCount d H) H)) := by
  have horders : ((∑ r : Row d H, r.2.1 0 : ℕ) : ℝ) ≤
      (Fintype.card (Row d H) : ℝ) * H / (d.v0 : ℝ) := by
    rw [Nat.cast_sum]
    calc
      _ ≤ ∑ r : Row d H, H / (d.v0 : ℝ) := by
        apply Finset.sum_le_sum
        intro r _
        exact rowOrder_le d r
      _ = _ := by simp; ring_nf
  have hb := MovingLogAnalyticColumns.formal_log_collision_bound d.baseValue d.target d.exp_target
    f (fun A : Transverse d H => A.1)
    (fun r => r.1.val) (fun r => r.2.1 0)
    (fun c => (selection c).1 0) (fun c i => (selection c).1 i.succ) (fixedWeights d)
    d.K_pos hH d.w0_pos d.wstar_pos (fixedWeights_lower d)
    (fun r => r.1.isLt)
    (fun c => InterpolationMatrix.column_weight_le d.w0_pos (fixedWeights_pos d) (selection c)) horders
  exact hb

theorem norm_actual_summand_le {nu : ℝ} (d : FixedData nu) (hnu : 0 ≤ nu)
    {H : ℝ} (hH : 0 < H) (selection : Row d H → Column d H) (f : ChoiceFamily d H) :
    ‖(∏ r, choiceScalar d r (f r)) * (choiceMatrix d selection f).det‖ ≤
    Real.exp ((actualRowCount d H : ℝ) * H *
      (d.analyticError + Collision.collisionRemainder (actualRowCount d H) H +
        max (-collisionRate d H)
          (-nu * ((d.base.A : ℝ) * (1 - d.base.eta) - actualMean d H)))) := by
  classical
  by_cases hs : (∏ r, choiceScalar d r (f r)) = 0
  · simp [hs, Real.exp_nonneg]
  have hmono : (actualRowCount d H : ℝ) * H * actualMean d H ≤ ∑ r, indexWeight d (f r) := by
    rw [← sum_rowWeight_eq d hH]
    apply Finset.sum_le_sum
    intro r _
    apply rowWeight_le_indexWeight_of_ne_zero d r (f r)
    exact Finset.prod_ne_zero_iff.mp hs r (Finset.mem_univ r)
  have hb := DeterminantAnalyticBound.translated_summand_bound
    (fun r => f r) (fun A : Transverse d H => indexWeight d A)
    (∏ r, choiceScalar d r (f r)) (choiceMatrix d selection f).det
    hH d.base.A_pos.le d.base.eta_pos.le hnu collisionConstant_pos.le
    (by exact_mod_cast lowIndexCount_pos d hH)
    (indexWeight_nonneg d) hmono (low_transverse_capacity d H)
    (norm_scalar_product_le d hnu hH f) (norm_choiceMatrix_le d hH selection f)
  convert! hb using 1
  congr 1
  unfold MovingLogData.analyticError collisionRate collisionConstant actualRowCount
  ring_nf


/-- The exact finite constant-displacement expansion, before its identification
with the arithmetic selected minor. -/
noncomputable def translatedDeterminant {nu : ℝ} (d : FixedData nu) {H : ℝ}
    (selection : Row d H → Column d H) : ℂ :=
  ∑ f : ChoiceFamily d H, (∏ r, choiceScalar d r (f r)) * (choiceMatrix d selection f).det

noncomputable def tagCount {nu : ℝ} (d : FixedData nu) (H : ℝ) : ℕ :=
  (MatrixTranslation.transverseIndices (fixedWeights d) H).card

theorem card_choiceFamily {nu : ℝ} (d : FixedData nu) (H : ℝ) :
    Fintype.card (ChoiceFamily d H) = tagCount d H ^ actualRowCount d H := by
  simp only [ChoiceFamily, Fintype.card_fun, Transverse, Fintype.card_coe,
    tagCount, actualRowCount]

theorem tagCount_pos {nu : ℝ} (d : FixedData nu) {H : ℝ} (hH : 0 ≤ H) :
    0 < tagCount d H := by
  apply Finset.card_pos.mpr
  refine ⟨0, ?_⟩
  apply (MatrixTranslation.mem_transverseIndices _ _ (fixedWeights_pos d) _).mpr
  simpa using hH

noncomputable def analyticRemainder {nu : ℝ} (d : FixedData nu) (H : ℝ) : ℝ :=
  Collision.collisionRemainder (actualRowCount d H) H +
    Real.log (tagCount d H : ℝ) / H

theorem translated_determinant_analytic_bound {nu : ℝ} (d : FixedData nu) (hnu : 0 ≤ nu)
    {H : ℝ} (hH : 0 < H) (selection : Row d H → Column d H)
    (hne : translatedDeterminant d selection ≠ 0) :
    Real.log ‖translatedDeterminant d selection‖ / ((actualRowCount d H : ℝ) * H) ≤
      d.analyticError + analyticRemainder d H +
        max (-collisionRate d H)
          (-nu * ((d.base.A : ℝ) * (1 - d.base.eta) - actualMean d H)) := by
  have hQ : (0 : ℝ) < tagCount d H := by
    exact_mod_cast tagCount_pos d hH.le
  have hc : (Fintype.card (ChoiceFamily d H) : ℝ) ≤
      (tagCount d H : ℝ) ^ actualRowCount d H := by
    exact_mod_cast (card_choiceFamily d H).le
  have hb := DeterminantAnalyticBound.log_norm_sum_le
    (fun f : ChoiceFamily d H => (∏ r, choiceScalar d r (f r)) * (choiceMatrix d selection f).det)
    (translatedDeterminant d selection) (actualRowCount_pos d hH) hH hQ hc
    rfl hne (norm_actual_summand_le d hnu hH selection)
  convert! hb using 1
  unfold analyticRemainder
  ring

theorem tendsto_analyticRemainder {nu : ℝ} (d : FixedData nu) :
    Tendsto (analyticRemainder d) atTop (𝓝 0) := by
  have hv : 0 < d.v0 := by exact_mod_cast d.v0_pos
  have ht : 0 < d.base.theta := by exact_mod_cast d.base.theta_pos
  have hcount := MatrixCounting.tendsto_rowCount_normalized d.K d.v0 d.base.theta
    (finiteDenominators d) hv ht (finiteDenominators_two_le d)
  have hlead : 0 < (d.K : ℝ) * (d.base.theta : ℝ) ^ d.m /
      (((d.m + 1).factorial : ℝ) * (d.v0 : ℝ) *
        ∏ i, MatrixArithmetic.logWeights (finiteDenominators d) i) := by
    apply div_pos
    · apply mul_pos
      · exact_mod_cast lt_of_lt_of_le Nat.zero_lt_one d.K_pos
      · exact pow_pos d.base.theta_pos _
    · apply mul_pos
      · exact mul_pos (by positivity) d.v0_pos
      · exact Finset.prod_pos (fun i _ => fixedWeights_pos d i)
  have hr := tendsto_collisionRemainder_of_normalized_pow
    (M := actualRowCount d) hcount hlead
  have hq₀ := tendsto_log_card_realWeightedSimplex_div_rational
    (MatrixCounting.rationalLogWeights d.q) (MatrixCounting.rationalLogWeights_pos d.q d.q_two_le)
  have hq : Tendsto (fun H : ℝ => Real.log (tagCount d H : ℝ) / H) atTop (𝓝 0) := by
    simpa only [tagCount, MatrixTranslation.card_transverseIndices, fixedWeights, finiteDenominators,
      MatrixCounting.rationalLogWeights_cast] using hq₀
  convert! hr.add hq using 1
  norm_num

noncomputable def rationalJetWeights {nu : ℝ} (d : FixedData nu) :
    Fin (d.m+1) → ℚ :=
  SeparatedWeightPA.jetWeights d.paBase d.rationalWeights

theorem rationalJetWeights_pos {nu : ℝ} (d : FixedData nu) :
    ∀ i, 0 < rationalJetWeights d i :=
  SeparatedWeightPA.jetWeights_pos d.paBase d.rationalWeights d.rationalWeights_pos

theorem rationalJetWeights_cast {nu : ℝ} (d : FixedData nu) (i : Fin (d.m+1)) :
    (rationalJetWeights d i : ℝ) =
      InterpolationMatrix.rowWeights d.v0 d.base.theta (fixedWeights d) i := by
  simpa only [rationalJetWeights, MovingLogData.paBase, MovingLogData.cast_rationalWeights,
    fixedWeights, finiteDenominators] using
    SeparatedWeightPA.jetWeights_eq_rowWeights d.paBase d.rationalWeights i

theorem rationalJetWeights_logOrder_le {nu : ℝ} (d : FixedData nu) (i : Fin d.m) :
    rationalJetWeights d i.succ ≤
      (MatrixArithmetic.truncationOrders d.q d.F d.v0 i : ℚ) * rationalJetWeights d 0 := by
  change d.rationalWeights i / d.base.theta ≤
    (MatrixArithmetic.truncationOrders d.q d.F d.v0 i : ℚ) * d.v0
  have hb : d.F * MatrixArithmetic.logWeights d.q i ≤
      (MatrixArithmetic.truncationOrders d.q d.F d.v0 i : ℝ) * (d.v0 : ℝ) :=
    (div_le_iff₀ d.v0_pos).mp (Nat.le_ceil _)
  have he : ((d.rationalWeights i / d.base.theta : ℚ) : ℝ) ≤
      (((MatrixArithmetic.truncationOrders d.q d.F d.v0 i : ℚ) * d.v0 : ℚ) : ℝ) := by
    simpa only [Rat.cast_div, Rat.cast_mul, Rat.cast_natCast, MovingLogData.cast_rationalWeights,
      MovingLogData.F, one_div_mul_eq_div] using hb
  exact_mod_cast he

/-- The arithmetic determinant is exactly the constant-displacement sum,
with the SAME selected columns and the short arithmetic truncations. -/
theorem actual_minor_expansion {nu : ℝ} (d : FixedData nu) (H : ℚ)
    (selection : Row d (H : ℝ) → Column d (H : ℝ)) :
    (actualMinor d (H : ℝ) selection).det = translatedDeterminant d selection := by
  have hs := MovingLogJetTransfer.det_fullLog_selected_eq_selectedMinor
    d.baseValue d.K d.w0 d.v0 d.base.theta (fixedWeights d) H
    (rationalJetWeights d) (rationalJetWeights_pos d) d.r
    (MatrixArithmetic.truncationOrders d.q d.F d.v0)
    (rationalJetWeights_cast d) (rationalJetWeights_logOrder_le d) selection
  have he := MovingLogJetTransfer.det_fullLog_selected_expansion
    d.baseValue d.K d.w0 d.v0 d.base.theta (fixedWeights d) (H : ℝ) d.r d.target
    d.w0_pos (fixedWeights_pos d) selection
  exact hs.symm.trans he

/-- The full normalized upper bound for the actual arithmetic selected minor. -/
theorem actual_minor_analytic_bound {nu : ℝ} (d : FixedData nu) (hnu : 0 ≤ nu)
    (H : ℚ) (hH : 0 < (H : ℝ))
    (selection : Row d (H : ℝ) → Column d (H : ℝ))
    (hne : (actualMinor d (H : ℝ) selection).det ≠ 0) :
    Real.log ‖(actualMinor d (H : ℝ) selection).det‖ /
      ((actualRowCount d (H : ℝ) : ℝ) * (H : ℝ)) ≤
      d.analyticError + analyticRemainder d (H : ℝ) +
        max (-collisionRate d (H : ℝ))
          (-nu * ((d.base.A : ℝ) * (1 - d.base.eta) - actualMean d (H : ℝ))) := by
  rw [actual_minor_expansion d H selection] at hne ⊢
  exact translated_determinant_analytic_bound d hnu hH selection hne

def AnalyticAggregateStatement : Prop :=
  ∀ nu : ℝ, 2 < nu → ∀ d : FixedData nu,
    ∃ error : ℝ → ℝ, Tendsto error atTop (𝓝 0) ∧
      ∀ᶠ H : ℕ in atTop, ∀ selection : Row d (H : ℝ) → Column d (H : ℝ),
        (actualMinor d (H : ℝ) selection).det ≠ 0 →
        Real.log ‖(actualMinor d (H : ℝ) selection).det‖ /
          ((actualRowCount d (H : ℝ) : ℝ) * (H : ℝ)) ≤
          d.analyticError + error (H : ℝ) +
            max (-collisionRate d (H : ℝ))
              (-nu * ((d.base.A : ℝ) * (1 - d.base.eta) - actualMean d (H : ℝ)))

theorem analyticAggregate : AnalyticAggregateStatement := by
  intro nu hnu d
  refine ⟨analyticRemainder d, tendsto_analyticRemainder d, ?_⟩
  filter_upwards [eventually_gt_atTop (0 : ℕ)] with H hH
  intro selection hne
  have hb := actual_minor_analytic_bound d (by linarith) (H : ℚ)
    (by exact_mod_cast hH) selection hne
  exact hb

end QuadraticPi.MovingLogAnalytic


==> anc/lean/QuadraticPi/MovingLogAnalyticColumns.lean <==
import OAI.NumberTheory.PiExponent.Analysis.Collision

/-! # Entire exponential columns for a logarithm with moving bases

The base multiplier is retained exactly.  The only exponential identity
assumed is `Complex.exp target = baseValue`; no period identity is used.
-/
noncomputable section
namespace QuadraticPi.MovingLogAnalyticColumns
open scoped BigOperators Topology
open OAI.PiExponent

def radius (K : ℕ) (target : ℂ) : ℝ := 4 * (K : ℝ) * (‖target‖ + 1)

theorem radius_one_le {K : ℕ} (hK : 1 ≤ K) (target : ℂ) :
    1 ≤ radius K target := by
  have hKr : (1 : ℝ) ≤ K := by exact_mod_cast hK
  have hn := norm_nonneg target
  unfold radius
  nlinarith

theorem center_radius_bound {K j : ℕ} (hK : 1 ≤ K) (hj : j < K) (target : ℂ) :
    ‖(j : ℂ) * target‖ + 3 / 4 ≤ radius K target / 2 := by
  have hKr : (1 : ℝ) ≤ K := by exact_mod_cast hK
  have hjr : (j : ℝ) ≤ K := by exact_mod_cast hj.le
  rw [norm_mul, Complex.norm_natCast]
  have hmul := mul_le_mul_of_nonneg_right hjr (norm_nonneg target)
  unfold radius
  nlinarith [norm_nonneg target]

theorem moving_periodFunction_eq (baseValue target b : ℂ)
    (hexp : Complex.exp target = baseValue) (j h n : ℕ)
    {u : ℂ} (hu : ‖u‖ < 1) :
    baseValue ^ (j*h) * PeriodAnalytic.periodFunction b ((j : ℂ)*target) h n u =
      AnalyticCollision.exponentialMonomial b (h : ℂ) n
        ((j : ℂ)*target + Complex.log (1+u)) := by
  have hu0 : 1+u ≠ 0 := by
    intro he
    have hue : u = -1 := by linear_combination he
    simp [hue] at hu
  unfold PeriodAnalytic.periodFunction AnalyticCollision.exponentialMonomial
  rw [Complex.exp_nat_mul, Complex.exp_add, Complex.exp_nat_mul, hexp,
    Complex.exp_log hu0, mul_pow, ← pow_mul]
  ring

theorem moving_periodSeries_coeff_eq_rowTest (baseValue target b : ℂ)
    (hexp : Complex.exp target = baseValue) (j h n ell : ℕ) :
    baseValue ^ (j*h) * PowerSeries.coeff ell
      (PeriodAnalytic.periodSeries b ((j : ℂ)*target) h n) =
      AnalyticCollision.rowTest ell (fun u =>
        AnalyticCollision.exponentialMonomial b (h : ℂ) n
          ((j : ℂ)*target + Complex.log (1+u))) := by
  rw [← PeriodAnalytic.rowTest_periodFunction_eq_coeff,
    ← AnalyticCollision.rowTest_const_mul]
  apply PeriodAnalytic.rowTest_congr_sphere
  intro u hu
  apply moving_periodFunction_eq baseValue target b hexp j h n
  have hn : ‖u‖ = (1/2 : ℝ) := by
    simpa only [Metric.mem_sphere, dist_zero_right] using hu
  rw [hn]
  norm_num

theorem moving_periodMonomial_coeff_eq_rowTest {m : ℕ}
    (baseValue target : ℂ) (hexp : Complex.exp target = baseValue)
    (j h ell : ℕ) (a : Fin m → ℕ) (A : Fin m →₀ ℕ) :
    baseValue ^ (j*h) * PowerSeries.coeff ell
      ((MatrixTranslation.periodMonomial j target h a).coeff A) =
      AnalyticCollision.rowTest ell (fun u =>
        PeriodAnalytic.columnFunction h a A ((j : ℂ)*target + Complex.log (1+u))) := by
  rw [MatrixTranslation.periodMonomial_coeff]
  change baseValue ^ (j*h) * PowerSeries.coeff ell
    (PeriodAnalytic.periodSeries ((∏ i, (a i).choose (A i) : ℕ) : ℂ)
      ((j : ℂ)*target) h (∑ i : Fin m, (a i - A i))) = _
  exact moving_periodSeries_coeff_eq_rowTest baseValue target _ hexp j h _ ell

def holomorphicError (K : ℕ) (target : ℂ) (w0 v0 wstar : ℝ) : ℝ :=
  radius K target / w0 + Real.log (2*radius K target) / wstar + Real.log 2 / v0

theorem formal_log_collision_bound
    {m : ℕ} {ι κ : Type*} [Fintype ι] [DecidableEq ι] [Fintype κ] [DecidableEq κ]
    (baseValue target : ℂ) (hexp : Complex.exp target = baseValue)
    (group : ι → κ) (transverse : κ → Fin m →₀ ℕ)
    (j ell h : ι → ℕ) (a : ι → Fin m → ℕ) (w : Fin m → ℝ)
    {K : ℕ} {H w0 v0 wstar : ℝ}
    (hK : 1 ≤ K) (hH : 0 < H) (hw0 : 0 < w0) (hws : 0 < wstar)
    (hw : ∀ i, wstar ≤ w i) (hj : ∀ r, j r < K)
    (hcol : ∀ c, w0*h c + ∑ i, w i*a c i ≤ H)
    (hell : ((∑ r, ell r : ℕ) : ℝ) ≤ (Fintype.card ι : ℝ)*H/v0) :
    ‖Matrix.det (fun r c => baseValue ^ (j r*h c) * PowerSeries.coeff (ell r)
      ((MatrixTranslation.periodMonomial (j r) target (h c) (a c)).coeff
        (transverse (group r))))‖ ≤
      Real.exp (-(Real.log 2/4)*
        (∑ A, (Collision.multiplicity Finset.univ group A : ℝ)^2) +
        (Fintype.card ι : ℝ)*H*
          (holomorphicError K target w0 v0 wstar +
            Collision.collisionRemainder (Fintype.card ι) H)) := by
  let R : NNReal := ⟨radius K target, (radius_one_le hK target).trans' zero_le_one⟩
  have hR : 0 < R := by
    change (0 : ℝ) < radius K target
    exact zero_lt_one.trans_le (radius_one_le hK target)
  have hR1 : (1 : ℝ) ≤ R := radius_one_le hK target
  have hb := AnalyticCollision.translated_row_determinant_exp_bound
    group (fun A c => PeriodAnalytic.columnFunction (h c) (a c) (transverse A))
    (fun r => (j r : ℂ)*target) ell R hR hH
    (fun A c => PeriodAnalytic.differentiable_columnFunction _ _ _)
    (A := (R : ℝ)/w0 + Real.log (2*(R : ℝ))/wstar) (v := v0)
    (fun A c z hz => PeriodAnalytic.norm_columnFunction_le (h c) (a c) (transverse A) w
      hR1 hH.le hw0 hws hw (hcol c)
      (by simpa only [Metric.mem_sphere, dist_zero_right] using hz.le))
    (fun r => center_radius_bound hK (hj r) target) hell
  simp_rw [moving_periodMonomial_coeff_eq_rowTest baseValue target hexp]
  exact hb

end QuadraticPi.MovingLogAnalyticColumns


==> anc/lean/QuadraticPi/MovingLogArithmetic.lean <==
import QuadraticPi.MovingLogMatrix
import QuadraticPi.MovingLogData
import OAI.NumberTheory.PiExponent.Approximation.MatrixArithmetic

/-! Arithmetic lower bounds for the actual moving-base matrix. Clearing
hypotheses below are concrete Gaussian-integrality statements; the rational
specializations prove them from integer numerators and positive denominators.
No interpolation or analytic assertion is used here. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.MovingLogArithmetic
open OAI.PiExponent InterpolationMatrix MatrixArithmetic
open scoped BigOperators

theorem entry_truncatedLog_cleared_gaussian_centers {m : ℕ}
    (T q e : Fin m → ℕ) (r : Fin m → ℂ) (hq : ∀ i, q i ≠ 0)
    (hr : ∀ i, (q i : ℂ) * r i ∈ GaussianInt.toComplex.range)
    (j s h : ℕ) (β α : Fin m → ℕ) (hα : ∀ i, α i ≤ e i) :
    (∏ i, (Nat.lcmUpto (T i) : ℂ) ^ e i) *
      (∏ i, (q i : ℂ) ^ α i) / (∏ i, (q i : ℂ) ^ β i) *
      InterpolationMatrix.entry r
        (fun i => truncatedLog (T i)) j s β h α ∈ GaussianInt.toComplex.range := by
  classical
  by_cases hβα : ∀ i, β i ≤ α i
  swap
  · rw [entry_eq_zero_of_not_le _ _ _ _ _ _ _ hβα, mul_zero]
    exact GaussianInt.toComplex.range.zero_mem
  have hqC : ∀ i, (q i : ℂ) ≠ 0 := by
    intro i
    exact_mod_cast hq i
  have hratio : (∏ i, (q i : ℂ) ^ α i) / (∏ i, (q i : ℂ) ^ β i) =
      ∏ i, (q i : ℂ) ^ (α i - β i) := by
    rw [← Finset.prod_div_distrib]
    apply Finset.prod_congr rfl
    intro i hi
    simpa only [div_eq_mul_inv] using (pow_sub₀ (q i : ℂ) (hqC i) (hβα i)).symm
  choose z0 hz0 using hr
  let z : Fin m → GaussianInt := fun i => (j : GaussianInt) * z0 i
  have hz (i : Fin m) : Polynomial.C (q i : ℂ) *
      (Polynomial.C ((j : ℂ) * r i) +
        truncatedLog (T i)) =
      Polynomial.C (z i : ℂ) + Polynomial.C (q i : ℂ) *
        PowerSeries.trunc (T i) (PowerSeries.log ℂ) := by
    rw [mul_add, ← map_mul]
    congr 1
    apply congrArg Polynomial.C
    simp only [z, map_mul, map_natCast, hz0]
    ring
  have hclear := Arithmetic.shifted_truncation_product_coeff_gaussian Finset.univ
    T q e (fun i => α i - β i) z ((1 + Polynomial.X) ^ h)
    (fun i hi => (Nat.sub_le (α i) (β i)).trans (hα i)) s
  have hP : (((1 + Polynomial.X) ^ h : Polynomial GaussianInt).map GaussianInt.toComplex) =
      (1 + Polynomial.X) ^ h := by simp
  simp only [hP] at hclear
  have hchoose : (∏ i, ((α i).choose (β i) : ℂ)) ∈ GaussianInt.toComplex.range := by
    apply GaussianInt.toComplex.range.prod_mem
    intro i hi
    exact ⟨((α i).choose (β i) : GaussianInt), by simp⟩
  have hscalar := scalar_product_mul_coeff (fun i => (q i : ℂ)) (fun i => α i - β i)
    ((1 + Polynomial.X) ^ h)
    (fun i => Polynomial.C ((j : ℂ) * r i) +
      truncatedLog (T i)) s
  simp_rw [hz] at hscalar
  rw [mul_div_assoc, hratio, entry_eq_binomial_product]
  have he := GaussianInt.toComplex.range.mul_mem hchoose hclear
  rw [← hscalar] at he
  convert he using 1
  ring


theorem rational_centers_cleared {m : ℕ} (p : Fin m → ℤ) (q : Fin m → ℕ)
    (hq : ∀ i, q i ≠ 0) (i : Fin m) :
    (q i : ℂ) * ((p i : ℂ) / (q i : ℂ)) ∈ GaussianInt.toComplex.range := by
  have hqC : (q i : ℂ) ≠ 0 := by exact_mod_cast hq i
  refine ⟨(p i : GaussianInt), ?_⟩
  simp only [map_intCast]
  field_simp

/-- One uniform power clears all moving-base factors in the selected columns. -/
theorem base_power_cleared (a : ℂ) (b n k : ℕ)
    (ha : (b : ℂ) * a ∈ GaussianInt.toComplex.range) (hk : k ≤ n) :
    (b : ℂ) ^ n * a ^ k ∈ GaussianInt.toComplex.range := by
  have hb : (b : ℂ) ^ (n-k) ∈ GaussianInt.toComplex.range := by
    exact ⟨(b : GaussianInt) ^ (n-k), by simp⟩
  have h := GaussianInt.toComplex.range.mul_mem hb (GaussianInt.toComplex.range.pow_mem ha k)
  convert h using 1
  rw [mul_pow, ← mul_assoc, ← pow_add, Nat.sub_add_cancel hk]


def movingDenominator {m : ℕ} (b K : ℕ) (q T : Fin m → ℕ) (w0 H : ℝ) : ℝ :=
  denominator q T H * (b : ℝ) ^ ((K-1) * ⌊H/w0⌋₊)

theorem movingDenominator_pos {m : ℕ} (b K : ℕ) (q T : Fin m → ℕ) (w0 H : ℝ)
    (hb : 0 < b) : 0 < movingDenominator b K q T w0 H := by
  exact mul_pos (denominator_pos _ _ _) (pow_pos (by exact_mod_cast hb) _)

theorem column_zero_le_floor {m : ℕ} {w0 H : ℝ} {w : Fin m → ℝ}
    (hw0 : 0 < w0) (hw : ∀ i, 0 < w i) (c : Column w0 w H) :
    c.1 0 ≤ ⌊H/w0⌋₊ := by
  apply Nat.le_floor
  apply (le_div_iff₀ hw0).2
  have hc := column_weight_le hw0 hw c
  have hs : 0 ≤ ∑ i, w i * (c.1 i.succ : ℝ) :=
    Finset.sum_nonneg (fun i _ => mul_nonneg (hw i).le (Nat.cast_nonneg _))
  nlinarith

theorem selectedMinor_entries_gaussian {m K : ℕ} {w0 v0 θ H : ℝ}
    (a : ℂ) (b : ℕ) (q T : Fin m → ℕ) (r : Fin m → ℂ)
    (hq : ∀ i, 2 ≤ q i) (hw0 : 0 < w0)
    (ha : (b : ℂ) * a ∈ GaussianInt.toComplex.range)
    (hr : ∀ i, (q i : ℂ) * r i ∈ GaussianInt.toComplex.range)
    (sel : Row K v0 θ (logWeights q) H → Column w0 (logWeights q) H)
    (ρ σ : Row K v0 θ (logWeights q) H) :
    (movingDenominator b K q T w0 H : ℂ) *
      (rowScale q (fun i => ρ.2.1 i.succ) : ℂ) *
      ((columnScale q (fun i => (sel σ).1 i.succ) : ℂ) *
        MovingLogMatrix.selectedMinor a K w0 v0 θ (logWeights q) H r T sel ρ σ) ∈
      GaussianInt.toComplex.range := by
  have hw : ∀ i, 0 < logWeights q i := fun i => ceil_log_weight_pos (hq i)
  have he := entry_truncatedLog_cleared_gaussian_centers
    T q (fun i => ⌊H / logWeights q i⌋₊) r
    (fun i => by have := hq i; omega) hr ρ.1.val (ρ.2.1 0) ((sel σ).1 0)
    (fun i => ρ.2.1 i.succ) (fun i => (sel σ).1 i.succ)
    (column_coordinate_le_floor hw0 hw (sel σ))
  have hj : ρ.1.val ≤ K-1 := by have := ρ.1.isLt; omega
  have hh := column_zero_le_floor hw0 hw (sel σ)
  have hb := base_power_cleared a b ((K-1)*⌊H/w0⌋₊) (ρ.1.val * (sel σ).1 0)
    ha (Nat.mul_le_mul hj hh)
  have h := GaussianInt.toComplex.range.mul_mem hb he
  simp only [movingDenominator, denominator, rowScale, columnScale,
    MovingLogMatrix.selectedMinor, MovingLogMatrix.truncatedLogMatrix,
    MovingLogMatrix.matrix, MovingLogMatrix.entry, Matrix.submatrix_apply, id_eq,
    Complex.ofReal_mul, Complex.ofReal_prod, Complex.ofReal_pow,
    Complex.ofReal_natCast, Complex.ofReal_inv]
  convert h using 1
  ring

theorem selectedMinor_clearing_bound {m K : ℕ} {w0 v0 θ H : ℝ}
    (a : ℂ) (b : ℕ) (q T : Fin m → ℕ) (r : Fin m → ℂ)
    (hb : 0 < b) (hq : ∀ i, 2 ≤ q i) (hw0 : 0 < w0)
    (ha : (b : ℂ) * a ∈ GaussianInt.toComplex.range)
    (hr : ∀ i, (q i : ℂ) * r i ∈ GaussianInt.toComplex.range)
    (sel : Row K v0 θ (logWeights q) H → Column w0 (logWeights q) H)
    (hdet : (MovingLogMatrix.selectedMinor a K w0 v0 θ (logWeights q) H r T sel).det ≠ 0) :
    -(Fintype.card (Row K v0 θ (logWeights q) H) : ℝ) *
      Real.log (movingDenominator b K q T w0 H) -
      columnCost q sel + rowCost K v0 θ q H ≤
      Real.log ‖(MovingLogMatrix.selectedMinor a K w0 v0 θ (logWeights q) H r T sel).det‖ := by
  have hqpos : ∀ i, 0 < q i := fun i => lt_of_lt_of_le (by decide) (hq i)
  have hc := Arithmetic.cleared_det_log_bound_with_denominator
    (MovingLogMatrix.selectedMinor a K w0 v0 θ (logWeights q) H r T sel)
    (fun ρ => rowScale q (fun i => ρ.2.1 i.succ))
    (fun σ => columnScale q (fun i => (sel σ).1 i.succ))
    (movingDenominator b K q T w0 H)
    (movingDenominator_pos _ _ _ _ _ _ hb) (fun ρ => rowScale_pos hqpos _)
    (fun σ => columnScale_pos hqpos _) hdet
    (selectedMinor_entries_gaussian a b q T r hq hw0 ha hr sel)
  simp only [log_rowScale hqpos, log_columnScale hqpos,
    Finset.sum_neg_distrib, sub_neg_eq_add] at hc
  dsimp [columnCost, rowCost]
  linarith

theorem log_movingDenominator_le {m : ℕ} (b K : ℕ) (q : Fin m → ℕ)
    (F v0 w0 H : ℝ) (hb : 0 < b) (hF : 0 ≤ F) (hv0 : 0 < v0)
    (hw0 : 0 < w0) (hH : 0 < H) (hw : ∀ i, 0 < logWeights q i) :
    Real.log (movingDenominator b K q (truncationOrders q F v0) w0 H) / H ≤
      Arithmetic.lcmConstant * F * m / v0 +
        Arithmetic.lcmConstant * ∑ i, 1 / logWeights q i +
          (K-1 : ℕ) * Real.log (b : ℝ) / w0 := by
  have hbR : (0 : ℝ) < b := by exact_mod_cast hb
  have hb1 : (1 : ℝ) ≤ b := by exact_mod_cast hb
  have hlog : 0 ≤ Real.log (b : ℝ) := Real.log_nonneg hb1
  have hfloor : (⌊H/w0⌋₊ : ℝ) ≤ H/w0 := Nat.floor_le (div_pos hH hw0).le
  have hf := mul_le_mul_of_nonneg_left hfloor
    (mul_nonneg (Nat.cast_nonneg (K-1)) hlog)
  have he : Real.log ((b : ℝ) ^ ((K-1)*⌊H/w0⌋₊)) / H ≤
      (K-1 : ℕ) * Real.log (b : ℝ) / w0 := by
    rw [Real.log_pow, Nat.cast_mul]
    apply (div_le_iff₀ hH).2
    calc
      _ ≤ ((K-1 : ℕ) : ℝ) * Real.log (b : ℝ) * (H/w0) := by nlinarith [hf]
      _ = _ := by ring
  rw [movingDenominator, Real.log_mul (denominator_pos _ _ _).ne' (pow_pos hbR _).ne',
    add_div]
  have hd : Real.log (denominator q (truncationOrders q F v0) H) / H ≤
      Arithmetic.lcmConstant * F * m / v0 +
        Arithmetic.lcmConstant * ∑ i, 1 / logWeights q i := (div_le_iff₀ hH).2 (by
    simpa only [mul_comm] using log_denominator_le F v0 H hF hv0 hH hw)
  exact add_le_add hd he


theorem selectedMinor_arithmetic_lower_bound {m K : ℕ} {w0 v0 θ F H wmin : ℝ}
    (a : ℂ) (b : ℕ) (q : Fin m → ℕ) (r : Fin m → ℂ)
    (hb : 0 < b) (hq : ∀ i, 2 ≤ q i)
    (ha : (b : ℂ) * a ∈ GaussianInt.toComplex.range)
    (hr : ∀ i, (q i : ℂ) * r i ∈ GaussianInt.toComplex.range)
    (hK : 0 < K) (hw0 : 0 < w0) (hv0 : 0 < v0) (hθ : 0 < θ)
    (hF : 0 ≤ F) (hH : 0 < H) (hmin : 0 < wmin)
    (hwmin : ∀ i, wmin ≤ logWeights q i)
    (sel : Row K v0 θ (logWeights q) H → Column w0 (logWeights q) H)
    (hdet : (MovingLogMatrix.selectedMinor a K w0 v0 θ (logWeights q) H r
      (truncationOrders q F v0) sel).det ≠ 0) :
    -(1 - meanRowWeight K v0 θ q H) -
      (Arithmetic.lcmConstant * F * m / v0 +
        Arithmetic.lcmConstant * ∑ i, 1 / logWeights q i + θ / wmin +
          ((K : ℝ)-1) * Real.log (b : ℝ) / w0) ≤
      Real.log ‖(MovingLogMatrix.selectedMinor a K w0 v0 θ (logWeights q) H r
        (truncationOrders q F v0) sel).det‖ /
          ((Fintype.card (Row K v0 θ (logWeights q) H) : ℝ) * H) := by
  have hw : ∀ i, 0 < logWeights q i := fun i => ceil_log_weight_pos (hq i)
  have hM : 0 < (Fintype.card (Row K v0 θ (logWeights q) H) : ℝ) := by
    exact_mod_cast actual_row_card_pos hK hv0 hθ hH hw
  have hden := log_movingDenominator_le b K q F v0 w0 H hb hF hv0 hw0 hH hw
  rw [Nat.cast_sub (by omega : 1 ≤ K), Nat.cast_one] at hden
  have hden' := (div_le_iff₀ hH).1 hden
  have hrow (ρ : Row K v0 θ (logWeights q) H) :=
    Arithmetic.row_log_cost_lower Finset.univ (fun i => ρ.2.1 i.succ) q
      wmin (H * θ) hmin (fun i _ => hwmin i)
      (row_weighted_cost_le hv0 hθ hw ρ)
  have hrw := Finset.sum_le_sum (s := Finset.univ) (fun ρ _ => hrow ρ)
  simp only [Finset.sum_sub_distrib, Finset.sum_const, Finset.card_univ,
    nsmul_eq_mul] at hrw
  have hmean : (Fintype.card (Row K v0 θ (logWeights q) H) : ℝ) * H *
      meanRowWeight K v0 θ q H = rowWeightedSum K v0 θ q H := by
    unfold meanRowWeight
    field_simp [(mul_pos hM hH).ne']
  have hrow' : (Fintype.card (Row K v0 θ (logWeights q) H) : ℝ) * H *
      meanRowWeight K v0 θ q H -
      (Fintype.card (Row K v0 θ (logWeights q) H) : ℝ) * H * (θ / wmin) ≤
        rowCost K v0 θ q H := by
    rw [hmean]
    simpa only [rowWeightedSum, rowCost, logWeights, mul_div_assoc, mul_assoc] using hrw
  have hout := Arithmetic.normalized_arithmetic_bound _ _ _ _ _ _ _ _ _ hM hH
    (selectedMinor_clearing_bound a b q (truncationOrders q F v0) r hb hq hw0 ha hr sel hdet)
    (by simpa only [mul_comm] using hden')
    (selected_column_log_cost_le q hq hw0 sel) hrow'
  convert hout using 1
  ring


/-- The arithmetic bound in the numerical data interface. Integrality is the
only center-dependent hypothesis; no analytic or interpolation assumption occurs. -/
theorem selectedMinor_arithmetic_lower_bound_data {nu c : ℝ}
    (D : MovingLogData nu Arithmetic.lcmConstant c) {H : ℝ} (hH : 0 < H)
    (ha : (D.baseDenominator : ℂ) * D.baseValue ∈ GaussianInt.toComplex.range)
    (hr : ∀ i, (D.q i : ℂ) * D.r i ∈ GaussianInt.toComplex.range)
    (sel : Row D.K D.v0 D.base.theta (logWeights D.q) H →
      Column D.w0 (logWeights D.q) H)
    (hdet : (MovingLogMatrix.selectedMinor D.baseValue D.K D.w0 D.v0 D.base.theta
      (logWeights D.q) H D.r (truncationOrders D.q D.F D.v0) sel).det ≠ 0) :
    -(1 - meanRowWeight D.K D.v0 D.base.theta D.q H) - D.arithmeticError ≤
      Real.log ‖(MovingLogMatrix.selectedMinor D.baseValue D.K D.w0 D.v0 D.base.theta
        (logWeights D.q) H D.r (truncationOrders D.q D.F D.v0) sel).det‖ /
          ((Fintype.card (Row D.K D.v0 D.base.theta (logWeights D.q) H) : ℝ) * H) := by
  exact selectedMinor_arithmetic_lower_bound D.baseValue D.baseDenominator D.q D.r
    (lt_of_lt_of_le (by decide) D.baseDenominator_pos) D.q_two_le ha hr
    (lt_of_lt_of_le (by decide) D.K_pos) D.w0_pos D.v0_pos D.base.theta_pos
    D.F_pos.le hH D.wstar_pos D.wstar_lower sel hdet

end QuadraticPi.MovingLogArithmetic


==> anc/lean/QuadraticPi/MovingLogBoundedFibreCurve.lean <==
import QuadraticPi.MovingLogFibreRestriction
import QuadraticPi.MovingLogGeometry.CurveInequality

/-! The actual weighted curve inequality with occupancy S and separation
ONLY within equal multiplicative fibers. The inherited nonconstant-Y
argument uses K; once Y is constant, exact restriction uses at most S.
No new classical theorem or geometric assumption is introduced. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.MovingLogBoundedFibreCurve
open OAI OAI.PiExponent MovingLogGeometry MovingLogFibreIndex MovingLogFibreRestriction
open scoped BigOperators
open CurveValuationCenter PlaceValuationRing PersistentWeightComparison

theorem count_volume_mono {a b : ℕ} (hab : a ≤ b) {t : ℝ} (ht : 0 ≤ t)
    (hvol : (b : ℝ)*t<1) : (a : ℝ)*t<1 := by
  apply lt_of_le_of_lt _ hvol
  exact mul_le_mul_of_nonneg_right (by exact_mod_cast hab) ht

theorem weighted_curve_inequality
    {E : Type*} [Field E] [Algebra ℂ E] [Algebra.EssFiniteType ℂ E]
    {m K S : ℕ} (hm : 1 ≤ m)
    (y : E) (x : Fin m → E) (b : Fin K → ℂ) (hb : ∀ j, b j ≠ 0)
    (c : Fin K → Fin m → ℂ) (hc : FibreSeparated b c) (hocc : FibreOccupancy b S)
    (hgen : IntermediateField.adjoin ℂ
      (Set.range (Fin.cases y x : Fin (m+1) → E)) = ⊤)
    (htrdeg : Algebra.trdeg ℂ E = 1)
    (w v : Fin (m+1) → ℚ) (hw : ∀ i, 0 < w i) (hv : ∀ i, 0 < v i)
    (sigma : ℚ) (hsigma : 0 < sigma)
    (hvol : (K : ℝ) * (1+3*(sigma : ℝ))^(m+1) *
      (∏ i, (w i : ℝ)) / (∏ i, (v i : ℝ)) < 1)
    (hfibrevol : (S : ℝ) * (1+3*(sigma : ℝ))^m *
      (∏ i : Fin m, (w i.succ : ℝ)) / (∏ i : Fin m, (v i.succ : ℝ)) < 1)
    (hseparated : ∀ A B : Finset (Fin (m+1)), A.card = B.card →
      ∀ i, i ≠ 0 → i ∈ A → i ∉ B →
      (∀ j, i < j → (j ∈ A ↔ j ∈ B)) →
      comparisonConstant m sigma * (∏ j ∈ B, (v j : ℝ)) < ∏ j ∈ A, (w j : ℝ))
    (hratio : ∀ i : Fin m, (1+(sigma : ℝ)) * (w i.succ : ℝ) < v i.succ) :
    let hres := PlaceLocalRing.residue_integral htrdeg.le
    let hfinite := CurveParameterFinite.finite_over_every_parameter ℂ E htrdeg
    let z : Fin (m+1) → E := Fin.cases y x
    let hz := CurveInequality.nonconstant_coordinates z hgen htrdeg
    (1+(sigma : ℝ)) * ∑ p ∈ places hfinite z b c hz,
      (contact hres hfinite z b hb c hz v p : ℝ) ≤
        CurveContactSum.weightedDegree hfinite z w := by
  dsimp only
  let hres := PlaceLocalRing.residue_integral htrdeg.le
  let hfinite := CurveParameterFinite.finite_over_every_parameter ℂ E htrdeg
  let z : Fin (m+1) → E := Fin.cases y x
  have hz := CurveInequality.nonconstant_coordinates z hgen htrdeg
  change (1+(sigma : ℝ)) * ∑ p ∈ places hfinite z b c hz,
    (contact hres hfinite z b hb c hz v p : ℝ) ≤ CurveContactSum.weightedDegree hfinite z w
  by_contra h
  have hexcess := lt_of_not_ge h
  obtain ⟨j,hj⟩ := excess_implies_zeroth_constant hres hfinite z b hb c hz
    (CurvePrimeHeight.kernel_height_succ_le z hgen htrdeg)
    w v hw hv sigma hsigma hvol hseparated hexcess
  let beta := b j
  let e := fibreIndex b beta
  have hc' : ∀ i, Function.Injective (fun k => c (e k) i) :=
    restricted_coordinate_injective b c hc beta
  have hwR (i : Fin (m+1)) : (0 : ℝ) < w i := by exact_mod_cast hw i
  have hvR (i : Fin (m+1)) : (0 : ℝ) < v i := by exact_mod_cast hv i
  have hsR : (0 : ℝ) < sigma := by exact_mod_cast hsigma
  have hsig : 0 ≤ 1+3*(sigma : ℝ) := by linarith
  have hvol' : (fibreSize b beta : ℝ) * (1+3*(sigma : ℝ))^(m+1) *
      (∏ i, (w i : ℝ)) / (∏ i, (v i : ℝ)) < 1 := by
    have hh := count_volume_mono (fibreSize_le b beta)
      (t := (1+3*(sigma : ℝ))^(m+1)*(∏ i, (w i : ℝ))/(∏ i, (v i : ℝ)))
      (div_nonneg (mul_nonneg (pow_nonneg hsig _)
        (Finset.prod_nonneg (fun i _ => (hwR i).le)))
        (Finset.prod_nonneg (fun i _ => (hvR i).le)))
      (by simpa only [mul_assoc,mul_div_assoc] using hvol)
    simpa only [mul_assoc,mul_div_assoc] using hh
  have hfibrevol' : (fibreSize b beta : ℝ) * (1+3*(sigma : ℝ))^m *
      (∏ i : Fin m, (w i.succ : ℝ)) / (∏ i : Fin m, (v i.succ : ℝ)) < 1 := by
    have hh := count_volume_mono (hocc beta)
      (t := (1+3*(sigma : ℝ))^m*(∏ i : Fin m, (w i.succ : ℝ))/(∏ i : Fin m, (v i.succ : ℝ)))
      (div_nonneg (mul_nonneg (pow_nonneg hsig _)
        (Finset.prod_nonneg (fun i _ => (hwR i.succ).le)))
        (Finset.prod_nonneg (fun i _ => (hvR i.succ).le)))
      (by simpa only [mul_assoc,mul_div_assoc] using hfibrevol)
    simpa only [mul_assoc,mul_div_assoc] using hh
  have hbound := MovingLogGeometry.weighted_curve_inequality hm y x (fun k => b (e k))
    (fun k => hb (e k)) (fun k => c (e k)) hc' hgen htrdeg
    w v hw hv sigma hsigma hvol' hfibrevol' hseparated hratio
  change (1+(sigma : ℝ)) * ∑ p ∈ places hfinite z (fun k => b (e k))
    (fun k => c (e k)) hz,
      (contact hres hfinite z (fun k => b (e k)) (fun k => hb (e k))
        (fun k => c (e k)) hz v p : ℝ) ≤ CurveContactSum.weightedDegree hfinite z w at hbound
  have he := contact_sum_eq_fibre_of_constant hres hfinite z b hb c hz beta hj v
  change (∑ p ∈ places hfinite z b c hz, (contact hres hfinite z b hb c hz v p : ℝ)) =
    ∑ p ∈ places hfinite z (fun k => b (e k)) (fun k => c (e k)) hz,
      (contact hres hfinite z (fun k => b (e k)) (fun k => hb (e k))
        (fun k => c (e k)) hz v p : ℝ) at he
  rw [he] at hexcess
  exact (not_lt_of_ge hbound) hexcess

theorem distinct_bases_weighted_curve_inequality
    {E : Type*} [Field E] [Algebra ℂ E] [Algebra.EssFiniteType ℂ E]
    {m K : ℕ} (hm : 1 ≤ m)
    (y : E) (x : Fin m → E) (b : Fin K → ℂ) (hb : ∀ j, b j ≠ 0)
    (hbinj : Function.Injective b) (c : Fin K → Fin m → ℂ)
    (hgen : IntermediateField.adjoin ℂ
      (Set.range (Fin.cases y x : Fin (m+1) → E)) = ⊤)
    (htrdeg : Algebra.trdeg ℂ E = 1)
    (w v : Fin (m+1) → ℚ) (hw : ∀ i, 0 < w i) (hv : ∀ i, 0 < v i)
    (sigma : ℚ) (hsigma : 0 < sigma)
    (hvol : (K : ℝ) * (1+3*(sigma : ℝ))^(m+1) *
      (∏ i, (w i : ℝ)) / (∏ i, (v i : ℝ)) < 1)
    (hfibrevol : (1+3*(sigma : ℝ))^m *
      (∏ i : Fin m, (w i.succ : ℝ)) / (∏ i : Fin m, (v i.succ : ℝ)) < 1)
    (hseparated : ∀ A B : Finset (Fin (m+1)), A.card = B.card →
      ∀ i, i ≠ 0 → i ∈ A → i ∉ B →
      (∀ j, i < j → (j ∈ A ↔ j ∈ B)) →
      comparisonConstant m sigma * (∏ j ∈ B, (v j : ℝ)) < ∏ j ∈ A, (w j : ℝ))
    (hratio : ∀ i : Fin m, (1+(sigma : ℝ)) * (w i.succ : ℝ) < v i.succ) :
    let hres := PlaceLocalRing.residue_integral htrdeg.le
    let hfinite := CurveParameterFinite.finite_over_every_parameter ℂ E htrdeg
    let z : Fin (m+1) → E := Fin.cases y x
    let hz := CurveInequality.nonconstant_coordinates z hgen htrdeg
    (1+(sigma : ℝ)) * ∑ p ∈ places hfinite z b c hz,
      (contact hres hfinite z b hb c hz v p : ℝ) ≤
        CurveContactSum.weightedDegree hfinite z w := by
  exact weighted_curve_inequality hm y x b hb c
    (fibreSeparated_of_injective_bases b hbinj c)
    (fibreOccupancy_one_of_injective_bases b hbinj) hgen htrdeg w v hw hv sigma hsigma hvol
    (by simpa only [Nat.cast_one,one_mul] using hfibrevol) hseparated hratio

end QuadraticPi.MovingLogBoundedFibreCurve


==> anc/lean/QuadraticPi/MovingLogComparison.lean <==
import QuadraticPi.MovingLogDataConstruction
import QuadraticPi.MovingLogAnalytic
import QuadraticPi.MovingLogMinors
import QuadraticPi.CofinalComparison

/-! # Comparison for real logarithms of rational numbers

The sole interpolation input is the explicitly named moving-center
statement.  Arithmetic integrality, the same-minor analytic estimate,
and all parameter choices are supplied by proved theorems.
-/
noncomputable section
namespace QuadraticPi
open OAI.PiExponent
open SeparatedWeightPA MovingLogAnalytic

theorem rational_den_mul_mem_gaussian (a : ℚ) :
    (a.den : ℂ) * (a : ℂ) ∈ GaussianInt.toComplex.range := by
  have hden : (a.den : ℂ) ≠ 0 := by exact_mod_cast a.pos.ne'
  have he : (a.den : ℂ) * (a : ℂ) = (a.num : ℂ) := by
    rw [Rat.cast_def]
    field_simp [hden]
  rw [he]
  exact ⟨(a.num : GaussianInt), by simp⟩

theorem no_unbounded_rational_exp_approximations_of_movingInterpolation
    (hMI : MovingLogInterpolation.Statement) (a : ℚ) (x : ℝ)
    (hx : x ≠ 0) (hexp : Real.exp x = (a : ℝ))
    (nu : ℝ) (hnu : 2 < nu)
    (hbad : ∀ Q : ℕ, ∃ p : ℤ, ∃ q : ℕ,
      Q ≤ q ∧ |x - (p : ℝ) / q| ≤ (q : ℝ) ^ (-nu)) : False := by
  classical
  obtain ⟨thresholds, hthresholds⟩ := MovingLogMinors.cofinal_data_lower_bounds hMI
  obtain ⟨D, p, hp, htarget, hdenominator, hr, hw⟩ := exists_moving_log_data
    x hx a.den a.pos nu Arithmetic.lcmConstant collisionConstant
    hnu Arithmetic.lcmConstant_pos collisionConstant_pos thresholds hbad
  have hbase : D.baseValue = (a : ℂ) := by
    rw [← D.exp_target, htarget, ← Complex.ofReal_exp, hexp]
    norm_cast
  have hbaseIntegral :
      (D.baseDenominator : ℂ) * D.baseValue ∈ GaussianInt.toComplex.range := by
    rw [hdenominator, hbase]
    exact rational_den_mul_mem_gaussian a
  have hq (i : Fin D.m) : (D.q i : ℂ) ≠ 0 := by
    exact_mod_cast (show D.q i ≠ 0 by have := D.q_two_le i; omega)
  have hrne : ∀ i, D.r i ≠ 0 := by
    intro i
    rw [hr]
    exact div_ne_zero (by exact_mod_cast hp i) (hq i)
  have hcentersIntegral : ∀ i,
      (D.q i : ℂ) * D.r i ∈ GaussianInt.toComplex.range := by
    intro i
    rw [hr]
    have he : (D.q i : ℂ) * ((p i : ℂ) / (D.q i : ℂ)) = (p i : ℂ) := by
      field_simp [hq i]
    rw [he]
    exact ⟨(p i : GaussianInt), by simp⟩
  apply cofinal_determinant_bounds_inconsistent nu D.base.theta
    ((D.base.A : ℝ) * (1 - D.base.eta)) D.arithmeticError D.analyticError
    (collisionLimit D) (actualMean D) (analyticRemainder D) (collisionRate D)
    (by linarith) D.error_sum_lt_gap D.collision_exceeds_error_sum
    (tendsto_analyticRemainder D) (tendsto_collisionRate D) (actualMean_bounds D)
  intro L
  obtain ⟨H, hLH, hH, selection, _hinj, hdet, hlower⟩ :=
    hthresholds nu collisionConstant D hw hrne hbaseIntegral hcentersIntegral L
  have hdet' : (actualMinor D (H : ℝ) selection).det ≠ 0 := hdet
  refine ⟨H, hLH, hH,
    Real.log ‖(actualMinor D (H : ℝ) selection).det‖ /
      ((actualRowCount D (H : ℝ) : ℝ) * (H : ℝ)), ?_, ?_⟩
  · exact hlower
  · exact actual_minor_analytic_bound D (by linarith) (H : ℚ)
      (by exact_mod_cast hH) selection hdet'

end QuadraticPi


==> anc/lean/QuadraticPi/MovingLogData.lean <==
import QuadraticPi.GeneralizedData
import QuadraticPi.SeparatedWeightPA

/-!
# Numerical data for logarithms with moving multiplicative centers

The target is arbitrary; its exponential is the multiplicative base.
This record contains numerical margins and approximation errors only.
It contains no interpolation, determinant, or irrationality assertion.
The short truncation uses F = 1/theta; exact filtered shear eliminates
the analytic logarithmic-tail budget.
-/

namespace QuadraticPi

open OAI.PiExponent OAI.PiExponent.MatrixArithmetic
open scoped BigOperators
noncomputable section

def movingLogRadius (target : ℂ) (K : ℕ) : ℝ :=
  4 * (K : ℝ) * (‖target‖ + 1)

def movingLogWeightErrorCoefficient (target : ℂ) (nu theta : ℝ) (K : ℕ) : ℝ :=
  theta + Real.log 2 + Real.log (2 * (K : ℝ)) + nu +
    Real.log (2 * movingLogRadius target K)

theorem movingLogRadius_pos (target : ℂ) (K : ℕ) (hK : 1 ≤ K) :
    0 < movingLogRadius target K := by
  have hKr : (0 : ℝ) < K := by exact_mod_cast (Nat.zero_lt_of_lt hK)
  unfold movingLogRadius
  positivity

theorem movingLogWeightErrorCoefficient_nonneg (target : ℂ)
    (nu theta : ℝ) (K : ℕ) (hnu : 0 < nu) (htheta : 0 < theta)
    (hK : 1 ≤ K) :
    0 ≤ movingLogWeightErrorCoefficient target nu theta K := by
  have hKr : (1 : ℝ) ≤ K := by exact_mod_cast hK
  have hn := norm_nonneg target
  have hR : 1 ≤ 2 * movingLogRadius target K := by
    unfold movingLogRadius
    nlinarith
  have hlogR := Real.log_nonneg hR
  have hlogK := Real.log_nonneg (show (1 : ℝ) ≤ 2 * K by linarith)
  have hlog2 := Real.log_nonneg (by norm_num : (1 : ℝ) ≤ 2)
  unfold movingLogWeightErrorCoefficient
  linarith

structure MovingLogData (nu Lambda c : ℝ) where
  target : ℂ
  baseValue : ℂ
  exp_target : Complex.exp target = baseValue
  baseDenominator : ℕ
  baseDenominator_pos : 1 ≤ baseDenominator
  base : Parameters nu
  epsilon : ℝ
  m : ℕ
  K : ℕ
  w0 : ℚ
  v0 : ℚ
  q : Fin m → ℕ
  r : Fin m → ℂ
  wstar : ℝ
  epsilon_pos : 0 < epsilon
  epsilon_lt_gap : epsilon <
    nu * ((base.A : ℝ) * (1 - base.eta) - base.theta) - (1 - base.theta)
  epsilon_le_half : epsilon ≤ 1 / 2
  m_pos : 1 ≤ m
  K_pos : 1 ≤ K
  w0_pos : 0 < (w0 : ℝ)
  v0_pos : 0 < (v0 : ℝ)
  volume_eq : (K : ℝ) * ((w0 : ℝ) / v0) * (base.theta : ℝ) ^ m = 1 / 2
  volume_lt_one : (K : ℝ) * (base.theta : ℝ) ^ m < 1
  dimension_margin :
    (Lambda * (1 / (base.theta : ℝ)) * (m : ℝ) + Real.log 2) / (v0 : ℝ) +
      (4 * (‖target‖ + 1) + Real.log (baseDenominator : ℝ)) *
        (K : ℝ) / (w0 : ℝ) < epsilon / 2
  collision_margin : 2 < c *
    (base.eta ^ 2 * (K : ℝ) * (base.theta : ℝ) ^ m /
      (((m : ℝ) + 1) * (v0 : ℝ) * (base.A : ℝ) ^ m))
  q_two_le : ∀ i, 2 ≤ q i
  period_error : ∀ i, ‖r i - target‖ ≤ 2 * (q i : ℝ) ^ (-nu)
  wstar_pos : 0 < wstar
  wstar_lower : ∀ i, wstar ≤ logWeights q i
  weight_margin : Lambda * (∑ i : Fin m, 1 / logWeights q i) +
    movingLogWeightErrorCoefficient target nu base.theta K / wstar < epsilon / 2

namespace MovingLogData
variable {nu Lambda c : ℝ} (d : MovingLogData nu Lambda c)

def rationalWeights (i : Fin d.m) : ℚ := Nat.ceil (Real.log (d.q i))

@[simp] theorem cast_rationalWeights (i : Fin d.m) :
    (d.rationalWeights i : ℝ) = logWeights d.q i := by
  simp [rationalWeights, logWeights]

theorem logWeights_pos (i : Fin d.m) : 0 < logWeights d.q i :=
  ceil_log_weight_pos (d.q_two_le i)

theorem rationalWeights_pos (i : Fin d.m) : 0 < d.rationalWeights i := by
  have h : (0 : ℝ) < (d.rationalWeights i : ℝ) := by
    rw [d.cast_rationalWeights]
    exact d.logWeights_pos i
  exact_mod_cast h

def paBase : SeparatedWeightPA.BaseData where
  m := d.m
  K := d.K
  m_pos := d.m_pos
  K_pos := d.K_pos
  w0 := d.w0
  v0 := d.v0
  theta := d.base.theta
  w0_pos := by exact_mod_cast d.w0_pos
  v0_pos := by exact_mod_cast d.v0_pos
  theta_pos := by exact_mod_cast d.base.theta_pos
  theta_lt_one := by exact_mod_cast d.base.theta_lt_one
  fiber_volume := by exact_mod_cast d.volume_lt_one
  total_volume := by
    have h : (d.K : ℝ) * ((d.w0 : ℝ) / d.v0) * (d.base.theta : ℝ) ^ d.m < 1 := by
      rw [d.volume_eq]
      norm_num
    exact_mod_cast h

def F : ℝ := 1 / (d.base.theta : ℝ)
def radius : ℝ := movingLogRadius d.target d.K

theorem F_pos : 0 < d.F := one_div_pos.mpr d.base.theta_pos
theorem radius_pos : 0 < d.radius := movingLogRadius_pos _ _ d.K_pos

def arithmeticError : ℝ :=
  Lambda * d.F * (d.m : ℝ) / (d.v0 : ℝ) +
    Lambda * (∑ i : Fin d.m, 1 / logWeights d.q i) +
    (d.base.theta : ℝ) / d.wstar +
    ((d.K : ℝ) - 1) * Real.log (d.baseDenominator : ℝ) / (d.w0 : ℝ)

def translationError : ℝ :=
  (Real.log 2 + Real.log (2 * (d.K : ℝ)) + nu) / d.wstar

def holomorphicError : ℝ :=
  d.radius / (d.w0 : ℝ) + Real.log (2 * d.radius) / d.wstar +
    Real.log 2 / (d.v0 : ℝ)

def analyticError : ℝ := d.translationError + d.holomorphicError

theorem error_sum_eq : d.arithmeticError + d.analyticError =
    ((Lambda * (1 / (d.base.theta : ℝ)) * (d.m : ℝ) + Real.log 2) / (d.v0 : ℝ) +
      (4 * (‖d.target‖ + 1) + Real.log (d.baseDenominator : ℝ)) *
        (d.K : ℝ) / (d.w0 : ℝ)) +
    (Lambda * (∑ i : Fin d.m, 1 / logWeights d.q i) +
      movingLogWeightErrorCoefficient d.target nu d.base.theta d.K / d.wstar) -
    Real.log (d.baseDenominator : ℝ) / (d.w0 : ℝ) := by
  unfold arithmeticError analyticError translationError holomorphicError
    movingLogWeightErrorCoefficient radius movingLogRadius F
  ring

theorem error_sum_lt_epsilon : d.arithmeticError + d.analyticError < d.epsilon := by
  rw [d.error_sum_eq]
  have hlog : 0 ≤ Real.log (d.baseDenominator : ℝ) :=
    Real.log_nonneg (by exact_mod_cast d.baseDenominator_pos)
  have hdiv := div_nonneg hlog d.w0_pos.le
  have h₁ := d.dimension_margin
  have h₂ := d.weight_margin
  linarith

theorem error_sum_lt_gap : d.arithmeticError + d.analyticError <
    nu * ((d.base.A : ℝ) * (1 - d.base.eta) - d.base.theta) -
      (1 - d.base.theta) :=
  d.error_sum_lt_epsilon.trans d.epsilon_lt_gap

theorem collision_exceeds_error_sum : 1 + d.arithmeticError + d.analyticError <
    c * (d.base.eta ^ 2 * (d.K : ℝ) * (d.base.theta : ℝ) ^ d.m /
      (((d.m : ℝ) + 1) * (d.v0 : ℝ) * (d.base.A : ℝ) ^ d.m)) := by
  have herror := d.error_sum_lt_epsilon
  have hhalf := d.epsilon_le_half
  have hcollision := d.collision_margin
  linarith

end MovingLogData
end
end QuadraticPi


==> anc/lean/QuadraticPi/MovingLogDataConstruction.lean <==
import QuadraticPi.MovingLogData
import QuadraticPi.PAWeightSelection
import OAI.NumberTheory.PiExponent.Approximation.WeightErrorMargin
import OAI.NumberTheory.PiExponent.LocalAlgebra.Dimension

/-! Finite moving-logarithm numerical data, chosen from actual rational
approximations after arbitrary prefix-dependent interpolation thresholds.
Every growth constant is fixed before the dimension is chosen. -/

namespace QuadraticPi
open OAI.PiExponent OAI.PiExponent.MatrixArithmetic SeparatedWeightPA
open Filter
open scoped BigOperators Topology
noncomputable section

theorem exists_dimension_margin_with_growth
    (theta A B C eta a b growth epsilon target : ℝ)
    (htheta : 0 < theta) (hB : 0 < B) (hC : 1 < C)
    (hsmall : C * B < 1) (hlarge : 1 < C * theta / B)
    (hratio : 1 < B / A) (heta : 0 < eta)
    (ha : 0 ≤ a) (hb : 0 ≤ b) (hgrowth : 0 ≤ growth)
    (hepsilon : 0 < epsilon) :
    ∃ m : ℕ, 1 ≤ m ∧
      (a * (m : ℝ) + b) / dimensionV theta B C m +
        growth * (dimensionK C m : ℝ) / dimensionW B m < epsilon ∧
      target < eta ^ 2 * (B / A) ^ m / (2 * ((m : ℝ) + 1)) := by
  have hCpos : 0 < C := zero_lt_one.trans hC
  have h₁ := tendsto_pow_const_div_const_pow_of_one_lt 1 hlarge
  have h₀ := tendsto_pow_const_div_const_pow_of_one_lt 0 hlarge
  have hlin : Tendsto (fun m : ℕ => (a * (m : ℝ) + b) /
      (C * theta / B) ^ m) atTop (𝓝 0) := by
    convert (h₁.const_mul a).add (h₀.const_mul b) using 1
    · ext m
      simp only [pow_one, pow_zero]
      ring
    · simp
  have hgeom := tendsto_pow_atTop_nhds_zero_of_lt_one (mul_pos hCpos hB).le hsmall
  have herrors : Tendsto (fun m : ℕ => (a * (m : ℝ) + b) /
      (C * theta / B) ^ m + growth * (C * B) ^ m) atTop (𝓝 0) := by
    simpa only [mul_zero, add_zero] using hlin.add (hgeom.const_mul growth)
  have herr := herrors.eventually (gt_mem_nhds hepsilon)
  have hcollision := (tendsto_dimension_collision A B eta hratio heta).eventually
    (eventually_gt_atTop target)
  have hfloor := (tendsto_pow_atTop_atTop_of_one_lt hC).eventually
    (eventually_ge_atTop (2 : ℝ))
  have hgood : ∀ᶠ m : ℕ in atTop, 1 ≤ m ∧
      (a * (m : ℝ) + b) / dimensionV theta B C m +
        growth * (dimensionK C m : ℝ) / dimensionW B m < epsilon ∧
      target < eta ^ 2 * (B / A) ^ m / (2 * ((m : ℝ) + 1)) := by
    filter_upwards [herr, hcollision, hfloor, eventually_ge_atTop 1]
      with m hmerror hmcollision hmfloor hm
    refine ⟨hm, lt_of_le_of_lt ?_ hmerror, hmcollision⟩
    apply add_le_add
    · exact div_le_div_of_nonneg_left (by positivity)
        (by positivity : 0 < (C * theta / B) ^ m)
        (dimensionV_geometric_lower theta B C htheta hB m hmfloor)
    · rw [mul_div_assoc]
      exact mul_le_mul_of_nonneg_left
        (dimensionK_div_W_le B C hB hCpos.le m) hgrowth
  exact hgood.exists

theorem exists_moving_log_approximations_above_thresholds
    (x nu : ℝ) (hx : x ≠ 0) (hnu : 0 < nu)
    (m : ℕ) (T : Thresholds m) (X : ℝ)
    (hbad : ∀ Q : ℕ, ∃ p : ℤ, ∃ q : ℕ,
      Q ≤ q ∧ |x - (p : ℝ) / q| ≤ (q : ℝ) ^ (-nu)) :
    ∃ p : Fin m → ℤ, ∃ q : Fin m → ℕ,
      (∀ i, 2 ≤ q i ∧ p i ≠ 0 ∧
        ‖(p i : ℂ) / (q i : ℂ) - (x : ℂ)‖ ≤ 2 * (q i : ℝ) ^ (-nu)) ∧
      AboveThresholds T (fun i => (⌈Real.log (q i)⌉₊ : ℚ)) ∧
      (∀ i, X < logWeights q i) := by
  obtain ⟨R, hXR, _⟩ := exists_rat_btwn (lt_add_one X)
  let T' : Thresholds m := fun i previous => max (T i previous) R
  obtain ⟨p, q, happ, hw⟩ :=
    PAWeightSelection.exists_approximations_above_PA_thresholds x nu hx hnu hbad 2 m T'
  refine ⟨p, q, ?_, ?_, ?_⟩
  · intro i
    refine ⟨(le_max_left _ _).trans (happ i).1, (happ i).2.1, ?_⟩
    have heq : ‖(p i : ℂ) / (q i : ℂ) - (x : ℂ)‖ =
        |x - (p i : ℝ) / (q i : ℝ)| := by
      rw [show (p i : ℂ) / (q i : ℂ) - (x : ℂ) =
        (((p i : ℝ) / (q i : ℝ) - x : ℝ) : ℂ) by push_cast; rfl]
      rw [Complex.norm_real, Real.norm_eq_abs, abs_sub_comm]
    rw [heq]
    have hnonneg := Real.rpow_nonneg (Nat.cast_nonneg (q i)) (-nu)
    linarith [(happ i).2.2]
  · refine ⟨hw.1, ?_⟩
    intro i
    exact lt_of_le_of_lt (le_max_left _ _) (hw.2 i)
  · intro i
    have hR : R < (⌈Real.log (q i)⌉₊ : ℚ) :=
      lt_of_le_of_lt (le_max_right _ _) (hw.2 i)
    have hR' : (R : ℝ) < logWeights q i := by
      simpa only [logWeights, Rat.cast_natCast] using
        (show (R : ℝ) < ((⌈Real.log (q i)⌉₊ : ℚ) : ℝ) by exact_mod_cast hR)
    exact hXR.trans hR'

theorem exists_moving_log_data
    (x : ℝ) (hx : x ≠ 0) (b : ℕ) (hb : 1 ≤ b)
    (nu Lambda c : ℝ) (hnu : 2 < nu) (hLambda : 0 < Lambda) (hc : 0 < c)
    (thresholdSelector : (B : BaseData) → Thresholds B.m)
    (hbad : ∀ Q : ℕ, ∃ p : ℤ, ∃ q : ℕ,
      Q ≤ q ∧ |x - (p : ℝ) / q| ≤ (q : ℝ) ^ (-nu)) :
    ∃ D : MovingLogData nu Lambda c, ∃ p : Fin D.m → ℤ,
      (∀ i, p i ≠ 0) ∧ D.target = (x : ℂ) ∧ D.baseDenominator = b ∧
      D.r = (fun i => (p i : ℂ) / (D.q i : ℂ)) ∧
      AboveThresholds (thresholdSelector D.paBase) D.rationalWeights := by
  classical
  obtain ⟨P⟩ := exists_parameters nu hnu
  let g : ℝ := nu * ((P.A : ℝ) * (1 - P.eta) - P.theta) - (1 - P.theta)
  have hg : 0 < g := P.gap_pos
  let epsilon : ℝ := min (g / 2) (1 / 2)
  have hepsilon : 0 < epsilon := lt_min (by positivity) (by norm_num)
  have hepsg : epsilon < g := lt_of_le_of_lt (min_le_left _ _) (by linarith)
  have hepshalf : epsilon ≤ 1 / 2 := min_le_right _ _
  have heps2 : 0 < epsilon / 2 := by positivity
  have hlog2 : 0 ≤ Real.log 2 := Real.log_nonneg (by norm_num)
  have hlogb : 0 ≤ Real.log (b : ℝ) := Real.log_nonneg (by exact_mod_cast hb)
  obtain ⟨m, hm, hdim, hcollision⟩ := exists_dimension_margin_with_growth
    P.theta P.A P.B P.C P.eta (Lambda * (1 / (P.theta : ℝ))) (Real.log 2)
    (4 * (‖(x : ℂ)‖ + 1) + Real.log (b : ℝ))
    (epsilon / 2) (2 / c) P.theta_pos P.B_pos P.one_lt_C
    P.CB_lt_one P.one_lt_C_theta_div_B P.one_lt_B_div_A P.eta_pos
    (mul_nonneg hLambda.le (one_div_nonneg.mpr P.theta_pos.le))
    hlog2 (by positivity) heps2
  let K : ℕ := dimensionK P.C m
  let w0 : ℚ := (P.B ^ m)⁻¹
  let v0 : ℚ := 2 * (K : ℚ) * P.theta ^ m * w0
  have hK : 1 ≤ K := dimensionK_one_le P.C P.one_lt_C.le m
  have hw0eq : (w0 : ℝ) = dimensionW P.B m := by simp [w0, dimensionW]
  have hv0eq : (v0 : ℝ) = dimensionV P.theta P.B P.C m := by
    simp [v0, dimensionV, K, hw0eq]
  have hw0 : 0 < (w0 : ℝ) := by
    rw [hw0eq]
    exact dimensionW_pos P.B P.B_pos m
  have hv0 : 0 < (v0 : ℝ) := by
    rw [hv0eq]
    exact dimensionV_pos P.theta P.B P.C P.theta_pos P.B_pos P.one_lt_C.le m
  have hvolume : (K : ℝ) * ((w0 : ℝ) / v0) * (P.theta : ℝ) ^ m = 1 / 2 := by
    rw [hw0eq, hv0eq]
    exact dimension_volume P.theta P.B P.C P.theta_pos P.B_pos P.one_lt_C.le m
  have hvolume1 : (K : ℝ) * (P.theta : ℝ) ^ m < 1 :=
    dimension_volume_lt_one P.theta P.C P.theta_pos P.C_pos.le P.C_theta_lt_one m hm
  have hcollision' : 2 < c *
      (P.eta ^ 2 * (K : ℝ) * (P.theta : ℝ) ^ m /
        (((m : ℝ) + 1) * (v0 : ℝ) * (P.A : ℝ) ^ m)) := by
    rw [hv0eq]
    change 2 < c * (P.eta ^ 2 * (dimensionK (P.C : ℝ) m : ℝ) *
      (P.theta : ℝ) ^ m / (((m : ℝ) + 1) *
        dimensionV (P.theta : ℝ) P.B P.C m * (P.A : ℝ) ^ m))
    rw [dimension_collision_identity P.theta P.A P.B P.C P.eta
      P.theta_pos P.A_pos P.B_pos P.one_lt_C.le]
    have hh := (div_lt_iff₀ hc).mp hcollision
    nlinarith
  let B : BaseData := {
    m := m, K := K, m_pos := hm, K_pos := hK,
    w0 := w0, v0 := v0, theta := P.theta,
    w0_pos := by exact_mod_cast hw0,
    v0_pos := by exact_mod_cast hv0,
    theta_pos := by exact_mod_cast P.theta_pos,
    theta_lt_one := by exact_mod_cast P.theta_lt_one,
    fiber_volume := by exact_mod_cast hvolume1,
    total_volume := by
      have h : (K : ℝ) * ((w0 : ℝ) / v0) * (P.theta : ℝ) ^ m < 1 := by
        rw [hvolume]; norm_num
      exact_mod_cast h }
  have hS : 0 ≤ movingLogWeightErrorCoefficient (x : ℂ) nu P.theta K :=
    movingLogWeightErrorCoefficient_nonneg _ _ _ _ (by linarith) P.theta_pos hK
  obtain ⟨X, hX, hXmargin⟩ := exists_uniform_weight_error_margin m Lambda
    (movingLogWeightErrorCoefficient (x : ℂ) nu P.theta K) (epsilon / 2) hLambda hS heps2
  obtain ⟨p, q, happ, hw, hweights⟩ :=
    exists_moving_log_approximations_above_thresholds x nu hx (by linarith) m
      (thresholdSelector B) (X + 1) hbad
  let D : MovingLogData nu Lambda c := {
    target := (x : ℂ), baseValue := Complex.exp (x : ℂ), exp_target := rfl,
    baseDenominator := b, baseDenominator_pos := hb,
    base := P, epsilon := epsilon, m := m, K := K, w0 := w0, v0 := v0,
    q := q, r := fun i => (p i : ℂ) / (q i : ℂ), wstar := X + 1,
    epsilon_pos := hepsilon, epsilon_lt_gap := hepsg, epsilon_le_half := hepshalf,
    m_pos := hm, K_pos := hK, w0_pos := hw0, v0_pos := hv0,
    volume_eq := hvolume, volume_lt_one := hvolume1,
    dimension_margin := by rw [hv0eq, hw0eq]; exact hdim,
    collision_margin := hcollision', q_two_le := fun i => (happ i).1,
    period_error := fun i => (happ i).2.2,
    wstar_pos := by linarith,
    wstar_lower := fun i => (hweights i).le,
    weight_margin := hXmargin (X + 1) (logWeights q) (by linarith)
      (fun i => (hweights i).le) }
  exact ⟨D, p, fun i => (happ i).2.1, rfl, rfl, rfl, hw⟩

end
end QuadraticPi


==> anc/lean/QuadraticPi/MovingLogDataMinors.lean <==
import QuadraticPi.MovingLogMinors

/-! Arithmetic-free data interface for cofinal actual moving minors. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.MovingLogMinors
open OAI OAI.PiExponent SeparatedWeightPA

theorem cofinal_data_minors (h : MovingLogInterpolation.Statement) :
    ∃ thresholds : (B : BaseData) → Thresholds B.m,
      ∀ (nu Lambda c : ℝ) (D : MovingLogData nu Lambda c),
        AboveThresholds (thresholds D.paBase) D.rationalWeights →
        (∀ i, D.r i ≠ 0) →
        ∀ L : ℕ, ∃ H : ℕ, L ≤ H ∧ 0 < H ∧
          ∃ sel : InterpolationMatrix.Row D.K D.v0 D.base.theta (MatrixArithmetic.logWeights D.q) H →
              InterpolationMatrix.Column D.w0 (MatrixArithmetic.logWeights D.q) H,
            Function.Injective sel ∧
            (MovingLogMatrix.selectedMinor D.baseValue D.K D.w0 D.v0 D.base.theta
              (MatrixArithmetic.logWeights D.q) H D.r
              (MatrixArithmetic.truncationOrders D.q D.F D.v0) sel).det ≠ 0 := by
  classical
  let thresholds : (B : BaseData) → Thresholds B.m := fun B =>
    Classical.choose (cofinal_truncatedLog_minors h B)
  refine ⟨thresholds, ?_⟩
  intro nu Lambda c D hw hr L
  have hbase : D.baseValue ≠ 0 := by rw [← D.exp_target]; exact Complex.exp_ne_zero _
  have hU : ∀ i, jetWeights D.paBase D.rationalWeights i.succ ≤
      (MatrixArithmetic.truncationOrders D.q D.F D.v0 i : ℚ) *
        jetWeights D.paBase D.rationalWeights 0 := by
    intro i
    have hreal : MatrixArithmetic.logWeights D.q i / (D.base.theta : ℝ) ≤
        (MatrixArithmetic.truncationOrders D.q D.F D.v0 i : ℝ) * (D.v0 : ℝ) := by
      calc
        _ = D.F * MatrixArithmetic.logWeights D.q i := by unfold MovingLogData.F; ring
        _ ≤ _ := (div_le_iff₀ D.v0_pos).1 (Nat.le_ceil _)
    change D.rationalWeights i / D.base.theta ≤
      (MatrixArithmetic.truncationOrders D.q D.F D.v0 i : ℚ) * D.v0
    have hc : ((D.rationalWeights i / D.base.theta : ℚ) : ℝ) ≤
        (((MatrixArithmetic.truncationOrders D.q D.F D.v0 i : ℚ) * D.v0 : ℚ) : ℝ) := by
      simpa only [Rat.cast_div, Rat.cast_mul, Rat.cast_natCast, D.cast_rationalWeights] using hreal
    exact_mod_cast hc
  have hdata := (Classical.choose_spec (cofinal_truncatedLog_minors h D.paBase))
    D.rationalWeights hw D.baseValue hbase D.r hr
    (MatrixArithmetic.truncationOrders D.q D.F D.v0) hU (max L 1)
  simp only [MovingLogData.paBase, MovingLogData.rationalWeights] at hdata
  obtain ⟨H, hLH, sel, hinj, hdet⟩ := hdata
  have hH : 0 < H := lt_of_lt_of_le (by decide : 0 < 1)
    ((le_max_right L 1).trans hLH)
  exact ⟨H, (le_max_left L 1).trans hLH, hH, sel, hinj, hdet⟩

end QuadraticPi.MovingLogMinors


==> anc/lean/QuadraticPi/MovingLogDistinctInterpolation.lean <==
import QuadraticPi.MovingLogOccupancyInterpolation

/-! Distinct nonzero multiplicative centers require no separation of any
affine centers. The S=1 fiber-volume condition follows from theta<1.
The real geometric progression is a specialization of the same theorem. -/

set_option autoImplicit false
noncomputable section
namespace QuadraticPi.MovingLogDistinctInterpolation
open OAI OAI.PiExponent MovingLogFibreIndex
open SeparatedWeightPA (Thresholds AboveThresholds)

structure BaseData where
  m : ℕ
  K : ℕ
  m_pos : 1 ≤ m
  K_pos : 1 ≤ K
  w0 : ℚ
  v0 : ℚ
  theta : ℚ
  w0_pos : 0 < w0
  v0_pos : 0 < v0
  theta_pos : 0 < theta
  theta_lt_one : theta < 1
  total_volume : (K : ℚ)*(w0/v0)*theta^m<1

@[reducible]
def BaseData.occupancyBase (B : BaseData) : MovingLogOccupancyWeights.BaseData where
  m := B.m
  K := B.K
  S := 1
  m_pos := B.m_pos
  K_pos := B.K_pos
  S_pos := le_refl 1
  S_le_K := B.K_pos
  w0 := B.w0
  v0 := B.v0
  theta := B.theta
  w0_pos := B.w0_pos
  v0_pos := B.v0_pos
  theta_pos := B.theta_pos
  theta_lt_one := B.theta_lt_one
  fiber_volume := by
    simpa only [Nat.cast_one, one_mul] using
      pow_lt_one₀ B.theta_pos.le B.theta_lt_one (by have := B.m_pos; omega)
  total_volume := B.total_volume

theorem distinct_multiplicative_centers (B : BaseData) :
    ∃ T : Thresholds B.m, ∀ w : Fin B.m → ℚ, AboveThresholds T w →
      ∃ R : ℕ, 0 < R ∧
        ∀ b : Fin B.K → ℂ, (∀ j, b j ≠ 0) → Function.Injective b →
          ∀ c : Fin B.K → Fin B.m → ℂ,
            ∃ H0 : ℕ, ∀ H : ℕ, H0 ≤ H → R ∣ H →
              Function.Surjective
                (MovingLogOccupancyInterpolation.packetMap B.occupancyBase w b c H) := by
  obtain ⟨T,hT⟩ := MovingLogOccupancyInterpolation.bounded_fiber_interpolation B.occupancyBase
  refine ⟨T,?_⟩
  intro w hw
  obtain ⟨R,hR,hcenters⟩ := hT w hw
  refine ⟨R,hR,?_⟩
  intro b hb hinj c
  exact hcenters b hb c (fibreSeparated_of_injective_bases b hinj c)
    (fibreOccupancy_one_of_injective_bases b hinj)

theorem real_geometric_bases_injective {K : ℕ} (alpha : ℝ) (ha : 1 < alpha) :
    Function.Injective (fun j : Fin K => (alpha : ℂ)^(j : ℕ)) := by
  intro j k h
  apply Fin.ext
  apply (pow_right_strictMono₀ ha).injective
  apply Complex.ofReal_injective
  simpa only [Complex.ofReal_pow] using h

theorem real_geometric_progression (B : BaseData) :
    ∃ T : Thresholds B.m, ∀ w : Fin B.m → ℚ, AboveThresholds T w →
      ∃ R : ℕ, 0 < R ∧ ∀ alpha : ℝ, 1 < alpha →
        ∀ c : Fin B.K → Fin B.m → ℂ,
          ∃ H0 : ℕ, ∀ H : ℕ, H0 ≤ H → R ∣ H →
            Function.Surjective (MovingLogOccupancyInterpolation.packetMap
              B.occupancyBase w (fun j => (alpha : ℂ)^(j : ℕ)) c H) := by
  obtain ⟨T,hT⟩ := distinct_multiplicative_centers B
  refine ⟨T,?_⟩
  intro w hw
  obtain ⟨R,hR,hcenters⟩ := hT w hw
  refine ⟨R,hR,?_⟩
  intro alpha ha c
  have ha0 : (alpha : ℂ) ≠ 0 := by exact_mod_cast (show alpha ≠ 0 by linarith)
  exact hcenters (fun j => (alpha : ℂ)^(j : ℕ)) (fun j => pow_ne_zero _ ha0)
    (real_geometric_bases_injective alpha ha) c

end QuadraticPi.MovingLogDistinctInterpolation


==> anc/lean/QuadraticPi/MovingLogFibreIndex.lean <==
import QuadraticPi.MovingLogGeometry.ContactFamily

/-! Enumerate only the centers in one multiplicative fiber. Separation is
required inside that fiber; centers with different bases may share all
their affine coordinates. No geometric or interpolation claim is assumed. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.MovingLogFibreIndex

def fibreSize {K : ℕ} (b : Fin K → ℂ) (beta : ℂ) : ℕ := by
  classical
  exact Fintype.card {j : Fin K // b j=beta}

def fibreIndex {K : ℕ} (b : Fin K → ℂ) (beta : ℂ) : Fin (fibreSize b beta) → Fin K := by
  classical
  exact fun k => ((Fintype.equivFin {j : Fin K // b j=beta}).symm k).val

def FibreSeparated {m K : ℕ} (b : Fin K → ℂ) (c : Fin K → Fin m → ℂ) : Prop :=
  ∀ i j k, b j=b k → c j i=c k i → j=k

def FibreOccupancy {K : ℕ} (b : Fin K → ℂ) (S : ℕ) : Prop :=
  ∀ beta, fibreSize b beta ≤ S

theorem fibreIndex_mem {K : ℕ} (b : Fin K → ℂ) (beta : ℂ) (k : Fin (fibreSize b beta)) :
    b (fibreIndex b beta k)=beta := by
  classical
  exact ((Fintype.equivFin {j : Fin K // b j=beta}).symm k).property

theorem fibreIndex_injective {K : ℕ} (b : Fin K → ℂ) (beta : ℂ) :
    Function.Injective (fibreIndex b beta) := by
  classical
  intro k l h
  exact (Fintype.equivFin {j : Fin K // b j=beta}).symm.injective (Subtype.ext h)

theorem fibreIndex_surjective_on {K : ℕ} (b : Fin K → ℂ) (beta : ℂ)
    (j : Fin K) (hj : b j=beta) : ∃ k, fibreIndex b beta k=j := by
  classical
  exact ⟨(Fintype.equivFin {j : Fin K // b j=beta}) ⟨j,hj⟩,
    congrArg Subtype.val ((Fintype.equivFin {j : Fin K // b j=beta}).symm_apply_apply ⟨j,hj⟩)⟩

theorem fibreSize_le {K : ℕ} (b : Fin K → ℂ) (beta : ℂ) : fibreSize b beta ≤ K := by
  simpa only [Fintype.card_fin] using Fintype.card_le_of_injective _ (fibreIndex_injective b beta)

theorem restricted_coordinate_injective {m K : ℕ} (b : Fin K → ℂ)
    (c : Fin K → Fin m → ℂ) (hc : FibreSeparated b c) (beta : ℂ) (i : Fin m) :
    Function.Injective (fun k : Fin (fibreSize b beta) => c (fibreIndex b beta k) i) := by
  intro k l he
  apply fibreIndex_injective b beta
  exact hc i _ _ ((fibreIndex_mem b beta k).trans (fibreIndex_mem b beta l).symm) he

theorem fibreSeparated_of_injective_bases {m K : ℕ} (b : Fin K → ℂ)
    (hb : Function.Injective b) (c : Fin K → Fin m → ℂ) : FibreSeparated b c :=
  fun _ _ _ he _ => hb he

theorem fibreOccupancy_one_of_injective_bases {K : ℕ} (b : Fin K → ℂ)
    (hb : Function.Injective b) : FibreOccupancy b 1 := by
  classical
  intro beta
  letI : Subsingleton {j : Fin K // b j=beta} :=
    ⟨fun j k => Subtype.ext (hb (j.property.trans k.property.symm))⟩
  exact Fintype.card_le_one_iff_subsingleton.mpr inferInstance

end QuadraticPi.MovingLogFibreIndex


==> anc/lean/QuadraticPi/MovingLogFibreRestriction.lean <==
import QuadraticPi.MovingLogFibreIndex

/-! The actual normalized-place contacts are unchanged when a constant
multiplicative curve is restricted to its matching center fiber. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.MovingLogFibreRestriction
open OAI OAI.PiExponent MovingLogGeometry MovingLogFibreIndex
open scoped BigOperators
open CurveValuationCenter PlaceValuationRing
variable {E : Type*} [Field E] [Algebra ℂ E] {m K L : ℕ}

theorem places_restrict_subset
    (hfinite : ∀ f : E, Transcendental ℂ f →
      FiniteDimensional (IntermediateField.adjoin ℂ {f}) E)
    (z : Fin (m+1) → E) (b : Fin K → ℂ) (c : Fin K → Fin m → ℂ)
    (hz : ∃ i, Transcendental ℂ (z i)) (e : Fin L → Fin K) :
    places hfinite z (fun j => b (e j)) (fun j => c (e j)) hz ⊆ places hfinite z b c hz := by
  intro p hp
  obtain ⟨j,hj⟩ := (mem_places hfinite z _ _ hz p).mp hp
  exact (mem_places hfinite z b c hz p).mpr ⟨e j,hj⟩

theorem contact_restrict_eq
    (hres : ∀ p : NormalizedPlace ℂ E,
      Algebra.IsIntegral ℂ (IsLocalRing.ResidueField (ring p)))
    (hfinite : ∀ f : E, Transcendental ℂ f →
      FiniteDimensional (IntermediateField.adjoin ℂ {f}) E)
    (z : Fin (m+1) → E) (b : Fin K → ℂ) (hb : ∀ j, b j ≠ 0)
    (c : Fin K → Fin m → ℂ) (hz : ∃ i, Transcendental ℂ (z i))
    (e : Fin L → Fin K) (v : Fin (m+1) → ℚ) (p : NormalizedPlace ℂ E)
    (hp : p ∈ places hfinite z (fun j => b (e j)) (fun j => c (e j)) hz) :
    contact hres hfinite z b hb c hz v p =
      contact hres hfinite z (fun j => b (e j)) (fun j => hb (e j)) (fun j => c (e j)) hz v p := by
  letI := hres p
  obtain ⟨j,hj⟩ := (mem_places hfinite z _ _ hz p).mp hp
  rw [contact_eq_logContact_of_centered hres hfinite z b hb c hz v p (e j) hj,
    contact_eq_logContact_of_centered hres hfinite z _ _ _ hz v p j hj]

theorem places_eq_fibre_of_constant
    (hfinite : ∀ f : E, Transcendental ℂ f →
      FiniteDimensional (IntermediateField.adjoin ℂ {f}) E)
    (z : Fin (m+1) → E) (b : Fin K → ℂ) (c : Fin K → Fin m → ℂ)
    (hz : ∃ i, Transcendental ℂ (z i)) (beta : ℂ) (hbeta : z 0=algebraMap ℂ E beta) :
    places hfinite z b c hz =
      places hfinite z (fun k => b (fibreIndex b beta k)) (fun k => c (fibreIndex b beta k)) hz := by
  apply Finset.Subset.antisymm
  · intro p hp
    let j := center hfinite z b c hz p hp
    have hj : b j=beta := (center_eq_of_constant hfinite z b c hz beta hbeta p hp).symm
    obtain ⟨k,hk⟩ := fibreIndex_surjective_on b beta j hj
    apply (mem_places hfinite z _ _ hz p).mpr
    refine ⟨k,?_⟩
    rw [hk]
    exact centered hfinite z b c hz p hp
  · exact places_restrict_subset hfinite z b c hz (fibreIndex b beta)

theorem contact_sum_eq_fibre_of_constant
    (hres : ∀ p : NormalizedPlace ℂ E,
      Algebra.IsIntegral ℂ (IsLocalRing.ResidueField (ring p)))
    (hfinite : ∀ f : E, Transcendental ℂ f →
      FiniteDimensional (IntermediateField.adjoin ℂ {f}) E)
    (z : Fin (m+1) → E) (b : Fin K → ℂ) (hb : ∀ j, b j ≠ 0)
    (c : Fin K → Fin m → ℂ) (hz : ∃ i, Transcendental ℂ (z i))
    (beta : ℂ) (hbeta : z 0=algebraMap ℂ E beta) (v : Fin (m+1) → ℚ) :
    (∑ p ∈ places hfinite z b c hz, (contact hres hfinite z b hb c hz v p : ℝ)) =
      ∑ p ∈ places hfinite z (fun k => b (fibreIndex b beta k))
        (fun k => c (fibreIndex b beta k)) hz,
        (contact hres hfinite z (fun k => b (fibreIndex b beta k))
          (fun k => hb (fibreIndex b beta k)) (fun k => c (fibreIndex b beta k)) hz v p : ℝ) := by
  rw [places_eq_fibre_of_constant hfinite z b c hz beta hbeta]
  apply Finset.sum_congr rfl
  intro p hp
  exact congrArg (fun q : ℚ => (q : ℝ))
    (contact_restrict_eq hres hfinite z b hb c hz (fibreIndex b beta) v p hp)

end QuadraticPi.MovingLogFibreRestriction


==> anc/lean/QuadraticPi/MovingLogFiniteCollision.lean <==
import QuadraticPi.MovingLogAnalyticColumns

/-! Exact finite collision constants for the moving-logarithm manuscript.
The established infinite collision estimate is reused; the factorial and
sum of Taylor orders are retained without an asymptotic relaxation. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.MovingLogFiniteCollision
open scoped BigOperators
open OAI.PiExponent

def c : ℝ := Real.log 2 / 4
def C1 : ℝ := c - Real.log (1 - (2 : ℝ) ^ (-(1 / 2 : ℝ)))
def holomorphicCost (K : ℕ) (target : ℂ) (w0 wstar : ℝ) : ℝ :=
  MovingLogAnalyticColumns.radius K target / w0 +
    Real.log (2 * MovingLogAnalyticColumns.radius K target) / wstar

theorem collisionRatio_eq_two_rpow :
    Collision.collisionRatio = (2 : ℝ) ^ (-(1 / 2 : ℝ)) := by
  rw [Real.rpow_def_of_pos (by norm_num : (0 : ℝ) < 2)]
  unfold Collision.collisionRatio
  congr 1
  ring

theorem collision_factor_eq_exp (M B : ℕ) (S : ℝ)
    (hB : 2 * (B : ℝ) = S - M) :
    Collision.collisionRatio ^ B * ((1 - Collision.collisionRatio)⁻¹) ^ M =
      Real.exp (-c * S + C1 * M) := by
  have hr : 0 < 1 - Collision.collisionRatio := sub_pos.mpr Collision.collisionRatio_lt_one
  have hi : (1 - Collision.collisionRatio)⁻¹ =
      Real.exp (-Real.log (1 - Collision.collisionRatio)) := by
    rw [Real.exp_neg, Real.exp_log hr]
  rw [hi, Collision.collisionRatio, ← Real.exp_nat_mul, ← Real.exp_nat_mul,
    ← Real.exp_add]
  congr 1
  have hb : (B : ℝ) = (S - M) / 2 := by linarith
  rw [hb]
  simp only [c, C1, ← collisionRatio_eq_two_rpow, Collision.collisionRatio]
  ring

theorem finite_factor_eq (M B ell : ℕ) (H A S : ℝ)
    (hB : 2 * (B : ℝ) = S - M) :
    (((M.factorial : ℝ) * Real.exp (H * A) ^ M * (2 : ℝ) ^ ell) *
      Collision.collisionRatio ^ B) * ((1 - Collision.collisionRatio)⁻¹) ^ M =
    (M.factorial : ℝ) * Real.exp ((M : ℝ) * H * A) * (2 : ℝ) ^ ell *
      Real.exp (-c * S + C1 * M) := by
  have hp : Real.exp (H * A) ^ M = Real.exp ((M : ℝ) * H * A) := by
    rw [← Real.exp_nat_mul]
    congr 1
    ring
  rw [hp]
  calc
    _ = ((M.factorial : ℝ) * Real.exp ((M : ℝ) * H * A) * (2 : ℝ) ^ ell) *
        (Collision.collisionRatio ^ B * ((1 - Collision.collisionRatio)⁻¹) ^ M) := by ring
    _ = _ := by rw [collision_factor_eq_exp M B S hB]

/-- The finite manuscript bound, with the displayed c and C1 and exact
factorial and Taylor-order factors, for the actual Cauchy row tests. -/
theorem translated_row_determinant_bound_exact
    {ι κ : Type*} [Fintype ι] [DecidableEq ι] [Fintype κ] [DecidableEq κ]
    (group : ι → κ) (f : κ → ι → ℂ → ℂ) (center : ι → ℂ) (ell : ι → ℕ)
    (R : NNReal) (hR : 0 < R) (H A : ℝ)
    (hf : ∀ a j, Differentiable ℂ (f a j))
    (hfD : ∀ a j z, z ∈ Metric.sphere (0 : ℂ) (R : ℝ) →
      ‖f a j z‖ ≤ Real.exp (H * A))
    (hc : ∀ i, ‖center i‖ + 3 / 4 ≤ (R : ℝ) / 2) :
    ‖Matrix.det (fun i j => AnalyticCollision.rowTest (ell i)
      (fun t => f (group i) j (center i + Complex.log (1 + t))))‖ ≤
    ((Fintype.card ι).factorial : ℝ) * Real.exp ((Fintype.card ι : ℝ) * H * A) *
      (2 : ℝ) ^ (∑ i, ell i) *
      Real.exp (-c * (∑ a, (Collision.multiplicity Finset.univ group a : ℝ) ^ 2) +
        C1 * Fintype.card ι) := by
  have hb := AnalyticCollision.translated_row_determinant_bound_sum_order
    group f center ell R hR (Real.exp (H * A)) Collision.collisionRatio
    (Real.exp_pos _).le Collision.collisionRatio_pos.le Collision.collisionRatio_lt_one
    Collision.collisionRatio_mul_self hf hfD hc
  rw [finite_factor_eq (Fintype.card ι)
    (∑ a, (Collision.multiplicity Finset.univ group a).choose 2)
    (∑ i, ell i) H A _ (Collision.twice_collision_count_eq group)] at hb
  exact hb

/-- Actual entire monomial columns and the paper's radius 4*K*(|lambda|+1).
The holomorphic bound and the center-radius condition are proved here. -/
theorem column_collision_bound_exact
    {m : ℕ} {ι κ : Type*} [Fintype ι] [DecidableEq ι] [Fintype κ] [DecidableEq κ]
    (target : ℂ) (group : ι → κ) (transverse : κ → Fin m →₀ ℕ)
    (j ell h : ι → ℕ) (a : ι → Fin m → ℕ) (w : Fin m → ℝ)
    {K : ℕ} {H w0 wstar : ℝ}
    (hK : 1 ≤ K) (hH : 0 ≤ H) (hw0 : 0 < w0) (hws : 0 < wstar)
    (hw : ∀ i, wstar ≤ w i) (hj : ∀ r, j r < K)
    (hcol : ∀ col, w0 * h col + ∑ i, w i * a col i ≤ H) :
    ‖Matrix.det (fun r col => AnalyticCollision.rowTest (ell r)
      (fun t => PeriodAnalytic.columnFunction (h col) (a col) (transverse (group r))
        ((j r : ℂ) * target + Complex.log (1 + t))))‖ ≤
    ((Fintype.card ι).factorial : ℝ) *
      Real.exp ((Fintype.card ι : ℝ) * H * holomorphicCost K target w0 wstar) *
      (2 : ℝ) ^ (∑ r, ell r) *
      Real.exp (-c * (∑ A, (Collision.multiplicity Finset.univ group A : ℝ) ^ 2) +
        C1 * Fintype.card ι) := by
  let R : NNReal := ⟨MovingLogAnalyticColumns.radius K target,
    (MovingLogAnalyticColumns.radius_one_le hK target).trans' zero_le_one⟩
  have hR : 0 < R := by
    change (0 : ℝ) < MovingLogAnalyticColumns.radius K target
    exact zero_lt_one.trans_le (MovingLogAnalyticColumns.radius_one_le hK target)
  have hR1 : (1 : ℝ) ≤ R := MovingLogAnalyticColumns.radius_one_le hK target
  exact translated_row_determinant_bound_exact group
    (fun A col => PeriodAnalytic.columnFunction (h col) (a col) (transverse A))
    (fun r => (j r : ℂ) * target) ell R hR H (holomorphicCost K target w0 wstar)
    (fun A col => PeriodAnalytic.differentiable_columnFunction _ _ _)
    (fun A col z hz => PeriodAnalytic.norm_columnFunction_le
      (h col) (a col) (transverse A) w hR1 hH hw0 hws hw (hcol col)
      (by simpa only [Metric.mem_sphere, dist_zero_right] using hz.le))
    (fun r => MovingLogAnalyticColumns.center_radius_bound hK (hj r) target)

/-- The same finite bound for literal translated formal Taylor coefficients.
The base multiplier exp(lambda)=baseValue is retained exactly. -/
theorem formal_log_collision_bound_exact
    {m : ℕ} {ι κ : Type*} [Fintype ι] [DecidableEq ι] [Fintype κ] [DecidableEq κ]
    (baseValue target : ℂ) (hexp : Complex.exp target = baseValue)
    (group : ι → κ) (transverse : κ → Fin m →₀ ℕ)
    (j ell h : ι → ℕ) (a : ι → Fin m → ℕ) (w : Fin m → ℝ)
    {K : ℕ} {H w0 wstar : ℝ}
    (hK : 1 ≤ K) (hH : 0 ≤ H) (hw0 : 0 < w0) (hws : 0 < wstar)
    (hw : ∀ i, wstar ≤ w i) (hj : ∀ r, j r < K)
    (hcol : ∀ col, w0 * h col + ∑ i, w i * a col i ≤ H) :
    ‖Matrix.det (fun r col => baseValue ^ (j r * h col) * PowerSeries.coeff (ell r)
      ((MatrixTranslation.periodMonomial (j r) target (h col) (a col)).coeff
        (transverse (group r))))‖ ≤
    ((Fintype.card ι).factorial : ℝ) *
      Real.exp ((Fintype.card ι : ℝ) * H * holomorphicCost K target w0 wstar) *
      (2 : ℝ) ^ (∑ r, ell r) *
      Real.exp (-c * (∑ A, (Collision.multiplicity Finset.univ group A : ℝ) ^ 2) +
        C1 * Fintype.card ι) := by
  simp_rw [MovingLogAnalyticColumns.moving_periodMonomial_coeff_eq_rowTest baseValue target hexp]
  exact column_collision_bound_exact target group transverse j ell h a w hK hH hw0 hws hw hj hcol

/-- Any one tag chosen in each row expansion, on the unchanged actual source
columns. Source degree and center bounds follow from their concrete indices. -/
theorem selected_column_collision_bound_exact
    {m : ℕ} {ι : Type*} [Fintype ι] [DecidableEq ι]
    (baseValue target : ℂ) (hexp : Complex.exp target = baseValue)
    (tags : Finset (Fin m →₀ ℕ)) (group : ι → ↥tags)
    {K : ℕ} (j : ι → Fin K) (ell : ι → ℕ)
    (w : Fin m → ℝ) {H w0 wstar : ℝ}
    (sel : ι → InterpolationMatrix.Column w0 w H)
    (hK : 1 ≤ K) (hH : 0 ≤ H) (hw0 : 0 < w0) (hws : 0 < wstar)
    (hw : ∀ i, wstar ≤ w i) :
    ‖Matrix.det (fun r col => baseValue ^ ((j r).val * (sel col).val 0) *
      PowerSeries.coeff (ell r)
        ((MatrixTranslation.periodMonomial (j r).val target ((sel col).val 0)
          (fun i => (sel col).val i.succ)).coeff (group r).val))‖ ≤
    ((Fintype.card ι).factorial : ℝ) *
      Real.exp ((Fintype.card ι : ℝ) * H * holomorphicCost K target w0 wstar) *
      (2 : ℝ) ^ (∑ r, ell r) *
      Real.exp (-c * (∑ A : ↥tags, (Collision.multiplicity Finset.univ group A : ℝ) ^ 2) +
        C1 * Fintype.card ι) := by
  classical
  exact formal_log_collision_bound_exact baseValue target hexp group Subtype.val
    (fun r => (j r).val) ell (fun col => (sel col).val 0)
    (fun col i => (sel col).val i.succ) w hK hH hw0 hws hw (fun r => (j r).isLt)
    (fun col => InterpolationMatrix.column_weight_le hw0
      (fun i => lt_of_lt_of_le hws (hw i)) (sel col))

end QuadraticPi.MovingLogFiniteCollision


==> anc/lean/QuadraticPi/MovingLogGeometry/AuxiliaryPolynomial.lean <==
import QuadraticPi.MovingLogGeometry.SourceRescaling
import OAI.NumberTheory.PiExponent.Jets.FormalAuxiliaryJet

/-! Auxiliary polynomial existence uses only dimensions of the coefficient
packets, hence permits arbitrary moving centers without interpolation. -/

namespace QuadraticPi.MovingLogGeometry
noncomputable section
open OAI OAI.PiExponent
open scoped BigOperators
open Filter Topology

def formalJetEvaluation {m : ℕ} (K : ℕ)
    (V : Fin (m+1) → ℝ) (H : ℝ) (b : Fin K → ℂ)
    (c : Fin K → Fin m → ℂ) :
    PiExponentApprox.FramePolynomial m →ₗ[ℂ]
      ((Fin K × ↥(strictWeightedSimplex V H)) → ℂ) :=
  LinearMap.pi (fun ρ =>
    (MvPowerSeries.coeff (InterpolationMatrix.exponentVector ρ.2.val)).comp
      (MovingLogInterpolation.formalJet (b ρ.1) (c ρ.1)).toLinearMap)

theorem eventually_exists_formalJet_auxiliaryPolynomial {m : ℕ}
    (W V : Fin (m+1) → ℚ) (hW : ∀ i, 0 < W i) (hV : ∀ i, 0 < V i)
    (K : ℕ) {a : ℝ} (ha : 0 < a)
    (hvol : (K : ℝ) * a^(m+1) * (∏ i, (W i : ℝ)) / (∏ i, (V i : ℝ)) < 1)
    (b : Fin K → ℂ) (c : Fin K → Fin m → ℂ) :
    ∀ᶠ N : ℝ in atTop, ∃ P : PiExponentApprox.FramePolynomial m, P ≠ 0 ∧
      PiExponentApprox.HasWeightedDegreeLE (fun i => (W i : ℝ)) N P ∧
      ∀ j d, Finsupp.weight (fun i => (V i : ℝ)) d < a*N →
        MvPowerSeries.coeff d (MovingLogInterpolation.formalJet (b j) (c j) P) = 0 := by
  filter_upwards [eventually_exists_auxiliaryPolynomial W V hW hV K ha hvol] with N hN
  obtain ⟨P, hP, hw, he⟩ :=
    hN (formalJetEvaluation K (fun i => (V i : ℝ)) (a*N) b c)
  refine ⟨P, hP, hw, ?_⟩
  intro j d hd
  have hmem : (fun i => d i) ∈ strictWeightedSimplex (fun i => (V i : ℝ)) (a*N) := by
    apply (mem_strictWeightedSimplex (fun i => by exact_mod_cast hV i)).mpr
    simpa [Finsupp.weight_eq_sum, nsmul_eq_mul, mul_comm] using hd
  have hh := congrFun he (j, ⟨(fun i => d i), hmem⟩)
  have hd' : InterpolationMatrix.exponentVector (fun i => d i) = d := by ext i; rfl
  simpa [formalJetEvaluation, hd'] using hh

theorem eventually_exists_formalJet_auxiliaryPolynomial_nat {m : ℕ}
    (W V : Fin (m+1) → ℚ) (hW : ∀ i, 0 < W i) (hV : ∀ i, 0 < V i)
    (K : ℕ) {a : ℚ} (ha : 0 < a)
    (hvol : (K : ℝ) * (a : ℝ)^(m+1) * (∏ i, (W i : ℝ)) / (∏ i, (V i : ℝ)) < 1)
    (b : Fin K → ℂ) (c : Fin K → Fin m → ℂ) :
    ∀ᶠ N : ℕ in atTop, ∃ P : PiExponentApprox.FramePolynomial m, P ≠ 0 ∧
      PiExponentApprox.HasWeightedDegreeLE (fun i => (W i : ℝ)) N P ∧
      ∀ j, MovingLogInterpolation.formalJet (b j) (c j) P ∈
        JetGeometry.rationalWeightedIdeal V (fun i => le_of_lt (hV i)) (a*N) := by
  have h := (tendsto_natCast_atTop_atTop (R := ℝ)).eventually
    (eventually_exists_formalJet_auxiliaryPolynomial W V hW hV K
      (by exact_mod_cast ha) hvol b c)
  filter_upwards [h] with N hN
  obtain ⟨P, hP, hw, hv⟩ := hN
  refine ⟨P, hP, hw, ?_⟩
  intro j d hd
  apply hv j d
  have hcast : ((Finsupp.weight V d : ℚ) : ℝ) < (a : ℝ)*(N : ℝ) := by exact_mod_cast hd
  simpa [Finsupp.weight_eq_sum, nsmul_eq_mul] using hcast

end
end QuadraticPi.MovingLogGeometry


==> anc/lean/QuadraticPi/MovingLogGeometry/BlowupAmple.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.NumericalAmplenessTheorem
import QuadraticPi.MovingLogGeometry.CurveDegreeData

set_option autoImplicit false

namespace QuadraticPi.MovingLogGeometry
open OAI OAI.PiExponent

noncomputable section
namespace BlowupGeometry
variable (d : GeometricInterpolationData)

theorem interpolationBundle_ample : (interpolationBundle d).IsAmple :=
  NumericalAmpleness.isAmple_of_uniform_curve_margin (structureMap d)
    (H d) (interpolationBundle d) (H_ample d) (uniformMargin d)
    (uniformMargin_pos d) (uniform_curve_margin d)

end BlowupGeometry

end

end QuadraticPi.MovingLogGeometry


==> anc/lean/QuadraticPi/MovingLogGeometry/BlowupGeometry.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.BlowupProperIntegral
import OAI.NumberTheory.PiExponent.Ampleness.WeightedProjectiveAmple
import OAI.NumberTheory.PiExponent.Approximation.WeightedGeometryScale
import QuadraticPi.MovingLogGeometry.GeometricData
import OAI.NumberTheory.PiExponent.Geometry.CurveMonomialMap
import QuadraticPi.MovingLogGeometry.CompactJetIdeal

set_option autoImplicit false

namespace QuadraticPi.MovingLogGeometry
open OAI OAI.PiExponent

noncomputable section
namespace BlowupGeometry
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry
open WeightedGeometryScale
variable (d : GeometricInterpolationData)

def scale : Scale d.curveDegreeWeights d.curveJetWeights :=
  chooseScale d.curveDegreeWeights d.curveJetWeights
    d.curveDegreeWeights_pos d.curveJetWeights_pos

abbrev Index := (scale d).Index
abbrev exponents : Index d → Fin (d.m+1) →₀ ℕ := (scale d).exponents
abbrev constantIndex : Index d := (scale d).constantIndex d.curveDegreeWeights_pos
abbrev coordinateIndex : Fin (d.m+1) → Index d :=
  (scale d).coordinateIndex d.curveDegreeWeights_pos
abbrev pureIndex : Fin (d.m+1) → Index d :=
  (scale d).pureIndex d.curveDegreeWeights_pos

instance index_nonempty : Nonempty (Index d) := ⟨constantIndex d⟩

abbrev compactification : Scheme := Proj (WeightedCompactification.imageGrade (R := ℂ) (exponents d))

def compactificationStructureMap : compactification d ⟶ Spec (.of ℂ) :=
  WeightedCompactification.projection (exponents d)

instance compactificationStructureMap_proper : IsProper (compactificationStructureMap d) := by
  dsimp [compactificationStructureMap]
  infer_instance

def affineChart : JetIdeals.affineSpace d.m ⟶ compactification d :=
  WeightedCompactification.affineChartMap (exponents d) (constantIndex d)
    ((scale d).exponents_constant d.curveDegreeWeights_pos)
    (coordinateIndex d) ((scale d).exponents_coordinate d.curveDegreeWeights_pos)

instance affineChart_isOpenImmersion : IsOpenImmersion (affineChart d) := by
  dsimp [affineChart]
  infer_instance

def origin : JetIdeals.affineSpace d.m :=
  ⟨WeightedBezout.pointIdeal (0 : Fin (d.m+1) → ℂ),inferInstance⟩

instance compactification_nonempty : Nonempty (compactification d) := ⟨affineChart d (origin d)⟩
instance compactification_isIntegral : IsIntegral (compactification d) := by infer_instance
instance compactification_isLocallyNoetherian : IsLocallyNoetherian (compactification d) :=
  LocallyOfFiniteType.isLocallyNoetherian (compactificationStructureMap d)
instance compactification_compact : CompactSpace (compactification d) :=
  QuasiCompact.compactSpace_of_compactSpace (compactificationStructureMap d)
instance compactification_isNoetherian : IsNoetherian (compactification d) := {}
instance affineChart_quasiCompact : QuasiCompact (affineChart d) := by infer_instance

theorem affineChart_over : affineChart d ≫ compactificationStructureMap d =
    JetIdeals.structureMap d.m :=
  CurveMonomialMap.affineChartMap_projection (exponents d) (constantIndex d)
    ((scale d).exponents_constant d.curveDegreeWeights_pos)
    (coordinateIndex d) ((scale d).exponents_coordinate d.curveDegreeWeights_pos)

def hyperplane : LineBundle (compactification d) := WeightedCompactification.lineBundle (exponents d)
theorem hyperplane_ample : (hyperplane d).IsAmple :=
  WeightedCompactification.lineBundle_ample (exponents d)

def logCutoff : Fin d.m → ℕ :=
  (exists_log_cutoff d.curveJetWeights (d.curveJetWeights_pos 0)).choose

theorem logCutoff_strict (i : Fin d.m) :
    d.curveJetWeights i.succ < (logCutoff d i : ℚ) * d.curveJetWeights 0 :=
  (exists_log_cutoff d.curveJetWeights (d.curveJetWeights_pos 0)).choose_spec i

def centerIdeal : (compactification d).IdealSheafData :=
  JetIdeals.compactIdeal d.curveBases d.curveCenters (logCutoff d) (scale d).jetPowers (affineChart d)

theorem centerIdeal_restrict : (centerIdeal d).comap (affineChart d) =
    JetIdeals.affineIdeal d.curveBases d.curveCenters (logCutoff d) (scale d).jetPowers :=
  JetIdeals.restrict_compactIdeal _ _ _ _ _

theorem centerIdeal_support : ((centerIdeal d).support : Set (compactification d)) =
    ⋃ j : Fin d.K, Set.range (JetIdeals.point (d.curveBases j) (d.curveCenters j) ≫ affineChart d) :=
  JetIdeals.support_compactIdeal _ _ _ _ (scale d).jetPowers_pos _
    (compactificationStructureMap d) (affineChart_over d)

theorem centerIdeal_support_finite :
    ((centerIdeal d).support : Set (compactification d)).Finite := by
  rw [centerIdeal_support]
  exact Set.finite_iUnion (fun _ => Set.finite_range _)

theorem centerIdeal_support_subset_chart :
    ((centerIdeal d).support : Set (compactification d)) ⊆ (affineChart d).opensRange := by
  rw [centerIdeal_support]
  intro x hx
  obtain ⟨j,z,rfl⟩ := Set.mem_iUnion.mp hx
  exact ⟨JetIdeals.point (d.curveBases j) (d.curveCenters j) z,rfl⟩

theorem centerIdeal_coherent :
    (PiExponentSeshadri.IdealModule.closedModule (centerIdeal d)).IsFinitePresentation :=
  JetIdeals.compactIdeal_isFinitePresentation _ _ _ _ _

theorem origin_ne_center (b : ℂ) (hb : b ≠ 0) (c : Fin d.m → ℂ) :
    origin d ≠ JetIdeals.centerPoint b c := by
  intro h
  have hx : MvPolynomial.X (0 : Fin (d.m+1)) ∈ (origin d).asIdeal := by
    change MvPolynomial.aeval (0 : Fin (d.m+1) → ℂ) (MvPolynomial.X 0) = 0
    simp
  rw [h] at hx
  change MvPolynomial.aeval (fullCenter b c) (MvPolynomial.X 0) = 0 at hx
  exact hb (by simpa [fullCenter] using hx)

theorem origin_avoids_center : affineChart d (origin d) ∉ (centerIdeal d).support := by
  change affineChart d (origin d) ∉ ((centerIdeal d).support : Set (compactification d))
  rw [centerIdeal_support]
  intro h
  obtain ⟨j,hj⟩ := Set.mem_iUnion.mp h
  obtain ⟨z,hz⟩ := hj
  have he : JetIdeals.point (d.curveBases j) (d.curveCenters j) z = origin d :=
    (affineChart d).isOpenEmbedding.injective hz
  have hc : JetIdeals.point (d.curveBases j) (d.curveCenters j) z =
      JetIdeals.centerPoint (d.curveBases j) (d.curveCenters j) := by
    apply Set.mem_singleton_iff.mp
    erw [← JetIdeals.range_point]
    exact ⟨z,rfl⟩
  exact origin_ne_center d _ (d.curveBases_nonzero j) _ (he.symm.trans hc)

theorem centerIdeal_support_ne_top : (centerIdeal d).support ≠ ⊤ := by
  intro h
  exact origin_avoids_center d (by rw [h]; trivial)

abbrev blowup : Scheme := PiExponentSeshadri.BlowupGluing.scheme (centerIdeal d)
abbrev projection : blowup d ⟶ compactification d :=
  PiExponentSeshadri.BlowupGluing.projection (centerIdeal d)
def structureMap : blowup d ⟶ Spec (.of ℂ) := projection d ≫ compactificationStructureMap d

instance projection_proper : IsProper (projection d) := by infer_instance
instance structureMap_proper : IsProper (structureMap d) := by
  dsimp [structureMap]
  infer_instance
instance blowup_isIntegral : IsIntegral (blowup d) :=
  PiExponentSeshadri.BlowupGluing.scheme_isIntegral (centerIdeal d) (centerIdeal_support_ne_top d)
instance blowup_isLocallyNoetherian : IsLocallyNoetherian (blowup d) :=
  LocallyOfFiniteType.isLocallyNoetherian (structureMap d)
instance blowup_compact : CompactSpace (blowup d) :=
  QuasiCompact.compactSpace_of_compactSpace (structureMap d)
instance blowup_isNoetherian : IsNoetherian (blowup d) := {}

def A : LineBundle (blowup d) := (hyperplane d).pullback (projection d)
abbrev J : LineBundle (blowup d) :=
  PiExponentSeshadri.BlowupGluing.exceptionalLineBundle (centerIdeal d)
abbrev exceptionalInclusion : (J d).sheaf ⟶ structureSheaf (blowup d) :=
  PiExponentSeshadri.BlowupGluing.exceptionalInclusion (centerIdeal d)

theorem exceptional_presents :
    PresentsPullbackIdeal (centerIdeal d) (projection d) (J d) (exceptionalInclusion d) :=
  PiExponentSeshadri.BlowupGluing.exceptional_presents (centerIdeal d)

theorem isBlowup : IsBlowup (centerIdeal d) (projection d) :=
  PiExponentSeshadri.BlowupGluing.isBlowup (centerIdeal d)

abbrev affinePolynomialIdeal :=
  JetIdeals.polynomialIdeal d.curveBases d.curveCenters (logCutoff d) (scale d).jetPowers

theorem formalJet_packet_zero (n : ℕ) (P : JetIdeals.coordinateRing d.m)
    (hP : P ∈ affinePolynomialIdeal d ^ n) (j : Fin d.K) :
    JetGeometry.rationalCoefficientPacket d.curveJetWeights (n * (scale d).radius)
      (MovingLogInterpolation.formalJet (d.curveBases j) (d.curveCenters j) P) = (fun _ => (0 : ℂ)) := by
  apply JetIdeals.formalJet_packet_zero_of_mem_polynomialIdeal_pow
    d.curveBases d.curveCenters (logCutoff d) (scale d).jetPowers d.curveJetWeights
    (fun i => (d.curveJetWeights_pos i).le) (fun i => (logCutoff_strict d i).le)
    (scale d).radius (fun i => ?_) n P hP j
  rw [mul_comm, (scale d).jetPowers_eq]

end BlowupGeometry

end

end QuadraticPi.MovingLogGeometry


==> anc/lean/QuadraticPi/MovingLogGeometry/BlowupMargin.lean <==
import QuadraticPi.MovingLogGeometry.BlowupGeometry
import QuadraticPi.MovingLogGeometry.CurveMargin
import OAI.NumberTheory.PiExponent.Geometry.CurveNormalizedDegreeTransfer

set_option autoImplicit false

namespace QuadraticPi.MovingLogGeometry
open OAI OAI.PiExponent

noncomputable section
namespace BlowupMargin
open AlgebraicGeometry CategoryTheory
open PiExponentSeshadri.Geometry NumericalAmpleness
open BlowupGeometry CurveMargin
variable (d : GeometricInterpolationData)

structure AffineCurveDegreeData (C : IntegralCurve (blowup d)) where
  E : Type
  [field : Field E]
  [algebra : Algebra ℂ E]
  [essFiniteType : Algebra.EssFiniteType ℂ E]
  y : E
  x : Fin d.m → E
  coordinates_generate : IntermediateField.adjoin ℂ
    (Set.range (Fin.cases y x : Fin (d.m+1) → E)) = ⊤
  trdeg_one : Algebra.trdeg ℂ E = 1
  hyperplane_degree : (curveDegree (structureMap d) (A d) C : ℝ) =
    ((scale d).radius : ℝ) * poleDegree d y x trdeg_one
  exceptional_degree : (curveDegree (structureMap d) (J d) C : ℝ) =
    -((scale d).radius : ℝ) * contactSum d y x coordinates_generate trdeg_one

theorem uniform_margin_of_affine_curve_data
    (a : ℕ) (ha : 1 < a) (hample : (((A d).pow a).tensor (J d)).IsAmple)
    (hdata : ∀ C : IntegralCurve (blowup d),
      (¬ ∃ x : compactification d, Set.range (C.embedding ≫ projection d) ⊆ ({x} : Set _)) →
      (∃ c : C.scheme, (C.embedding ≫ projection d) c ∈ (affineChart d).opensRange) →
      Nonempty (AffineCurveDegreeData d C)) :
    ∀ C : IntegralCurve (blowup d),
      marginCoefficient a d.sigma *
          (curveDegree (structureMap d) (((A d).pow a).tensor (J d)) C : ℝ) ≤
        (curveDegree (structureMap d) ((A d).tensor (J d)) C : ℝ) := by
  classical
  intro C
  by_cases hc : ∃ x : compactification d,
      Set.range (C.embedding ≫ projection d) ⊆ ({x} : Set _)
  · obtain ⟨x,hx⟩ := hc
    exact margin_of_contracted (structureMap d) (projection d) (hyperplane d) (J d)
      a ha hample d.sigma d.sigma_pos C x hx
  · by_cases hm : ∃ c : C.scheme,
        (C.embedding ≫ projection d) c ∈ (affineChart d).opensRange
    · obtain ⟨r⟩ := hdata C hc hm
      let := r.field
      let := r.algebra
      let := r.essFiniteType
      exact margin_of_actual_contact_degrees d (structureMap d) (A d) (J d)
        a ha hample C r.y r.x r.coordinates_generate r.trdeg_one
        (scale d).radius (by exact_mod_cast (scale d).radius_pos)
        r.hyperplane_degree r.exceptional_degree
    · exact margin_of_image_outside_chart (structureMap d) (centerIdeal d)
        (projection d) (A d) (J d) (exceptionalInclusion d) (exceptional_presents d)
        a ha hample d.sigma d.sigma_pos C (affineChart d).opensRange
        (centerIdeal_support_subset_chart d) (fun c hh => hm ⟨c,hh⟩)

theorem exists_positive_uniform_margin_of_affine_curve_data
    (a : ℕ) (ha : 1 < a) (hample : (((A d).pow a).tensor (J d)).IsAmple)
    (hdata : ∀ C : IntegralCurve (blowup d),
      (¬ ∃ x : compactification d, Set.range (C.embedding ≫ projection d) ⊆ ({x} : Set _)) →
      (∃ c : C.scheme, (C.embedding ≫ projection d) c ∈ (affineChart d).opensRange) →
      Nonempty (AffineCurveDegreeData d C)) :
    ∃ ε : ℝ, 0 < ε ∧ ∀ C : IntegralCurve (blowup d),
      ε * (curveDegree (structureMap d) (((A d).pow a).tensor (J d)) C : ℝ) ≤
        (curveDegree (structureMap d) ((A d).tensor (J d)) C : ℝ) :=
  ⟨marginCoefficient a d.sigma,marginCoefficient_pos ha d.sigma_pos,
    uniform_margin_of_affine_curve_data d a ha hample hdata⟩

end BlowupMargin

end

end QuadraticPi.MovingLogGeometry


==> anc/lean/QuadraticPi/MovingLogGeometry/BlowupPolarization.lean <==
import QuadraticPi.MovingLogGeometry.BlowupMargin
import OAI.NumberTheory.PiExponent.Ampleness.BlowupAmpleTwist

set_option autoImplicit false

namespace QuadraticPi.MovingLogGeometry
open OAI OAI.PiExponent

noncomputable section
namespace BlowupGeometry
open AlgebraicGeometry CategoryTheory
open PiExponentSeshadri.Geometry NumericalAmpleness
variable (d : GeometricInterpolationData)

theorem exists_ampleExponent : ∃ a : ℕ, 1 < a ∧ (((A d).pow a).tensor (J d)).IsAmple :=
  PiExponentSeshadri.BlowupGluing.exists_ample_exceptional_power_gt_one
    (centerIdeal d) (centerIdeal_support_ne_top d) (hyperplane d) (hyperplane_ample d)

def ampleExponent : ℕ := (exists_ampleExponent d).choose

theorem ampleExponent_gt_one : 1 < ampleExponent d := (exists_ampleExponent d).choose_spec.1

def H : LineBundle (blowup d) := ((A d).pow (ampleExponent d)).tensor (J d)

theorem H_ample : (H d).IsAmple := (exists_ampleExponent d).choose_spec.2

def interpolationBundle : LineBundle (blowup d) := (A d).tensor (J d)

def uniformMargin : ℝ := CurveMargin.marginCoefficient (ampleExponent d) d.sigma

theorem uniformMargin_pos : 0 < uniformMargin d :=
  CurveMargin.marginCoefficient_pos (ampleExponent_gt_one d) d.sigma_pos

theorem uniform_curve_margin_of_affine_curve_data
    (hdata : ∀ C : IntegralCurve (blowup d),
      (¬ ∃ x : compactification d, Set.range (C.embedding ≫ projection d) ⊆ ({x} : Set _)) →
      (∃ c : C.scheme, (C.embedding ≫ projection d) c ∈ (affineChart d).opensRange) →
      Nonempty (BlowupMargin.AffineCurveDegreeData d C)) :
    ∀ C : IntegralCurve (blowup d),
      uniformMargin d * (curveDegree (structureMap d) (H d) C : ℝ) ≤
        (curveDegree (structureMap d) (interpolationBundle d) C : ℝ) :=
  BlowupMargin.uniform_margin_of_affine_curve_data d (ampleExponent d)
    (ampleExponent_gt_one d) (H_ample d) hdata

end BlowupGeometry

end

end QuadraticPi.MovingLogGeometry


==> anc/lean/QuadraticPi/MovingLogGeometry/CenterIdentification.lean <==
import OAI.NumberTheory.PiExponent.Geometry.PlaceCenteredBranch
import QuadraticPi.MovingLogGeometry.CompactJetIdeal

namespace QuadraticPi.MovingLogGeometry

noncomputable section
open OAI OAI.PiExponent CategoryTheory AlgebraicGeometry
namespace JetIdeals
open CurveValuationCenter PlaceValuationRing

variable {E : Type} [Field E] [Algebra ℂ E]

theorem centered_of_closedPoint_eq {m : ℕ} (p : NormalizedPlace ℂ E)
    (z : Fin (m+1) → E) (b : ℂ) (c : Fin m → ℂ)
    {X : Scheme} (j : affineSpace m ⟶ X) [IsOpenImmersion j]
    (q : Spec (CommRingCat.of (ring p)) ⟶ X)
    (hgeneric : Spec.map (CommRingCat.ofHom (algebraMap (ring p) E)) ≫ q =
      Spec.map (CommRingCat.ofHom (MvPolynomial.aeval z).toRingHom) ≫ j)
    (hclosed : q (IsLocalRing.closedPoint (ring p)) = j (centerPoint b c)) :
    CurveCenters.Centered z (fullCenter b c) p := by
  have hr : Set.range q ⊆ Set.range j := by
    rintro _ ⟨y, rfl⟩
    exact ((IsLocalRing.specializes_closedPoint y).map q.continuous).mem_open
      j.isOpenEmbedding.isOpen_range (hclosed ▸ Set.mem_range_self (centerPoint b c))
  let g := IsOpenImmersion.lift j q hr
  have hg : g ≫ j = q := IsOpenImmersion.lift_fac j q hr
  let φ : coordinateRing m →+* ring p := (Spec.preimage g).hom
  have hgφ : Spec.map (CommRingCat.ofHom φ) = g := Spec.map_preimage g
  have hcomp : CommRingCat.ofHom φ ≫ CommRingCat.ofHom (algebraMap (ring p) E) =
      CommRingCat.ofHom (MvPolynomial.aeval z).toRingHom := by
    apply Spec.map_injective
    rw [Spec.map_comp, hgφ]
    apply (cancel_mono j).mp
    rw [Category.assoc, hg]
    exact hgeneric
  have hgc : g (IsLocalRing.closedPoint (ring p)) = centerPoint b c := by
    apply j.isOpenEmbedding.injective
    change (g ≫ j) (IsLocalRing.closedPoint (ring p)) = _
    rw [hg, hclosed]
  have hcomap : PrimeSpectrum.comap φ (IsLocalRing.closedPoint (ring p)) =
      centerPoint b c := by
    change (Spec.map (CommRingCat.ofHom φ)) (IsLocalRing.closedPoint (ring p)) = _
    rw [hgφ, hgc]
  intro i
  let P : coordinateRing m := MvPolynomial.X i - MvPolynomial.C (fullCenter b c i)
  have hmem : φ P ∈ IsLocalRing.maximalIdeal (ring p) := by
    change P ∈ (PrimeSpectrum.comap φ (IsLocalRing.closedPoint (ring p))).asIdeal
    rw [hcomap]
    change P ∈ WeightedBezout.pointIdeal (fullCenter b c)
    rw [WeightedBezout.mem_pointIdeal]
    simp [P]
  have hpos := p.valuation.toValuation.mem_maximalIdeal_iff.mp hmem
  have heval := congrArg
    (fun f : CommRingCat.of (coordinateRing m) ⟶ CommRingCat.of E => f P) hcomp
  change algebraMap (ring p) E (φ P) = MvPolynomial.aeval z P at heval
  change 0 < p.valuation (algebraMap (ring p) E (φ P)) at hpos
  rw [heval] at hpos
  simpa [P, fullCenter] using hpos

end JetIdeals

end

end QuadraticPi.MovingLogGeometry


==> anc/lean/QuadraticPi/MovingLogGeometry/CompactJetIdeal.lean <==
import QuadraticPi.MovingLogGeometry.JetIdeals
import OAI.NumberTheory.PiExponent.Jets.AffineJetFramedPackets

/-! Coherent compactly supported moving-center ideals and their packet interface. -/

namespace QuadraticPi.MovingLogGeometry

noncomputable section
open OAI OAI.PiExponent AlgebraicGeometry CategoryTheory
open scoped BigOperators

namespace JetIdeals

variable {m : ℕ}

abbrev coordinateRing (m : ℕ) := PiExponentApprox.FramePolynomial m
abbrev affineSpace (m : ℕ) := CompactLogJetIdeal.affineSpace m
abbrev base := CompactLogJetIdeal.base
abbrev structureMap (m : ℕ) := CompactLogJetIdeal.structureMap m

def point (b : ℂ) (c : Fin m → ℂ) : base ⟶ affineSpace m :=
  Spec.map (CommRingCat.ofHom (MvPolynomial.aeval (fullCenter b c)).toRingHom)

theorem point_section (b : ℂ) (c : Fin m → ℂ) : point b c ≫ structureMap m = 𝟙 base := by
  change Spec.map _ ≫ Spec.map _ = _
  rw [← Spec.map_comp]
  have h : CommRingCat.ofHom (algebraMap ℂ (coordinateRing m)) ≫
      CommRingCat.ofHom (MvPolynomial.aeval (fullCenter b c)).toRingHom =
      𝟙 (CommRingCat.of ℂ) := by
    ext a
    simp
  rw [h, Spec.map_id]

theorem range_point (b : ℂ) (c : Fin m → ℂ) :
    Set.range (point b c) = {centerPoint b c} := by
  change Set.range (PrimeSpectrum.comap (MvPolynomial.aeval (fullCenter b c)).toRingHom) = _
  rw [range_comap_of_surjective _ _ (by
    intro a
    exact ⟨MvPolynomial.C a, by simp⟩)]
  exact PrimeSpectrum.zeroLocus_eq_singleton (WeightedBezout.pointIdeal (fullCenter b c))

theorem zeroLocus_finset_prod_powerIdeal {J : Type*} (s : Finset J)
    (b : J → ℂ) (c : J → Fin m → ℂ) (T : Fin m → ℕ)
    (e : Fin (m+1) → ℕ) (he : ∀ i, 0 < e i) :
    PrimeSpectrum.zeroLocus (((∏ j ∈ s, powerIdeal (b j) (c j) T e) :
      Ideal (coordinateRing m)) : Set _) =
        (fun j => centerPoint (b j) (c j)) '' (s : Set J) := by
  classical
  induction s using Finset.induction_on with
  | empty => simp
  | @insert j s hj ih =>
    rw [Finset.prod_insert hj, PrimeSpectrum.zeroLocus_mul,
      zeroLocus_powerIdeal (b j) (c j) T e he, ih]
    simp

theorem zeroLocus_polynomialIdeal {J : Type*} [Fintype J]
    (b : J → ℂ) (c : J → Fin m → ℂ) (T : Fin m → ℕ)
    (e : Fin (m+1) → ℕ) (he : ∀ i, 0 < e i) :
    PrimeSpectrum.zeroLocus (polynomialIdeal b c T e : Set _) =
      Set.range (fun j => centerPoint (b j) (c j)) := by
  simpa [polynomialIdeal] using zeroLocus_finset_prod_powerIdeal Finset.univ b c T e he

def affineIdeal {J : Type*} [Fintype J] (b : J → ℂ) (c : J → Fin m → ℂ)
    (T : Fin m → ℕ) (e : Fin (m+1) → ℕ) : (affineSpace m).IdealSheafData :=
  PiExponentSeshadri.IdealPullback.specIdeal (polynomialIdeal b c T e)

theorem support_affineIdeal {J : Type*} [Fintype J]
    (b : J → ℂ) (c : J → Fin m → ℂ) (T : Fin m → ℕ)
    (e : Fin (m+1) → ℕ) (he : ∀ i, 0 < e i) :
    ((affineIdeal b c T e).support : Set (affineSpace m)) =
      ⋃ a, Set.range (point (b a) (c a)) := by
  rw [affineIdeal, CompactLogJetIdeal.support_specIdeal,
    zeroLocus_polynomialIdeal b c T e he]
  simp only [range_point]
  ext p
  constructor
  · rintro ⟨a, rfl⟩
    exact Set.mem_iUnion.mpr ⟨a, Set.mem_singleton _⟩
  · intro hp
    obtain ⟨a, ha⟩ := Set.mem_iUnion.mp hp
    exact ⟨a, (Set.mem_singleton_iff.mp ha).symm⟩

def compactIdeal {J : Type*} [Fintype J] (b : J → ℂ) (c : J → Fin m → ℂ)
    (T : Fin m → ℕ) (e : Fin (m+1) → ℕ)
    {X : Scheme} (j : affineSpace m ⟶ X) : X.IdealSheafData :=
  CompactJetIdeal.extend (affineIdeal b c T e) j

theorem restrict_compactIdeal {J : Type*} [Fintype J]
    (b : J → ℂ) (c : J → Fin m → ℂ) (T : Fin m → ℕ)
    (e : Fin (m+1) → ℕ) {X : Scheme}
    (j : affineSpace m ⟶ X) [IsOpenImmersion j] [QuasiCompact j] :
    (compactIdeal b c T e j).comap j = affineIdeal b c T e :=
  CompactJetIdeal.restrict_extend _ j

theorem support_compactIdeal {J : Type*} [Fintype J]
    (b : J → ℂ) (c : J → Fin m → ℂ) (T : Fin m → ℕ)
    (e : Fin (m+1) → ℕ) (he : ∀ i, 0 < e i)
    {X : Scheme} (j : affineSpace m ⟶ X) [QuasiCompact j]
    (π : X ⟶ base) [IsSeparated π] (hπ : j ≫ π = structureMap m) :
    ((compactIdeal b c T e j).support : Set X) =
      ⋃ a, Set.range (point (b a) (c a) ≫ j) := by
  rw [compactIdeal, CompactJetIdeal.support_extend (affineIdeal b c T e) j π
    (fun a => point (b a) (c a)) (fun a => by
      rw [Category.assoc, hπ, point_section]) (support_affineIdeal b c T e he),
    support_affineIdeal b c T e he, Set.image_iUnion]
  congr 1
  funext a
  rw [Scheme.Hom.comp_base, TopCat.coe_comp, Set.range_comp]

theorem compactIdeal_isFinitePresentation {J : Type*} [Fintype J]
    (b : J → ℂ) (c : J → Fin m → ℂ) (T : Fin m → ℕ)
    (e : Fin (m+1) → ℕ) {X : Scheme} [IsLocallyNoetherian X]
    (j : affineSpace m ⟶ X) :
    (PiExponentSeshadri.IdealModule.closedModule (compactIdeal b c T e j)).IsFinitePresentation :=
  CompactJetIdeal.extend_isFinitePresentation _ j

theorem framed_packets_surjective_of_jetRestriction
    {X : Scheme} {J : Type} [Fintype J]
    (b : J → ℂ) (hb : ∀ j, b j ≠ 0) (c : J → Fin m → ℂ)
    (hc : Function.Injective (fun j => fullCenter (b j) (c j)))
    (T : Fin m → ℕ) (e : Fin (m+1) → ℕ) (hepos : ∀ i, 0 < e i)
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 < v i)
    (hT : ∀ i, v i.succ ≤ (T i : ℚ) * v 0)
    (R : ℚ) (he : ∀ i, R ≤ (e i : ℚ) * v i) (n : ℕ)
    (j : affineSpace m ⟶ X) [IsOpenImmersion j]
    (I : X.IdealSheafData) (A : PiExponentSeshadri.Geometry.LineBundle X)
    (frame : AffineJetCoefficientInterface.Frame j A)
    (hI : I.comap j = PiExponentSeshadri.IdealPullback.specIdeal (polynomialIdeal b c T e))
    (hs : ((I^n).support : Set X) ⊆ j.opensRange)
    (hjet : Function.Surjective (BlowupJetSurjectivity.jetRestriction I A n)) :
    Function.Surjective (fun s : AffineJetCoefficientInterface.Sections A n => fun k =>
      JetGeometry.rationalCoefficientPacket v (n * R)
        (MovingLogInterpolation.formalJet (b k) (c k)
          (AffineJetCoefficientInterface.coefficient j A n frame s))) := by
  apply packets_surjective_of_polynomialIdeal_quotient b hb c hc T e hepos
    v hv hT R he n (AffineJetCoefficientInterface.coefficient j A n frame)
  exact AffineJetPolynomial.polynomialQuotient_surjective_of_jetRestriction
    I A n j frame (polynomialIdeal b c T e) hI hs hjet

end JetIdeals
end
end QuadraticPi.MovingLogGeometry


==> anc/lean/QuadraticPi/MovingLogGeometry/ConstantFibre.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.FibreContact
import OAI.NumberTheory.PiExponent.Geometry.CurveFieldRigidity

/-! Constant multiplicative coordinates have no pole contribution. -/

namespace QuadraticPi.MovingLogGeometry
noncomputable section
open OAI OAI.PiExponent CurveValuationCenter

theorem coordinatePole_constant {E : Type*} [Field E] [Algebra ℂ E] {m : ℕ}
    (p : NormalizedPlace ℂ E) (w : Fin (m+1) → ℚ) (x : Fin m → E) (b : ℂ) :
    WeightedPolynomialPole.coordinatePole p.valuation
      (Fin.cases (algebraMap ℂ E b) x) w =
      WeightedPolynomialPole.coordinatePole p.valuation x (fun i => w i.succ) := by
  have h0 := CurveContactSum.coordinateOrder_constant_eq_zero p b
  have he : (fun i : Fin (m+1) =>
      (WeightedPolynomialPole.coordinateOrder p.valuation
        ((Fin.cases (algebraMap ℂ E b) x : Fin (m+1) → E) i) : ℚ)) =
      Fin.cases 0 (fun i => (WeightedPolynomialPole.coordinateOrder p.valuation (x i) : ℚ)) := by
    funext i
    cases i using Fin.cases <;> simp [h0]
  unfold WeightedPolynomialPole.coordinatePole
  rw [he]
  exact FibreContact.weightedPole_zero_cons w _

theorem weightedDegree_constant {E : Type*} [Field E] [Algebra ℂ E] {m : ℕ}
    (hfinite : ∀ f : E, Transcendental ℂ f →
      FiniteDimensional (IntermediateField.adjoin ℂ {f}) E)
    (w : Fin (m+1) → ℚ) (x : Fin m → E) (b : ℂ) :
    CurveContactSum.weightedDegree hfinite
      (Fin.cases (algebraMap ℂ E b) x : Fin (m+1) → E) w =
      CurveContactSum.weightedDegree hfinite x (fun i => w i.succ) := by
  have he : CurveContactSum.weightedPoleDivisor hfinite
      (Fin.cases (algebraMap ℂ E b) x : Fin (m+1) → E) w =
      CurveContactSum.weightedPoleDivisor hfinite x (fun i => w i.succ) := by
    ext p
    exact coordinatePole_constant p w x b
  unfold CurveContactSum.weightedDegree
  rw [he]

theorem fibre_generates_constant {E : Type*} [Field E] [Algebra ℂ E] {m : ℕ}
    (x : Fin m → E) (b : ℂ)
    (hx : IntermediateField.adjoin ℂ
      (Set.range (Fin.cases (algebraMap ℂ E b) x : Fin (m+1) → E)) = ⊤) :
    IntermediateField.adjoin ℂ (Set.range x) = ⊤ := by
  apply top_unique
  rw [← hx]
  apply IntermediateField.adjoin_le_iff.mpr
  rintro _ ⟨i, rfl⟩
  cases i using Fin.cases with
  | zero => exact IntermediateField.algebraMap_mem _ b
  | succ i => exact IntermediateField.subset_adjoin ℂ _ ⟨i,rfl⟩

theorem full_coordinates_generate_of_fibre {E : Type*} [Field E] [Algebra ℂ E] {m : ℕ}
    (x : Fin m → E) (b : E)
    (hx : IntermediateField.adjoin ℂ (Set.range x) = ⊤) :
    IntermediateField.adjoin ℂ (Set.range (Fin.cases b x : Fin (m+1) → E)) = ⊤ := by
  apply top_unique
  rw [← hx]
  apply IntermediateField.adjoin_le_iff.mpr
  rintro _ ⟨i, rfl⟩
  exact IntermediateField.subset_adjoin ℂ _ ⟨i.succ, rfl⟩

end
end QuadraticPi.MovingLogGeometry


==> anc/lean/QuadraticPi/MovingLogGeometry/ContactFamily.lean <==
import QuadraticPi.MovingLogGeometry.SourceRescaling
import OAI.NumberTheory.PiExponent.Geometry.CurveContactFamily

/-!
# Actual logarithmic contacts at varying nonzero multiplicative centers

At the center `(b,c)` the normalized coordinate is `Y/b`.  These definitions
use the existing discrete-valuation-ring branch contact at `(1,c)`, after
that invertible coordinate change.  No interpolation statement is assumed.
-/

set_option autoImplicit false
noncomputable section
namespace QuadraticPi.MovingLogGeometry

open OAI OAI.PiExponent
open CurveValuationCenter CurveCenters PlaceValuationRing
open MovingLogInterpolation

variable {E : Type*} [Field E] [Algebra ℂ E] {m K : ℕ}

theorem centered_rescaledCoordinates (b : ℂ) (hb : b ≠ 0)
    (z : Fin (m+1) → E) (c : Fin m → ℂ) (p : NormalizedPlace ℂ E)
    (hc : Centered z (fullCenter b c) p) :
    Centered (rescaledCoordinates b z) (Fin.cases 1 c) p := by
  have hbE : algebraMap ℂ E b ≠ 0 :=
    (map_ne_zero_iff _ (algebraMap ℂ E).injective).mpr hb
  intro i
  cases i using Fin.cases with
  | zero =>
    change 0 < p.valuation ((algebraMap ℂ E b)⁻¹ * z 0 - algebraMap ℂ E 1)
    rw [map_one]
    have he : (algebraMap ℂ E b)⁻¹ * z 0 - 1 =
        (algebraMap ℂ E b)⁻¹ * (z 0 - algebraMap ℂ E b) := by
      rw [mul_sub, inv_mul_cancel₀ hbE]
    have hval : p.valuation ((algebraMap ℂ E b)⁻¹) = 0 := by
      simpa using CurveProductFormula.valuation_constant_eq_zero p b⁻¹ (inv_ne_zero hb)
    rw [he, p.valuation.map_mul, hval, zero_add]
    exact hc 0
  | succ i => exact hc i.succ

theorem rescaledCoordinates_nonconstant (b : ℂ) (hb : b ≠ 0)
    (z : Fin (m+1) → E) (c : Fin m → ℂ)
    (hz : ∃ i, Transcendental ℂ (z i)) :
    ∃ i, rescaledCoordinates b z i ≠
      algebraMap ℂ E ((Fin.cases (1 : ℂ) c : Fin (m+1) → ℂ) i) := by
  have hbE : algebraMap ℂ E b ≠ 0 :=
    (map_ne_zero_iff _ (algebraMap ℂ E).injective).mpr hb
  obtain ⟨i, hi⟩ := Centered.exists_nonzero_difference z (fullCenter b c) hz
  refine ⟨i, ?_⟩
  intro he
  cases i using Fin.cases with
  | zero =>
    apply hi
    have hh := congrArg (fun t : E => algebraMap ℂ E b * t) he
    simpa [rescaledCoordinates, fullCenter, hbE, ← mul_assoc] using hh
  | succ i => exact hi he

def places
    (hfinite : ∀ f : E, Transcendental ℂ f →
      FiniteDimensional (IntermediateField.adjoin ℂ {f}) E)
    (z : Fin (m+1) → E) (b : Fin K → ℂ) (c : Fin K → Fin m → ℂ)
    (hz : ∃ i, Transcendental ℂ (z i)) : Finset (NormalizedPlace ℂ E) :=
  centerPlaces z (fun j => fullCenter (b j) (c j)) hz hfinite

theorem mem_places
    (hfinite : ∀ f : E, Transcendental ℂ f →
      FiniteDimensional (IntermediateField.adjoin ℂ {f}) E)
    (z : Fin (m+1) → E) (b : Fin K → ℂ) (c : Fin K → Fin m → ℂ)
    (hz : ∃ i, Transcendental ℂ (z i)) (p : NormalizedPlace ℂ E) :
    p ∈ places hfinite z b c hz ↔
      ∃ j : Fin K, Centered z (fullCenter (b j) (c j)) p :=
  mem_centerPlaces z (fun j => fullCenter (b j) (c j)) hz hfinite p

def center
    (hfinite : ∀ f : E, Transcendental ℂ f →
      FiniteDimensional (IntermediateField.adjoin ℂ {f}) E)
    (z : Fin (m+1) → E) (b : Fin K → ℂ) (c : Fin K → Fin m → ℂ)
    (hz : ∃ i, Transcendental ℂ (z i))
    (p : NormalizedPlace ℂ E) (hp : p ∈ places hfinite z b c hz) : Fin K :=
  Classical.choose ((mem_places hfinite z b c hz p).mp hp)

theorem centered
    (hfinite : ∀ f : E, Transcendental ℂ f →
      FiniteDimensional (IntermediateField.adjoin ℂ {f}) E)
    (z : Fin (m+1) → E) (b : Fin K → ℂ) (c : Fin K → Fin m → ℂ)
    (hz : ∃ i, Transcendental ℂ (z i))
    (p : NormalizedPlace ℂ E) (hp : p ∈ places hfinite z b c hz) :
    Centered z (fullCenter (b (center hfinite z b c hz p hp))
      (c (center hfinite z b c hz p hp))) p :=
  Classical.choose_spec ((mem_places hfinite z b c hz p).mp hp)

/-- A constant multiplicative coordinate can meet only its matching centers. -/
theorem center_eq_of_constant
    (hfinite : ∀ f : E, Transcendental ℂ f →
      FiniteDimensional (IntermediateField.adjoin ℂ {f}) E)
    (z : Fin (m+1) → E) (b : Fin K → ℂ) (c : Fin K → Fin m → ℂ)
    (hz : ∃ i, Transcendental ℂ (z i))
    (β : ℂ) (hβ : z 0 = algebraMap ℂ E β)
    (p : NormalizedPlace ℂ E) (hp : p ∈ places hfinite z b c hz) :
    β = b (center hfinite z b c hz p hp) :=
  (centered hfinite z b c hz p hp).constant_coordinate 0 β hβ

theorem places_empty_of_incompatible_constant
    (hfinite : ∀ f : E, Transcendental ℂ f →
      FiniteDimensional (IntermediateField.adjoin ℂ {f}) E)
    (z : Fin (m+1) → E) (b : Fin K → ℂ) (c : Fin K → Fin m → ℂ)
    (hz : ∃ i, Transcendental ℂ (z i))
    (β : ℂ) (hβ : z 0 = algebraMap ℂ E β) (hne : ∀ j, β ≠ b j) :
    places hfinite z b c hz = ∅ := by
  apply Finset.eq_empty_iff_forall_notMem.mpr
  intro p hp
  exact hne _ (center_eq_of_constant hfinite z b c hz β hβ p hp)

def contact
    (hres : ∀ p : NormalizedPlace ℂ E,
      Algebra.IsIntegral ℂ (IsLocalRing.ResidueField (ring p)))
    (hfinite : ∀ f : E, Transcendental ℂ f →
      FiniteDimensional (IntermediateField.adjoin ℂ {f}) E)
    (z : Fin (m+1) → E) (b : Fin K → ℂ) (hb : ∀ j, b j ≠ 0)
    (c : Fin K → Fin m → ℂ) (hz : ∃ i, Transcendental ℂ (z i))
    (v : Fin (m+1) → ℚ) (p : NormalizedPlace ℂ E) : ℚ := by
  classical
  letI := hres p
  exact if hp : p ∈ places hfinite z b c hz then
    let j := center hfinite z b c hz p hp
    PlaceCenteredBranch.logContact p (rescaledCoordinates (b j) z) (c j)
      (centered_rescaledCoordinates (b j) (hb j) z (c j) p
        (centered hfinite z b c hz p hp))
      (rescaledCoordinates_nonconstant (b j) (hb j) z (c j) hz) v
  else 0

theorem contact_pos
    (hres : ∀ p : NormalizedPlace ℂ E,
      Algebra.IsIntegral ℂ (IsLocalRing.ResidueField (ring p)))
    (hfinite : ∀ f : E, Transcendental ℂ f →
      FiniteDimensional (IntermediateField.adjoin ℂ {f}) E)
    (z : Fin (m+1) → E) (b : Fin K → ℂ) (hb : ∀ j, b j ≠ 0)
    (c : Fin K → Fin m → ℂ) (hz : ∃ i, Transcendental ℂ (z i))
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 < v i)
    (p : NormalizedPlace ℂ E) (hp : p ∈ places hfinite z b c hz) :
    0 < contact hres hfinite z b hb c hz v p := by
  letI := hres p
  simpa only [contact, dite_eq_left hp] using
    PlaceCenteredBranch.logContact_pos p
      (rescaledCoordinates (b (center hfinite z b c hz p hp)) z)
      (c (center hfinite z b c hz p hp)) _ _ v hv

theorem contact_nonneg
    (hres : ∀ p : NormalizedPlace ℂ E,
      Algebra.IsIntegral ℂ (IsLocalRing.ResidueField (ring p)))
    (hfinite : ∀ f : E, Transcendental ℂ f →
      FiniteDimensional (IntermediateField.adjoin ℂ {f}) E)
    (z : Fin (m+1) → E) (b : Fin K → ℂ) (hb : ∀ j, b j ≠ 0)
    (c : Fin K → Fin m → ℂ) (hz : ∃ i, Transcendental ℂ (z i))
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 < v i) (p : NormalizedPlace ℂ E) :
    0 ≤ contact hres hfinite z b hb c hz v p := by
  by_cases hp : p ∈ places hfinite z b c hz
  · exact (contact_pos hres hfinite z b hb c hz v hv p hp).le
  · simp only [contact, dite_eq_right hp, le_refl]

/-- The contact is independent of which index names the same geometric center. -/
theorem contact_eq_logContact_of_centered
    (hres : ∀ p : NormalizedPlace ℂ E,
      Algebra.IsIntegral ℂ (IsLocalRing.ResidueField (ring p)))
    (hfinite : ∀ f : E, Transcendental ℂ f →
      FiniteDimensional (IntermediateField.adjoin ℂ {f}) E)
    (z : Fin (m+1) → E) (b : Fin K → ℂ) (hb : ∀ j, b j ≠ 0)
    (c : Fin K → Fin m → ℂ) (hz : ∃ i, Transcendental ℂ (z i))
    (v : Fin (m+1) → ℚ) (p : NormalizedPlace ℂ E)
    (j : Fin K) (hc : Centered z (fullCenter (b j) (c j)) p) :
    letI := hres p
    contact hres hfinite z b hb c hz v p =
      PlaceCenteredBranch.logContact p (rescaledCoordinates (b j) z) (c j)
        (centered_rescaledCoordinates (b j) (hb j) z (c j) p hc)
        (rescaledCoordinates_nonconstant (b j) (hb j) z (c j) hz) v := by
  letI := hres p
  have hp := (mem_places hfinite z b c hz p).mpr ⟨j, hc⟩
  have he := (centered hfinite z b c hz p hp).center_eq hc
  have he0 : b (center hfinite z b c hz p hp) = b j :=
    congrArg (fun a : Fin (m+1) → ℂ => a 0) he
  have hec : c (center hfinite z b c hz p hp) = c j := by
    funext i
    exact congrArg (fun a : Fin (m+1) → ℂ => a i.succ) he
  dsimp only [contact]
  rw [dite_eq_left hp]
  simp only [he0, hec]

theorem contact_eq_zero_of_not_mem
    (hres : ∀ p : NormalizedPlace ℂ E,
      Algebra.IsIntegral ℂ (IsLocalRing.ResidueField (ring p)))
    (hfinite : ∀ f : E, Transcendental ℂ f →
      FiniteDimensional (IntermediateField.adjoin ℂ {f}) E)
    (z : Fin (m+1) → E) (b : Fin K → ℂ) (hb : ∀ j, b j ≠ 0)
    (c : Fin K → Fin m → ℂ) (hz : ∃ i, Transcendental ℂ (z i))
    (v : Fin (m+1) → ℚ) (p : NormalizedPlace ℂ E)
    (hp : p ∉ places hfinite z b c hz) :
    contact hres hfinite z b hb c hz v p = 0 := by
  simp only [contact, dite_eq_right hp]

theorem transverse_nonconstant_of_constant (z : Fin (m+1) → E)
    (β : ℂ) (hβ : z 0 = algebraMap ℂ E β) (c : Fin m → ℂ)
    (hz : ∃ i, Transcendental ℂ (z i)) :
    ∃ i, z i.succ ≠ algebraMap ℂ E (c i) := by
  obtain ⟨i, hi⟩ := hz
  cases i using Fin.cases with
  | zero => exact (hi (hβ ▸ isAlgebraic_algebraMap β)).elim
  | succ i =>
    refine ⟨i, ?_⟩
    intro he
    exact hi (he ▸ isAlgebraic_algebraMap (c i))

/-- On a compatible constant multiplicative fiber, the actual moving contact
is precisely ordinary transverse contact, with the zeroth weight omitted. -/
theorem contact_eq_ordinary_of_constant
    (hres : ∀ p : NormalizedPlace ℂ E,
      Algebra.IsIntegral ℂ (IsLocalRing.ResidueField (ring p)))
    (hfinite : ∀ f : E, Transcendental ℂ f →
      FiniteDimensional (IntermediateField.adjoin ℂ {f}) E)
    (z : Fin (m+1) → E) (b : Fin K → ℂ) (hb : ∀ j, b j ≠ 0)
    (c : Fin K → Fin m → ℂ) (hz : ∃ i, Transcendental ℂ (z i))
    (v : Fin (m+1) → ℚ) (p : NormalizedPlace ℂ E)
    (j : Fin K) (hc : Centered z (fullCenter (b j) (c j)) p)
    (hconst : z 0 = algebraMap ℂ E (b j)) :
    letI := hres p
    contact hres hfinite z b hb c hz v p =
      PlaceCenteredBranch.ordinaryContact p (fun i => z i.succ) (c j)
        (fun i => hc i.succ)
        (transverse_nonconstant_of_constant z (b j) hconst (c j) hz)
        (fun i => v i.succ) := by
  letI := hres p
  have hbE : algebraMap ℂ E (b j) ≠ 0 :=
    (map_ne_zero_iff _ (algebraMap ℂ E).injective).mpr (hb j)
  have he : rescaledCoordinates (b j) z =
      (Fin.cases 1 (fun i => z i.succ) : Fin (m+1) → E) := by
    funext i
    cases i using Fin.cases <;> simp [rescaledCoordinates, hconst, hbE]
  have hcn := centered_rescaledCoordinates (b j) (hb j) z (c j) p hc
  have hnc := rescaledCoordinates_nonconstant (b j) (hb j) z (c j) hz
  have hcf : Centered (Fin.cases 1 (fun i => z i.succ)) (Fin.cases 1 (c j)) p :=
    he ▸ hcn
  have hncf : ∃ i : Fin (m+1),
      (Fin.cases (1 : E) (fun i => z i.succ) : Fin (m+1) → E) i ≠
        algebraMap ℂ E ((Fin.cases (1 : ℂ) (c j) : Fin (m+1) → ℂ) i) :=
    he ▸ hnc
  have htransport {u t : Fin (m+1) → E} (e : u = t)
      (hcu : Centered u (Fin.cases 1 (c j)) p)
      (hnu : ∃ i, u i ≠ algebraMap ℂ E
        ((Fin.cases (1 : ℂ) (c j) : Fin (m+1) → ℂ) i))
      (hct : Centered t (Fin.cases 1 (c j)) p)
      (hnt : ∃ i, t i ≠ algebraMap ℂ E
        ((Fin.cases (1 : ℂ) (c j) : Fin (m+1) → ℂ) i)) :
      PlaceCenteredBranch.logContact p u (c j) hcu hnu v =
        PlaceCenteredBranch.logContact p t (c j) hct hnt v := by
    subst t
    rfl
  exact (contact_eq_logContact_of_centered hres hfinite z b hb c hz v p j hc).trans
    ((htransport he hcn hnc hcf hncf).trans
      (PlaceCenteredBranch.logContact_one p (fun i => z i.succ) (c j) hcf hncf v))

theorem aeval_rescaledCoordinates_rescaleY (b : ℂ) (hb : b ≠ 0)
    (z : Fin (m+1) → E) (F : PiExponentApprox.FramePolynomial m) :
    MvPolynomial.aeval (rescaledCoordinates b z) (rescaleY b F) =
      MvPolynomial.aeval z F := by
  have hbE : algebraMap ℂ E b ≠ 0 :=
    (map_ne_zero_iff _ (algebraMap ℂ E).injective).mpr hb
  rw [aeval_rescaleY]
  have he : (Fin.cases (algebraMap ℂ E b * rescaledCoordinates b z 0)
      (fun i => rescaledCoordinates b z i.succ) : Fin (m+1) → E) = z := by
    funext i
    cases i using Fin.cases <;> simp [rescaledCoordinates, hbE, ← mul_assoc]
  rw [he]

/-- Every actual frame word has the same local-order loss at a moving center. -/
theorem logWord_order_lower
    (hres : ∀ p : NormalizedPlace ℂ E,
      Algebra.IsIntegral ℂ (IsLocalRing.ResidueField (ring p)))
    (hfinite : ∀ f : E, Transcendental ℂ f →
      FiniteDimensional (IntermediateField.adjoin ℂ {f}) E)
    (z : Fin (m+1) → E) (b : Fin K → ℂ) (hb : ∀ j, b j ≠ 0)
    (c : Fin K → Fin m → ℂ) (hz : ∃ i, Transcendental ℂ (z i))
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 < v i)
    (H : ℚ) (F : PiExponentApprox.FramePolynomial m)
    (hF : ∀ j, MovingLogInterpolation.formalJet (b j) (c j) F ∈
      JetGeometry.rationalWeightedIdeal v (fun i => (hv i).le) H)
    (word : List (Fin (m+1)))
    (hne : MvPolynomial.aeval z (PiExponentApprox.polynomialFrameWord m word F) ≠ 0)
    (p : NormalizedPlace ℂ E) (hp : p ∈ places hfinite z b c hz) :
    contact hres hfinite z b hb c hz v p * (H - (word.map v).sum) ≤
      (WeightedPolynomialPole.coordinateOrder p.valuation
        (MvPolynomial.aeval z (PiExponentApprox.polynomialFrameWord m word F)) : ℚ) := by
  letI := hres p
  let j := center hfinite z b c hz p hp
  have he : MvPolynomial.aeval (rescaledCoordinates (b j) z)
      (PiExponentApprox.polynomialFrameWord m word (rescaleY (b j) F)) =
      MvPolynomial.aeval z (PiExponentApprox.polynomialFrameWord m word F) := by
    rw [← rescaleY_polynomialFrameWord]
    exact aeval_rescaledCoordinates_rescaleY (b j) (hb j) z _
  have hjet : FormalLogJet.formalJet (c j) (rescaleY (b j) F) ∈
      JetGeometry.rationalWeightedIdeal v (fun i => (hv i).le) H := by
    rw [← MovingLogInterpolation.formalJet_eq_rescaled]
    exact hF j
  have h := PlaceCenteredBranch.logWord_field_order_lower p
    (rescaledCoordinates (b j) z) (c j)
    (centered_rescaledCoordinates (b j) (hb j) z (c j) p
      (centered hfinite z b c hz p hp))
    (rescaledCoordinates_nonconstant (b j) (hb j) z (c j) hz)
    v hv H (rescaleY (b j) F) hjet word (he ▸ hne)
  rw [he] at h
  simpa only [contact, dite_eq_left hp, j] using h

end QuadraticPi.MovingLogGeometry


==> anc/lean/QuadraticPi/MovingLogGeometry/CurveCoordinates.lean <==
import QuadraticPi.MovingLogGeometry.CurveImage
import OAI.NumberTheory.PiExponent.Geometry.CurveImageAffineChart

set_option autoImplicit false

/-! Generic geometric-data adaptation of the pinned upstream AdmissibleCurveCoordinates module.
Only imports, namespace names, and the data parameter are generalized. -/


namespace QuadraticPi.MovingLogGeometry
open OAI OAI.PiExponent

noncomputable section
namespace CurveCoordinates
open AlgebraicGeometry CategoryTheory TopologicalSpace
open BlowupGeometry
open CurveImageAffineCoordinates
variable (d : GeometricInterpolationData)
variable (C : NumericalAmpleness.IntegralCurve (blowup d))
variable (hn : ¬ ∃ x : compactification d, Set.range (C.embedding ≫ projection d) ⊆ {x})

abbrev imageCurve := CurveImage.imageCurve d C hn
abbrev sourceStructure := C.embedding ≫ structureMap d
abbrev imageStructure := (imageCurve d C hn).embedding ≫ compactificationStructureMap d
@[instance_reducible] def sourceAlgebra : Algebra ℂ C.scheme.functionField :=
  IntegralAffineOpenDimension.functionFieldAlgebra (sourceStructure d C)
@[instance_reducible] def imageAlgebra :
    Algebra ℂ (imageCurve d C hn).scheme.functionField :=
  IntegralAffineOpenDimension.functionFieldAlgebra (imageStructure d C hn)

def fieldEquiv :
    letI := imageAlgebra d C hn
    letI := sourceAlgebra d C
    (imageCurve d C hn).scheme.functionField ≃ₐ[ℂ] C.scheme.functionField :=
  fieldAlgEquiv (imageStructure d C hn) (sourceStructure d C)
    (CurveImage.functionFieldIso d C hn) (by
      simpa only [imageStructure, sourceStructure, structureMap, Category.assoc] using
        congrArg (fun f => f ≫ compactificationStructureMap d)
          (CurveImage.functionFieldIso_generic d C hn))

abbrev chart := affinePart (imageCurve d C hn).embedding (affineChart d)
abbrev chartPresentation := affinePresentation (imageCurve d C hn).embedding (affineChart d)

variable (hm : ∃ c : C.scheme, (C.embedding ≫ projection d) c ∈ (affineChart d).opensRange)

include hm in
theorem chart_nonempty : Nonempty (chart d C hn).1 :=
  affinePart_nonempty _ _ (CurveImage.image_meets_chart d C hn hm)

def imageCoordinates : Fin (d.m+1) → (imageCurve d C hn).scheme.functionField :=
  letI := chart_nonempty d C hn hm
  CurveImageAffineCoordinates.coordinates (chart d C hn) (chartPresentation d C hn)

def coordinates : Fin (d.m+1) → C.scheme.functionField :=
  letI := imageAlgebra d C hn
  letI := sourceAlgebra d C
  fieldEquiv d C hn ∘ imageCoordinates d C hn hm

def y : C.scheme.functionField := coordinates d C hn hm 0

def x : Fin d.m → C.scheme.functionField := fun i => coordinates d C hn hm i.succ

@[simp] theorem full_coordinates :
    (Fin.cases (y d C hn hm) (x d C hn hm) : Fin (d.m+1) → C.scheme.functionField) =
      coordinates d C hn hm := by
  funext i
  refine Fin.cases ?_ (fun j => ?_) i <;> rfl

theorem field_properties :
    letI := sourceAlgebra d C
    Algebra.EssFiniteType ℂ C.scheme.functionField ∧
      Algebra.trdeg ℂ C.scheme.functionField = 1 ∧
      IntermediateField.adjoin ℂ (Set.range (coordinates d C hn hm)) = ⊤ := by
  let := sourceAlgebra d C
  let := imageAlgebra d C hn
  let := chart_nonempty d C hn hm
  obtain ⟨ht,hd,hg⟩ := CurveImageAffineCoordinates.field_properties
    (imageStructure d C hn) (imageCurve d C hn).dimension
    (chart d C hn) (chartPresentation d C hn)
    (affinePresentation_over (compactificationStructureMap d) _ _ (affineChart_over d))
  let := ht
  exact transport_field_properties (fieldEquiv d C hn)
    (imageCoordinates d C hn hm) hd hg

theorem coordinates_generic_map :
    letI := sourceAlgebra d C
    Spec.map (CommRingCat.ofHom (MvPolynomial.aeval (R := ℂ) (coordinates d C hn hm)).toRingHom) ≫
      affineChart d = C.scheme.fromSpecStalk (genericPoint C.scheme) ≫
        C.embedding ≫ projection d := by
  let := sourceAlgebra d C
  let := imageAlgebra d C hn
  let := chart_nonempty d C hn hm
  have himage := CurveImageAffineCoordinates.coordinates_generic_map
    (imageStructure d C hn) (chart d C hn) (chartPresentation d C hn)
    (affinePresentation_over (compactificationStructureMap d) _ _ (affineChart_over d))
    (affineChart d) (imageCurve d C hn).embedding (affinePresentation_comp _ _)
  have he : (MvPolynomial.aeval (R := ℂ) (coordinates d C hn hm)).toRingHom =
      (CurveImage.functionFieldIso d C hn).hom.hom.comp
        (MvPolynomial.aeval (R := ℂ) (imageCoordinates d C hn hm)).toRingHom := by
    apply congrArg AlgHom.toRingHom
      (show MvPolynomial.aeval (R := ℂ) (coordinates d C hn hm) =
        (fieldEquiv d C hn).toAlgHom.comp
          (MvPolynomial.aeval (R := ℂ) (imageCoordinates d C hn hm)) from ?_)
    apply MvPolynomial.algHom_ext
    intro i
    simp only [MvPolynomial.aeval_X, AlgHom.comp_apply]
    rfl
  rw [he, CommRingCat.ofHom_comp, CommRingCat.ofHom_hom, Spec.map_comp, Category.assoc]
  rw [show Spec.map (CommRingCat.ofHom
      (MvPolynomial.aeval (R := ℂ) (imageCoordinates d C hn hm)).toRingHom) ≫ affineChart d =
      (imageCurve d C hn).scheme.fromSpecStalk (genericPoint (imageCurve d C hn).scheme) ≫
        (imageCurve d C hn).embedding from himage]
  exact CurveImage.functionFieldIso_generic d C hn

end CurveCoordinates

end

end QuadraticPi.MovingLogGeometry


==> anc/lean/QuadraticPi/MovingLogGeometry/CurveDegreeData.lean <==
import QuadraticPi.MovingLogGeometry.CurveModelDegrees

set_option autoImplicit false

/-! Generic geometric-data adaptation of the pinned upstream AdmissibleCurveDegreeData module.
Only imports, namespace names, and the data parameter are generalized. -/


namespace QuadraticPi.MovingLogGeometry
open OAI OAI.PiExponent

noncomputable section
namespace BlowupMargin
open AlgebraicGeometry CategoryTheory TopologicalSpace
open BlowupGeometry CurveNormalizationModel
variable (d : GeometricInterpolationData)

theorem affineCurveDegreeData (C : NumericalAmpleness.IntegralCurve (blowup d))
    (hn : ¬ ∃ x : compactification d, Set.range (C.embedding ≫ projection d) ⊆ {x})
    (hm : ∃ c : C.scheme, (C.embedding ≫ projection d) c ∈ (affineChart d).opensRange) :
    Nonempty (AffineCurveDegreeData d C) := by
  obtain ⟨r⟩ := CurveModel.existsModelData d C hn hm
  exact ⟨CurveModel.degreeData d C r⟩

end BlowupMargin

namespace BlowupGeometry
open AlgebraicGeometry
variable (d : GeometricInterpolationData)

theorem uniform_curve_margin :
    ∀ C : NumericalAmpleness.IntegralCurve (blowup d),
      uniformMargin d * (NumericalAmpleness.curveDegree (structureMap d) (H d) C : ℝ) ≤
        (NumericalAmpleness.curveDegree (structureMap d) (interpolationBundle d) C : ℝ) :=
  uniform_curve_margin_of_affine_curve_data d (BlowupMargin.affineCurveDegreeData d)

end BlowupGeometry

end

end QuadraticPi.MovingLogGeometry


==> anc/lean/QuadraticPi/MovingLogGeometry/CurveExcess.lean <==
import QuadraticPi.MovingLogGeometry.AuxiliaryPolynomial
import QuadraticPi.MovingLogGeometry.CurveRigidity
import QuadraticPi.MovingLogGeometry.DerivativeVanishing

/-! Excess contact forces the multiplicative coordinate to be the value of
one of the actual moving centers. -/

namespace QuadraticPi.MovingLogGeometry
noncomputable section
open OAI OAI.PiExponent
open scoped BigOperators
open Filter Topology PiExponentApprox
open CurveValuationCenter PlaceValuationRing PersistentWeightComparison

theorem excess_implies_zeroth_constant
    {E : Type*} [Field E] [Algebra ℂ E] {m K : ℕ}
    (hres : ∀ p : NormalizedPlace ℂ E,
      Algebra.IsIntegral ℂ (IsLocalRing.ResidueField (ring p)))
    (hfinite : ∀ f : E, Transcendental ℂ f →
      FiniteDimensional (IntermediateField.adjoin ℂ {f}) E)
    (z : Fin (m+1) → E) (b : Fin K → ℂ) (hb : ∀ j, b j ≠ 0)
    (c : Fin K → Fin m → ℂ) (hz : ∃ i, Transcendental ℂ (z i))
    (hheight : (CurveFieldRigidity.coordinateKernel z).height ≤ m)
    (w v : Fin (m+1) → ℚ) (hw : ∀ i, 0 < w i) (hv : ∀ i, 0 < v i)
    (sigma : ℚ) (hsigma : 0 < sigma)
    (hvol : (K : ℝ) * (1+3*(sigma : ℝ))^(m+1) *
      (∏ i, (w i : ℝ)) / (∏ i, (v i : ℝ)) < 1)
    (hseparated : ∀ A B : Finset (Fin (m+1)), A.card = B.card →
      ∀ i, i ≠ 0 → i ∈ A → i ∉ B →
      (∀ j, i < j → (j ∈ A ↔ j ∈ B)) →
      comparisonConstant m sigma * (∏ j ∈ B, (v j : ℝ)) < ∏ j ∈ A, (w j : ℝ))
    (hexcess : CurveContactSum.weightedDegree hfinite z w <
      (1+(sigma : ℝ)) * ∑ p ∈ places hfinite z b c hz,
        (contact hres hfinite z b hb c hz v p : ℝ)) :
    ∃ j : Fin K, z 0 = algebraMap ℂ E (b j) := by
  have hvR (i : Fin (m+1)) : (0 : ℝ) < v i := by exact_mod_cast hv i
  have hsR : (0 : ℝ) < sigma := by exact_mod_cast hsigma
  have haux := eventually_exists_formalJet_auxiliaryPolynomial_nat w v hw hv K
    (a := 1+3*sigma) (by positivity) (by simpa using hvol) b c
  have hrect := (tendsto_natCast_atTop_atTop (R := ℝ)).eventually
    (eventually_uniformRectangles (m+1) (fun i => (v i : ℝ)) hvR
      ((sigma : ℝ)/((m : ℝ)+2)) (by positivity))
  obtain ⟨N, hauxN, hrectN, hN⟩ :=
    (haux.and (hrect.and (eventually_gt_atTop (0 : ℕ)))).exists
  obtain ⟨F, hF0, hF, hjet⟩ := hauxN
  have hwords := logarithmic_words_vanish hres hfinite z b hb c hz
    w v hw hv sigma hsigma N hN F hF hjet hexcess
  have hS : (places hfinite z b c hz).Nonempty := by
    by_contra h
    have he : places hfinite z b c hz = ∅ := Finset.not_nonempty_iff_eq_empty.mp h
    rw [he, Finset.sum_empty, mul_zero] at hexcess
    exact (not_lt_of_ge (CurveContactSum.weightedDegree_nonneg hfinite z w)) hexcess
  obtain ⟨p,hp⟩ := hS
  refine ⟨center hfinite z b c hz p hp, ?_⟩
  exact logarithmic_coordinate_eq_center z
    (fullCenter (b (center hfinite z b c hz p hp))
      (c (center hfinite z b c hz p hp))) (hb _) p
    (centered hfinite z b c hz p hp) hheight w hw (fun i => (v i : ℝ)) hvR
    sigma N hsR (by exact_mod_cast hN) hrectN F hF0 hF hwords hseparated

end
end QuadraticPi.MovingLogGeometry


==> anc/lean/QuadraticPi/MovingLogGeometry/CurveImage.lean <==
import QuadraticPi.MovingLogGeometry.BlowupGeometry
import OAI.NumberTheory.PiExponent.Ampleness.CurveBlowupImage

set_option autoImplicit false

/-! Generic geometric-data adaptation of the pinned upstream AdmissibleCurveImage module.
Only imports, namespace names, and the data parameter are generalized. -/


namespace QuadraticPi.MovingLogGeometry
open OAI OAI.PiExponent

noncomputable section
open CategoryTheory AlgebraicGeometry TopologicalSpace

namespace CurveImage
open BlowupGeometry CurveBlowupImage
variable (d : GeometricInterpolationData)

theorem center_point_isClosed (x : compactification d)
    (hx : x ∈ (centerIdeal d).support) : IsClosed ({x} : Set (compactification d)) := by
  change x ∈ ((centerIdeal d).support : Set (compactification d)) at hx
  rw [centerIdeal_support d] at hx
  obtain ⟨j, z, rfl⟩ := Set.mem_iUnion.mp hx
  let q := JetIdeals.point (d.curveBases j) (d.curveCenters j) ≫ affineChart d
  let : IsClosedImmersion q := CompactJetIdeal.section_isClosedImmersion
    (compactificationStructureMap d) q (by
      dsimp [q]
      rw [Category.assoc, affineChart_over, JetIdeals.point_section])
  have he : Set.range q = {q z} := by
    ext x
    constructor
    · rintro ⟨z',rfl⟩
      exact congrArg q (Subsingleton.elim z' z)
    · rintro rfl
      exact ⟨z,rfl⟩
  rw [← he]
  exact q.isClosedEmbedding.isClosed_range

theorem meets_center_complement (C : NumericalAmpleness.IntegralCurve (blowup d))
    (hn : ¬ ∃ x : compactification d, Set.range (C.embedding ≫ projection d) ⊆ {x}) :
    ∃ c : C.scheme, (C.embedding ≫ projection d) c ∈ (centerIdeal d).support.compl :=
  exists_image_outside_closed_points (C.embedding ≫ projection d)
    (centerIdeal d).support (center_point_isClosed d) hn

instance projection_restrict_isIso :
    IsIso (projection d ∣_ (centerIdeal d).support.compl) :=
  blowup_restrict_isIso (isBlowup d)

abbrev imageCurve (C : NumericalAmpleness.IntegralCurve (blowup d))
    (hn : ¬ ∃ x : compactification d, Set.range (C.embedding ≫ projection d) ⊆ {x}) :=
  CurveBlowupImage.imageCurve (projection d) C hn

def functionFieldIso (C : NumericalAmpleness.IntegralCurve (blowup d))
    (hn : ¬ ∃ x : compactification d, Set.range (C.embedding ≫ projection d) ⊆ {x}) :
    (imageCurve d C hn).scheme.functionField ≅ C.scheme.functionField :=
  imageFunctionFieldIso (projection d) C hn (centerIdeal d).support.compl
    (meets_center_complement d C hn)

theorem functionFieldIso_generic (C : NumericalAmpleness.IntegralCurve (blowup d))
    (hn : ¬ ∃ x : compactification d, Set.range (C.embedding ≫ projection d) ⊆ {x}) :
    Spec.map (functionFieldIso d C hn).hom ≫
      (imageCurve d C hn).scheme.fromSpecStalk (genericPoint (imageCurve d C hn).scheme) ≫
      (imageCurve d C hn).embedding =
    C.scheme.fromSpecStalk (genericPoint C.scheme) ≫ C.embedding ≫ projection d :=
  imageFunctionFieldIso_generic (projection d) C hn (centerIdeal d).support.compl
    (meets_center_complement d C hn)

theorem image_meets_chart (C : NumericalAmpleness.IntegralCurve (blowup d))
    (hn : ¬ ∃ x : compactification d, Set.range (C.embedding ≫ projection d) ⊆ {x})
    (hm : ∃ c : C.scheme, (C.embedding ≫ projection d) c ∈ (affineChart d).opensRange) :
    ∃ c : (imageCurve d C hn).scheme,
      (imageCurve d C hn).embedding c ∈ (affineChart d).opensRange := by
  obtain ⟨c,hc⟩ := hm
  refine ⟨CurveBlowupImage.imageMap (projection d) C hn c, ?_⟩
  simpa only [← Scheme.Hom.comp_apply, CurveBlowupImage.imageMap_comp] using hc

end CurveImage

end

end QuadraticPi.MovingLogGeometry


==> anc/lean/QuadraticPi/MovingLogGeometry/CurveInequality.lean <==
import QuadraticPi.MovingLogGeometry.GeometricData
import QuadraticPi.MovingLogGeometry.CurveExcess
import QuadraticPi.MovingLogGeometry.FibreComparison

/-!
# Intrinsic weighted curve inequality at moving logarithmic centers

Excess contact first forces the multiplicative coordinate to be constant.
Only centers on that fibre then contribute. Their contacts form a subset of
the ordinary transverse contacts, bounded by the existing unit-center curve
theorem. Every local coordinate and every contact below uses the actual bases.
-/

namespace QuadraticPi.MovingLogGeometry
noncomputable section
open OAI OAI.PiExponent
open scoped BigOperators
open CurveValuationCenter PlaceValuationRing PersistentWeightComparison

theorem weighted_curve_inequality
    {E : Type*} [Field E] [Algebra ℂ E] [Algebra.EssFiniteType ℂ E]
    {m K : ℕ} (hm : 1 ≤ m)
    (y : E) (x : Fin m → E) (b : Fin K → ℂ) (hb : ∀ j, b j ≠ 0)
    (c : Fin K → Fin m → ℂ) (hc : ∀ i, Function.Injective (fun j => c j i))
    (hgen : IntermediateField.adjoin ℂ
      (Set.range (Fin.cases y x : Fin (m+1) → E)) = ⊤)
    (htrdeg : Algebra.trdeg ℂ E = 1)
    (w v : Fin (m+1) → ℚ) (hw : ∀ i, 0 < w i) (hv : ∀ i, 0 < v i)
    (sigma : ℚ) (hsigma : 0 < sigma)
    (hvol : (K : ℝ) * (1+3*(sigma : ℝ))^(m+1) *
      (∏ i, (w i : ℝ)) / (∏ i, (v i : ℝ)) < 1)
    (hfibrevol : (K : ℝ) * (1+3*(sigma : ℝ))^m *
      (∏ i : Fin m, (w i.succ : ℝ)) / (∏ i : Fin m, (v i.succ : ℝ)) < 1)
    (hseparated : ∀ A B : Finset (Fin (m+1)), A.card = B.card →
      ∀ i, i ≠ 0 → i ∈ A → i ∉ B →
      (∀ j, i < j → (j ∈ A ↔ j ∈ B)) →
      comparisonConstant m sigma * (∏ j ∈ B, (v j : ℝ)) < ∏ j ∈ A, (w j : ℝ))
    (hratio : ∀ i : Fin m, (1+(sigma : ℝ)) * (w i.succ : ℝ) < v i.succ) :
    let hres := PlaceLocalRing.residue_integral htrdeg.le
    let hfinite := CurveParameterFinite.finite_over_every_parameter ℂ E htrdeg
    let z : Fin (m+1) → E := Fin.cases y x
    let hz := CurveInequality.nonconstant_coordinates z hgen htrdeg
    (1+(sigma : ℝ)) * ∑ p ∈ places hfinite z b c hz,
      (contact hres hfinite z b hb c hz v p : ℝ) ≤
        CurveContactSum.weightedDegree hfinite z w := by
  dsimp only
  let hres := PlaceLocalRing.residue_integral htrdeg.le
  let hfinite := CurveParameterFinite.finite_over_every_parameter ℂ E htrdeg
  let z : Fin (m+1) → E := Fin.cases y x
  have hz := CurveInequality.nonconstant_coordinates z hgen htrdeg
  change (1+(sigma : ℝ)) * ∑ p ∈ places hfinite z b c hz,
    (contact hres hfinite z b hb c hz v p : ℝ) ≤ CurveContactSum.weightedDegree hfinite z w
  by_contra h
  have hexcess := lt_of_not_ge h
  obtain ⟨j, hj⟩ := excess_implies_zeroth_constant hres hfinite z b hb c hz
    (CurvePrimeHeight.kernel_height_succ_le z hgen htrdeg)
    w v hw hv sigma hsigma hvol hseparated hexcess
  have hzeq : z = (Fin.cases (algebraMap ℂ E (b j)) x : Fin (m+1) → E) := by
    funext i
    cases i using Fin.cases with
    | zero => exact hj
    | succ i => rfl
  have hgenx := fibre_generates_constant x (b j) (hzeq ▸ hgen)
  have hgenone := full_coordinates_generate_of_fibre x (1 : E) hgenx
  have hx := CurveInequality.nonconstant_coordinates
    (CurveContactFamily.fibre x) hgenone htrdeg
  have hsum := contact_sum_le_fibre_of_constant hm hres hfinite z b hb c hc hz hx
    (b j) hj v hv
  have hunit := CurveInequality.weighted_curve_inequality (1 : E) x c hc
    hgenone htrdeg w v hw hv sigma hsigma hvol hfibrevol hseparated hratio
  change (1+(sigma : ℝ)) * ∑ p ∈ CurveContactFamily.places hfinite
      (CurveContactFamily.fibre x) c hx,
        (CurveContactFamily.contact hres hfinite (CurveContactFamily.fibre x) c hx v p : ℝ) ≤
      CurveContactSum.weightedDegree hfinite (CurveContactFamily.fibre x) w at hunit
  have hdegree : CurveContactSum.weightedDegree hfinite z w =
      CurveContactSum.weightedDegree hfinite (CurveContactFamily.fibre x) w := by
    rw [hzeq, weightedDegree_constant]
    exact (FibreContact.weightedDegree_one hfinite w x).symm
  have hsigmaR : (0 : ℝ) < sigma := by exact_mod_cast hsigma
  have hbound : (1+(sigma : ℝ)) * ∑ p ∈ places hfinite z b c hz,
      (contact hres hfinite z b hb c hz v p : ℝ) ≤
        CurveContactSum.weightedDegree hfinite z w := by
    calc
      _ ≤ (1+(sigma : ℝ)) * ∑ p ∈ CurveContactFamily.places hfinite
          (CurveContactFamily.fibre x) c hx,
            (CurveContactFamily.contact hres hfinite (CurveContactFamily.fibre x) c hx v p : ℝ) :=
        mul_le_mul_of_nonneg_left hsum (by positivity)
      _ ≤ _ := hunit.trans_eq hdegree.symm
  exact (not_lt_of_ge hbound) hexcess

namespace GeometricInterpolationData

theorem exact_weighted_curve_inequality (d : GeometricInterpolationData)
    {E : Type*} [Field E] [Algebra ℂ E] [Algebra.EssFiniteType ℂ E]
    (y : E) (x : Fin d.m → E)
    (hgen : IntermediateField.adjoin ℂ
      (Set.range (Fin.cases y x : Fin (d.m+1) → E)) = ⊤)
    (htrdeg : Algebra.trdeg ℂ E = 1) :
    let hres := PlaceLocalRing.residue_integral htrdeg.le
    let hfinite := CurveParameterFinite.finite_over_every_parameter ℂ E htrdeg
    let z : Fin (d.m+1) → E := Fin.cases y x
    let hz := CurveInequality.nonconstant_coordinates z hgen htrdeg
    (1+(d.sigma : ℝ)) * ∑ p ∈ places hfinite z d.curveBases d.curveCenters hz,
      (contact hres hfinite z d.curveBases d.curveBases_nonzero
        d.curveCenters hz d.curveJetWeights p : ℝ) ≤
      CurveContactSum.weightedDegree hfinite z d.curveDegreeWeights :=
  weighted_curve_inequality d.m_pos y x d.curveBases d.curveBases_nonzero
    d.curveCenters d.curveCenters_injective hgen htrdeg
    d.curveDegreeWeights d.curveJetWeights d.curveDegreeWeights_pos d.curveJetWeights_pos
    d.sigma (by exact_mod_cast d.sigma_pos) d.curve_volume d.curve_fibre_volume
    d.curve_separated_weight_products d.curve_coordinate_ratio

end GeometricInterpolationData
end
end QuadraticPi.MovingLogGeometry


==> anc/lean/QuadraticPi/MovingLogGeometry/CurveMargin.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.AmpleCurveDegreePositive
import OAI.NumberTheory.PiExponent.Ampleness.NefAmple
import OAI.NumberTheory.PiExponent.Approximation.ConstantPullbackDegree
import QuadraticPi.MovingLogGeometry.CurveInequality
import OAI.NumberTheory.PiExponent.LocalAlgebra.InvertibleIdealAway

set_option autoImplicit false

namespace QuadraticPi.MovingLogGeometry
open OAI OAI.PiExponent

noncomputable section
namespace CurveMargin
open AlgebraicGeometry CategoryTheory
open PiExponentSeshadri.Geometry
open NumericalAmpleness
variable {B X : Scheme.{0}}

theorem curve_degree_laws (p : B ⟶ Spec (.of ℂ)) [IsProper p]
    (H : LineBundle B) (hH : H.IsAmple) (C : IntegralCurve B) :
    (∀ L M : LineBundle B, curveDegree p (L.tensor M) C =
      curveDegree p L C + curveDegree p M C) ∧
    (∀ (L : LineBundle B) (n : ℕ), curveDegree p (L.pow n) C =
      (n : ℤ) * curveDegree p L C) := by
  let HC := H.pullback C.embedding
  have hHC : HC.IsAmple := LineBundle.IsAmple.pullback_closedImmersion H hH C.embedding
  have hfinite := CurveDegree.finite_line_cohomology_of_ample (C.embedding ≫ p) HC hHC
  have hH2 : CurveDegree.LineCohomologyTwoZero C.scheme := by
    intro M
    exact ⟨fun a b =>
      (lineBundle_cohomology_zero_of_dimension_le 1 (C.embedding ≫ p) HC hHC M
        C.dimension.le 2 (by omega) a).trans
      (lineBundle_cohomology_zero_of_dimension_le 1 (C.embedding ≫ p) HC hHC M
        C.dimension.le 2 (by omega) b).symm⟩
  exact ⟨fun L M => curveDegree_tensor p H hH L M C hfinite hH2,
    fun L n => curveDegree_pow p H hH L C hfinite hH2 n⟩

def marginCoefficient (a : ℕ) (σ : ℝ) : ℝ := σ / ((a : ℝ) * (1 + σ) - 1)

theorem marginCoefficient_pos {a : ℕ} (ha : 1 < a) {σ : ℝ} (hσ : 0 < σ) :
    0 < marginCoefficient a σ := by
  apply div_pos hσ
  exact NefAmple.combination_denominator_pos (by exact_mod_cast ha) hσ

theorem margin_of_nonnegative_degree
    (p : B ⟶ Spec (.of ℂ)) [IsProper p] (A J : LineBundle B)
    (a : ℕ) (ha : 1 < a) (hample : ((A.pow a).tensor J).IsAmple)
    (σ : ℝ) (hσ : 0 < σ) (C : IntegralCurve B)
    (hn : 0 ≤ (curveDegree p A C : ℝ) + (1 + σ) * (curveDegree p J C : ℝ)) :
    marginCoefficient a σ * (curveDegree p ((A.pow a).tensor J) C : ℝ) ≤
      (curveDegree p (A.tensor J) C : ℝ) := by
  obtain ⟨ht,hp⟩ := curve_degree_laws p ((A.pow a).tensor J) hample C
  rw [ht, hp, ht]
  push_cast
  unfold marginCoefficient
  have ha' : 1 < (a : ℝ) := by exact_mod_cast ha
  have hd := NefAmple.combination_denominator_pos ha' hσ
  rw [div_mul_eq_mul_div]
  apply (div_le_iff₀ hd).mpr
  have hn' := mul_nonneg (sub_pos.mpr ha').le hn
  nlinarith

theorem curveDegree_zero_of_frame (p : B ⟶ Spec (.of ℂ))
    (J : LineBundle B) (C : IntegralCurve B)
    (e : (J.pullback C.embedding).sheaf ≅ structureSheaf C.scheme) :
    curveDegree p J C = 0 := by
  unfold curveDegree
  change eulerCharacteristic (C.embedding ≫ p) 1 (J.pullback C.embedding).sheaf - _ = 0
  rw [eulerCharacteristic_iso (C.embedding ≫ p) e 1]
  exact sub_self _

theorem margin_of_exceptional_frame
    (p : B ⟶ Spec (.of ℂ)) [IsProper p] (A J : LineBundle B)
    (a : ℕ) (ha : 1 < a) (hample : ((A.pow a).tensor J).IsAmple)
    (σ : ℝ) (hσ : 0 < σ) (C : IntegralCurve B)
    (e : (J.pullback C.embedding).sheaf ≅ structureSheaf C.scheme) :
    marginCoefficient a σ * (curveDegree p ((A.pow a).tensor J) C : ℝ) ≤
      (curveDegree p (A.tensor J) C : ℝ) := by
  have hj := curveDegree_zero_of_frame p J C e
  have hpos := curveDegree_pos_of_ample p ((A.pow a).tensor J) hample C
  obtain ⟨ht,hp⟩ := curve_degree_laws p ((A.pow a).tensor J) hample C
  rw [ht, hp, hj, add_zero] at hpos
  have ha' : (0 : ℤ) < a := by exact_mod_cast (Nat.zero_lt_of_lt ha)
  have hA := (mul_pos_iff_of_pos_left ha').mp hpos
  apply margin_of_nonnegative_degree p A J a ha hample σ hσ C
  rw [hj]
  simpa using (show (0 : ℝ) ≤ (curveDegree p A C : ℝ) by exact_mod_cast hA.le)

theorem margin_of_avoids_center
    (p : B ⟶ Spec (.of ℂ)) [IsProper p]
    (I : X.IdealSheafData) (π : B ⟶ X) (A J : LineBundle B)
    (ι : J.sheaf ⟶ structureSheaf B) (hJ : PresentsPullbackIdeal I π J ι)
    (a : ℕ) (ha : 1 < a) (hample : ((A.pow a).tensor J).IsAmple)
    (σ : ℝ) (hσ : 0 < σ) (C : IntegralCurve B)
    (havoid : ∀ c : C.scheme, (C.embedding ≫ π) c ∉ I.support) :
    marginCoefficient a σ * (curveDegree p ((A.pow a).tensor J) C : ℝ) ≤
      (curveDegree p (A.tensor J) C : ℝ) :=
  margin_of_exceptional_frame p A J a ha hample σ hσ C
    (InvertibleIdealAway.pullbackIsoOfAvoids I π J ι hJ C.embedding havoid)

theorem margin_of_image_outside_chart
    (p : B ⟶ Spec (.of ℂ)) [IsProper p]
    (I : X.IdealSheafData) (π : B ⟶ X) (A J : LineBundle B)
    (ι : J.sheaf ⟶ structureSheaf B) (hJ : PresentsPullbackIdeal I π J ι)
    (a : ℕ) (ha : 1 < a) (hample : ((A.pow a).tensor J).IsAmple)
    (σ : ℝ) (hσ : 0 < σ) (C : IntegralCurve B)
    (U : X.Opens) (hsupport : (I.support : Set X) ⊆ U)
    (hmiss : ∀ c : C.scheme, (C.embedding ≫ π) c ∉ U) :
    marginCoefficient a σ * (curveDegree p ((A.pow a).tensor J) C : ℝ) ≤
      (curveDegree p (A.tensor J) C : ℝ) :=
  margin_of_avoids_center p I π A J ι hJ a ha hample σ hσ C
    (fun c hc => hmiss c (hsupport hc))

theorem margin_of_contracted
    (p : B ⟶ Spec (.of ℂ)) [IsProper p] (π : B ⟶ X)
    (L : LineBundle X) (J : LineBundle B)
    (a : ℕ) (ha : 1 < a) (hample : (((L.pullback π).pow a).tensor J).IsAmple)
    (σ : ℝ) (hσ : 0 < σ) (C : IntegralCurve B)
    (x : X) (hc : Set.range (C.embedding ≫ π) ⊆ ({x} : Set X)) :
    marginCoefficient a σ * (curveDegree p (((L.pullback π).pow a).tensor J) C : ℝ) ≤
      (curveDegree p ((L.pullback π).tensor J) C : ℝ) := by
  have hA := ConstantPullbackDegree.curveDegree_eq_zero_of_contracted p L π C x hc
  have hpos := curveDegree_pos_of_ample p (((L.pullback π).pow a).tensor J) hample C
  obtain ⟨ht,hp⟩ := curve_degree_laws p (((L.pullback π).pow a).tensor J) hample C
  rw [ht, hp, hA, mul_zero, zero_add] at hpos
  apply margin_of_nonnegative_degree p (L.pullback π) J a ha hample σ hσ C
  rw [hA]
  exact add_nonneg (by norm_num) (mul_nonneg (by linarith)
    (by exact_mod_cast hpos.le))

variable (d : GeometricInterpolationData)
variable {E : Type*} [Field E] [Algebra ℂ E] [Algebra.EssFiniteType ℂ E]

def contactSum (y : E) (x : Fin d.m → E)
    (hgen : IntermediateField.adjoin ℂ
      (Set.range (Fin.cases y x : Fin (d.m+1) → E)) = ⊤)
    (htrdeg : Algebra.trdeg ℂ E = 1) : ℝ :=
  let hres := PlaceLocalRing.residue_integral htrdeg.le
  let hfinite := CurveParameterFinite.finite_over_every_parameter ℂ E htrdeg
  let z : Fin (d.m+1) → E := Fin.cases y x
  let hz := CurveInequality.nonconstant_coordinates z hgen htrdeg
  ∑ q ∈ places hfinite z d.curveBases d.curveCenters hz,
    (contact hres hfinite z d.curveBases d.curveBases_nonzero d.curveCenters hz d.curveJetWeights q : ℝ)

def poleDegree (y : E) (x : Fin d.m → E) (htrdeg : Algebra.trdeg ℂ E = 1) : ℝ :=
  CurveContactSum.weightedDegree
    (CurveParameterFinite.finite_over_every_parameter ℂ E htrdeg)
    (Fin.cases y x : Fin (d.m+1) → E) d.curveDegreeWeights

theorem actual_contact_bound (y : E) (x : Fin d.m → E)
    (hgen : IntermediateField.adjoin ℂ
      (Set.range (Fin.cases y x : Fin (d.m+1) → E)) = ⊤)
    (htrdeg : Algebra.trdeg ℂ E = 1) :
    (1 + (d.sigma : ℝ)) * contactSum d y x hgen htrdeg ≤ poleDegree d y x htrdeg :=
  d.exact_weighted_curve_inequality y x hgen htrdeg

theorem margin_of_actual_contact_degrees
    (p : B ⟶ Spec (.of ℂ)) [IsProper p] (A J : LineBundle B)
    (a : ℕ) (ha : 1 < a) (hample : ((A.pow a).tensor J).IsAmple)
    (C : IntegralCurve B) (y : E) (x : Fin d.m → E)
    (hgen : IntermediateField.adjoin ℂ
      (Set.range (Fin.cases y x : Fin (d.m+1) → E)) = ⊤)
    (htrdeg : Algebra.trdeg ℂ E = 1) (R : ℚ) (hR : 0 < R)
    (hA : (curveDegree p A C : ℝ) = (R : ℝ) * poleDegree d y x htrdeg)
    (hJ : (curveDegree p J C : ℝ) = -(R : ℝ) * contactSum d y x hgen htrdeg) :
    marginCoefficient a d.sigma * (curveDegree p ((A.pow a).tensor J) C : ℝ) ≤
      (curveDegree p (A.tensor J) C : ℝ) := by
  apply margin_of_nonnegative_degree p A J a ha hample d.sigma d.sigma_pos C
  rw [hA, hJ]
  have hR' : (0 : ℝ) ≤ R := by exact_mod_cast hR.le
  have h := mul_le_mul_of_nonneg_left (actual_contact_bound d y x hgen htrdeg) hR'
  nlinarith


end CurveMargin

end

end QuadraticPi.MovingLogGeometry


==> anc/lean/QuadraticPi/MovingLogGeometry/CurveModel.lean <==
import QuadraticPi.MovingLogGeometry.BlowupPolarization
import QuadraticPi.MovingLogGeometry.CurveCoordinates

set_option autoImplicit false

/-! Curve normalization model for the actual moving-center blowup. -/


namespace QuadraticPi.MovingLogGeometry
open OAI OAI.PiExponent

noncomputable section
namespace CurveModel
open AlgebraicGeometry CategoryTheory TopologicalSpace
open BlowupGeometry CurveNormalizationModel
variable (d : GeometricInterpolationData)

structure ModelData (C : NumericalAmpleness.IntegralCurve (blowup d)) where
  E : Type
  [field : Field E]
  [algebra : Algebra ℂ E]
  [essFiniteType : Algebra.EssFiniteType ℂ E]
  coordinates : Fin (d.m+1) → E
  coordinates_generate : IntermediateField.adjoin ℂ (Set.range coordinates) = ⊤
  trdeg_one : Algebra.trdeg ℂ E = 1
  parameter : E
  parameter_transcendental : Transcendental ℂ parameter
  [parameterFinite : FiniteDimensional (IntermediateField.adjoin ℂ {parameter}) E]
  normalization : parameterCurve parameter parameter_transcendental ⟶ C.scheme
  [normalizationFinite : IsFinite normalization]
  normalization_over : normalization ≫ C.embedding ≫ structureMap d =
    parameterCurveStructureMap parameter parameter_transcendental
  chart : C.scheme.Opens
  chart_nonempty : chart ≠ ⊥
  [chartIso : IsIso (normalization ∣_ chart)]
  generic_coordinates : parameterCurveGenericPoint parameter parameter_transcendental ≫
      (normalization ≫ C.embedding ≫ projection d) =
    CurveMonomialMap.genericMonomialMap (exponents d) (constantIndex d)
      ((scale d).exponents_constant d.curveDegreeWeights_pos) (coordinateIndex d)
      ((scale d).exponents_coordinate d.curveDegreeWeights_pos) coordinates

theorem existsModelData (C : NumericalAmpleness.IntegralCurve (blowup d))
    (hn : ¬ ∃ t : compactification d, Set.range (C.embedding ≫ projection d) ⊆ {t})
    (hm : ∃ c : C.scheme, (C.embedding ≫ projection d) c ∈ (affineChart d).opensRange) :
    Nonempty (ModelData d C) := by
  let := CurveCoordinates.sourceAlgebra d C
  have hp := CurveCoordinates.field_properties d C hn hm
  let := hp.1
  let z := CurveCoordinates.coordinates d C hn hm
  have hfinite := CurveParameterFinite.finite_over_every_parameter ℂ C.scheme.functionField hp.2.1
  obtain ⟨i,hi⟩ := CurveInequality.nonconstant_coordinates z hp.2.2 hp.2.1
  let f := z i
  have hf : Transcendental ℂ f := hi
  let := hfinite f hf
  obtain ⟨g,hg,hgeneric,hgfinite,W,hW,hWiso⟩ :=
    CurveNormalizationMorphism.exists_intrinsic_normalization_morphism
      (C.embedding ≫ structureMap d) C.dimension f hf
  let := hgfinite
  let := hWiso
  have hWne : W ≠ ⊥ := by
    intro he
    simp only [he, Opens.mem_bot] at hW
  have hc : parameterCurveGenericPoint f hf ≫ (g ≫ C.embedding ≫ projection d) =
      CurveMonomialMap.genericMonomialMap (exponents d) (constantIndex d)
        ((scale d).exponents_constant d.curveDegreeWeights_pos) (coordinateIndex d)
        ((scale d).exponents_coordinate d.curveDegreeWeights_pos) z := by
    change parameterCurveGenericPoint f hf ≫ (g ≫ C.embedding ≫ projection d) =
      Spec.map (CommRingCat.ofHom (MvPolynomial.aeval z).toRingHom) ≫ affineChart d
    rw [← Category.assoc, ← Category.assoc, hgeneric]
    exact (CurveCoordinates.coordinates_generic_map d C hn hm).symm
  exact ⟨{ E := C.scheme.functionField
           field := inferInstance
           algebra := inferInstance
           essFiniteType := hp.1
           coordinates := z
           coordinates_generate := hp.2.2
           trdeg_one := hp.2.1
           parameter := f
           parameter_transcendental := hf
           parameterFinite := inferInstance
           normalization := g
           normalizationFinite := hgfinite
           normalization_over := hg
           chart := W
           chart_nonempty := hWne
           chartIso := hWiso
           generic_coordinates := hc }⟩

end CurveModel

end

end QuadraticPi.MovingLogGeometry


==> anc/lean/QuadraticPi/MovingLogGeometry/CurveModelDegrees.lean <==
import QuadraticPi.MovingLogGeometry.DataExceptionalDegree
import QuadraticPi.MovingLogGeometry.CurveModel

set_option autoImplicit false

/-! Generic geometric-data adaptation of the pinned upstream AdmissibleCurveModelDegrees module.
Only imports, namespace names, and the data parameter are generalized. -/


namespace QuadraticPi.MovingLogGeometry
open OAI OAI.PiExponent

noncomputable section
namespace CurveModel
open AlgebraicGeometry CategoryTheory
open PiExponentSeshadri.Geometry
open BlowupGeometry CurveNormalizationModel
variable (d : GeometricInterpolationData)

def degreeData (C : NumericalAmpleness.IntegralCurve (blowup d))
    (r : ModelData d C) : BlowupMargin.AffineCurveDegreeData d C := by
  letI := r.field
  letI := r.algebra
  letI := r.essFiniteType
  letI := r.parameterFinite
  letI := r.normalizationFinite
  letI := r.chartIso
  let y := r.coordinates 0
  let x := fun i : Fin d.m => r.coordinates i.succ
  have htuple : (Fin.cases y x : Fin (d.m+1) → r.E) = r.coordinates := by
    funext i
    cases i using Fin.cases <;> rfl
  have hgen : IntermediateField.adjoin ℂ
      (Set.range (Fin.cases y x : Fin (d.m+1) → r.E)) = ⊤ := by
    rw [htuple]
    exact r.coordinates_generate
  let hfinite := CurveParameterFinite.finite_over_every_parameter ℂ r.E r.trdeg_one
  have hA : (NumericalAmpleness.curveDegree (structureMap d) (A d) C : ℝ) =
      ((scale d).radius : ℝ) * CurveMargin.poleDegree d y x r.trdeg_one := by
    change _ = ((scale d).radius : ℝ) *
      CurveContactSum.weightedDegree hfinite (Fin.cases y x) d.curveDegreeWeights
    rw [htuple]
    exact CurveNormalizedDegreeTransfer.weighted_curveDegree
      (exponents d) r.coordinates (constantIndex d)
      ((scale d).exponents_constant d.curveDegreeWeights_pos)
      (coordinateIndex d) ((scale d).exponents_coordinate d.curveDegreeWeights_pos)
      (structureMap d) (H d) (H_ample d) C r.parameter r.parameter_transcendental
      r.normalization r.normalization_over r.chart r.chart_nonempty
      (projection d) r.generic_coordinates d.curveDegreeWeights d.curveDegreeWeights_pos
      (by exact_mod_cast (scale d).radius_pos) (scale d).degreePowers
      (scale d).degreePowers_eq (pureIndex d)
      ((scale d).exponents_pure d.curveDegreeWeights_pos)
      ((scale d).budget d.curveDegreeWeights_pos) hfinite
  have hgeneric : parameterCurveGenericPoint r.parameter r.parameter_transcendental ≫
      (r.normalization ≫ C.embedding) ≫ projection d =
      Spec.map (CommRingCat.ofHom (MvPolynomial.aeval (Fin.cases y x)).toRingHom) ≫
        affineChart d := by
    have heval : (MvPolynomial.aeval r.coordinates).toRingHom =
        MvPolynomial.eval₂Hom (algebraMap ℂ r.E) r.coordinates := by
      apply RingHom.ext
      intro P
      exact MvPolynomial.aeval_def r.coordinates P
    rw [htuple, heval]
    simpa only [Category.assoc, CurveMonomialMap.genericMonomialMap, affineChart] using
      r.generic_coordinates
  have hJ : (NumericalAmpleness.curveDegree (structureMap d) (J d) C : ℝ) =
      -((scale d).radius : ℝ) * CurveMargin.contactSum d y x hgen r.trdeg_one := by
    have hd := CurveNormalizedDegreeTransfer.curveDegree_eq_normalized
      (structureMap d) (H d) (H_ample d) C r.parameter r.parameter_transcendental
      r.normalization r.normalization_over r.chart r.chart_nonempty (J d)
    have hn := ExceptionalDegree.admissible_degree_eq_neg_contactSum
      d y x hgen r.trdeg_one r.parameter r.parameter_transcendental
      (r.normalization ≫ C.embedding) hgeneric
    exact (congrArg (fun n : ℤ => (n : ℝ)) hd).trans hn
  exact { E := r.E
          field := r.field
          algebra := r.algebra
          essFiniteType := r.essFiniteType
          y := y
          x := x
          coordinates_generate := hgen
          trdeg_one := r.trdeg_one
          hyperplane_degree := hA
          exceptional_degree := hJ }

end CurveModel

end

end QuadraticPi.MovingLogGeometry


==> anc/lean/QuadraticPi/MovingLogGeometry/CurveRigidity.lean <==
import OAI.NumberTheory.PiExponent.Geometry.CurveFieldRigidity

/-! The persistent-component argument fixes the multiplicative coordinate at
the actual nonzero center; it does not require that center to equal one. -/

namespace QuadraticPi.MovingLogGeometry

noncomputable section
open OAI OAI.PiExponent
open scoped BigOperators
open PiExponentApprox PersistentWeightComparison CurveCenters CurveValuationCenter
open CurveFieldRigidity

theorem logarithmic_coordinate_eq_center
    {E : Type*} [Field E] [Algebra ℂ E] {m : ℕ}
    (x : Fin (m+1) → E) (a : Fin (m+1) → ℂ) (ha : a 0 ≠ 0)
    (p : NormalizedPlace ℂ E) (hp : Centered x a p)
    (hheight : (coordinateKernel x).height ≤ m)
    (rho : Fin (m+1) → ℚ) (hrho : ∀ i, 0 < rho i)
    (cost : Fin (m+1) → ℝ) (hcost : ∀ i, 0 < cost i)
    (sigma N : ℝ) (hsigma : 0 < sigma) (hN : 0 < N)
    (hrect : UniformRectangles (m+1) cost (sigma / ((m : ℝ)+2)) N)
    (F : FramePolynomial m) (hF0 : F ≠ 0)
    (hF : HasWeightedDegreeLE (fun i => (rho i : ℝ)) N F)
    (hvanish : ∀ word : List (Fin (m+1)), frameWordCost cost word ≤ sigma*N →
      MvPolynomial.aeval x (polynomialFrameWord m word F) = 0)
    (hseparated : ∀ A B : Finset (Fin (m+1)), A.card = B.card →
      ∀ i, i ≠ 0 → i ∈ A → i ∉ B →
      (∀ j, i < j → (j ∈ A ↔ j ∈ B)) →
      comparisonConstant m sigma * (∏ j ∈ B, cost j) < ∏ j ∈ A, (rho j : ℝ)) :
    x 0 = algebraMap ℂ E (a 0) := by
  have hx0 : x 0 ≠ 0 := by
    intro hz
    have hc := hp.constant_coordinate 0 0 (by simpa using hz)
    exact ha hc.symm
  have hY : MvPolynomial.X (0 : Fin (m+1)) ∉ coordinateKernel x := by
    simpa only [mem_coordinateKernel, MvPolynomial.aeval_X] using hx0
  have hbound : ((m : ℝ)+2) * ((sigma / ((m : ℝ)+2))*N) = sigma*N := by
    have hm : (m : ℝ)+2 ≠ 0 := by positivity
    field_simp
  obtain ⟨c, hc⟩ := CurveComponentRigidity.coordinate_constant_of_persistent_comparison
    (fun i => (rho i : ℝ)) cost (comparisonConstant m sigma)
    ((sigma / ((m : ℝ)+2))*N) (fun i => (hcost i).le) (by positivity)
    F hF0 (coordinateKernel x) inferInstance hheight hY
    (fun word hword => hvanish word (by simpa only [hbound] using hword))
    (logarithmic_persistent_comparison rho hrho cost hcost sigma N hsigma hN hrect
      F hF (coordinateKernel x) hY) hseparated
  have hxc : x 0 = algebraMap ℂ E c := by
    simpa only [mem_coordinateKernel, map_sub, MvPolynomial.aeval_X,
      MvPolynomial.aeval_C, sub_eq_zero] using hc
  exact hxc.trans (congrArg (algebraMap ℂ E) (hp.constant_coordinate 0 c hxc))

end
end QuadraticPi.MovingLogGeometry


==> anc/lean/QuadraticPi/MovingLogGeometry/DataExceptionalDegree.lean <==
import QuadraticPi.MovingLogGeometry.ExceptionalDegree
import QuadraticPi.MovingLogGeometry.BlowupGeometry
import QuadraticPi.MovingLogGeometry.CurveMargin

set_option autoImplicit false

/-! Generic-data specialization of the existing exceptional divisor degree theorem.
The generic local algebra and divisor results are reused from upstream unchanged. -/

namespace QuadraticPi.MovingLogGeometry
open OAI OAI.PiExponent
namespace ExceptionalDegree
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
open PiExponent.SectionZeroIdeal PiExponent.SectionImageIdeal


theorem admissible_degree_eq_neg_contactSum
    (d : GeometricInterpolationData)
    {E : Type} [Field E] [Algebra ℂ E] [Algebra.EssFiniteType ℂ E]
    (y : E) (x : Fin d.m → E)
    (hgen : IntermediateField.adjoin ℂ
      (Set.range (Fin.cases y x : Fin (d.m+1) → E)) = ⊤)
    (htrdeg : Algebra.trdeg ℂ E = 1)
    (f : E) (hf : Transcendental ℂ f) :
    letI := CurveParameterFinite.finite_over_every_parameter ℂ E htrdeg f hf
    ∀ (g : CurveNormalizationModel.parameterCurve f hf ⟶ BlowupGeometry.blowup d),
    CurveNormalizationModel.parameterCurveGenericPoint f hf ≫ g ≫
      BlowupGeometry.projection d =
      Spec.map (CommRingCat.ofHom (MvPolynomial.aeval (Fin.cases y x)).toRingHom) ≫
        BlowupGeometry.affineChart d →
    ((eulerCharacteristic (CurveNormalizationModel.parameterCurveStructureMap f hf) 1
        ((BlowupGeometry.J d).pullback g).sheaf -
      eulerCharacteristic (CurveNormalizationModel.parameterCurveStructureMap f hf) 1
        (structureSheaf (CurveNormalizationModel.parameterCurve f hf)) : ℤ) : ℝ) =
      -((BlowupGeometry.scale d).radius : ℝ) *
        CurveMargin.contactSum d y x hgen htrdeg := by
  let hfinite := CurveParameterFinite.finite_over_every_parameter ℂ E htrdeg
  let := hfinite f hf
  intro g hgeneric
  let hres := PlaceLocalRing.residue_integral htrdeg.le
  let z : Fin (d.m+1) → E := Fin.cases y x
  let hz := CurveInequality.nonconstant_coordinates z hgen htrdeg
  have hc : Function.Injective (fun j => fullCenter (d.curveBases j) (d.curveCenters j)) := by
    let i : Fin d.m := ⟨0, by have := d.m_pos; omega⟩
    intro j k h
    exact d.curveCenters_injective i (congrFun h i.succ)
  have h := compactIdeal_degree_eq_neg_contact_sum f hf d.curveBases d.curveBases_nonzero d.curveCenters hc
    (BlowupGeometry.logCutoff d) (BlowupGeometry.scale d).jetPowers
    (BlowupGeometry.scale d).jetPowers_pos d.curveJetWeights d.curveJetWeights_pos
    (BlowupGeometry.scale d).radius (BlowupGeometry.scale d).jetPowers_eq
    (BlowupGeometry.logCutoff_strict d) (BlowupGeometry.affineChart d)
    (BlowupGeometry.compactificationStructureMap d)
    (BlowupGeometry.affineChart_over d)
    (BlowupGeometry.projection d) (BlowupGeometry.J d)
    (BlowupGeometry.exceptionalInclusion d)
    (BlowupGeometry.exceptional_presents d) g z hz hgeneric hres hfinite
  change _ = -((BlowupGeometry.scale d).radius : ℝ) *
    ∑ p ∈ places hfinite z d.curveBases d.curveCenters hz,
      (contact hres hfinite z d.curveBases d.curveBases_nonzero d.curveCenters hz d.curveJetWeights p : ℝ)
  exact_mod_cast h


end
end ExceptionalDegree
end QuadraticPi.MovingLogGeometry


==> anc/lean/QuadraticPi/MovingLogGeometry/DerivativeVanishing.lean <==
import QuadraticPi.MovingLogGeometry.ContactFamily
import OAI.NumberTheory.PiExponent.Cohomology.CurveDerivativeVanishing

/-!
# Global derivative vanishing from excess moving logarithmic contact

This applies the product formula and pole-degree estimate to the actual
moving-center DVR contacts. The local estimate is proved in ContactFamily.
-/

set_option autoImplicit false
noncomputable section
open scoped BigOperators
namespace QuadraticPi.MovingLogGeometry

open OAI OAI.PiExponent
open PiExponentApprox CurveValuationCenter PlaceValuationRing

theorem logarithmic_words_vanish
    {E : Type*} [Field E] [Algebra ℂ E] {m K : ℕ}
    (hres : ∀ p : NormalizedPlace ℂ E,
      Algebra.IsIntegral ℂ (IsLocalRing.ResidueField (ring p)))
    (hfinite : ∀ f : E, Transcendental ℂ f →
      FiniteDimensional (IntermediateField.adjoin ℂ {f}) E)
    (z : Fin (m+1) → E) (b : Fin K → ℂ) (hb : ∀ j, b j ≠ 0)
    (c : Fin K → Fin m → ℂ)
    (hz : ∃ i, Transcendental ℂ (z i))
    (w v : Fin (m+1) → ℚ) (hw : ∀ i, 0 < w i) (hv : ∀ i, 0 < v i)
    (sigma : ℚ) (hsigma : 0 < sigma) (N : ℕ) (hN : 0 < N)
    (F : FramePolynomial m)
    (hF : HasWeightedDegreeLE (fun i => (w i : ℝ)) N F)
    (hjet : ∀ j, MovingLogInterpolation.formalJet (b j) (c j) F ∈
      JetGeometry.rationalWeightedIdeal v (fun i => (hv i).le) ((1+3*sigma)*N))
    (hexcess : CurveContactSum.weightedDegree hfinite z w <
      (1+(sigma : ℝ)) * ∑ p ∈ places hfinite z b c hz, (contact hres hfinite z b hb c hz v p : ℝ)) :
    ∀ word : List (Fin (m+1)),
      frameWordCost (fun i => (v i : ℝ)) word ≤ (sigma : ℝ)*N →
        MvPolynomial.aeval z (polynomialFrameWord m word F) = 0 := by
  intro word hword
  have hNR : (0 : ℝ) < N := by exact_mod_cast hN
  have hsigR : (0 : ℝ) < sigma := by exact_mod_cast hsigma
  have hcost : (word.map v).sum ≤ sigma*N := by
    change (word.map (fun i => (v i : ℝ))).sum ≤ (sigma : ℝ)*N at hword
    rw [← CurveDerivativeVanishing.cast_word_cost v word] at hword
    exact_mod_cast hword
  have hdegree : ∀ d ∈ (polynomialFrameWord m word F).support,
      Finsupp.weight (fun i => (w i : ℝ)) d ≤ (N : ℝ) := by
    apply (FrameEquationFamily.hasWeightedDegreeLE_iff_supportBound _ _ _).mp
    exact hF.polynomialFrameWord (fun i => by exact_mod_cast (hw i).le) word
  have hsum : 0 ≤ ∑ p ∈ places hfinite z b c hz, (contact hres hfinite z b hb c hz v p : ℝ) := by
    apply Finset.sum_nonneg
    intro p hp
    exact_mod_cast contact_nonneg hres hfinite z b hb c hz v hv p
  apply CurveContactSum.polynomial_eq_zero_of_excess_contact hfinite z w hw
    (N : ℝ) ((1+2*(sigma : ℝ))*N) hNR.le (polynomialFrameWord m word F) hdegree
    (places hfinite z b c hz) (fun p => (contact hres hfinite z b hb c hz v p : ℝ))
  · intro hne p hp
    have hret : (1+2*sigma)*(N : ℚ) ≤ (1+3*sigma)*N - (word.map v).sum := by
      nlinarith
    have hlocal := logWord_order_lower hres hfinite z b hb c hz v hv ((1+3*sigma)*N)
      F hjet word hne p hp
    have hq := (mul_le_mul_of_nonneg_left hret
      (contact_nonneg hres hfinite z b hb c hz v hv p)).trans hlocal
    have hr : (contact hres hfinite z b hb c hz v p : ℝ) * ((1+2*(sigma : ℝ))*N) ≤
        (WeightedPolynomialPole.coordinateOrder p.valuation
          (MvPolynomial.aeval z (polynomialFrameWord m word F)) : ℝ) := by
      exact_mod_cast hq
    simpa only [mul_comm] using hr
  · calc
      (N : ℝ) * CurveContactSum.weightedDegree hfinite z w <
          N * ((1+(sigma : ℝ)) * ∑ p ∈ places hfinite z b c hz,
            (contact hres hfinite z b hb c hz v p : ℝ)) := mul_lt_mul_of_pos_left hexcess hNR
      _ = (1+(sigma : ℝ)) * (N * ∑ p ∈ places hfinite z b c hz,
          (contact hres hfinite z b hb c hz v p : ℝ)) := by ring
      _ ≤ (1+2*(sigma : ℝ)) * (N * ∑ p ∈ places hfinite z b c hz,
          (contact hres hfinite z b hb c hz v p : ℝ)) :=
        mul_le_mul_of_nonneg_right (by linarith) (mul_nonneg hNR.le hsum)
      _ = _ := by ring

end QuadraticPi.MovingLogGeometry


==> anc/lean/QuadraticPi/MovingLogGeometry/ExceptionalDegree.lean <==
import QuadraticPi.MovingLogGeometry.CenterIdentification
import QuadraticPi.MovingLogGeometry.JetColength
import OAI.NumberTheory.PiExponent.Ampleness.ExceptionalCurveDegree

/-! Exact degree of the exceptional moving-center ideal along normalized curves. -/

namespace QuadraticPi.MovingLogGeometry
noncomputable section
namespace ExceptionalDegree
open OAI OAI.PiExponent
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
open PiExponent.SectionZeroIdeal PiExponent.SectionImageIdeal
open OAI.PiExponent.ExceptionalCurveDegree
variable {X Y : Scheme.{0}}

theorem localIdeal_compactIdeal {A : Type} [CommRing A]
    {m : ℕ} {K : Type} [Fintype K] (b : K → ℂ) (c : K → Fin m → ℂ)
    (T : Fin m → ℕ) (e : Fin (m+1) → ℕ)
    (j : JetIdeals.affineSpace m ⟶ X) [IsOpenImmersion j] [QuasiCompact j]
    (φ : JetIdeals.coordinateRing m →+* A) :
    localIdeal (JetIdeals.compactIdeal b c T e j)
      (Spec.map (CommRingCat.ofHom φ) ≫ j) =
        (JetIdeals.polynomialIdeal b c T e).map φ := by
  unfold localIdeal
  rw [Scheme.IdealSheafData.comap_comp, JetIdeals.restrict_compactIdeal]
  exact localIdeal_specIdeal _ φ

section Curve
open CurveNormalizationModel CurveValuationCenter CurvePlaceCenter
open LocalSectionOrder
variable {E : Type} [Field E] [Algebra ℂ E]
variable (f : E) (hf : Transcendental ℂ f)
variable [FiniteDimensional (IntermediateField.adjoin ℂ {f}) E]

theorem map_powerIdeal_eq_top_of_transcendental {m : ℕ}
    (z : Fin (m+1) → E) (hz : ∃ i, Transcendental ℂ (z i))
    (b : ℂ) (c : Fin m → ℂ) (T : Fin m → ℕ)
    (e : Fin (m+1) → ℕ) (he : ∀ i, 0 < e i) :
    (JetIdeals.powerIdeal b c T e).map (MvPolynomial.aeval z).toRingHom = ⊤ := by
  by_contra htop
  have hbot : (JetIdeals.powerIdeal b c T e).map (MvPolynomial.aeval z).toRingHom = ⊥ :=
    (Ideal.eq_bot_or_top _).resolve_right htop
  have hle : JetIdeals.powerIdeal b c T e ≤ RingHom.ker (MvPolynomial.aeval z).toRingHom := by
    intro P hP
    have hm := Ideal.mem_map_of_mem (MvPolynomial.aeval z).toRingHom hP
    rw [hbot] at hm
    exact hm
  have hrad := (Ideal.IsPrime.radical_le_iff
    (RingHom.ker_isPrime (MvPolynomial.aeval z).toRingHom)).mpr hle
  rw [JetIdeals.radical_powerIdeal b c T e he] at hrad
  obtain ⟨i, hi⟩ := hz
  have hc : MvPolynomial.X i - MvPolynomial.C (fullCenter b c i) ∈
      WeightedBezout.pointIdeal (fullCenter b c) := by
    change MvPolynomial.aeval (fullCenter b c) _ = 0
    simp
  have heq := hrad hc
  change MvPolynomial.aeval z _ = 0 at heq
  simp only [map_sub, MvPolynomial.aeval_X, MvPolynomial.aeval_C, sub_eq_zero] at heq
  exact hi (heq ▸ isAlgebraic_algebraMap (fullCenter b c i))

theorem compactIdeal_comap_ne_bot_of_generic {m : ℕ} {K : Type} [Fintype K]
    (b : K → ℂ) (c : K → Fin m → ℂ) (T : Fin m → ℕ)
    (e : Fin (m+1) → ℕ) (hepos : ∀ i, 0 < e i)
    (j : JetIdeals.affineSpace m ⟶ X) [IsOpenImmersion j] [QuasiCompact j]
    (g : parameterCurve f hf ⟶ X) (z : Fin (m+1) → E)
    (hz : ∃ i, Transcendental ℂ (z i))
    (hgeneric : parameterCurveGenericPoint f hf ≫ g =
      Spec.map (CommRingCat.ofHom (MvPolynomial.aeval z).toRingHom) ≫ j) :
    (JetIdeals.compactIdeal b c T e j).comap g ≠ ⊥ := by
  have htop : localIdeal (JetIdeals.compactIdeal b c T e j)
      (parameterCurveGenericPoint f hf ≫ g) = ⊤ := by
    rw [hgeneric, localIdeal_compactIdeal]
    unfold JetIdeals.polynomialIdeal
    change Ideal.mapHom (MvPolynomial.aeval z).toRingHom _ = _
    rw [map_prod]
    have ht : ∀ k : K, (JetIdeals.powerIdeal (b k) (c k) T e).map
        (MvPolynomial.aeval z).toRingHom = ⊤ :=
      fun k => map_powerIdeal_eq_top_of_transcendental z hz (b k) (c k) T e hepos
    simp only [Ideal.mapHom_apply, ht]
    rw [← Ideal.one_eq_top]
    exact Finset.prod_const_one
  intro hzero
  have hb : localIdeal (JetIdeals.compactIdeal b c T e j)
      (parameterCurveGenericPoint f hf ≫ g) = ⊥ := by
    simp only [localIdeal, Scheme.IdealSheafData.comap_comp, hzero,
      Scheme.IdealSheafData.comap_bot]
    exact Ideal.map_bot
  exact bot_ne_top (hb.symm.trans htop)

theorem centerMorphism_eq_centeredLift [X.IsSeparated]
    {m : ℕ} (j : JetIdeals.affineSpace m ⟶ X)
    (g : parameterCurve f hf ⟶ X) (z : Fin (m+1) → E)
    (hgeneric : parameterCurveGenericPoint f hf ≫ g =
      Spec.map (CommRingCat.ofHom (MvPolynomial.aeval z).toRingHom) ≫ j)
    (p : NormalizedPlace ℂ E) (b : ℂ) (c : Fin m → ℂ)
    (hc : CurveCenters.Centered z (fullCenter b c) p) :
    centerMorphism f hf p ≫ g =
      Spec.map (CommRingCat.ofHom
        (MvPolynomial.aeval (PlaceCenteredBranch.lift p z (fullCenter b c) hc)).toRingHom) ≫ j := by
  apply centerMorphism_comp_eq_of_generic f hf p g
  rw [hgeneric, ← Category.assoc, ← Spec.map_comp, ← CommRingCat.ofHom_comp]
  congr 2
  apply CommRingCat.hom_ext
  apply RingHom.ext
  intro P
  exact PlaceCenteredBranch.lift_aeval p z (fullCenter b c) hc P

theorem localIdeal_length_eq_logContact [X.IsSeparated]
    {m K : ℕ} (b : Fin K → ℂ) (hb : ∀ j, b j ≠ 0) (c : Fin K → Fin m → ℂ)
    (hc : Function.Injective (fun j => fullCenter (b j) (c j)))
    (T : Fin m → ℕ) (e : Fin (m+1) → ℕ)
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 < v i)
    (R : ℚ) (he : ∀ i, v i * (e i : ℚ) = R)
    (hT : ∀ i, v i.succ < (T i : ℚ) * v 0)
    (j : JetIdeals.affineSpace m ⟶ X) [IsOpenImmersion j] [QuasiCompact j]
    (g : parameterCurve f hf ⟶ X) (z : Fin (m+1) → E)
    (hz : ∃ i, Transcendental ℂ (z i))
    (hgeneric : parameterCurveGenericPoint f hf ≫ g =
      Spec.map (CommRingCat.ofHom (MvPolynomial.aeval z).toRingHom) ≫ j)
    (p : NormalizedPlace ℂ E)
    [Algebra.IsIntegral ℂ (IsLocalRing.ResidueField (PlaceValuationRing.ring p))]
    (k : Fin K) (hcenter : CurveCenters.Centered z (fullCenter (b k) (c k)) p) :
    ((Module.length (PlaceValuationRing.ring p)
      ((PlaceValuationRing.ring p) ⧸
        localIdeal (JetIdeals.compactIdeal b c T e j)
          (centerMorphism f hf p ≫ g))).toNat : ℚ) =
      R * PlaceCenteredBranch.logContact p (rescaledCoordinates (b k) z) (c k)
        (centered_rescaledCoordinates (b k) (hb k) z (c k) p hcenter)
        (rescaledCoordinates_nonconstant (b k) (hb k) z (c k) hz) v := by
  rw [centerMorphism_eq_centeredLift f hf j g z hgeneric p (b k) (c k) hcenter,
    localIdeal_compactIdeal]
  exact mapped_polynomialIdeal_colength_eq_logContact p b hb c hc v hv T hT R e he z hz k hcenter

theorem compactIdeal_degree_eq_neg_contact_sum [X.IsSeparated]
    {m K : ℕ} (b : Fin K → ℂ) (hb : ∀ j, b j ≠ 0) (c : Fin K → Fin m → ℂ)
    (hc : Function.Injective (fun j => fullCenter (b j) (c j)))
    (T : Fin m → ℕ) (e : Fin (m+1) → ℕ) (hepos : ∀ i, 0 < e i)
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 < v i)
    (R : ℚ) (he : ∀ i, v i * (e i : ℚ) = R)
    (hT : ∀ i, v i.succ < (T i : ℚ) * v 0)
    (j : JetIdeals.affineSpace m ⟶ X) [IsOpenImmersion j] [QuasiCompact j]
    (pX : X ⟶ Spec (CommRingCat.of ℂ)) [IsSeparated pX]
    (hj : j ≫ pX = JetIdeals.structureMap m)
    (π : Y ⟶ X) (J : LineBundle Y) (ι : J.sheaf ⟶ O Y)
    (hJ : PresentsPullbackIdeal (JetIdeals.compactIdeal b c T e j) π J ι)
    (g : parameterCurve f hf ⟶ Y) (z : Fin (m+1) → E)
    (hz : ∃ i, Transcendental ℂ (z i))
    (hgeneric : parameterCurveGenericPoint f hf ≫ g ≫ π =
      Spec.map (CommRingCat.ofHom (MvPolynomial.aeval z).toRingHom) ≫ j)
    (hres : ∀ p : NormalizedPlace ℂ E,
      Algebra.IsIntegral ℂ (IsLocalRing.ResidueField (PlaceValuationRing.ring p)))
    (hfinite : ∀ t : E, Transcendental ℂ t →
      FiniteDimensional (IntermediateField.adjoin ℂ {t}) E) :
    ((eulerCharacteristic (parameterCurveStructureMap f hf) 1 (J.pullback g).sheaf -
      eulerCharacteristic (parameterCurveStructureMap f hf) 1
        (structureSheaf (parameterCurve f hf)) : ℤ) : ℚ) =
      -R * ∑ p ∈ places hfinite z b c hz,
        contact hres hfinite z b hb c hz v p := by
  classical
  let I := JetIdeals.compactIdeal b c T e j
  have hg : I.comap (g ≫ π) ≠ ⊥ :=
    compactIdeal_comap_ne_bot_of_generic f hf b c T e hepos j (g ≫ π) z hz hgeneric
  let D := idealDivisor f hf I π J ι hJ g hg
  let P := places hfinite z b c hz
  have hzero (p : NormalizedPlace ℂ E) (hp : p ∉ P) : D p = 0 := by
    have havoid : (centerMorphism f hf p ≫ g ≫ π)
        (IsLocalRing.closedPoint (PlaceValuationRing.ring p)) ∉ I.support := by
      intro hmem
      change _ ∈ ((JetIdeals.compactIdeal b c T e j).support : Set X) at hmem
      rw [JetIdeals.support_compactIdeal b c T e hepos j pX hj] at hmem
      obtain ⟨k, hk⟩ := Set.mem_iUnion.mp hmem
      obtain ⟨a, ha⟩ := hk
      have hap : JetIdeals.point (b k) (c k) a = JetIdeals.centerPoint (b k) (c k) := by
        have h := Set.mem_range_self (f := JetIdeals.point (b k) (c k)) a
        rw [JetIdeals.range_point] at h
        exact h
      have hclosed : (centerMorphism f hf p ≫ g ≫ π)
          (IsLocalRing.closedPoint (PlaceValuationRing.ring p)) =
          j (JetIdeals.centerPoint (b k) (c k)) := by
        exact ha.symm.trans (congrArg j hap)
      have hfield : Spec.map (CommRingCat.ofHom
          (algebraMap (PlaceValuationRing.ring p) E)) ≫
          (centerMorphism f hf p ≫ g ≫ π) =
          Spec.map (CommRingCat.ofHom (MvPolynomial.aeval z).toRingHom) ≫ j := by
        rw [← Category.assoc, centerMorphism_generic]
        exact hgeneric
      apply hp
      exact (mem_places hfinite z b c hz p).mpr
        ⟨k, JetIdeals.centered_of_closedPoint_eq p z (b k) (c k) j _ hfield hclosed⟩
    change idealDivisor f hf I π J ι hJ g hg p = 0
    rw [idealDivisor_apply, localIdeal_eq_top_of_not_mem I _ havoid]
    simp
  have hsupport : D.support ⊆ P := by
    intro p hp
    by_contra h
    exact (Finsupp.mem_support_iff.mp hp) (hzero p h)
  have hvalue (p : NormalizedPlace ℂ E) (hp : p ∈ P) :
      (D p : ℚ) = R * contact hres hfinite z b hb c hz v p := by
    let := hres p
    have hp' : p ∈ places hfinite z b c hz := hp
    let k := center hfinite z b c hz p hp
    have hcenter := centered hfinite z b c hz p hp
    have h := localIdeal_length_eq_logContact f hf b hb c hc T e v hv R he hT j (g ≫ π)
      z hz hgeneric p k hcenter
    change (idealDivisor f hf I π J ι hJ g hg p : ℚ) = _
    rw [idealDivisor_apply]
    simpa only [contact, dite_eq_left hp', I, k] using h
  have hsum : D.sum (fun _ n => (n : ℚ)) =
      R * ∑ p ∈ P, contact hres hfinite z b hb c hz v p := by
    rw [D.sum_of_support_subset hsupport (fun _ n => (n : ℚ)) (by simp)]
    rw [Finset.mul_sum]
    exact Finset.sum_congr rfl (fun p hp => hvalue p hp)
  have hd := degree_eq_neg_idealDivisor_sum f hf I π J ι hJ g hg
  have hdq : ((eulerCharacteristic (parameterCurveStructureMap f hf) 1 (J.pullback g).sheaf -
      eulerCharacteristic (parameterCurveStructureMap f hf) 1
        (structureSheaf (parameterCurve f hf)) : ℤ) : ℚ) =
      -D.sum (fun _ n => (n : ℚ)) := by
    simpa only [Int.cast_neg, Finsupp.sum, Int.cast_sum, Int.cast_natCast] using
      congrArg (fun a : ℤ => (a : ℚ)) hd
  rw [hsum] at hdq
  simpa only [neg_mul, P] using hdq

end Curve
end ExceptionalDegree
end
end QuadraticPi.MovingLogGeometry


==> anc/lean/QuadraticPi/MovingLogGeometry/FibreComparison.lean <==
import QuadraticPi.MovingLogGeometry.ContactFamily
import QuadraticPi.MovingLogGeometry.ConstantFibre

/-! A constant multiplicative fibre contributes only a subset of the ordinary
transverse contacts already bounded by the unit-center curve theorem. -/

namespace QuadraticPi.MovingLogGeometry
noncomputable section
open OAI OAI.PiExponent
open scoped BigOperators
open CurveValuationCenter CurveCenters PlaceValuationRing

variable {E : Type*} [Field E] [Algebra ℂ E] {m K : ℕ}

theorem places_subset_fibre
    (hfinite : ∀ f : E, Transcendental ℂ f →
      FiniteDimensional (IntermediateField.adjoin ℂ {f}) E)
    (z : Fin (m+1) → E) (b : Fin K → ℂ) (c : Fin K → Fin m → ℂ)
    (hz : ∃ i, Transcendental ℂ (z i))
    (hx : ∃ i, Transcendental ℂ ((CurveContactFamily.fibre (fun j => z j.succ)) i)) :
    places hfinite z b c hz ⊆
      CurveContactFamily.places hfinite (CurveContactFamily.fibre (fun j => z j.succ)) c hx := by
  intro p hp
  obtain ⟨j, hj⟩ := (mem_places hfinite z b c hz p).mp hp
  apply (CurveContactFamily.mem_places hfinite _ c hx p).mpr
  refine ⟨j, ?_⟩
  intro i
  cases i using Fin.cases with
  | zero => simp [CurveContactFamily.fibre, CurveContactFamily.fullCenter]
  | succ i => exact hj i.succ

theorem center_eq_fibre (hm : 1 ≤ m)
    (hfinite : ∀ f : E, Transcendental ℂ f →
      FiniteDimensional (IntermediateField.adjoin ℂ {f}) E)
    (z : Fin (m+1) → E) (b : Fin K → ℂ) (c : Fin K → Fin m → ℂ)
    (hc : ∀ i, Function.Injective (fun j => c j i))
    (hz : ∃ i, Transcendental ℂ (z i))
    (hx : ∃ i, Transcendental ℂ ((CurveContactFamily.fibre (fun j => z j.succ)) i))
    (p : NormalizedPlace ℂ E) (hp : p ∈ places hfinite z b c hz) :
    center hfinite z b c hz p hp =
      CurveContactFamily.center hfinite (CurveContactFamily.fibre (fun j => z j.succ)) c hx p
        (places_subset_fibre hfinite z b c hz hx hp) := by
  let i : Fin m := ⟨0, by omega⟩
  apply hc i
  have hleft : Centered (fun j : Fin m => z j.succ)
      (c (center hfinite z b c hz p hp)) p :=
    fun j => centered hfinite z b c hz p hp j.succ
  have hright : Centered (fun j : Fin m => z j.succ)
      (c (CurveContactFamily.center hfinite
        (CurveContactFamily.fibre (fun j => z j.succ)) c hx p
          (places_subset_fibre hfinite z b c hz hx hp))) p :=
    fun j => CurveContactFamily.centered hfinite _ c hx p
      (places_subset_fibre hfinite z b c hz hx hp) j.succ
  exact congrFun (hleft.center_eq hright) i

theorem contact_eq_fibre_of_constant (hm : 1 ≤ m)
    (hres : ∀ p : NormalizedPlace ℂ E,
      Algebra.IsIntegral ℂ (IsLocalRing.ResidueField (ring p)))
    (hfinite : ∀ f : E, Transcendental ℂ f →
      FiniteDimensional (IntermediateField.adjoin ℂ {f}) E)
    (z : Fin (m+1) → E) (b : Fin K → ℂ) (hb : ∀ j, b j ≠ 0)
    (c : Fin K → Fin m → ℂ) (hc : ∀ i, Function.Injective (fun j => c j i))
    (hz : ∃ i, Transcendental ℂ (z i))
    (hx : ∃ i, Transcendental ℂ ((CurveContactFamily.fibre (fun j => z j.succ)) i))
    (β : ℂ) (hβ : z 0 = algebraMap ℂ E β)
    (v : Fin (m+1) → ℚ) (p : NormalizedPlace ℂ E)
    (hp : p ∈ places hfinite z b c hz) :
    contact hres hfinite z b hb c hz v p =
      CurveContactFamily.contact hres hfinite
        (CurveContactFamily.fibre (fun j => z j.succ)) c hx v p := by
  letI := hres p
  let j := center hfinite z b c hz p hp
  have hconst : z 0 = algebraMap ℂ E (b j) :=
    hβ.trans (congrArg (algebraMap ℂ E) (center_eq_of_constant hfinite z b c hz β hβ p hp))
  have hmoving := contact_eq_ordinary_of_constant hres hfinite z b hb c hz v p j
    (centered hfinite z b c hz p hp) hconst
  have hfibre := CurveContactFamily.contact_one hres hfinite (fun i => z i.succ) c hx v p
    (places_subset_fibre hfinite z b c hz hx hp)
  rw [hmoving, hfibre]
  have hj := center_eq_fibre hm hfinite z b c hc hz hx p hp
  have hcongr {a d : Fin m → ℂ} (had : a = d)
      (ha : Centered (fun i : Fin m => z i.succ) a p)
      (hna : ∃ i : Fin m, z i.succ ≠ algebraMap ℂ E (a i))
      (hd : Centered (fun i : Fin m => z i.succ) d p)
      (hnd : ∃ i : Fin m, z i.succ ≠ algebraMap ℂ E (d i)) :
      PlaceCenteredBranch.ordinaryContact p (fun i => z i.succ) a ha hna (fun i => v i.succ) =
        PlaceCenteredBranch.ordinaryContact p (fun i => z i.succ) d hd hnd (fun i => v i.succ) := by
    subst d
    rfl
  exact hcongr (congrArg c hj) _ _ _ _

theorem contact_sum_le_fibre_of_constant (hm : 1 ≤ m)
    (hres : ∀ p : NormalizedPlace ℂ E,
      Algebra.IsIntegral ℂ (IsLocalRing.ResidueField (ring p)))
    (hfinite : ∀ f : E, Transcendental ℂ f →
      FiniteDimensional (IntermediateField.adjoin ℂ {f}) E)
    (z : Fin (m+1) → E) (b : Fin K → ℂ) (hb : ∀ j, b j ≠ 0)
    (c : Fin K → Fin m → ℂ) (hc : ∀ i, Function.Injective (fun j => c j i))
    (hz : ∃ i, Transcendental ℂ (z i))
    (hx : ∃ i, Transcendental ℂ ((CurveContactFamily.fibre (fun j => z j.succ)) i))
    (β : ℂ) (hβ : z 0 = algebraMap ℂ E β)
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 < v i) :
    (∑ p ∈ places hfinite z b c hz, (contact hres hfinite z b hb c hz v p : ℝ)) ≤
      ∑ p ∈ CurveContactFamily.places hfinite
        (CurveContactFamily.fibre (fun j => z j.succ)) c hx,
          (CurveContactFamily.contact hres hfinite
            (CurveContactFamily.fibre (fun j => z j.succ)) c hx v p : ℝ) := by
  calc
    _ = ∑ p ∈ places hfinite z b c hz,
        (CurveContactFamily.contact hres hfinite
          (CurveContactFamily.fibre (fun j => z j.succ)) c hx v p : ℝ) := by
      apply Finset.sum_congr rfl
      intro p hp
      exact congrArg (fun q : ℚ => (q : ℝ))
        (contact_eq_fibre_of_constant hm hres hfinite z b hb c hc hz hx β hβ v p hp)
    _ ≤ _ := Finset.sum_le_sum_of_subset_of_nonneg (places_subset_fibre hfinite z b c hz hx)
      (by
        intro p _ _
        exact_mod_cast CurveContactFamily.contact_nonneg hres hfinite
          (CurveContactFamily.fibre (fun j => z j.succ)) c hx v hv p)

end
end QuadraticPi.MovingLogGeometry


==> anc/lean/QuadraticPi/MovingLogGeometry/GeometricData.lean <==
import QuadraticPi.PAGeometricBridge

/-! Center-independent geometric inequalities together with actual nonzero
multiplicative centers. The inherited record contains no interpolation claim. -/

namespace QuadraticPi.MovingLogGeometry

structure GeometricInterpolationData extends OAI.PiExponent.GeometricInterpolationData where
  curveBases : Fin K → ℂ
  curveBases_nonzero : ∀ j, curveBases j ≠ 0

end QuadraticPi.MovingLogGeometry


==> anc/lean/QuadraticPi/MovingLogGeometry/JetAmpleness.lean <==
import QuadraticPi.MovingLogGeometry.BlowupAmple
import OAI.NumberTheory.PiExponent.Ampleness.GlobalBlowupJetSurjectivity

set_option autoImplicit false

namespace QuadraticPi.MovingLogGeometry
open OAI OAI.PiExponent

namespace JetSurjectivity
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry
open BlowupGeometry PiExponent.BlowupJetSurjectivity
attribute [local irreducible] BlowupGeometry.centerIdeal
  BlowupGeometry.hyperplane
variable (d : GeometricInterpolationData)

theorem blowupBundle_ample :
    (blowupBundle (centerIdeal d) (hyperplane d)).IsAmple := by
  apply PiExponent.AmpleIso.isAmple_of_sheaf_iso (interpolationBundle d)
    (blowupBundle (centerIdeal d) (hyperplane d))
    (moduleTensorComm (A d).sheaf (J d).sheaf)
  exact interpolationBundle_ample d

end
end JetSurjectivity

end QuadraticPi.MovingLogGeometry


==> anc/lean/QuadraticPi/MovingLogGeometry/JetColength.lean <==
import QuadraticPi.MovingLogGeometry.JetLocalization
import QuadraticPi.MovingLogGeometry.ContactFamily

/-!
# Exact local colength of the moving logarithmic jet ideal

The selected factor of the product ideal has finite colength equal to the
actual logarithmic contact, with the common weight denominator as multiplier.
The valuation-ring lift of `Y/b` is the normalized lift of `Y`, so the result
concerns the same contact used in the global moving-center curve inequality.
-/

set_option autoImplicit false
noncomputable section
namespace QuadraticPi.MovingLogGeometry
open OAI OAI.PiExponent
open CurveValuationCenter CurveCenters PlaceValuationRing

section DVR
variable {A : Type*} [CommRing A] [IsDomain A] [IsDiscreteValuationRing A]
    [Algebra ℂ A] [Algebra.IsIntegral ℂ (IsLocalRing.ResidueField A)]

theorem mapped_polynomialIdeal_colength_eq_DVRContact {J : Type*} [Fintype J] {m : ℕ}
    (b : J → ℂ) (hb : ∀ j, b j ≠ 0) (c : J → Fin m → ℂ)
    (hc : Function.Injective (fun j => fullCenter (b j) (c j)))
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 < v i)
    (T : Fin m → ℕ) (hT : ∀ i, v i.succ < (T i : ℚ) * v 0)
    (R : ℚ) (e : Fin (m+1) → ℕ) (he : ∀ i, v i * (e i : ℚ) = R)
    (y : A) (x : Fin m → A) (j : J)
    (hy : CurveLocalOrder.residueAugmentation ℂ A y = b j)
    (hx : ∀ i, CurveLocalOrder.residueAugmentation ℂ A (x i) = c j i)
    (hnc : algebraMap ℂ A (b j)⁻¹ * y ≠ 1 ∨
      ∃ i, x i ≠ algebraMap ℂ A (c j i)) :
    ((Module.length A (A ⧸ (JetIdeals.polynomialIdeal b c T e).map
      (MvPolynomial.aeval (Fin.cases y x)).toRingHom)).toNat : ℚ) =
      R * DVRBranchJet.contact v (c j) (algebraMap ℂ A (b j)⁻¹ * y) x hnc := by
  rw [JetIdeals.map_polynomialIdeal_eq_selected b hb c hc T e y x j hy hx]
  exact LogarithmicContactIdeal.logarithmicIdeal_colength_eq_contact v hv (c j)
    (algebraMap ℂ A (b j)⁻¹ * y) x
    (JetIdeals.residue_scaled_coordinate (b j) (hb j) y hy) hx hnc T hT R e he

theorem mapped_polynomialIdeal_colength_ne_top {J : Type*} [Fintype J] {m : ℕ}
    (b : J → ℂ) (hb : ∀ j, b j ≠ 0) (c : J → Fin m → ℂ)
    (hc : Function.Injective (fun j => fullCenter (b j) (c j)))
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 < v i)
    (T : Fin m → ℕ) (hT : ∀ i, v i.succ < (T i : ℚ) * v 0)
    (R : ℚ) (e : Fin (m+1) → ℕ) (he : ∀ i, v i * (e i : ℚ) = R)
    (y : A) (x : Fin m → A) (j : J)
    (hy : CurveLocalOrder.residueAugmentation ℂ A y = b j)
    (hx : ∀ i, CurveLocalOrder.residueAugmentation ℂ A (x i) = c j i)
    (hnc : algebraMap ℂ A (b j)⁻¹ * y ≠ 1 ∨
      ∃ i, x i ≠ algebraMap ℂ A (c j i)) :
    Module.length A (A ⧸ (JetIdeals.polynomialIdeal b c T e).map
      (MvPolynomial.aeval (Fin.cases y x)).toRingHom) ≠ ⊤ := by
  rw [JetIdeals.map_polynomialIdeal_eq_selected b hb c hc T e y x j hy hx]
  exact LogarithmicContactIdeal.logarithmicIdeal_colength_ne_top v hv (c j)
    (algebraMap ℂ A (b j)⁻¹ * y) x
    (JetIdeals.residue_scaled_coordinate (b j) (hb j) y hy) hx hnc T hT R e he
end DVR

section Place
variable {E : Type*} [Field E] [Algebra ℂ E] {m : ℕ}
variable (p : NormalizedPlace ℂ E)

theorem lift_rescaledCoordinates_zero (b : ℂ) (hb : b ≠ 0)
    (z : Fin (m+1) → E) (c : Fin m → ℂ) (hc : Centered z (fullCenter b c) p) :
    PlaceCenteredBranch.lift p (rescaledCoordinates b z) (Fin.cases 1 c)
      (centered_rescaledCoordinates b hb z c p hc) 0 =
      algebraMap ℂ (ring p) b⁻¹ * PlaceCenteredBranch.lift p z (fullCenter b c) hc 0 := by
  apply Subtype.ext
  change (algebraMap ℂ E b)⁻¹ * z 0 = algebraMap ℂ E b⁻¹ * z 0
  simp

theorem lift_rescaledCoordinates_succ (b : ℂ) (hb : b ≠ 0)
    (z : Fin (m+1) → E) (c : Fin m → ℂ) (hc : Centered z (fullCenter b c) p)
    (i : Fin m) :
    PlaceCenteredBranch.lift p (rescaledCoordinates b z) (Fin.cases 1 c)
      (centered_rescaledCoordinates b hb z c p hc) i.succ =
      PlaceCenteredBranch.lift p z (fullCenter b c) hc i.succ := by
  apply Subtype.ext
  rfl

variable [Algebra.IsIntegral ℂ (IsLocalRing.ResidueField (ring p))]

theorem normalized_lift_nonconstant (b : ℂ) (hb : b ≠ 0)
    (z : Fin (m+1) → E) (c : Fin m → ℂ) (hc : Centered z (fullCenter b c) p)
    (hz : ∃ i, Transcendental ℂ (z i)) :
    algebraMap ℂ (ring p) b⁻¹ * PlaceCenteredBranch.lift p z (fullCenter b c) hc 0 ≠ 1 ∨
      ∃ i, PlaceCenteredBranch.lift p z (fullCenter b c) hc i.succ ≠
        algebraMap ℂ (ring p) (c i) := by
  have h := PlaceCenteredBranch.logLift_nonconstant p (rescaledCoordinates b z) c
    (centered_rescaledCoordinates b hb z c p hc)
    (rescaledCoordinates_nonconstant b hb z c hz)
  simpa only [lift_rescaledCoordinates_zero p b hb z c hc,
    lift_rescaledCoordinates_succ p b hb z c hc] using h

theorem mapped_polynomialIdeal_colength_eq_logContact {J : Type*} [Fintype J]
    (b : J → ℂ) (hb : ∀ j, b j ≠ 0) (c : J → Fin m → ℂ)
    (hinj : Function.Injective (fun j => fullCenter (b j) (c j)))
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 < v i)
    (T : Fin m → ℕ) (hT : ∀ i, v i.succ < (T i : ℚ) * v 0)
    (R : ℚ) (e : Fin (m+1) → ℕ) (he : ∀ i, v i * (e i : ℚ) = R)
    (z : Fin (m+1) → E) (hz : ∃ i, Transcendental ℂ (z i))
    (j : J) (hc : Centered z (fullCenter (b j) (c j)) p) :
    ((Module.length (ring p) ((ring p) ⧸
      (JetIdeals.polynomialIdeal b c T e).map
        (MvPolynomial.aeval (PlaceCenteredBranch.lift p z (fullCenter (b j) (c j)) hc)).toRingHom
      )).toNat : ℚ) =
      R * PlaceCenteredBranch.logContact p (rescaledCoordinates (b j) z) (c j)
        (centered_rescaledCoordinates (b j) (hb j) z (c j) p hc)
        (rescaledCoordinates_nonconstant (b j) (hb j) z (c j) hz) v := by
  let a := PlaceCenteredBranch.lift p z (fullCenter (b j) (c j)) hc
  have ha : (Fin.cases (a 0) (fun i => a i.succ) : Fin (m+1) → ring p) = a := by
    funext i
    cases i using Fin.cases <;> rfl
  have hy := PlaceCenteredBranch.lift_residue p z (fullCenter (b j) (c j)) hc 0
  have hx := fun i : Fin m =>
    PlaceCenteredBranch.lift_residue p z (fullCenter (b j) (c j)) hc i.succ
  have h := mapped_polynomialIdeal_colength_eq_DVRContact b hb c hinj v hv T hT R e he
    (a 0) (fun i => a i.succ) j hy hx
    (normalized_lift_nonconstant p (b j) (hb j) z (c j) hc hz)
  rw [ha] at h
  simpa only [PlaceCenteredBranch.logContact,
    lift_rescaledCoordinates_zero p (b j) (hb j) z (c j) hc,
    lift_rescaledCoordinates_succ p (b j) (hb j) z (c j) hc, a] using h

theorem mapped_polynomialIdeal_at_place_colength_ne_top {J : Type*} [Fintype J]
    (b : J → ℂ) (hb : ∀ j, b j ≠ 0) (c : J → Fin m → ℂ)
    (hinj : Function.Injective (fun j => fullCenter (b j) (c j)))
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 < v i)
    (T : Fin m → ℕ) (hT : ∀ i, v i.succ < (T i : ℚ) * v 0)
    (R : ℚ) (e : Fin (m+1) → ℕ) (he : ∀ i, v i * (e i : ℚ) = R)
    (z : Fin (m+1) → E) (hz : ∃ i, Transcendental ℂ (z i))
    (j : J) (hc : Centered z (fullCenter (b j) (c j)) p) :
    Module.length (ring p) ((ring p) ⧸
      (JetIdeals.polynomialIdeal b c T e).map
        (MvPolynomial.aeval (PlaceCenteredBranch.lift p z (fullCenter (b j) (c j)) hc)).toRingHom
      ) ≠ ⊤ := by
  let a := PlaceCenteredBranch.lift p z (fullCenter (b j) (c j)) hc
  have ha : (Fin.cases (a 0) (fun i => a i.succ) : Fin (m+1) → ring p) = a := by
    funext i
    cases i using Fin.cases <;> rfl
  have h := mapped_polynomialIdeal_colength_ne_top b hb c hinj v hv T hT R e he
    (a 0) (fun i => a i.succ) j
    (PlaceCenteredBranch.lift_residue p z (fullCenter (b j) (c j)) hc 0)
    (fun i => PlaceCenteredBranch.lift_residue p z (fullCenter (b j) (c j)) hc i.succ)
    (normalized_lift_nonconstant p (b j) (hb j) z (c j) hc hz)
  rw [ha] at h
  exact h
end Place

end QuadraticPi.MovingLogGeometry


==> anc/lean/QuadraticPi/MovingLogGeometry/JetIdeals.lean <==
import QuadraticPi.MovingLogGeometry.SourceRescaling
import OAI.NumberTheory.PiExponent.Jets.AffineJetPackets

/-!
# Algebraic jet ideals at varying multiplicative centers

The ideal at `(b,c)` is the inverse image of the existing logarithmic ideal
at `(1,c)` under `Y ↦ bY`.  Its radical, local packet vanishing, and Chinese
remainder interpolation are proved here.  No global weighted-degree bound is
asserted in this file.
-/

namespace QuadraticPi.MovingLogGeometry

noncomputable section
open OAI OAI.PiExponent
open MovingLogInterpolation
open scoped BigOperators

namespace JetIdeals

variable {m : ℕ}

def powerIdeal (b : ℂ) (c : Fin m → ℂ) (T : Fin m → ℕ)
    (e : Fin (m+1) → ℕ) : Ideal (PiExponentApprox.FramePolynomial m) :=
  (CompactJetPolynomial.powerIdeal c (CompactJetPolynomial.logPolynomials T) e).comap
    (rescaleY b).toRingHom

theorem powerIdeal_eq_map (b : ℂ) (hb : b ≠ 0) (c : Fin m → ℂ)
    (T : Fin m → ℕ) (e : Fin (m+1) → ℕ) :
    powerIdeal b c T e =
      (CompactJetPolynomial.powerIdeal c (CompactJetPolynomial.logPolynomials T) e).map
        (rescaleY b⁻¹).toRingHom := by
  have hr : (rescaleY (m := m) b⁻¹).toRingHom.comp (rescaleY b).toRingHom =
      RingHom.id _ := by
    apply RingHom.ext
    intro P
    exact rescaleY_inverse_left b hb P
  have hmap := congrArg (fun I : Ideal (PiExponentApprox.FramePolynomial m) =>
      I.map (rescaleY b⁻¹).toRingHom)
    (Ideal.map_comap_of_surjective (rescaleY b).toRingHom (rescaleY_surjective b hb)
      (CompactJetPolynomial.powerIdeal c (CompactJetPolynomial.logPolynomials T) e))
  rw [Ideal.map_map, hr, Ideal.map_id] at hmap
  exact hmap

theorem map_powerIdeal_aeval {A : Type*} [CommRing A] [Algebra ℂ A]
    (b : ℂ) (hb : b ≠ 0) (c : Fin m → ℂ)
    (T : Fin m → ℕ) (e : Fin (m+1) → ℕ) (y : A) (x : Fin m → A) :
    (powerIdeal b c T e).map (MvPolynomial.aeval (Fin.cases y x)).toRingHom =
      LogarithmicContactIdeal.logarithmicIdeal c (algebraMap ℂ A b⁻¹ * y) x T e := by
  rw [powerIdeal_eq_map b hb, Ideal.map_map]
  have hf : (MvPolynomial.aeval (Fin.cases y x)).toRingHom.comp (rescaleY b⁻¹).toRingHom =
      (MvPolynomial.aeval (Fin.cases (algebraMap ℂ A b⁻¹ * y) x)).toRingHom := by
    apply RingHom.ext
    intro P
    exact aeval_rescaleY b⁻¹ (Fin.cases y x) P
  rw [hf]
  exact CompactJetPolynomial.map_powerIdeal_aeval c T e (algebraMap ℂ A b⁻¹ * y) x

theorem aeval_center_rescaleY (b : ℂ) (c : Fin m → ℂ)
    (P : PiExponentApprox.FramePolynomial m) :
    MvPolynomial.aeval (CompactJetPolynomial.center c) (rescaleY b P) =
      MvPolynomial.aeval (fullCenter b c) P := by
  have h : (MvPolynomial.aeval (CompactJetPolynomial.center c)).comp (rescaleY b) =
      MvPolynomial.aeval (fullCenter b c) := by
    apply MvPolynomial.algHom_ext
    intro i
    cases i using Fin.cases <;>
      simp [AlgHom.comp_apply, CompactJetPolynomial.center, fullCenter]
  exact AlgHom.congr_fun h P

theorem radical_powerIdeal (b : ℂ) (c : Fin m → ℂ) (T : Fin m → ℕ)
    (e : Fin (m+1) → ℕ) (he : ∀ i, 0 < e i) :
    (powerIdeal b c T e).radical = WeightedBezout.pointIdeal (fullCenter b c) := by
  unfold powerIdeal
  rw [← Ideal.comap_radical, CompactJetPolynomial.radical_powerIdeal c
    (CompactJetPolynomial.logPolynomials T)
    (CompactJetPolynomial.logPolynomials_eval_zero T) e he]
  ext P
  change MvPolynomial.aeval (CompactJetPolynomial.center c) (rescaleY b P) = 0 ↔
    MvPolynomial.aeval (fullCenter b c) P = 0
  rw [aeval_center_rescaleY]

def centerPoint (b : ℂ) (c : Fin m → ℂ) :
    PrimeSpectrum (PiExponentApprox.FramePolynomial m) :=
  ⟨WeightedBezout.pointIdeal (fullCenter b c), inferInstance⟩

theorem zeroLocus_powerIdeal (b : ℂ) (c : Fin m → ℂ) (T : Fin m → ℕ)
    (e : Fin (m+1) → ℕ) (he : ∀ i, 0 < e i) :
    PrimeSpectrum.zeroLocus (powerIdeal b c T e : Set _) = {centerPoint b c} := by
  rw [← PrimeSpectrum.zeroLocus_radical, radical_powerIdeal b c T e he]
  exact PrimeSpectrum.zeroLocus_eq_singleton _

theorem powerIdeal_pairwise_isCoprime {J : Type*}
    (b : J → ℂ) (c : J → Fin m → ℂ)
    (hc : Function.Injective (fun j => fullCenter (b j) (c j)))
    (T : Fin m → ℕ) (e : Fin (m+1) → ℕ) (he : ∀ i, 0 < e i) :
    Pairwise (fun i j => IsCoprime (powerIdeal (b i) (c i) T e)
      (powerIdeal (b j) (c j) T e)) := by
  intro i j hij
  have hp : IsCoprime (WeightedBezout.pointIdeal (fullCenter (b i) (c i)))
      (WeightedBezout.pointIdeal (fullCenter (b j) (c j))) := by
    apply Ideal.isCoprime_of_isMaximal
    intro heq
    exact hij (hc (JetPowerIdealCoprime.pointIdeal_injective heq))
  apply Ideal.isCoprime_iff_sup_eq.mpr
  apply Ideal.radical_eq_top.mp
  rw [Ideal.radical_sup, radical_powerIdeal (b i) (c i) T e he,
    radical_powerIdeal (b j) (c j) T e he, hp.sup_eq, Ideal.radical_top]

theorem powerIdeal_pow_pairwise_isCoprime {J : Type*}
    (b : J → ℂ) (c : J → Fin m → ℂ)
    (hc : Function.Injective (fun j => fullCenter (b j) (c j)))
    (T : Fin m → ℕ) (e : Fin (m+1) → ℕ) (he : ∀ i, 0 < e i) (n : ℕ) :
    Pairwise (fun i j => IsCoprime (powerIdeal (b i) (c i) T e ^ n)
      (powerIdeal (b j) (c j) T e ^ n)) := by
  intro i j hij
  exact (powerIdeal_pairwise_isCoprime b c hc T e he hij).pow

theorem formalJet_mem_weighted_of_mem_pow
    (b : ℂ) (c : Fin m → ℂ) (T : Fin m → ℕ) (e : Fin (m+1) → ℕ)
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 ≤ v i)
    (hT : ∀ i, v i.succ ≤ (T i : ℚ) * v 0)
    (R : ℚ) (he : ∀ i, R ≤ (e i : ℚ) * v i) (n : ℕ)
    (P : PiExponentApprox.FramePolynomial m) (hP : P ∈ powerIdeal b c T e ^ n) :
    formalJet b c P ∈ JetGeometry.rationalWeightedIdeal v hv (n * R) := by
  rw [formalJet_eq_rescaled]
  apply CompactJetPolynomial.formalJet_mem_weighted_of_mem_pow c T e v hv hT R he n
  exact Ideal.le_comap_pow (rescaleY b).toRingHom n hP

theorem formalJet_packet_zero_of_mem_pow
    (b : ℂ) (c : Fin m → ℂ) (T : Fin m → ℕ) (e : Fin (m+1) → ℕ)
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 ≤ v i)
    (hT : ∀ i, v i.succ ≤ (T i : ℚ) * v 0)
    (R : ℚ) (he : ∀ i, R ≤ (e i : ℚ) * v i) (n : ℕ)
    (P : PiExponentApprox.FramePolynomial m) (hP : P ∈ powerIdeal b c T e ^ n) :
    JetGeometry.rationalCoefficientPacket v (n * R) (formalJet b c P) =
      (fun _ => (0 : ℂ)) := by
  funext a
  exact formalJet_mem_weighted_of_mem_pow b c T e v hv hT R he n P hP a.val a.property

theorem formalJet_packet_eq_of_sub_mem_pow
    (b : ℂ) (c : Fin m → ℂ) (T : Fin m → ℕ) (e : Fin (m+1) → ℕ)
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 ≤ v i)
    (hT : ∀ i, v i.succ ≤ (T i : ℚ) * v 0)
    (R : ℚ) (he : ∀ i, R ≤ (e i : ℚ) * v i) (n : ℕ)
    (P Q : PiExponentApprox.FramePolynomial m)
    (hPQ : P - Q ∈ powerIdeal b c T e ^ n) :
    JetGeometry.rationalCoefficientPacket v (n * R) (formalJet b c P) =
      JetGeometry.rationalCoefficientPacket v (n * R) (formalJet b c Q) := by
  apply (FormalLogTruncation.rationalCoefficientPacket_eq_iff v hv (n * R) _ _).mpr
  simpa only [map_sub] using formalJet_mem_weighted_of_mem_pow b c T e v hv hT R he n
    (P - Q) hPQ

theorem formalJet_packet_surjective (b : ℂ) (hb : b ≠ 0) (c : Fin m → ℂ)
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 < v i) (H : ℚ) :
    Function.Surjective (fun P : PiExponentApprox.FramePolynomial m =>
      JetGeometry.rationalCoefficientPacket v H (formalJet b c P)) := by
  intro packet
  obtain ⟨P, hP⟩ := AlgebraicJetPackets.formalJet_packet_surjective c v hv H packet
  refine ⟨rescaleY b⁻¹ P, ?_⟩
  simpa only [formalJet_rescaleY, inv_mul_cancel₀ hb, formalJet_one] using hP

theorem formalJet_packets_surjective {J : Type*} [Fintype J]
    (b : J → ℂ) (hb : ∀ j, b j ≠ 0) (c : J → Fin m → ℂ)
    (hc : Function.Injective (fun j => fullCenter (b j) (c j)))
    (T : Fin m → ℕ) (e : Fin (m+1) → ℕ) (hepos : ∀ i, 0 < e i)
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 < v i)
    (hT : ∀ i, v i.succ ≤ (T i : ℚ) * v 0)
    (R : ℚ) (he : ∀ i, R ≤ (e i : ℚ) * v i) (n : ℕ) :
    Function.Surjective (fun P : PiExponentApprox.FramePolynomial m => fun j =>
      JetGeometry.rationalCoefficientPacket v (n * R) (formalJet (b j) (c j) P)) := by
  classical
  intro packets
  choose P hP using fun j => formalJet_packet_surjective (b j) (hb j) (c j)
    v hv (n * R) (packets j)
  obtain ⟨Q, hQ⟩ := Ideal.exists_forall_sub_mem_ideal
    (powerIdeal_pow_pairwise_isCoprime b c hc T e hepos n) P
  refine ⟨Q, ?_⟩
  funext j
  exact (formalJet_packet_eq_of_sub_mem_pow (b j) (c j) T e v (fun i => (hv i).le)
    hT R he n Q (P j) (hQ j)).trans (hP j)

def polynomialIdeal {J : Type*} [Fintype J] (b : J → ℂ) (c : J → Fin m → ℂ)
    (T : Fin m → ℕ) (e : Fin (m+1) → ℕ) : Ideal (PiExponentApprox.FramePolynomial m) :=
  ∏ j, powerIdeal (b j) (c j) T e

theorem polynomialIdeal_pow_le {J : Type*} [Fintype J]
    (b : J → ℂ) (c : J → Fin m → ℂ) (T : Fin m → ℕ)
    (e : Fin (m+1) → ℕ) (n : ℕ) (j : J) :
    polynomialIdeal b c T e ^ n ≤ powerIdeal (b j) (c j) T e ^ n := by
  classical
  apply pow_le_pow_left'
  exact Ideal.prod_le_inf.trans (Finset.inf_le (Finset.mem_univ j))

theorem formalJet_packet_zero_of_mem_polynomialIdeal_pow {J : Type*} [Fintype J]
    (b : J → ℂ) (c : J → Fin m → ℂ) (T : Fin m → ℕ) (e : Fin (m+1) → ℕ)
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 ≤ v i)
    (hT : ∀ i, v i.succ ≤ (T i : ℚ) * v 0)
    (R : ℚ) (he : ∀ i, R ≤ (e i : ℚ) * v i) (n : ℕ)
    (P : PiExponentApprox.FramePolynomial m) (hP : P ∈ polynomialIdeal b c T e ^ n)
    (j : J) :
    JetGeometry.rationalCoefficientPacket v (n * R) (formalJet (b j) (c j) P) =
      (fun _ => (0 : ℂ)) :=
  formalJet_packet_zero_of_mem_pow (b j) (c j) T e v hv hT R he n P
    (polynomialIdeal_pow_le b c T e n j hP)

theorem packets_surjective_of_polynomialIdeal_quotient {α J : Type*} [Fintype J]
    (b : J → ℂ) (hb : ∀ j, b j ≠ 0) (c : J → Fin m → ℂ)
    (hc : Function.Injective (fun j => fullCenter (b j) (c j)))
    (T : Fin m → ℕ) (e : Fin (m+1) → ℕ) (hepos : ∀ i, 0 < e i)
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 < v i)
    (hT : ∀ i, v i.succ ≤ (T i : ℚ) * v 0)
    (R : ℚ) (he : ∀ i, R ≤ (e i : ℚ) * v i) (n : ℕ)
    (f : α → PiExponentApprox.FramePolynomial m)
    (hf : Function.Surjective (fun a => Ideal.Quotient.mk (polynomialIdeal b c T e ^ n) (f a))) :
    Function.Surjective (fun a j =>
      JetGeometry.rationalCoefficientPacket v (n * R) (formalJet (b j) (c j) (f a))) := by
  intro packets
  obtain ⟨P, hP⟩ := formalJet_packets_surjective b hb c hc T e hepos v hv hT R he n packets
  obtain ⟨a, ha⟩ := hf (Ideal.Quotient.mk _ P)
  have hdiff : f a - P ∈ polynomialIdeal b c T e ^ n := Ideal.Quotient.eq.mp ha
  refine ⟨a, ?_⟩
  funext j
  exact (formalJet_packet_eq_of_sub_mem_pow (b j) (c j) T e v (fun i => (hv i).le)
    hT R he n (f a) P (polynomialIdeal_pow_le b c T e n j hdiff)).trans (congrFun hP j)

end JetIdeals
end
end QuadraticPi.MovingLogGeometry


==> anc/lean/QuadraticPi/MovingLogGeometry/JetLocalization.lean <==
import QuadraticPi.MovingLogGeometry.CompactJetIdeal
import OAI.NumberTheory.PiExponent.Jets.JetProductLocalization

/-! Localization of the moving product ideal at a chosen distinct center. -/

namespace QuadraticPi.MovingLogGeometry
noncomputable section
open OAI OAI.PiExponent
open scoped BigOperators

namespace JetIdeals

variable {A : Type*} [CommRing A] [IsLocalRing A] [Algebra ℂ A]
    [Algebra.IsIntegral ℂ (IsLocalRing.ResidueField A)]

theorem residue_scaled_coordinate (b : ℂ) (hb : b ≠ 0) (y : A)
    (hy : CurveLocalOrder.residueAugmentation ℂ A y = b) :
    CurveLocalOrder.residueAugmentation ℂ A (algebraMap ℂ A b⁻¹ * y) = 1 := by
  rw [map_mul, CurveLocalOrder.residueAugmentation_algebraMap, hy, inv_mul_cancel₀ hb]

theorem map_powerIdeal_eq_top_of_ne {J : Type*} {m : ℕ}
    (b : J → ℂ) (hb : ∀ j, b j ≠ 0)
    (c : J → Fin m → ℂ) (hc : Function.Injective (fun j => fullCenter (b j) (c j)))
    (T : Fin m → ℕ) (e : Fin (m+1) → ℕ) (y : A) (x : Fin m → A)
    (j k : J) (hkj : k ≠ j)
    (hy : CurveLocalOrder.residueAugmentation ℂ A y = b j)
    (hx : ∀ i, CurveLocalOrder.residueAugmentation ℂ A (x i) = c j i) :
    (powerIdeal (b k) (c k) T e).map
      (MvPolynomial.aeval (Fin.cases y x)).toRingHom = ⊤ := by
  rw [map_powerIdeal_aeval (b k) (hb k)]
  apply JetProductLocalization.logarithmicIdeal_eq_top_of_residue_ne
  rintro ⟨hyk, hxk⟩
  apply hkj
  apply hc
  have hbkj : b k = b j := by
    rw [map_mul, CurveLocalOrder.residueAugmentation_algebraMap, hy] at hyk
    calc
      b k = b k * (1 : ℂ) := (mul_one _).symm
      _ = b k * ((b k)⁻¹ * b j) := congrArg (b k * ·) hyk.symm
      _ = b j := by rw [← mul_assoc, mul_inv_cancel₀ (hb k), one_mul]
  funext i
  cases i using Fin.cases with
  | zero => exact hbkj
  | succ i => exact (hxk i).symm.trans (hx i)

omit [IsLocalRing A] [Algebra.IsIntegral ℂ (IsLocalRing.ResidueField A)] in
theorem map_polynomialIdeal {J : Type*} [Fintype J] {m : ℕ}
    (b : J → ℂ) (hb : ∀ j, b j ≠ 0) (c : J → Fin m → ℂ)
    (T : Fin m → ℕ) (e : Fin (m+1) → ℕ) (y : A) (x : Fin m → A) :
    (polynomialIdeal b c T e).map (MvPolynomial.aeval (Fin.cases y x)).toRingHom =
      ∏ j, LogarithmicContactIdeal.logarithmicIdeal (c j)
        (algebraMap ℂ A (b j)⁻¹ * y) x T e := by
  unfold polynomialIdeal
  change Ideal.mapHom (MvPolynomial.aeval (Fin.cases y x)).toRingHom _ = _
  rw [map_prod]
  apply Finset.prod_congr rfl
  intro j _
  exact map_powerIdeal_aeval (b j) (hb j) (c j) T e y x

theorem map_polynomialIdeal_eq_selected {J : Type*} [Fintype J] {m : ℕ}
    (b : J → ℂ) (hb : ∀ j, b j ≠ 0) (c : J → Fin m → ℂ)
    (hc : Function.Injective (fun j => fullCenter (b j) (c j)))
    (T : Fin m → ℕ) (e : Fin (m+1) → ℕ) (y : A) (x : Fin m → A) (j : J)
    (hy : CurveLocalOrder.residueAugmentation ℂ A y = b j)
    (hx : ∀ i, CurveLocalOrder.residueAugmentation ℂ A (x i) = c j i) :
    (polynomialIdeal b c T e).map (MvPolynomial.aeval (Fin.cases y x)).toRingHom =
      LogarithmicContactIdeal.logarithmicIdeal (c j) (algebraMap ℂ A (b j)⁻¹ * y) x T e := by
  classical
  rw [map_polynomialIdeal b hb]
  apply Finset.prod_eq_single j
  · intro k _ hkj
    rw [Ideal.one_eq_top, ← map_powerIdeal_aeval (b k) (hb k)]
    exact map_powerIdeal_eq_top_of_ne b hb c hc T e y x j k hkj hy hx
  · simp

end JetIdeals
end
end QuadraticPi.MovingLogGeometry


==> anc/lean/QuadraticPi/MovingLogGeometry/JetPackets.lean <==
import QuadraticPi.MovingLogGeometry.BlowupGeometry
import OAI.NumberTheory.PiExponent.Jets.AffineJetFramedPackets

set_option autoImplicit false

namespace QuadraticPi.MovingLogGeometry
open OAI OAI.PiExponent

noncomputable section
namespace JetPackets
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry
open BlowupGeometry
open PiExponent.BlowupJetSurjectivity PiExponent.ExceptionalAffineChart
attribute [local irreducible] BlowupGeometry.affineChart BlowupGeometry.hyperplane
  BlowupGeometry.centerIdeal
  AffineJetCoefficientInterface.Frame AffineJetCoefficientInterface.Sections
  AffineJetCoefficientInterface.coefficient
variable (d : GeometricInterpolationData)

abbrev affineOpen := chartOpen (affineChart d)

def sectionPolynomial (n : ℕ)
    (e : AffineJetCoefficientInterface.Frame (affineChart d) (hyperplane d)) :
    AffineJetCoefficientInterface.Sections (hyperplane d) n → PiExponentApprox.FramePolynomial d.m :=
  AffineJetCoefficientInterface.coefficient (affineChart d) (hyperplane d) n e

theorem formalPackets_surjective_of_jetRestriction (n : ℕ)
    (e : AffineJetCoefficientInterface.Frame (affineChart d) (hyperplane d))
    (hjet : Function.Surjective (jetRestriction (centerIdeal d) (hyperplane d) n)) :
    Function.Surjective (fun s j =>
      JetGeometry.rationalCoefficientPacket d.curveJetWeights (n * (scale d).radius)
        (MovingLogInterpolation.formalJet (d.curveBases j) (d.curveCenters j) (sectionPolynomial d n e s))) := by
  have hc : Function.Injective (fun j => fullCenter (d.curveBases j) (d.curveCenters j)) := by
    let i : Fin d.m := ⟨0, by have := d.m_pos; omega⟩
    intro j k h
    exact d.curveCenters_injective i (by simpa [fullCenter] using congrFun h i.succ)
  have he : ∀ i, (scale d).radius ≤ ((scale d).jetPowers i : ℚ) * d.curveJetWeights i := by
    intro i
    rw [mul_comm, (scale d).jetPowers_eq]
  have hs : (((centerIdeal d)^n).support : Set (compactification d)) ⊆
      (affineChart d).opensRange := by
    cases n with
    | zero => simp
    | succ n => simpa using centerIdeal_support_subset_chart d
  exact JetIdeals.framed_packets_surjective_of_jetRestriction
    d.curveBases d.curveBases_nonzero d.curveCenters hc
    (logCutoff d) (scale d).jetPowers (scale d).jetPowers_pos
    d.curveJetWeights d.curveJetWeights_pos (fun i => (logCutoff_strict d i).le)
    (scale d).radius he n (affineChart d) (centerIdeal d) (hyperplane d) e
    (centerIdeal_restrict d) hs hjet

end JetPackets
end

end QuadraticPi.MovingLogGeometry


==> anc/lean/QuadraticPi/MovingLogGeometry/JetSurjectivity.lean <==
import QuadraticPi.MovingLogGeometry.JetAmpleness
import OAI.NumberTheory.PiExponent.Ampleness.BlowupJetSurjectivityComplete

set_option autoImplicit false

namespace QuadraticPi.MovingLogGeometry
open OAI OAI.PiExponent

namespace JetSurjectivity
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry
open BlowupGeometry PiExponent.BlowupJetSurjectivity
attribute [local irreducible] BlowupGeometry.centerIdeal
  BlowupGeometry.hyperplane
variable (d : GeometricInterpolationData)

theorem eventual_jetRestriction_surjective :
    ∃ N, ∀ n, N ≤ n → Function.Surjective
      (jetRestriction (centerIdeal d) (hyperplane d) n) := by
  exact eventual_blowup_jetRestriction_surjective
    (compactificationStructureMap d) (centerIdeal d) (hyperplane d) (blowupBundle_ample d)

theorem eventually_jetRestriction_surjective :
    ∀ᶠ n in Filter.atTop, Function.Surjective
      (jetRestriction (centerIdeal d) (hyperplane d) n) := by
  obtain ⟨N,hN⟩ := eventual_jetRestriction_surjective d
  exact Filter.eventually_atTop.mpr ⟨N,hN⟩

end
end JetSurjectivity

end QuadraticPi.MovingLogGeometry


==> anc/lean/QuadraticPi/MovingLogGeometry/MatrixFrame.lean <==
import QuadraticPi.MovingLogGeometry.BlowupGeometry
import OAI.NumberTheory.PiExponent.Approximation.AdmissibleMatrixFrame

set_option autoImplicit false

namespace QuadraticPi.MovingLogGeometry
open OAI OAI.PiExponent
noncomputable section
namespace MatrixInterpolation
open BlowupGeometry AlgebraicGeometry CategoryTheory PiExponentSeshadri.Geometry

theorem actualFrame_exists (d : GeometricInterpolationData) :
    Nonempty (AffineJetCoefficientInterface.Frame (affineChart d) (hyperplane d)) := by
  exact AdmissibleMatrixInterpolation.monomialFrame_exists (R := ℂ)
    (exponents d) (constantIndex d)
    ((scale d).exponents_constant d.curveDegreeWeights_pos)
    (coordinateIndex d) ((scale d).exponents_coordinate d.curveDegreeWeights_pos)

end MatrixInterpolation
end
end QuadraticPi.MovingLogGeometry


==> anc/lean/QuadraticPi/MovingLogGeometry/MatrixGeometry.lean <==
import QuadraticPi.MovingLogGeometry.MatrixFrame
import QuadraticPi.MovingLogGeometry.SectionBound
import QuadraticPi.MovingLogGeometry.JetPackets
import QuadraticPi.MovingLogGeometry.JetSurjectivity

set_option autoImplicit false

/-! Global coefficient interpolation for the arithmetic-free geometric data.
This follows the upstream section-to-polynomial bridge, retaining actual
formal logarithms and the strict coefficient cutoff. -/

namespace QuadraticPi.MovingLogGeometry
open OAI OAI.PiExponent
noncomputable section
namespace MatrixInterpolation
open AlgebraicGeometry CategoryTheory Filter
open PiExponentSeshadri.Geometry
open BlowupGeometry JetPackets
attribute [local irreducible] WeightedCompactification.lineBundle
  WeightedCompactification.affineChartMap
  AffineJetCoefficientInterface.Frame AffineJetCoefficientInterface.Sections
  AffineJetCoefficientInterface.coefficient

variable (d : GeometricInterpolationData)

def WeightedPolynomials (H : ℚ) :=
  {P : PiExponentApprox.FramePolynomial d.m //
    WeightedSliceDegree.SupportBound (fun i => (d.curveDegreeWeights i : ℝ)) (H : ℝ) P}

def packetMap (H : ℚ) (P : WeightedPolynomials d H) :=
  fun j : Fin d.K => JetGeometry.rationalCoefficientPacket d.curveJetWeights H
    (MovingLogInterpolation.formalJet (d.curveBases j) (d.curveCenters j) P.val)

theorem packetMap_surjective_of_family {α : Type*} (H : ℚ)
    (P : α → PiExponentApprox.FramePolynomial d.m)
    (hdegree : ∀ a, WeightedSliceDegree.SupportBound
      (fun i => (d.curveDegreeWeights i : ℝ)) (H : ℝ) (P a))
    (hpacket : Function.Surjective (fun a => fun j : Fin d.K =>
      JetGeometry.rationalCoefficientPacket d.curveJetWeights H
        (MovingLogInterpolation.formalJet (d.curveBases j) (d.curveCenters j) (P a)))) :
    Function.Surjective (packetMap d H) := by
  intro y
  obtain ⟨a, ha⟩ := hpacket y
  exact ⟨⟨P a, hdegree a⟩, ha⟩

theorem eventual_packets :
    ∀ᶠ n : ℕ in atTop, Function.Surjective (packetMap d ((n : ℚ) * (scale d).radius)) := by
  obtain ⟨N, hN⟩ := SectionBound.eventual_supportBound d
  obtain ⟨e⟩ := actualFrame_exists d
  filter_upwards [JetSurjectivity.eventually_jetRestriction_surjective d,
    eventually_ge_atTop N] with n hn hnN
  apply packetMap_surjective_of_family d _ (sectionPolynomial d n e)
  · intro s
    simpa only [Rat.cast_mul, Rat.cast_natCast, sectionPolynomial] using hN n hnN e s
  · exact formalPackets_surjective_of_jetRestriction d n e hn

end MatrixInterpolation
end
end QuadraticPi.MovingLogGeometry


==> anc/lean/QuadraticPi/MovingLogGeometry/ProjectedCurveHeight.lean <==
import OAI.NumberTheory.PiExponent.Geometry.CurvePrimeHeight
import OAI.NumberTheory.PiExponent.Geometry.CurveInequalityIntrinsic

/-! Coordinate-kernel heights for coordinates that need not generate the
ambient curve field. The residue field injects into the ambient field;
one transcendental coordinate ensures its transcendence degree is one. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.MovingLogGeometry.ProjectedCurve
open OAI OAI.PiExponent
variable {F E : Type*} [Field F] [Field E] [Algebra F E]

theorem residue_trdeg_eq_one {n : ℕ} (z : Fin n → E)
    (hz : ∃ i, Transcendental F (z i)) (htrdeg : Algebra.trdeg F E = 1)
    (P : Ideal (MvPolynomial (Fin n) F)) [P.IsPrime]
    (hker : P = RingHom.ker (MvPolynomial.aeval (R := F) z).toRingHom) :
    Algebra.trdeg F P.ResidueField = 1 := by
  have hk : P ≤ RingHom.ker (MvPolynomial.aeval (R := F) z) := by
    intro p hp
    rw [hker] at hp
    simpa only [RingHom.mem_ker, AlgHom.toRingHom_eq_coe, AlgHom.coe_toRingHom] using hp
  have hu : P.primeCompl ≤
      (IsUnit.submonoid E).comap (MvPolynomial.aeval (R := F) z) := by
    intro p hp
    change p ∉ P at hp
    change IsUnit (MvPolynomial.aeval (R := F) z p)
    rw [isUnit_iff_ne_zero]
    simpa only [hker, RingHom.mem_ker, AlgHom.toRingHom_eq_coe, AlgHom.coe_toRingHom] using hp
  let f : P.ResidueField →ₐ[F] E :=
    Ideal.ResidueField.liftₐ P (MvPolynomial.aeval (R := F) z) hk hu
  have hle := lift_trdeg_le_of_injective f f.injective
  rw [htrdeg, Cardinal.lift_one] at hle
  have hle' : Algebra.trdeg F P.ResidueField ≤ 1 := Cardinal.lift_le_one_iff.mp hle
  have hne : Algebra.trdeg F P.ResidueField ≠ 0 := by
    intro heq
    letI : Algebra.IsAlgebraic F P.ResidueField := trdeg_eq_zero_iff.mp heq
    obtain ⟨i, hi⟩ := hz
    have ha := (Algebra.IsAlgebraic.isAlgebraic
      (algebraMap (MvPolynomial (Fin n) F) P.ResidueField (MvPolynomial.X i))).algHom f
    apply hi
    convert ha using 1
    dsimp only [f]
    rw [Ideal.ResidueField.liftₐ_algebraMap, MvPolynomial.aeval_X]
  exact le_antisymm hle' (Cardinal.one_le_iff_ne_zero.mpr hne)

theorem quotient_dimension_eq_one {n : ℕ} (z : Fin n → E)
    (hz : ∃ i, Transcendental F (z i)) (htrdeg : Algebra.trdeg F E = 1)
    (P : Ideal (MvPolynomial (Fin n) F)) [P.IsPrime]
    (hker : P = RingHom.ker (MvPolynomial.aeval (R := F) z).toRingHom) :
    ringKrullDim (MvPolynomial (Fin n) F ⧸ P) = 1 := by
  rw [PiExponentJets.W24.affine_prime_quotient_dimension_eq_residue_trdeg F _ P,
    residue_trdeg_eq_one z hz htrdeg P hker]
  simp

theorem kernel_height_succ_eq {m : ℕ} (z : Fin (m+1) → E)
    (hz : ∃ i, Transcendental F (z i)) (htrdeg : Algebra.trdeg F E = 1) :
    (RingHom.ker (MvPolynomial.aeval (R := F) z).toRingHom).height = (m:ℕ∞) := by
  let P := RingHom.ker (MvPolynomial.aeval (R := F) z).toRingHom
  letI : P.IsPrime := RingHom.ker_isPrime (MvPolynomial.aeval (R := F) z).toRingHom
  have hh := CurvePrimeHeight.height_add_one_eq_of_quotient_dimension F (m+1) P
    (quotient_dimension_eq_one z hz htrdeg P rfl)
  apply (WithTop.add_right_inj (show (1:ℕ∞) ≠ ⊤ by simp)).mp
  simpa only [Nat.cast_add, Nat.cast_one] using! hh

theorem kernel_height_le {n : ℕ} (z : Fin n → E) :
    (RingHom.ker (MvPolynomial.aeval (R := F) z).toRingHom).height ≤ (n:ℕ∞) := by
  let P := RingHom.ker (MvPolynomial.aeval (R := F) z).toRingHom
  letI : P.IsPrime := RingHom.ker_isPrime (MvPolynomial.aeval (R := F) z).toRingHom
  have hh := P.height_le_ringKrullDim_of_isPrime
  have hr : ringKrullDim (MvPolynomial (Fin n) F) = (n : WithBot ℕ∞) := by
    simp only [MvPolynomial.ringKrullDim_of_isNoetherianRing,
      ringKrullDim_eq_zero_of_field, ENat.card_eq_coe_natCard, Nat.card_fin, zero_add,
      WithBot.coe_natCast]
  rw [hr] at hh
  exact WithBot.coe_le_coe.mp hh

end QuadraticPi.MovingLogGeometry.ProjectedCurve


==> anc/lean/QuadraticPi/MovingLogGeometry/ProjectedCurveInequality.lean <==
import QuadraticPi.MovingLogGeometry.ProjectedCurveHeight
import QuadraticPi.MovingLogGeometry.CurveInequality

/-! The weighted curve inequality for nonconstant projected coordinates.
The ambient curve field is unchanged. The coordinate functions are not
required to generate that field, so no finite projection or ramification
transport is needed to use this inequality. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.MovingLogGeometry.ProjectedCurve
open OAI OAI.PiExponent
open scoped BigOperators
open CurveValuationCenter PlaceValuationRing PersistentWeightComparison
variable {E : Type*} [Field E] [Algebra ℂ E] [Algebra.EssFiniteType ℂ E]

theorem weighted_unit_curve_inequality {m K : ℕ}
    (y : E) (x : Fin m → E) (c : Fin K → Fin m → ℂ)
    (hc : ∀ i, Function.Injective (fun j => c j i))
    (hz : ∃ i, Transcendental ℂ ((Fin.cases y x : Fin (m+1) → E) i))
    (htrdeg : Algebra.trdeg ℂ E = 1)
    (w v : Fin (m+1) → ℚ) (hw : ∀ i, 0 < w i) (hv : ∀ i, 0 < v i)
    (sigma : ℚ) (hsigma : 0 < sigma)
    (hvol : (K : ℝ) * (1+3*(sigma : ℝ))^(m+1) *
      (∏ i, (w i : ℝ)) / (∏ i, (v i : ℝ)) < 1)
    (hfibrevol : (K : ℝ) * (1+3*(sigma : ℝ))^m *
      (∏ i : Fin m, (w i.succ : ℝ)) / (∏ i : Fin m, (v i.succ : ℝ)) < 1)
    (hseparated : ∀ A B : Finset (Fin (m+1)), A.card = B.card →
      ∀ i, i ≠ 0 → i ∈ A → i ∉ B →
      (∀ j, i < j → (j ∈ A ↔ j ∈ B)) →
      comparisonConstant m sigma * (∏ j ∈ B, (v j : ℝ)) < ∏ j ∈ A, (w j : ℝ))
    (hratio : ∀ i : Fin m, (1+(sigma : ℝ)) * (w i.succ : ℝ) < v i.succ) :
    let hres := PlaceLocalRing.residue_integral htrdeg.le
    let hfinite := CurveParameterFinite.finite_over_every_parameter ℂ E htrdeg
    let z : Fin (m+1) → E := Fin.cases y x
    (1+(sigma : ℝ)) * ∑ p ∈ CurveContactFamily.places hfinite z c hz,
      (CurveContactFamily.contact hres hfinite z c hz v p : ℝ) ≤
        CurveContactSum.weightedDegree hfinite z w := by
  dsimp only
  let hres := PlaceLocalRing.residue_integral htrdeg.le
  let hfinite := CurveParameterFinite.finite_over_every_parameter ℂ E htrdeg
  let z : Fin (m+1) → E := Fin.cases y x
  change (1+(sigma : ℝ)) * ∑ p ∈ CurveContactFamily.places hfinite z c hz,
    (CurveContactFamily.contact hres hfinite z c hz v p : ℝ) ≤
      CurveContactSum.weightedDegree hfinite z w
  by_contra h
  have hexcess := lt_of_not_ge h
  have hy := CurveInequality.excess_implies_zeroth_eq_one hres hfinite z c hz
    (kernel_height_succ_eq z hz htrdeg).le w v hw hv sigma hsigma hvol hseparated hexcess
  change y = 1 at hy
  subst y
  have hconst := CurveInequality.excess_implies_fibre_coordinate_constant hres hfinite x c hz
    (kernel_height_le x) w v hw hv sigma hsigma hfibrevol hseparated hexcess
  exact CurveInequality.no_fibre_excess_of_constant_coordinate hres hfinite x c hc hz
    w v hw hv sigma hsigma hratio hconst hexcess

theorem weighted_curve_inequality {m K : ℕ} (hm : 1 ≤ m)
    (y : E) (x : Fin m → E) (b : Fin K → ℂ) (hb : ∀ j, b j ≠ 0)
    (c : Fin K → Fin m → ℂ) (hc : ∀ i, Function.Injective (fun j => c j i))
    (hz : ∃ i, Transcendental ℂ ((Fin.cases y x : Fin (m+1) → E) i))
    (htrdeg : Algebra.trdeg ℂ E = 1)
    (w v : Fin (m+1) → ℚ) (hw : ∀ i, 0 < w i) (hv : ∀ i, 0 < v i)
    (sigma : ℚ) (hsigma : 0 < sigma)
    (hvol : (K : ℝ) * (1+3*(sigma : ℝ))^(m+1) *
      (∏ i, (w i : ℝ)) / (∏ i, (v i : ℝ)) < 1)
    (hfibrevol : (K : ℝ) * (1+3*(sigma : ℝ))^m *
      (∏ i : Fin m, (w i.succ : ℝ)) / (∏ i : Fin m, (v i.succ : ℝ)) < 1)
    (hseparated : ∀ A B : Finset (Fin (m+1)), A.card = B.card →
      ∀ i, i ≠ 0 → i ∈ A → i ∉ B →
      (∀ j, i < j → (j ∈ A ↔ j ∈ B)) →
      comparisonConstant m sigma * (∏ j ∈ B, (v j : ℝ)) < ∏ j ∈ A, (w j : ℝ))
    (hratio : ∀ i : Fin m, (1+(sigma : ℝ)) * (w i.succ : ℝ) < v i.succ) :
    let hres := PlaceLocalRing.residue_integral htrdeg.le
    let hfinite := CurveParameterFinite.finite_over_every_parameter ℂ E htrdeg
    let z : Fin (m+1) → E := Fin.cases y x
    (1+(sigma : ℝ)) * ∑ p ∈ places hfinite z b c hz,
      (contact hres hfinite z b hb c hz v p : ℝ) ≤
        CurveContactSum.weightedDegree hfinite z w := by
  dsimp only
  let hres := PlaceLocalRing.residue_integral htrdeg.le
  let hfinite := CurveParameterFinite.finite_over_every_parameter ℂ E htrdeg
  let z : Fin (m+1) → E := Fin.cases y x
  change (1+(sigma : ℝ)) * ∑ p ∈ places hfinite z b c hz,
    (contact hres hfinite z b hb c hz v p : ℝ) ≤ CurveContactSum.weightedDegree hfinite z w
  by_contra h
  have hexcess := lt_of_not_ge h
  obtain ⟨j, hj⟩ := excess_implies_zeroth_constant hres hfinite z b hb c hz
    (kernel_height_succ_eq z hz htrdeg).le w v hw hv sigma hsigma hvol hseparated hexcess
  have hzeq : z = (Fin.cases (algebraMap ℂ E (b j)) x : Fin (m+1) → E) := by
    funext i
    cases i using Fin.cases with
    | zero => exact hj
    | succ i => rfl
  have hx : ∃ i, Transcendental ℂ ((CurveContactFamily.fibre x) i) := by
    obtain ⟨i, hi⟩ := hz
    cases i using Fin.cases with
    | zero =>
        have hzero : IsAlgebraic ℂ (z 0) := by
          rw [hj]
          exact isAlgebraic_algebraMap (b j)
        exact (hi hzero).elim
    | succ i => exact ⟨i.succ, hi⟩
  have hsum := contact_sum_le_fibre_of_constant hm hres hfinite z b hb c hc hz hx
    (b j) hj v hv
  have hunit := weighted_unit_curve_inequality (1:E) x c hc hx htrdeg
    w v hw hv sigma hsigma hvol hfibrevol hseparated hratio
  change (1+(sigma : ℝ)) * ∑ p ∈ CurveContactFamily.places hfinite
      (CurveContactFamily.fibre x) c hx,
        (CurveContactFamily.contact hres hfinite (CurveContactFamily.fibre x) c hx v p : ℝ) ≤
      CurveContactSum.weightedDegree hfinite (CurveContactFamily.fibre x) w at hunit
  have hdegree : CurveContactSum.weightedDegree hfinite z w =
      CurveContactSum.weightedDegree hfinite (CurveContactFamily.fibre x) w := by
    rw [hzeq, weightedDegree_constant]
    exact (FibreContact.weightedDegree_one hfinite w x).symm
  have hsigmaR : (0:ℝ) < sigma := by exact_mod_cast hsigma
  have hbound : (1+(sigma : ℝ)) * ∑ p ∈ places hfinite z b c hz,
      (contact hres hfinite z b hb c hz v p : ℝ) ≤
        CurveContactSum.weightedDegree hfinite z w := by
    calc
      _ ≤ (1+(sigma : ℝ)) * ∑ p ∈ CurveContactFamily.places hfinite
          (CurveContactFamily.fibre x) c hx,
            (CurveContactFamily.contact hres hfinite (CurveContactFamily.fibre x) c hx v p : ℝ) :=
        mul_le_mul_of_nonneg_left hsum (by positivity)
      _ ≤ _ := hunit.trans_eq hdegree.symm
  exact (not_lt_of_ge hbound) hexcess

end QuadraticPi.MovingLogGeometry.ProjectedCurve


==> anc/lean/QuadraticPi/MovingLogGeometry/SectionBound.lean <==
import QuadraticPi.MovingLogGeometry.BlowupGeometry
import OAI.NumberTheory.PiExponent.Approximation.WeightedGlobalSectionBound

set_option autoImplicit false

namespace QuadraticPi.MovingLogGeometry
open OAI OAI.PiExponent
noncomputable section
namespace SectionBound
open AlgebraicGeometry CategoryTheory PiExponentSeshadri.Geometry
open BlowupGeometry

theorem exponent_budget (d : GeometricInterpolationData) (j : Index d) :
    Finsupp.weight (fun i => (d.curveDegreeWeights i : ℝ)) (exponents d j) ≤
      (scale d).radius := by
  have hq := (scale d).budget d.curveDegreeWeights_pos j
  have hr : (∑ i, (d.curveDegreeWeights i : ℝ) * (exponents d j i : ℝ)) ≤
      (scale d).radius := by exact_mod_cast hq
  simpa only [Finsupp.weight_eq_sum, nsmul_eq_mul, mul_comm] using hr

theorem eventual_supportBound (d : GeometricInterpolationData) :
    ProjectiveCoefficientBound.EventualBound (affineChart d) (hyperplane d)
      (fun i => (d.curveDegreeWeights i : ℝ)) (scale d).radius := by
  unfold affineChart hyperplane
  exact WeightedGlobalSectionBound.eventual_supportBound (K := ℂ) (ι := Fin (d.m+1))
    (σ := Index d) (exponents d) (constantIndex d)
    ((scale d).exponents_constant d.curveDegreeWeights_pos)
    (coordinateIndex d) ((scale d).exponents_coordinate d.curveDegreeWeights_pos)
    (fun i => (d.curveDegreeWeights i : ℝ)) (scale d).radius (exponent_budget d)

end SectionBound
end
end QuadraticPi.MovingLogGeometry


==> anc/lean/QuadraticPi/MovingLogGeometry/SourceRescaling.lean <==
import QuadraticPi.MovingLogInterpolation

/-!
# Source rescaling for moving logarithmic centers

The same global logarithmic frame commutes with nonzero rescaling of the
multiplicative coordinate. These identities transfer local branch estimates
from the unit center without changing source weighted degree.
-/

noncomputable section

namespace QuadraticPi.MovingLogInterpolation

open OAI PiExponent.FormalJetDerivatives PiExponent.FormalLogJet

theorem rescaleY_one {m : ℕ} : rescaleY (m := m) 1 = AlgHom.id ℂ _ := by
  apply MvPolynomial.algHom_ext
  intro i
  cases i using Fin.cases <;> simp [rescaleY]

theorem rescaleY_comp {m : ℕ} (a b : ℂ) :
    (rescaleY (m := m) a).comp (rescaleY b) = rescaleY (a * b) := by
  apply MvPolynomial.algHom_ext
  intro i
  cases i using Fin.cases with
  | zero => simp [AlgHom.comp_apply, rescaleY, mul_assoc, mul_left_comm]
  | succ i => simp [AlgHom.comp_apply]

theorem rescaleY_inverse_left {m : ℕ} (b : ℂ) (hb : b ≠ 0)
    (P : PiExponentApprox.FramePolynomial m) :
    rescaleY b⁻¹ (rescaleY b P) = P := by
  change ((rescaleY b⁻¹).comp (rescaleY b)) P = P
  rw [rescaleY_comp, inv_mul_cancel₀ hb, rescaleY_one]
  rfl

theorem rescaleY_inverse_right {m : ℕ} (b : ℂ) (hb : b ≠ 0)
    (P : PiExponentApprox.FramePolynomial m) :
    rescaleY b (rescaleY b⁻¹ P) = P := by
  change ((rescaleY b).comp (rescaleY b⁻¹)) P = P
  rw [rescaleY_comp, mul_inv_cancel₀ hb, rescaleY_one]
  rfl

theorem rescaleY_injective {m : ℕ} (b : ℂ) (hb : b ≠ 0) :
    Function.Injective (rescaleY (m := m) b) :=
  Function.LeftInverse.injective (rescaleY_inverse_left b hb)

theorem rescaleY_surjective {m : ℕ} (b : ℂ) (hb : b ≠ 0) :
    Function.Surjective (rescaleY (m := m) b) :=
  Function.RightInverse.surjective (rescaleY_inverse_right b hb)

theorem aeval_rescaleY {A : Type*} [CommRing A] [Algebra ℂ A]
    {m : ℕ} (a : ℂ) (z : Fin (m + 1) → A)
    (P : PiExponentApprox.FramePolynomial m) :
    MvPolynomial.aeval z (rescaleY a P) =
      MvPolynomial.aeval (Fin.cases (algebraMap ℂ A a * z 0)
        (fun i => z i.succ)) P := by
  have he : (MvPolynomial.aeval z).comp (rescaleY a) =
      MvPolynomial.aeval (Fin.cases (algebraMap ℂ A a * z 0)
        (fun i => z i.succ)) := by
    apply MvPolynomial.algHom_ext
    intro i
    cases i using Fin.cases <;> simp [AlgHom.comp_apply, rescaleY]
  exact AlgHom.congr_fun he P

theorem rescaleY_frame_X {m : ℕ} (a : ℂ) (i j : Fin (m + 1)) :
    rescaleY a (PiExponentApprox.polynomialFrame m i (MvPolynomial.X j)) =
      PiExponentApprox.polynomialFrame m i (rescaleY a (MvPolynomial.X j)) := by
  classical
  cases i using Fin.cases with
  | zero =>
    cases j using Fin.cases with
    | zero =>
      simp [PiExponentApprox.polynomialFrame_zero,
        PiExponentApprox.logarithmicDerivation_apply, MvPolynomial.pderiv_X,
        rescaleY, MvPolynomial.pderiv_mul]
    | succ j =>
      simp [PiExponentApprox.polynomialFrame_zero,
        PiExponentApprox.logarithmicDerivation_apply, MvPolynomial.pderiv_X,
        rescaleY, Pi.single_apply]
  | succ i =>
    rw [PiExponentApprox.polynomialFrame_pos m i.succ (Fin.succ_ne_zero i)]
    cases j using Fin.cases with
    | zero => simp [rescaleY, MvPolynomial.pderiv_mul, MvPolynomial.pderiv_X]
    | succ j =>
      by_cases hij : i = j
      · subst j; simp [rescaleY, MvPolynomial.pderiv_X]
      · simp [rescaleY, MvPolynomial.pderiv_X, hij]

theorem rescaleY_polynomialFrame {m : ℕ} (a : ℂ) (i : Fin (m + 1))
    (P : PiExponentApprox.FramePolynomial m) :
    rescaleY a (PiExponentApprox.polynomialFrame m i P) =
      PiExponentApprox.polynomialFrame m i (rescaleY a P) :=
  derivation_map_of_X (rescaleY a) (PiExponentApprox.polynomialFrame m i)
    (PiExponentApprox.polynomialFrame m i) (rescaleY_frame_X a i) P

theorem rescaleY_polynomialFrameWord {m : ℕ} (a : ℂ)
    (word : List (Fin (m + 1))) (P : PiExponentApprox.FramePolynomial m) :
    rescaleY a (PiExponentApprox.polynomialFrameWord m word P) =
      PiExponentApprox.polynomialFrameWord m word (rescaleY a P) := by
  induction word with
  | nil => rfl
  | cons i word ih =>
    rw [PiExponentApprox.polynomialFrameWord_cons, rescaleY_polynomialFrame, ih]
    rfl

end QuadraticPi.MovingLogInterpolation

namespace QuadraticPi.MovingLogGeometry

def fullCenter {m : ℕ} (b : ℂ) (c : Fin m → ℂ) : Fin (m + 1) → ℂ :=
  Fin.cases b c

@[simp] theorem fullCenter_zero {m : ℕ} (b : ℂ) (c : Fin m → ℂ) :
    fullCenter b c 0 = b := rfl

@[simp] theorem fullCenter_succ {m : ℕ} (b : ℂ) (c : Fin m → ℂ) (i : Fin m) :
    fullCenter b c i.succ = c i := rfl

def rescaledCoordinates {E : Type*} [Field E] [Algebra ℂ E] {m : ℕ}
    (b : ℂ) (z : Fin (m + 1) → E) : Fin (m + 1) → E :=
  Fin.cases ((algebraMap ℂ E b)⁻¹ * z 0) (fun i => z i.succ)

@[simp] theorem rescaledCoordinates_zero {E : Type*} [Field E] [Algebra ℂ E]
    {m : ℕ} (b : ℂ) (z : Fin (m + 1) → E) :
    rescaledCoordinates b z 0 = (algebraMap ℂ E b)⁻¹ * z 0 := rfl

@[simp] theorem rescaledCoordinates_succ {E : Type*} [Field E] [Algebra ℂ E]
    {m : ℕ} (b : ℂ) (z : Fin (m + 1) → E) (i : Fin m) :
    rescaledCoordinates b z i.succ = z i.succ := rfl

end QuadraticPi.MovingLogGeometry


==> anc/lean/QuadraticPi/MovingLogHouse.lean <==
import QuadraticPi.MovingLogArithmetic
import OAI.NumberTheory.PiExponent.Analysis.PeriodAnalytic
import QuadraticPi.MovingLogPolynomialCauchy

/-! Uniform bounds for the conjugate moving-logarithm matrices. The base
may be any complex number with a specified norm bound. No exponential
identity, approximation hypothesis, or distinguished embedding is used. -/
noncomputable section
namespace QuadraticPi.MovingLogHouse
open OAI.PiExponent InterpolationMatrix
open scoped BigOperators

def houseError (K : ℕ) (height R w0 v0 wstar : ℝ) : ℝ :=
  ((K : ℝ)*height + Real.log 2)/w0 +
    Real.log (2*((K : ℝ)*R+2))/wstar + Real.log 2/v0

theorem row_card_pos {m K : ℕ} {v0 θ H : ℝ} {w : Fin m → ℝ}
    (hK : 0 < K) (hv0 : 0 < v0) (hθ : 0 < θ) (hH : 0 < H)
    (hw : ∀ i, 0 < w i) : 0 < Fintype.card (Row K v0 θ w H) := by
  apply Fintype.card_pos_iff.mpr
  refine ⟨⟨⟨0, hK⟩, ⟨fun _ => 0, ?_⟩⟩⟩
  apply (row_mem_iff hv0 hθ hw _).mpr
  simpa using hH

theorem pow_eq_exp_log {x : ℝ} (hx : 0 < x) (n : ℕ) :
    x^n = Real.exp ((n : ℝ)*Real.log x) := by
  rw [Real.exp_nat_mul, Real.exp_log hx]

theorem scalar_budget (a : ℂ) (K j s h n : ℕ)
    {height R w0 v0 wstar H : ℝ}
    (hhgt : 0 ≤ height) (ha : ‖a‖ ≤ Real.exp height)
    (hR : 0 ≤ R) (hw0 : 0 < w0) (hv0 : 0 < v0) (_hws : 0 < wstar)
    (hj : j ≤ K) (hs : (s : ℝ) ≤ H/v0)
    (hh : (h : ℝ) ≤ H/w0) (hn : (n : ℝ) ≤ H/wstar) :
    ‖a‖^(j*h) * (2 : ℝ)^s * (2 : ℝ)^h *
        (2*((K : ℝ)*R+2))^n ≤
      Real.exp (H*houseError K height R w0 v0 wstar) := by
  have hbase : 1 ≤ 2*((K : ℝ)*R+2) := by
    nlinarith [mul_nonneg (Nat.cast_nonneg K) hR]
  have hl2 : 0 ≤ Real.log 2 := Real.log_nonneg (by norm_num)
  have hlB : 0 ≤ Real.log (2*((K : ℝ)*R+2)) := Real.log_nonneg hbase
  have hH : 0 ≤ H := (mul_nonneg (Nat.cast_nonneg s) hv0.le).trans
    ((le_div_iff₀ hv0).mp hs)
  have hjr : (j : ℝ) ≤ K := by exact_mod_cast hj
  have h1 := mul_le_mul_of_nonneg_right hs hl2
  have h2 : (h : ℝ)*((j : ℝ)*height+Real.log 2) ≤
      (H/w0)*((K : ℝ)*height+Real.log 2) :=
    mul_le_mul hh (by nlinarith) (by positivity) (by positivity)
  have h3 := mul_le_mul_of_nonneg_right hn hlB
  calc
    _ ≤ Real.exp height ^ (j*h) * (2 : ℝ)^s * (2 : ℝ)^h *
        (2*((K : ℝ)*R+2))^n := by
      gcongr
    _ = Real.exp ((j*h : ℕ)*height + (s : ℝ)*Real.log 2 +
        (h : ℝ)*Real.log 2 + (n : ℝ)*Real.log (2*((K : ℝ)*R+2))) := by
      rw [← Real.exp_nat_mul, pow_eq_exp_log (by norm_num : (0 : ℝ) < 2),
        pow_eq_exp_log (by norm_num : (0 : ℝ) < 2),
        pow_eq_exp_log (by linarith : 0 < 2*((K : ℝ)*R+2)),
        ← Real.exp_add, ← Real.exp_add, ← Real.exp_add]
    _ ≤ _ := by
      apply Real.exp_le_exp.mpr
      push_cast
      unfold houseError
      convert add_le_add (add_le_add h2 h3) h1 using 1 <;> ring

theorem norm_entry_polynomial_eval_le {m : ℕ}
    (r : Fin m → ℂ) (G : Fin m → Polynomial ℂ)
    (K j h : ℕ) (β α : Fin m → ℕ) {R : ℝ}
    (hR : 0 ≤ R) (hj : j ≤ K) (hr : ∀ i, ‖r i‖ ≤ R)
    {z : ℂ} (hz : ‖z‖ ≤ 1/2) (hG : ∀ i, ‖(G i).eval z‖ ≤ 2) :
    ‖(((1 + Polynomial.X)^h * ∏ i,
        (Polynomial.C ((j : ℂ)*r i)+G i)^(α i-β i)).eval z)‖ ≤
      (2 : ℝ)^h * ((K : ℝ)*R+2)^(∑ i, α i) := by
  have hB : 1 ≤ (K : ℝ)*R+2 := by
    nlinarith [mul_nonneg (Nat.cast_nonneg K) hR]
  have hjr : (j : ℝ) ≤ K := by exact_mod_cast hj
  have hz' : ‖(1 : ℂ)+z‖ ≤ 2 := by
    have ht := norm_add_le (1 : ℂ) z
    norm_num at ht
    linarith
  have hf (i : Fin m) : ‖(j : ℂ)*r i+(G i).eval z‖ ≤ (K : ℝ)*R+2 := by
    calc
      _ ≤ ‖(j : ℂ)*r i‖+‖(G i).eval z‖ := norm_add_le _ _
      _ ≤ (K : ℝ)*R+2 := by
        rw [norm_mul, Complex.norm_natCast]
        exact add_le_add (mul_le_mul hjr (hr i) (norm_nonneg _) (Nat.cast_nonneg K)) (hG i)
  simp only [Polynomial.eval_mul, Polynomial.eval_pow, Polynomial.eval_add,
    Polynomial.eval_one, Polynomial.eval_X, Polynomial.eval_prod, Polynomial.eval_C,
    norm_mul, norm_pow, norm_prod]
  calc
    _ ≤ (2 : ℝ)^h * ∏ i, ((K : ℝ)*R+2)^(α i) := by
      apply mul_le_mul (pow_le_pow_left₀ (norm_nonneg _) hz' h) ?_ (by positivity) (by positivity)
      apply Finset.prod_le_prod₀ (fun i _ => by positivity)
      intro i hi
      exact (pow_le_pow_left₀ (norm_nonneg _) (hf i) _).trans
        (pow_le_pow_right₀ hB (Nat.sub_le _ _))
    _ = _ := by rw [Finset.prod_pow_eq_pow_sum]

theorem norm_entry_le {m : ℕ} (a : ℂ) (r : Fin m → ℂ) (T : Fin m → ℕ)
    (K j s h : ℕ) (β α : Fin m → ℕ) {R : ℝ}
    (hR : 0 ≤ R) (hj : j ≤ K) (hr : ∀ i, ‖r i‖ ≤ R) :
    ‖MovingLogMatrix.entry a r (fun i => truncatedLog (T i)) j s β h α‖ ≤
      ‖a‖^(j*h) * (2 : ℝ)^s * (2 : ℝ)^h *
        (2*((K : ℝ)*R+2))^(∑ i, α i) := by
  have hp := MovingLogPolynomialCauchy.norm_coeff_le
    ((1+Polynomial.X)^h * ∏ i,
      (Polynomial.C ((j : ℂ)*r i)+truncatedLog (T i))^(α i-β i)) s
    (B := (2 : ℝ)^h*((K : ℝ)*R+2)^(∑ i, α i)) (by
      intro z hz
      have hz' : ‖z‖ ≤ 1/2 := by
        exact (show ‖z‖ = 1/2 by simpa only [Metric.mem_sphere, dist_zero_right] using hz).le
      exact norm_entry_polynomial_eval_le r (fun i => truncatedLog (T i))
        K j h β α hR hj hr hz' (fun i =>
          MovingLogPolynomialCauchy.norm_truncatedLog_eval_le_two (T i) hz'))
  have hc : ‖(∏ i, ((α i).choose (β i) : ℂ))‖ ≤ (2 : ℝ)^(∑ i, α i) := by
    simpa only [Nat.cast_prod, exponentVector_apply] using
      PeriodAnalytic.norm_binomial_product_le α (exponentVector β)
  unfold MovingLogMatrix.entry
  rw [entry_eq_binomial_product, norm_mul, norm_mul, norm_pow]
  have hn := mul_le_mul_of_nonneg_left
    (mul_le_mul hc hp (norm_nonneg _) (by positivity)) (by positivity : 0 ≤ ‖a‖^(j*h))
  convert hn using 1
  rw [mul_pow]
  ring

theorem norm_matrix_entry_le {m K : ℕ}
    (a : ℂ) (r : Fin m → ℂ) (T : Fin m → ℕ)
    (w : Fin m → ℝ) {height R w0 v0 θ wstar H : ℝ}
    (hhgt : 0 ≤ height) (ha : ‖a‖ ≤ Real.exp height)
    (hR : 0 ≤ R) (hr : ∀ i, ‖r i‖ ≤ R)
    (hw0 : 0 < w0) (hv0 : 0 < v0) (hθ : 0 < θ) (hws : 0 < wstar)
    (hw : ∀ i, wstar ≤ w i)
    (ρ : Row K v0 θ w H) (c : Column w0 w H) :
    ‖MovingLogMatrix.truncatedLogMatrix a K w0 v0 θ w H r T ρ c‖ ≤
      Real.exp (H*houseError K height R w0 v0 wstar) := by
  have hwpos (i) : 0 < w i := hws.trans_le (hw i)
  have hcol := column_weight_le hw0 hwpos c
  have hsum0 : 0 ≤ ∑ i, w i*(c.1 i.succ : ℝ) :=
    Finset.sum_nonneg (fun i _ => mul_nonneg (hwpos i).le (Nat.cast_nonneg _))
  have hh : (c.1 0 : ℝ) ≤ H/w0 := by
    rw [le_div_iff₀ hw0]
    nlinarith
  have hn : ((∑ i : Fin m, c.1 i.succ : ℕ) : ℝ) ≤ H/wstar := by
    have hwc : wstar * ∑ i : Fin m, (c.1 i.succ : ℝ) ≤ ∑ i, w i*(c.1 i.succ : ℝ) := by
      rw [Finset.mul_sum]
      exact Finset.sum_le_sum (fun i _ => mul_le_mul_of_nonneg_right (hw i) (Nat.cast_nonneg _))
    rw [le_div_iff₀ hws]
    push_cast
    nlinarith [mul_nonneg hw0.le (Nat.cast_nonneg (c.1 0))]
  have hs : (ρ.2.1 0 : ℝ) ≤ H/v0 := by
    have hrow := row_weight_lt hv0 hθ hwpos ρ
    have hs0 : 0 ≤ (∑ i, w i*(ρ.2.1 i.succ : ℝ))/θ :=
      div_nonneg (Finset.sum_nonneg (fun i _ => mul_nonneg (hwpos i).le (Nat.cast_nonneg _))) hθ.le
    rw [le_div_iff₀ hv0]
    nlinarith
  exact (norm_entry_le a r T K ρ.1.val (ρ.2.1 0) (c.1 0)
    (fun i => ρ.2.1 i.succ) (fun i => c.1 i.succ) hR ρ.1.isLt.le hr).trans
      (scalar_budget a K ρ.1.val (ρ.2.1 0) (c.1 0) (∑ i : Fin m, c.1 i.succ)
        hhgt ha hR hw0 hv0 hws ρ.1.isLt.le hs hh hn)

theorem log_norm_det_le_of_entry_bound
    {ι : Type*} [Fintype ι] [DecidableEq ι]
    (A : Matrix ι ι ℂ) {H E : ℝ}
    (hM : 0 < Fintype.card ι) (hH : 0 < H) (hne : A.det ≠ 0)
    (hA : ∀ i j, ‖A i j‖ ≤ Real.exp (H*E)) :
    Real.log ‖A.det‖ / ((Fintype.card ι : ℝ)*H) ≤
      E + Real.log (Fintype.card ι : ℝ)/H := by
  have hMr : (0 : ℝ) < Fintype.card ι := by exact_mod_cast hM
  have hn := AnalyticCollision.norm_det_le_factorial_mul_pow A
    (Real.exp_pos _).le hA
  have hf : ((Fintype.card ι).factorial : ℝ) ≤
      (Fintype.card ι : ℝ) ^ Fintype.card ι := by
    exact_mod_cast Nat.factorial_le_pow (Fintype.card ι)
  have hn' : ‖A.det‖ ≤ (Fintype.card ι : ℝ) ^ Fintype.card ι *
      Real.exp (H*E) ^ Fintype.card ι :=
    hn.trans (mul_le_mul_of_nonneg_right hf (by positivity))
  have hl := Real.log_le_log (norm_pos_iff.mpr hne) hn'
  rw [Real.log_mul (pow_pos hMr _).ne' (by positivity),
    Real.log_pow, Real.log_pow, Real.log_exp] at hl
  apply (div_le_iff₀ (mul_pos hMr hH)).2
  calc
    _ ≤ (Fintype.card ι : ℝ)*Real.log (Fintype.card ι : ℝ) +
        (Fintype.card ι : ℝ)*(H*E) := hl
    _ = _ := by field_simp; ring

theorem norm_det_le_exp_of_entry_bound
    {ι : Type*} [Fintype ι] [DecidableEq ι]
    (A : Matrix ι ι ℂ) {H E : ℝ}
    (hM : 0 < Fintype.card ι) (hH : 0 < H)
    (hA : ∀ i j, ‖A i j‖ ≤ Real.exp (H*E)) :
    ‖A.det‖ ≤ Real.exp ((Fintype.card ι : ℝ)*H*
      (E + Real.log (Fintype.card ι : ℝ)/H)) := by
  by_cases hne : A.det = 0
  · simp only [hne, norm_zero]
    exact (Real.exp_pos _).le
  · have hMr : (0 : ℝ) < Fintype.card ι := by exact_mod_cast hM
    have hh := (div_le_iff₀ (mul_pos hMr hH)).mp
      (log_norm_det_le_of_entry_bound A hM hH hne hA)
    rw [mul_comm (E + _) _] at hh
    exact (Real.log_le_iff_le_exp (norm_pos_iff.mpr hne)).mp hh

theorem selectedMinor_norm_le {m K : ℕ}
    (a : ℂ) (r : Fin m → ℂ) (T : Fin m → ℕ)
    (w : Fin m → ℝ) {height R w0 v0 θ wstar H : ℝ}
    (hhgt : 0 ≤ height) (ha : ‖a‖ ≤ Real.exp height)
    (hR : 0 ≤ R) (hr : ∀ i, ‖r i‖ ≤ R) (hK : 0 < K) (hH : 0 < H)
    (hw0 : 0 < w0) (hv0 : 0 < v0) (hθ : 0 < θ) (hws : 0 < wstar)
    (hw : ∀ i, wstar ≤ w i)
    (sel : Row K v0 θ w H → Column w0 w H) :
    ‖(MovingLogMatrix.selectedMinor a K w0 v0 θ w H r T sel).det‖ ≤
      Real.exp ((Fintype.card (Row K v0 θ w H) : ℝ)*H*
        (houseError K height R w0 v0 wstar +
          Real.log (Fintype.card (Row K v0 θ w H) : ℝ)/H)) := by
  classical
  apply norm_det_le_exp_of_entry_bound _
    (row_card_pos hK hv0 hθ hH (fun i => hws.trans_le (hw i))) hH
  intro ρ σ
  exact norm_matrix_entry_le a r T w hhgt ha hR hr hw0 hv0 hθ hws hw ρ (sel σ)

theorem selectedMinor_log_norm_le {m K : ℕ}
    (a : ℂ) (r : Fin m → ℂ) (T : Fin m → ℕ)
    (w : Fin m → ℝ) {height R w0 v0 θ wstar H : ℝ}
    (hhgt : 0 ≤ height) (ha : ‖a‖ ≤ Real.exp height)
    (hR : 0 ≤ R) (hr : ∀ i, ‖r i‖ ≤ R) (hK : 0 < K) (hH : 0 < H)
    (hw0 : 0 < w0) (hv0 : 0 < v0) (hθ : 0 < θ) (hws : 0 < wstar)
    (hw : ∀ i, wstar ≤ w i)
    (sel : Row K v0 θ w H → Column w0 w H)
    (hne : (MovingLogMatrix.selectedMinor a K w0 v0 θ w H r T sel).det ≠ 0) :
    Real.log ‖(MovingLogMatrix.selectedMinor a K w0 v0 θ w H r T sel).det‖ /
        ((Fintype.card (Row K v0 θ w H) : ℝ)*H) ≤
      houseError K height R w0 v0 wstar +
        Real.log (Fintype.card (Row K v0 θ w H) : ℝ)/H := by
  classical
  apply log_norm_det_le_of_entry_bound _
    (row_card_pos hK hv0 hθ hH (fun i => hws.trans_le (hw i))) hH hne
  intro ρ σ
  exact norm_matrix_entry_le a r T w hhgt ha hR hr hw0 hv0 hθ hws hw ρ (sel σ)

theorem norm_center_le {nu Lambda c : ℝ} (D : MovingLogData nu Lambda c)
    (hnu : 1 ≤ nu) (i : Fin D.m) : ‖D.r i‖ ≤ ‖D.target‖+1 := by
  have hq : (2 : ℝ) ≤ D.q i := by exact_mod_cast D.q_two_le i
  have hp : (D.q i : ℝ)^(-nu) ≤ (D.q i : ℝ)⁻¹ := by
    simpa only [Real.rpow_neg_one] using
      Real.rpow_le_rpow_of_exponent_le (by linarith : (1 : ℝ) ≤ D.q i)
        (by linarith : -nu ≤ (-1 : ℝ))
  have hsmall : 2*(D.q i : ℝ)^(-nu) ≤ 1 := by
    have hinv : (D.q i : ℝ)⁻¹ ≤ (1/2 : ℝ) := by
      simpa only [one_div] using one_div_le_one_div_of_le (by norm_num : (0 : ℝ) < 2) hq
    nlinarith
  calc
    _ ≤ ‖D.r i-D.target‖+‖D.target‖ := norm_le_norm_sub_add _ _
    _ ≤ _ := by linarith [D.period_error i]

end QuadraticPi.MovingLogHouse


==> anc/lean/QuadraticPi/MovingLogHouseData.lean <==
import QuadraticPi.MovingLogHouse
import QuadraticPi.AlgebraicLogData
import OAI.NumberTheory.PiExponent.Approximation.MatrixCounting
import OAI.NumberTheory.PiExponent.Polynomials.SimplexLog

noncomputable section
namespace QuadraticPi.MovingLogHouse
open OAI.PiExponent InterpolationMatrix MatrixArithmetic
open scoped BigOperators Topology
open Filter

def rowLogRemainder {nu Lambda c : ℝ} (D : MovingLogData nu Lambda c) (H : ℝ) : ℝ :=
  Real.log (Fintype.card (Row D.K D.v0 D.base.theta (logWeights D.q) H) : ℝ)/H

theorem tendsto_rowLogRemainder {nu Lambda c : ℝ} (D : MovingLogData nu Lambda c) :
    Tendsto (rowLogRemainder D) atTop (𝓝 0) := by
  have ht := MatrixCounting.tendsto_rowCount_normalized D.K D.v0 D.base.theta D.q
    (by exact_mod_cast D.v0_pos) (by exact_mod_cast D.base.theta_pos) D.q_two_le
  have hlead : 0 < (D.K : ℝ)*(D.base.theta : ℝ)^D.m /
      (((D.m+1).factorial : ℝ)*(D.v0 : ℝ)*∏ i, logWeights D.q i) := by
    apply div_pos
    · exact mul_pos (by exact_mod_cast (show 0 < D.K by have := D.K_pos; omega))
        (pow_pos D.base.theta_pos _)
    · apply mul_pos
      · exact mul_pos (by positivity) D.v0_pos
      · exact Finset.prod_pos (fun i _ => ceil_log_weight_pos (D.q_two_le i))
  exact tendsto_log_div_of_normalized_pow ht hlead

theorem selectedMinor_log_norm_le_data {nu Lambda c : ℝ} {degree : ℕ} {height : ℝ}
    (D : AlgebraicLogData nu Lambda c degree height) (a : ℂ)
    (ha : ‖a‖ ≤ Real.exp height) (hnu : 1 ≤ nu) {H : ℝ} (hH : 0 < H)
    (sel : Row D.K D.v0 D.base.theta (logWeights D.q) H →
      Column D.w0 (logWeights D.q) H)
    (hne : (MovingLogMatrix.selectedMinor a D.K D.w0 D.v0 D.base.theta
      (logWeights D.q) H D.r (truncationOrders D.q D.toMovingLogData.F D.v0) sel).det ≠ 0) :
    Real.log ‖(MovingLogMatrix.selectedMinor a D.K D.w0 D.v0 D.base.theta
        (logWeights D.q) H D.r (truncationOrders D.q D.toMovingLogData.F D.v0) sel).det‖ /
        ((Fintype.card (Row D.K D.v0 D.base.theta (logWeights D.q) H) : ℝ)*H) ≤
      D.houseError + rowLogRemainder D.toMovingLogData H := by
  exact selectedMinor_log_norm_le a D.r (truncationOrders D.q D.toMovingLogData.F D.v0)
    (logWeights D.q) D.house_nonneg ha (by positivity)
    (norm_center_le D.toMovingLogData hnu) (by have := D.K_pos; omega) hH
    D.w0_pos D.v0_pos D.base.theta_pos D.wstar_pos D.wstar_lower sel hne

theorem selectedMinor_norm_le_data {nu Lambda c : ℝ} {degree : ℕ} {height : ℝ}
    (D : AlgebraicLogData nu Lambda c degree height) (a : ℂ)
    (ha : ‖a‖ ≤ Real.exp height) (hnu : 1 ≤ nu) {H : ℝ} (hH : 0 < H)
    (sel : Row D.K D.v0 D.base.theta (logWeights D.q) H →
      Column D.w0 (logWeights D.q) H) :
    ‖(MovingLogMatrix.selectedMinor a D.K D.w0 D.v0 D.base.theta
        (logWeights D.q) H D.r (truncationOrders D.q D.toMovingLogData.F D.v0) sel).det‖ ≤
      Real.exp ((Fintype.card (Row D.K D.v0 D.base.theta (logWeights D.q) H) : ℝ)*H*
        (D.houseError + rowLogRemainder D.toMovingLogData H)) := by
  exact selectedMinor_norm_le a D.r (truncationOrders D.q D.toMovingLogData.F D.v0)
    (logWeights D.q) D.house_nonneg ha (by positivity)
    (norm_center_le D.toMovingLogData hnu) (by have := D.K_pos; omega) hH
    D.w0_pos D.v0_pos D.base.theta_pos D.wstar_pos D.wstar_lower sel

end QuadraticPi.MovingLogHouse


==> anc/lean/QuadraticPi/MovingLogInterpolation.lean <==
import QuadraticPi.SeparatedWeightPA

/-!
# Logarithmic interpolation with varying nonzero Y-coordinates

This file checks the actual coordinate substitution and its compatibility with
both the logarithmic derivations and global source rescaling. `Statement` is
the additional varying-center interpolation proposition, not an axiom and not
a proved consequence of PA. A common nonzero Y-coordinate is proved from PA.
-/

namespace QuadraticPi.MovingLogInterpolation

open OAI
open PiExponent.FormalLogJet PiExponent.FormalJetDerivatives
open SeparatedWeightPA

noncomputable section

/-- The actual formal local chart Y=b(1+t), Xi=ci+ui+log(1+t). -/
def formalJet {m : ℕ} (b : ℂ) (c : Fin m → ℂ) :
    PiExponentApprox.FramePolynomial m →ₐ[ℂ] MvPowerSeries (Fin (m+1)) ℂ :=
  MvPolynomial.aeval (Fin.cases (MvPowerSeries.C b * (1 + MvPowerSeries.X 0))
    (fun i => MvPowerSeries.C (c i) + MvPowerSeries.X i.succ + formalLog m))

@[simp] theorem formalJet_Y {m : ℕ} (b : ℂ) (c : Fin m → ℂ) :
    formalJet b c (MvPolynomial.X (0 : Fin (m+1))) =
      MvPowerSeries.C b * (1 + MvPowerSeries.X 0) := by
  simp [formalJet]

@[simp] theorem formalJet_X {m : ℕ} (b : ℂ) (c : Fin m → ℂ) (i : Fin m) :
    formalJet b c (MvPolynomial.X i.succ) =
      MvPowerSeries.C (c i) + MvPowerSeries.X i.succ + formalLog m := by
  simp [formalJet]

@[simp] theorem formalJet_one {m : ℕ} (c : Fin m → ℂ) :
    formalJet 1 c = PiExponent.FormalLogJet.formalJet c := by
  apply MvPolynomial.algHom_ext
  intro i
  cases i using Fin.cases <;> simp [formalJet, PiExponent.FormalLogJet.formalJet]

/-- A single global polynomial rescaling Y -> aY. -/
def rescaleY {m : ℕ} (a : ℂ) :
    PiExponentApprox.FramePolynomial m →ₐ[ℂ] PiExponentApprox.FramePolynomial m :=
  MvPolynomial.aeval (Fin.cases (MvPolynomial.C a * MvPolynomial.X 0)
    (fun i => MvPolynomial.X i.succ))

@[simp] theorem rescaleY_Y {m : ℕ} (a : ℂ) :
    rescaleY (m := m) a (MvPolynomial.X 0) = MvPolynomial.C a * MvPolynomial.X 0 := by
  simp [rescaleY]

@[simp] theorem rescaleY_X {m : ℕ} (a : ℂ) (i : Fin m) :
    rescaleY a (MvPolynomial.X i.succ) = MvPolynomial.X i.succ := by
  simp [rescaleY]

theorem rescaleY_monomial {m : ℕ} (a : ℂ) (d : Fin (m+1) →₀ ℕ) (r : ℂ) :
    rescaleY a (MvPolynomial.monomial d r) =
      MvPolynomial.monomial d (r * a ^ d 0) := by
  classical
  simp only [MvPolynomial.monomial_eq, map_mul]
  rw [Finsupp.prod_fintype d (fun i k => (MvPolynomial.X i : PiExponentApprox.FramePolynomial m) ^ k) (by intro i; exact pow_zero _)]
  simp only [rescaleY, map_mul, map_prod, map_pow, MvPolynomial.aeval_C, MvPolynomial.aeval_X,
    MvPolynomial.algebraMap_eq, Fin.prod_univ_succ, Fin.cases_zero, Fin.cases_succ, mul_pow]
  ring

/-- Rescaling changes each coefficient by a scalar and creates no new monomials. -/
theorem coeff_rescaleY {m : ℕ} (a : ℂ) (p : PiExponentApprox.FramePolynomial m)
    (d : Fin (m+1) →₀ ℕ) :
    (rescaleY a p).coeff d = p.coeff d * a ^ d 0 := by
  classical
  induction p using MvPolynomial.induction_on' with
  | monomial e r =>
    rw [rescaleY_monomial]
    by_cases h : e = d
    · subst e; simp
    · simp [MvPolynomial.coeff_monomial, h]
  | add p q hp hq =>
    simp only [map_add, AddMonoidAlgebra.coeff_add, Finsupp.add_apply, hp, hq, add_mul]

theorem rescaleY_degree {m : ℕ} (a : ℂ) (w : Fin (m+1) → ℝ) (N : ℝ)
    (p : PiExponentApprox.FramePolynomial m)
    (hp : PiExponentApprox.HasWeightedDegreeLE w N p) :
    PiExponentApprox.HasWeightedDegreeLE w N (rescaleY a p) := by
  intro d hd
  apply hp d
  rw [MvPolynomial.mem_support_iff] at hd ⊢
  rw [coeff_rescaleY] at hd
  exact (mul_ne_zero_iff.mp hd).1

/-- This identity applies a *single* rescaling to the source polynomial. -/
theorem formalJet_rescaleY {m : ℕ} (a b : ℂ) (c : Fin m → ℂ)
    (p : PiExponentApprox.FramePolynomial m) :
    formalJet b c (rescaleY a p) = formalJet (a*b) c p := by
  have hh : (formalJet b c).comp (rescaleY a) = formalJet (a*b) c := by
    apply MvPolynomial.algHom_ext
    intro i
    cases i using Fin.cases with
    | zero => simp [AlgHom.comp_apply, MvPowerSeries.algebraMap_apply, mul_assoc]
    | succ i => simp [AlgHom.comp_apply]
  exact AlgHom.congr_fun hh p

/-- At a single center the chart is exactly ordinary PA after source rescaling. -/
theorem formalJet_eq_rescaled {m : ℕ} (b : ℂ) (c : Fin m → ℂ)
    (p : PiExponentApprox.FramePolynomial m) :
    formalJet b c p = PiExponent.FormalLogJet.formalJet c (rescaleY b p) := by
  simpa using (formalJet_rescaleY b 1 c p).symm

/-- On a monomial, changing the base multiplies the whole packet by b^h.
For varying bases this factor depends both on the row center and source column. -/
theorem formalJet_monomial {m : ℕ} (b : ℂ) (c : Fin m → ℂ)
    (d : Fin (m+1) →₀ ℕ) (r : ℂ) :
    formalJet b c (MvPolynomial.monomial d r) =
      MvPowerSeries.C (b ^ d 0) *
        PiExponent.FormalLogJet.formalJet c (MvPolynomial.monomial d r) := by
  rw [formalJet_eq_rescaled, rescaleY_monomial]
  have hm : MvPolynomial.monomial d (r * b ^ d 0) =
      MvPolynomial.C (b ^ d 0) * MvPolynomial.monomial d r := by
    simp only [MvPolynomial.monomial_eq, map_mul]
    ring
  rw [hm, map_mul]
  simp only [MvPolynomial.aeval_C, PiExponent.FormalLogJet.formalJet,
    MvPowerSeries.algebraMap_apply, Algebra.algebraMap_self, RingHom.id_apply]

theorem coeff_formalJet_monomial {m : ℕ} (b : ℂ) (c : Fin m → ℂ)
    (d e : Fin (m+1) →₀ ℕ) (r : ℂ) :
    MvPowerSeries.coeff e (formalJet b c (MvPolynomial.monomial d r)) =
      b ^ d 0 * MvPowerSeries.coeff e
        (PiExponent.FormalLogJet.formalJet c (MvPolynomial.monomial d r)) := by
  rw [formalJet_monomial, MvPowerSeries.coeff_C_mul]

/-- The logarithmic differential operators are unchanged by the base b. -/
theorem formalJet_frame_X {m : ℕ} (b : ℂ) (c : Fin m → ℂ) (i j : Fin (m+1)) :
    formalJet b c (PiExponentApprox.polynomialFrame m i (MvPolynomial.X j)) =
      jetFrame m i (formalJet b c (MvPolynomial.X j)) := by
  classical
  cases i using Fin.cases with
  | zero =>
    cases j using Fin.cases with
    | zero =>
      simp [PiExponentApprox.polynomialFrame_zero,
        PiExponentApprox.logarithmicDerivation_apply, MvPolynomial.pderiv_X,
        jetFrame_zero, mul_comm]
    | succ j =>
      simp [PiExponentApprox.polynomialFrame_zero,
        PiExponentApprox.logarithmicDerivation_apply, MvPolynomial.pderiv_X,
        Pi.single_apply, MvPowerSeries.pderiv_X_of_ne,
        one_add_X_mul_pderiv_formalLog]
  | succ i =>
    rw [PiExponentApprox.polynomialFrame_pos m i.succ (Fin.succ_ne_zero i),
      jetFrame_pos m i.succ (Fin.succ_ne_zero i)]
    cases j using Fin.cases with
    | zero => simp [MvPowerSeries.pderiv_X_of_ne (Ne.symm (Fin.succ_ne_zero i))]
    | succ j =>
      by_cases hij : i = j
      · subst j; simp
      · simp [MvPowerSeries.pderiv_X_of_ne, Ne.symm hij]

theorem formalJet_polynomialFrame {m : ℕ} (b : ℂ) (c : Fin m → ℂ)
    (i : Fin (m+1)) (p : PiExponentApprox.FramePolynomial m) :
    formalJet b c (PiExponentApprox.polynomialFrame m i p) =
      jetFrame m i (formalJet b c p) :=
  derivation_map_of_X (formalJet b c) (PiExponentApprox.polynomialFrame m i)
    (jetFrame m i) (formalJet_frame_X b c i) p

theorem formalJet_polynomialFrameWord {m : ℕ} (b : ℂ) (c : Fin m → ℂ)
    (word : List (Fin (m+1))) (p : PiExponentApprox.FramePolynomial m) :
    formalJet b c (PiExponentApprox.polynomialFrameWord m word p) =
      jetFrameWord m word (formalJet b c p) := by
  induction word with
  | nil => rfl
  | cons i word ih =>
    rw [PiExponentApprox.polynomialFrameWord_cons, formalJet_polynomialFrame, ih]
    rfl

/-- Actual derivative words have exactly the old weighted vanishing loss. -/
theorem formalJet_polynomialFrameWord_vanishing {m : ℕ} (b : ℂ) (c : Fin m → ℂ)
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 ≤ v i) (H : ℚ)
    (p : PiExponentApprox.FramePolynomial m)
    (hp : formalJet b c p ∈ PiExponent.JetGeometry.rationalWeightedIdeal v hv H)
    (word : List (Fin (m+1))) :
    formalJet b c (PiExponentApprox.polynomialFrameWord m word p) ∈
      PiExponent.JetGeometry.rationalWeightedIdeal v hv (H - (word.map v).sum) := by
  rw [formalJet_polynomialFrameWord]
  exact jetFrameWord_mem_rationalWeightedIdeal v hv H (formalJet b c p) hp word

/-- The actual moving-center coefficient packets, with the original strict cutoff. -/
def packetMap (B : BaseData) (w : Fin B.m → ℚ)
    (b : Fin B.K → ℂ) (c : Fin B.K → Fin B.m → ℂ) (H : ℕ)
    (P : WeightedPolynomials B w H) :
    Fin B.K → PiExponent.JetGeometry.RationalCoefficientPacket
      (R := ℂ) (jetWeights B w) (H : ℚ) :=
  fun j => PiExponent.JetGeometry.rationalCoefficientPacket (jetWeights B w) (H : ℚ)
    (formalJet (b j) (c j) P.val)

@[simp] theorem packetMap_one (B : BaseData) (w : Fin B.m → ℚ)
    (c : Fin B.K → Fin B.m → ℂ) (H : ℕ) :
    packetMap B w (fun _ => 1) c H = SeparatedWeightPA.packetMap B w c H := by
  funext P j
  simp only [packetMap, formalJet_one, SeparatedWeightPA.packetMap]

/-- Additional interpolation input: the modulus is still chosen before all centers.
This is a proposition only, not a proved theorem or an axiom. -/
def Statement : Prop :=
  ∀ B : BaseData, ∃ T : Thresholds B.m,
    ∀ w : Fin B.m → ℚ, AboveThresholds T w →
      ∃ D : ℕ, 0 < D ∧
        ∀ b : Fin B.K → ℂ, (∀ j, b j ≠ 0) →
        ∀ c : Fin B.K → Fin B.m → ℂ, CoordinatewiseDistinct c →
          ∃ H0 : ℕ, ∀ H : ℕ, H0 ≤ H → D ∣ H →
            Function.Surjective (packetMap B w b c H)

theorem original_PA_of_statement (h : Statement) : SeparatedWeightPA.Statement := by
  intro B
  obtain ⟨T, hT⟩ := h B
  refine ⟨T, ?_⟩
  intro w hw
  obtain ⟨D, hD, hc⟩ := hT w hw
  refine ⟨D, hD, ?_⟩
  intro c hdistinct
  simpa only [packetMap_one] using hc (fun _ => 1) (by intro; exact one_ne_zero) c hdistinct

/-- The common-base case follows from PA without any new interpolation assumption. -/
theorem common_base_surjective (B : BaseData) (w : Fin B.m → ℚ)
    (c : Fin B.K → Fin B.m → ℂ) (H : ℕ) (b : ℂ) (hb : b ≠ 0)
    (h : Function.Surjective (SeparatedWeightPA.packetMap B w c H)) :
    Function.Surjective (packetMap B w (fun _ => b) c H) := by
  intro target
  obtain ⟨P, hP⟩ := h target
  refine ⟨⟨rescaleY b⁻¹ P.val, rescaleY_degree b⁻¹ _ _ P.val P.property⟩, ?_⟩
  rw [← hP]
  funext j
  simp only [packetMap, SeparatedWeightPA.packetMap, formalJet_rescaleY,
    inv_mul_cancel₀ hb, formalJet_one]

/-- Full PA quantifiers, with one common nonzero base chosen after the modulus. -/
theorem common_base_of_PA (hPA : SeparatedWeightPA.Statement) (B : BaseData) :
    ∃ T : Thresholds B.m,
      ∀ w : Fin B.m → ℚ, AboveThresholds T w →
        ∃ D : ℕ, 0 < D ∧
          ∀ b : ℂ, b ≠ 0 →
          ∀ c : Fin B.K → Fin B.m → ℂ, CoordinatewiseDistinct c →
            ∃ H0 : ℕ, ∀ H : ℕ, H0 ≤ H → D ∣ H →
              Function.Surjective (packetMap B w (fun _ => b) c H) := by
  obtain ⟨T, hT⟩ := hPA B
  refine ⟨T, ?_⟩
  intro w hw
  obtain ⟨D, hD, hc⟩ := hT w hw
  refine ⟨D, hD, ?_⟩
  intro b hb c hd
  obtain ⟨H0, hH0⟩ := hc c hd
  refine ⟨H0, ?_⟩
  intro H hH hdiv
  exact common_base_surjective B w c H b hb (hH0 H hH hdiv)

/-- The rational-logarithm centers have base alpha^j and transverse coordinates jr. -/
def progressionBases {K : ℕ} (alpha : ℂ) : Fin K → ℂ := fun j => alpha ^ j.val

theorem progressionBases_nonzero {K : ℕ} (alpha : ℂ) (ha : alpha ≠ 0) :
    ∀ j : Fin K, progressionBases alpha j ≠ 0 := by
  intro j
  exact pow_ne_zero _ ha

/-- This progression specialization requires the explicitly stated moving-center input. -/
theorem progression_of_statement (h : Statement) (B : BaseData) :
    ∃ T : Thresholds B.m,
      ∀ w : Fin B.m → ℚ, AboveThresholds T w →
        ∃ D : ℕ, 0 < D ∧
          ∀ alpha : ℂ, alpha ≠ 0 →
          ∀ r : Fin B.m → ℂ, (∀ i, r i ≠ 0) →
            ∃ H0 : ℕ, ∀ H : ℕ, H0 ≤ H → D ∣ H →
              Function.Surjective
                (packetMap B w (progressionBases alpha) (multipleCenters r) H) := by
  obtain ⟨T, hT⟩ := h B
  refine ⟨T, ?_⟩
  intro w hw
  obtain ⟨D, hD, hc⟩ := hT w hw
  refine ⟨D, hD, ?_⟩
  intro alpha ha r hr
  exact hc (progressionBases alpha) (progressionBases_nonzero alpha ha)
    (multipleCenters r) (multipleCenters_distinct r hr)

end
end QuadraticPi.MovingLogInterpolation


==> anc/lean/QuadraticPi/MovingLogJetTransfer.lean <==
import QuadraticPi.MovingLogMatrix
import QuadraticPi.LemniscateLogJetDeterminant
import QuadraticPi.LemniscateSeriesFlatten
import QuadraticPi.LemniscateDisplacementBounds
import OAI.NumberTheory.PiExponent.Approximation.MatrixTranslation

/-! Exact transfer from the arithmetic moving-center matrices to full formal
logarithms. The full series are expanded using constant transverse displacements;
the admissible short truncations have exactly the same selected determinant.
No analytic estimate or interpolation statement is assumed here. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.MovingLogJetTransfer
open OAI OAI.PiExponent
open scoped BigOperators

/-- Full logarithmic column before its transverse coefficients are taken. -/
def fullMonomialImage {m : ℕ} (r : Fin m → ℂ) (j h : ℕ) (α : Fin m → ℕ) :
    MvPolynomial (Fin m) (PowerSeries ℂ) :=
  MvPolynomial.C ((1 + PowerSeries.X) ^ h) *
    ∏ i, (MvPolynomial.C (PowerSeries.C ((j : ℂ) * r i) + PowerSeries.log ℂ) +
      MvPolynomial.X i) ^ α i

/-- Flattening keeps all coefficients of the logarithm, without truncation. -/
theorem flatten_fullMonomialImage {m : ℕ} (r : Fin m → ℂ) (j : ℕ)
    (e : Fin (m+1) → ℕ) :
    LemniscateSeriesFlatten.flatten m
      (fullMonomialImage r j (e 0) (fun i => e i.succ)) =
      FormalLogJet.formalJet (fun i => (j : ℂ) * r i)
        (MvPolynomial.monomial (InterpolationMatrix.exponentVector e) 1) := by
  classical
  rw [MvPolynomial.monomial_eq]
  rw [Finsupp.prod_fintype _ _ (by intro i; exact pow_zero _)]
  simp only [map_mul, map_one, one_mul, map_prod, map_pow,
    MvPolynomial.aeval_X, FormalLogJet.formalJet, Fin.prod_univ_succ,
    Fin.cases_zero, Fin.cases_succ, InterpolationMatrix.exponentVector_apply]
  simp only [fullMonomialImage, map_mul, map_prod, map_pow, map_add,
    LemniscateSeriesFlatten.flatten_C, LemniscateSeriesFlatten.flatten_X,
    FormalLogJet.liftSeries_C, FormalLogJet.liftSeries_X, map_one,
    FormalLogJet.formalLog]
  congr 1
  apply Finset.prod_congr rfl
  intro i _
  congr 1
  ring

/-- Full moving-center monomial coefficients, including the actual base factor. -/
theorem coeff_fullJet_monomial {m : ℕ} (a : ℂ) (r : Fin m → ℂ)
    (j : ℕ) (b e : Fin (m+1) → ℕ) :
    MvPowerSeries.coeff (InterpolationMatrix.exponentVector b)
      (MovingLogInterpolation.formalJet (a ^ j) (fun i => (j : ℂ) * r i)
        (MvPolynomial.monomial (InterpolationMatrix.exponentVector e) 1)) =
      a ^ (j * e 0) * PowerSeries.coeff (b 0)
        ((fullMonomialImage r j (e 0) (fun i => e i.succ)).coeff
          (InterpolationMatrix.exponentVector (fun i => b i.succ))) := by
  rw [MovingLogInterpolation.coeff_formalJet_monomial,
    ← flatten_fullMonomialImage, ← Finsupp.cons_tail (InterpolationMatrix.exponentVector b),
    LemniscateSeriesFlatten.coeff_flatten]
  simp only [InterpolationMatrix.exponentVector_apply, FormalMatrixBridge.exponentVector_tail,
    ← pow_mul]

/-- The target period is shifted only by constant transverse displacements. -/
theorem periodMonomial_constant_shift {m : ℕ} (r : Fin m → ℂ)
    (j : ℕ) (target : ℂ) (h : ℕ) (α : Fin m → ℕ) :
    RowTranslation.shift (fun i => PowerSeries.C ((j : ℂ) * (r i - target)))
      (MatrixTranslation.periodMonomial j target h α) = fullMonomialImage r j h α := by
  simp only [MatrixTranslation.periodMonomial, fullMonomialImage, map_mul, map_prod,
    map_pow, map_add, RowTranslation.shift_C, RowTranslation.shift_X]
  congr 1
  apply Finset.prod_congr rfl
  intro i _
  congr 1
  unfold MatrixTranslation.periodCoordinate
  simp only [map_add, map_mul, map_sub]
  ring

/-- A constant transverse shift contributes no positive-order base-series terms. -/
theorem shiftCoefficient_C {m : ℕ} (δ : Fin m → ℂ)
    (β A : Fin m →₀ ℕ) :
    RowTranslation.shiftCoefficient (fun i => PowerSeries.C (δ i)) β A =
      PowerSeries.C (LemniscateDisplacement.rowScalar β A δ) := by
  rw [RowTranslation.shiftCoefficient_eq, LemniscateDisplacement.rowScalar]
  simp only [map_prod, map_mul, map_pow, map_natCast]

/-- Finite expansion into target-period columns. This formula contains only
constant displacement coefficients, and retains exactly the same column. -/
theorem coeff_fullMonomialImage_expansion {m : ℕ} (r : Fin m → ℂ)
    (j s : ℕ) (target : ℂ) (h : ℕ) (α : Fin m → ℕ) (β : Fin m →₀ ℕ)
    (S : Finset (Fin m →₀ ℕ))
    (hp : (MatrixTranslation.periodMonomial j target h α).support ⊆ S) :
    PowerSeries.coeff s ((fullMonomialImage r j h α).coeff β) =
      ∑ A ∈ S, LemniscateDisplacement.rowScalar β A (fun i => (j : ℂ) * (r i - target)) *
        PowerSeries.coeff s ((MatrixTranslation.periodMonomial j target h α).coeff A) := by
  rw [← periodMonomial_constant_shift r j target h α,
    RowTranslation.coeff_shift_over _ _ _ S hp]
  simp only [map_sum]
  apply Finset.sum_congr rfl
  intro A _
  rw [shiftCoefficient_C, PowerSeries.coeff_mul_C, mul_comm]

/-- The actual full moving jet is a finite sum of true-period coefficient rows. -/
theorem coeff_fullJet_expansion {m : ℕ} (a : ℂ) (r : Fin m → ℂ)
    (j : ℕ) (target : ℂ) (b e : Fin (m+1) → ℕ)
    (w : Fin m → ℝ) (H : ℝ) (hw : ∀ i, 0 < w i)
    (he : ∑ i, w i * (e i.succ : ℝ) ≤ H) :
    MvPowerSeries.coeff (InterpolationMatrix.exponentVector b)
      (MovingLogInterpolation.formalJet (a ^ j) (fun i => (j : ℂ) * r i)
        (MvPolynomial.monomial (InterpolationMatrix.exponentVector e) 1)) =
      ∑ A ∈ MatrixTranslation.transverseIndices w H,
        LemniscateDisplacement.rowScalar
          (InterpolationMatrix.exponentVector (fun i => b i.succ)) A
          (fun i => (j : ℂ) * (r i - target)) *
          (a ^ (j * e 0) * PowerSeries.coeff (b 0)
            ((MatrixTranslation.periodMonomial j target (e 0) (fun i => e i.succ)).coeff A)) := by
  rw [coeff_fullJet_monomial, coeff_fullMonomialImage_expansion r j (b 0) target
    (e 0) (fun i => e i.succ) _ (MatrixTranslation.transverseIndices w H)
    (MatrixTranslation.periodMonomial_support_subset _ _ _ _ w H hw he), Finset.mul_sum]
  apply Finset.sum_congr rfl
  intro A _
  ring

open LemniscateJetDeterminant FormalLogTruncation JetGeometry

/-- Admissible truncation is an exact determinant-one transformation, at each
moving base, on exactly the same selected source columns. -/
theorem det_selected_fullLog_eq_truncatedLog {m : ℕ} {α C : Type*}
    [Fintype C] [DecidableEq C] (v : Fin (m+1) → ℚ)
    (hv : ∀ i, 0 ≤ v i) (H : ℚ) [Fintype (JetIndex v H)]
    [DecidableEq (JetIndex v H)]
    (T : Fin m → ℕ) (hT : ∀ i, v i.succ ≤ (T i : ℚ) * v 0)
    (bases : C → ℂ) (centers : C → Fin m → ℂ)
    (P : α → PiExponentApprox.FramePolynomial m) (sel : C × JetIndex v H → α) :
    ((centerPacketMatrix v H (fun a c =>
      MovingLogInterpolation.formalJet (bases c) (centers c) (P a))).submatrix id sel).det =
    ((centerPacketMatrix v H (fun a c =>
      MovingLogMatrix.truncatedJet (bases c) (centers c) T (P a))).submatrix id sel).det := by
  have hw : ∀ (_c : C) (i : Fin m),
      (logTail (T i)).toMvPowerSeries (0 : Fin (m+1)) ∈
        rationalWeightedIdeal v hv (v i.succ) :=
    fun _ i => logTail_mem_rationalWeightedIdeal v hv (T i) (v i.succ) (hT i)
  have hh := det_selected_centerPacketMatrix_shift v hv H
    (fun (_c : C) i => logTail (T i))
    (fun (_c : C) i => logTail_constantCoeff (T i)) hw
    (fun a c => MovingLogMatrix.truncatedJet (bases c) (centers c) T (P a)) sel
  simpa only [MovingLogMatrix.shiftMap_truncatedJet] using hh

/-- Coefficients of the full formal logarithm in the actual real-indexed matrix. -/
def fullLogMatrix {m : ℕ} (a : ℂ) (K : ℕ) (w0 v0 θ : ℝ)
    (w : Fin m → ℝ) (H : ℝ) (r : Fin m → ℂ) :
    Matrix (InterpolationMatrix.Row K v0 θ w H) (InterpolationMatrix.Column w0 w H) ℂ :=
  fun row col => MvPowerSeries.coeff (InterpolationMatrix.exponentVector row.2.val)
    (MovingLogInterpolation.formalJet (a ^ row.1.val) (fun i => (row.1.val : ℂ) * r i)
      (MvPolynomial.monomial (InterpolationMatrix.exponentVector col.val) 1))

/-- Expansion of every selected full logarithmic determinant into constant
transverse displacement factors and target-period coefficient determinants. -/
theorem det_fullLog_selected_expansion {m : ℕ} (a : ℂ) (K : ℕ)
    (w0 v0 θ : ℝ) (w : Fin m → ℝ) (H : ℝ) (r : Fin m → ℂ) (target : ℂ)
    (hw0 : 0 < w0) (hw : ∀ i, 0 < w i)
    (selection : InterpolationMatrix.Row K v0 θ w H →
      InterpolationMatrix.Column w0 w H) :
    ((fullLogMatrix a K w0 v0 θ w H r).submatrix id selection).det =
      ∑ f : (InterpolationMatrix.Row K v0 θ w H →
        ↥(MatrixTranslation.transverseIndices w H)),
        (∏ ρ, LemniscateDisplacement.rowScalar
          (InterpolationMatrix.exponentVector (fun i => ρ.2.val i.succ)) (f ρ).val
          (fun i => (ρ.1.val : ℂ) * (r i - target))) *
          Matrix.det (fun ρ c => a ^ (ρ.1.val * (selection c).val 0) *
            PowerSeries.coeff (ρ.2.val 0)
              ((MatrixTranslation.periodMonomial ρ.1.val target
                ((selection c).val 0) (fun i => (selection c).val i.succ)).coeff (f ρ).val)) := by
  classical
  have he : (fullLogMatrix a K w0 v0 θ w H r).submatrix id selection =
      (fun ρ c => ∑ A : ↥(MatrixTranslation.transverseIndices w H),
        LemniscateDisplacement.rowScalar
          (InterpolationMatrix.exponentVector (fun i => ρ.2.val i.succ)) A.val
          (fun i => (ρ.1.val : ℂ) * (r i - target)) *
          (a ^ (ρ.1.val * (selection c).val 0) * PowerSeries.coeff (ρ.2.val 0)
            ((MatrixTranslation.periodMonomial ρ.1.val target
              ((selection c).val 0) (fun i => (selection c).val i.succ)).coeff A.val))) := by
    ext ρ c
    change MvPowerSeries.coeff (InterpolationMatrix.exponentVector ρ.2.val)
      (MovingLogInterpolation.formalJet (a ^ ρ.1.val) (fun i => (ρ.1.val : ℂ) * r i)
        (MvPolynomial.monomial (InterpolationMatrix.exponentVector (selection c).val) 1)) = _
    rw [coeff_fullJet_expansion a r ρ.1.val target ρ.2.val (selection c).val w H hw]
    · rw [← Finset.sum_coe_sort]
    · have hc := InterpolationMatrix.column_weight_le hw0 hw (selection c)
      have hz : 0 ≤ w0 * ((selection c).val 0 : ℝ) :=
        mul_nonneg hw0.le (Nat.cast_nonneg _)
      linarith
  rw [he]
  exact MatrixTranslation.det_dependent_row_sum _ _

/-- Exact transport from rational packet indices to the arithmetic matrix.
The same selection appears on both sides of this equality. -/
theorem det_fullLog_selected_eq_selectedMinor {m : ℕ} (a : ℂ) (K : ℕ)
    (w0 v0 θ : ℝ) (w : Fin m → ℝ) (H : ℚ)
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 < v i) (r : Fin m → ℂ)
    (T : Fin m → ℕ)
    (hrow : ∀ i, (v i : ℝ) = InterpolationMatrix.rowWeights v0 θ w i)
    (hT : ∀ i, v i.succ ≤ (T i : ℚ) * v 0)
    (selection : InterpolationMatrix.Row K v0 θ w (H : ℝ) →
      InterpolationMatrix.Column w0 w (H : ℝ)) :
    ((fullLogMatrix a K w0 v0 θ w (H : ℝ) r).submatrix id selection).det =
      (MovingLogMatrix.selectedMinor a K w0 v0 θ w (H : ℝ) r T selection).det := by
  classical
  let : Fintype (JetIndex v H) :=
    Fintype.ofEquiv _ (FormalMatrixBridge.rationalJetIndexEquiv v hv H).symm
  let e := Equiv.prodCongr (Equiv.refl (Fin K))
    (LemniscateLogJetDeterminant.realJetIndexEquiv v hv H _ hrow)
  let P := fun col : InterpolationMatrix.Column w0 w (H : ℝ) =>
    MvPolynomial.monomial (InterpolationMatrix.exponentVector col.val) (1 : ℂ)
  have hh := det_selected_fullLog_eq_truncatedLog v (fun i => (hv i).le) H T hT
    (fun j : Fin K => a ^ j.val) (fun j i => (j.val : ℂ) * r i) P
    (fun d => selection (e d))
  have hfull :
      (centerPacketMatrix v H (fun col j => MovingLogInterpolation.formalJet
        (a ^ j.val) (fun i => (j.val : ℂ) * r i) (P col))).submatrix id
          (fun d => selection (e d)) =
      ((fullLogMatrix a K w0 v0 θ w (H : ℝ) r).submatrix id selection).submatrix e e := by
    ext d c
    change MvPowerSeries.coeff d.2.val _ =
      MvPowerSeries.coeff (InterpolationMatrix.exponentVector (fun i => d.2.val i)) _
    rw [FormalMatrixBridge.exponentVector_coe]
    rfl
  have htrunc :
      (centerPacketMatrix v H (fun col j => MovingLogMatrix.truncatedJet
        (a ^ j.val) (fun i => (j.val : ℂ) * r i) T (P col))).submatrix id
          (fun d => selection (e d)) =
      (MovingLogMatrix.selectedMinor a K w0 v0 θ w (H : ℝ) r T selection).submatrix e e := by
    ext d c
    symm
    change MovingLogMatrix.entry a r (fun i => InterpolationMatrix.truncatedLog (T i))
      d.1.val (d.2.val 0) (fun i => d.2.val i.succ)
      ((selection (e c)).val 0) (fun i => (selection (e c)).val i.succ) = _
    rw [MovingLogMatrix.entry_eq_coeff_truncatedJet, FormalMatrixBridge.exponentVector_coe]
    rfl
  rw [hfull, htrunc, Matrix.det_submatrix_equiv_self, Matrix.det_submatrix_equiv_self] at hh
  exact hh

end QuadraticPi.MovingLogJetTransfer


==> anc/lean/QuadraticPi/MovingLogMatrix.lean <==
import QuadraticPi.MovingLogInterpolation
import OAI.NumberTheory.PiExponent.Approximation.FormalMatrixBridge

/-! Actual moving-base coefficient matrices. The extra base factor depends
on both the center row and source column; it is not a row rescaling. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.MovingLogMatrix
open OAI OAI.PiExponent

def entry {m : ℕ} (a : ℂ) (r : Fin m → ℂ) (G : Fin m → Polynomial ℂ)
    (j s : ℕ) (β : Fin m → ℕ) (h : ℕ) (α : Fin m → ℕ) : ℂ :=
  a ^ (j * h) * InterpolationMatrix.entry r G j s β h α

def matrix {m : ℕ} (a : ℂ) (K : ℕ) (w0 v0 θ : ℝ)
    (w : Fin m → ℝ) (H : ℝ) (r : Fin m → ℂ) (G : Fin m → Polynomial ℂ) :
    Matrix (InterpolationMatrix.Row K v0 θ w H)
      (InterpolationMatrix.Column w0 w H) ℂ :=
  fun ρ c => entry a r G ρ.1.val (ρ.2.1 0) (fun i => ρ.2.1 i.succ)
    (c.1 0) (fun i => c.1 i.succ)

def truncatedLogMatrix {m : ℕ} (a : ℂ) (K : ℕ) (w0 v0 θ : ℝ)
    (w : Fin m → ℝ) (H : ℝ) (r : Fin m → ℂ) (T : Fin m → ℕ) :
    Matrix (InterpolationMatrix.Row K v0 θ w H)
      (InterpolationMatrix.Column w0 w H) ℂ :=
  matrix a K w0 v0 θ w H r (fun i => InterpolationMatrix.truncatedLog (T i))

def selectedMinor {m : ℕ} (a : ℂ) (K : ℕ) (w0 v0 θ : ℝ)
    (w : Fin m → ℝ) (H : ℝ) (r : Fin m → ℂ) (T : Fin m → ℕ)
    (sel : InterpolationMatrix.Row K v0 θ w H → InterpolationMatrix.Column w0 w H) :
    Matrix (InterpolationMatrix.Row K v0 θ w H)
      (InterpolationMatrix.Row K v0 θ w H) ℂ :=
  (truncatedLogMatrix a K w0 v0 θ w H r T).submatrix id sel

@[simp] theorem entry_one {m : ℕ} (r : Fin m → ℂ) (G : Fin m → Polynomial ℂ)
    (j s : ℕ) (β : Fin m → ℕ) (h : ℕ) (α : Fin m → ℕ) :
    entry 1 r G j s β h α = InterpolationMatrix.entry r G j s β h α := by
  simp [entry]

@[simp] theorem matrix_one {m : ℕ} (K : ℕ) (w0 v0 θ : ℝ)
    (w : Fin m → ℝ) (H : ℝ) (r : Fin m → ℂ) (G : Fin m → Polynomial ℂ) :
    matrix 1 K w0 v0 θ w H r G = InterpolationMatrix.matrix K w0 v0 θ w H r G := by
  ext ρ c
  exact entry_one r G _ _ _ _ _

def truncatedJet {m : ℕ} (b : ℂ) (c : Fin m → ℂ) (T : Fin m → ℕ) :
    PiExponentApprox.FramePolynomial m →ₐ[ℂ] MvPowerSeries (Fin (m+1)) ℂ :=
  (FormalLogTruncation.truncatedFormalJet c T).comp (MovingLogInterpolation.rescaleY b)

theorem shiftMap_truncatedJet {m : ℕ} (b : ℂ) (c : Fin m → ℂ) (T : Fin m → ℕ)
    (P : PiExponentApprox.FramePolynomial m) :
    FormalLogTruncation.shiftMap (fun i => FormalLogTruncation.logTail (T i))
      (fun i => FormalLogTruncation.logTail_constantCoeff (T i))
      (truncatedJet b c T P) = MovingLogInterpolation.formalJet b c P := by
  rw [truncatedJet, AlgHom.comp_apply, FormalLogTruncation.shiftMap_truncatedFormalJet,
    ← MovingLogInterpolation.formalJet_eq_rescaled]

theorem truncatedJet_monomial {m : ℕ} (b : ℂ) (c : Fin m → ℂ) (T : Fin m → ℕ)
    (d : Fin (m+1) →₀ ℕ) :
    truncatedJet b c T (MvPolynomial.monomial d 1) =
      MvPowerSeries.C (b ^ d 0) *
        FormalLogTruncation.truncatedFormalJet c T (MvPolynomial.monomial d 1) := by
  rw [truncatedJet, AlgHom.comp_apply, MovingLogInterpolation.rescaleY_monomial]
  have he : MvPolynomial.monomial d (1 * b ^ d 0) =
      MvPolynomial.C (b ^ d 0) * MvPolynomial.monomial d (1 : ℂ) := by
    simp only [MvPolynomial.monomial_eq, map_mul, map_one]
    ring
  rw [he, map_mul]
  simp [FormalLogTruncation.truncatedFormalJet, MvPowerSeries.algebraMap_apply]

theorem entry_eq_coeff_truncatedJet {m : ℕ} (a : ℂ) (r : Fin m → ℂ)
    (T : Fin m → ℕ) (j : ℕ) (b e : Fin (m+1) → ℕ) :
    entry a r (fun i => InterpolationMatrix.truncatedLog (T i))
      j (b 0) (fun i => b i.succ) (e 0) (fun i => e i.succ) =
      MvPowerSeries.coeff (InterpolationMatrix.exponentVector b)
        (truncatedJet (a ^ j) (fun i => (j : ℂ) * r i) T
          (MvPolynomial.monomial (InterpolationMatrix.exponentVector e) 1)) := by
  rw [truncatedJet_monomial, MvPowerSeries.coeff_C_mul]
  simp only [InterpolationMatrix.exponentVector_apply, ← pow_mul, entry,
    FormalMatrixBridge.entry_eq_coeff_truncatedFormalJet]

end QuadraticPi.MovingLogMatrix


==> anc/lean/QuadraticPi/MovingLogMinors.lean <==
import QuadraticPi.MovingLogJetTransfer
import QuadraticPi.MovingLogArithmetic

/-! The concrete moving-center interpolation statement produces nonzero
arithmetic minors. Every assertion remains explicitly conditional on that
statement; no proof of moving-center interpolation is supplied by this file. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.MovingLogMinors
open OAI OAI.PiExponent MvPowerSeries FormalMatrixBridge
open SeparatedWeightPA
open scoped BigOperators

theorem fullLogMatrix_mulVec_eq_coeff {m : ℕ} (base : ℂ)
    (K : ℕ) (w0 v0 θ : ℝ) (w : Fin m → ℝ) (H : ℝ) (r : Fin m → ℂ)
    (x : InterpolationMatrix.Column w0 w H → ℂ)
    (ρ : InterpolationMatrix.Row K v0 θ w H) :
    (MovingLogJetTransfer.fullLogMatrix base K w0 v0 θ w H r).mulVecLin x ρ =
      coeff (InterpolationMatrix.exponentVector ρ.2.val)
        (MovingLogInterpolation.formalJet (base ^ ρ.1.val) (fun i => (ρ.1.val : ℂ) * r i)
          (polynomialOfCoefficients
            (realWeightedSimplex (InterpolationMatrix.columnWeights w0 w) H) x)) := by
  classical
  have hm (c : InterpolationMatrix.Column w0 w H) :
      MvPolynomial.monomial (InterpolationMatrix.exponentVector c.val) (x c) =
        (x c) • MvPolynomial.monomial (InterpolationMatrix.exponentVector c.val) (1 : ℂ) := by
    simp only [MvPolynomial.smul_monomial, smul_eq_mul, mul_one]
  change (∑ c, MovingLogJetTransfer.fullLogMatrix base K w0 v0 θ w H r ρ c * x c) =
    coeff _ (MovingLogInterpolation.formalJet _ _
      (∑ c : InterpolationMatrix.Column w0 w H,
        MvPolynomial.monomial (InterpolationMatrix.exponentVector c.val) (x c)))
  simp only [hm, map_sum, map_smul]
  apply Finset.sum_congr rfl
  intro c _
  simp only [MovingLogJetTransfer.fullLogMatrix, smul_eq_mul, mul_comm]

theorem fullLogMatrix_surjective_of_packets {m : ℕ} {α : Type*}
    (base : ℂ) (K : ℕ) (w0 v0 θ : ℝ) (w : Fin m → ℝ) (H : ℚ)
    (hw0 : 0 < w0) (hw : ∀ i, 0 < w i)
    (V : Fin (m+1) → ℚ) (hV : ∀ i, 0 < V i)
    (hrow : ∀ i, (V i : ℝ) = InterpolationMatrix.rowWeights v0 θ w i)
    (r : Fin m → ℂ)
    (P : α → PiExponentApprox.FramePolynomial m)
    (hdegree : ∀ a, PiExponentApprox.HasWeightedDegreeLE
      (InterpolationMatrix.columnWeights w0 w) (H : ℝ) (P a))
    (hpacket : Function.Surjective (fun a => fun j : Fin K =>
      JetGeometry.rationalCoefficientPacket V H
        (MovingLogInterpolation.formalJet (base ^ j.val) (fun i => (j.val : ℂ) * r i) (P a)))) :
    Function.Surjective
      (MovingLogJetTransfer.fullLogMatrix base K w0 v0 θ w (H : ℝ) r).mulVecLin := by
  classical
  have hrow' : (fun i => (V i : ℝ)) = InterpolationMatrix.rowWeights v0 θ w := funext hrow
  have hW : ∀ i, 0 < InterpolationMatrix.columnWeights w0 w i := by
    intro i
    exact Fin.cases hw0 hw i
  intro y
  let e := rationalJetIndexEquiv V hV H
  let z : Fin K → JetGeometry.RationalCoefficientPacket (R := ℂ) V H :=
    fun j d => y (j, ⟨(e d).val, by
      simpa only [← hrow'] using (e d).property⟩)
  obtain ⟨a, ha⟩ := hpacket z
  let x : InterpolationMatrix.Column w0 w (H : ℝ) → ℂ :=
    fun c => (P a).coeff (InterpolationMatrix.exponentVector c.val)
  refine ⟨x, ?_⟩
  funext ρ
  rw [fullLogMatrix_mulVec_eq_coeff]
  change coeff (InterpolationMatrix.exponentVector ρ.2.val)
    (MovingLogInterpolation.formalJet (base ^ ρ.1.val) (fun i => (ρ.1.val : ℂ) * r i)
      (polynomialOfCoefficients
        (realWeightedSimplex (InterpolationMatrix.columnWeights w0 w) (H : ℝ))
        (fun c => (P a).coeff (InterpolationMatrix.exponentVector c.val)))) = y ρ
  rw [polynomialOfCoefficients_of_weighted _ hW _ (P a) (hdegree a)]
  let b : ↥(strictWeightedSimplex (fun i => (V i : ℝ)) (H : ℝ)) :=
    ⟨ρ.2.val, by simpa only [hrow'] using ρ.2.property⟩
  have hh := congrFun (congrFun ha ρ.1) (e.symm b)
  change coeff (e.symm b).val
    (MovingLogInterpolation.formalJet (base ^ ρ.1.val) (fun i => (ρ.1.val : ℂ) * r i) (P a)) =
      z ρ.1 (e.symm b) at hh
  simpa only [e, rationalJetIndexEquiv_symm_val, b, z, Equiv.apply_symm_apply] using hh


theorem exists_truncatedLog_minor_of_packets {m : ℕ} {α : Type*}
    (base : ℂ) (K : ℕ) (w0 v0 θ : ℝ) (w : Fin m → ℝ) (H : ℚ)
    (hw0 : 0 < w0) (hw : ∀ i, 0 < w i)
    (V : Fin (m+1) → ℚ) (hV : ∀ i, 0 < V i)
    (hrow : ∀ i, (V i : ℝ) = InterpolationMatrix.rowWeights v0 θ w i)
    (r : Fin m → ℂ) (T : Fin m → ℕ)
    (hT : ∀ i, V i.succ ≤ (T i : ℚ) * V 0)
    (P : α → PiExponentApprox.FramePolynomial m)
    (hdegree : ∀ a, PiExponentApprox.HasWeightedDegreeLE
      (InterpolationMatrix.columnWeights w0 w) (H : ℝ) (P a))
    (hpacket : Function.Surjective (fun a => fun j : Fin K =>
      JetGeometry.rationalCoefficientPacket V H
        (MovingLogInterpolation.formalJet (base ^ j.val) (fun i => (j.val : ℂ) * r i) (P a)))) :
    ∃ sel : InterpolationMatrix.Row K v0 θ w (H : ℝ) →
        InterpolationMatrix.Column w0 w (H : ℝ),
      Function.Injective sel ∧
        (MovingLogMatrix.selectedMinor base K w0 v0 θ w (H : ℝ) r T sel).det ≠ 0 := by
  obtain ⟨sel, hinj, hdet⟩ := InterpolationMatrix.exists_full_row_minor_of_surjective
    _ (fullLogMatrix_surjective_of_packets base K w0 v0 θ w H hw0 hw
      V hV hrow r P hdegree hpacket)
  refine ⟨sel, hinj, ?_⟩
  rwa [MovingLogJetTransfer.det_fullLog_selected_eq_selectedMinor
    base K w0 v0 θ w H V hV r T hrow hT sel] at hdet

theorem cofinal_packets_at_multiple_centers (h : MovingLogInterpolation.Statement) (B : BaseData) :
    ∃ T : Thresholds B.m,
      ∀ w : Fin B.m → ℚ, AboveThresholds T w →
        ∀ a : ℂ, a ≠ 0 → ∀ r : Fin B.m → ℂ, (∀ i, r i ≠ 0) →
          ∀ L : ℕ, ∃ H : ℕ, L ≤ H ∧
            Function.Surjective (MovingLogInterpolation.packetMap B w
              (MovingLogInterpolation.progressionBases a) (multipleCenters r) H) := by
  obtain ⟨T, hT⟩ := MovingLogInterpolation.progression_of_statement h B
  refine ⟨T, ?_⟩
  intro w hw a ha r hr L
  obtain ⟨D, hD, hc⟩ := hT w hw
  obtain ⟨H0, hH0⟩ := hc a ha r hr
  obtain ⟨H, hL, hH, hdiv⟩ := exists_large_multiple D H0 L hD
  exact ⟨H, hL, hH0 H hH hdiv⟩

theorem cofinal_truncatedLog_minors (h : MovingLogInterpolation.Statement) (B : BaseData) :
    ∃ T : Thresholds B.m,
      ∀ w : Fin B.m → ℚ, AboveThresholds T w →
        ∀ a : ℂ, a ≠ 0 → ∀ r : Fin B.m → ℂ, (∀ i, r i ≠ 0) →
          ∀ U : Fin B.m → ℕ,
            (∀ i, jetWeights B w i.succ ≤ (U i : ℚ) * jetWeights B w 0) →
            ∀ L : ℕ, ∃ H : ℕ, L ≤ H ∧
              ∃ sel : InterpolationMatrix.Row B.K (B.v0 : ℝ) (B.theta : ℝ)
                  (fun i => (w i : ℝ)) (H : ℝ) →
                  InterpolationMatrix.Column (B.w0 : ℝ) (fun i => (w i : ℝ)) (H : ℝ),
                Function.Injective sel ∧
                  (MovingLogMatrix.selectedMinor a B.K (B.w0 : ℝ) (B.v0 : ℝ)
                    (B.theta : ℝ) (fun i => (w i : ℝ)) (H : ℝ) r U sel).det ≠ 0 := by
  obtain ⟨T, hT⟩ := cofinal_packets_at_multiple_centers h B
  refine ⟨T, ?_⟩
  intro w hw a ha r hr U hU L
  obtain ⟨H, hLH, hpacket⟩ := hT w hw a ha r hr L
  refine ⟨H, hLH, ?_⟩
  have hw0 : 0 < (B.w0 : ℝ) := by exact_mod_cast B.w0_pos
  have hwReal : ∀ i, 0 < (w i : ℝ) := by
    intro i
    exact_mod_cast hw.1 i
  have hdegree : ∀ P : WeightedPolynomials B w H,
      PiExponentApprox.HasWeightedDegreeLE
        (InterpolationMatrix.columnWeights (B.w0 : ℝ) (fun i => (w i : ℝ)))
          ((H : ℚ) : ℝ) P.val := by
    intro P
    simpa only [Rat.cast_natCast] using P.property
  have hminor := exists_truncatedLog_minor_of_packets a B.K
    (B.w0 : ℝ) (B.v0 : ℝ) (B.theta : ℝ) (fun i => (w i : ℝ)) (H : ℚ)
    hw0 hwReal (jetWeights B w) (jetWeights_pos B w hw.1)
    (jetWeights_eq_rowWeights B w) r U hU
    (fun P : WeightedPolynomials B w H => P.val) hdegree hpacket
  have hcast : ((H : ℚ) : ℝ) = (H : ℝ) := by norm_cast
  rw [hcast] at hminor
  exact hminor


/-- All arithmetic lower bounds needed by the logarithm contradiction, with
one threshold selector chosen before the approximation data. -/
theorem cofinal_data_lower_bounds (h : MovingLogInterpolation.Statement) :
    ∃ thresholds : (B : BaseData) → Thresholds B.m,
      ∀ (nu c : ℝ) (D : MovingLogData nu Arithmetic.lcmConstant c),
        AboveThresholds (thresholds D.paBase) D.rationalWeights →
        (∀ i, D.r i ≠ 0) →
        (D.baseDenominator : ℂ) * D.baseValue ∈ GaussianInt.toComplex.range →
        (∀ i, (D.q i : ℂ) * D.r i ∈ GaussianInt.toComplex.range) →
        ∀ L : ℕ, ∃ H : ℕ, L ≤ H ∧ 0 < H ∧
          ∃ sel : InterpolationMatrix.Row D.K D.v0 D.base.theta (MatrixArithmetic.logWeights D.q) H →
              InterpolationMatrix.Column D.w0 (MatrixArithmetic.logWeights D.q) H,
            Function.Injective sel ∧
            (MovingLogMatrix.selectedMinor D.baseValue D.K D.w0 D.v0 D.base.theta
              (MatrixArithmetic.logWeights D.q) H D.r
              (MatrixArithmetic.truncationOrders D.q D.F D.v0) sel).det ≠ 0 ∧
            -(1 - MatrixArithmetic.meanRowWeight D.K D.v0 D.base.theta D.q H) -
              D.arithmeticError ≤
              Real.log ‖(MovingLogMatrix.selectedMinor D.baseValue D.K D.w0 D.v0 D.base.theta
                (MatrixArithmetic.logWeights D.q) H D.r
                (MatrixArithmetic.truncationOrders D.q D.F D.v0) sel).det‖ /
                  ((Fintype.card (InterpolationMatrix.Row D.K D.v0 D.base.theta
                    (MatrixArithmetic.logWeights D.q) H) : ℝ) * H) := by
  classical
  let thresholds : (B : BaseData) → Thresholds B.m := fun B =>
    Classical.choose (cofinal_truncatedLog_minors h B)
  refine ⟨thresholds, ?_⟩
  intro nu c D hw hr ha hcenters L
  have hbase : D.baseValue ≠ 0 := by rw [← D.exp_target]; exact Complex.exp_ne_zero _
  have hU : ∀ i, jetWeights D.paBase D.rationalWeights i.succ ≤
      (MatrixArithmetic.truncationOrders D.q D.F D.v0 i : ℚ) *
        jetWeights D.paBase D.rationalWeights 0 := by
    intro i
    have hreal : MatrixArithmetic.logWeights D.q i / (D.base.theta : ℝ) ≤
        (MatrixArithmetic.truncationOrders D.q D.F D.v0 i : ℝ) * (D.v0 : ℝ) := by
      calc
        _ = D.F * MatrixArithmetic.logWeights D.q i := by unfold MovingLogData.F; ring
        _ ≤ _ := (div_le_iff₀ D.v0_pos).1 (Nat.le_ceil _)
    change D.rationalWeights i / D.base.theta ≤
      (MatrixArithmetic.truncationOrders D.q D.F D.v0 i : ℚ) * D.v0
    have hc : ((D.rationalWeights i / D.base.theta : ℚ) : ℝ) ≤
        (((MatrixArithmetic.truncationOrders D.q D.F D.v0 i : ℚ) * D.v0 : ℚ) : ℝ) := by
      simpa only [Rat.cast_div, Rat.cast_mul, Rat.cast_natCast, D.cast_rationalWeights] using hreal
    exact_mod_cast hc
  have hdata := (Classical.choose_spec (cofinal_truncatedLog_minors h D.paBase))
    D.rationalWeights hw D.baseValue hbase D.r hr
    (MatrixArithmetic.truncationOrders D.q D.F D.v0) hU (max L 1)
  simp only [MovingLogData.paBase, MovingLogData.rationalWeights] at hdata
  obtain ⟨H, hLH, sel, hinj, hdet⟩ := hdata
  have hH : 0 < H := lt_of_lt_of_le (by decide : 0 < 1)
    ((le_max_right L 1).trans hLH)
  refine ⟨H, (le_max_left L 1).trans hLH, hH, sel, hinj, hdet, ?_⟩
  exact MovingLogArithmetic.selectedMinor_arithmetic_lower_bound_data D
    (by exact_mod_cast hH) ha hcenters sel hdet

end QuadraticPi.MovingLogMinors


==> anc/lean/QuadraticPi/MovingLogOccupancyData.lean <==
import QuadraticPi.MovingLogOccupancyWeights
import QuadraticPi.MovingLogBoundedFibreCurve

/-! Geometric input with only within-fiber separation and a transverse
occupancy bound S. The record contains actual centers and numerical data;
the curve bound and distinctness of full centers are native consequences. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.MovingLogOccupancyData
open OAI OAI.PiExponent MovingLogGeometry MovingLogFibreIndex
open scoped BigOperators
open CurveValuationCenter PlaceValuationRing PersistentWeightComparison

structure GeometricInterpolationData where
  m : ℕ
  K : ℕ
  S : ℕ
  m_pos : 1 ≤ m
  curveDegreeWeights : Fin (m+1) → ℚ
  curveJetWeights : Fin (m+1) → ℚ
  curveDegreeWeights_pos : ∀ i, 0 < curveDegreeWeights i
  curveJetWeights_pos : ∀ i, 0 < curveJetWeights i
  sigma : ℚ
  sigma_pos : 0 < (sigma : ℝ)
  curveBases : Fin K → ℂ
  curveBases_nonzero : ∀ j, curveBases j ≠ 0
  curveCenters : Fin K → Fin m → ℂ
  curveCenters_fibreSeparated : FibreSeparated curveBases curveCenters
  curveFiberOccupancy : FibreOccupancy curveBases S
  curve_volume : (K : ℝ)*(1+3*(sigma : ℝ))^(m+1)*
    (∏ i, (curveDegreeWeights i : ℝ))/(∏ i, (curveJetWeights i : ℝ))<1
  curve_fibre_volume : (S : ℝ)*(1+3*(sigma : ℝ))^m*
    (∏ i : Fin m, (curveDegreeWeights i.succ : ℝ))/
      (∏ i : Fin m, (curveJetWeights i.succ : ℝ))<1
  curve_separated_weight_products : ∀ A B : Finset (Fin (m+1)), A.card=B.card →
    ∀ i, i≠0 → i∈A → i∉B → (∀ j, i<j → (j∈A ↔ j∈B)) →
    comparisonConstant m sigma*(∏ j∈B, (curveJetWeights j : ℝ))<
      ∏ j∈A, (curveDegreeWeights j : ℝ)
  curve_coordinate_ratio : ∀ i : Fin m,
    (1+(sigma : ℝ))*(curveDegreeWeights i.succ : ℝ)<curveJetWeights i.succ

namespace GeometricInterpolationData

def scale (d : GeometricInterpolationData) :=
  WeightedGeometryScale.chooseScale d.curveDegreeWeights d.curveJetWeights
    d.curveDegreeWeights_pos d.curveJetWeights_pos

theorem fullCenters_injective (d : GeometricInterpolationData) :
    Function.Injective (fun j => fullCenter (d.curveBases j) (d.curveCenters j)) := by
  intro j k he
  let i : Fin d.m := ⟨0,by have := d.m_pos; omega⟩
  exact d.curveCenters_fibreSeparated i j k (congrFun he 0) (congrFun he i.succ)

theorem exact_weighted_curve_inequality (d : GeometricInterpolationData)
    {E : Type*} [Field E] [Algebra ℂ E] [Algebra.EssFiniteType ℂ E]
    (y : E) (x : Fin d.m → E)
    (hgen : IntermediateField.adjoin ℂ
      (Set.range (Fin.cases y x : Fin (d.m+1) → E))=⊤)
    (htrdeg : Algebra.trdeg ℂ E=1) :
    let hres := PlaceLocalRing.residue_integral htrdeg.le
    let hfinite := CurveParameterFinite.finite_over_every_parameter ℂ E htrdeg
    let z : Fin (d.m+1) → E := Fin.cases y x
    let hz := CurveInequality.nonconstant_coordinates z hgen htrdeg
    (1+(d.sigma : ℝ))*∑ p∈places hfinite z d.curveBases d.curveCenters hz,
      (contact hres hfinite z d.curveBases d.curveBases_nonzero
        d.curveCenters hz d.curveJetWeights p : ℝ) ≤
      CurveContactSum.weightedDegree hfinite z d.curveDegreeWeights :=
  MovingLogBoundedFibreCurve.weighted_curve_inequality d.m_pos y x d.curveBases
    d.curveBases_nonzero d.curveCenters d.curveCenters_fibreSeparated d.curveFiberOccupancy
    hgen htrdeg d.curveDegreeWeights d.curveJetWeights
    d.curveDegreeWeights_pos d.curveJetWeights_pos d.sigma
    (by exact_mod_cast d.sigma_pos) d.curve_volume d.curve_fibre_volume
    d.curve_separated_weight_products d.curve_coordinate_ratio

end GeometricInterpolationData

def fromNumericData {B : MovingLogOccupancyWeights.BaseData} {w : Fin B.m → ℚ}
    (h : MovingLogOccupancyWeights.NumericData B w)
    (b : Fin B.K → ℂ) (hb : ∀ j, b j ≠ 0)
    (c : Fin B.K → Fin B.m → ℂ) (hc : FibreSeparated b c) (hocc : FibreOccupancy b B.S) :
    GeometricInterpolationData where
  m := B.m
  K := B.K
  S := B.S
  m_pos := B.m_pos
  curveDegreeWeights := MovingLogOccupancyWeights.degreeWeights B w
  curveJetWeights := MovingLogOccupancyWeights.jetWeights B w
  curveDegreeWeights_pos := MovingLogOccupancyWeights.degreeWeights_pos B w h.weights_pos
  curveJetWeights_pos := MovingLogOccupancyWeights.jetWeights_pos B w h.weights_pos
  sigma := h.sigma
  sigma_pos := by exact_mod_cast h.sigma_pos
  curveBases := b
  curveBases_nonzero := hb
  curveCenters := c
  curveCenters_fibreSeparated := hc
  curveFiberOccupancy := hocc
  curve_volume := h.volume
  curve_fibre_volume := h.fibre_volume
  curve_separated_weight_products := h.separated
  curve_coordinate_ratio := h.coordinate_ratio

theorem fromNumericData_scale_eq {B : MovingLogOccupancyWeights.BaseData} {w : Fin B.m → ℚ}
    (h : MovingLogOccupancyWeights.NumericData B w)
    (b : Fin B.K → ℂ) (hb : ∀ j, b j ≠ 0)
    (c : Fin B.K → Fin B.m → ℂ) (hc : FibreSeparated b c) (hocc : FibreOccupancy b B.S) :
    (fromNumericData h b hb c hc hocc).scale=h.scale := rfl

end QuadraticPi.MovingLogOccupancyData


==> anc/lean/QuadraticPi/MovingLogOccupancyGeometry/BlowupAmple.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.NumericalAmplenessTheorem
import QuadraticPi.MovingLogOccupancyGeometry.CurveDegreeData

set_option autoImplicit false

namespace QuadraticPi.MovingLogOccupancyGeometry
open OAI OAI.PiExponent
open QuadraticPi.MovingLogGeometry

noncomputable section
namespace BlowupGeometry
variable (d : QuadraticPi.MovingLogOccupancyData.GeometricInterpolationData)

theorem interpolationBundle_ample : (interpolationBundle d).IsAmple :=
  NumericalAmpleness.isAmple_of_uniform_curve_margin (structureMap d)
    (H d) (interpolationBundle d) (H_ample d) (uniformMargin d)
    (uniformMargin_pos d) (uniform_curve_margin d)

end BlowupGeometry

end

end QuadraticPi.MovingLogOccupancyGeometry


==> anc/lean/QuadraticPi/MovingLogOccupancyGeometry/BlowupGeometry.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.BlowupProperIntegral
import OAI.NumberTheory.PiExponent.Ampleness.WeightedProjectiveAmple
import OAI.NumberTheory.PiExponent.Approximation.WeightedGeometryScale
import QuadraticPi.MovingLogOccupancyData
import OAI.NumberTheory.PiExponent.Geometry.CurveMonomialMap
import QuadraticPi.MovingLogGeometry.CompactJetIdeal

set_option autoImplicit false

namespace QuadraticPi.MovingLogOccupancyGeometry
open OAI OAI.PiExponent
open QuadraticPi.MovingLogGeometry

noncomputable section
namespace BlowupGeometry
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry
open WeightedGeometryScale
variable (d : QuadraticPi.MovingLogOccupancyData.GeometricInterpolationData)

def scale : Scale d.curveDegreeWeights d.curveJetWeights :=
  chooseScale d.curveDegreeWeights d.curveJetWeights
    d.curveDegreeWeights_pos d.curveJetWeights_pos

abbrev Index := (scale d).Index
abbrev exponents : Index d → Fin (d.m+1) →₀ ℕ := (scale d).exponents
abbrev constantIndex : Index d := (scale d).constantIndex d.curveDegreeWeights_pos
abbrev coordinateIndex : Fin (d.m+1) → Index d :=
  (scale d).coordinateIndex d.curveDegreeWeights_pos
abbrev pureIndex : Fin (d.m+1) → Index d :=
  (scale d).pureIndex d.curveDegreeWeights_pos

instance index_nonempty : Nonempty (Index d) := ⟨constantIndex d⟩

abbrev compactification : Scheme := Proj (WeightedCompactification.imageGrade (R := ℂ) (exponents d))

def compactificationStructureMap : compactification d ⟶ Spec (.of ℂ) :=
  WeightedCompactification.projection (exponents d)

instance compactificationStructureMap_proper : IsProper (compactificationStructureMap d) := by
  dsimp [compactificationStructureMap]
  infer_instance

def affineChart : JetIdeals.affineSpace d.m ⟶ compactification d :=
  WeightedCompactification.affineChartMap (exponents d) (constantIndex d)
    ((scale d).exponents_constant d.curveDegreeWeights_pos)
    (coordinateIndex d) ((scale d).exponents_coordinate d.curveDegreeWeights_pos)

instance affineChart_isOpenImmersion : IsOpenImmersion (affineChart d) := by
  dsimp [affineChart]
  infer_instance

def origin : JetIdeals.affineSpace d.m :=
  ⟨WeightedBezout.pointIdeal (0 : Fin (d.m+1) → ℂ),inferInstance⟩

instance compactification_nonempty : Nonempty (compactification d) := ⟨affineChart d (origin d)⟩
instance compactification_isIntegral : IsIntegral (compactification d) := by infer_instance
instance compactification_isLocallyNoetherian : IsLocallyNoetherian (compactification d) :=
  LocallyOfFiniteType.isLocallyNoetherian (compactificationStructureMap d)
instance compactification_compact : CompactSpace (compactification d) :=
  QuasiCompact.compactSpace_of_compactSpace (compactificationStructureMap d)
instance compactification_isNoetherian : IsNoetherian (compactification d) := {}
instance affineChart_quasiCompact : QuasiCompact (affineChart d) := by infer_instance

theorem affineChart_over : affineChart d ≫ compactificationStructureMap d =
    JetIdeals.structureMap d.m :=
  CurveMonomialMap.affineChartMap_projection (exponents d) (constantIndex d)
    ((scale d).exponents_constant d.curveDegreeWeights_pos)
    (coordinateIndex d) ((scale d).exponents_coordinate d.curveDegreeWeights_pos)

def hyperplane : LineBundle (compactification d) := WeightedCompactification.lineBundle (exponents d)
theorem hyperplane_ample : (hyperplane d).IsAmple :=
  WeightedCompactification.lineBundle_ample (exponents d)

def logCutoff : Fin d.m → ℕ :=
  (exists_log_cutoff d.curveJetWeights (d.curveJetWeights_pos 0)).choose

theorem logCutoff_strict (i : Fin d.m) :
    d.curveJetWeights i.succ < (logCutoff d i : ℚ) * d.curveJetWeights 0 :=
  (exists_log_cutoff d.curveJetWeights (d.curveJetWeights_pos 0)).choose_spec i

def centerIdeal : (compactification d).IdealSheafData :=
  JetIdeals.compactIdeal d.curveBases d.curveCenters (logCutoff d) (scale d).jetPowers (affineChart d)

theorem centerIdeal_restrict : (centerIdeal d).comap (affineChart d) =
    JetIdeals.affineIdeal d.curveBases d.curveCenters (logCutoff d) (scale d).jetPowers :=
  JetIdeals.restrict_compactIdeal _ _ _ _ _

theorem centerIdeal_support : ((centerIdeal d).support : Set (compactification d)) =
    ⋃ j : Fin d.K, Set.range (JetIdeals.point (d.curveBases j) (d.curveCenters j) ≫ affineChart d) :=
  JetIdeals.support_compactIdeal _ _ _ _ (scale d).jetPowers_pos _
    (compactificationStructureMap d) (affineChart_over d)

theorem centerIdeal_support_finite :
    ((centerIdeal d).support : Set (compactification d)).Finite := by
  rw [centerIdeal_support]
  exact Set.finite_iUnion (fun _ => Set.finite_range _)

theorem centerIdeal_support_subset_chart :
    ((centerIdeal d).support : Set (compactification d)) ⊆ (affineChart d).opensRange := by
  rw [centerIdeal_support]
  intro x hx
  obtain ⟨j,z,rfl⟩ := Set.mem_iUnion.mp hx
  exact ⟨JetIdeals.point (d.curveBases j) (d.curveCenters j) z,rfl⟩

theorem centerIdeal_coherent :
    (PiExponentSeshadri.IdealModule.closedModule (centerIdeal d)).IsFinitePresentation :=
  JetIdeals.compactIdeal_isFinitePresentation _ _ _ _ _

theorem origin_ne_center (b : ℂ) (hb : b ≠ 0) (c : Fin d.m → ℂ) :
    origin d ≠ JetIdeals.centerPoint b c := by
  intro h
  have hx : MvPolynomial.X (0 : Fin (d.m+1)) ∈ (origin d).asIdeal := by
    change MvPolynomial.aeval (0 : Fin (d.m+1) → ℂ) (MvPolynomial.X 0) = 0
    simp
  rw [h] at hx
  change MvPolynomial.aeval (fullCenter b c) (MvPolynomial.X 0) = 0 at hx
  exact hb (by simpa [fullCenter] using hx)

theorem origin_avoids_center : affineChart d (origin d) ∉ (centerIdeal d).support := by
  change affineChart d (origin d) ∉ ((centerIdeal d).support : Set (compactification d))
  rw [centerIdeal_support]
  intro h
  obtain ⟨j,hj⟩ := Set.mem_iUnion.mp h
  obtain ⟨z,hz⟩ := hj
  have he : JetIdeals.point (d.curveBases j) (d.curveCenters j) z = origin d :=
    (affineChart d).isOpenEmbedding.injective hz
  have hc : JetIdeals.point (d.curveBases j) (d.curveCenters j) z =
      JetIdeals.centerPoint (d.curveBases j) (d.curveCenters j) := by
    apply Set.mem_singleton_iff.mp
    erw [← JetIdeals.range_point]
    exact ⟨z,rfl⟩
  exact origin_ne_center d _ (d.curveBases_nonzero j) _ (he.symm.trans hc)

theorem centerIdeal_support_ne_top : (centerIdeal d).support ≠ ⊤ := by
  intro h
  exact origin_avoids_center d (by rw [h]; trivial)

abbrev blowup : Scheme := PiExponentSeshadri.BlowupGluing.scheme (centerIdeal d)
abbrev projection : blowup d ⟶ compactification d :=
  PiExponentSeshadri.BlowupGluing.projection (centerIdeal d)
def structureMap : blowup d ⟶ Spec (.of ℂ) := projection d ≫ compactificationStructureMap d

instance projection_proper : IsProper (projection d) := by infer_instance
instance structureMap_proper : IsProper (structureMap d) := by
  dsimp [structureMap]
  infer_instance
instance blowup_isIntegral : IsIntegral (blowup d) :=
  PiExponentSeshadri.BlowupGluing.scheme_isIntegral (centerIdeal d) (centerIdeal_support_ne_top d)
instance blowup_isLocallyNoetherian : IsLocallyNoetherian (blowup d) :=
  LocallyOfFiniteType.isLocallyNoetherian (structureMap d)
instance blowup_compact : CompactSpace (blowup d) :=
  QuasiCompact.compactSpace_of_compactSpace (structureMap d)
instance blowup_isNoetherian : IsNoetherian (blowup d) := {}

def A : LineBundle (blowup d) := (hyperplane d).pullback (projection d)
abbrev J : LineBundle (blowup d) :=
  PiExponentSeshadri.BlowupGluing.exceptionalLineBundle (centerIdeal d)
abbrev exceptionalInclusion : (J d).sheaf ⟶ structureSheaf (blowup d) :=
  PiExponentSeshadri.BlowupGluing.exceptionalInclusion (centerIdeal d)

theorem exceptional_presents :
    PresentsPullbackIdeal (centerIdeal d) (projection d) (J d) (exceptionalInclusion d) :=
  PiExponentSeshadri.BlowupGluing.exceptional_presents (centerIdeal d)

theorem isBlowup : IsBlowup (centerIdeal d) (projection d) :=
  PiExponentSeshadri.BlowupGluing.isBlowup (centerIdeal d)

abbrev affinePolynomialIdeal :=
  JetIdeals.polynomialIdeal d.curveBases d.curveCenters (logCutoff d) (scale d).jetPowers

theorem formalJet_packet_zero (n : ℕ) (P : JetIdeals.coordinateRing d.m)
    (hP : P ∈ affinePolynomialIdeal d ^ n) (j : Fin d.K) :
    JetGeometry.rationalCoefficientPacket d.curveJetWeights (n * (scale d).radius)
      (MovingLogInterpolation.formalJet (d.curveBases j) (d.curveCenters j) P) = (fun _ => (0 : ℂ)) := by
  apply JetIdeals.formalJet_packet_zero_of_mem_polynomialIdeal_pow
    d.curveBases d.curveCenters (logCutoff d) (scale d).jetPowers d.curveJetWeights
    (fun i => (d.curveJetWeights_pos i).le) (fun i => (logCutoff_strict d i).le)
    (scale d).radius (fun i => ?_) n P hP j
  rw [mul_comm, (scale d).jetPowers_eq]

end BlowupGeometry

end

end QuadraticPi.MovingLogOccupancyGeometry


==> anc/lean/QuadraticPi/MovingLogOccupancyGeometry/BlowupMargin.lean <==
import QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry
import QuadraticPi.MovingLogOccupancyGeometry.CurveMargin
import OAI.NumberTheory.PiExponent.Geometry.CurveNormalizedDegreeTransfer

set_option autoImplicit false

namespace QuadraticPi.MovingLogOccupancyGeometry
open OAI OAI.PiExponent
open QuadraticPi.MovingLogGeometry

noncomputable section
namespace BlowupMargin
open AlgebraicGeometry CategoryTheory
open PiExponentSeshadri.Geometry NumericalAmpleness
open BlowupGeometry CurveMargin
variable (d : QuadraticPi.MovingLogOccupancyData.GeometricInterpolationData)

structure AffineCurveDegreeData (C : IntegralCurve (blowup d)) where
  E : Type
  [field : Field E]
  [algebra : Algebra ℂ E]
  [essFiniteType : Algebra.EssFiniteType ℂ E]
  y : E
  x : Fin d.m → E
  coordinates_generate : IntermediateField.adjoin ℂ
    (Set.range (Fin.cases y x : Fin (d.m+1) → E)) = ⊤
  trdeg_one : Algebra.trdeg ℂ E = 1
  hyperplane_degree : (curveDegree (structureMap d) (A d) C : ℝ) =
    ((scale d).radius : ℝ) * poleDegree d y x trdeg_one
  exceptional_degree : (curveDegree (structureMap d) (J d) C : ℝ) =
    -((scale d).radius : ℝ) * contactSum d y x coordinates_generate trdeg_one

theorem uniform_margin_of_affine_curve_data
    (a : ℕ) (ha : 1 < a) (hample : (((A d).pow a).tensor (J d)).IsAmple)
    (hdata : ∀ C : IntegralCurve (blowup d),
      (¬ ∃ x : compactification d, Set.range (C.embedding ≫ projection d) ⊆ ({x} : Set _)) →
      (∃ c : C.scheme, (C.embedding ≫ projection d) c ∈ (affineChart d).opensRange) →
      Nonempty (AffineCurveDegreeData d C)) :
    ∀ C : IntegralCurve (blowup d),
      marginCoefficient a d.sigma *
          (curveDegree (structureMap d) (((A d).pow a).tensor (J d)) C : ℝ) ≤
        (curveDegree (structureMap d) ((A d).tensor (J d)) C : ℝ) := by
  classical
  intro C
  by_cases hc : ∃ x : compactification d,
      Set.range (C.embedding ≫ projection d) ⊆ ({x} : Set _)
  · obtain ⟨x,hx⟩ := hc
    exact margin_of_contracted (structureMap d) (projection d) (hyperplane d) (J d)
      a ha hample d.sigma d.sigma_pos C x hx
  · by_cases hm : ∃ c : C.scheme,
        (C.embedding ≫ projection d) c ∈ (affineChart d).opensRange
    · obtain ⟨r⟩ := hdata C hc hm
      let := r.field
      let := r.algebra
      let := r.essFiniteType
      exact margin_of_actual_contact_degrees d (structureMap d) (A d) (J d)
        a ha hample C r.y r.x r.coordinates_generate r.trdeg_one
        (scale d).radius (by exact_mod_cast (scale d).radius_pos)
        r.hyperplane_degree r.exceptional_degree
    · exact margin_of_image_outside_chart (structureMap d) (centerIdeal d)
        (projection d) (A d) (J d) (exceptionalInclusion d) (exceptional_presents d)
        a ha hample d.sigma d.sigma_pos C (affineChart d).opensRange
        (centerIdeal_support_subset_chart d) (fun c hh => hm ⟨c,hh⟩)

theorem exists_positive_uniform_margin_of_affine_curve_data
    (a : ℕ) (ha : 1 < a) (hample : (((A d).pow a).tensor (J d)).IsAmple)
    (hdata : ∀ C : IntegralCurve (blowup d),
      (¬ ∃ x : compactification d, Set.range (C.embedding ≫ projection d) ⊆ ({x} : Set _)) →
      (∃ c : C.scheme, (C.embedding ≫ projection d) c ∈ (affineChart d).opensRange) →
      Nonempty (AffineCurveDegreeData d C)) :
    ∃ ε : ℝ, 0 < ε ∧ ∀ C : IntegralCurve (blowup d),
      ε * (curveDegree (structureMap d) (((A d).pow a).tensor (J d)) C : ℝ) ≤
        (curveDegree (structureMap d) ((A d).tensor (J d)) C : ℝ) :=
  ⟨marginCoefficient a d.sigma,marginCoefficient_pos ha d.sigma_pos,
    uniform_margin_of_affine_curve_data d a ha hample hdata⟩

end BlowupMargin

end

end QuadraticPi.MovingLogOccupancyGeometry


==> anc/lean/QuadraticPi/MovingLogOccupancyGeometry/BlowupPolarization.lean <==
import QuadraticPi.MovingLogOccupancyGeometry.BlowupMargin
import OAI.NumberTheory.PiExponent.Ampleness.BlowupAmpleTwist

set_option autoImplicit false

namespace QuadraticPi.MovingLogOccupancyGeometry
open OAI OAI.PiExponent
open QuadraticPi.MovingLogGeometry

noncomputable section
namespace BlowupGeometry
open AlgebraicGeometry CategoryTheory
open PiExponentSeshadri.Geometry NumericalAmpleness
variable (d : QuadraticPi.MovingLogOccupancyData.GeometricInterpolationData)

theorem exists_ampleExponent : ∃ a : ℕ, 1 < a ∧ (((A d).pow a).tensor (J d)).IsAmple :=
  PiExponentSeshadri.BlowupGluing.exists_ample_exceptional_power_gt_one
    (centerIdeal d) (centerIdeal_support_ne_top d) (hyperplane d) (hyperplane_ample d)

def ampleExponent : ℕ := (exists_ampleExponent d).choose

theorem ampleExponent_gt_one : 1 < ampleExponent d := (exists_ampleExponent d).choose_spec.1

def H : LineBundle (blowup d) := ((A d).pow (ampleExponent d)).tensor (J d)

theorem H_ample : (H d).IsAmple := (exists_ampleExponent d).choose_spec.2

def interpolationBundle : LineBundle (blowup d) := (A d).tensor (J d)

def uniformMargin : ℝ := CurveMargin.marginCoefficient (ampleExponent d) d.sigma

theorem uniformMargin_pos : 0 < uniformMargin d :=
  CurveMargin.marginCoefficient_pos (ampleExponent_gt_one d) d.sigma_pos

theorem uniform_curve_margin_of_affine_curve_data
    (hdata : ∀ C : IntegralCurve (blowup d),
      (¬ ∃ x : compactification d, Set.range (C.embedding ≫ projection d) ⊆ ({x} : Set _)) →
      (∃ c : C.scheme, (C.embedding ≫ projection d) c ∈ (affineChart d).opensRange) →
      Nonempty (BlowupMargin.AffineCurveDegreeData d C)) :
    ∀ C : IntegralCurve (blowup d),
      uniformMargin d * (curveDegree (structureMap d) (H d) C : ℝ) ≤
        (curveDegree (structureMap d) (interpolationBundle d) C : ℝ) :=
  BlowupMargin.uniform_margin_of_affine_curve_data d (ampleExponent d)
    (ampleExponent_gt_one d) (H_ample d) hdata

end BlowupGeometry

end

end QuadraticPi.MovingLogOccupancyGeometry


==> anc/lean/QuadraticPi/MovingLogOccupancyGeometry/CurveCoordinates.lean <==
import QuadraticPi.MovingLogOccupancyGeometry.CurveImage
import OAI.NumberTheory.PiExponent.Geometry.CurveImageAffineChart

set_option autoImplicit false

/-! Bounded-fiber specialization of the existing geometric pipeline.
The data parameter has within-fiber separation and occupancy S. -/


namespace QuadraticPi.MovingLogOccupancyGeometry
open OAI OAI.PiExponent
open QuadraticPi.MovingLogGeometry

noncomputable section
namespace CurveCoordinates
open AlgebraicGeometry CategoryTheory TopologicalSpace
open BlowupGeometry
open CurveImageAffineCoordinates
variable (d : QuadraticPi.MovingLogOccupancyData.GeometricInterpolationData)
variable (C : NumericalAmpleness.IntegralCurve (blowup d))
variable (hn : ¬ ∃ x : compactification d, Set.range (C.embedding ≫ projection d) ⊆ {x})

abbrev imageCurve := CurveImage.imageCurve d C hn
abbrev sourceStructure := C.embedding ≫ structureMap d
abbrev imageStructure := (imageCurve d C hn).embedding ≫ compactificationStructureMap d
@[instance_reducible] def sourceAlgebra : Algebra ℂ C.scheme.functionField :=
  IntegralAffineOpenDimension.functionFieldAlgebra (sourceStructure d C)
@[instance_reducible] def imageAlgebra :
    Algebra ℂ (imageCurve d C hn).scheme.functionField :=
  IntegralAffineOpenDimension.functionFieldAlgebra (imageStructure d C hn)

def fieldEquiv :
    letI := imageAlgebra d C hn
    letI := sourceAlgebra d C
    (imageCurve d C hn).scheme.functionField ≃ₐ[ℂ] C.scheme.functionField :=
  fieldAlgEquiv (imageStructure d C hn) (sourceStructure d C)
    (CurveImage.functionFieldIso d C hn) (by
      simpa only [imageStructure, sourceStructure, structureMap, Category.assoc] using
        congrArg (fun f => f ≫ compactificationStructureMap d)
          (CurveImage.functionFieldIso_generic d C hn))

abbrev chart := affinePart (imageCurve d C hn).embedding (affineChart d)
abbrev chartPresentation := affinePresentation (imageCurve d C hn).embedding (affineChart d)

variable (hm : ∃ c : C.scheme, (C.embedding ≫ projection d) c ∈ (affineChart d).opensRange)

include hm in
theorem chart_nonempty : Nonempty (chart d C hn).1 :=
  affinePart_nonempty _ _ (CurveImage.image_meets_chart d C hn hm)

def imageCoordinates : Fin (d.m+1) → (imageCurve d C hn).scheme.functionField :=
  letI := chart_nonempty d C hn hm
  CurveImageAffineCoordinates.coordinates (chart d C hn) (chartPresentation d C hn)

def coordinates : Fin (d.m+1) → C.scheme.functionField :=
  letI := imageAlgebra d C hn
  letI := sourceAlgebra d C
  fieldEquiv d C hn ∘ imageCoordinates d C hn hm

def y : C.scheme.functionField := coordinates d C hn hm 0

def x : Fin d.m → C.scheme.functionField := fun i => coordinates d C hn hm i.succ

@[simp] theorem full_coordinates :
    (Fin.cases (y d C hn hm) (x d C hn hm) : Fin (d.m+1) → C.scheme.functionField) =
      coordinates d C hn hm := by
  funext i
  refine Fin.cases ?_ (fun j => ?_) i <;> rfl

theorem field_properties :
    letI := sourceAlgebra d C
    Algebra.EssFiniteType ℂ C.scheme.functionField ∧
      Algebra.trdeg ℂ C.scheme.functionField = 1 ∧
      IntermediateField.adjoin ℂ (Set.range (coordinates d C hn hm)) = ⊤ := by
  let := sourceAlgebra d C
  let := imageAlgebra d C hn
  let := chart_nonempty d C hn hm
  obtain ⟨ht,hd,hg⟩ := CurveImageAffineCoordinates.field_properties
    (imageStructure d C hn) (imageCurve d C hn).dimension
    (chart d C hn) (chartPresentation d C hn)
    (affinePresentation_over (compactificationStructureMap d) _ _ (affineChart_over d))
  let := ht
  exact transport_field_properties (fieldEquiv d C hn)
    (imageCoordinates d C hn hm) hd hg

theorem coordinates_generic_map :
    letI := sourceAlgebra d C
    Spec.map (CommRingCat.ofHom (MvPolynomial.aeval (R := ℂ) (coordinates d C hn hm)).toRingHom) ≫
      affineChart d = C.scheme.fromSpecStalk (genericPoint C.scheme) ≫
        C.embedding ≫ projection d := by
  let := sourceAlgebra d C
  let := imageAlgebra d C hn
  let := chart_nonempty d C hn hm
  have himage := CurveImageAffineCoordinates.coordinates_generic_map
    (imageStructure d C hn) (chart d C hn) (chartPresentation d C hn)
    (affinePresentation_over (compactificationStructureMap d) _ _ (affineChart_over d))
    (affineChart d) (imageCurve d C hn).embedding (affinePresentation_comp _ _)
  have he : (MvPolynomial.aeval (R := ℂ) (coordinates d C hn hm)).toRingHom =
      (CurveImage.functionFieldIso d C hn).hom.hom.comp
        (MvPolynomial.aeval (R := ℂ) (imageCoordinates d C hn hm)).toRingHom := by
    apply congrArg AlgHom.toRingHom
      (show MvPolynomial.aeval (R := ℂ) (coordinates d C hn hm) =
        (fieldEquiv d C hn).toAlgHom.comp
          (MvPolynomial.aeval (R := ℂ) (imageCoordinates d C hn hm)) from ?_)
    apply MvPolynomial.algHom_ext
    intro i
    simp only [MvPolynomial.aeval_X, AlgHom.comp_apply]
    rfl
  rw [he, CommRingCat.ofHom_comp, CommRingCat.ofHom_hom, Spec.map_comp, Category.assoc]
  rw [show Spec.map (CommRingCat.ofHom
      (MvPolynomial.aeval (R := ℂ) (imageCoordinates d C hn hm)).toRingHom) ≫ affineChart d =
      (imageCurve d C hn).scheme.fromSpecStalk (genericPoint (imageCurve d C hn).scheme) ≫
        (imageCurve d C hn).embedding from himage]
  exact CurveImage.functionFieldIso_generic d C hn

end CurveCoordinates

end

end QuadraticPi.MovingLogOccupancyGeometry


==> anc/lean/QuadraticPi/MovingLogOccupancyGeometry/CurveDegreeData.lean <==
import QuadraticPi.MovingLogOccupancyGeometry.CurveModelDegrees

set_option autoImplicit false

/-! Bounded-fiber specialization of the existing geometric pipeline.
The data parameter has within-fiber separation and occupancy S. -/


namespace QuadraticPi.MovingLogOccupancyGeometry
open OAI OAI.PiExponent
open QuadraticPi.MovingLogGeometry

noncomputable section
namespace BlowupMargin
open AlgebraicGeometry CategoryTheory TopologicalSpace
open BlowupGeometry CurveNormalizationModel
variable (d : QuadraticPi.MovingLogOccupancyData.GeometricInterpolationData)

theorem affineCurveDegreeData (C : NumericalAmpleness.IntegralCurve (blowup d))
    (hn : ¬ ∃ x : compactification d, Set.range (C.embedding ≫ projection d) ⊆ {x})
    (hm : ∃ c : C.scheme, (C.embedding ≫ projection d) c ∈ (affineChart d).opensRange) :
    Nonempty (AffineCurveDegreeData d C) := by
  obtain ⟨r⟩ := CurveModel.existsModelData d C hn hm
  exact ⟨CurveModel.degreeData d C r⟩

end BlowupMargin

namespace BlowupGeometry
open AlgebraicGeometry
variable (d : QuadraticPi.MovingLogOccupancyData.GeometricInterpolationData)

theorem uniform_curve_margin :
    ∀ C : NumericalAmpleness.IntegralCurve (blowup d),
      uniformMargin d * (NumericalAmpleness.curveDegree (structureMap d) (H d) C : ℝ) ≤
        (NumericalAmpleness.curveDegree (structureMap d) (interpolationBundle d) C : ℝ) :=
  uniform_curve_margin_of_affine_curve_data d (BlowupMargin.affineCurveDegreeData d)

end BlowupGeometry

end

end QuadraticPi.MovingLogOccupancyGeometry


==> anc/lean/QuadraticPi/MovingLogOccupancyGeometry/CurveImage.lean <==
import QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry
import OAI.NumberTheory.PiExponent.Ampleness.CurveBlowupImage

set_option autoImplicit false

/-! Bounded-fiber specialization of the existing geometric pipeline.
The data parameter has within-fiber separation and occupancy S. -/


namespace QuadraticPi.MovingLogOccupancyGeometry
open OAI OAI.PiExponent
open QuadraticPi.MovingLogGeometry

noncomputable section
open CategoryTheory AlgebraicGeometry TopologicalSpace

namespace CurveImage
open BlowupGeometry CurveBlowupImage
variable (d : QuadraticPi.MovingLogOccupancyData.GeometricInterpolationData)

theorem center_point_isClosed (x : compactification d)
    (hx : x ∈ (centerIdeal d).support) : IsClosed ({x} : Set (compactification d)) := by
  change x ∈ ((centerIdeal d).support : Set (compactification d)) at hx
  rw [centerIdeal_support d] at hx
  obtain ⟨j, z, rfl⟩ := Set.mem_iUnion.mp hx
  let q := JetIdeals.point (d.curveBases j) (d.curveCenters j) ≫ affineChart d
  let : IsClosedImmersion q := CompactJetIdeal.section_isClosedImmersion
    (compactificationStructureMap d) q (by
      dsimp [q]
      rw [Category.assoc, affineChart_over, JetIdeals.point_section])
  have he : Set.range q = {q z} := by
    ext x
    constructor
    · rintro ⟨z',rfl⟩
      exact congrArg q (Subsingleton.elim z' z)
    · rintro rfl
      exact ⟨z,rfl⟩
  rw [← he]
  exact q.isClosedEmbedding.isClosed_range

theorem meets_center_complement (C : NumericalAmpleness.IntegralCurve (blowup d))
    (hn : ¬ ∃ x : compactification d, Set.range (C.embedding ≫ projection d) ⊆ {x}) :
    ∃ c : C.scheme, (C.embedding ≫ projection d) c ∈ (centerIdeal d).support.compl :=
  exists_image_outside_closed_points (C.embedding ≫ projection d)
    (centerIdeal d).support (center_point_isClosed d) hn

instance projection_restrict_isIso :
    IsIso (projection d ∣_ (centerIdeal d).support.compl) :=
  blowup_restrict_isIso (isBlowup d)

abbrev imageCurve (C : NumericalAmpleness.IntegralCurve (blowup d))
    (hn : ¬ ∃ x : compactification d, Set.range (C.embedding ≫ projection d) ⊆ {x}) :=
  CurveBlowupImage.imageCurve (projection d) C hn

def functionFieldIso (C : NumericalAmpleness.IntegralCurve (blowup d))
    (hn : ¬ ∃ x : compactification d, Set.range (C.embedding ≫ projection d) ⊆ {x}) :
    (imageCurve d C hn).scheme.functionField ≅ C.scheme.functionField :=
  imageFunctionFieldIso (projection d) C hn (centerIdeal d).support.compl
    (meets_center_complement d C hn)

theorem functionFieldIso_generic (C : NumericalAmpleness.IntegralCurve (blowup d))
    (hn : ¬ ∃ x : compactification d, Set.range (C.embedding ≫ projection d) ⊆ {x}) :
    Spec.map (functionFieldIso d C hn).hom ≫
      (imageCurve d C hn).scheme.fromSpecStalk (genericPoint (imageCurve d C hn).scheme) ≫
      (imageCurve d C hn).embedding =
    C.scheme.fromSpecStalk (genericPoint C.scheme) ≫ C.embedding ≫ projection d :=
  imageFunctionFieldIso_generic (projection d) C hn (centerIdeal d).support.compl
    (meets_center_complement d C hn)

theorem image_meets_chart (C : NumericalAmpleness.IntegralCurve (blowup d))
    (hn : ¬ ∃ x : compactification d, Set.range (C.embedding ≫ projection d) ⊆ {x})
    (hm : ∃ c : C.scheme, (C.embedding ≫ projection d) c ∈ (affineChart d).opensRange) :
    ∃ c : (imageCurve d C hn).scheme,
      (imageCurve d C hn).embedding c ∈ (affineChart d).opensRange := by
  obtain ⟨c,hc⟩ := hm
  refine ⟨CurveBlowupImage.imageMap (projection d) C hn c, ?_⟩
  simpa only [← Scheme.Hom.comp_apply, CurveBlowupImage.imageMap_comp] using hc

end CurveImage

end

end QuadraticPi.MovingLogOccupancyGeometry


==> anc/lean/QuadraticPi/MovingLogOccupancyGeometry/CurveMargin.lean <==
import QuadraticPi.MovingLogGeometry.CurveMargin
import QuadraticPi.MovingLogOccupancyData

set_option autoImplicit false

namespace QuadraticPi.MovingLogOccupancyGeometry
open OAI OAI.PiExponent
open QuadraticPi.MovingLogGeometry
noncomputable section
namespace CurveMargin
open AlgebraicGeometry CategoryTheory PiExponentSeshadri.Geometry NumericalAmpleness
open QuadraticPi.MovingLogGeometry.CurveMargin
variable {B X : Scheme.{0}}
variable (d : QuadraticPi.MovingLogOccupancyData.GeometricInterpolationData)
variable {E : Type*} [Field E] [Algebra ℂ E] [Algebra.EssFiniteType ℂ E]

def contactSum (y : E) (x : Fin d.m → E)
    (hgen : IntermediateField.adjoin ℂ
      (Set.range (Fin.cases y x : Fin (d.m+1) → E)) = ⊤)
    (htrdeg : Algebra.trdeg ℂ E = 1) : ℝ :=
  let hres := PlaceLocalRing.residue_integral htrdeg.le
  let hfinite := CurveParameterFinite.finite_over_every_parameter ℂ E htrdeg
  let z : Fin (d.m+1) → E := Fin.cases y x
  let hz := CurveInequality.nonconstant_coordinates z hgen htrdeg
  ∑ q ∈ places hfinite z d.curveBases d.curveCenters hz,
    (contact hres hfinite z d.curveBases d.curveBases_nonzero d.curveCenters hz d.curveJetWeights q : ℝ)

def poleDegree (y : E) (x : Fin d.m → E) (htrdeg : Algebra.trdeg ℂ E = 1) : ℝ :=
  CurveContactSum.weightedDegree
    (CurveParameterFinite.finite_over_every_parameter ℂ E htrdeg)
    (Fin.cases y x : Fin (d.m+1) → E) d.curveDegreeWeights

theorem actual_contact_bound (y : E) (x : Fin d.m → E)
    (hgen : IntermediateField.adjoin ℂ
      (Set.range (Fin.cases y x : Fin (d.m+1) → E)) = ⊤)
    (htrdeg : Algebra.trdeg ℂ E = 1) :
    (1 + (d.sigma : ℝ)) * contactSum d y x hgen htrdeg ≤ poleDegree d y x htrdeg :=
  d.exact_weighted_curve_inequality y x hgen htrdeg

theorem margin_of_actual_contact_degrees
    (p : B ⟶ Spec (.of ℂ)) [IsProper p] (A J : LineBundle B)
    (a : ℕ) (ha : 1 < a) (hample : ((A.pow a).tensor J).IsAmple)
    (C : IntegralCurve B) (y : E) (x : Fin d.m → E)
    (hgen : IntermediateField.adjoin ℂ
      (Set.range (Fin.cases y x : Fin (d.m+1) → E)) = ⊤)
    (htrdeg : Algebra.trdeg ℂ E = 1) (R : ℚ) (hR : 0 < R)
    (hA : (curveDegree p A C : ℝ) = (R : ℝ) * poleDegree d y x htrdeg)
    (hJ : (curveDegree p J C : ℝ) = -(R : ℝ) * contactSum d y x hgen htrdeg) :
    marginCoefficient a d.sigma * (curveDegree p ((A.pow a).tensor J) C : ℝ) ≤
      (curveDegree p (A.tensor J) C : ℝ) := by
  apply margin_of_nonnegative_degree p A J a ha hample d.sigma d.sigma_pos C
  rw [hA, hJ]
  have hR' : (0 : ℝ) ≤ R := by exact_mod_cast hR.le
  have h := mul_le_mul_of_nonneg_left (actual_contact_bound d y x hgen htrdeg) hR'
  nlinarith


end CurveMargin

end

end QuadraticPi.MovingLogOccupancyGeometry


==> anc/lean/QuadraticPi/MovingLogOccupancyGeometry/CurveModel.lean <==
import QuadraticPi.MovingLogOccupancyGeometry.BlowupPolarization
import QuadraticPi.MovingLogOccupancyGeometry.CurveCoordinates

set_option autoImplicit false

/-! Bounded-fiber specialization of the existing geometric pipeline.
The data parameter has within-fiber separation and occupancy S. -/


namespace QuadraticPi.MovingLogOccupancyGeometry
open OAI OAI.PiExponent
open QuadraticPi.MovingLogGeometry

noncomputable section
namespace CurveModel
open AlgebraicGeometry CategoryTheory TopologicalSpace
open BlowupGeometry CurveNormalizationModel
variable (d : QuadraticPi.MovingLogOccupancyData.GeometricInterpolationData)

structure ModelData (C : NumericalAmpleness.IntegralCurve (blowup d)) where
  E : Type
  [field : Field E]
  [algebra : Algebra ℂ E]
  [essFiniteType : Algebra.EssFiniteType ℂ E]
  coordinates : Fin (d.m+1) → E
  coordinates_generate : IntermediateField.adjoin ℂ (Set.range coordinates) = ⊤
  trdeg_one : Algebra.trdeg ℂ E = 1
  parameter : E
  parameter_transcendental : Transcendental ℂ parameter
  [parameterFinite : FiniteDimensional (IntermediateField.adjoin ℂ {parameter}) E]
  normalization : parameterCurve parameter parameter_transcendental ⟶ C.scheme
  [normalizationFinite : IsFinite normalization]
  normalization_over : normalization ≫ C.embedding ≫ structureMap d =
    parameterCurveStructureMap parameter parameter_transcendental
  chart : C.scheme.Opens
  chart_nonempty : chart ≠ ⊥
  [chartIso : IsIso (normalization ∣_ chart)]
  generic_coordinates : parameterCurveGenericPoint parameter parameter_transcendental ≫
      (normalization ≫ C.embedding ≫ projection d) =
    CurveMonomialMap.genericMonomialMap (exponents d) (constantIndex d)
      ((scale d).exponents_constant d.curveDegreeWeights_pos) (coordinateIndex d)
      ((scale d).exponents_coordinate d.curveDegreeWeights_pos) coordinates

theorem existsModelData (C : NumericalAmpleness.IntegralCurve (blowup d))
    (hn : ¬ ∃ t : compactification d, Set.range (C.embedding ≫ projection d) ⊆ {t})
    (hm : ∃ c : C.scheme, (C.embedding ≫ projection d) c ∈ (affineChart d).opensRange) :
    Nonempty (ModelData d C) := by
  let := CurveCoordinates.sourceAlgebra d C
  have hp := CurveCoordinates.field_properties d C hn hm
  let := hp.1
  let z := CurveCoordinates.coordinates d C hn hm
  have hfinite := CurveParameterFinite.finite_over_every_parameter ℂ C.scheme.functionField hp.2.1
  obtain ⟨i,hi⟩ := CurveInequality.nonconstant_coordinates z hp.2.2 hp.2.1
  let f := z i
  have hf : Transcendental ℂ f := hi
  let := hfinite f hf
  obtain ⟨g,hg,hgeneric,hgfinite,W,hW,hWiso⟩ :=
    CurveNormalizationMorphism.exists_intrinsic_normalization_morphism
      (C.embedding ≫ structureMap d) C.dimension f hf
  let := hgfinite
  let := hWiso
  have hWne : W ≠ ⊥ := by
    intro he
    simp only [he, Opens.mem_bot] at hW
  have hc : parameterCurveGenericPoint f hf ≫ (g ≫ C.embedding ≫ projection d) =
      CurveMonomialMap.genericMonomialMap (exponents d) (constantIndex d)
        ((scale d).exponents_constant d.curveDegreeWeights_pos) (coordinateIndex d)
        ((scale d).exponents_coordinate d.curveDegreeWeights_pos) z := by
    change parameterCurveGenericPoint f hf ≫ (g ≫ C.embedding ≫ projection d) =
      Spec.map (CommRingCat.ofHom (MvPolynomial.aeval z).toRingHom) ≫ affineChart d
    rw [← Category.assoc, ← Category.assoc, hgeneric]
    exact (CurveCoordinates.coordinates_generic_map d C hn hm).symm
  exact ⟨{ E := C.scheme.functionField
           field := inferInstance
           algebra := inferInstance
           essFiniteType := hp.1
           coordinates := z
           coordinates_generate := hp.2.2
           trdeg_one := hp.2.1
           parameter := f
           parameter_transcendental := hf
           parameterFinite := inferInstance
           normalization := g
           normalizationFinite := hgfinite
           normalization_over := hg
           chart := W
           chart_nonempty := hWne
           chartIso := hWiso
           generic_coordinates := hc }⟩

end CurveModel

end

end QuadraticPi.MovingLogOccupancyGeometry


==> anc/lean/QuadraticPi/MovingLogOccupancyGeometry/CurveModelDegrees.lean <==
import QuadraticPi.MovingLogOccupancyGeometry.DataExceptionalDegree
import QuadraticPi.MovingLogOccupancyGeometry.CurveModel

set_option autoImplicit false

/-! Bounded-fiber specialization of the existing geometric pipeline.
The data parameter has within-fiber separation and occupancy S. -/


namespace QuadraticPi.MovingLogOccupancyGeometry
open OAI OAI.PiExponent
open QuadraticPi.MovingLogGeometry

noncomputable section
namespace CurveModel
open AlgebraicGeometry CategoryTheory
open PiExponentSeshadri.Geometry
open BlowupGeometry CurveNormalizationModel
variable (d : QuadraticPi.MovingLogOccupancyData.GeometricInterpolationData)

def degreeData (C : NumericalAmpleness.IntegralCurve (blowup d))
    (r : ModelData d C) : BlowupMargin.AffineCurveDegreeData d C := by
  letI := r.field
  letI := r.algebra
  letI := r.essFiniteType
  letI := r.parameterFinite
  letI := r.normalizationFinite
  letI := r.chartIso
  let y := r.coordinates 0
  let x := fun i : Fin d.m => r.coordinates i.succ
  have htuple : (Fin.cases y x : Fin (d.m+1) → r.E) = r.coordinates := by
    funext i
    cases i using Fin.cases <;> rfl
  have hgen : IntermediateField.adjoin ℂ
      (Set.range (Fin.cases y x : Fin (d.m+1) → r.E)) = ⊤ := by
    rw [htuple]
    exact r.coordinates_generate
  let hfinite := CurveParameterFinite.finite_over_every_parameter ℂ r.E r.trdeg_one
  have hA : (NumericalAmpleness.curveDegree (structureMap d) (A d) C : ℝ) =
      ((scale d).radius : ℝ) * CurveMargin.poleDegree d y x r.trdeg_one := by
    change _ = ((scale d).radius : ℝ) *
      CurveContactSum.weightedDegree hfinite (Fin.cases y x) d.curveDegreeWeights
    rw [htuple]
    exact CurveNormalizedDegreeTransfer.weighted_curveDegree
      (exponents d) r.coordinates (constantIndex d)
      ((scale d).exponents_constant d.curveDegreeWeights_pos)
      (coordinateIndex d) ((scale d).exponents_coordinate d.curveDegreeWeights_pos)
      (structureMap d) (H d) (H_ample d) C r.parameter r.parameter_transcendental
      r.normalization r.normalization_over r.chart r.chart_nonempty
      (projection d) r.generic_coordinates d.curveDegreeWeights d.curveDegreeWeights_pos
      (by exact_mod_cast (scale d).radius_pos) (scale d).degreePowers
      (scale d).degreePowers_eq (pureIndex d)
      ((scale d).exponents_pure d.curveDegreeWeights_pos)
      ((scale d).budget d.curveDegreeWeights_pos) hfinite
  have hgeneric : parameterCurveGenericPoint r.parameter r.parameter_transcendental ≫
      (r.normalization ≫ C.embedding) ≫ projection d =
      Spec.map (CommRingCat.ofHom (MvPolynomial.aeval (Fin.cases y x)).toRingHom) ≫
        affineChart d := by
    have heval : (MvPolynomial.aeval r.coordinates).toRingHom =
        MvPolynomial.eval₂Hom (algebraMap ℂ r.E) r.coordinates := by
      apply RingHom.ext
      intro P
      exact MvPolynomial.aeval_def r.coordinates P
    rw [htuple, heval]
    simpa only [Category.assoc, CurveMonomialMap.genericMonomialMap, affineChart] using
      r.generic_coordinates
  have hJ : (NumericalAmpleness.curveDegree (structureMap d) (J d) C : ℝ) =
      -((scale d).radius : ℝ) * CurveMargin.contactSum d y x hgen r.trdeg_one := by
    have hd := CurveNormalizedDegreeTransfer.curveDegree_eq_normalized
      (structureMap d) (H d) (H_ample d) C r.parameter r.parameter_transcendental
      r.normalization r.normalization_over r.chart r.chart_nonempty (J d)
    have hn := ExceptionalDegree.admissible_degree_eq_neg_contactSum
      d y x hgen r.trdeg_one r.parameter r.parameter_transcendental
      (r.normalization ≫ C.embedding) hgeneric
    exact (congrArg (fun n : ℤ => (n : ℝ)) hd).trans hn
  exact { E := r.E
          field := r.field
          algebra := r.algebra
          essFiniteType := r.essFiniteType
          y := y
          x := x
          coordinates_generate := hgen
          trdeg_one := r.trdeg_one
          hyperplane_degree := hA
          exceptional_degree := hJ }

end CurveModel

end

end QuadraticPi.MovingLogOccupancyGeometry


==> anc/lean/QuadraticPi/MovingLogOccupancyGeometry/DataExceptionalDegree.lean <==
import QuadraticPi.MovingLogGeometry.ExceptionalDegree
import QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry
import QuadraticPi.MovingLogOccupancyGeometry.CurveMargin

set_option autoImplicit false

/-! Bounded-fiber specialization of the existing geometric pipeline.
The data parameter has within-fiber separation and occupancy S. -/

namespace QuadraticPi.MovingLogOccupancyGeometry
open OAI OAI.PiExponent
open QuadraticPi.MovingLogGeometry
namespace ExceptionalDegree
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
open PiExponent.SectionZeroIdeal PiExponent.SectionImageIdeal


theorem admissible_degree_eq_neg_contactSum
    (d : QuadraticPi.MovingLogOccupancyData.GeometricInterpolationData)
    {E : Type} [Field E] [Algebra ℂ E] [Algebra.EssFiniteType ℂ E]
    (y : E) (x : Fin d.m → E)
    (hgen : IntermediateField.adjoin ℂ
      (Set.range (Fin.cases y x : Fin (d.m+1) → E)) = ⊤)
    (htrdeg : Algebra.trdeg ℂ E = 1)
    (f : E) (hf : Transcendental ℂ f) :
    letI := CurveParameterFinite.finite_over_every_parameter ℂ E htrdeg f hf
    ∀ (g : CurveNormalizationModel.parameterCurve f hf ⟶ BlowupGeometry.blowup d),
    CurveNormalizationModel.parameterCurveGenericPoint f hf ≫ g ≫
      BlowupGeometry.projection d =
      Spec.map (CommRingCat.ofHom (MvPolynomial.aeval (Fin.cases y x)).toRingHom) ≫
        BlowupGeometry.affineChart d →
    ((eulerCharacteristic (CurveNormalizationModel.parameterCurveStructureMap f hf) 1
        ((BlowupGeometry.J d).pullback g).sheaf -
      eulerCharacteristic (CurveNormalizationModel.parameterCurveStructureMap f hf) 1
        (structureSheaf (CurveNormalizationModel.parameterCurve f hf)) : ℤ) : ℝ) =
      -((BlowupGeometry.scale d).radius : ℝ) *
        CurveMargin.contactSum d y x hgen htrdeg := by
  let hfinite := CurveParameterFinite.finite_over_every_parameter ℂ E htrdeg
  let := hfinite f hf
  intro g hgeneric
  let hres := PlaceLocalRing.residue_integral htrdeg.le
  let z : Fin (d.m+1) → E := Fin.cases y x
  let hz := CurveInequality.nonconstant_coordinates z hgen htrdeg
  have hc : Function.Injective (fun j => fullCenter (d.curveBases j) (d.curveCenters j)) :=
    d.fullCenters_injective
  have h := QuadraticPi.MovingLogGeometry.ExceptionalDegree.compactIdeal_degree_eq_neg_contact_sum f hf d.curveBases d.curveBases_nonzero d.curveCenters hc
    (BlowupGeometry.logCutoff d) (BlowupGeometry.scale d).jetPowers
    (BlowupGeometry.scale d).jetPowers_pos d.curveJetWeights d.curveJetWeights_pos
    (BlowupGeometry.scale d).radius (BlowupGeometry.scale d).jetPowers_eq
    (BlowupGeometry.logCutoff_strict d) (BlowupGeometry.affineChart d)
    (BlowupGeometry.compactificationStructureMap d)
    (BlowupGeometry.affineChart_over d)
    (BlowupGeometry.projection d) (BlowupGeometry.J d)
    (BlowupGeometry.exceptionalInclusion d)
    (BlowupGeometry.exceptional_presents d) g z hz hgeneric hres hfinite
  change _ = -((BlowupGeometry.scale d).radius : ℝ) *
    ∑ p ∈ places hfinite z d.curveBases d.curveCenters hz,
      (contact hres hfinite z d.curveBases d.curveBases_nonzero d.curveCenters hz d.curveJetWeights p : ℝ)
  exact_mod_cast h


end
end ExceptionalDegree
end QuadraticPi.MovingLogOccupancyGeometry


==> anc/lean/QuadraticPi/MovingLogOccupancyGeometry/JetAmpleness.lean <==
import QuadraticPi.MovingLogOccupancyGeometry.BlowupAmple
import OAI.NumberTheory.PiExponent.Ampleness.GlobalBlowupJetSurjectivity

set_option autoImplicit false

namespace QuadraticPi.MovingLogOccupancyGeometry
open OAI OAI.PiExponent
open QuadraticPi.MovingLogGeometry

namespace JetSurjectivity
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry
open BlowupGeometry PiExponent.BlowupJetSurjectivity
attribute [local irreducible] BlowupGeometry.centerIdeal
  BlowupGeometry.hyperplane
variable (d : QuadraticPi.MovingLogOccupancyData.GeometricInterpolationData)

theorem blowupBundle_ample :
    (blowupBundle (centerIdeal d) (hyperplane d)).IsAmple := by
  apply PiExponent.AmpleIso.isAmple_of_sheaf_iso (interpolationBundle d)
    (blowupBundle (centerIdeal d) (hyperplane d))
    (moduleTensorComm (A d).sheaf (J d).sheaf)
  exact interpolationBundle_ample d

end
end JetSurjectivity

end QuadraticPi.MovingLogOccupancyGeometry


==> anc/lean/QuadraticPi/MovingLogOccupancyGeometry/JetPackets.lean <==
import QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry
import OAI.NumberTheory.PiExponent.Jets.AffineJetFramedPackets

set_option autoImplicit false

namespace QuadraticPi.MovingLogOccupancyGeometry
open OAI OAI.PiExponent
open QuadraticPi.MovingLogGeometry

noncomputable section
namespace JetPackets
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry
open BlowupGeometry
open PiExponent.BlowupJetSurjectivity PiExponent.ExceptionalAffineChart
attribute [local irreducible] BlowupGeometry.affineChart BlowupGeometry.hyperplane
  BlowupGeometry.centerIdeal
  AffineJetCoefficientInterface.Frame AffineJetCoefficientInterface.Sections
  AffineJetCoefficientInterface.coefficient
variable (d : QuadraticPi.MovingLogOccupancyData.GeometricInterpolationData)

abbrev affineOpen := chartOpen (affineChart d)

def sectionPolynomial (n : ℕ)
    (e : AffineJetCoefficientInterface.Frame (affineChart d) (hyperplane d)) :
    AffineJetCoefficientInterface.Sections (hyperplane d) n → PiExponentApprox.FramePolynomial d.m :=
  AffineJetCoefficientInterface.coefficient (affineChart d) (hyperplane d) n e

theorem formalPackets_surjective_of_jetRestriction (n : ℕ)
    (e : AffineJetCoefficientInterface.Frame (affineChart d) (hyperplane d))
    (hjet : Function.Surjective (jetRestriction (centerIdeal d) (hyperplane d) n)) :
    Function.Surjective (fun s j =>
      JetGeometry.rationalCoefficientPacket d.curveJetWeights (n * (scale d).radius)
        (MovingLogInterpolation.formalJet (d.curveBases j) (d.curveCenters j) (sectionPolynomial d n e s))) := by
  have hc : Function.Injective (fun j => fullCenter (d.curveBases j) (d.curveCenters j)) :=
    d.fullCenters_injective
  have he : ∀ i, (scale d).radius ≤ ((scale d).jetPowers i : ℚ) * d.curveJetWeights i := by
    intro i
    rw [mul_comm, (scale d).jetPowers_eq]
  have hs : (((centerIdeal d)^n).support : Set (compactification d)) ⊆
      (affineChart d).opensRange := by
    cases n with
    | zero => simp
    | succ n => simpa using centerIdeal_support_subset_chart d
  exact JetIdeals.framed_packets_surjective_of_jetRestriction
    d.curveBases d.curveBases_nonzero d.curveCenters hc
    (logCutoff d) (scale d).jetPowers (scale d).jetPowers_pos
    d.curveJetWeights d.curveJetWeights_pos (fun i => (logCutoff_strict d i).le)
    (scale d).radius he n (affineChart d) (centerIdeal d) (hyperplane d) e
    (centerIdeal_restrict d) hs hjet

end JetPackets
end

end QuadraticPi.MovingLogOccupancyGeometry


==> anc/lean/QuadraticPi/MovingLogOccupancyGeometry/JetSurjectivity.lean <==
import QuadraticPi.MovingLogOccupancyGeometry.JetAmpleness
import OAI.NumberTheory.PiExponent.Ampleness.BlowupJetSurjectivityComplete

set_option autoImplicit false

namespace QuadraticPi.MovingLogOccupancyGeometry
open OAI OAI.PiExponent
open QuadraticPi.MovingLogGeometry

namespace JetSurjectivity
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry
open BlowupGeometry PiExponent.BlowupJetSurjectivity
attribute [local irreducible] BlowupGeometry.centerIdeal
  BlowupGeometry.hyperplane
variable (d : QuadraticPi.MovingLogOccupancyData.GeometricInterpolationData)

theorem eventual_jetRestriction_surjective :
    ∃ N, ∀ n, N ≤ n → Function.Surjective
      (jetRestriction (centerIdeal d) (hyperplane d) n) := by
  exact eventual_blowup_jetRestriction_surjective
    (compactificationStructureMap d) (centerIdeal d) (hyperplane d) (blowupBundle_ample d)

theorem eventually_jetRestriction_surjective :
    ∀ᶠ n in Filter.atTop, Function.Surjective
      (jetRestriction (centerIdeal d) (hyperplane d) n) := by
  obtain ⟨N,hN⟩ := eventual_jetRestriction_surjective d
  exact Filter.eventually_atTop.mpr ⟨N,hN⟩

end
end JetSurjectivity

end QuadraticPi.MovingLogOccupancyGeometry


==> anc/lean/QuadraticPi/MovingLogOccupancyGeometry/MatrixFrame.lean <==
import QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry
import OAI.NumberTheory.PiExponent.Approximation.AdmissibleMatrixFrame

set_option autoImplicit false

namespace QuadraticPi.MovingLogOccupancyGeometry
open OAI OAI.PiExponent
open QuadraticPi.MovingLogGeometry
noncomputable section
namespace MatrixInterpolation
open BlowupGeometry AlgebraicGeometry CategoryTheory PiExponentSeshadri.Geometry

theorem actualFrame_exists (d : QuadraticPi.MovingLogOccupancyData.GeometricInterpolationData) :
    Nonempty (AffineJetCoefficientInterface.Frame (affineChart d) (hyperplane d)) := by
  exact AdmissibleMatrixInterpolation.monomialFrame_exists (R := ℂ)
    (exponents d) (constantIndex d)
    ((scale d).exponents_constant d.curveDegreeWeights_pos)
    (coordinateIndex d) ((scale d).exponents_coordinate d.curveDegreeWeights_pos)

end MatrixInterpolation
end
end QuadraticPi.MovingLogOccupancyGeometry


==> anc/lean/QuadraticPi/MovingLogOccupancyGeometry/MatrixGeometry.lean <==
import QuadraticPi.MovingLogOccupancyGeometry.MatrixFrame
import QuadraticPi.MovingLogOccupancyGeometry.SectionBound
import QuadraticPi.MovingLogOccupancyGeometry.JetPackets
import QuadraticPi.MovingLogOccupancyGeometry.JetSurjectivity

set_option autoImplicit false

/-! Bounded-fiber specialization of the existing geometric pipeline.
The data parameter has within-fiber separation and occupancy S. -/

namespace QuadraticPi.MovingLogOccupancyGeometry
open OAI OAI.PiExponent
open QuadraticPi.MovingLogGeometry
noncomputable section
namespace MatrixInterpolation
open AlgebraicGeometry CategoryTheory Filter
open PiExponentSeshadri.Geometry
open BlowupGeometry JetPackets
attribute [local irreducible] WeightedCompactification.lineBundle
  WeightedCompactification.affineChartMap
  AffineJetCoefficientInterface.Frame AffineJetCoefficientInterface.Sections
  AffineJetCoefficientInterface.coefficient

variable (d : QuadraticPi.MovingLogOccupancyData.GeometricInterpolationData)

def WeightedPolynomials (H : ℚ) :=
  {P : PiExponentApprox.FramePolynomial d.m //
    WeightedSliceDegree.SupportBound (fun i => (d.curveDegreeWeights i : ℝ)) (H : ℝ) P}

def packetMap (H : ℚ) (P : WeightedPolynomials d H) :=
  fun j : Fin d.K => JetGeometry.rationalCoefficientPacket d.curveJetWeights H
    (MovingLogInterpolation.formalJet (d.curveBases j) (d.curveCenters j) P.val)

theorem packetMap_surjective_of_family {α : Type*} (H : ℚ)
    (P : α → PiExponentApprox.FramePolynomial d.m)
    (hdegree : ∀ a, WeightedSliceDegree.SupportBound
      (fun i => (d.curveDegreeWeights i : ℝ)) (H : ℝ) (P a))
    (hpacket : Function.Surjective (fun a => fun j : Fin d.K =>
      JetGeometry.rationalCoefficientPacket d.curveJetWeights H
        (MovingLogInterpolation.formalJet (d.curveBases j) (d.curveCenters j) (P a)))) :
    Function.Surjective (packetMap d H) := by
  intro y
  obtain ⟨a, ha⟩ := hpacket y
  exact ⟨⟨P a, hdegree a⟩, ha⟩

theorem eventual_packets :
    ∀ᶠ n : ℕ in atTop, Function.Surjective (packetMap d ((n : ℚ) * (scale d).radius)) := by
  obtain ⟨N, hN⟩ := SectionBound.eventual_supportBound d
  obtain ⟨e⟩ := actualFrame_exists d
  filter_upwards [JetSurjectivity.eventually_jetRestriction_surjective d,
    eventually_ge_atTop N] with n hn hnN
  apply packetMap_surjective_of_family d _ (sectionPolynomial d n e)
  · intro s
    simpa only [Rat.cast_mul, Rat.cast_natCast, sectionPolynomial] using hN n hnN e s
  · exact formalPackets_surjective_of_jetRestriction d n e hn

end MatrixInterpolation
end
end QuadraticPi.MovingLogOccupancyGeometry


==> anc/lean/QuadraticPi/MovingLogOccupancyGeometry/SectionBound.lean <==
import QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry
import OAI.NumberTheory.PiExponent.Approximation.WeightedGlobalSectionBound

set_option autoImplicit false

namespace QuadraticPi.MovingLogOccupancyGeometry
open OAI OAI.PiExponent
open QuadraticPi.MovingLogGeometry
noncomputable section
namespace SectionBound
open AlgebraicGeometry CategoryTheory PiExponentSeshadri.Geometry
open BlowupGeometry

theorem exponent_budget (d : QuadraticPi.MovingLogOccupancyData.GeometricInterpolationData) (j : Index d) :
    Finsupp.weight (fun i => (d.curveDegreeWeights i : ℝ)) (exponents d j) ≤
      (scale d).radius := by
  have hq := (scale d).budget d.curveDegreeWeights_pos j
  have hr : (∑ i, (d.curveDegreeWeights i : ℝ) * (exponents d j i : ℝ)) ≤
      (scale d).radius := by exact_mod_cast hq
  simpa only [Finsupp.weight_eq_sum, nsmul_eq_mul, mul_comm] using hr

theorem eventual_supportBound (d : QuadraticPi.MovingLogOccupancyData.GeometricInterpolationData) :
    ProjectiveCoefficientBound.EventualBound (affineChart d) (hyperplane d)
      (fun i => (d.curveDegreeWeights i : ℝ)) (scale d).radius := by
  unfold affineChart hyperplane
  exact WeightedGlobalSectionBound.eventual_supportBound (K := ℂ) (ι := Fin (d.m+1))
    (σ := Index d) (exponents d) (constantIndex d)
    ((scale d).exponents_constant d.curveDegreeWeights_pos)
    (coordinateIndex d) ((scale d).exponents_coordinate d.curveDegreeWeights_pos)
    (fun i => (d.curveDegreeWeights i : ℝ)) (scale d).radius (exponent_budget d)

end SectionBound
end
end QuadraticPi.MovingLogOccupancyGeometry


==> anc/lean/QuadraticPi/MovingLogOccupancyInterpolation.lean <==
import QuadraticPi.MovingLogOccupancyGeometry.MatrixGeometry
import QuadraticPi.MovingLogOccupancyThresholds
import QuadraticPi.PAUniformInterpolation

/-! The full bounded-fiber interpolation theorem. Successive thresholds
and the positive integral modulus precede all centers. The eventual cutoff
may depend on the centers. The source bound is weak and the target strict. -/

set_option autoImplicit false
noncomputable section
namespace QuadraticPi.MovingLogOccupancyInterpolation
open OAI OAI.PiExponent MovingLogOccupancyWeights MovingLogOccupancyData MovingLogFibreIndex
open SeparatedWeightPA (Thresholds AboveThresholds)

def WeightedPolynomials (B : MovingLogOccupancyWeights.BaseData)
    (w : Fin B.m → ℚ) (H : ℕ) :=
  SeparatedWeightPA.WeightedPolynomials B.weightBase w H

def packetMap (B : MovingLogOccupancyWeights.BaseData) (w : Fin B.m → ℚ)
    (b : Fin B.K → ℂ) (c : Fin B.K → Fin B.m → ℂ) (H : ℕ)
    (P : WeightedPolynomials B w H) :
    Fin B.K → JetGeometry.RationalCoefficientPacket
      (R := ℂ) (jetWeights B w) (H : ℚ) :=
  fun j => JetGeometry.rationalCoefficientPacket (jetWeights B w) (H : ℚ)
    (MovingLogInterpolation.formalJet (b j) (c j) P.val)

theorem geometric_scale_eq {B : MovingLogOccupancyWeights.BaseData} {w : Fin B.m → ℚ}
    (h : NumericData B w) (b : Fin B.K → ℂ) (hb : ∀ j, b j ≠ 0)
    (c : Fin B.K → Fin B.m → ℂ) (hc : FibreSeparated b c) (hocc : FibreOccupancy b B.S) :
    MovingLogOccupancyGeometry.BlowupGeometry.scale (fromNumericData h b hb c hc hocc) =
      h.scale := rfl

theorem pa_packets {B : MovingLogOccupancyWeights.BaseData} {w : Fin B.m → ℚ}
    (h : NumericData B w) (b : Fin B.K → ℂ) (hb : ∀ j, b j ≠ 0)
    (c : Fin B.K → Fin B.m → ℂ) (hc : FibreSeparated b c) (hocc : FibreOccupancy b B.S)
    (H : ℕ) (hg : Function.Surjective
      (MovingLogOccupancyGeometry.MatrixInterpolation.packetMap
        (fromNumericData h b hb c hc hocc) (H : ℚ))) :
    Function.Surjective (packetMap B w b c H) := by
  intro y
  obtain ⟨P, hP⟩ := hg y
  refine ⟨⟨P.val, PAWeightGeometry.supportBound_to_pa_degree B.weightBase w H P.val ?_⟩, hP⟩
  simpa only [fromNumericData, degreeWeights, Rat.cast_natCast] using P.property

theorem eventual_pa_packets {B : MovingLogOccupancyWeights.BaseData} {w : Fin B.m → ℚ}
    (h : NumericData B w) :
    ∀ b : Fin B.K → ℂ, (∀ j, b j ≠ 0) →
      ∀ c : Fin B.K → Fin B.m → ℂ, FibreSeparated b c → FibreOccupancy b B.S →
        ∃ H0 : ℕ, ∀ H : ℕ, H0 ≤ H → h.scale.radius ∣ H →
          Function.Surjective (packetMap B w b c H) := by
  intro b hb c hc hocc
  have hs := MovingLogOccupancyGeometry.MatrixInterpolation.eventual_packets
    (fromNumericData h b hb c hc hocc)
  obtain ⟨N, hN⟩ := Filter.eventually_atTop.mp hs
  refine ⟨N * h.scale.radius, ?_⟩
  intro H hH hdiv
  obtain ⟨n, rfl⟩ := hdiv
  have hn : N ≤ n := by nlinarith [h.scale.radius_pos]
  apply pa_packets h b hb c hc hocc
  have hh := hN n hn
  have heq : (n : ℚ) * (h.scale.radius : ℚ) = ((h.scale.radius * n : ℕ) : ℚ) := by
    rw [Nat.cast_mul]
    exact mul_comm _ _
  rw [geometric_scale_eq h b hb c hc hocc, heq] at hh
  exact hh

def Statement : Prop :=
  ∀ B : MovingLogOccupancyWeights.BaseData, ∃ T : Thresholds B.m,
    ∀ w : Fin B.m → ℚ, AboveThresholds T w →
      ∃ R : ℕ, 0 < R ∧
        ∀ b : Fin B.K → ℂ, (∀ j, b j ≠ 0) →
          ∀ c : Fin B.K → Fin B.m → ℂ, FibreSeparated b c → FibreOccupancy b B.S →
            ∃ H0 : ℕ, ∀ H : ℕ, H0 ≤ H → R ∣ H →
              Function.Surjective (packetMap B w b c H)

theorem bounded_fiber_interpolation : Statement := by
  intro B
  obtain ⟨T, hT⟩ := exists_thresholds B
  refine ⟨T, ?_⟩
  intro w hw
  obtain ⟨h⟩ := hT w hw
  exact ⟨h.scale.radius, h.scale.radius_pos, eventual_pa_packets h⟩

end QuadraticPi.MovingLogOccupancyInterpolation


==> anc/lean/QuadraticPi/MovingLogOccupancyThresholds.lean <==
import QuadraticPi.MovingLogOccupancyData

/-! A fixed margin and successive weight thresholds precede weights;
the common positive integral scale then precedes ALL admissible centers.
The actual curve inequality follows for every such center configuration.
This does not yet assert surjectivity of coefficient packets. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.MovingLogOccupancyThresholds
open OAI OAI.PiExponent MovingLogOccupancyWeights MovingLogOccupancyData MovingLogFibreIndex
open SeparatedWeightPA (Thresholds AboveThresholds)
open scoped BigOperators
open CurveValuationCenter PlaceValuationRing

theorem thresholds_and_integral_scale (B : MovingLogOccupancyWeights.BaseData) :
    ∃ sigma : ℚ, 0 < sigma ∧ ∃ T : Thresholds B.m, ∀ w : Fin B.m → ℚ,
      AboveThresholds T w → ∃ h : NumericData B w, h.sigma=sigma ∧
      ∃ R : ℕ, 0 < R ∧
        (∀ i, ∃ n : ℕ, 0 < n ∧ degreeWeights B w i*(n : ℚ)=R) ∧
        (∀ i, ∃ n : ℕ, 0 < n ∧ jetWeights B w i*(n : ℚ)=R) ∧
        ∀ (b : Fin B.K → ℂ) (hb : ∀ j, b j ≠ 0)
          (c : Fin B.K → Fin B.m → ℂ) (hc : FibreSeparated b c)
          (hocc : FibreOccupancy b B.S),
          (fromNumericData h b hb c hc hocc).scale.radius=R := by
  obtain ⟨sigma,hsigma,T,hT⟩ := exists_fixed_sigma_thresholds B
  refine ⟨sigma,hsigma,T,?_⟩
  intro w hw
  obtain ⟨h,he⟩ := hT w hw
  refine ⟨h,he,h.scale.radius,h.scale.radius_pos,?_,?_,?_⟩
  · intro i
    exact ⟨h.scale.degreePowers i,h.scale.degreePowers_pos i,h.scale.degreePowers_eq i⟩
  · intro i
    exact ⟨h.scale.jetPowers i,h.scale.jetPowers_pos i,h.scale.jetPowers_eq i⟩
  · intro b hb c hc hocc
    exact congrArg WeightedGeometryScale.Scale.radius (fromNumericData_scale_eq h b hb c hc hocc)

theorem uniform_curve_inequality (B : MovingLogOccupancyWeights.BaseData) :
    ∃ sigma : ℚ, 0 < sigma ∧ ∃ T : Thresholds B.m, ∀ w : Fin B.m → ℚ,
      AboveThresholds T w → ∃ R : ℕ, 0 < R ∧
      (∀ i, ∃ n : ℕ, 0 < n ∧ degreeWeights B w i*(n : ℚ)=R) ∧
      (∀ i, ∃ n : ℕ, 0 < n ∧ jetWeights B w i*(n : ℚ)=R) ∧
      ∀ (b : Fin B.K → ℂ) (hb : ∀ j, b j ≠ 0)
        (c : Fin B.K → Fin B.m → ℂ), FibreSeparated b c → FibreOccupancy b B.S →
        ∀ (E : Type) [Field E] [Algebra ℂ E] [Algebra.EssFiniteType ℂ E],
        ∀ (y : E) (x : Fin B.m → E)
          (hgen : IntermediateField.adjoin ℂ
            (Set.range (Fin.cases y x : Fin (B.m+1) → E))=⊤)
          (htrdeg : Algebra.trdeg ℂ E=1),
        let hres := PlaceLocalRing.residue_integral htrdeg.le
        let hfinite := CurveParameterFinite.finite_over_every_parameter ℂ E htrdeg
        let z : Fin (B.m+1) → E := Fin.cases y x
        let hz := CurveInequality.nonconstant_coordinates z hgen htrdeg
        (1+(sigma : ℝ))*∑ p∈MovingLogGeometry.places hfinite z b c hz,
          (MovingLogGeometry.contact hres hfinite z b hb c hz (jetWeights B w) p : ℝ) ≤
          CurveContactSum.weightedDegree hfinite z (degreeWeights B w) := by
  obtain ⟨sigma,hsigma,T,hT⟩ := thresholds_and_integral_scale B
  refine ⟨sigma,hsigma,T,?_⟩
  intro w hw
  obtain ⟨h,he,R,hR,hdeg,hjet,hscale⟩ := hT w hw
  refine ⟨R,hR,hdeg,hjet,?_⟩
  intro b hb c hc hocc E _ _ _ y x hgen htrdeg
  have hbound := (fromNumericData h b hb c hc hocc).exact_weighted_curve_inequality
    y x hgen htrdeg
  simpa only [fromNumericData,he] using hbound

end QuadraticPi.MovingLogOccupancyThresholds


==> anc/lean/QuadraticPi/MovingLogOccupancyWeights.lean <==
import QuadraticPi.PAWeightGeometry
import OAI.NumberTheory.PiExponent.Approximation.WeightedGeometryScale
import OAI.NumberTheory.PiExponent.Approximation.PersistentWeightComparison

/-! Center-independent weights for bounded multiplicative-fiber occupancy.
The ambient count is K and the transverse count is S. Existing weight
product separation is reused; its auxiliary K=1 record is used ONLY for
identical weights and their comparison, never for interpolation or counts. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.MovingLogOccupancyWeights
open OAI OAI.PiExponent
open SeparatedWeightPA (Thresholds AboveThresholds)
open scoped BigOperators

structure BaseData where
  m : ℕ
  K : ℕ
  S : ℕ
  m_pos : 1 ≤ m
  K_pos : 1 ≤ K
  S_pos : 1 ≤ S
  S_le_K : S ≤ K
  w0 : ℚ
  v0 : ℚ
  theta : ℚ
  w0_pos : 0 < w0
  v0_pos : 0 < v0
  theta_pos : 0 < theta
  theta_lt_one : theta < 1
  fiber_volume : (S : ℚ)*theta^m<1
  total_volume : (K : ℚ)*(w0/v0)*theta^m<1

@[reducible]
def BaseData.weightBase (B : BaseData) : SeparatedWeightPA.BaseData where
  m := B.m
  K := 1
  m_pos := B.m_pos
  K_pos := le_refl 1
  w0 := B.w0
  v0 := B.v0
  theta := B.theta
  w0_pos := B.w0_pos
  v0_pos := B.v0_pos
  theta_pos := B.theta_pos
  theta_lt_one := B.theta_lt_one
  fiber_volume := lt_of_le_of_lt
    (mul_le_mul_of_nonneg_right (by exact_mod_cast B.S_pos) (pow_nonneg B.theta_pos.le _))
    B.fiber_volume
  total_volume := by
    have hK : (1 : ℚ) ≤ B.K := by exact_mod_cast B.K_pos
    have ht : 0 ≤ (B.w0/B.v0)*B.theta^B.m :=
      mul_nonneg (div_nonneg B.w0_pos.le B.v0_pos.le) (pow_nonneg B.theta_pos.le _)
    have hh := mul_le_mul_of_nonneg_right hK ht
    have hv : (B.K : ℚ)*((B.w0/B.v0)*B.theta^B.m)<1 := by
      simpa only [mul_assoc] using B.total_volume
    simpa only [Nat.cast_one,one_mul] using lt_of_le_of_lt hh hv

def degreeWeights (B : BaseData) (w : Fin B.m → ℚ) : Fin (B.m+1) → ℚ :=
  PAWeightGeometry.degreeWeights B.weightBase w

def jetWeights (B : BaseData) (w : Fin B.m → ℚ) : Fin (B.m+1) → ℚ :=
  SeparatedWeightPA.jetWeights B.weightBase w

theorem degreeWeights_pos (B : BaseData) (w : Fin B.m → ℚ) (hw : ∀ i, 0 < w i) :
    ∀ i, 0 < degreeWeights B w i := PAWeightGeometry.degreeWeights_pos B.weightBase w hw

theorem jetWeights_pos (B : BaseData) (w : Fin B.m → ℚ) (hw : ∀ i, 0 < w i) :
    ∀ i, 0 < jetWeights B w i := SeparatedWeightPA.jetWeights_pos B.weightBase w hw

theorem comparisonConstant_eq (m : ℕ) (sigma : ℚ) :
    PersistentWeightComparison.comparisonConstant m sigma =
      (PAWeightGeometry.separationConstant m sigma : ℝ) := by
  simp only [PersistentWeightComparison.comparisonConstant,PAWeightGeometry.separationConstant,
    Rat.cast_mul,Rat.cast_ofNat,Rat.cast_add,Rat.cast_natCast,Rat.cast_pow,
    Rat.cast_div,Rat.cast_one]

structure NumericData (B : BaseData) (w : Fin B.m → ℚ) where
  sigma : ℚ
  sigma_pos : 0 < sigma
  weights_pos : ∀ i, 0 < w i
  volume : (B.K : ℝ)*(1+3*(sigma : ℝ))^(B.m+1)*
    (∏ i, (degreeWeights B w i : ℝ))/(∏ i, (jetWeights B w i : ℝ))<1
  fibre_volume : (B.S : ℝ)*(1+3*(sigma : ℝ))^B.m*
    (∏ i : Fin B.m, (degreeWeights B w i.succ : ℝ))/
      (∏ i : Fin B.m, (jetWeights B w i.succ : ℝ))<1
  separated : ∀ A A' : Finset (Fin (B.m+1)), A.card=A'.card →
    ∀ i, i≠0 → i∈A → i∉A' →
    (∀ j, i<j → (j∈A ↔ j∈A')) →
    PersistentWeightComparison.comparisonConstant B.m sigma*
      (∏ j∈A', (jetWeights B w j : ℝ))<∏ j∈A, (degreeWeights B w j : ℝ)
  coordinate_ratio : ∀ i : Fin B.m,
    (1+(sigma : ℝ))*(degreeWeights B w i.succ : ℝ)<jetWeights B w i.succ

theorem exists_sigma (B : BaseData) : ∃ sigma : ℚ, 0 < sigma ∧
    (1+3*(sigma : ℝ))^(B.m+1)*
      ((B.K : ℝ)*((B.w0 : ℝ)/B.v0)*(B.theta : ℝ)^B.m)<1 ∧
    (1+3*(sigma : ℝ))^B.m*((B.S : ℝ)*(B.theta : ℝ)^B.m)<1 ∧
    (1+(sigma : ℝ))*(B.theta : ℝ)<1 := by
  let alpha : ℝ := (B.K : ℝ)*((B.w0 : ℝ)/B.v0)*(B.theta : ℝ)^B.m
  let beta : ℝ := (B.S : ℝ)*(B.theta : ℝ)^B.m
  have halpha : alpha<1 := by dsimp [alpha]; exact_mod_cast B.total_volume
  have hbeta : beta<1 := by dsimp [beta]; exact_mod_cast B.fiber_volume
  have htheta : (B.theta : ℝ)<1 := by exact_mod_cast B.theta_lt_one
  have hopenA : IsOpen {s : ℝ | (1+3*s)^(B.m+1)*alpha<1} :=
    isOpen_lt (by fun_prop) continuous_const
  have hopenB : IsOpen {s : ℝ | (1+3*s)^B.m*beta<1} :=
    isOpen_lt (by fun_prop) continuous_const
  have hopenT : IsOpen {s : ℝ | (1+s)*(B.theta : ℝ)<1} :=
    isOpen_lt (by fun_prop) continuous_const
  have hopen := hopenA.inter (hopenB.inter hopenT)
  have hzero : (0 : ℝ) ∈ {s : ℝ | (1+3*s)^(B.m+1)*alpha<1 ∧
      (1+3*s)^B.m*beta<1 ∧ (1+s)*(B.theta : ℝ)<1} := by
    simpa using And.intro halpha (And.intro hbeta htheta)
  obtain ⟨epsilon,hepsilon,hball⟩ := Metric.isOpen_iff.mp hopen 0 hzero
  obtain ⟨sigma,hsigma,hse⟩ := exists_rat_btwn hepsilon
  have hmem : (sigma : ℝ) ∈ Metric.ball 0 epsilon := by
    rw [Metric.mem_ball,Real.dist_eq,sub_zero,abs_of_pos hsigma]
    exact hse
  exact ⟨sigma,by exact_mod_cast hsigma,hball hmem⟩

theorem exists_fixed_sigma_thresholds (B : BaseData) :
    ∃ sigma : ℚ, 0 < sigma ∧ ∃ T : Thresholds B.m, ∀ w : Fin B.m → ℚ,
      AboveThresholds T w → ∃ h : NumericData B w, h.sigma=sigma := by
  obtain ⟨sigma,hsigma,hvol,hfibre,hratio⟩ := exists_sigma B
  obtain ⟨D,hD⟩ := exists_rat_gt (PiExponentApprox.weightSeparationFactor B.m
    (PAWeightGeometry.separationConstant B.m sigma) B.w0 B.v0 B.theta)
  refine ⟨sigma,hsigma,PAWeightGeometry.successiveThresholds B.m D,?_⟩
  intro w hw
  refine ⟨{
    sigma := sigma
    sigma_pos := hsigma
    weights_pos := hw.1
    volume := ?_
    fibre_volume := ?_
    separated := ?_
    coordinate_ratio := ?_
  },rfl⟩
  · calc
      _ = (1+3*(sigma : ℝ))^(B.m+1)*((B.K : ℝ)*
          ((∏ i, (degreeWeights B w i : ℝ))/(∏ i, (jetWeights B w i : ℝ)))) := by ring
      _ = (1+3*(sigma : ℝ))^(B.m+1)*
          ((B.K : ℝ)*((B.w0 : ℝ)/B.v0)*(B.theta : ℝ)^B.m) := by
        unfold degreeWeights jetWeights
        rw [PAWeightGeometry.product_ratio B.weightBase w hw.1]
        ring
      _ < 1 := hvol
  · calc
      _ = (1+3*(sigma : ℝ))^B.m*((B.S : ℝ)*
          ((∏ i : Fin B.m, (degreeWeights B w i.succ : ℝ))/
            (∏ i : Fin B.m, (jetWeights B w i.succ : ℝ)))) := by ring
      _ = (1+3*(sigma : ℝ))^B.m*((B.S : ℝ)*(B.theta : ℝ)^B.m) := by
        unfold degreeWeights jetWeights
        rw [PAWeightGeometry.fibre_product_ratio B.weightBase w hw.1]
      _ < 1 := hfibre
  · rw [comparisonConstant_eq]
    exact PAWeightGeometry.separated_products B.weightBase sigma D hsigma hD.le w hw
  · intro i
    change (1+(sigma : ℝ))*(w i : ℝ)<(w i/B.theta : ℚ)
    rw [Rat.cast_div]
    apply (lt_div_iff₀ (show (0 : ℝ)<B.theta by exact_mod_cast B.theta_pos)).mpr
    have hi : (0 : ℝ)<w i := by exact_mod_cast hw.1 i
    nlinarith [mul_lt_mul_of_pos_right hratio hi]

theorem exists_thresholds (B : BaseData) :
    ∃ T : Thresholds B.m, ∀ w : Fin B.m → ℚ,
      AboveThresholds T w → Nonempty (NumericData B w) := by
  obtain ⟨sigma,hsigma,T,hT⟩ := exists_fixed_sigma_thresholds B
  refine ⟨T,?_⟩
  intro w hw
  obtain ⟨h,he⟩ := hT w hw
  exact ⟨h⟩

def NumericData.scale {B : BaseData} {w : Fin B.m → ℚ} (h : NumericData B w) :=
  WeightedGeometryScale.chooseScale (degreeWeights B w) (jetWeights B w)
    (degreeWeights_pos B w h.weights_pos) (jetWeights_pos B w h.weights_pos)

end QuadraticPi.MovingLogOccupancyWeights


==> anc/lean/QuadraticPi/MovingLogPolynomialCauchy.lean <==
import OAI.NumberTheory.PiExponent.Analysis.LogTailAnalytic
import OAI.NumberTheory.PiExponent.Approximation.InterpolationMatrix
import Mathlib.Analysis.Calculus.Deriv.Polynomial

/-! Polynomial coefficient estimates on the fixed radius-one-half circle. -/

set_option autoImplicit false
noncomputable section
namespace QuadraticPi.MovingLogPolynomialCauchy
open OAI.PiExponent
open scoped BigOperators

theorem hasSum_coeff_eval (p : Polynomial ℂ) (z : ℂ) :
    HasSum (fun n => p.coeff n * z ^ n) (p.eval z) := by
  have h := hasSum_sum_of_ne_finset_zero (L := SummationFilter.unconditional ℕ)
    (s := p.support) (f := fun n => p.coeff n * z ^ n) (by
      intro n hn
      rw [Polynomial.notMem_support_iff.mp hn, zero_mul])
  simpa only [Polynomial.eval_eq_sum, Polynomial.sum] using h

theorem hasFPowerSeriesAt_eval (p : Polynomial ℂ) :
    HasFPowerSeriesAt p.eval (FormalMultilinearSeries.ofScalars ℂ p.coeff) 0 := by
  rw [hasFPowerSeriesAt_iff]
  filter_upwards [] with z
  simpa only [FormalMultilinearSeries.coeff_ofScalars, zero_add, smul_eq_mul, mul_comm]
    using hasSum_coeff_eval p z

theorem rowTest_eval_eq_coeff (p : Polynomial ℂ) (s : ℕ) :
    AnalyticCollision.rowTest s p.eval = p.coeff s := by
  have hd : DifferentiableOn ℂ p.eval (Metric.closedBall 0 (1 / 2)) :=
    p.differentiable.differentiableOn
  have hp := hd.hasFPowerSeriesOnBall (R := (1 / 2 : NNReal)) (by norm_num)
  have he := hp.hasFPowerSeriesAt.eq_formalMultilinearSeries (hasFPowerSeriesAt_eval p)
  have hh := congrArg (fun q : FormalMultilinearSeries ℂ ℂ ℂ => q s (fun _ => 1)) he
  simpa only [AnalyticCollision.rowTest, FormalMultilinearSeries.apply_eq_prod_smul_coeff,
    Finset.prod_const_one, one_smul, FormalMultilinearSeries.coeff_ofScalars,
    NNReal.coe_div, NNReal.coe_one, NNReal.coe_ofNat] using hh

theorem norm_coeff_le (p : Polynomial ℂ) (s : ℕ) {B : ℝ}
    (hB : ∀ z ∈ Metric.sphere (0 : ℂ) (1 / 2), ‖p.eval z‖ ≤ B) :
    ‖p.coeff s‖ ≤ (2 : ℝ) ^ s * B := by
  rw [← rowTest_eval_eq_coeff]
  exact AnalyticCollision.norm_rowTest_le hB s

theorem norm_truncatedLog_eval_le_two (T : ℕ) {z : ℂ} (hz : ‖z‖ ≤ 1 / 2) :
    ‖(InterpolationMatrix.truncatedLog T).eval z‖ ≤ 2 := by
  by_cases hT : T = 0
  · simp [hT, InterpolationMatrix.truncatedLog]
  have hT1 : 1 ≤ T := by omega
  rw [InterpolationMatrix.truncatedLog, LogTailAnalytic.eval_trunc_log]
  have he : Complex.logTaylor T z =
      LogTailAnalytic.logTail T z + Complex.log (1 + z) := by
    simp only [LogTailAnalytic.logTail, sub_add_cancel]
  rw [he]
  calc
    _ ≤ ‖LogTailAnalytic.logTail T z‖ + ‖Complex.log (1 + z)‖ := norm_add_le _ _
    _ ≤ 1 + (3 / 2) * ‖z‖ := add_le_add
      (LogTailAnalytic.norm_logTail_le_one T hT1 hz)
      (Complex.norm_log_one_add_half_le_self hz)
    _ ≤ 2 := by linarith

end QuadraticPi.MovingLogPolynomialCauchy


==> anc/lean/QuadraticPi/MovingLogUniformInterpolation.lean <==
import QuadraticPi.PAUniformInterpolation
import QuadraticPi.MovingLogGeometry.MatrixGeometry

/-!
# Uniform interpolation at varying nonzero multiplicative centers

The separation thresholds and the divisibility modulus precede all centers.
The eventual cutoff may depend on the centers. Source degrees use a weak
bound, and the actual formal logarithmic coefficient packets use a strict bound.
-/

set_option autoImplicit false

namespace QuadraticPi.MovingLogUniformInterpolation
open OAI OAI.PiExponent SeparatedWeightPA PAWeightGeometry
noncomputable section

def geometricData {B : BaseData} {w : Fin B.m → ℚ}
    (h : NumericData B w) (b : Fin B.K → ℂ) (hb : ∀ j, b j ≠ 0)
    (c : Fin B.K → Fin B.m → ℂ) (hc : CoordinatewiseDistinct c) :
    MovingLogGeometry.GeometricInterpolationData where
  toGeometricInterpolationData := h.geometricData c hc
  curveBases := b
  curveBases_nonzero := hb

theorem geometric_scale_eq {B : BaseData} {w : Fin B.m → ℚ}
    (h : NumericData B w) (b : Fin B.K → ℂ) (hb : ∀ j, b j ≠ 0)
    (c : Fin B.K → Fin B.m → ℂ) (hc : CoordinatewiseDistinct c) :
    MovingLogGeometry.BlowupGeometry.scale (geometricData h b hb c hc) = h.scale := rfl

theorem pa_packets {B : BaseData} {w : Fin B.m → ℚ}
    (h : NumericData B w) (b : Fin B.K → ℂ) (hb : ∀ j, b j ≠ 0)
    (c : Fin B.K → Fin B.m → ℂ) (hc : CoordinatewiseDistinct c) (H : ℕ)
    (hg : Function.Surjective
      (MovingLogGeometry.MatrixInterpolation.packetMap (geometricData h b hb c hc) (H : ℚ))) :
    Function.Surjective (MovingLogInterpolation.packetMap B w b c H) := by
  intro y
  obtain ⟨P, hP⟩ := hg y
  refine ⟨⟨P.val, supportBound_to_pa_degree B w H P.val ?_⟩, hP⟩
  simpa only [geometricData, NumericData.geometricData, Rat.cast_natCast] using P.property

theorem eventual_pa_packets {B : BaseData} {w : Fin B.m → ℚ}
    (h : NumericData B w) :
    ∀ b : Fin B.K → ℂ, (∀ j, b j ≠ 0) →
      ∀ c : Fin B.K → Fin B.m → ℂ, CoordinatewiseDistinct c →
        ∃ H0 : ℕ, ∀ H : ℕ, H0 ≤ H → h.scale.radius ∣ H →
          Function.Surjective (MovingLogInterpolation.packetMap B w b c H) := by
  intro b hb c hc
  have hs := MovingLogGeometry.MatrixInterpolation.eventual_packets (geometricData h b hb c hc)
  obtain ⟨N, hN⟩ := Filter.eventually_atTop.mp hs
  refine ⟨N * h.scale.radius, ?_⟩
  intro H hH hdiv
  obtain ⟨n, rfl⟩ := hdiv
  have hn : N ≤ n := by nlinarith [h.scale.radius_pos]
  apply pa_packets h b hb c hc
  have hh := hN n hn
  have heq : (n : ℚ) * (h.scale.radius : ℚ) = ((h.scale.radius * n : ℕ) : ℚ) := by
    rw [Nat.cast_mul]
    exact mul_comm _ _
  rw [geometric_scale_eq h b hb c hc, heq] at hh
  exact hh

/-- The varying-center proposition is supplied by the geometric proof. -/
theorem movingLogInterpolation : MovingLogInterpolation.Statement := by
  intro B
  obtain ⟨T, hT⟩ := exists_thresholds B
  refine ⟨T, ?_⟩
  intro w hw
  obtain ⟨h⟩ := hT w hw
  exact ⟨h.scale.radius, h.scale.radius_pos, eventual_pa_packets h⟩

end
end QuadraticPi.MovingLogUniformInterpolation


==> anc/lean/QuadraticPi/NormalJacobianCoordinateAdapter.lean <==
import QuadraticPi.CompleteLocalCoordinateEquivalence
import OAI.NumberTheory.PiExponent.Jets.RectangularCotangent
import OAI.NumberTheory.PiExponent.Jets.CommutingTaylor
import Mathlib.LinearAlgebra.Dual.Basis

/-!
Identify the full formal cotangent space with first coefficients, and derive
the coordinate-basis premise from the change between two actual normal bases.
The centered residue-Taylor adapter uses the existing first-derivative formula.
No analytic chart identification, coefficient support or slice isolation is
claimed here; those remain separate geometric obligations.
-/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.NormalJacobianCoordinateAdapter
open MvPowerSeries Module
open CompleteLocalCoordinateEquivalence
open OAI.PiExponent.NormalBasisRigidity
open scoped BigOperators

variable {k : ℕ} {K : Type} [Field K]
local notation "Series" => MvPowerSeries (Fin k) K
local notation "MaxIdeal" => IsLocalRing.maximalIdeal Series

def firstCoefficients : Series →ₗ[K] (Fin k → K) where
  toFun f i := coeff (Finsupp.single i 1) f
  map_add' f g := by ext i; exact map_add _ _ _
  map_smul' c f := by ext i; exact map_smul _ _ _

def maximalIdealFirstCoefficients : MaxIdeal →ₗ[K] (Fin k → K) :=
  firstCoefficients.comp ((MaxIdeal).subtype.restrictScalars K)

theorem maximalIdealFirstCoefficients_mul (f g : MaxIdeal) :
    maximalIdealFirstCoefficients (f * g) = 0 := by
  have hf : constantCoeff f.val = 0 := by
    simpa only [PolynomialFormalLocalLength.formal_maximalIdeal_eq_constantKernel,
      RingHom.mem_ker] using f.property
  have hg : constantCoeff g.val = 0 := by
    simpa only [PolynomialFormalLocalLength.formal_maximalIdeal_eq_constantKernel,
      RingHom.mem_ker] using g.property
  ext i
  change coeff (Finsupp.single i 1) (f.val * g.val) = 0
  rw [OAI.PiExponentApprox.TransverseMultiplicity.firstCoeff_mul, hf, hg]
  simp

def cotangentFirstCoefficients : (MaxIdeal).Cotangent →ₗ[K] (Fin k → K) :=
  Ideal.Cotangent.lift maximalIdealFirstCoefficients maximalIdealFirstCoefficients_mul

theorem cotangentFirstCoefficients_toCotangent (f : MaxIdeal) :
    cotangentFirstCoefficients ((MaxIdeal).toCotangent f) = firstCoefficients f.val := rfl

theorem firstCoefficient_linearCombination (a : Fin k → Series) (j : Fin k) :
    coeff (Finsupp.single j 1) (∑ i, a i * X i) = constantCoeff (a j) := by
  rw [map_sum]
  simp [OAI.PiExponentApprox.TransverseMultiplicity.firstCoeff_mul, coeff_X,
    Finsupp.single_left_inj (one_ne_zero : (1 : ℕ) ≠ 0)]

theorem mem_maximalIdeal_square_of_first_zero (f : Series) (hf : f ∈ MaxIdeal)
    (hfirst : firstCoefficients f = 0) : f ∈ MaxIdeal ^ 2 := by
  rw [← varsIdeal_eq_maximalIdeal] at hf
  obtain ⟨a, ha⟩ := Ideal.mem_span_range_iff_exists_fun.mp hf
  have hconstant : ∀ j, constantCoeff (a j) = 0 := by
    intro j
    have h := congrFun hfirst j
    change coeff (Finsupp.single j 1) f = 0 at h
    rw [← ha, firstCoefficient_linearCombination] at h
    exact h
  rw [← ha]
  apply Ideal.sum_mem
  intro i _
  rw [pow_two]
  apply Ideal.mul_mem_mul
  · rw [PolynomialFormalLocalLength.formal_maximalIdeal_eq_constantKernel]
    exact hconstant i
  · exact X_mem_maximalIdeal i

theorem cotangentFirstCoefficients_injective :
    Function.Injective (cotangentFirstCoefficients (k := k) (K := K)) := by
  have hz : ∀ z : (MaxIdeal).Cotangent, cotangentFirstCoefficients z = 0 → z = 0 := by
    intro z hz
    obtain ⟨f, rfl⟩ := (MaxIdeal).toCotangent_surjective z
    apply ((MaxIdeal).toCotangent_eq_zero f).mpr
    exact mem_maximalIdeal_square_of_first_zero f.val f.property hz
  intro x y h
  apply sub_eq_zero.mp
  apply hz
  rw [map_sub, h, sub_self]

theorem cotangentFirstCoefficients_surjective :
    Function.Surjective (cotangentFirstCoefficients (k := k) (K := K)) := by
  intro v
  let f : Series := ∑ i, C (v i) * X i
  have hf : f ∈ MaxIdeal := by
    apply Ideal.sum_mem
    intro i _
    exact Ideal.mul_mem_left _ _ (X_mem_maximalIdeal i)
  refine ⟨(MaxIdeal).toCotangent ⟨f, hf⟩, ?_⟩
  rw [cotangentFirstCoefficients_toCotangent]
  ext j
  change coeff (Finsupp.single j 1) (∑ i, C (v i) * X i) = v j
  rw [firstCoefficient_linearCombination, constantCoeff_C]

def cotangentFirstEquiv : (MaxIdeal).Cotangent ≃ₗ[K] (Fin k → K) :=
  LinearEquiv.ofBijective cotangentFirstCoefficients
    ⟨cotangentFirstCoefficients_injective, cotangentFirstCoefficients_surjective⟩

theorem cotangentFirstEquiv_coordinate (g : Fin k → Series)
    (hg : ∀ i, constantCoeff (g i) = 0) (i j : Fin k) :
    cotangentFirstEquiv
      (cotangentCoordinates (centeredSubstitution g hg) (centeredSubstitution_residue g hg) i) j =
        coeff (Finsupp.single j 1) (g i) := by
  change coeff (Finsupp.single j 1) (centeredSubstitution g hg (X i)) = _
  rw [centeredSubstitution_apply, subst_X (hasSubst_of_constantCoeff_zero hg)]

variable {V : Type} [AddCommGroup V] [Module K V]

def normalBasis (v : Fin k → V) (hv : IsNormalBasis (K := K) v Finset.univ) :
    Basis (Fin k) K V :=
  Basis.mk (by simpa only [Finset.coe_univ, linearIndepOn_univ_iff] using hv.1)
    (by simpa only [Finset.coe_univ, Set.image_univ] using le_of_eq hv.2.symm)

theorem normalBasis_apply (v : Fin k → V)
    (hv : IsNormalBasis (K := K) v Finset.univ) (i : Fin k) : normalBasis v hv i = v i :=
  Basis.mk_apply _ _ _

def normalJacobianRows (A B : Basis (Fin k) K V) : Basis (Fin k) K (Fin k → K) :=
  A.dualBasis.map B.dualBasis.equivFun

theorem normalJacobianRows_apply (A B : Basis (Fin k) K V) (i j : Fin k) :
    normalJacobianRows A B i j = A.repr (B j) i := by
  rw [normalJacobianRows, Basis.map_apply, Basis.dualBasis_equivFun, Basis.dualBasis_apply]

theorem cotangent_normalBasis_of_jacobian (A B : Basis (Fin k) K V)
    (g : Fin k → Series) (hg : ∀ i, constantCoeff (g i) = 0)
    (hfirst : ∀ i j, coeff (Finsupp.single j 1) (g i) = A.repr (B j) i) :
    IsNormalBasis (K := K)
      (cotangentCoordinates (centeredSubstitution g hg) (centeredSubstitution_residue g hg)) Finset.univ := by
  let b := (normalJacobianRows A B).map (cotangentFirstEquiv (k := k) (K := K)).symm
  have heq : cotangentCoordinates (centeredSubstitution g hg) (centeredSubstitution_residue g hg) = b := by
    funext i
    apply (cotangentFirstEquiv (k := k) (K := K)).injective
    ext j
    rw [cotangentFirstEquiv_coordinate, hfirst]
    change A.repr (B j) i = cotangentFirstEquiv
      ((cotangentFirstEquiv (k := k) (K := K)).symm (normalJacobianRows A B i)) j
    rw [LinearEquiv.apply_symm_apply, normalJacobianRows_apply]
  rw [heq]
  exact ⟨b.linearIndependent.linearIndepOn _, by simpa only [Finset.coe_univ, Set.image_univ] using b.span_eq⟩

def normalSubstitutionEquiv (A B : Basis (Fin k) K V)
    (g : Fin k → Series) (hg : ∀ i, constantCoeff (g i) = 0)
    (hfirst : ∀ i j, coeff (Finsupp.single j 1) (g i) = A.repr (B j) i) :
    Series ≃ₐ[K] Series := substitutionEquiv g hg (cotangent_normalBasis_of_jacobian A B g hg hfirst)

theorem normalSubstitutionEquiv_apply (A B : Basis (Fin k) K V)
    (g : Fin k → Series) (hg : ∀ i, constantCoeff (g i) = 0)
    (hfirst : ∀ i j, coeff (Finsupp.single j 1) (g i) = A.repr (B j) i) (p : Series) :
    normalSubstitutionEquiv A B g hg hfirst p = subst g p := substitutionEquiv_apply _ _ _ _

theorem normalSubstitutionEquiv_X (A B : Basis (Fin k) K V)
    (g : Fin k → Series) (hg : ∀ i, constantCoeff (g i) = 0)
    (hfirst : ∀ i j, coeff (Finsupp.single j 1) (g i) = A.repr (B j) i) (i : Fin k) :
    normalSubstitutionEquiv A B g hg hfirst (X i) = g i := substitutionEquiv_X _ _ _ _

variable {U : Type} [AddCommGroup U] [Module K U]

theorem cotangent_normalBasis_of_ambient_normals (T : Submodule K U)
    (u v : Fin k → U)
    (hA : IsNormalBasis (K := K) (fun i => T.mkQ (u i)) Finset.univ)
    (hB : IsNormalBasis (K := K) (fun i => T.mkQ (v i)) Finset.univ)
    (g : Fin k → Series) (hg : ∀ i, constantCoeff (g i) = 0)
    (hfirst : ∀ i j, coeff (Finsupp.single j 1) (g i) =
      (normalBasis (fun i => T.mkQ (u i)) hA).repr (T.mkQ (v j)) i) :
    IsNormalBasis (K := K)
      (cotangentCoordinates (centeredSubstitution g hg) (centeredSubstitution_residue g hg)) Finset.univ := by
  apply cotangent_normalBasis_of_jacobian
    (normalBasis (fun i => T.mkQ (u i)) hA) (normalBasis (fun i => T.mkQ (v i)) hB)
  intro i j
  rw [normalBasis_apply]
  exact hfirst i j

theorem polynomial_multiplicity_of_normal_jacobian [Infinite K] {J : Type*}
    (T : Submodule K U) (u v : Fin k → U)
    (hA : IsNormalBasis (K := K) (fun i => T.mkQ (u i)) Finset.univ)
    (hB : IsNormalBasis (K := K) (fun i => T.mkQ (v i)) Finset.univ)
    (g : Fin k → Series) (hg : ∀ i, constantCoeff (g i) = 0)
    (hfirst : ∀ i j, coeff (Finsupp.single j 1) (g i) =
      (normalBasis (fun i => T.mkQ (u i)) hA).repr (T.mkQ (v j)) i)
    (f : J → MvPolynomial (Fin k) K) (a : Fin k → K)
    (rho : Fin k → ℚ) (kappa : Fin k → ℝ) (epsilon N : ℝ)
    (hrho : ∀ i, 0 < rho i) (hkappa : ∀ i, 0 < kappa i)
    (hepsilon : 0 < epsilon) (hN : 0 < N)
    (hdegree : ∀ j, ∀ d ∈ (f j).support,
      (∑ i ∈ d.support, (d i : ℝ) * (rho i : ℝ)) ≤ N)
    (hminimal : OAI.PiExponent.WeightedBezout.pointIdeal a ∈ (Ideal.span (Set.range f)).minimalPrimes)
    (hvanish : ∀ j, ∀ d : Fin k →₀ ℕ,
      (∑ i, kappa i * (d i : ℝ)) < epsilon * N →
      coeff d (subst g (PolynomialFormalLocalLength.expansion a (f j))) = 0) :
    (∏ i, (rho i : ℝ)) ≤ (k.factorial : ℝ) * (∏ i, kappa i) / epsilon ^ k :=
  polynomial_multiplicity_of_centered_coordinates f a g hg
    (cotangent_normalBasis_of_ambient_normals T u v hA hB g hg hfirst)
    rho kappa epsilon N hrho hkappa hepsilon hN hdegree hminimal hvanish

section ResidueTaylor
open OAI.PiExponent.CommutingTaylor
variable {R : Type} [CommRing R] [Algebra ℚ R]

def centeredTaylorCoordinates (D : Fin k → Derivation ℚ R R) (r : R →+* K)
    (a : Fin k → R) : Fin k → Series :=
  fun i => residueTaylorFin k D r (a i) - C (r (a i))

theorem centeredTaylorCoordinates_centered (D : Fin k → Derivation ℚ R R)
    (r : R →+* K) (a : Fin k → R) (i : Fin k) :
    constantCoeff (centeredTaylorCoordinates D r a i) = 0 := by
  rw [centeredTaylorCoordinates, map_sub, constantCoeff_residueTaylorFin, constantCoeff_C, sub_self]

theorem centeredTaylorCoordinates_first (D : Fin k → Derivation ℚ R R)
    (r : R →+* K) (a : Fin k → R) (i j : Fin k) :
    coeff (Finsupp.single j 1) (centeredTaylorCoordinates D r a i) = r (D j (a i)) := by
  have hn : (Finsupp.single j 1 : Fin k →₀ ℕ) ≠ 0 := by
    intro h
    have hh := congrArg (fun d : Fin k →₀ ℕ => d j) h
    simp at hh
  rw [centeredTaylorCoordinates, map_sub, coeff_single_residueTaylorFin,
    coeff_C_of_ne_zero hn, sub_zero]

theorem cotangent_normalBasis_of_directional_derivatives (A B : Basis (Fin k) K V)
    (D : Fin k → Derivation ℚ R R) (r : R →+* K) (a : Fin k → R)
    (hderiv : ∀ i j, r (D j (a i)) = A.repr (B j) i) :
    IsNormalBasis (K := K)
      (cotangentCoordinates
        (centeredSubstitution (centeredTaylorCoordinates D r a) (centeredTaylorCoordinates_centered D r a))
        (centeredSubstitution_residue (centeredTaylorCoordinates D r a)
          (centeredTaylorCoordinates_centered D r a))) Finset.univ := by
  apply cotangent_normalBasis_of_jacobian A B
  intro i j
  rw [centeredTaylorCoordinates_first, hderiv]

def directionalTaylorSubstitutionEquiv (A B : Basis (Fin k) K V)
    (D : Fin k → Derivation ℚ R R) (r : R →+* K) (a : Fin k → R)
    (hderiv : ∀ i j, r (D j (a i)) = A.repr (B j) i) : Series ≃ₐ[K] Series :=
  substitutionEquiv (centeredTaylorCoordinates D r a) (centeredTaylorCoordinates_centered D r a)
    (cotangent_normalBasis_of_directional_derivatives A B D r a hderiv)

theorem directionalTaylorSubstitutionEquiv_apply (A B : Basis (Fin k) K V)
    (D : Fin k → Derivation ℚ R R) (r : R →+* K) (a : Fin k → R)
    (hderiv : ∀ i j, r (D j (a i)) = A.repr (B j) i) (p : Series) :
    directionalTaylorSubstitutionEquiv A B D r a hderiv p =
      subst (centeredTaylorCoordinates D r a) p := substitutionEquiv_apply _ _ _ _

theorem directionalTaylorSubstitutionEquiv_X (A B : Basis (Fin k) K V)
    (D : Fin k → Derivation ℚ R R) (r : R →+* K) (a : Fin k → R)
    (hderiv : ∀ i j, r (D j (a i)) = A.repr (B j) i) (i : Fin k) :
    directionalTaylorSubstitutionEquiv A B D r a hderiv (X i) =
      centeredTaylorCoordinates D r a i := substitutionEquiv_X _ _ _ _

theorem polynomial_multiplicity_of_normal_directional_taylor [Infinite K] {J : Type*}
    (T : Submodule K U) (u v : Fin k → U)
    (hA : IsNormalBasis (K := K) (fun i => T.mkQ (u i)) Finset.univ)
    (hB : IsNormalBasis (K := K) (fun i => T.mkQ (v i)) Finset.univ)
    (D : Fin k → Derivation ℚ R R) (r : R →+* K) (c : Fin k → R)
    (hderiv : ∀ i j, r (D j (c i)) =
      (normalBasis (fun i => T.mkQ (u i)) hA).repr (T.mkQ (v j)) i)
    (f : J → MvPolynomial (Fin k) K) (a : Fin k → K)
    (rho : Fin k → ℚ) (kappa : Fin k → ℝ) (epsilon N : ℝ)
    (hrho : ∀ i, 0 < rho i) (hkappa : ∀ i, 0 < kappa i)
    (hepsilon : 0 < epsilon) (hN : 0 < N)
    (hdegree : ∀ j, ∀ d ∈ (f j).support,
      (∑ i ∈ d.support, (d i : ℝ) * (rho i : ℝ)) ≤ N)
    (hminimal : OAI.PiExponent.WeightedBezout.pointIdeal a ∈ (Ideal.span (Set.range f)).minimalPrimes)
    (hvanish : ∀ j, ∀ d : Fin k →₀ ℕ,
      (∑ i, kappa i * (d i : ℝ)) < epsilon * N →
      coeff d (subst (centeredTaylorCoordinates D r c)
        (PolynomialFormalLocalLength.expansion a (f j))) = 0) :
    (∏ i, (rho i : ℝ)) ≤ (k.factorial : ℝ) * (∏ i, kappa i) / epsilon ^ k := by
  apply polynomial_multiplicity_of_normal_jacobian T u v hA hB
    (centeredTaylorCoordinates D r c) (centeredTaylorCoordinates_centered D r c)
    _ f a rho kappa epsilon N hrho hkappa hepsilon hN hdegree hminimal hvanish
  intro i j
  rw [centeredTaylorCoordinates_first, hderiv]

end ResidueTaylor

end QuadraticPi.NormalJacobianCoordinateAdapter


==> anc/lean/QuadraticPi/NormalizedComponentSource.lean <==
import QuadraticPi.SourceFirstJets
import Mathlib.RingTheory.Smooth.AdicCompletion
import Mathlib.RingTheory.RingHom.Smooth

/-!
Construct a normalized source on the actual component local ring by the
established formal-smooth lifting theorem over the frozen polynomial ring.
Formal smoothness of this specific parameter map is explicit geometric data;
the formal source and its exact frozen-coordinate formulas are derived.
-/
set_option autoImplicit false
set_option maxHeartbeats 100000
set_option backward.isDefEq.respectTransparency false
noncomputable section
namespace QuadraticPi.NormalizedComponentSource
open Module MvPowerSeries SourceFirstJets ActualComponentTangent
open CanonicalComponentQuotient ComponentResidueField CotangentComponentCompletion
open FormalComponentIsolation FormalSliceNormalJacobian ComponentCompletionFaithful
open OAI.PiExponent.WeightedBezout OAI.PiExponent.NormalBasisRigidity

section Lifting
variable {m : ℕ} {K Q : Type} [Field K] [CommRing Q] [Algebra K Q]
local notation "Param" => MvPolynomial (Fin m) K
local notation "Series" => MvPowerSeries (Fin m) K
local notation "Max" => IsLocalRing.maximalIdeal Series

theorem exists_source_of_formallySmooth (φ : Param →ₐ[K] Q) (ε : Q →ₐ[K] K)
    (hε : ∀ i, ε (φ (MvPolynomial.X i)) = 0)
    (hSmooth : RingHom.FormallySmooth (R := Param) (S := Q) φ.toRingHom) :
    ∃ t : Q →ₐ[K] Series,
      (∀ q, constantCoeff (t q) = ε q) ∧ (∀ i, t (φ (MvPolynomial.X i)) = X i) := by
  letI : Algebra Param Q := RingHom.toAlgebra (R := Param) (S := Q) φ.toRingHom
  letI : IsScalarTower K Param Q := IsScalarTower.of_algebraMap_eq' φ.comp_algebraMap.symm
  letI : Algebra.FormallySmooth Param Q := hSmooth
  letI : IsAdicComplete Max Series := CompleteLocalCoordinateEquivalence.formalAdicComplete
  let f0 : Q →ₐ[K] Series ⧸ Max := (Algebra.ofId K (Series ⧸ Max)).comp ε
  have hf : f0.comp φ = (Ideal.Quotient.mkₐ K Max).comp (MvPolynomial.coeToMvPowerSeries.algHom K) := by
    apply MvPolynomial.algHom_ext
    intro i
    change algebraMap K (Series ⧸ Max) (ε (φ (MvPolynomial.X i))) = _
    rw [hε, map_zero]
    symm
    have hz : Ideal.Quotient.mk Max (X i) = 0 := by
      apply Ideal.Quotient.eq_zero_iff_mem.mpr
      rw [PolynomialFormalLocalLength.formal_maximalIdeal_eq_constantKernel]
      exact constantCoeff_X i
    simpa [MvPolynomial.coeToMvPowerSeries.algHom_apply] using hz
  let f : Q →ₐ[Param] Series ⧸ Max :=
    { f0.toRingHom with commutes' p := AlgHom.congr_fun hf p }
  obtain ⟨g, hg⟩ := Algebra.FormallySmooth.exists_mkₐ_comp_eq_of_isAdicComplete f
  refine ⟨g.restrictScalars K, ?_, ?_⟩
  · intro q
    have hq := AlgHom.congr_fun hg q
    change Ideal.Quotient.mk Max (g q) = Ideal.Quotient.mk Max (C (ε q)) at hq
    have hm := Ideal.Quotient.eq.mp hq
    rw [PolynomialFormalLocalLength.formal_maximalIdeal_eq_constantKernel] at hm
    change constantCoeff (g q - C (ε q)) = 0 at hm
    simpa only [AlgHom.restrictScalars_apply, map_sub, constantCoeff_C, sub_eq_zero] using hm
  · intro i
    have hi := g.commutes (MvPolynomial.X i)
    have hφ : algebraMap Param Q (MvPolynomial.X i) = φ (MvPolynomial.X i) := rfl
    have hX : algebraMap Param Series (MvPolynomial.X i) = X i := by
      simp [MvPowerSeries.algebraMap_apply']
    rw [hφ, hX] at hi
    simpa only [AlgHom.restrictScalars_apply] using hi

end Lifting

section Construction
variable {m k : ℕ} {K : Type} [Field K]
variable (a : (Fin k ⊕ Fin m) → K) (P : Ideal (MvPolynomial (Fin k ⊕ Fin m) K))
local notation "Q" => ComponentLocalRing a P
local notation "Param" => MvPolynomial (Fin m) K
local notation "Series" => MvPowerSeries (Fin m) K
local notation "Max" => IsLocalRing.maximalIdeal Series

def frozenPolynomialMap : Param →ₐ[K] Q := MvPolynomial.aeval (componentParameters a P)

theorem frozenPolynomialMap_X (i : Fin m) :
    frozenPolynomialMap a P (MvPolynomial.X i) = componentParameters a P i := MvPolynomial.aeval_X _ _

variable (hPpoint : P ≤ pointIdeal a)

theorem componentEvaluation_parameter (i : Fin m) :
    componentEvaluation a P hPpoint (componentParameters a P i) = 0 := by
  unfold componentParameters
  rw [componentEvaluation_polynomial]
  simp

def residueSeries : Q →ₐ[K] Series ⧸ Max :=
  (Algebra.ofId K (Series ⧸ Max)).comp (componentEvaluation a P hPpoint)

theorem residueSeries_parameters :
    (residueSeries a P hPpoint).comp (frozenPolynomialMap a P) =
      (Ideal.Quotient.mkₐ K Max).comp (MvPolynomial.coeToMvPowerSeries.algHom K) := by
  apply MvPolynomial.algHom_ext
  intro i
  rw [AlgHom.comp_apply, frozenPolynomialMap_X]
  change algebraMap K (Series ⧸ Max) (componentEvaluation a P hPpoint (componentParameters a P i)) = _
  rw [componentEvaluation_parameter, map_zero]
  symm
  have hz : Ideal.Quotient.mk Max (X i) = 0 := by
    apply Ideal.Quotient.eq_zero_iff_mem.mpr
    rw [PolynomialFormalLocalLength.formal_maximalIdeal_eq_constantKernel]
    exact constantCoeff_X i
  simpa [MvPolynomial.coeToMvPowerSeries.algHom_apply] using hz

theorem exists_normalizedSource
    (hSmooth : RingHom.FormallySmooth (R := Param) (S := Q) (frozenPolynomialMap a P).toRingHom) :
    ∃ t : Q →ₐ[K] Series,
      (∀ q, constantCoeff (t q) = componentEvaluation a P hPpoint q) ∧
      (∀ i, t (componentParameters a P i) = X i) := by
  have h := @exists_source_of_formallySmooth m K (ComponentLocalRing a P) _ _ _ (frozenPolynomialMap a P)
      (componentEvaluation a P hPpoint)
      (fun i => by rw [frozenPolynomialMap_X]; exact componentEvaluation_parameter a P hPpoint i) hSmooth
  simpa only [frozenPolynomialMap_X] using h

def normalizedSource
    (hSmooth : RingHom.FormallySmooth (R := Param) (S := Q) (frozenPolynomialMap a P).toRingHom) : Q →ₐ[K] Series :=
  Classical.choose (exists_normalizedSource a P hPpoint hSmooth)

theorem normalizedSource_constant
    (hSmooth : RingHom.FormallySmooth (R := Param) (S := Q) (frozenPolynomialMap a P).toRingHom) (q : Q) :
    constantCoeff (normalizedSource a P hPpoint hSmooth q) = componentEvaluation a P hPpoint q :=
  (Classical.choose_spec (exists_normalizedSource a P hPpoint hSmooth)).1 q

theorem normalizedSource_parameter
    (hSmooth : RingHom.FormallySmooth (R := Param) (S := Q) (frozenPolynomialMap a P).toRingHom) (i : Fin m) :
    normalizedSource a P hPpoint hSmooth (componentParameters a P i) = X i :=
  (Classical.choose_spec (exists_normalizedSource a P hPpoint hSmooth)).2 i

def polynomialRestriction : MvPolynomial (Fin k ⊕ Fin m) K →ₐ[K] Q :=
  IsScalarTower.toAlgHom K (MvPolynomial (Fin k ⊕ Fin m) K) Q

theorem polynomialRestriction_apply (F : MvPolynomial (Fin k ⊕ Fin m) K) :
    polynomialRestriction a P F = algebraMap (MvPolynomial (Fin k ⊕ Fin m) K) Q F := rfl

theorem normalizedSource_coordinate_constant
    (hSmooth : RingHom.FormallySmooth (R := Param) (S := Q) (frozenPolynomialMap a P).toRingHom)
    (s : Fin k ⊕ Fin m) :
    constantCoeff (normalizedSource a P hPpoint hSmooth (polynomialRestriction a P (MvPolynomial.X s))) = a s := by
  rw [normalizedSource_constant, polynomialRestriction_apply, componentEvaluation_polynomial]
  exact MvPolynomial.aeval_X a s

theorem frozen_coordinate_of_parameters (t : Q →ₐ[K] Series)
    (hparam : ∀ i, t (componentParameters a P i) = X i) (i : Fin m) :
    t (polynomialRestriction a P (MvPolynomial.X (Sum.inr i))) = C (a (Sum.inr i)) + X i := by
  let φ := t.comp (polynomialRestriction a P)
  have hc : φ (MvPolynomial.C (a (Sum.inr i))) = C (a (Sum.inr i)) := by
    simpa only [MvPolynomial.algebraMap_eq, MvPowerSeries.algebraMap_apply,
      Algebra.algebraMap_self, RingHom.id_apply] using φ.commutes (a (Sum.inr i))
  have hi := hparam i
  change φ (MvPolynomial.X (Sum.inr i) - MvPolynomial.C (a (Sum.inr i))) = X i at hi
  rw [map_sub, hc] at hi
  exact (sub_eq_iff_eq_add.mp hi).trans (add_comm _ _)

theorem normalizedSource_frozen_coordinate
    (hSmooth : RingHom.FormallySmooth (R := Param) (S := Q) (frozenPolynomialMap a P).toRingHom)
    (i : Fin m) :
    normalizedSource a P hPpoint hSmooth (polynomialRestriction a P (MvPolynomial.X (Sum.inr i))) =
      C (a (Sum.inr i)) + X i :=
  frozen_coordinate_of_parameters a P (normalizedSource a P hPpoint hSmooth)
    (normalizedSource_parameter a P hPpoint hSmooth) i

theorem normalizedSource_sourcePoint
    (hSmooth : RingHom.FormallySmooth (R := Param) (S := Q) (frozenPolynomialMap a P).toRingHom) :
    sourcePoint (R := MvPolynomial (Fin k ⊕ Fin m) K) (A := ComponentLocalRing a P)
      (polynomialRestriction a P) (normalizedSource a P hPpoint hSmooth) MvPolynomial.X = a := by
  ext s
  exact normalizedSource_coordinate_constant a P hPpoint hSmooth s

theorem normalizedSource_frozen_first
    (hSmooth : RingHom.FormallySmooth (R := Param) (S := Q) (frozenPolynomialMap a P).toRingHom)
    (i j : Fin m) :
    coeff (Finsupp.single j 1)
      (normalizedSource a P hPpoint hSmooth (polynomialRestriction a P (MvPolynomial.X (Sum.inr i)))) =
        (Pi.single j 1 : Fin m → K) i := by
  classical
  rw [normalizedSource_frozen_coordinate, map_add, ConstructedSourceDifferential.first_C, zero_add]
  simp [coeff_index_single_X, Pi.single_apply, eq_comm]

theorem componentTangentSpace_point_congr (b : (Fin k ⊕ Fin m) → K) (hP : P.IsPrime)
    (hb : P ≤ pointIdeal b) (hab : a = b) :
    componentTangentSpace a P hP hPpoint = componentTangentSpace b P hP hb := by
  subst b
  rfl

end Construction

section CompatibleSource
variable {m k : ℕ} {K R : Type} [Field K] [CommRing R] [Algebra K R]
variable (a : (Fin k ⊕ Fin m) → K) (P : Ideal (MvPolynomial (Fin k ⊕ Fin m) K))
variable (hPpoint : P ≤ pointIdeal a)
variable (hSmooth : RingHom.FormallySmooth (R := MvPolynomial (Fin m) K)
  (S := ComponentLocalRing a P) (frozenPolynomialMap a P).toRingHom)
variable (r : R →ₐ[K] ComponentLocalRing a P) (ambient : (Fin k ⊕ Fin m) → R)
variable (hAmbient : ∀ s, r (ambient s) = polynomialRestriction a P (MvPolynomial.X s))

include hAmbient in
theorem compatible_sourcePoint :
    sourcePoint (R := R) (A := ComponentLocalRing a P) r (normalizedSource a P hPpoint hSmooth) ambient = a := by
  ext s
  change constantCoeff (normalizedSource a P hPpoint hSmooth (r (ambient s))) = a s
  rw [hAmbient]
  exact normalizedSource_coordinate_constant a P hPpoint hSmooth s

include hAmbient in
theorem compatible_frozen_coordinate (i : Fin m) :
    normalizedSource a P hPpoint hSmooth (r (ambient (Sum.inr i))) = C (a (Sum.inr i)) + X i := by
  rw [hAmbient]
  exact normalizedSource_frozen_coordinate a P hPpoint hSmooth i

include hAmbient in
theorem compatible_frozen_first (i j : Fin m) :
    coeff (Finsupp.single j 1) (normalizedSource a P hPpoint hSmooth (r (ambient (Sum.inr i)))) =
      (Pi.single j 1 : Fin m → K) i := by
  rw [hAmbient]
  exact normalizedSource_frozen_first a P hPpoint hSmooth i j

end CompatibleSource

section Endpoint
open OAI.PiExponent.CommutingTaylor
open scoped BigOperators
variable {m k : ℕ} {K R : Type} [Field K] [CommRing R]
variable [Algebra ℚ K] [Algebra K R] [Algebra ℚ R] [IsScalarTower ℚ K R]

set_option maxHeartbeats 100000 in
theorem polynomial_multiplicity_of_formallySmooth_parameters [Infinite K] {ι : Type*}
    (a : (Fin k ⊕ Fin m) → K) (f : ι → MvPolynomial (Fin k ⊕ Fin m) K)
    (P : Ideal (MvPolynomial (Fin k ⊕ Fin m) K))
    (hP : P ∈ (Ideal.span (Set.range f)).minimalPrimes) (hPpoint : P ≤ pointIdeal a)
    (hUnique : ∀ J ∈ (Ideal.span (Set.range f)).minimalPrimes, J ≤ pointIdeal a → J = P)
    (hSmooth : RingHom.FormallySmooth (R := MvPolynomial (Fin m) K)
      (S := ComponentLocalRing a P) (frozenPolynomialMap a P).toRingHom)
    (D : Fin k → Derivation K R R) (r : R →ₐ[K] ComponentLocalRing a P)
    (ambient : (Fin k ⊕ Fin m) → R)
    (hAmbient : ∀ s, r (ambient s) = polynomialRestriction a P (MvPolynomial.X s))
    (hA : IsNormalBasis (K := K)
      (fun i => (componentTangentSpace a P hP.isPrime hPpoint).mkQ (coordinateNormals i)) Finset.univ)
    (hB : IsNormalBasis (K := K)
      (fun i => (componentTangentSpace a P hP.isPrime hPpoint).mkQ
        (fun s => componentEvaluation a P hPpoint (r (D i (ambient s))))) Finset.univ)
    (rho : (Fin k ⊕ Fin m) → ℚ) (kappa : Fin k → ℝ) (epsilon N : ℝ)
    (hrho : ∀ i, 0 < rho i) (hkappa : ∀ i, 0 < kappa i)
    (hepsilon : 0 < epsilon) (hN : 0 < N)
    (hdegree : ∀ j, ∀ e ∈ (f j).support,
      (∑ i ∈ e.support, (e i : ℝ) * (rho i : ℝ)) ≤ N)
    (hvanish : ∀ j, ∀ b : Fin k →₀ ℕ,
      (∑ i, kappa i * (b i : ℝ)) < epsilon * N →
      r (mixedIter k (fun i => (D i).restrictScalars ℚ) b (MvPolynomial.aeval ambient (f j))) = 0) :
    (∏ i, (rho (Sum.inl i) : ℝ)) ≤ (k.factorial : ℝ) * (∏ i, kappa i) / epsilon ^ k := by
  obtain ⟨t, hconst, hparam⟩ := exists_normalizedSource a P hPpoint hSmooth
  have ha : (fun s => constantCoeff (t (r (ambient s)))) = a := by
    ext s
    rw [hAmbient, hconst, polynomialRestriction_apply, componentEvaluation_polynomial]
    exact MvPolynomial.aeval_X a s
  have hpoint : P ≤ pointIdeal (fun s => constantCoeff (t (r (ambient s)))) := by
    rw [ha]
    exact hPpoint
  have hpoint' : P ≤ pointIdeal (sourcePoint (R := R) (A := ComponentLocalRing a P) r t ambient) := by
    unfold sourcePoint
    exact hpoint
  have hspace :
      componentTangentSpace (fun s => constantCoeff (t (r (ambient s)))) P hP.isPrime hpoint =
        componentTangentSpace a P hP.isPrime hPpoint :=
    componentTangentSpace_point_congr (fun s => constantCoeff (t (r (ambient s)))) P hpoint a hP.isPrime hPpoint ha
  have hframe : evaluatedFrame (A := ComponentLocalRing a P) D r t ambient =
      (fun j s => componentEvaluation a P hPpoint (r (D j (ambient s)))) := by
    funext j s
    exact hconst (r (D j (ambient s)))
  have hfrozen : ∀ i j, coeff (Finsupp.single j 1) (t (r (ambient (Sum.inr i)))) =
      (Pi.single j 1 : Fin m → K) i := by
    classical
    intro i j
    rw [hAmbient, frozen_coordinate_of_parameters a P t hparam,
      map_add, ConstructedSourceDifferential.first_C, zero_add]
    simp [coeff_index_single_X, Pi.single_apply, eq_comm]
  exact @polynomial_multiplicity_of_frozen_first m k K R (ComponentLocalRing a P)
    inferInstance inferInstance inferInstance inferInstance inferInstance inferInstance
    inferInstance inferInstance inferInstance inferInstance inferInstance ι D r t ambient f P hP hpoint'
    (by
      unfold sourcePoint
      rw [ha]
      exact hUnique)
    (by
      unfold sourcePoint
      rw [hspace]
      exact hA)
    (by
      unfold sourcePoint
      rw [hspace, hframe]
      exact hB)
    hfrozen
    rho kappa epsilon N hrho hkappa hepsilon hN hdegree hvanish

end Endpoint

end QuadraticPi.NormalizedComponentSource


==> anc/lean/QuadraticPi/NormalizedEmbeddingMatchedLogRatioTheorem.lean <==
import QuadraticPi.TwoLogNormalizedNumberFieldMinors
import QuadraticPi.TwoLogNormalizedComparison
import QuadraticPi.PartialEmbeddingMatchedLogRatioTheorem

/-! Natural-assumption normalized quotient endpoint. All irrational-slope
interpolation, actual nonzero minors, parameter/norm estimates and remainders
are proved dependencies. Not both bases being roots of unity is stated by
their positive integral powers. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi
open OAI.PiExponent SeparatedWeightPA TwoLogComplexPartialComparison
open scoped BigOperators NumberField
variable {E : Type*} [Field E] [NumberField E]

theorem paired_powers_injective_of_not_both_torsion (a b : E) (ha : a ≠ 0) (hb : b ≠ 0)
    (htorus : ¬((∃ n : ℕ, 0 < n ∧ a^n = 1) ∧ (∃ n : ℕ, 0 < n ∧ b^n = 1))) :
    Function.Injective (fun j : ℕ => (b^j, a^j)) := by
  have hlt {j k : ℕ} (hjk : j < k) (he : (b^j, a^j) = (b^k, a^k)) : False := by
    have hk : j+(k-j) = k := by omega
    have hd : 0 < k-j := by omega
    have hunit (f : E) (hf : f ≠ 0) (hpow : f^j = f^k) : f^(k-j) = 1 := by
      apply mul_left_cancel₀ (pow_ne_zero j hf)
      rw [← pow_add, hk, mul_one]
      exact hpow.symm
    exact htorus ⟨⟨k-j, hd, hunit a ha (congrArg Prod.snd he)⟩,
      ⟨k-j, hd, hunit b hb (congrArg Prod.fst he)⟩⟩
  intro j k he
  rcases lt_trichotomy j k with hjk | hjk | hkj
  · exact (hlt hjk he).elim
  · exact hjk
  · exact (hlt hkj he.symm).elim

theorem exists_uniform_matched_branch_bounds (S : Finset (E →+* ℂ))
    (logA logB : S → ℂ) :
    ∃ branchA branchB : ℝ, 0 ≤ branchA ∧ 0 ≤ branchB ∧
      ∀ sigma : S, ‖logA sigma‖ ≤ branchA ∧ ‖logB sigma‖ ≤ branchB := by
  classical
  refine ⟨∑ sigma : S, ‖logA sigma‖, ∑ sigma : S, ‖logB sigma‖,
    Finset.sum_nonneg (fun _ _ => norm_nonneg _),
    Finset.sum_nonneg (fun _ _ => norm_nonneg _), ?_⟩
  intro sigma
  exact ⟨Finset.single_le_sum (fun _ _ => norm_nonneg _) (Finset.mem_univ sigma),
    Finset.single_le_sum (fun _ _ => norm_nonneg _) (Finset.mem_univ sigma)⟩

theorem normalizedEmbeddingMatchedLogRatio_finite_good
    (a b c : E) (hc : ∀ q : ℚ, c ≠ (q : E))
    (htorus : ¬((∃ n : ℕ, 0 < n ∧ a^n = 1) ∧ (∃ n : ℕ, 0 < n ∧ b^n = 1)))
    (S : Finset (E →+* ℂ)) (hS : S.Nonempty)
    (logA logB : S → ℂ) (x : ℝ)
    (hexpA : ∀ sigma : S, Complex.exp (logA sigma) = sigma.val a)
    (hexpB : ∀ sigma : S, Complex.exp (logB sigma) = sigma.val b)
    (hlogB : ∀ sigma : S, logB sigma ≠ 0)
    (hrel : ∀ sigma : S, (sigma.val c * (x : ℂ)) * logB sigma = logA sigma)
    (hirr : Irrational x) (nu : ℝ) (hnu : 3 * degreeRatio S < nu) :
    (GoodRationalApproximations x nu).Finite := by
  classical
  by_contra hfinite
  have hinfinite : (GoodRationalApproximations x nu).Infinite := hfinite
  have hD : 1 ≤ degreeRatio S := degreeRatio_one_le S hS
  have hnu0 : 0 ≤ nu := by nlinarith
  have hS0 : S.Nonempty := hS
  obtain ⟨sigma, hsigma⟩ := hS0
  let sigma0 : S := ⟨sigma, hsigma⟩
  have ha0 : sigma a ≠ 0 := by rw [← hexpA sigma0]; exact Complex.exp_ne_zero _
  have hb0 : sigma b ≠ 0 := by rw [← hexpB sigma0]; exact Complex.exp_ne_zero _
  have ha : a ≠ 0 := (map_ne_zero sigma).mp ha0
  have hb : b ≠ 0 := (map_ne_zero sigma).mp hb0
  have hc0 : c ≠ 0 := by simpa only [Rat.cast_zero] using hc 0
  obtain ⟨da, hda, hai⟩ := AlgebraicLogField.exists_integral_nat_multiple a
  obtain ⟨db, hdb, hbi⟩ := AlgebraicLogField.exists_integral_nat_multiple b
  obtain ⟨u, hu, hci⟩ := AlgebraicLogField.exists_integral_nat_multiple c
  obtain ⟨height, hhgt, hhouse⟩ := exists_pair_house_height a b
  obtain ⟨heightC, hheightC, hscalar⟩ := AlgebraicLogField.exists_house_height c
  let C := Real.exp heightC
  have hC : 0 ≤ C := (Real.exp_pos _).le
  obtain ⟨branchA, branchB, hA, hB, hnorm⟩ := exists_uniform_matched_branch_bounds S logA logB
  have hgrowth : 0 ≤ height+Real.log 2 := add_nonneg hhgt (Real.log_nonneg (by norm_num))
  have hcoefficient : 0 ≤ Real.log (4*(1+C*(1+|x|))) := by
    apply Real.log_nonneg
    have : 0 ≤ C*(1+|x|) := by positivity
    linarith
  choose thresholds hthresholds using
    (fun B : TwoLogInterpolation.BaseData =>
      TwoLogNormalizedNumberFieldMinors.cofinal_field_minors (E := E) B)
  have hbad := TwoLogApproximationSelection.unbounded_den_of_infinite_good
    x nu (by nlinarith) hinfinite
  obtain ⟨D, htarget, hw, hr, hrinj, hfloor, hgap, hcollision⟩ :=
    exists_two_log_normalized_partial_data (degreeRatio S) C branchA branchB
      (height+Real.log 2) (Real.log (4*(1+C*(1+|x|)))) hD hC hA hB hgrowth hcoefficient
      x hirr.ne_zero da db u hda hdb hu nu hnu thresholds hbad 0
  have hgood : ∀ tau ∈ S, ∃ LA LB : ℂ,
      Complex.exp LA = tau a ∧ Complex.exp LB = tau b ∧
      (tau c * (D.target : ℂ)) * LB = LA ∧ ‖LA‖ ≤ branchA ∧ ‖LB‖ ≤ branchB := by
    intro tau htau
    let good : S := ⟨tau, htau⟩
    refine ⟨logA good, logB good, hexpA good, hexpB good, ?_, (hnorm good).1, (hnorm good).2⟩
    simpa only [htarget] using hrel good
  apply TwoLogNormalizedComparison.cofinal_field_minors_inconsistent D a b c S hS
    (by nlinarith) C branchA branchB height hC hA hB hhgt hscalar
    (fun tau => (hhouse tau).1) (fun tau => (hhouse tau).2) hgood da db u hda hdb hu hai hbi hci
  · simpa only [htarget] using hgap
  · simpa only [htarget] using hcollision
  · intro L
    have hscaled_inj : Function.Injective (fun i => c * (D.r i : E)) := by
      intro i j he
      apply hrinj
      have h := mul_left_cancel₀ hc0 he
      exact_mod_cast h
    have hscaled_nonrat (i : Fin D.m) (q : ℚ) : c * (D.r i : E) ≠ (q : E) :=
      TwoLogNormalizedSlopes.scaled_rational_ne_rat c hc (D.r i) (hr i) q
    have hpair : Function.Injective (fun j : Fin D.K => ((sigma b)^j.val, (sigma a)^j.val)) := by
      intro j k he
      apply Fin.ext
      apply paired_powers_injective_of_not_both_torsion a b ha hb htorus
      apply Prod.ext
      · apply sigma.injective
        simpa only [map_pow] using congrArg Prod.fst he
      · apply sigma.injective
        simpa only [map_pow] using congrArg Prod.snd he
    obtain ⟨H, hLH, hH, sel, hsel, hdet, hemb⟩ :=
      hthresholds D.geometry D.rationalWeights hw (fun i => c * (D.r i : E))
        hscaled_inj hscaled_nonrat sigma b a hb ha hpair
        (MatrixArithmetic.truncationOrders D.q D.F0 D.v) D.data_truncation_weight L
    exact ⟨H, hLH, hH, sel, hdet⟩

theorem normalizedEmbeddingMatchedLogRatio_irrationalityExponent_bounds
    (a b c : E) (hc : ∀ q : ℚ, c ≠ (q : E))
    (htorus : ¬((∃ n : ℕ, 0 < n ∧ a^n = 1) ∧ (∃ n : ℕ, 0 < n ∧ b^n = 1)))
    (x : ℝ) (hirr : Irrational x)
    (S : Finset (E →+* ℂ)) (hS : S.Nonempty)
    (hmatch : ∀ sigma ∈ S, ∃ LA LB : ℂ,
      LB ≠ 0 ∧ Complex.exp LA = sigma a ∧ Complex.exp LB = sigma b ∧
        (sigma c * (x : ℂ)) * LB = LA) :
    2 ≤ irrationalityExponent x ∧ irrationalityExponent x ≤ 3 * degreeRatio S := by
  classical
  choose logA logB hlogB hexpA hexpB hrel using (fun sigma : S => hmatch sigma.val sigma.prop)
  apply irrationalityExponent_bounds_of_finite_good hirr
  exact normalizedEmbeddingMatchedLogRatio_finite_good a b c hc htorus S hS logA logB x
    hexpA hexpB hlogB hrel hirr

end QuadraticPi


==> anc/lean/QuadraticPi/NormalizedEmbeddingMatchedLogRatioUnconditional.lean <==
import QuadraticPi.TwoLogRepresentedExactNormContradiction

/-! Nonzero normalized matching supplies its own irrationality proof.
The exact rational branch is excluded by the represented-denominator norm
contradiction; the existing irrational-approximation endpoint then applies. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi
open OAI.PiExponent TwoLogComplexPartialComparison
variable {E : Type*} [Field E] [NumberField E]

theorem normalizedEmbeddingMatchedLogRatio_irrational
    (a b c : E) (hc : ∀ q : ℚ, c ≠ (q : E))
    (htorus : ¬((∃ n : ℕ, 0 < n ∧ a^n = 1) ∧ (∃ n : ℕ, 0 < n ∧ b^n = 1)))
    (x : ℝ) (hx : x ≠ 0) (S : Finset (E →+* ℂ)) (hS : S.Nonempty)
    (hmatch : ∀ sigma ∈ S, ∃ LA LB : ℂ,
      Complex.exp LA = sigma a ∧ Complex.exp LB = sigma b ∧
        (sigma c * (x : ℂ)) * LB = LA) : Irrational x := by
  classical
  rintro ⟨r, hr⟩
  have hr0 : r ≠ 0 := by intro hz; subst r; exact hx (by simpa using hr.symm)
  choose logA logB hexpA hexpB hrel using (fun sigma : S => hmatch sigma.val sigma.prop)
  apply TwoLogRepresentedExactNormContradiction.nonzero_rational_match_impossible
    a b c hc htorus r hr0 S hS logA logB hexpA hexpB
  intro sigma
  simpa only [← hr, Complex.ofReal_ratCast] using hrel sigma

theorem normalizedEmbeddingMatchedLogRatio_unconditional_irrationalityExponent_bounds
    (a b c : E) (hc : ∀ q : ℚ, c ≠ (q : E))
    (htorus : ¬((∃ n : ℕ, 0 < n ∧ a^n = 1) ∧ (∃ n : ℕ, 0 < n ∧ b^n = 1)))
    (x : ℝ) (hx : x ≠ 0) (S : Finset (E →+* ℂ)) (hS : S.Nonempty)
    (hmatch : ∀ sigma ∈ S, ∃ LA LB : ℂ,
      LB ≠ 0 ∧ Complex.exp LA = sigma a ∧ Complex.exp LB = sigma b ∧
        (sigma c * (x : ℂ)) * LB = LA) :
    2 ≤ irrationalityExponent x ∧ irrationalityExponent x ≤ 3 * degreeRatio S := by
  have hirr := normalizedEmbeddingMatchedLogRatio_irrational a b c hc htorus x hx S hS (by
    intro sigma hsigma
    obtain ⟨LA, LB, _, hA, hB, hrel⟩ := hmatch sigma hsigma
    exact ⟨LA, LB, hA, hB, hrel⟩)
  exact normalizedEmbeddingMatchedLogRatio_irrationalityExponent_bounds
    a b c hc htorus x hirr S hS hmatch

end QuadraticPi


==> anc/lean/QuadraticPi/NormalizedQuadraticLogField.lean <==
import QuadraticPi.AlgebraicLogField
import Mathlib.Analysis.SpecialFunctions.Sqrt
import Mathlib.Analysis.SpecialFunctions.Log.Basic

/-! # All-embedding matching for normalized quadratic logarithms

For a positive quadratic argument α = u + v√d whose norm is ±1, squaring
produces an element with reciprocal conjugates. The simultaneous exponential
matching uses γ = 2√d and x = log(α)/√d. No invariance under irrational
algebraic scaling is asserted or used. Square values of `d` are allowed.
-/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.NormalizedQuadraticLogField

abbrev FieldOf (d : ℕ) := AlgebraicLogField.RealField (Real.sqrt (d : ℝ))

theorem sqrt_isAlgebraic (d : ℕ) : IsAlgebraic ℚ (Real.sqrt (d : ℝ)) := by
  apply IsAlgebraic.of_pow (n := 2) (by decide)
  rw [Real.sq_sqrt (Nat.cast_nonneg d)]
  simpa using (isIntegral_algebraMap (R := ℚ) (A := ℝ) (x := (d : ℚ))).isAlgebraic

instance fieldOf_numberField (d : ℕ) : NumberField (FieldOf d) :=
  AlgebraicLogField.realField_numberField _ (sqrt_isAlgebraic d)

def delta (d : ℕ) : FieldOf d := AlgebraicLogField.realGenerator (Real.sqrt (d : ℝ))
def gamma (d : ℕ) : FieldOf d := 2 * delta d

def argument (d : ℕ) (u v : ℚ) : ℝ := (u : ℝ) + (v : ℝ) * Real.sqrt (d : ℝ)
def conjugate (d : ℕ) (u v : ℚ) : ℝ := (u : ℝ) - (v : ℝ) * Real.sqrt (d : ℝ)
def algebraicArgument (d : ℕ) (u v : ℚ) : FieldOf d := ((u : FieldOf d) + v * delta d)^2
def target (d : ℕ) (u v : ℚ) : ℝ := Real.log (argument d u v) / Real.sqrt (d : ℝ)

theorem delta_sq (d : ℕ) : delta d ^ 2 = (d : FieldOf d) := by
  apply Subtype.ext
  change Real.sqrt (d : ℝ) ^ 2 = (d : ℝ)
  exact Real.sq_sqrt (Nat.cast_nonneg d)

theorem delta_integral (d : ℕ) : IsIntegral ℤ (delta d) := by
  apply IsIntegral.of_pow (n := 2) (by decide)
  rw [delta_sq]
  simpa using (isIntegral_algebraMap (R := ℤ) (A := FieldOf d) (x := (d : ℤ)))

theorem gamma_integral (d : ℕ) : IsIntegral ℤ (gamma d) := by
  apply IsIntegral.mul _ (delta_integral d)
  exact isIntegral_algebraMap (x := (2 : ℤ))

theorem delta_ne_zero (d : ℕ) (hd : 0 < d) : delta d ≠ 0 := by
  intro hz
  have h := congrArg Subtype.val hz
  change Real.sqrt (d : ℝ) = 0 at h
  have hp : 0 < Real.sqrt (d : ℝ) := Real.sqrt_pos.mpr (by exact_mod_cast hd)
  exact hp.ne' h

theorem gamma_ne_zero (d : ℕ) (hd : 0 < d) : gamma d ≠ 0 :=
  mul_ne_zero (by norm_num) (delta_ne_zero d hd)

theorem target_ne_zero (d : ℕ) (hd : 0 < d) (u v : ℚ)
    (hpos : 0 < argument d u v) (hne : argument d u v ≠ 1) : target d u v ≠ 0 :=
  div_ne_zero (Real.log_ne_zero_of_pos_of_ne_one hpos hne)
    (Real.sqrt_pos.mpr (by exact_mod_cast hd)).ne'

/-- Every complex embedding sends the generator to one of the two roots.
In degree one only the applicable alternative is used. -/
theorem embedding_delta (d : ℕ) (σ : FieldOf d →+* ℂ) :
    σ (delta d) = (Real.sqrt (d : ℝ) : ℂ) ∨
      σ (delta d) = -(Real.sqrt (d : ℝ) : ℂ) := by
  apply sq_eq_sq_iff_eq_or_eq_neg.mp
  rw [← map_pow, delta_sq, map_natCast]
  norm_cast
  exact (Real.sq_sqrt (Nat.cast_nonneg d)).symm

/-- Squaring eliminates either possible sign of the quadratic norm. -/
theorem argument_sq_mul_conjugate_sq (d : ℕ) (u v : ℚ)
    (hnorm : (u^2 - (d : ℚ) * v^2)^2 = 1) :
    argument d u v ^ 2 * conjugate d u v ^ 2 = 1 := by
  have hn : ((u : ℝ)^2 - (d : ℝ)*(v : ℝ)^2)^2 = 1 := by exact_mod_cast hnorm
  have hs := Real.sq_sqrt (Nat.cast_nonneg d)
  dsimp [argument, conjugate]
  calc
    _ = ((u : ℝ)^2 - (Real.sqrt (d : ℝ))^2*(v : ℝ)^2)^2 := by ring
    _ = 1 := by rw [hs]; exact hn

theorem conjugate_sq_eq_inv (d : ℕ) (u v : ℚ)
    (hnorm : (u^2 - (d : ℚ) * v^2)^2 = 1) :
    conjugate d u v ^ 2 = (argument d u v ^ 2)⁻¹ := by
  have h := argument_sq_mul_conjugate_sq d u v hnorm
  have ha : argument d u v ^ 2 ≠ 0 := by intro hz; rw [hz, zero_mul] at h; norm_num at h
  apply mul_left_cancel₀ ha
  rw [mul_inv_cancel₀ ha]
  exact h

/-- Exact image of the squared argument at the positive-sign embedding. -/
theorem embedding_argument_pos (d : ℕ) (u v : ℚ) (σ : FieldOf d →+* ℂ)
    (hσ : σ (delta d) = (Real.sqrt (d : ℝ) : ℂ)) :
    σ (algebraicArgument d u v) = ((argument d u v : ℝ) : ℂ)^2 := by
  simp only [algebraicArgument, map_pow, map_add, map_mul, map_ratCast, hσ,
    argument, Complex.ofReal_add, Complex.ofReal_mul, Complex.ofReal_ratCast]

/-- Positivity at the distinguished embedding gives a nonzero algebraic base. -/
theorem algebraicArgument_ne_zero (d : ℕ) (u v : ℚ)
    (hpos : 0 < argument d u v) : algebraicArgument d u v ≠ 0 := by
  intro hz
  have he := embedding_argument_pos d u v
    (AlgebraicLogField.realEmbedding (Real.sqrt (d : ℝ))) (by rfl)
  rw [hz, map_zero] at he
  have ha : ((argument d u v : ℝ) : ℂ) ≠ 0 := by exact_mod_cast hpos.ne'
  exact (pow_ne_zero 2 ha) he.symm

/-- Exact image at the negative-sign embedding, including norm minus one. -/
theorem embedding_argument_neg (d : ℕ) (u v : ℚ)
    (hnorm : (u^2 - (d : ℚ) * v^2)^2 = 1) (σ : FieldOf d →+* ℂ)
    (hσ : σ (delta d) = -(Real.sqrt (d : ℝ) : ℂ)) :
    σ (algebraicArgument d u v) = (((argument d u v : ℝ) : ℂ)^2)⁻¹ := by
  have hc : σ (algebraicArgument d u v) = ((conjugate d u v : ℝ) : ℂ)^2 := by
    simp only [algebraicArgument, map_pow, map_add, map_mul, map_ratCast, hσ,
      conjugate, Complex.ofReal_sub, Complex.ofReal_mul, Complex.ofReal_ratCast]
    ring
  rw [hc, ← Complex.ofReal_pow, conjugate_sq_eq_inv d u v hnorm]
  simp only [Complex.ofReal_inv, Complex.ofReal_pow]

/-- The required exponential identity holds simultaneously at every embedding. -/
theorem all_embeddings_match (d : ℕ) (hd : 0 < d) (u v : ℚ)
    (hpos : 0 < argument d u v)
    (hnorm : (u^2 - (d : ℚ) * v^2)^2 = 1) :
    ∀ σ : FieldOf d →+* ℂ,
      Complex.exp (σ (gamma d) * (target d u v : ℂ)) = σ (algebraicArgument d u v) := by
  intro σ
  have hs : (Real.sqrt (d : ℝ) : ℂ) ≠ 0 := by
    exact_mod_cast (Real.sqrt_pos.mpr (by exact_mod_cast hd : (0 : ℝ) < d)).ne'
  have hratio : (target d u v : ℂ) =
      (Real.log (argument d u v) : ℂ) / (Real.sqrt (d : ℝ) : ℂ) := by
    simp only [target, Complex.ofReal_div]
  have hexp : Complex.exp (2 * (Real.log (argument d u v) : ℂ)) =
      ((argument d u v : ℝ) : ℂ)^2 := by
    rw [show (2 : ℂ) = ((2 : ℕ) : ℂ) from rfl, Complex.exp_nat_mul,
      ← Complex.ofReal_exp, Real.exp_log hpos]
  rcases embedding_delta d σ with hσ | hσ
  · rw [embedding_argument_pos d u v σ hσ, gamma, map_mul, map_ofNat, hσ, hratio]
    have he : (2 * (Real.sqrt (d : ℝ) : ℂ)) *
        ((Real.log (argument d u v) : ℂ) / (Real.sqrt (d : ℝ) : ℂ)) =
        2 * (Real.log (argument d u v) : ℂ) := by field_simp
    rw [he]
    exact hexp
  · rw [embedding_argument_neg d u v hnorm σ hσ, gamma, map_mul, map_ofNat, hσ, hratio]
    have he : (2 * -(Real.sqrt (d : ℝ) : ℂ)) *
        ((Real.log (argument d u v) : ℂ) / (Real.sqrt (d : ℝ) : ℂ)) =
        -(2 * (Real.log (argument d u v) : ℂ)) := by field_simp
    rw [he, Complex.exp_neg, hexp]

end QuadraticPi.NormalizedQuadraticLogField


==> anc/lean/QuadraticPi/NormalizedQuadraticLogarithmLinearCombination.lean <==
import QuadraticPi.RationalNormalizedQuadraticLogarithmTheorem
import QuadraticPi.ScalarMatchingLinearCombination

/-!
# Rational linear closure of normalized quadratic logarithms

The positive rational parameter `D` is fixed for the entire finite family.
Each argument is positive and its explicit quadratic norm is either sign of
one. Individual arguments may equal one and individual coefficients may be
zero; only the final real sum must be nonzero. Positive rational squares are
allowed as in the coordinate theorem. No abstract `Algebra.norm` adapter or
closure across different quadratic fields is claimed here.
-/
set_option autoImplicit false
noncomputable section
open scoped BigOperators
namespace QuadraticPi

theorem normalizedQuadraticLogarithm_rational_sum_eventualLowerBound
    {ι : Type*} (s : Finset ι) (D : ℚ) (hD : 0 < D) (q u v : ι → ℚ)
    (hpos : ∀ i ∈ s, 0 < (u i : ℝ)+(v i : ℝ)*Real.sqrt (D : ℝ))
    (hnorm : ∀ i ∈ s, ((u i)^2-D*(v i)^2)^2 = 1)
    (hne : (∑ i ∈ s, (q i : ℝ)*
      (Real.log ((u i : ℝ)+(v i : ℝ)*Real.sqrt (D : ℝ))/Real.sqrt (D : ℝ))) ≠ 0) :
    EventualLowerBound (∑ i ∈ s, (q i : ℝ)*
      (Real.log ((u i : ℝ)+(v i : ℝ)*Real.sqrt (D : ℝ))/Real.sqrt (D : ℝ))) := by
  apply scalarMatching_rational_sum_eventualLowerBound s q
    (fun i => RationalNormalizedQuadraticLogField.target D (u i) (v i))
    (fun i => RationalNormalizedQuadraticLogField.algebraicArgument D (u i) (v i))
    (RationalNormalizedQuadraticLogField.gamma D)
    (RationalNormalizedQuadraticLogField.gamma_ne_zero D hD)
  · intro i hi
    exact RationalNormalizedQuadraticLogField.all_embeddings_match D hD
      (u i) (v i) (hpos i hi) (hnorm i hi)
  · exact hne

/-- Every nonzero rational combination in one fixed normalized quadratic
logarithm family has ordinary real irrationality exponent exactly two. -/
theorem normalizedQuadraticLogarithm_rational_sum_irrationalityExponent_eq_two
    {ι : Type*} (s : Finset ι) (D : ℚ) (hD : 0 < D) (q u v : ι → ℚ)
    (hpos : ∀ i ∈ s, 0 < (u i : ℝ)+(v i : ℝ)*Real.sqrt (D : ℝ))
    (hnorm : ∀ i ∈ s, ((u i)^2-D*(v i)^2)^2 = 1)
    (hne : (∑ i ∈ s, (q i : ℝ)*
      (Real.log ((u i : ℝ)+(v i : ℝ)*Real.sqrt (D : ℝ))/Real.sqrt (D : ℝ))) ≠ 0) :
    irrationalityExponent (∑ i ∈ s, (q i : ℝ)*
      (Real.log ((u i : ℝ)+(v i : ℝ)*Real.sqrt (D : ℝ))/Real.sqrt (D : ℝ))) = 2 :=
  irrationalityExponent_eq_two_of_eventualLowerBound
    (normalizedQuadraticLogarithm_rational_sum_eventualLowerBound s D hD q u v hpos hnorm hne)

end QuadraticPi


==> anc/lean/QuadraticPi/NormalizedQuadraticLogarithmTheorem.lean <==
import QuadraticPi.FullEmbeddingLogarithmTheorem
import QuadraticPi.NormalizedQuadraticLogField

/-! # Exact exponents of normalized quadratic logarithms

The normalization is proved through simultaneous matching at all embeddings.
No invariance under multiplication by an irrational algebraic number is used.
In particular, the golden-ratio result below concerns log(φ)/√5, not log(φ).
-/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi

/-- Positive quadratic arguments with norm plus or minus one. The square
norm hypothesis includes both signs without a case split in the endpoint. -/
theorem normalizedQuadraticLogarithm_eventualLowerBound
    (d : ℕ) (hd : 0 < d) (u v : ℚ)
    (hpos : 0 < (u : ℝ) + (v : ℝ) * Real.sqrt (d : ℝ))
    (hne : (u : ℝ) + (v : ℝ) * Real.sqrt (d : ℝ) ≠ 1)
    (hnorm : (u^2 - (d : ℚ) * v^2)^2 = 1) :
    EventualLowerBound
      (Real.log ((u : ℝ) + (v : ℝ) * Real.sqrt (d : ℝ)) / Real.sqrt (d : ℝ)) := by
  exact fullEmbeddingLogarithm_eventualLowerBound
    (NormalizedQuadraticLogField.algebraicArgument d u v)
    (NormalizedQuadraticLogField.gamma d)
    (NormalizedQuadraticLogField.gamma_integral d)
    (NormalizedQuadraticLogField.gamma_ne_zero d hd)
    (NormalizedQuadraticLogField.target d u v)
    (NormalizedQuadraticLogField.target_ne_zero d hd u v hpos hne)
    (NormalizedQuadraticLogField.all_embeddings_match d hd u v hpos hnorm)

theorem normalizedQuadraticLogarithm_irrational
    (d : ℕ) (hd : 0 < d) (u v : ℚ)
    (hpos : 0 < (u : ℝ) + (v : ℝ) * Real.sqrt (d : ℝ))
    (hne : (u : ℝ) + (v : ℝ) * Real.sqrt (d : ℝ) ≠ 1)
    (hnorm : (u^2 - (d : ℚ) * v^2)^2 = 1) :
    Irrational
      (Real.log ((u : ℝ) + (v : ℝ) * Real.sqrt (d : ℝ)) / Real.sqrt (d : ℝ)) :=
  irrational_of_eventualLowerBound
    (normalizedQuadraticLogarithm_eventualLowerBound d hd u v hpos hne hnorm)

theorem normalizedQuadraticLogarithm_irrationalityExponent_eq_two
    (d : ℕ) (hd : 0 < d) (u v : ℚ)
    (hpos : 0 < (u : ℝ) + (v : ℝ) * Real.sqrt (d : ℝ))
    (hne : (u : ℝ) + (v : ℝ) * Real.sqrt (d : ℝ) ≠ 1)
    (hnorm : (u^2 - (d : ℚ) * v^2)^2 = 1) :
    irrationalityExponent
      (Real.log ((u : ℝ) + (v : ℝ) * Real.sqrt (d : ℝ)) / Real.sqrt (d : ℝ)) = 2 :=
  irrationalityExponent_eq_two_of_eventualLowerBound
    (normalizedQuadraticLogarithm_eventualLowerBound d hd u v hpos hne hnorm)

/-- The golden-ratio logarithm divided by √5, with the exact real expression. -/
theorem goldenRatioNormalized_eventualLowerBound :
    EventualLowerBound (Real.log ((1 + Real.sqrt 5) / 2) / Real.sqrt 5) := by
  have hs : 1 < Real.sqrt (5 : ℝ) := by
    have hsq := Real.sq_sqrt (by norm_num : (0 : ℝ) ≤ 5)
    nlinarith [Real.sqrt_nonneg (5 : ℝ)]
  have hp : 0 < ((1/2 : ℚ) : ℝ) + ((1/2 : ℚ) : ℝ) * Real.sqrt (5 : ℝ) := by
    norm_num
    positivity
  have hn : ((1/2 : ℚ) : ℝ) + ((1/2 : ℚ) : ℝ) * Real.sqrt (5 : ℝ) ≠ 1 := by
    norm_num; nlinarith
  have h := normalizedQuadraticLogarithm_eventualLowerBound
    5 (by norm_num) (1/2) (1/2) hp hn (by norm_num)
  have he : ((1/2 : ℚ) : ℝ) + ((1/2 : ℚ) : ℝ) * Real.sqrt (5 : ℝ) =
      (1 + Real.sqrt (5 : ℝ)) / 2 := by norm_num; ring
  simpa only [Nat.cast_ofNat, he] using h

theorem goldenRatioNormalized_irrational :
    Irrational (Real.log ((1 + Real.sqrt 5) / 2) / Real.sqrt 5) :=
  irrational_of_eventualLowerBound goldenRatioNormalized_eventualLowerBound

theorem goldenRatioNormalized_irrationalityExponent_eq_two :
    irrationalityExponent (Real.log ((1 + Real.sqrt 5) / 2) / Real.sqrt 5) = 2 :=
  irrationalityExponent_eq_two_of_eventualLowerBound goldenRatioNormalized_eventualLowerBound

/-- The norm-minus-one unit 1+√2 is included by the squared norm hypothesis. -/
theorem oneAddSqrtTwoNormalized_eventualLowerBound :
    EventualLowerBound (Real.log (1 + Real.sqrt 2) / Real.sqrt 2) := by
  have hs : 0 < Real.sqrt (2 : ℝ) := Real.sqrt_pos.mpr (by norm_num)
  have hp : 0 < ((1 : ℚ) : ℝ) + ((1 : ℚ) : ℝ) * Real.sqrt (2 : ℝ) := by
    norm_num
    positivity
  have hn : ((1 : ℚ) : ℝ) + ((1 : ℚ) : ℝ) * Real.sqrt (2 : ℝ) ≠ 1 := by
    norm_num
  simpa using normalizedQuadraticLogarithm_eventualLowerBound
    2 (by norm_num) 1 1 hp hn (by norm_num)

theorem oneAddSqrtTwoNormalized_irrational :
    Irrational (Real.log (1 + Real.sqrt 2) / Real.sqrt 2) :=
  irrational_of_eventualLowerBound oneAddSqrtTwoNormalized_eventualLowerBound

theorem oneAddSqrtTwoNormalized_irrationalityExponent_eq_two :
    irrationalityExponent (Real.log (1 + Real.sqrt 2) / Real.sqrt 2) = 2 :=
  irrationalityExponent_eq_two_of_eventualLowerBound oneAddSqrtTwoNormalized_eventualLowerBound

end QuadraticPi


==> anc/lean/QuadraticPi/NumberFieldDeterminant.lean <==
import Mathlib.NumberTheory.NumberField.House
import Mathlib.NumberTheory.NumberField.Norm
import Mathlib.Analysis.SpecialFunctions.Log.Basic

/-! Product-formula lower bounds for one specified embedding. The loss from
the other embeddings is retained explicitly; no individual real embedding
is assumed to have norm at least one. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.NumberFieldDeterminant
open scoped NumberField BigOperators NNReal
variable {E : Type*} [Field E] [NumberField E]

theorem one_le_norm_norm_of_isIntegral {z : E}
    (hz : IsIntegral ℤ z) (hne : z ≠ 0) : 1 ≤ ‖Algebra.norm ℚ z‖ := by
  let a : 𝓞 E := ⟨z, hz⟩
  have ha : a ≠ 0 := by
    intro h
    exact hne (congrArg (fun x : 𝓞 E => (x : E)) h)
  change 1 ≤ ‖Algebra.norm ℚ (a : E)‖
  rw [← Algebra.coe_norm_int, ← Rat.norm_cast_real, Rat.cast_intCast,
    Real.norm_eq_abs, ← Int.cast_abs, ← Int.cast_one, Int.cast_le]
  exact Int.one_le_abs (Algebra.norm_ne_zero_iff.mpr ha)

theorem one_le_norm_mul_house_pow (σ : E →+* ℂ) {z : E}
    (hz : IsIntegral ℤ z) (hne : z ≠ 0) :
    1 ≤ ‖σ z‖ * NumberField.house z ^ (Module.finrank ℚ E - 1) :=
  (one_le_norm_norm_of_isIntegral hz hne).trans
    (NumberField.norm_norm_le_norm_mul_house_pow z σ)

theorem house_pos {z : E} (hne : z ≠ 0) : 0 < NumberField.house z := by
  let σ : E →+* ℂ := Classical.arbitrary _
  exact (norm_pos_iff.mpr ((map_ne_zero σ).mpr hne)).trans_le
    (NumberField.norm_embedding_le_house z σ)

theorem log_embedding_lower_of_integral (σ : E →+* ℂ) {z : E}
    (hz : IsIntegral ℤ z) (hne : z ≠ 0) :
    -(Module.finrank ℚ E - 1 : ℕ) * Real.log (NumberField.house z) ≤
      Real.log ‖σ z‖ := by
  have hσ : 0 < ‖σ z‖ := norm_pos_iff.mpr ((map_ne_zero σ).mpr hne)
  have h := Real.log_nonneg (one_le_norm_mul_house_pow σ hz hne)
  rw [Real.log_mul hσ.ne' (pow_pos (house_pos hne) _).ne', Real.log_pow] at h
  linarith

theorem house_le_of_embedding_norm_le {z : E} {B : ℝ}
    (hB : 0 ≤ B) (h : ∀ σ : E →+* ℂ, ‖σ z‖ ≤ B) :
    NumberField.house z ≤ B := by
  rw [NumberField.house_eq_sup']
  have hh : Finset.univ.sup' Finset.univ_nonempty (fun σ : E →+* ℂ => ‖σ z‖₊) ≤
      (⟨B, hB⟩ : ℝ≥0) :=
    Finset.sup'_le _ _ (fun σ _ => h σ)
  exact hh

theorem cleared_norm_lower_bound (σ : E →+* ℂ) (z : E) (C : ℚ)
    (hC : 0 < C) (hz : IsIntegral ℤ ((C : E) * z)) (hne : z ≠ 0) :
    1 ≤ (C : ℝ) ^ Module.finrank ℚ E *
      (‖σ z‖ * NumberField.house z ^ (Module.finrank ℚ E - 1)) := by
  have hC' : (C : E) ≠ 0 := by exact_mod_cast hC.ne'
  have hi := one_le_norm_norm_of_isIntegral hz (mul_ne_zero hC' hne)
  have hnorm : Algebra.norm ℚ ((C : E) * z) =
      C ^ Module.finrank ℚ E * Algebra.norm ℚ z := by
    rw [map_mul]
    congr 1
    exact Algebra.norm_algebraMap C
  rw [hnorm, norm_mul, norm_pow] at hi
  have hnormC : ‖C‖ = (C : ℝ) := by
    rw [← Rat.norm_cast_real, Real.norm_eq_abs, abs_of_pos]
    exact_mod_cast hC
  rw [hnormC] at hi
  exact hi.trans (mul_le_mul_of_nonneg_left
    (NumberField.norm_norm_le_norm_mul_house_pow z σ) (by positivity))

/-- A positive rational clearing factor costs the full field degree; only
the other `d-1` embeddings incur the stated house loss. -/
theorem cleared_log_lower_bound (σ : E →+* ℂ) (z : E) (C : ℚ)
    (hC : 0 < C) (hz : IsIntegral ℤ ((C : E) * z)) (hne : z ≠ 0)
    (L : ℝ) (hhouse : Real.log (NumberField.house z) ≤ L) :
    -(Module.finrank ℚ E : ℝ) * Real.log (C : ℝ) -
      (Module.finrank ℚ E - 1 : ℕ) * L ≤ Real.log ‖σ z‖ := by
  have hCR : (0 : ℝ) < C := by exact_mod_cast hC
  have hσ : 0 < ‖σ z‖ := norm_pos_iff.mpr ((map_ne_zero σ).mpr hne)
  have h := Real.log_nonneg (cleared_norm_lower_bound σ z C hC hz hne)
  rw [Real.log_mul (pow_pos hCR _).ne'
      (mul_pos hσ (pow_pos (house_pos hne) _)).ne',
    Real.log_mul hσ.ne' (pow_pos (house_pos hne) _).ne', Real.log_pow, Real.log_pow] at h
  have hh := mul_le_mul_of_nonneg_left hhouse
    (Nat.cast_nonneg (Module.finrank ℚ E - 1) : (0 : ℝ) ≤ _)
  linarith

theorem cleared_log_lower_bound_of_conjugates
    (σ : E →+* ℂ) (z : E) (C : ℚ)
    (hC : 0 < C) (hz : IsIntegral ℤ ((C : E) * z)) (hne : z ≠ 0)
    (L : ℝ) (hconj : ∀ τ : E →+* ℂ, ‖τ z‖ ≤ Real.exp L) :
    -(Module.finrank ℚ E : ℝ) * Real.log (C : ℝ) -
      (Module.finrank ℚ E - 1 : ℕ) * L ≤ Real.log ‖σ z‖ := by
  apply cleared_log_lower_bound σ z C hC hz hne L
  exact (Real.log_le_iff_le_exp (house_pos hne)).mpr
    (house_le_of_embedding_norm_le (Real.exp_pos L).le hconj)

theorem det_row_column_scale {ι : Type*} [Fintype ι] [DecidableEq ι]
    (A : Matrix ι ι E) (r c : ι → E) :
    Matrix.det (fun i j => r i * (c j * A i j)) =
      (∏ i, r i) * (∏ j, c j) * A.det := by
  calc
    _ = (∏ i, r i) * (Matrix.of fun i j => c j * A i j).det :=
      Matrix.det_mul_column r (Matrix.of fun i j => c j * A i j)
    _ = _ := by rw [Matrix.det_mul_row c A]; ring

theorem integral_scaled_det {ι : Type*} [Fintype ι] [DecidableEq ι]
    (A : Matrix ι ι E) (D : ℚ) (r c : ι → ℚ)
    (hentries : ∀ i j, IsIntegral ℤ
      ((D : E) * (r i : E) * ((c j : E) * A i j))) :
    IsIntegral ℤ
      (((D ^ Fintype.card ι * (∏ i, r i) * (∏ i, c i) : ℚ) : E) * A.det) := by
  have h := IsIntegral.det hentries
  rw [det_row_column_scale A (fun i => (D : E) * (r i : E)) (fun j => (c j : E))] at h
  simpa only [Finset.prod_mul_distrib, Finset.prod_const, Finset.card_univ,
    Rat.cast_mul, Rat.cast_pow, Rat.cast_prod, mul_assoc] using h

/-- The determinant version records row and column denominator gains before
the full-degree norm loss. The conjugate bound is on this same minor. -/
theorem cleared_det_log_bound_with_denominator
    {ι : Type*} [Fintype ι] [DecidableEq ι]
    (σ : E →+* ℂ) (A : Matrix ι ι E) (D : ℚ) (r c : ι → ℚ)
    (hD : 0 < D) (hr : ∀ i, 0 < r i) (hc : ∀ i, 0 < c i)
    (hA : A.det ≠ 0)
    (hentries : ∀ i j, IsIntegral ℤ
      ((D : E) * (r i : E) * ((c j : E) * A i j)))
    (L : ℝ) (hconj : ∀ τ : E →+* ℂ, Real.log ‖τ A.det‖ ≤ L) :
    -(Module.finrank ℚ E : ℝ) *
      ((Fintype.card ι : ℝ) * Real.log (D : ℝ) +
        (∑ i, Real.log (r i : ℝ)) + ∑ i, Real.log (c i : ℝ)) -
      (Module.finrank ℚ E - 1 : ℕ) * L ≤ Real.log ‖σ A.det‖ := by
  let C : ℚ := D ^ Fintype.card ι * (∏ i, r i) * (∏ i, c i)
  have hC : 0 < C := mul_pos (mul_pos (pow_pos hD _)
    (Finset.prod_pos (fun i _ => hr i))) (Finset.prod_pos (fun i _ => hc i))
  have hi : IsIntegral ℤ ((C : E) * A.det) := integral_scaled_det A D r c hentries
  have h := cleared_log_lower_bound_of_conjugates σ A.det C hC hi hA L (fun τ =>
    (Real.log_le_iff_le_exp (norm_pos_iff.mpr ((map_ne_zero τ).mpr hA))).mp (hconj τ))
  have hDR : (0 : ℝ) < D := by exact_mod_cast hD
  have hrR : ∀ i, (0 : ℝ) < r i := fun i => by exact_mod_cast hr i
  have hcR : ∀ i, (0 : ℝ) < c i := fun i => by exact_mod_cast hc i
  have hrp : (0 : ℝ) < ∏ i, (r i : ℝ) := Finset.prod_pos (fun i _ => hrR i)
  have hcp : (0 : ℝ) < ∏ i, (c i : ℝ) := Finset.prod_pos (fun i _ => hcR i)
  simpa only [C, Rat.cast_mul, Rat.cast_pow, Rat.cast_prod,
    Real.log_mul (mul_pos (pow_pos hDR _) hrp).ne' hcp.ne',
    Real.log_mul (pow_pos hDR _).ne' hrp.ne', Real.log_pow,
    Real.log_prod (fun i _ => (hrR i).ne'),
    Real.log_prod (fun i _ => (hcR i).ne')] using h

/-- Scalar bookkeeping used after the explicit determinant clearing lemma. -/
theorem normalized_arithmetic_bound (degree : ℕ)
    (M H mean E0 delta logD columnCost rowCost logAbsDet houseError remainder : ℝ)
    (hM : 0 < M) (hH : 0 < H)
    (hclear : -(degree : ℝ) * (M * logD + columnCost - rowCost) -
      (degree - 1 : ℕ) * (M * H * (houseError + remainder)) ≤ logAbsDet)
    (hden : logD ≤ H * E0)
    (hcol : columnCost ≤ M * H)
    (hrow : M * H * mean - M * H * delta ≤ rowCost) :
    -(degree : ℝ) * (1 - mean) -
      ((degree : ℝ) * (E0 + delta) + (degree - 1 : ℕ) * houseError) -
      (degree - 1 : ℕ) * remainder ≤ logAbsDet / (M * H) := by
  apply (le_div_iff₀ (mul_pos hM hH)).mpr
  have hd := mul_le_mul_of_nonneg_left hden hM.le
  have hc : M * logD + columnCost - rowCost ≤ M * H * (E0 + 1 - mean + delta) := by
    nlinarith only [hd, hcol, hrow]
  have hdc := mul_le_mul_of_nonneg_left hc (Nat.cast_nonneg degree : (0 : ℝ) ≤ _)
  nlinarith only [hclear, hdc]

end QuadraticPi.NumberFieldDeterminant


==> anc/lean/QuadraticPi/NumberFieldMovingAdapters.lean <==
import QuadraticPi.NumberFieldMovingMatrix
import Mathlib.RingTheory.IntegralClosure.Algebra.Basic

/-!
# Exact adapters for logarithms normalized by an algebraic scalar

One family of rational approximants to a real number gives centers
`gamma * p_i / q_i` in the coefficient field. Every embedding transports the
same selected determinant. The integrality statement clears the rational
denominators when `gamma` is integral; it does not assume the entries of the
interpolation matrix integral.
-/

set_option autoImplicit false
noncomputable section

namespace QuadraticPi.NumberFieldMovingAdapters
open OAI OAI.PiExponent

variable {E : Type*} [Field E] [CharZero E] [Algebra ℚ E]

def scaledRationalCenters {m : ℕ} (gamma : E) (p : Fin m → ℤ)
    (q : Fin m → ℕ) : Fin m → E := fun i => gamma * (p i : E) / (q i : E)

theorem map_scaledRationalCenters {F : Type*} [Field F] [Algebra ℚ F]
    (σ : E →+* F) {m : ℕ} (gamma : E) (p : Fin m → ℤ) (q : Fin m → ℕ) :
    (fun i => σ (scaledRationalCenters gamma p q i)) =
      scaledRationalCenters (σ gamma) p q := by
  funext i
  simp only [scaledRationalCenters, map_div₀, map_mul, map_intCast, map_natCast]

theorem scaledRationalCenters_complex {m : ℕ} (gamma : ℂ)
    (p : Fin m → ℤ) (q : Fin m → ℕ) (i : Fin m) :
    scaledRationalCenters gamma p q i =
      gamma * (((p i : ℝ) / (q i : ℝ) : ℝ) : ℂ) := by
  simp only [scaledRationalCenters, Complex.ofReal_div,
    Complex.ofReal_intCast, Complex.ofReal_natCast, mul_div_assoc]

theorem denominator_mul_scaledRationalCenters {m : ℕ} (gamma : E)
    (p : Fin m → ℤ) (q : Fin m → ℕ) (hq : ∀ i, q i ≠ 0) (i : Fin m) :
    (q i : E) * scaledRationalCenters gamma p q i = gamma * (p i : E) := by
  have hqE : (q i : E) ≠ 0 := by exact_mod_cast hq i
  dsimp [scaledRationalCenters]
  field_simp

theorem scaled_rational_centers_cleared {m : ℕ} (gamma : E)
    (hgamma : IsIntegral ℤ gamma) (p : Fin m → ℤ) (q : Fin m → ℕ)
    (hq : ∀ i, q i ≠ 0) (i : Fin m) :
    IsIntegral ℤ ((q i : E) * scaledRationalCenters gamma p q i) := by
  rw [denominator_mul_scaledRationalCenters gamma p q hq]
  exact hgamma.mul (isIntegral_intCast _)

theorem scaledRationalCenters_ne_zero {m : ℕ} (gamma : E) (hgamma : gamma ≠ 0)
    (p : Fin m → ℤ) (q : Fin m → ℕ)
    (hp : ∀ i, p i ≠ 0) (hq : ∀ i, q i ≠ 0) (i : Fin m) :
    scaledRationalCenters gamma p q i ≠ 0 := by
  exact div_ne_zero (mul_ne_zero hgamma (by exact_mod_cast hp i))
    (by exact_mod_cast hq i)

theorem norm_scaledRationalCenters_error (σ : E →+* ℂ) {m : ℕ}
    (gamma : E) (p : Fin m → ℤ) (q : Fin m → ℕ) (x : ℝ) (i : Fin m) :
    ‖σ (scaledRationalCenters gamma p q i) - σ gamma * (x : ℂ)‖ =
      ‖σ gamma‖ * |(p i : ℝ) / (q i : ℝ) - x| := by
  have hm := congrFun (map_scaledRationalCenters σ gamma p q) i
  rw [hm, scaledRationalCenters_complex, ← mul_sub, norm_mul]
  congr 1
  rw [← Complex.ofReal_sub, Complex.norm_real, Real.norm_eq_abs]

theorem selectedMinor_det_ne_zero_of_complex
    (σ : E →+* ℂ) {m : ℕ} (a : E) (K : ℕ) (w0 v0 theta : ℝ)
    (w : Fin m → ℝ) (H : ℝ) (r : Fin m → E) (T : Fin m → ℕ)
    (sel : InterpolationMatrix.Row K v0 theta w H → InterpolationMatrix.Column w0 w H)
    (hdet : (MovingLogMatrix.selectedMinor (σ a) K w0 v0 theta w H
      (fun i => σ (r i)) T sel).det ≠ 0) :
    (NumberFieldMovingMatrix.selectedMinor a K w0 v0 theta w H r T sel).det ≠ 0 := by
  intro hz
  apply hdet
  rw [← NumberFieldMovingMatrix.map_selectedMinor_det σ, hz, map_zero]

theorem every_conjugate_selectedMinor_det_ne_zero
    (σ : E →+* ℂ) {m : ℕ} (a : E) (K : ℕ) (w0 v0 theta : ℝ)
    (w : Fin m → ℝ) (H : ℝ) (r : Fin m → E) (T : Fin m → ℕ)
    (sel : InterpolationMatrix.Row K v0 theta w H → InterpolationMatrix.Column w0 w H)
    (hdet : (MovingLogMatrix.selectedMinor (σ a) K w0 v0 theta w H
      (fun i => σ (r i)) T sel).det ≠ 0) (τ : E →+* ℂ) :
    (MovingLogMatrix.selectedMinor (τ a) K w0 v0 theta w H
      (fun i => τ (r i)) T sel).det ≠ 0 := by
  rw [← NumberFieldMovingMatrix.map_selectedMinor_det τ]
  exact (map_ne_zero τ).mpr
    (selectedMinor_det_ne_zero_of_complex σ a K w0 v0 theta w H r T sel hdet)

theorem map_scaled_selectedMinor_det (σ : E →+* ℂ) {m : ℕ}
    (a gamma : E) (K : ℕ) (w0 v0 theta : ℝ)
    (w : Fin m → ℝ) (H : ℝ) (p : Fin m → ℤ) (q : Fin m → ℕ) (T : Fin m → ℕ)
    (sel : InterpolationMatrix.Row K v0 theta w H → InterpolationMatrix.Column w0 w H) :
    σ (NumberFieldMovingMatrix.selectedMinor a K w0 v0 theta w H
      (scaledRationalCenters gamma p q) T sel).det =
      (MovingLogMatrix.selectedMinor (σ a) K w0 v0 theta w H
        (scaledRationalCenters (σ gamma) p q) T sel).det := by
  rw [NumberFieldMovingMatrix.map_selectedMinor_det, map_scaledRationalCenters]

end QuadraticPi.NumberFieldMovingAdapters


==> anc/lean/QuadraticPi/NumberFieldMovingArithmetic.lean <==
import QuadraticPi.NumberFieldMovingMatrix
import QuadraticPi.MovingLogArithmetic
import Mathlib.NumberTheory.NumberField.Basic
import Mathlib.RingTheory.IntegralClosure.IsIntegralClosure.Basic

/-! Actual moving-matrix denominator clearing over a number field.
The logarithmic truncations and moving base are cleared in the ring of
integers. Rational row/column scales retain precisely the old log costs.
No integrality of the selected matrix is assumed.
-/

set_option autoImplicit false
noncomputable section
namespace QuadraticPi.NumberFieldMovingArithmetic
open OAI.PiExponent InterpolationMatrix
open scoped BigOperators NumberField
variable {E : Type*} [Field E] [NumberField E]

section RingClearing

variable {A : Type*} [CommRing A] (f : A →+* E)

theorem dvd_lcmUpto_of_pos_le {k T : ℕ} (hk : 0 < k) (hkT : k ≤ T) :
    k ∣ Nat.lcmUpto T :=
  Finset.dvd_lcm (f := id) (Finset.mem_Icc.mpr ⟨hk, hkT⟩)

theorem lcm_mul_log_coeff_range (T k : ℕ) (hk : k ≤ T) :
    (Nat.lcmUpto T : E) * PowerSeries.coeff k (PowerSeries.log E) ∈ f.range := by
  by_cases hk0 : k = 0
  · simp [hk0]
  obtain ⟨v, hv⟩ := dvd_lcmUpto_of_pos_le (Nat.pos_of_ne_zero hk0) hk
  refine ⟨((-1 : A) ^ (k + 1)) * (v : A), ?_⟩
  rw [PowerSeries.coeff_log, ite_eq_right hk0, hv]
  have hkC : (k : E) ≠ 0 := by exact_mod_cast hk0
  simp only [map_mul, map_pow, map_neg, map_one, map_natCast, map_div₀, Nat.cast_mul]
  field_simp

theorem cleared_log_trunc_mem (T : ℕ) :
    Polynomial.C (Nat.lcmUpto T : E) * NumberFieldMovingMatrix.truncatedLog E T ∈
      (Polynomial.mapRingHom f).range := by
  apply (Polynomial.mem_map_range f).mpr
  intro k
  rw [Polynomial.coeff_C_mul, NumberFieldMovingMatrix.truncatedLog, PowerSeries.coeff_trunc]
  split_ifs with hk
  · exact lcm_mul_log_coeff_range f T k hk.le
  · simp

theorem ring_C_mem (z : A) :
    Polynomial.C (f z) ∈ (Polynomial.mapRingHom f).range :=
  ⟨Polynomial.C z, by simp⟩

theorem cleared_shifted_log_trunc_mem (T q : ℕ) (z : A) :
    Polynomial.C (Nat.lcmUpto T : E) *
      (Polynomial.C (f z) + Polynomial.C (q : E) * NumberFieldMovingMatrix.truncatedLog E T) ∈
      (Polynomial.mapRingHom f).range := by
  let S := (Polynomial.mapRingHom f).range
  have hL : Polynomial.C (Nat.lcmUpto T : E) ∈ S := by simp
  have hq : Polynomial.C (q : E) ∈ S := by simp
  have hlog := cleared_log_trunc_mem f T
  have h := S.add_mem (S.mul_mem hL (ring_C_mem f z)) (S.mul_mem hq hlog)
  convert h using 1
  ring

theorem cleared_polynomial_power_mem (L e k : ℕ) (P : Polynomial E) (hk : k ≤ e)
    (hP : Polynomial.C (L : E) * P ∈ (Polynomial.mapRingHom f).range) :
    Polynomial.C ((L : E) ^ e) * P ^ k ∈ (Polynomial.mapRingHom f).range := by
  let S := (Polynomial.mapRingHom f).range
  have hL : Polynomial.C (L : E) ∈ S := by simp
  have hh := S.mul_mem (S.pow_mem hL (e - k)) (S.pow_mem hP k)
  have he : e = (e - k) + k := (Nat.sub_add_cancel hk).symm
  rw [he, map_pow, pow_add]
  simpa only [mul_pow, mul_assoc] using hh

theorem cleared_polynomial_product_mem {ι : Type*} (s : Finset ι)
    (L e k : ι → ℕ) (P : ι → Polynomial E) (hk : ∀ i ∈ s, k i ≤ e i)
    (hP : ∀ i ∈ s, Polynomial.C (L i : E) * P i ∈
      (Polynomial.mapRingHom f).range) :
    Polynomial.C (∏ i ∈ s, (L i : E) ^ e i) * (∏ i ∈ s, P i ^ k i) ∈
      (Polynomial.mapRingHom f).range := by
  let S := (Polynomial.mapRingHom f).range
  have hh := S.prod_mem (fun i hi => cleared_polynomial_power_mem f (L i) (e i) (k i)
    (P i) (hk i hi) (hP i hi))
  simpa only [← Finset.prod_mul_distrib, map_prod] using hh

theorem common_denominator_coeff_range {ι : Type*} (s : Finset ι)
    (L e k : ι → ℕ) (F : ι → Polynomial E) (P : Polynomial A)
    (hk : ∀ i ∈ s, k i ≤ e i)
    (hF : ∀ i ∈ s, Polynomial.C (L i : E) * F i ∈
      (Polynomial.mapRingHom f).range) (n : ℕ) :
    (∏ i ∈ s, (L i : E) ^ e i) *
      (P.map f * ∏ i ∈ s, F i ^ k i).coeff n ∈ f.range := by
  let S := (Polynomial.mapRingHom f).range
  have hP : P.map f ∈ S := ⟨P, rfl⟩
  have hh := S.mul_mem hP (cleared_polynomial_product_mem f s L e k F hk hF)
  have he : P.map f * (Polynomial.C (∏ i ∈ s, (L i : E) ^ e i) * ∏ i ∈ s, F i ^ k i) =
      Polynomial.C (∏ i ∈ s, (L i : E) ^ e i) *
        (P.map f * ∏ i ∈ s, F i ^ k i) := by ring
  rw [he] at hh
  have hc := (Polynomial.mem_map_range f).mp hh n
  simpa only [Polynomial.coeff_C_mul] using hc

theorem shifted_truncation_product_coeff_range {ι : Type*} (s : Finset ι)
    (T q e k : ι → ℕ) (z : ι → A) (P : Polynomial A)
    (hk : ∀ i ∈ s, k i ≤ e i) (n : ℕ) :
    (∏ i ∈ s, (Nat.lcmUpto (T i) : E) ^ e i) *
      (P.map f * ∏ i ∈ s,
        (Polynomial.C (f (z i)) + Polynomial.C (q i : E) * NumberFieldMovingMatrix.truncatedLog E (T i)) ^ k i).coeff n
      ∈ f.range := by
  exact common_denominator_coeff_range f s (fun i => Nat.lcmUpto (T i)) e k _ P hk
    (fun i hi => cleared_shifted_log_trunc_mem f (T i) (q i) (z i)) n

end RingClearing

theorem scalar_product_mul_coeff {m : ℕ} (q : Fin m → E)
    (d : Fin m → ℕ) (P : Polynomial E) (F : Fin m → Polynomial E) (s : ℕ) :
    (∏ i, q i ^ d i) * (P * ∏ i, F i ^ d i).coeff s =
      (P * ∏ i, (Polynomial.C (q i) * F i) ^ d i).coeff s := by
  have he : P * ∏ i, (Polynomial.C (q i) * F i) ^ d i =
      Polynomial.C (∏ i, q i ^ d i) * (P * ∏ i, F i ^ d i) := by
    simp only [mul_pow, Finset.prod_mul_distrib, ← map_pow, ← map_prod]
    ring
  rw [he, Polynomial.coeff_C_mul]

theorem entry_truncatedLog_cleared_range {A : Type*} [CommRing A]
    (f : A →+* E) {m : ℕ}
    (T q e : Fin m → ℕ) (r : Fin m → E) (hq : ∀ i, q i ≠ 0)
    (hr : ∀ i, (q i : E) * r i ∈ f.range)
    (j s h : ℕ) (β α : Fin m → ℕ) (hα : ∀ i, α i ≤ e i) :
    (∏ i, (Nat.lcmUpto (T i) : E) ^ e i) *
      (∏ i, (q i : E) ^ α i) / (∏ i, (q i : E) ^ β i) *
      NumberFieldMovingMatrix.entry (1 : E) r T j s β h α ∈ f.range := by
  classical
  by_cases hβα : ∀ i, β i ≤ α i
  swap
  · rw [NumberFieldMovingMatrix.entry_eq_zero_of_not_le _ _ _ _ _ _ _ _ hβα, mul_zero]
    exact f.range.zero_mem
  have hqC : ∀ i, (q i : E) ≠ 0 := by
    intro i
    exact_mod_cast hq i
  have hratio : (∏ i, (q i : E) ^ α i) / (∏ i, (q i : E) ^ β i) =
      ∏ i, (q i : E) ^ (α i - β i) := by
    rw [← Finset.prod_div_distrib]
    apply Finset.prod_congr rfl
    intro i hi
    simpa only [div_eq_mul_inv] using (pow_sub₀ (q i : E) (hqC i) (hβα i)).symm
  choose z0 hz0 using hr
  let z : Fin m → A := fun i => (j : A) * z0 i
  have hz (i : Fin m) : Polynomial.C (q i : E) *
      (Polynomial.C ((j : E) * r i) +
        NumberFieldMovingMatrix.truncatedLog E (T i)) =
      Polynomial.C (f (z i)) + Polynomial.C (q i : E) *
        NumberFieldMovingMatrix.truncatedLog E (T i) := by
    rw [mul_add, ← map_mul]
    congr 1
    apply congrArg Polynomial.C
    simp only [z, map_mul, map_natCast, hz0]
    ring
  have hclear := shifted_truncation_product_coeff_range f Finset.univ
    T q e (fun i => α i - β i) z ((1 + Polynomial.X) ^ h)
    (fun i hi => (Nat.sub_le (α i) (β i)).trans (hα i)) s
  have hP : (((1 + Polynomial.X) ^ h : Polynomial A).map f) =
      (1 + Polynomial.X) ^ h := by simp
  simp only [hP] at hclear
  have hchoose : (∏ i, ((α i).choose (β i) : E)) ∈ f.range := by
    apply f.range.prod_mem
    intro i hi
    exact ⟨((α i).choose (β i) : A), by simp⟩
  have hscalar := scalar_product_mul_coeff (fun i => (q i : E)) (fun i => α i - β i)
    ((1 + Polynomial.X) ^ h)
    (fun i => Polynomial.C ((j : E) * r i) +
      NumberFieldMovingMatrix.truncatedLog E (T i)) s
  simp_rw [hz] at hscalar
  rw [mul_div_assoc, hratio, NumberFieldMovingMatrix.entry, one_pow, one_mul]
  have he := f.range.mul_mem hchoose hclear
  rw [← hscalar] at he
  convert he using 1
  ring



theorem entry_truncatedLog_cleared_integral_centers {m : ℕ}
    (T q e : Fin m → ℕ) (r : Fin m → E) (hq : ∀ i, q i ≠ 0)
    (hr : ∀ i, IsIntegral ℤ ((q i : E) * r i))
    (j s h : ℕ) (β α : Fin m → ℕ) (hα : ∀ i, α i ≤ e i) :
    IsIntegral ℤ ((∏ i, (Nat.lcmUpto (T i) : E) ^ e i) *
      (∏ i, (q i : E) ^ α i) / (∏ i, (q i : E) ^ β i) *
      NumberFieldMovingMatrix.entry (1 : E) r T j s β h α) := by
  have hz := entry_truncatedLog_cleared_range (algebraMap (𝓞 E) E) T q e r hq
    (fun i => ⟨⟨(q i : E) * r i, hr i⟩, rfl⟩) j s h β α hα
  obtain ⟨z, hz⟩ := hz
  rw [← hz]
  exact z.isIntegral_coe

theorem base_power_cleared_integral (a : E) (b n k : ℕ)
    (ha : IsIntegral ℤ ((b : E) * a)) (hk : k ≤ n) :
    IsIntegral ℤ ((b : E) ^ n * a ^ k) := by
  have hi := ((isIntegral_natCast (R := ℤ) (B := E) b).pow (n-k)).mul (ha.pow k)
  convert hi using 1
  rw [mul_pow, ← mul_assoc, ← pow_add, Nat.sub_add_cancel hk]

theorem rational_centers_cleared {m : ℕ} (p : Fin m → ℤ) (q : Fin m → ℕ)
    (hq : ∀ i, q i ≠ 0) (i : Fin m) :
    IsIntegral ℤ ((q i : E) * ((p i : E) / (q i : E))) := by
  have hqE : (q i : E) ≠ 0 := by exact_mod_cast hq i
  have he : (q i : E) * ((p i : E) / (q i : E)) = (p i : E) := by
    field_simp
  rw [he]
  exact isIntegral_intCast (p i)

def columnScale {m : ℕ} (q α : Fin m → ℕ) : ℚ := ∏ i, (q i : ℚ) ^ α i

def rowScale {m : ℕ} (q β : Fin m → ℕ) : ℚ := (columnScale q β)⁻¹

def movingDenominator {m : ℕ} (b K : ℕ) (q T : Fin m → ℕ) (w0 H : ℝ) : ℚ :=
  (∏ i, (Nat.lcmUpto (T i) : ℚ) ^ ⌊H / MatrixArithmetic.logWeights q i⌋₊) *
    (b : ℚ) ^ ((K-1) * ⌊H/w0⌋₊)

@[simp] theorem cast_columnScale {m : ℕ} (q α : Fin m → ℕ) :
    (columnScale q α : ℝ) = MatrixArithmetic.columnScale q α := by
  simp only [columnScale, MatrixArithmetic.columnScale, Rat.cast_prod,
    Rat.cast_pow, Rat.cast_natCast]

@[simp] theorem cast_rowScale {m : ℕ} (q β : Fin m → ℕ) :
    (rowScale q β : ℝ) = MatrixArithmetic.rowScale q β := by
  simp only [rowScale, MatrixArithmetic.rowScale, Rat.cast_inv, cast_columnScale]

@[simp] theorem cast_movingDenominator {m : ℕ} (b K : ℕ)
    (q T : Fin m → ℕ) (w0 H : ℝ) :
    (movingDenominator b K q T w0 H : ℝ) =
      MovingLogArithmetic.movingDenominator b K q T w0 H := by
  simp only [movingDenominator, MovingLogArithmetic.movingDenominator,
    MatrixArithmetic.denominator, Rat.cast_mul, Rat.cast_prod, Rat.cast_pow, Rat.cast_natCast]

theorem columnScale_pos {m : ℕ} {q : Fin m → ℕ} (hq : ∀ i, 0 < q i)
    (α : Fin m → ℕ) : 0 < columnScale q α := by
  have h := MatrixArithmetic.columnScale_pos hq α
  rw [← cast_columnScale] at h
  exact_mod_cast h

theorem rowScale_pos {m : ℕ} {q : Fin m → ℕ} (hq : ∀ i, 0 < q i)
    (β : Fin m → ℕ) : 0 < rowScale q β := by
  exact inv_pos.mpr (columnScale_pos hq β)

theorem movingDenominator_pos {m : ℕ} (b K : ℕ) (q T : Fin m → ℕ) (w0 H : ℝ)
    (hb : 0 < b) : 0 < movingDenominator b K q T w0 H := by
  have h := MovingLogArithmetic.movingDenominator_pos b K q T w0 H hb
  rw [← cast_movingDenominator] at h
  exact_mod_cast h

theorem selectedMinor_entries_integral {m K : ℕ} {w0 v0 θ H : ℝ}
    (a : E) (b : ℕ) (q T : Fin m → ℕ) (r : Fin m → E)
    (hq : ∀ i, 2 ≤ q i) (hw0 : 0 < w0)
    (ha : IsIntegral ℤ ((b : E) * a))
    (hr : ∀ i, IsIntegral ℤ ((q i : E) * r i))
    (sel : Row K v0 θ (MatrixArithmetic.logWeights q) H →
      Column w0 (MatrixArithmetic.logWeights q) H)
    (ρ σ : Row K v0 θ (MatrixArithmetic.logWeights q) H) :
    IsIntegral ℤ ((movingDenominator b K q T w0 H : E) *
      (rowScale q (fun i => ρ.2.1 i.succ) : E) *
      ((columnScale q (fun i => (sel σ).1 i.succ) : E) *
        NumberFieldMovingMatrix.selectedMinor a K w0 v0 θ
          (MatrixArithmetic.logWeights q) H r T sel ρ σ)) := by
  have hw : ∀ i, 0 < MatrixArithmetic.logWeights q i :=
    fun i => MatrixArithmetic.ceil_log_weight_pos (hq i)
  have he := entry_truncatedLog_cleared_integral_centers
    T q (fun i => ⌊H / MatrixArithmetic.logWeights q i⌋₊) r
    (fun i => by have := hq i; omega) hr ρ.1.val (ρ.2.1 0) ((sel σ).1 0)
    (fun i => ρ.2.1 i.succ) (fun i => (sel σ).1 i.succ)
    (MatrixArithmetic.column_coordinate_le_floor hw0 hw (sel σ))
  have hj : ρ.1.val ≤ K-1 := by have := ρ.1.isLt; omega
  have hh := MovingLogArithmetic.column_zero_le_floor hw0 hw (sel σ)
  have hi := (base_power_cleared_integral a b ((K-1)*⌊H/w0⌋₊)
    (ρ.1.val * (sel σ).1 0) ha (Nat.mul_le_mul hj hh)).mul he
  simp only [movingDenominator, rowScale, columnScale,
    NumberFieldMovingMatrix.selectedMinor, NumberFieldMovingMatrix.matrix,
    NumberFieldMovingMatrix.entry, Matrix.submatrix_apply, id_eq,
    Rat.cast_mul, Rat.cast_prod, Rat.cast_pow, Rat.cast_natCast, Rat.cast_inv,
    one_pow, one_mul] at hi ⊢
  convert hi using 1
  ring

end QuadraticPi.NumberFieldMovingArithmetic


==> anc/lean/QuadraticPi/NumberFieldMovingMatrix.lean <==
import QuadraticPi.MovingLogMatrix
import OAI.NumberTheory.PiExponent.Approximation.MatrixArithmetic

/-!
# Moving logarithmic matrices over their coefficient field

The finite logarithmic coefficients belong to any commutative rational
algebra. Their complex images are the previously defined actual moving
interpolation matrices. Naturality includes the very same selected columns
and hence the same full-row determinant under every field embedding.
-/

set_option autoImplicit false
noncomputable section

namespace QuadraticPi.NumberFieldMovingMatrix
open OAI OAI.PiExponent
open scoped BigOperators

variable {E : Type*} [CommRing E] [Algebra ℚ E]

def truncatedLog (E : Type*) [CommRing E] [Algebra ℚ E] (T : ℕ) : Polynomial E :=
  PowerSeries.trunc T (PowerSeries.log E)

def entry {m : ℕ} (a : E) (r : Fin m → E) (T : Fin m → ℕ)
    (j s : ℕ) (β : Fin m → ℕ) (h : ℕ) (α : Fin m → ℕ) : E :=
  a ^ (j * h) * ((∏ i, ((α i).choose (β i) : E)) *
    (((1 + Polynomial.X) ^ h * ∏ i,
      (Polynomial.C ((j : E) * r i) + truncatedLog E (T i)) ^ (α i - β i)).coeff s))

def matrix {m : ℕ} (a : E) (K : ℕ) (w0 v0 θ : ℝ)
    (w : Fin m → ℝ) (H : ℝ) (r : Fin m → E) (T : Fin m → ℕ) :
    Matrix (InterpolationMatrix.Row K v0 θ w H)
      (InterpolationMatrix.Column w0 w H) E :=
  fun ρ c => entry a r T ρ.1.val (ρ.2.1 0) (fun i => ρ.2.1 i.succ)
    (c.1 0) (fun i => c.1 i.succ)

def selectedMinor {m : ℕ} (a : E) (K : ℕ) (w0 v0 θ : ℝ)
    (w : Fin m → ℝ) (H : ℝ) (r : Fin m → E) (T : Fin m → ℕ)
    (sel : InterpolationMatrix.Row K v0 θ w H → InterpolationMatrix.Column w0 w H) :
    Matrix (InterpolationMatrix.Row K v0 θ w H)
      (InterpolationMatrix.Row K v0 θ w H) E :=
  (matrix a K w0 v0 θ w H r T).submatrix id sel

theorem map_truncatedLog {F : Type*} [CommRing F] [Algebra ℚ F]
    (σ : E →+* F) (T : ℕ) :
    (truncatedLog E T).map σ = truncatedLog F T := by
  rw [truncatedLog, ← PowerSeries.trunc_map, PowerSeries.map_log]
  rfl

theorem map_entry_generic {F : Type*} [CommRing F] [Algebra ℚ F]
    (σ : E →+* F) {m : ℕ} (a : E) (r : Fin m → E) (T : Fin m → ℕ)
    (j s : ℕ) (β : Fin m → ℕ) (h : ℕ) (α : Fin m → ℕ) :
    σ (entry a r T j s β h α) = entry (σ a) (fun i => σ (r i)) T j s β h α := by
  have hp : (((1 + Polynomial.X) ^ h * ∏ i,
      (Polynomial.C ((j : E) * r i) + truncatedLog E (T i)) ^ (α i - β i)).map σ) =
      ((1 + Polynomial.X) ^ h * ∏ i,
        (Polynomial.C ((j : F) * σ (r i)) + truncatedLog F (T i)) ^ (α i - β i)) := by
    simp [Polynomial.map_prod, map_truncatedLog]
  simp only [map_mul, map_natCast] at hp
  simp only [entry, map_mul, map_pow, map_prod, map_natCast]
  rw [← Polynomial.coeff_map, hp]

theorem complex_entry {m : ℕ} (a : ℂ) (r : Fin m → ℂ) (T : Fin m → ℕ)
    (j s : ℕ) (β : Fin m → ℕ) (h : ℕ) (α : Fin m → ℕ) :
    entry a r T j s β h α =
      MovingLogMatrix.entry a r (fun i => InterpolationMatrix.truncatedLog (T i)) j s β h α := by
  rw [MovingLogMatrix.entry, InterpolationMatrix.entry_eq_binomial_product]
  rfl

theorem entry_eq_zero_of_not_le {m : ℕ} (a : E) (r : Fin m → E)
    (T : Fin m → ℕ) (j s : ℕ) (β : Fin m → ℕ)
    (h : ℕ) (α : Fin m → ℕ) (hβα : ¬ ∀ i, β i ≤ α i) :
    entry a r T j s β h α = 0 := by
  classical
  push Not at hβα
  obtain ⟨i, hi⟩ := hβα
  have hp : (∏ k, ((α k).choose (β k) : E)) = 0 := by
    apply Finset.prod_eq_zero (Finset.mem_univ i)
    simp [Nat.choose_eq_zero_of_lt hi]
  rw [entry, hp, zero_mul, mul_zero]

theorem map_entry (σ : E →+* ℂ) {m : ℕ}
    (a : E) (r : Fin m → E) (T : Fin m → ℕ)
    (j s : ℕ) (β : Fin m → ℕ) (h : ℕ) (α : Fin m → ℕ) :
    σ (entry a r T j s β h α) = MovingLogMatrix.entry (σ a) (fun i => σ (r i))
      (fun i => InterpolationMatrix.truncatedLog (T i)) j s β h α := by
  rw [map_entry_generic, complex_entry]

theorem map_matrix (σ : E →+* ℂ) {m : ℕ} (a : E) (K : ℕ) (w0 v0 θ : ℝ)
    (w : Fin m → ℝ) (H : ℝ) (r : Fin m → E) (T : Fin m → ℕ) :
    (matrix a K w0 v0 θ w H r T).map σ =
      MovingLogMatrix.truncatedLogMatrix (σ a) K w0 v0 θ w H (fun i => σ (r i)) T := by
  ext ρ c
  exact map_entry σ a r T _ _ _ _ _

theorem map_selectedMinor (σ : E →+* ℂ) {m : ℕ}
    (a : E) (K : ℕ) (w0 v0 θ : ℝ)
    (w : Fin m → ℝ) (H : ℝ) (r : Fin m → E) (T : Fin m → ℕ)
    (sel : InterpolationMatrix.Row K v0 θ w H → InterpolationMatrix.Column w0 w H) :
    (selectedMinor a K w0 v0 θ w H r T sel).map σ =
      MovingLogMatrix.selectedMinor (σ a) K w0 v0 θ w H (fun i => σ (r i)) T sel := by
  ext ρ κ
  exact map_entry σ a r T _ _ _ _ _

theorem map_selectedMinor_det (σ : E →+* ℂ) {m : ℕ}
    (a : E) (K : ℕ) (w0 v0 θ : ℝ)
    (w : Fin m → ℝ) (H : ℝ) (r : Fin m → E) (T : Fin m → ℕ)
    (sel : InterpolationMatrix.Row K v0 θ w H → InterpolationMatrix.Column w0 w H) :
    σ (selectedMinor a K w0 v0 θ w H r T sel).det =
      (MovingLogMatrix.selectedMinor (σ a) K w0 v0 θ w H (fun i => σ (r i)) T sel).det := by
  rw [σ.map_det]
  exact congrArg Matrix.det (map_selectedMinor σ a K w0 v0 θ w H r T sel)

end QuadraticPi.NumberFieldMovingMatrix


==> anc/lean/QuadraticPi/NumberFieldMovingMinors.lean <==
import QuadraticPi.NumberFieldDeterminant
import QuadraticPi.NumberFieldMovingArithmetic
import QuadraticPi.MovingLogHouseData
import QuadraticPi.MovingLogDataMinors
import QuadraticPi.AlgebraicLogData

/-! Actual selected-minor lower bounds over a number field. The product
formula combines denominator clearing with a bound for every conjugate of
one selected determinant. The distinguished complex matrix is unchanged. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.NumberFieldMovingMinors
open OAI OAI.PiExponent InterpolationMatrix MatrixArithmetic SeparatedWeightPA
open scoped BigOperators NumberField
variable {E : Type*} [Field E] [NumberField E]

 theorem selectedMinor_clearing_bound {m K : ℕ} {w0 v0 θ H : ℝ}
    (σ : E →+* ℂ) (a : E) (b : ℕ) (q T : Fin m → ℕ) (r : Fin m → E)
    (hb : 0 < b) (hq : ∀ i, 2 ≤ q i) (hw0 : 0 < w0)
    (ha : IsIntegral ℤ ((b : E) * a))
    (hr : ∀ i, IsIntegral ℤ ((q i : E) * r i))
    (sel : Row K v0 θ (logWeights q) H → Column w0 (logWeights q) H)
    (hdet : (NumberFieldMovingMatrix.selectedMinor a K w0 v0 θ (logWeights q) H r T sel).det ≠ 0)
    (L : ℝ) (hconj : ∀ τ : E →+* ℂ,
      Real.log ‖τ (NumberFieldMovingMatrix.selectedMinor a K w0 v0 θ (logWeights q) H r T sel).det‖ ≤ L) :
    -(Module.finrank ℚ E : ℝ) *
      ((Fintype.card (Row K v0 θ (logWeights q) H) : ℝ) *
        Real.log (MovingLogArithmetic.movingDenominator b K q T w0 H) +
        columnCost q sel - rowCost K v0 θ q H) -
      (Module.finrank ℚ E - 1 : ℕ) * L ≤
      Real.log ‖(MovingLogMatrix.selectedMinor (σ a) K w0 v0 θ (logWeights q) H
        (fun i => σ (r i)) T sel).det‖ := by
  have hqpos : ∀ i, 0 < q i := fun i => lt_of_lt_of_le (by decide) (hq i)
  have hc := NumberFieldDeterminant.cleared_det_log_bound_with_denominator σ
    (NumberFieldMovingMatrix.selectedMinor a K w0 v0 θ (logWeights q) H r T sel)
    (NumberFieldMovingArithmetic.movingDenominator b K q T w0 H)
    (fun ρ => NumberFieldMovingArithmetic.rowScale q (fun i => ρ.2.1 i.succ))
    (fun κ => NumberFieldMovingArithmetic.columnScale q (fun i => (sel κ).1 i.succ))
    (NumberFieldMovingArithmetic.movingDenominator_pos b K q T w0 H hb)
    (fun ρ => NumberFieldMovingArithmetic.rowScale_pos hqpos _)
    (fun κ => NumberFieldMovingArithmetic.columnScale_pos hqpos _) hdet
    (NumberFieldMovingArithmetic.selectedMinor_entries_integral a b q T r hq hw0 ha hr sel) L hconj
  simp only [NumberFieldMovingArithmetic.cast_movingDenominator,
    NumberFieldMovingArithmetic.cast_rowScale, NumberFieldMovingArithmetic.cast_columnScale,
    log_rowScale hqpos, log_columnScale hqpos, Finset.sum_neg_distrib,
    NumberFieldMovingMatrix.map_selectedMinor_det] at hc
  dsimp [columnCost, rowCost]
  convert hc using 1 <;> ring

 theorem selectedMinor_arithmetic_lower_bound {m K : ℕ} {w0 v0 θ F H wmin : ℝ}
    (σ : E →+* ℂ) (a : E) (b : ℕ) (q : Fin m → ℕ) (r : Fin m → E)
    (hb : 0 < b) (hq : ∀ i, 2 ≤ q i)
    (ha : IsIntegral ℤ ((b : E) * a))
    (hr : ∀ i, IsIntegral ℤ ((q i : E) * r i))
    (hK : 0 < K) (hw0 : 0 < w0) (hv0 : 0 < v0) (hθ : 0 < θ)
    (hF : 0 ≤ F) (hH : 0 < H) (hmin : 0 < wmin)
    (hwmin : ∀ i, wmin ≤ logWeights q i)
    (sel : Row K v0 θ (logWeights q) H → Column w0 (logWeights q) H)
    (hdet : (NumberFieldMovingMatrix.selectedMinor a K w0 v0 θ (logWeights q) H r
      (truncationOrders q F v0) sel).det ≠ 0)
    (Ehouse rem : ℝ) (hconj : ∀ τ : E →+* ℂ,
      Real.log ‖τ (NumberFieldMovingMatrix.selectedMinor a K w0 v0 θ (logWeights q) H r
        (truncationOrders q F v0) sel).det‖ ≤
        (Fintype.card (Row K v0 θ (logWeights q) H) : ℝ) * H * (Ehouse + rem)) :
    -(Module.finrank ℚ E : ℝ) * (1 - meanRowWeight K v0 θ q H) -
      ((Module.finrank ℚ E : ℝ) *
        (Arithmetic.lcmConstant * F * m / v0 +
          Arithmetic.lcmConstant * ∑ i, 1 / logWeights q i + θ / wmin +
          ((K : ℝ)-1) * Real.log (b : ℝ) / w0) +
          (Module.finrank ℚ E - 1 : ℕ) * Ehouse) -
      (Module.finrank ℚ E - 1 : ℕ) * rem ≤
      Real.log ‖(MovingLogMatrix.selectedMinor (σ a) K w0 v0 θ (logWeights q) H
        (fun i => σ (r i)) (truncationOrders q F v0) sel).det‖ /
          ((Fintype.card (Row K v0 θ (logWeights q) H) : ℝ) * H) := by
  have hw : ∀ i, 0 < logWeights q i := fun i => ceil_log_weight_pos (hq i)
  have hM : 0 < (Fintype.card (Row K v0 θ (logWeights q) H) : ℝ) := by
    exact_mod_cast actual_row_card_pos hK hv0 hθ hH hw
  have hden := MovingLogArithmetic.log_movingDenominator_le b K q F v0 w0 H hb hF hv0 hw0 hH hw
  rw [Nat.cast_sub (by omega : 1 ≤ K), Nat.cast_one] at hden
  have hden' := (div_le_iff₀ hH).1 hden
  have hrow (ρ : Row K v0 θ (logWeights q) H) :=
    Arithmetic.row_log_cost_lower Finset.univ (fun i => ρ.2.1 i.succ) q
      wmin (H * θ) hmin (fun i _ => hwmin i)
      (row_weighted_cost_le hv0 hθ hw ρ)
  have hrw := Finset.sum_le_sum (s := Finset.univ) (fun ρ _ => hrow ρ)
  simp only [Finset.sum_sub_distrib, Finset.sum_const, Finset.card_univ,
    nsmul_eq_mul] at hrw
  have hmean : (Fintype.card (Row K v0 θ (logWeights q) H) : ℝ) * H *
      meanRowWeight K v0 θ q H = rowWeightedSum K v0 θ q H := by
    unfold meanRowWeight
    field_simp [(mul_pos hM hH).ne']
  have hrow' : (Fintype.card (Row K v0 θ (logWeights q) H) : ℝ) * H *
      meanRowWeight K v0 θ q H -
      (Fintype.card (Row K v0 θ (logWeights q) H) : ℝ) * H * (θ / wmin) ≤
        rowCost K v0 θ q H := by
    rw [hmean]
    simpa only [rowWeightedSum, rowCost, logWeights, mul_div_assoc, mul_assoc] using hrw
  have hout := NumberFieldDeterminant.normalized_arithmetic_bound (Module.finrank ℚ E)
    _ _ _ _ _ _ _ _ _ Ehouse rem hM hH
    (selectedMinor_clearing_bound σ a b q (truncationOrders q F v0) r hb hq hw0 ha hr sel hdet
      ((Fintype.card (Row K v0 θ (logWeights q) H) : ℝ) * H * (Ehouse + rem)) hconj)
    (by simpa only [mul_comm] using hden')
    (selected_column_log_cost_le q hq hw0 sel) hrow'
  convert hout using 1
  ring


 theorem selectedMinor_arithmetic_lower_bound_data
    {nu c height : ℝ}
    (D : AlgebraicLogData nu Arithmetic.lcmConstant c (Module.finrank ℚ E) height)
    (σ : E →+* ℂ) (a : E) (p : Fin D.m → ℤ)
    (hnu : 1 ≤ nu) (hbase : σ a = D.baseValue)
    (ha : IsIntegral ℤ ((D.baseDenominator : E) * a))
    (hheight : ∀ τ : E →+* ℂ, ‖τ a‖ ≤ Real.exp height)
    (hr : ∀ i, D.r i = (p i : ℂ) / (D.q i : ℂ))
    {H : ℝ} (hH : 0 < H)
    (sel : Row D.K D.v0 D.base.theta (logWeights D.q) H →
      Column D.w0 (logWeights D.q) H)
    (hdet : (MovingLogMatrix.selectedMinor D.baseValue D.K D.w0 D.v0 D.base.theta
      (logWeights D.q) H D.r (truncationOrders D.q D.toMovingLogData.F D.v0) sel).det ≠ 0) :
    -(Module.finrank ℚ E : ℝ) * (1 - meanRowWeight D.K D.v0 D.base.theta D.q H) -
      D.arithmeticError - ((Module.finrank ℚ E : ℝ) - 1) *
        MovingLogHouse.rowLogRemainder D.toMovingLogData H ≤
      Real.log ‖(MovingLogMatrix.selectedMinor D.baseValue D.K D.w0 D.v0 D.base.theta
        (logWeights D.q) H D.r (truncationOrders D.q D.toMovingLogData.F D.v0) sel).det‖ /
          ((Fintype.card (Row D.K D.v0 D.base.theta (logWeights D.q) H) : ℝ) * H) := by
  let rE : Fin D.m → E := fun i => (p i : E) / (D.q i : E)
  have hmap (τ : E →+* ℂ) : (fun i => τ (rE i)) = D.r := by
    funext i
    simp only [rE, map_div₀, map_intCast, map_natCast, hr]
  let A := NumberFieldMovingMatrix.selectedMinor a D.K D.w0 D.v0 D.base.theta
    (logWeights D.q) H rE (truncationOrders D.q D.toMovingLogData.F D.v0) sel
  have hA : A.det ≠ 0 := by
    intro hz
    apply hdet
    have he := NumberFieldMovingMatrix.map_selectedMinor_det σ a D.K D.w0 D.v0 D.base.theta
      (logWeights D.q) H rE (truncationOrders D.q D.toMovingLogData.F D.v0) sel
    change σ A.det = _ at he
    simpa only [hz, map_zero, hmap, hbase] using he.symm
  have hrE : ∀ i, IsIntegral ℤ ((D.q i : E) * rE i) := by
    intro i
    have hqE : (D.q i : E) ≠ 0 := by
      exact_mod_cast (show D.q i ≠ 0 by have := D.q_two_le i; omega)
    have he : (D.q i : E) * rE i = (p i : E) := by dsimp [rE]; field_simp
    rw [he]
    exact isIntegral_intCast _
  have hconj (τ : E →+* ℂ) : Real.log ‖τ A.det‖ ≤
      (Fintype.card (Row D.K D.v0 D.base.theta (logWeights D.q) H) : ℝ) * H *
        (D.houseError + MovingLogHouse.rowLogRemainder D.toMovingLogData H) := by
    apply (Real.log_le_iff_le_exp (norm_pos_iff.mpr ((map_ne_zero τ).mpr hA))).mpr
    have hh := MovingLogHouse.selectedMinor_norm_le_data D (τ a) (hheight τ) hnu hH sel
    simpa only [A, NumberFieldMovingMatrix.map_selectedMinor_det, hmap] using hh
  have hh := selectedMinor_arithmetic_lower_bound σ a D.baseDenominator D.q rE
    (by have := D.baseDenominator_pos; omega) D.q_two_le ha hrE
    (by have := D.K_pos; omega) D.w0_pos D.v0_pos D.base.theta_pos
    D.toMovingLogData.F_pos.le hH D.wstar_pos D.wstar_lower sel hA
    D.houseError (MovingLogHouse.rowLogRemainder D.toMovingLogData H) hconj
  rw [hbase, hmap] at hh
  rw [Nat.cast_sub D.degree_pos, Nat.cast_one] at hh
  exact hh

/-- The threshold selector is fixed before the approximation data. The
field, distinguished embedding, algebraic base, and rational centers are
explicit, and the norm estimate concerns the same selected determinant. -/
theorem cofinal_data_lower_bounds (h : MovingLogInterpolation.Statement) :
    ∃ thresholds : (B : BaseData) → Thresholds B.m,
      ∀ (nu c height : ℝ)
        (D : AlgebraicLogData nu Arithmetic.lcmConstant c (Module.finrank ℚ E) height)
        (σ : E →+* ℂ) (a : E) (p : Fin D.m → ℤ),
        1 ≤ nu →
        AboveThresholds (thresholds D.toMovingLogData.paBase) D.toMovingLogData.rationalWeights →
        (∀ i, D.r i ≠ 0) → σ a = D.baseValue →
        IsIntegral ℤ ((D.baseDenominator : E) * a) →
        (∀ τ : E →+* ℂ, ‖τ a‖ ≤ Real.exp height) →
        (∀ i, D.r i = (p i : ℂ) / (D.q i : ℂ)) →
        ∀ L : ℕ, ∃ H : ℕ, L ≤ H ∧ 0 < H ∧
          ∃ sel : Row D.K D.v0 D.base.theta (logWeights D.q) H →
              Column D.w0 (logWeights D.q) H,
            Function.Injective sel ∧
            (MovingLogMatrix.selectedMinor D.baseValue D.K D.w0 D.v0 D.base.theta
              (logWeights D.q) H D.r
              (truncationOrders D.q D.toMovingLogData.F D.v0) sel).det ≠ 0 ∧
            -(Module.finrank ℚ E : ℝ) * (1 - meanRowWeight D.K D.v0 D.base.theta D.q H) -
              D.arithmeticError - ((Module.finrank ℚ E : ℝ) - 1) *
                MovingLogHouse.rowLogRemainder D.toMovingLogData H ≤
              Real.log ‖(MovingLogMatrix.selectedMinor D.baseValue D.K D.w0 D.v0 D.base.theta
                (logWeights D.q) H D.r
                (truncationOrders D.q D.toMovingLogData.F D.v0) sel).det‖ /
                  ((Fintype.card (Row D.K D.v0 D.base.theta (logWeights D.q) H) : ℝ) * H) := by
  obtain ⟨thresholds, ht⟩ := MovingLogMinors.cofinal_data_minors h
  refine ⟨thresholds, ?_⟩
  intro nu c height D σ a p hnu hw hrne hbase ha hheight hr L
  obtain ⟨H, hLH, hH, sel, hinj, hdet⟩ :=
    ht nu Arithmetic.lcmConstant c D.toMovingLogData hw hrne L
  refine ⟨H, hLH, hH, sel, hinj, hdet, ?_⟩
  exact selectedMinor_arithmetic_lower_bound_data D σ a p hnu hbase ha hheight hr
    (by exact_mod_cast hH) sel hdet

end QuadraticPi.NumberFieldMovingMinors


==> anc/lean/QuadraticPi/NumberFieldMovingPartial.lean <==
import QuadraticPi.NumberFieldMovingProduct

/-! Partial-embedding norm-product lower bounds. The unmatched embeddings
are bounded above explicitly, and the matched average retains degree/card.
All determinants come from one field matrix and one column selector. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.NumberFieldMovingPartial
open OAI.PiExponent InterpolationMatrix MatrixArithmetic
open scoped BigOperators NumberField

/-- Split a finite sum into its selected and complementary terms. -/
theorem sum_subset_lower_bound {ι : Type*} [Fintype ι]
    (S : Finset ι) (f : ι → ℝ) (B L : ℝ)
    (hfull : B ≤ ∑ i, f i) (hother : ∀ i, i ∉ S → f i ≤ L) :
    B - ((Fintype.card ι : ℝ) - (S.card : ℝ)) * L ≤ ∑ i ∈ S, f i := by
  classical
  have hc := Finset.sum_le_sum (s := Finset.univ \ S) (g := fun _ => L)
    (fun i hi => hother i (Finset.mem_sdiff.mp hi).2)
  simp only [Finset.sum_const, nsmul_eq_mul] at hc
  have hcard : ((Finset.univ \ S).card : ℝ) + (S.card : ℝ) = Fintype.card ι := by
    exact_mod_cast Finset.card_sdiff_add_card_eq_card S.subset_univ
  have he := Finset.sum_sdiff S.subset_univ (f := f)
  rw [← hcard, add_sub_cancel_right]
  linarith only [hfull, hc, he]

variable {E : Type*} [Field E] [NumberField E]

/-- The partial product bound still begins with the integral full norm. -/
theorem sum_log_embeddings_lower_bound (z : E) (C : ℚ)
    (hC : 0 < C) (hz : IsIntegral ℤ ((C : E) * z)) (hne : z ≠ 0)
    (S : Finset (E →+* ℂ)) (L : ℝ)
    (hother : ∀ σ : E →+* ℂ, σ ∉ S → Real.log ‖σ z‖ ≤ L) :
    -(Module.finrank ℚ E : ℝ) * Real.log (C : ℝ) -
      ((Module.finrank ℚ E : ℝ) - (S.card : ℝ)) * L ≤
        ∑ σ ∈ S, Real.log ‖σ z‖ := by
  simpa only [NumberField.Embeddings.card] using
    sum_subset_lower_bound S (fun σ => Real.log ‖σ z‖)
      (-(Module.finrank ℚ E : ℝ) * Real.log (C : ℝ)) L
      (NumberFieldNormProduct.sum_log_embeddings_lower_bound z C hC hz hne) hother

/-- A matched set has at most the full field degree, so its degree ratio is
at least one. Nonemptiness makes the averaging denominator positive. -/
theorem degree_ratio_ge_one (S : Finset (E →+* ℂ)) (hS : S.Nonempty) :
    1 ≤ (Module.finrank ℚ E : ℝ) / (S.card : ℝ) := by
  have hs : (0 : ℝ) < S.card := by exact_mod_cast hS.card_pos
  have hc : S.card ≤ Module.finrank ℚ E := by
    simpa only [NumberField.Embeddings.card] using Finset.card_le_univ S
  apply (le_div_iff₀ hs).mpr
  simpa only [one_mul] using (show (S.card : ℝ) ≤ Module.finrank ℚ E by exact_mod_cast hc)

/-- The unmatched upper bound is on the same actual determinant. No
exponential matching is assumed or needed at the unmatched embeddings. -/
theorem selectedMinor_average_lower_bound_data {nu c : ℝ}
    (D : MovingLogData nu Arithmetic.lcmConstant c) (a : E) (r : Fin D.m → E)
    (ha : IsIntegral ℤ ((D.baseDenominator : E) * a))
    (hr : ∀ i, IsIntegral ℤ ((D.q i : E) * r i)) {H : ℝ} (hH : 0 < H)
    (sel : Row D.K D.v0 D.base.theta (logWeights D.q) H →
      Column D.w0 (logWeights D.q) H)
    (hdet : (NumberFieldMovingMatrix.selectedMinor a D.K D.w0 D.v0 D.base.theta
      (logWeights D.q) H r (truncationOrders D.q D.F D.v0) sel).det ≠ 0)
    (S : Finset (E →+* ℂ)) (hS : S.Nonempty) (Ehouse rem : ℝ)
    (hother : ∀ σ : E →+* ℂ, σ ∉ S →
      Real.log ‖(MovingLogMatrix.selectedMinor (σ a) D.K D.w0 D.v0 D.base.theta
        (logWeights D.q) H (fun i => σ (r i)) (truncationOrders D.q D.F D.v0) sel).det‖ ≤
      (Fintype.card (Row D.K D.v0 D.base.theta (logWeights D.q) H) : ℝ) * H * (Ehouse + rem)) :
    -((Module.finrank ℚ E : ℝ) / (S.card : ℝ)) *
        (1 - meanRowWeight D.K D.v0 D.base.theta D.q H) -
      (((Module.finrank ℚ E : ℝ) / (S.card : ℝ)) * D.arithmeticError +
        ((Module.finrank ℚ E : ℝ) / (S.card : ℝ) - 1) * Ehouse) -
      ((Module.finrank ℚ E : ℝ) / (S.card : ℝ) - 1) * rem ≤
      (∑ σ ∈ S, Real.log ‖(MovingLogMatrix.selectedMinor (σ a) D.K D.w0 D.v0 D.base.theta
        (logWeights D.q) H (fun i => σ (r i)) (truncationOrders D.q D.F D.v0) sel).det‖) /
          ((S.card : ℝ) *
            (Fintype.card (Row D.K D.v0 D.base.theta (logWeights D.q) H) : ℝ) * H) := by
  classical
  have hs : (0 : ℝ) < S.card := by exact_mod_cast hS.card_pos
  have hM : 0 < (Fintype.card (Row D.K D.v0 D.base.theta (logWeights D.q) H) : ℝ) := by
    exact_mod_cast actual_row_card_pos (by have := D.K_pos; omega) D.v0_pos
      D.base.theta_pos hH (fun i => ceil_log_weight_pos (D.q_two_le i))
  have hall := (le_div_iff₀ (mul_pos hM hH)).mp
    (NumberFieldMovingProduct.selectedMinor_arithmetic_lower_bound_data D a r ha hr hH sel hdet)
  have hp := sum_subset_lower_bound S
    (fun σ => Real.log ‖(MovingLogMatrix.selectedMinor (σ a) D.K D.w0 D.v0 D.base.theta
      (logWeights D.q) H (fun i => σ (r i)) (truncationOrders D.q D.F D.v0) sel).det‖)
    _ _ hall hother
  simp only [NumberField.Embeddings.card] at hp
  apply (le_div_iff₀ (mul_pos (mul_pos hs hM) hH)).mpr
  convert hp using 1 <;> field_simp <;> ring

end QuadraticPi.NumberFieldMovingPartial


==> anc/lean/QuadraticPi/NumberFieldMovingProduct.lean <==
import QuadraticPi.NumberFieldNormProduct
import QuadraticPi.NumberFieldMovingArithmetic

/-! Full-embedding lower bounds for one actual moving determinant. Every
embedding is retained, so averaging cancels the field-degree factor. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.NumberFieldMovingProduct
open OAI.PiExponent InterpolationMatrix MatrixArithmetic
open scoped BigOperators NumberField
variable {E : Type*} [Field E] [NumberField E]

theorem selectedMinor_clearing_bound {m K : ℕ} {w0 v0 θ H : ℝ}
    (a : E) (b : ℕ) (q T : Fin m → ℕ) (r : Fin m → E)
    (hb : 0 < b) (hq : ∀ i, 2 ≤ q i) (hw0 : 0 < w0)
    (ha : IsIntegral ℤ ((b : E) * a))
    (hr : ∀ i, IsIntegral ℤ ((q i : E) * r i))
    (sel : Row K v0 θ (logWeights q) H → Column w0 (logWeights q) H)
    (hdet : (NumberFieldMovingMatrix.selectedMinor a K w0 v0 θ (logWeights q) H r T sel).det ≠ 0) :
    -(Module.finrank ℚ E : ℝ) *
      ((Fintype.card (Row K v0 θ (logWeights q) H) : ℝ) *
        Real.log (MovingLogArithmetic.movingDenominator b K q T w0 H) +
        columnCost q sel - rowCost K v0 θ q H) ≤
      ∑ σ : E →+* ℂ, Real.log ‖(MovingLogMatrix.selectedMinor (σ a) K w0 v0 θ
        (logWeights q) H (fun i => σ (r i)) T sel).det‖ := by
  have hqpos : ∀ i, 0 < q i := fun i => lt_of_lt_of_le (by decide) (hq i)
  have hc := NumberFieldNormProduct.cleared_det_sum_log_bound_with_denominator
    (NumberFieldMovingMatrix.selectedMinor a K w0 v0 θ (logWeights q) H r T sel)
    (NumberFieldMovingArithmetic.movingDenominator b K q T w0 H)
    (fun ρ => NumberFieldMovingArithmetic.rowScale q (fun i => ρ.2.1 i.succ))
    (fun κ => NumberFieldMovingArithmetic.columnScale q (fun i => (sel κ).1 i.succ))
    (NumberFieldMovingArithmetic.movingDenominator_pos b K q T w0 H hb)
    (fun ρ => NumberFieldMovingArithmetic.rowScale_pos hqpos _)
    (fun κ => NumberFieldMovingArithmetic.columnScale_pos hqpos _) hdet
    (NumberFieldMovingArithmetic.selectedMinor_entries_integral a b q T r hq hw0 ha hr sel)
  simp only [NumberFieldMovingArithmetic.cast_movingDenominator,
    NumberFieldMovingArithmetic.cast_rowScale, NumberFieldMovingArithmetic.cast_columnScale,
    log_rowScale hqpos, log_columnScale hqpos, Finset.sum_neg_distrib,
    NumberFieldMovingMatrix.map_selectedMinor_det] at hc
  dsimp [columnCost, rowCost]
  convert hc using 1 <;> ring

theorem selectedMinor_arithmetic_lower_bound {m K : ℕ} {w0 v0 θ F H wmin : ℝ}
    (a : E) (b : ℕ) (q : Fin m → ℕ) (r : Fin m → E)
    (hb : 0 < b) (hq : ∀ i, 2 ≤ q i)
    (ha : IsIntegral ℤ ((b : E) * a))
    (hr : ∀ i, IsIntegral ℤ ((q i : E) * r i))
    (hK : 0 < K) (hw0 : 0 < w0) (hv0 : 0 < v0) (hθ : 0 < θ)
    (hF : 0 ≤ F) (hH : 0 < H) (hmin : 0 < wmin)
    (hwmin : ∀ i, wmin ≤ logWeights q i)
    (sel : Row K v0 θ (logWeights q) H → Column w0 (logWeights q) H)
    (hdet : (NumberFieldMovingMatrix.selectedMinor a K w0 v0 θ (logWeights q) H r
      (truncationOrders q F v0) sel).det ≠ 0) :
    -(Module.finrank ℚ E : ℝ) * (1 - meanRowWeight K v0 θ q H) -
      (Module.finrank ℚ E : ℝ) *
        (Arithmetic.lcmConstant * F * m / v0 +
          Arithmetic.lcmConstant * ∑ i, 1 / logWeights q i + θ / wmin +
          ((K : ℝ)-1) * Real.log (b : ℝ) / w0) ≤
      (∑ σ : E →+* ℂ, Real.log ‖(MovingLogMatrix.selectedMinor (σ a) K w0 v0 θ
        (logWeights q) H (fun i => σ (r i)) (truncationOrders q F v0) sel).det‖) /
          ((Fintype.card (Row K v0 θ (logWeights q) H) : ℝ) * H) := by
  classical
  have hw : ∀ i, 0 < logWeights q i := fun i => ceil_log_weight_pos (hq i)
  have hM : 0 < (Fintype.card (Row K v0 θ (logWeights q) H) : ℝ) := by
    exact_mod_cast actual_row_card_pos hK hv0 hθ hH hw
  have hden := MovingLogArithmetic.log_movingDenominator_le b K q F v0 w0 H hb hF hv0 hw0 hH hw
  rw [Nat.cast_sub (by omega : 1 ≤ K), Nat.cast_one] at hden
  have hden' := (div_le_iff₀ hH).1 hden
  have hrow (ρ : Row K v0 θ (logWeights q) H) :=
    Arithmetic.row_log_cost_lower Finset.univ (fun i => ρ.2.1 i.succ) q
      wmin (H * θ) hmin (fun i _ => hwmin i)
      (row_weighted_cost_le hv0 hθ hw ρ)
  have hrw := Finset.sum_le_sum (s := Finset.univ) (fun ρ _ => hrow ρ)
  simp only [Finset.sum_sub_distrib, Finset.sum_const, Finset.card_univ,
    nsmul_eq_mul] at hrw
  have hmean : (Fintype.card (Row K v0 θ (logWeights q) H) : ℝ) * H *
      meanRowWeight K v0 θ q H = rowWeightedSum K v0 θ q H := by
    unfold meanRowWeight
    field_simp [(mul_pos hM hH).ne']
  have hrow' : (Fintype.card (Row K v0 θ (logWeights q) H) : ℝ) * H *
      meanRowWeight K v0 θ q H -
      (Fintype.card (Row K v0 θ (logWeights q) H) : ℝ) * H * (θ / wmin) ≤
        rowCost K v0 θ q H := by
    rw [hmean]
    simpa only [rowWeightedSum, rowCost, logWeights, mul_div_assoc, mul_assoc] using hrw
  have hclear := selectedMinor_clearing_bound a b q (truncationOrders q F v0) r
    hb hq hw0 ha hr sel hdet
  have hcol : columnCost q sel ≤
      (Fintype.card (Row K v0 θ (logWeights q) H) : ℝ) * H :=
    selected_column_log_cost_le q hq hw0 sel
  have hd := mul_le_mul_of_nonneg_left hden' hM.le
  have hcost :
      (Fintype.card (Row K v0 θ (logWeights q) H) : ℝ) *
          Real.log (MovingLogArithmetic.movingDenominator b K q (truncationOrders q F v0) w0 H) +
        columnCost q sel - rowCost K v0 θ q H ≤
      (Fintype.card (Row K v0 θ (logWeights q) H) : ℝ) * H *
        (1 - meanRowWeight K v0 θ q H +
          (Arithmetic.lcmConstant * F * m / v0 +
            Arithmetic.lcmConstant * ∑ i, 1 / logWeights q i + θ / wmin +
            ((K : ℝ)-1) * Real.log (b : ℝ) / w0)) := by
    nlinarith only [hd, hcol, hrow']
  have hcost' := mul_le_mul_of_nonneg_left hcost
    (Nat.cast_nonneg (Module.finrank ℚ E) : (0 : ℝ) ≤ _)
  apply (le_div_iff₀ (mul_pos hM hH)).mpr
  nlinarith only [hclear, hcost']

/-- The reference data supply only common numerical geometry. Its reference
base and centers are not used in the field-valued determinant. -/
theorem selectedMinor_arithmetic_lower_bound_data {nu c : ℝ}
    (D : MovingLogData nu Arithmetic.lcmConstant c) (a : E) (r : Fin D.m → E)
    (ha : IsIntegral ℤ ((D.baseDenominator : E) * a))
    (hr : ∀ i, IsIntegral ℤ ((D.q i : E) * r i)) {H : ℝ} (hH : 0 < H)
    (sel : Row D.K D.v0 D.base.theta (logWeights D.q) H →
      Column D.w0 (logWeights D.q) H)
    (hdet : (NumberFieldMovingMatrix.selectedMinor a D.K D.w0 D.v0 D.base.theta
      (logWeights D.q) H r (truncationOrders D.q D.F D.v0) sel).det ≠ 0) :
    -(Module.finrank ℚ E : ℝ) * (1 - meanRowWeight D.K D.v0 D.base.theta D.q H) -
      (Module.finrank ℚ E : ℝ) * D.arithmeticError ≤
      (∑ σ : E →+* ℂ, Real.log ‖(MovingLogMatrix.selectedMinor (σ a) D.K D.w0 D.v0 D.base.theta
        (logWeights D.q) H (fun i => σ (r i)) (truncationOrders D.q D.F D.v0) sel).det‖) /
          ((Fintype.card (Row D.K D.v0 D.base.theta (logWeights D.q) H) : ℝ) * H) := by
  exact selectedMinor_arithmetic_lower_bound a D.baseDenominator D.q r
    (by have := D.baseDenominator_pos; omega) D.q_two_le ha hr
    (by have := D.K_pos; omega) D.w0_pos D.v0_pos D.base.theta_pos
    D.F_pos.le hH D.wstar_pos D.wstar_lower sel hdet

/-- Averaging over every embedding exactly cancels the field degree. -/
theorem selectedMinor_average_lower_bound_data {nu c : ℝ}
    (D : MovingLogData nu Arithmetic.lcmConstant c) (a : E) (r : Fin D.m → E)
    (ha : IsIntegral ℤ ((D.baseDenominator : E) * a))
    (hr : ∀ i, IsIntegral ℤ ((D.q i : E) * r i)) {H : ℝ} (hH : 0 < H)
    (sel : Row D.K D.v0 D.base.theta (logWeights D.q) H →
      Column D.w0 (logWeights D.q) H)
    (hdet : (NumberFieldMovingMatrix.selectedMinor a D.K D.w0 D.v0 D.base.theta
      (logWeights D.q) H r (truncationOrders D.q D.F D.v0) sel).det ≠ 0) :
    -(1 - meanRowWeight D.K D.v0 D.base.theta D.q H) - D.arithmeticError ≤
      (∑ σ : E →+* ℂ, Real.log ‖(MovingLogMatrix.selectedMinor (σ a) D.K D.w0 D.v0 D.base.theta
        (logWeights D.q) H (fun i => σ (r i)) (truncationOrders D.q D.F D.v0) sel).det‖) /
          ((Module.finrank ℚ E : ℝ) *
            (Fintype.card (Row D.K D.v0 D.base.theta (logWeights D.q) H) : ℝ) * H) := by
  have hd : (0 : ℝ) < Module.finrank ℚ E := by exact_mod_cast (Module.finrank_pos : 0 < Module.finrank ℚ E)
  have hh := (div_le_div_of_nonneg_right
    (selectedMinor_arithmetic_lower_bound_data D a r ha hr hH sel hdet) hd.le)
  have he : (-(Module.finrank ℚ E : ℝ) *
      (1 - meanRowWeight D.K D.v0 D.base.theta D.q H) -
      (Module.finrank ℚ E : ℝ) * D.arithmeticError) / (Module.finrank ℚ E : ℝ) =
      -(1 - meanRowWeight D.K D.v0 D.base.theta D.q H) - D.arithmeticError := by
    field_simp
  rw [he, div_div] at hh
  convert hh using 1 <;> ring

end QuadraticPi.NumberFieldMovingProduct


==> anc/lean/QuadraticPi/NumberFieldNormProduct.lean <==
import QuadraticPi.NumberFieldDeterminant

/-! Exact norm-product bounds retain every complex embedding. No conjugate
is replaced by a house estimate in this module. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.NumberFieldNormProduct
open scoped BigOperators NumberField
variable {E : Type*} [Field E] [NumberField E]

theorem prod_norm_embeddings_eq (z : E) :
    (∏ σ : E →+* ℂ, ‖σ z‖) = ‖Algebra.norm ℚ z‖ := by
  classical
  calc
    _ = ∏ τ : E →ₐ[ℚ] ℂ, ‖τ z‖ :=
      Fintype.prod_equiv (RingHom.equivRatAlgHom E ℂ) _ _ (fun _ => by
        simp only [RingHom.equivRatAlgHom_apply, RingHom.toRatAlgHom_apply])
    _ = ‖∏ τ : E →ₐ[ℚ] ℂ, τ z‖ := (norm_prod _ _).symm
    _ = _ := by
      rw [← Algebra.norm_eq_prod_embeddings, ← Rat.norm_cast_real,
        Real.norm_eq_abs, eq_ratCast, Complex.norm_ratCast]

theorem sum_log_norm_embeddings_eq {z : E} (hne : z ≠ 0) :
    (∑ σ : E →+* ℂ, Real.log ‖σ z‖) = Real.log ‖Algebra.norm ℚ z‖ := by
  rw [← prod_norm_embeddings_eq]
  exact (Real.log_prod (fun σ _ =>
    (norm_pos_iff.mpr ((map_ne_zero σ).mpr hne)).ne')).symm

theorem sum_log_embeddings_nonneg_of_integral {z : E}
    (hz : IsIntegral ℤ z) (hne : z ≠ 0) :
    0 ≤ ∑ σ : E →+* ℂ, Real.log ‖σ z‖ := by
  rw [sum_log_norm_embeddings_eq hne]
  exact Real.log_nonneg (NumberFieldDeterminant.one_le_norm_norm_of_isIntegral hz hne)

/-- A positive rational denominator costs the degree, with no discarded
embedding and no house error. -/
theorem sum_log_embeddings_lower_bound (z : E) (C : ℚ)
    (hC : 0 < C) (hz : IsIntegral ℤ ((C : E) * z)) (hne : z ≠ 0) :
    -(Module.finrank ℚ E : ℝ) * Real.log (C : ℝ) ≤
      ∑ σ : E →+* ℂ, Real.log ‖σ z‖ := by
  have hCR : (0 : ℝ) < C := by exact_mod_cast hC
  have hCE : (C : E) ≠ 0 := by exact_mod_cast hC.ne'
  have h := sum_log_embeddings_nonneg_of_integral hz (mul_ne_zero hCE hne)
  have hcast (σ : E →+* ℂ) : ‖σ (C : E)‖ = (C : ℝ) := by
    rw [map_ratCast, Complex.norm_ratCast, abs_of_pos hCR]
  have hlog (σ : E →+* ℂ) : Real.log ((C : ℝ) * ‖σ z‖) =
      Real.log (C : ℝ) + Real.log ‖σ z‖ :=
    Real.log_mul hCR.ne' ((norm_pos_iff.mpr ((map_ne_zero σ).mpr hne)).ne')
  simp only [map_mul, norm_mul, hcast, hlog,
    Finset.sum_add_distrib, Finset.sum_const, Finset.card_univ,
    NumberField.Embeddings.card, nsmul_eq_mul] at h
  linarith

/-- Every term is the image of the same field determinant. -/
theorem cleared_det_sum_log_bound_with_denominator
    {ι : Type*} [Fintype ι] [DecidableEq ι]
    (A : Matrix ι ι E) (D : ℚ) (r c : ι → ℚ)
    (hD : 0 < D) (hr : ∀ i, 0 < r i) (hc : ∀ i, 0 < c i)
    (hA : A.det ≠ 0)
    (hentries : ∀ i j, IsIntegral ℤ
      ((D : E) * (r i : E) * ((c j : E) * A i j))) :
    -(Module.finrank ℚ E : ℝ) *
      ((Fintype.card ι : ℝ) * Real.log (D : ℝ) +
        (∑ i, Real.log (r i : ℝ)) + ∑ i, Real.log (c i : ℝ)) ≤
      ∑ σ : E →+* ℂ, Real.log ‖σ A.det‖ := by
  let C : ℚ := D ^ Fintype.card ι * (∏ i, r i) * (∏ i, c i)
  have hC : 0 < C := mul_pos (mul_pos (pow_pos hD _)
    (Finset.prod_pos (fun i _ => hr i))) (Finset.prod_pos (fun i _ => hc i))
  have hi : IsIntegral ℤ ((C : E) * A.det) :=
    NumberFieldDeterminant.integral_scaled_det A D r c hentries
  have h := sum_log_embeddings_lower_bound A.det C hC hi hA
  have hDR : (0 : ℝ) < D := by exact_mod_cast hD
  have hrR : ∀ i, (0 : ℝ) < r i := fun i => by exact_mod_cast hr i
  have hcR : ∀ i, (0 : ℝ) < c i := fun i => by exact_mod_cast hc i
  have hrp : (0 : ℝ) < ∏ i, (r i : ℝ) := Finset.prod_pos (fun i _ => hrR i)
  have hcp : (0 : ℝ) < ∏ i, (c i : ℝ) := Finset.prod_pos (fun i _ => hcR i)
  simpa only [C, Rat.cast_mul, Rat.cast_pow, Rat.cast_prod,
    Real.log_mul (mul_pos (pow_pos hDR _) hrp).ne' hcp.ne',
    Real.log_mul (pow_pos hDR _).ne' hrp.ne', Real.log_pow,
    Real.log_prod (fun i _ => (hrR i).ne'),
    Real.log_prod (fun i _ => (hcR i).ne')] using h

end QuadraticPi.NumberFieldNormProduct


==> anc/lean/QuadraticPi/PAGeometricBridge.lean <==
import OAI.NumberTheory.PiExponent.Geometry.CurveInequalityIntrinsic

set_option autoImplicit false

/-!
# Arithmetic-free data for separated logarithmic interpolation

This record contains only explicit finite geometric data and numerical
inequalities. It contains no surjectivity assertion, no irrationality
conclusion, and no rational approximations to pi. The curve inequality below
is an application of the generic upstream curve theorem.
-/

namespace OAI.PiExponent
noncomputable section
open scoped BigOperators

structure GeometricInterpolationData where
  m : ℕ
  K : ℕ
  m_pos : 1 ≤ m
  curveDegreeWeights : Fin (m+1) → ℚ
  curveJetWeights : Fin (m+1) → ℚ
  curveDegreeWeights_pos : ∀ i, 0 < curveDegreeWeights i
  curveJetWeights_pos : ∀ i, 0 < curveJetWeights i
  sigma : ℚ
  sigma_pos : 0 < (sigma : ℝ)
  curveCenters : Fin K → Fin m → ℂ
  curveCenters_injective : ∀ i, Function.Injective (fun j => curveCenters j i)
  curve_volume : (K : ℝ) * (1+3*(sigma : ℝ))^(m+1) *
    (∏ i, (curveDegreeWeights i : ℝ)) / (∏ i, (curveJetWeights i : ℝ)) < 1
  curve_fibre_volume : (K : ℝ) * (1+3*(sigma : ℝ))^m *
    (∏ i : Fin m, (curveDegreeWeights i.succ : ℝ)) /
    (∏ i : Fin m, (curveJetWeights i.succ : ℝ)) < 1
  curve_separated_weight_products : ∀ A B : Finset (Fin (m+1)), A.card = B.card →
    ∀ i, i ≠ 0 → i ∈ A → i ∉ B →
    (∀ j, i < j → (j ∈ A ↔ j ∈ B)) →
    PersistentWeightComparison.comparisonConstant m sigma *
      (∏ j ∈ B, (curveJetWeights j : ℝ)) < ∏ j ∈ A, (curveDegreeWeights j : ℝ)
  curve_coordinate_ratio : ∀ i : Fin m,
    (1+(sigma : ℝ)) * (curveDegreeWeights i.succ : ℝ) < curveJetWeights i.succ

namespace GeometricInterpolationData
variable (d : GeometricInterpolationData)

theorem exact_weighted_curve_inequality
    {E : Type*} [Field E] [Algebra ℂ E] [Algebra.EssFiniteType ℂ E]
    (y : E) (x : Fin d.m → E)
    (hgen : IntermediateField.adjoin ℂ
      (Set.range (Fin.cases y x : Fin (d.m+1) → E)) = ⊤)
    (htrdeg : Algebra.trdeg ℂ E = 1) :
    let hres := PlaceLocalRing.residue_integral htrdeg.le
    let hfinite := CurveParameterFinite.finite_over_every_parameter ℂ E htrdeg
    let z : Fin (d.m+1) → E := Fin.cases y x
    let hz := CurveInequality.nonconstant_coordinates z hgen htrdeg
    (1+(d.sigma : ℝ)) * ∑ p ∈ CurveContactFamily.places hfinite z d.curveCenters hz,
      (CurveContactFamily.contact hres hfinite z d.curveCenters hz d.curveJetWeights p : ℝ) ≤
        CurveContactSum.weightedDegree hfinite z d.curveDegreeWeights :=
  CurveInequality.weighted_curve_inequality y x d.curveCenters
    d.curveCenters_injective hgen htrdeg d.curveDegreeWeights d.curveJetWeights
    d.curveDegreeWeights_pos d.curveJetWeights_pos d.sigma
    (by exact_mod_cast d.sigma_pos) d.curve_volume d.curve_fibre_volume
    d.curve_separated_weight_products d.curve_coordinate_ratio

end GeometricInterpolationData
end
end OAI.PiExponent


==> anc/lean/QuadraticPi/PAGeometry/AdmissibleBlowupAmple.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.NumericalAmplenessTheorem
import QuadraticPi.PAGeometry.AdmissibleCurveDegreeData

set_option autoImplicit false

namespace OAI

noncomputable section
namespace PiExponent.GenericBlowupGeometry
variable (d : GeometricInterpolationData)

theorem interpolationBundle_ample : (interpolationBundle d).IsAmple :=
  NumericalAmpleness.isAmple_of_uniform_curve_margin (structureMap d)
    (H d) (interpolationBundle d) (H_ample d) (uniformMargin d)
    (uniformMargin_pos d) (uniform_curve_margin d)

end PiExponent.GenericBlowupGeometry

end

end OAI


==> anc/lean/QuadraticPi/PAGeometry/AdmissibleBlowupGeometry.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.BlowupProperIntegral
import OAI.NumberTheory.PiExponent.Ampleness.WeightedProjectiveAmple
import OAI.NumberTheory.PiExponent.Approximation.WeightedGeometryScale
import QuadraticPi.PAGeometricBridge
import OAI.NumberTheory.PiExponent.Geometry.CurveMonomialMap
import OAI.NumberTheory.PiExponent.Jets.CompactLogJetIdeal

set_option autoImplicit false

namespace OAI

noncomputable section
namespace PiExponent.GenericBlowupGeometry
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry
open WeightedGeometryScale
variable (d : GeometricInterpolationData)

def scale : Scale d.curveDegreeWeights d.curveJetWeights :=
  chooseScale d.curveDegreeWeights d.curveJetWeights
    d.curveDegreeWeights_pos d.curveJetWeights_pos

abbrev Index := (scale d).Index
abbrev exponents : Index d → Fin (d.m+1) →₀ ℕ := (scale d).exponents
abbrev constantIndex : Index d := (scale d).constantIndex d.curveDegreeWeights_pos
abbrev coordinateIndex : Fin (d.m+1) → Index d :=
  (scale d).coordinateIndex d.curveDegreeWeights_pos
abbrev pureIndex : Fin (d.m+1) → Index d :=
  (scale d).pureIndex d.curveDegreeWeights_pos

instance index_nonempty : Nonempty (Index d) := ⟨constantIndex d⟩

abbrev compactification : Scheme := Proj (WeightedCompactification.imageGrade (R := ℂ) (exponents d))

def compactificationStructureMap : compactification d ⟶ Spec (.of ℂ) :=
  WeightedCompactification.projection (exponents d)

instance compactificationStructureMap_proper : IsProper (compactificationStructureMap d) := by
  dsimp [compactificationStructureMap]
  infer_instance

def affineChart : CompactLogJetIdeal.affineSpace d.m ⟶ compactification d :=
  WeightedCompactification.affineChartMap (exponents d) (constantIndex d)
    ((scale d).exponents_constant d.curveDegreeWeights_pos)
    (coordinateIndex d) ((scale d).exponents_coordinate d.curveDegreeWeights_pos)

instance affineChart_isOpenImmersion : IsOpenImmersion (affineChart d) := by
  dsimp [affineChart]
  infer_instance

def origin : CompactLogJetIdeal.affineSpace d.m :=
  ⟨WeightedBezout.pointIdeal (0 : Fin (d.m+1) → ℂ),inferInstance⟩

instance compactification_nonempty : Nonempty (compactification d) := ⟨affineChart d (origin d)⟩
instance compactification_isIntegral : IsIntegral (compactification d) := by infer_instance
instance compactification_isLocallyNoetherian : IsLocallyNoetherian (compactification d) :=
  LocallyOfFiniteType.isLocallyNoetherian (compactificationStructureMap d)
instance compactification_compact : CompactSpace (compactification d) :=
  QuasiCompact.compactSpace_of_compactSpace (compactificationStructureMap d)
instance compactification_isNoetherian : IsNoetherian (compactification d) := {}
instance affineChart_quasiCompact : QuasiCompact (affineChart d) := by infer_instance

theorem affineChart_over : affineChart d ≫ compactificationStructureMap d =
    CompactLogJetIdeal.structureMap d.m :=
  CurveMonomialMap.affineChartMap_projection (exponents d) (constantIndex d)
    ((scale d).exponents_constant d.curveDegreeWeights_pos)
    (coordinateIndex d) ((scale d).exponents_coordinate d.curveDegreeWeights_pos)

def hyperplane : LineBundle (compactification d) := WeightedCompactification.lineBundle (exponents d)
theorem hyperplane_ample : (hyperplane d).IsAmple :=
  WeightedCompactification.lineBundle_ample (exponents d)

def logCutoff : Fin d.m → ℕ :=
  (exists_log_cutoff d.curveJetWeights (d.curveJetWeights_pos 0)).choose

theorem logCutoff_strict (i : Fin d.m) :
    d.curveJetWeights i.succ < (logCutoff d i : ℚ) * d.curveJetWeights 0 :=
  (exists_log_cutoff d.curveJetWeights (d.curveJetWeights_pos 0)).choose_spec i

def centerIdeal : (compactification d).IdealSheafData :=
  CompactLogJetIdeal.compactIdeal d.curveCenters (logCutoff d) (scale d).jetPowers (affineChart d)

theorem centerIdeal_restrict : (centerIdeal d).comap (affineChart d) =
    CompactLogJetIdeal.affineIdeal d.curveCenters (logCutoff d) (scale d).jetPowers :=
  CompactLogJetIdeal.restrict_compactIdeal _ _ _ _

theorem centerIdeal_support : ((centerIdeal d).support : Set (compactification d)) =
    ⋃ j : Fin d.K, Set.range (CompactLogJetIdeal.point (d.curveCenters j) ≫ affineChart d) :=
  CompactLogJetIdeal.support_compactIdeal _ _ _ (scale d).jetPowers_pos _
    (compactificationStructureMap d) (affineChart_over d)

theorem centerIdeal_support_finite :
    ((centerIdeal d).support : Set (compactification d)).Finite := by
  rw [centerIdeal_support]
  exact Set.finite_iUnion (fun _ => Set.finite_range _)

theorem centerIdeal_support_subset_chart :
    ((centerIdeal d).support : Set (compactification d)) ⊆ (affineChart d).opensRange := by
  rw [centerIdeal_support]
  intro x hx
  obtain ⟨j,z,rfl⟩ := Set.mem_iUnion.mp hx
  exact ⟨CompactLogJetIdeal.point (d.curveCenters j) z,rfl⟩

theorem centerIdeal_coherent :
    (PiExponentSeshadri.IdealModule.closedModule (centerIdeal d)).IsFinitePresentation :=
  CompactLogJetIdeal.compactIdeal_isFinitePresentation _ _ _ _

theorem origin_ne_center (c : Fin d.m → ℂ) : origin d ≠ CompactJetPolynomial.centerPoint c := by
  intro h
  have hx : MvPolynomial.X (0 : Fin (d.m+1)) ∈ (origin d).asIdeal := by
    change MvPolynomial.aeval (0 : Fin (d.m+1) → ℂ) (MvPolynomial.X 0) = 0
    simp
  rw [h] at hx
  change MvPolynomial.aeval (CompactJetPolynomial.center c) (MvPolynomial.X 0) = 0 at hx
  simp [CompactJetPolynomial.center] at hx

theorem origin_avoids_center : affineChart d (origin d) ∉ (centerIdeal d).support := by
  change affineChart d (origin d) ∉ ((centerIdeal d).support : Set (compactification d))
  rw [centerIdeal_support]
  intro h
  obtain ⟨j,hj⟩ := Set.mem_iUnion.mp h
  obtain ⟨z,hz⟩ := hj
  have he : CompactLogJetIdeal.point (d.curveCenters j) z = origin d :=
    (affineChart d).isOpenEmbedding.injective hz
  have hc : CompactLogJetIdeal.point (d.curveCenters j) z =
      CompactJetPolynomial.centerPoint (d.curveCenters j) := by
    apply Set.mem_singleton_iff.mp
    erw [← CompactLogJetIdeal.range_point]
    exact ⟨z,rfl⟩
  exact origin_ne_center d _ (he.symm.trans hc)

theorem centerIdeal_support_ne_top : (centerIdeal d).support ≠ ⊤ := by
  intro h
  exact origin_avoids_center d (by rw [h]; trivial)

abbrev blowup : Scheme := PiExponentSeshadri.BlowupGluing.scheme (centerIdeal d)
abbrev projection : blowup d ⟶ compactification d :=
  PiExponentSeshadri.BlowupGluing.projection (centerIdeal d)
def structureMap : blowup d ⟶ Spec (.of ℂ) := projection d ≫ compactificationStructureMap d

instance projection_proper : IsProper (projection d) := by infer_instance
instance structureMap_proper : IsProper (structureMap d) := by
  dsimp [structureMap]
  infer_instance
instance blowup_isIntegral : IsIntegral (blowup d) :=
  PiExponentSeshadri.BlowupGluing.scheme_isIntegral (centerIdeal d) (centerIdeal_support_ne_top d)
instance blowup_isLocallyNoetherian : IsLocallyNoetherian (blowup d) :=
  LocallyOfFiniteType.isLocallyNoetherian (structureMap d)
instance blowup_compact : CompactSpace (blowup d) :=
  QuasiCompact.compactSpace_of_compactSpace (structureMap d)
instance blowup_isNoetherian : IsNoetherian (blowup d) := {}

def A : LineBundle (blowup d) := (hyperplane d).pullback (projection d)
abbrev J : LineBundle (blowup d) :=
  PiExponentSeshadri.BlowupGluing.exceptionalLineBundle (centerIdeal d)
abbrev exceptionalInclusion : (J d).sheaf ⟶ structureSheaf (blowup d) :=
  PiExponentSeshadri.BlowupGluing.exceptionalInclusion (centerIdeal d)

theorem exceptional_presents :
    PresentsPullbackIdeal (centerIdeal d) (projection d) (J d) (exceptionalInclusion d) :=
  PiExponentSeshadri.BlowupGluing.exceptional_presents (centerIdeal d)

theorem isBlowup : IsBlowup (centerIdeal d) (projection d) :=
  PiExponentSeshadri.BlowupGluing.isBlowup (centerIdeal d)

abbrev affinePolynomialIdeal :=
  CompactLogJetIdeal.polynomialIdeal d.curveCenters (logCutoff d) (scale d).jetPowers

theorem formalJet_packet_zero (n : ℕ) (P : CompactLogJetIdeal.coordinateRing d.m)
    (hP : P ∈ affinePolynomialIdeal d ^ n) (j : Fin d.K) :
    JetGeometry.rationalCoefficientPacket d.curveJetWeights (n * (scale d).radius)
      (FormalLogJet.formalJet (d.curveCenters j) P) = (fun _ => (0 : ℂ)) := by
  apply CompactLogJetIdeal.formalJet_packet_zero_of_mem_polynomialIdeal_pow
    d.curveCenters (logCutoff d) (scale d).jetPowers d.curveJetWeights
    (fun i => (d.curveJetWeights_pos i).le) (fun i => (logCutoff_strict d i).le)
    (scale d).radius (fun i => ?_) n P hP j
  rw [mul_comm, (scale d).jetPowers_eq]

end PiExponent.GenericBlowupGeometry

end

end OAI


==> anc/lean/QuadraticPi/PAGeometry/AdmissibleBlowupMargin.lean <==
import QuadraticPi.PAGeometry.AdmissibleBlowupGeometry
import QuadraticPi.PAGeometry.BlowupCurveMargin
import OAI.NumberTheory.PiExponent.Geometry.CurveNormalizedDegreeTransfer

set_option autoImplicit false

namespace OAI

noncomputable section
namespace PiExponent.GenericBlowupMargin
open AlgebraicGeometry CategoryTheory
open PiExponentSeshadri.Geometry NumericalAmpleness
open GenericBlowupGeometry GenericCurveMargin
variable (d : GeometricInterpolationData)

structure AffineCurveDegreeData (C : IntegralCurve (blowup d)) where
  E : Type
  [field : Field E]
  [algebra : Algebra ℂ E]
  [essFiniteType : Algebra.EssFiniteType ℂ E]
  y : E
  x : Fin d.m → E
  coordinates_generate : IntermediateField.adjoin ℂ
    (Set.range (Fin.cases y x : Fin (d.m+1) → E)) = ⊤
  trdeg_one : Algebra.trdeg ℂ E = 1
  hyperplane_degree : (curveDegree (structureMap d) (A d) C : ℝ) =
    ((scale d).radius : ℝ) * poleDegree d y x trdeg_one
  exceptional_degree : (curveDegree (structureMap d) (J d) C : ℝ) =
    -((scale d).radius : ℝ) * contactSum d y x coordinates_generate trdeg_one

theorem uniform_margin_of_affine_curve_data
    (a : ℕ) (ha : 1 < a) (hample : (((A d).pow a).tensor (J d)).IsAmple)
    (hdata : ∀ C : IntegralCurve (blowup d),
      (¬ ∃ x : compactification d, Set.range (C.embedding ≫ projection d) ⊆ ({x} : Set _)) →
      (∃ c : C.scheme, (C.embedding ≫ projection d) c ∈ (affineChart d).opensRange) →
      Nonempty (AffineCurveDegreeData d C)) :
    ∀ C : IntegralCurve (blowup d),
      marginCoefficient a d.sigma *
          (curveDegree (structureMap d) (((A d).pow a).tensor (J d)) C : ℝ) ≤
        (curveDegree (structureMap d) ((A d).tensor (J d)) C : ℝ) := by
  classical
  intro C
  by_cases hc : ∃ x : compactification d,
      Set.range (C.embedding ≫ projection d) ⊆ ({x} : Set _)
  · obtain ⟨x,hx⟩ := hc
    exact margin_of_contracted (structureMap d) (projection d) (hyperplane d) (J d)
      a ha hample d.sigma d.sigma_pos C x hx
  · by_cases hm : ∃ c : C.scheme,
        (C.embedding ≫ projection d) c ∈ (affineChart d).opensRange
    · obtain ⟨r⟩ := hdata C hc hm
      let := r.field
      let := r.algebra
      let := r.essFiniteType
      exact margin_of_actual_contact_degrees d (structureMap d) (A d) (J d)
        a ha hample C r.y r.x r.coordinates_generate r.trdeg_one
        (scale d).radius (by exact_mod_cast (scale d).radius_pos)
        r.hyperplane_degree r.exceptional_degree
    · exact margin_of_image_outside_chart (structureMap d) (centerIdeal d)
        (projection d) (A d) (J d) (exceptionalInclusion d) (exceptional_presents d)
        a ha hample d.sigma d.sigma_pos C (affineChart d).opensRange
        (centerIdeal_support_subset_chart d) (fun c hh => hm ⟨c,hh⟩)

theorem exists_positive_uniform_margin_of_affine_curve_data
    (a : ℕ) (ha : 1 < a) (hample : (((A d).pow a).tensor (J d)).IsAmple)
    (hdata : ∀ C : IntegralCurve (blowup d),
      (¬ ∃ x : compactification d, Set.range (C.embedding ≫ projection d) ⊆ ({x} : Set _)) →
      (∃ c : C.scheme, (C.embedding ≫ projection d) c ∈ (affineChart d).opensRange) →
      Nonempty (AffineCurveDegreeData d C)) :
    ∃ ε : ℝ, 0 < ε ∧ ∀ C : IntegralCurve (blowup d),
      ε * (curveDegree (structureMap d) (((A d).pow a).tensor (J d)) C : ℝ) ≤
        (curveDegree (structureMap d) ((A d).tensor (J d)) C : ℝ) :=
  ⟨marginCoefficient a d.sigma,marginCoefficient_pos ha d.sigma_pos,
    uniform_margin_of_affine_curve_data d a ha hample hdata⟩

end PiExponent.GenericBlowupMargin

end

end OAI


==> anc/lean/QuadraticPi/PAGeometry/AdmissibleBlowupPolarization.lean <==
import QuadraticPi.PAGeometry.AdmissibleBlowupMargin
import OAI.NumberTheory.PiExponent.Ampleness.BlowupAmpleTwist

set_option autoImplicit false

namespace OAI

noncomputable section
namespace PiExponent.GenericBlowupGeometry
open AlgebraicGeometry CategoryTheory
open PiExponentSeshadri.Geometry NumericalAmpleness
variable (d : GeometricInterpolationData)

theorem exists_ampleExponent : ∃ a : ℕ, 1 < a ∧ (((A d).pow a).tensor (J d)).IsAmple :=
  PiExponentSeshadri.BlowupGluing.exists_ample_exceptional_power_gt_one
    (centerIdeal d) (centerIdeal_support_ne_top d) (hyperplane d) (hyperplane_ample d)

def ampleExponent : ℕ := (exists_ampleExponent d).choose

theorem ampleExponent_gt_one : 1 < ampleExponent d := (exists_ampleExponent d).choose_spec.1

def H : LineBundle (blowup d) := ((A d).pow (ampleExponent d)).tensor (J d)

theorem H_ample : (H d).IsAmple := (exists_ampleExponent d).choose_spec.2

def interpolationBundle : LineBundle (blowup d) := (A d).tensor (J d)

def uniformMargin : ℝ := GenericCurveMargin.marginCoefficient (ampleExponent d) d.sigma

theorem uniformMargin_pos : 0 < uniformMargin d :=
  GenericCurveMargin.marginCoefficient_pos (ampleExponent_gt_one d) d.sigma_pos

theorem uniform_curve_margin_of_affine_curve_data
    (hdata : ∀ C : IntegralCurve (blowup d),
      (¬ ∃ x : compactification d, Set.range (C.embedding ≫ projection d) ⊆ ({x} : Set _)) →
      (∃ c : C.scheme, (C.embedding ≫ projection d) c ∈ (affineChart d).opensRange) →
      Nonempty (GenericBlowupMargin.AffineCurveDegreeData d C)) :
    ∀ C : IntegralCurve (blowup d),
      uniformMargin d * (curveDegree (structureMap d) (H d) C : ℝ) ≤
        (curveDegree (structureMap d) (interpolationBundle d) C : ℝ) :=
  GenericBlowupMargin.uniform_margin_of_affine_curve_data d (ampleExponent d)
    (ampleExponent_gt_one d) (H_ample d) hdata

end PiExponent.GenericBlowupGeometry

end

end OAI


==> anc/lean/QuadraticPi/PAGeometry/AdmissibleCurveCoordinates.lean <==
import QuadraticPi.PAGeometry.AdmissibleCurveImage
import OAI.NumberTheory.PiExponent.Geometry.CurveImageAffineChart

set_option autoImplicit false

/-! Generic geometric-data adaptation of the pinned upstream AdmissibleCurveCoordinates module.
Only imports, namespace names, and the data parameter are generalized. -/


namespace OAI

noncomputable section
namespace PiExponent.GenericCurveCoordinates
open AlgebraicGeometry CategoryTheory TopologicalSpace
open GenericBlowupGeometry
open CurveImageAffineCoordinates
variable (d : GeometricInterpolationData)
variable (C : NumericalAmpleness.IntegralCurve (blowup d))
variable (hn : ¬ ∃ x : compactification d, Set.range (C.embedding ≫ projection d) ⊆ {x})

abbrev imageCurve := GenericCurveImage.imageCurve d C hn
abbrev sourceStructure := C.embedding ≫ structureMap d
abbrev imageStructure := (imageCurve d C hn).embedding ≫ compactificationStructureMap d
@[instance_reducible] def sourceAlgebra : Algebra ℂ C.scheme.functionField :=
  IntegralAffineOpenDimension.functionFieldAlgebra (sourceStructure d C)
@[instance_reducible] def imageAlgebra :
    Algebra ℂ (imageCurve d C hn).scheme.functionField :=
  IntegralAffineOpenDimension.functionFieldAlgebra (imageStructure d C hn)

def fieldEquiv :
    letI := imageAlgebra d C hn
    letI := sourceAlgebra d C
    (imageCurve d C hn).scheme.functionField ≃ₐ[ℂ] C.scheme.functionField :=
  fieldAlgEquiv (imageStructure d C hn) (sourceStructure d C)
    (GenericCurveImage.functionFieldIso d C hn) (by
      simpa only [imageStructure, sourceStructure, structureMap, Category.assoc] using
        congrArg (fun f => f ≫ compactificationStructureMap d)
          (GenericCurveImage.functionFieldIso_generic d C hn))

abbrev chart := affinePart (imageCurve d C hn).embedding (affineChart d)
abbrev chartPresentation := affinePresentation (imageCurve d C hn).embedding (affineChart d)

variable (hm : ∃ c : C.scheme, (C.embedding ≫ projection d) c ∈ (affineChart d).opensRange)

include hm in
theorem chart_nonempty : Nonempty (chart d C hn).1 :=
  affinePart_nonempty _ _ (GenericCurveImage.image_meets_chart d C hn hm)

def imageCoordinates : Fin (d.m+1) → (imageCurve d C hn).scheme.functionField :=
  letI := chart_nonempty d C hn hm
  CurveImageAffineCoordinates.coordinates (chart d C hn) (chartPresentation d C hn)

def coordinates : Fin (d.m+1) → C.scheme.functionField :=
  letI := imageAlgebra d C hn
  letI := sourceAlgebra d C
  fieldEquiv d C hn ∘ imageCoordinates d C hn hm

def y : C.scheme.functionField := coordinates d C hn hm 0

def x : Fin d.m → C.scheme.functionField := fun i => coordinates d C hn hm i.succ

@[simp] theorem full_coordinates :
    (Fin.cases (y d C hn hm) (x d C hn hm) : Fin (d.m+1) → C.scheme.functionField) =
      coordinates d C hn hm := by
  funext i
  refine Fin.cases ?_ (fun j => ?_) i <;> rfl

theorem field_properties :
    letI := sourceAlgebra d C
    Algebra.EssFiniteType ℂ C.scheme.functionField ∧
      Algebra.trdeg ℂ C.scheme.functionField = 1 ∧
      IntermediateField.adjoin ℂ (Set.range (coordinates d C hn hm)) = ⊤ := by
  let := sourceAlgebra d C
  let := imageAlgebra d C hn
  let := chart_nonempty d C hn hm
  obtain ⟨ht,hd,hg⟩ := CurveImageAffineCoordinates.field_properties
    (imageStructure d C hn) (imageCurve d C hn).dimension
    (chart d C hn) (chartPresentation d C hn)
    (affinePresentation_over (compactificationStructureMap d) _ _ (affineChart_over d))
  let := ht
  exact transport_field_properties (fieldEquiv d C hn)
    (imageCoordinates d C hn hm) hd hg

theorem coordinates_generic_map :
    letI := sourceAlgebra d C
    Spec.map (CommRingCat.ofHom (MvPolynomial.aeval (R := ℂ) (coordinates d C hn hm)).toRingHom) ≫
      affineChart d = C.scheme.fromSpecStalk (genericPoint C.scheme) ≫
        C.embedding ≫ projection d := by
  let := sourceAlgebra d C
  let := imageAlgebra d C hn
  let := chart_nonempty d C hn hm
  have himage := CurveImageAffineCoordinates.coordinates_generic_map
    (imageStructure d C hn) (chart d C hn) (chartPresentation d C hn)
    (affinePresentation_over (compactificationStructureMap d) _ _ (affineChart_over d))
    (affineChart d) (imageCurve d C hn).embedding (affinePresentation_comp _ _)
  have he : (MvPolynomial.aeval (R := ℂ) (coordinates d C hn hm)).toRingHom =
      (GenericCurveImage.functionFieldIso d C hn).hom.hom.comp
        (MvPolynomial.aeval (R := ℂ) (imageCoordinates d C hn hm)).toRingHom := by
    apply congrArg AlgHom.toRingHom
      (show MvPolynomial.aeval (R := ℂ) (coordinates d C hn hm) =
        (fieldEquiv d C hn).toAlgHom.comp
          (MvPolynomial.aeval (R := ℂ) (imageCoordinates d C hn hm)) from ?_)
    apply MvPolynomial.algHom_ext
    intro i
    simp only [MvPolynomial.aeval_X, AlgHom.comp_apply]
    rfl
  rw [he, CommRingCat.ofHom_comp, CommRingCat.ofHom_hom, Spec.map_comp, Category.assoc]
  rw [show Spec.map (CommRingCat.ofHom
      (MvPolynomial.aeval (R := ℂ) (imageCoordinates d C hn hm)).toRingHom) ≫ affineChart d =
      (imageCurve d C hn).scheme.fromSpecStalk (genericPoint (imageCurve d C hn).scheme) ≫
        (imageCurve d C hn).embedding from himage]
  exact GenericCurveImage.functionFieldIso_generic d C hn

end PiExponent.GenericCurveCoordinates

end

end OAI


==> anc/lean/QuadraticPi/PAGeometry/AdmissibleCurveDegreeData.lean <==
import QuadraticPi.PAGeometry.AdmissibleCurveModelDegrees

set_option autoImplicit false

/-! Generic geometric-data adaptation of the pinned upstream AdmissibleCurveDegreeData module.
Only imports, namespace names, and the data parameter are generalized. -/


namespace OAI

noncomputable section
namespace PiExponent.GenericBlowupMargin
open AlgebraicGeometry CategoryTheory TopologicalSpace
open GenericBlowupGeometry CurveNormalizationModel
variable (d : GeometricInterpolationData)

theorem affineCurveDegreeData (C : NumericalAmpleness.IntegralCurve (blowup d))
    (hn : ¬ ∃ x : compactification d, Set.range (C.embedding ≫ projection d) ⊆ {x})
    (hm : ∃ c : C.scheme, (C.embedding ≫ projection d) c ∈ (affineChart d).opensRange) :
    Nonempty (AffineCurveDegreeData d C) := by
  obtain ⟨r⟩ := GenericCurveModel.existsModelData d C hn hm
  exact ⟨GenericCurveModel.degreeData d C r⟩

end PiExponent.GenericBlowupMargin

namespace PiExponent.GenericBlowupGeometry
open AlgebraicGeometry
variable (d : GeometricInterpolationData)

theorem uniform_curve_margin :
    ∀ C : NumericalAmpleness.IntegralCurve (blowup d),
      uniformMargin d * (NumericalAmpleness.curveDegree (structureMap d) (H d) C : ℝ) ≤
        (NumericalAmpleness.curveDegree (structureMap d) (interpolationBundle d) C : ℝ) :=
  uniform_curve_margin_of_affine_curve_data d (GenericBlowupMargin.affineCurveDegreeData d)

end PiExponent.GenericBlowupGeometry

end

end OAI


==> anc/lean/QuadraticPi/PAGeometry/AdmissibleCurveImage.lean <==
import QuadraticPi.PAGeometry.AdmissibleBlowupGeometry
import OAI.NumberTheory.PiExponent.Ampleness.CurveBlowupImage

set_option autoImplicit false

/-! Generic geometric-data adaptation of the pinned upstream AdmissibleCurveImage module.
Only imports, namespace names, and the data parameter are generalized. -/


namespace OAI

noncomputable section
open CategoryTheory AlgebraicGeometry TopologicalSpace

namespace PiExponent.GenericCurveImage
open GenericBlowupGeometry CurveBlowupImage
variable (d : GeometricInterpolationData)

theorem center_point_isClosed (x : compactification d)
    (hx : x ∈ (centerIdeal d).support) : IsClosed ({x} : Set (compactification d)) := by
  change x ∈ ((centerIdeal d).support : Set (compactification d)) at hx
  rw [centerIdeal_support d] at hx
  obtain ⟨j, z, rfl⟩ := Set.mem_iUnion.mp hx
  let q := CompactLogJetIdeal.point (d.curveCenters j) ≫ affineChart d
  let : IsClosedImmersion q := CompactJetIdeal.section_isClosedImmersion
    (compactificationStructureMap d) q (by
      dsimp [q]
      rw [Category.assoc, affineChart_over, CompactLogJetIdeal.point_section])
  have he : Set.range q = {q z} := by
    ext x
    constructor
    · rintro ⟨z',rfl⟩
      exact congrArg q (Subsingleton.elim z' z)
    · rintro rfl
      exact ⟨z,rfl⟩
  rw [← he]
  exact q.isClosedEmbedding.isClosed_range

theorem meets_center_complement (C : NumericalAmpleness.IntegralCurve (blowup d))
    (hn : ¬ ∃ x : compactification d, Set.range (C.embedding ≫ projection d) ⊆ {x}) :
    ∃ c : C.scheme, (C.embedding ≫ projection d) c ∈ (centerIdeal d).support.compl :=
  exists_image_outside_closed_points (C.embedding ≫ projection d)
    (centerIdeal d).support (center_point_isClosed d) hn

instance projection_restrict_isIso :
    IsIso (projection d ∣_ (centerIdeal d).support.compl) :=
  blowup_restrict_isIso (isBlowup d)

abbrev imageCurve (C : NumericalAmpleness.IntegralCurve (blowup d))
    (hn : ¬ ∃ x : compactification d, Set.range (C.embedding ≫ projection d) ⊆ {x}) :=
  CurveBlowupImage.imageCurve (projection d) C hn

def functionFieldIso (C : NumericalAmpleness.IntegralCurve (blowup d))
    (hn : ¬ ∃ x : compactification d, Set.range (C.embedding ≫ projection d) ⊆ {x}) :
    (imageCurve d C hn).scheme.functionField ≅ C.scheme.functionField :=
  imageFunctionFieldIso (projection d) C hn (centerIdeal d).support.compl
    (meets_center_complement d C hn)

theorem functionFieldIso_generic (C : NumericalAmpleness.IntegralCurve (blowup d))
    (hn : ¬ ∃ x : compactification d, Set.range (C.embedding ≫ projection d) ⊆ {x}) :
    Spec.map (functionFieldIso d C hn).hom ≫
      (imageCurve d C hn).scheme.fromSpecStalk (genericPoint (imageCurve d C hn).scheme) ≫
      (imageCurve d C hn).embedding =
    C.scheme.fromSpecStalk (genericPoint C.scheme) ≫ C.embedding ≫ projection d :=
  imageFunctionFieldIso_generic (projection d) C hn (centerIdeal d).support.compl
    (meets_center_complement d C hn)

theorem image_meets_chart (C : NumericalAmpleness.IntegralCurve (blowup d))
    (hn : ¬ ∃ x : compactification d, Set.range (C.embedding ≫ projection d) ⊆ {x})
    (hm : ∃ c : C.scheme, (C.embedding ≫ projection d) c ∈ (affineChart d).opensRange) :
    ∃ c : (imageCurve d C hn).scheme,
      (imageCurve d C hn).embedding c ∈ (affineChart d).opensRange := by
  obtain ⟨c,hc⟩ := hm
  refine ⟨CurveBlowupImage.imageMap (projection d) C hn c, ?_⟩
  simpa only [← Scheme.Hom.comp_apply, CurveBlowupImage.imageMap_comp] using hc

end PiExponent.GenericCurveImage

end

end OAI


==> anc/lean/QuadraticPi/PAGeometry/AdmissibleCurveModel.lean <==
import QuadraticPi.PAGeometry.AdmissibleBlowupPolarization
import QuadraticPi.PAGeometry.AdmissibleCurveCoordinates

set_option autoImplicit false

/-! Generic geometric-data adaptation of the pinned upstream AdmissibleCurveModel module.
Only imports, namespace names, and the data parameter are generalized. -/


namespace OAI

noncomputable section
namespace PiExponent.GenericCurveModel
open AlgebraicGeometry CategoryTheory TopologicalSpace
open GenericBlowupGeometry CurveNormalizationModel
variable (d : GeometricInterpolationData)

structure ModelData (C : NumericalAmpleness.IntegralCurve (blowup d)) where
  E : Type
  [field : Field E]
  [algebra : Algebra ℂ E]
  [essFiniteType : Algebra.EssFiniteType ℂ E]
  coordinates : Fin (d.m+1) → E
  coordinates_generate : IntermediateField.adjoin ℂ (Set.range coordinates) = ⊤
  trdeg_one : Algebra.trdeg ℂ E = 1
  parameter : E
  parameter_transcendental : Transcendental ℂ parameter
  [parameterFinite : FiniteDimensional (IntermediateField.adjoin ℂ {parameter}) E]
  normalization : parameterCurve parameter parameter_transcendental ⟶ C.scheme
  [normalizationFinite : IsFinite normalization]
  normalization_over : normalization ≫ C.embedding ≫ structureMap d =
    parameterCurveStructureMap parameter parameter_transcendental
  chart : C.scheme.Opens
  chart_nonempty : chart ≠ ⊥
  [chartIso : IsIso (normalization ∣_ chart)]
  generic_coordinates : parameterCurveGenericPoint parameter parameter_transcendental ≫
      (normalization ≫ C.embedding ≫ projection d) =
    CurveMonomialMap.genericMonomialMap (exponents d) (constantIndex d)
      ((scale d).exponents_constant d.curveDegreeWeights_pos) (coordinateIndex d)
      ((scale d).exponents_coordinate d.curveDegreeWeights_pos) coordinates

theorem existsModelData (C : NumericalAmpleness.IntegralCurve (blowup d))
    (hn : ¬ ∃ t : compactification d, Set.range (C.embedding ≫ projection d) ⊆ {t})
    (hm : ∃ c : C.scheme, (C.embedding ≫ projection d) c ∈ (affineChart d).opensRange) :
    Nonempty (ModelData d C) := by
  let := GenericCurveCoordinates.sourceAlgebra d C
  have hp := GenericCurveCoordinates.field_properties d C hn hm
  let := hp.1
  let z := GenericCurveCoordinates.coordinates d C hn hm
  have hfinite := CurveParameterFinite.finite_over_every_parameter ℂ C.scheme.functionField hp.2.1
  obtain ⟨i,hi⟩ := CurveInequality.nonconstant_coordinates z hp.2.2 hp.2.1
  let f := z i
  have hf : Transcendental ℂ f := hi
  let := hfinite f hf
  obtain ⟨g,hg,hgeneric,hgfinite,W,hW,hWiso⟩ :=
    CurveNormalizationMorphism.exists_intrinsic_normalization_morphism
      (C.embedding ≫ structureMap d) C.dimension f hf
  let := hgfinite
  let := hWiso
  have hWne : W ≠ ⊥ := by
    intro he
    simp only [he, Opens.mem_bot] at hW
  have hc : parameterCurveGenericPoint f hf ≫ (g ≫ C.embedding ≫ projection d) =
      CurveMonomialMap.genericMonomialMap (exponents d) (constantIndex d)
        ((scale d).exponents_constant d.curveDegreeWeights_pos) (coordinateIndex d)
        ((scale d).exponents_coordinate d.curveDegreeWeights_pos) z := by
    change parameterCurveGenericPoint f hf ≫ (g ≫ C.embedding ≫ projection d) =
      Spec.map (CommRingCat.ofHom (MvPolynomial.aeval z).toRingHom) ≫ affineChart d
    rw [← Category.assoc, ← Category.assoc, hgeneric]
    exact (GenericCurveCoordinates.coordinates_generic_map d C hn hm).symm
  exact ⟨{ E := C.scheme.functionField
           field := inferInstance
           algebra := inferInstance
           essFiniteType := hp.1
           coordinates := z
           coordinates_generate := hp.2.2
           trdeg_one := hp.2.1
           parameter := f
           parameter_transcendental := hf
           parameterFinite := inferInstance
           normalization := g
           normalizationFinite := hgfinite
           normalization_over := hg
           chart := W
           chart_nonempty := hWne
           chartIso := hWiso
           generic_coordinates := hc }⟩

end PiExponent.GenericCurveModel

end

end OAI


==> anc/lean/QuadraticPi/PAGeometry/AdmissibleCurveModelDegrees.lean <==
import QuadraticPi.PAGeometry.ExceptionalCurveDegree
import QuadraticPi.PAGeometry.AdmissibleCurveModel

set_option autoImplicit false

/-! Generic geometric-data adaptation of the pinned upstream AdmissibleCurveModelDegrees module.
Only imports, namespace names, and the data parameter are generalized. -/


namespace OAI

noncomputable section
namespace PiExponent.GenericCurveModel
open AlgebraicGeometry CategoryTheory
open PiExponentSeshadri.Geometry
open GenericBlowupGeometry CurveNormalizationModel
variable (d : GeometricInterpolationData)

def degreeData (C : NumericalAmpleness.IntegralCurve (blowup d))
    (r : ModelData d C) : GenericBlowupMargin.AffineCurveDegreeData d C := by
  letI := r.field
  letI := r.algebra
  letI := r.essFiniteType
  letI := r.parameterFinite
  letI := r.normalizationFinite
  letI := r.chartIso
  let y := r.coordinates 0
  let x := fun i : Fin d.m => r.coordinates i.succ
  have htuple : (Fin.cases y x : Fin (d.m+1) → r.E) = r.coordinates := by
    funext i
    cases i using Fin.cases <;> rfl
  have hgen : IntermediateField.adjoin ℂ
      (Set.range (Fin.cases y x : Fin (d.m+1) → r.E)) = ⊤ := by
    rw [htuple]
    exact r.coordinates_generate
  let hfinite := CurveParameterFinite.finite_over_every_parameter ℂ r.E r.trdeg_one
  have hA : (NumericalAmpleness.curveDegree (structureMap d) (A d) C : ℝ) =
      ((scale d).radius : ℝ) * GenericCurveMargin.poleDegree d y x r.trdeg_one := by
    change _ = ((scale d).radius : ℝ) *
      CurveContactSum.weightedDegree hfinite (Fin.cases y x) d.curveDegreeWeights
    rw [htuple]
    exact CurveNormalizedDegreeTransfer.weighted_curveDegree
      (exponents d) r.coordinates (constantIndex d)
      ((scale d).exponents_constant d.curveDegreeWeights_pos)
      (coordinateIndex d) ((scale d).exponents_coordinate d.curveDegreeWeights_pos)
      (structureMap d) (H d) (H_ample d) C r.parameter r.parameter_transcendental
      r.normalization r.normalization_over r.chart r.chart_nonempty
      (projection d) r.generic_coordinates d.curveDegreeWeights d.curveDegreeWeights_pos
      (by exact_mod_cast (scale d).radius_pos) (scale d).degreePowers
      (scale d).degreePowers_eq (pureIndex d)
      ((scale d).exponents_pure d.curveDegreeWeights_pos)
      ((scale d).budget d.curveDegreeWeights_pos) hfinite
  have hgeneric : parameterCurveGenericPoint r.parameter r.parameter_transcendental ≫
      (r.normalization ≫ C.embedding) ≫ projection d =
      Spec.map (CommRingCat.ofHom (MvPolynomial.aeval (Fin.cases y x)).toRingHom) ≫
        affineChart d := by
    have heval : (MvPolynomial.aeval r.coordinates).toRingHom =
        MvPolynomial.eval₂Hom (algebraMap ℂ r.E) r.coordinates := by
      apply RingHom.ext
      intro P
      exact MvPolynomial.aeval_def r.coordinates P
    rw [htuple, heval]
    simpa only [Category.assoc, CurveMonomialMap.genericMonomialMap, affineChart] using
      r.generic_coordinates
  have hJ : (NumericalAmpleness.curveDegree (structureMap d) (J d) C : ℝ) =
      -((scale d).radius : ℝ) * GenericCurveMargin.contactSum d y x hgen r.trdeg_one := by
    have hd := CurveNormalizedDegreeTransfer.curveDegree_eq_normalized
      (structureMap d) (H d) (H_ample d) C r.parameter r.parameter_transcendental
      r.normalization r.normalization_over r.chart r.chart_nonempty (J d)
    have hn := GenericExceptionalCurveDegree.admissible_degree_eq_neg_contactSum
      d y x hgen r.trdeg_one r.parameter r.parameter_transcendental
      (r.normalization ≫ C.embedding) hgeneric
    exact (congrArg (fun n : ℤ => (n : ℝ)) hd).trans hn
  exact { E := r.E
          field := r.field
          algebra := r.algebra
          essFiniteType := r.essFiniteType
          y := y
          x := x
          coordinates_generate := hgen
          trdeg_one := r.trdeg_one
          hyperplane_degree := hA
          exceptional_degree := hJ }

end PiExponent.GenericCurveModel

end

end OAI


==> anc/lean/QuadraticPi/PAGeometry/AdmissibleJetAmpleness.lean <==
import QuadraticPi.PAGeometry.AdmissibleBlowupAmple
import OAI.NumberTheory.PiExponent.Ampleness.GlobalBlowupJetSurjectivity

set_option autoImplicit false

namespace OAI

namespace PiExponent.GenericJetSurjectivity
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry
open PiExponent.GenericBlowupGeometry PiExponent.BlowupJetSurjectivity
attribute [local irreducible] GenericBlowupGeometry.centerIdeal
  GenericBlowupGeometry.hyperplane
variable (d : GeometricInterpolationData)

theorem blowupBundle_ample :
    (blowupBundle (centerIdeal d) (hyperplane d)).IsAmple := by
  apply PiExponent.AmpleIso.isAmple_of_sheaf_iso (interpolationBundle d)
    (blowupBundle (centerIdeal d) (hyperplane d))
    (moduleTensorComm (A d).sheaf (J d).sheaf)
  exact interpolationBundle_ample d

end
end PiExponent.GenericJetSurjectivity

end OAI


==> anc/lean/QuadraticPi/PAGeometry/AdmissibleJetPackets.lean <==
import QuadraticPi.PAGeometry.AdmissibleBlowupGeometry
import OAI.NumberTheory.PiExponent.Jets.AffineJetFramedPackets

set_option autoImplicit false

namespace OAI

noncomputable section
namespace PiExponent.GenericJetPackets
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry
open PiExponent.GenericBlowupGeometry
open PiExponent.BlowupJetSurjectivity PiExponent.ExceptionalAffineChart
attribute [local irreducible] GenericBlowupGeometry.affineChart GenericBlowupGeometry.hyperplane
  GenericBlowupGeometry.centerIdeal
  AffineJetCoefficientInterface.Frame AffineJetCoefficientInterface.Sections
  AffineJetCoefficientInterface.coefficient
variable (d : GeometricInterpolationData)

abbrev affineOpen := chartOpen (affineChart d)

def sectionPolynomial (n : ℕ)
    (e : AffineJetCoefficientInterface.Frame (affineChart d) (hyperplane d)) :
    AffineJetCoefficientInterface.Sections (hyperplane d) n → PiExponentApprox.FramePolynomial d.m :=
  AffineJetCoefficientInterface.coefficient (affineChart d) (hyperplane d) n e

theorem formalPackets_surjective_of_jetRestriction (n : ℕ)
    (e : AffineJetCoefficientInterface.Frame (affineChart d) (hyperplane d))
    (hjet : Function.Surjective (jetRestriction (centerIdeal d) (hyperplane d) n)) :
    Function.Surjective (fun s j =>
      JetGeometry.rationalCoefficientPacket d.curveJetWeights (n * (scale d).radius)
        (FormalLogJet.formalJet (d.curveCenters j) (sectionPolynomial d n e s))) := by
  have hc : Function.Injective d.curveCenters := by
    let i : Fin d.m := ⟨0, by have := d.m_pos; omega⟩
    intro j k h
    exact d.curveCenters_injective i (congrFun h i)
  have he : ∀ i, (scale d).radius ≤ ((scale d).jetPowers i : ℚ) * d.curveJetWeights i := by
    intro i
    rw [mul_comm, (scale d).jetPowers_eq]
  have hs : (((centerIdeal d)^n).support : Set (compactification d)) ⊆
      (affineChart d).opensRange := by
    cases n with
    | zero => simp
    | succ n => simpa using centerIdeal_support_subset_chart d
  exact AffineJetFramedPackets.surjective_of_jetRestriction d.curveCenters hc
    (logCutoff d) (scale d).jetPowers (scale d).jetPowers_pos
    d.curveJetWeights d.curveJetWeights_pos (fun i => (logCutoff_strict d i).le)
    (scale d).radius he n (affineChart d) (centerIdeal d) (hyperplane d) e
    (centerIdeal_restrict d) hs hjet

end PiExponent.GenericJetPackets
end

end OAI


==> anc/lean/QuadraticPi/PAGeometry/AdmissibleJetSurjectivity.lean <==
import QuadraticPi.PAGeometry.AdmissibleJetAmpleness
import OAI.NumberTheory.PiExponent.Ampleness.BlowupJetSurjectivityComplete

set_option autoImplicit false

namespace OAI

namespace PiExponent.GenericJetSurjectivity
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry
open PiExponent.GenericBlowupGeometry PiExponent.BlowupJetSurjectivity
attribute [local irreducible] GenericBlowupGeometry.centerIdeal
  GenericBlowupGeometry.hyperplane
variable (d : GeometricInterpolationData)

theorem eventual_jetRestriction_surjective :
    ∃ N, ∀ n, N ≤ n → Function.Surjective
      (jetRestriction (centerIdeal d) (hyperplane d) n) := by
  exact eventual_blowup_jetRestriction_surjective
    (compactificationStructureMap d) (centerIdeal d) (hyperplane d) (blowupBundle_ample d)

theorem eventually_jetRestriction_surjective :
    ∀ᶠ n in Filter.atTop, Function.Surjective
      (jetRestriction (centerIdeal d) (hyperplane d) n) := by
  obtain ⟨N,hN⟩ := eventual_jetRestriction_surjective d
  exact Filter.eventually_atTop.mpr ⟨N,hN⟩

end
end PiExponent.GenericJetSurjectivity

end OAI


==> anc/lean/QuadraticPi/PAGeometry/AdmissibleMatrixFrame.lean <==
import QuadraticPi.PAGeometry.AdmissibleBlowupGeometry
import OAI.NumberTheory.PiExponent.Approximation.AdmissibleMatrixFrame

set_option autoImplicit false

namespace OAI
noncomputable section
namespace PiExponent.GenericMatrixInterpolation
open GenericBlowupGeometry AlgebraicGeometry CategoryTheory PiExponentSeshadri.Geometry

theorem actualFrame_exists (d : GeometricInterpolationData) :
    Nonempty (AffineJetCoefficientInterface.Frame (affineChart d) (hyperplane d)) := by
  exact AdmissibleMatrixInterpolation.monomialFrame_exists (R := ℂ)
    (exponents d) (constantIndex d)
    ((scale d).exponents_constant d.curveDegreeWeights_pos)
    (coordinateIndex d) ((scale d).exponents_coordinate d.curveDegreeWeights_pos)

end PiExponent.GenericMatrixInterpolation
end
end OAI


==> anc/lean/QuadraticPi/PAGeometry/AdmissibleMatrixGeometry.lean <==
import QuadraticPi.PAGeometry.AdmissibleMatrixFrame
import QuadraticPi.PAGeometry.WeightedGlobalSectionBound
import QuadraticPi.PAGeometry.AdmissibleJetPackets
import QuadraticPi.PAGeometry.AdmissibleJetSurjectivity

set_option autoImplicit false

/-! Global coefficient interpolation for the arithmetic-free geometric data.
This follows the upstream section-to-polynomial bridge, retaining actual
formal logarithms and the strict coefficient cutoff. -/

namespace OAI
noncomputable section
namespace PiExponent.GenericMatrixInterpolation
open AlgebraicGeometry CategoryTheory Filter
open PiExponentSeshadri.Geometry
open GenericBlowupGeometry GenericJetPackets
attribute [local irreducible] WeightedCompactification.lineBundle
  WeightedCompactification.affineChartMap
  AffineJetCoefficientInterface.Frame AffineJetCoefficientInterface.Sections
  AffineJetCoefficientInterface.coefficient

variable (d : GeometricInterpolationData)

def WeightedPolynomials (H : ℚ) :=
  {P : PiExponentApprox.FramePolynomial d.m //
    WeightedSliceDegree.SupportBound (fun i => (d.curveDegreeWeights i : ℝ)) (H : ℝ) P}

def packetMap (H : ℚ) (P : WeightedPolynomials d H) :=
  fun j : Fin d.K => JetGeometry.rationalCoefficientPacket d.curveJetWeights H
    (FormalLogJet.formalJet (d.curveCenters j) P.val)

theorem packetMap_surjective_of_family {α : Type*} (H : ℚ)
    (P : α → PiExponentApprox.FramePolynomial d.m)
    (hdegree : ∀ a, WeightedSliceDegree.SupportBound
      (fun i => (d.curveDegreeWeights i : ℝ)) (H : ℝ) (P a))
    (hpacket : Function.Surjective (fun a => fun j : Fin d.K =>
      JetGeometry.rationalCoefficientPacket d.curveJetWeights H
        (FormalLogJet.formalJet (d.curveCenters j) (P a)))) :
    Function.Surjective (packetMap d H) := by
  intro y
  obtain ⟨a, ha⟩ := hpacket y
  exact ⟨⟨P a, hdegree a⟩, ha⟩

theorem eventual_packets :
    ∀ᶠ n : ℕ in atTop, Function.Surjective (packetMap d ((n : ℚ) * (scale d).radius)) := by
  obtain ⟨N, hN⟩ := GenericWeightedGlobalSectionBound.eventual_supportBound d
  obtain ⟨e⟩ := actualFrame_exists d
  filter_upwards [GenericJetSurjectivity.eventually_jetRestriction_surjective d,
    eventually_ge_atTop N] with n hn hnN
  apply packetMap_surjective_of_family d _ (sectionPolynomial d n e)
  · intro s
    simpa only [Rat.cast_mul, Rat.cast_natCast, sectionPolynomial] using hN n hnN e s
  · exact formalPackets_surjective_of_jetRestriction d n e hn

end PiExponent.GenericMatrixInterpolation
end
end OAI


==> anc/lean/QuadraticPi/PAGeometry/BlowupCurveMargin.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.AmpleCurveDegreePositive
import OAI.NumberTheory.PiExponent.Ampleness.NefAmple
import OAI.NumberTheory.PiExponent.Approximation.ConstantPullbackDegree
import QuadraticPi.PAGeometricBridge
import OAI.NumberTheory.PiExponent.LocalAlgebra.InvertibleIdealAway

set_option autoImplicit false

namespace OAI

noncomputable section
namespace PiExponent.GenericCurveMargin
open AlgebraicGeometry CategoryTheory
open PiExponentSeshadri.Geometry
open NumericalAmpleness
variable {B X : Scheme.{0}}

theorem curve_degree_laws (p : B ⟶ Spec (.of ℂ)) [IsProper p]
    (H : LineBundle B) (hH : H.IsAmple) (C : IntegralCurve B) :
    (∀ L M : LineBundle B, curveDegree p (L.tensor M) C =
      curveDegree p L C + curveDegree p M C) ∧
    (∀ (L : LineBundle B) (n : ℕ), curveDegree p (L.pow n) C =
      (n : ℤ) * curveDegree p L C) := by
  let HC := H.pullback C.embedding
  have hHC : HC.IsAmple := LineBundle.IsAmple.pullback_closedImmersion H hH C.embedding
  have hfinite := CurveDegree.finite_line_cohomology_of_ample (C.embedding ≫ p) HC hHC
  have hH2 : CurveDegree.LineCohomologyTwoZero C.scheme := by
    intro M
    exact ⟨fun a b =>
      (lineBundle_cohomology_zero_of_dimension_le 1 (C.embedding ≫ p) HC hHC M
        C.dimension.le 2 (by omega) a).trans
      (lineBundle_cohomology_zero_of_dimension_le 1 (C.embedding ≫ p) HC hHC M
        C.dimension.le 2 (by omega) b).symm⟩
  exact ⟨fun L M => curveDegree_tensor p H hH L M C hfinite hH2,
    fun L n => curveDegree_pow p H hH L C hfinite hH2 n⟩

def marginCoefficient (a : ℕ) (σ : ℝ) : ℝ := σ / ((a : ℝ) * (1 + σ) - 1)

theorem marginCoefficient_pos {a : ℕ} (ha : 1 < a) {σ : ℝ} (hσ : 0 < σ) :
    0 < marginCoefficient a σ := by
  apply div_pos hσ
  exact NefAmple.combination_denominator_pos (by exact_mod_cast ha) hσ

theorem margin_of_nonnegative_degree
    (p : B ⟶ Spec (.of ℂ)) [IsProper p] (A J : LineBundle B)
    (a : ℕ) (ha : 1 < a) (hample : ((A.pow a).tensor J).IsAmple)
    (σ : ℝ) (hσ : 0 < σ) (C : IntegralCurve B)
    (hn : 0 ≤ (curveDegree p A C : ℝ) + (1 + σ) * (curveDegree p J C : ℝ)) :
    marginCoefficient a σ * (curveDegree p ((A.pow a).tensor J) C : ℝ) ≤
      (curveDegree p (A.tensor J) C : ℝ) := by
  obtain ⟨ht,hp⟩ := curve_degree_laws p ((A.pow a).tensor J) hample C
  rw [ht, hp, ht]
  push_cast
  unfold marginCoefficient
  have ha' : 1 < (a : ℝ) := by exact_mod_cast ha
  have hd := NefAmple.combination_denominator_pos ha' hσ
  rw [div_mul_eq_mul_div]
  apply (div_le_iff₀ hd).mpr
  have hn' := mul_nonneg (sub_pos.mpr ha').le hn
  nlinarith

theorem curveDegree_zero_of_frame (p : B ⟶ Spec (.of ℂ))
    (J : LineBundle B) (C : IntegralCurve B)
    (e : (J.pullback C.embedding).sheaf ≅ structureSheaf C.scheme) :
    curveDegree p J C = 0 := by
  unfold curveDegree
  change eulerCharacteristic (C.embedding ≫ p) 1 (J.pullback C.embedding).sheaf - _ = 0
  rw [eulerCharacteristic_iso (C.embedding ≫ p) e 1]
  exact sub_self _

theorem margin_of_exceptional_frame
    (p : B ⟶ Spec (.of ℂ)) [IsProper p] (A J : LineBundle B)
    (a : ℕ) (ha : 1 < a) (hample : ((A.pow a).tensor J).IsAmple)
    (σ : ℝ) (hσ : 0 < σ) (C : IntegralCurve B)
    (e : (J.pullback C.embedding).sheaf ≅ structureSheaf C.scheme) :
    marginCoefficient a σ * (curveDegree p ((A.pow a).tensor J) C : ℝ) ≤
      (curveDegree p (A.tensor J) C : ℝ) := by
  have hj := curveDegree_zero_of_frame p J C e
  have hpos := curveDegree_pos_of_ample p ((A.pow a).tensor J) hample C
  obtain ⟨ht,hp⟩ := curve_degree_laws p ((A.pow a).tensor J) hample C
  rw [ht, hp, hj, add_zero] at hpos
  have ha' : (0 : ℤ) < a := by exact_mod_cast (Nat.zero_lt_of_lt ha)
  have hA := (mul_pos_iff_of_pos_left ha').mp hpos
  apply margin_of_nonnegative_degree p A J a ha hample σ hσ C
  rw [hj]
  simpa using (show (0 : ℝ) ≤ (curveDegree p A C : ℝ) by exact_mod_cast hA.le)

theorem margin_of_avoids_center
    (p : B ⟶ Spec (.of ℂ)) [IsProper p]
    (I : X.IdealSheafData) (π : B ⟶ X) (A J : LineBundle B)
    (ι : J.sheaf ⟶ structureSheaf B) (hJ : PresentsPullbackIdeal I π J ι)
    (a : ℕ) (ha : 1 < a) (hample : ((A.pow a).tensor J).IsAmple)
    (σ : ℝ) (hσ : 0 < σ) (C : IntegralCurve B)
    (havoid : ∀ c : C.scheme, (C.embedding ≫ π) c ∉ I.support) :
    marginCoefficient a σ * (curveDegree p ((A.pow a).tensor J) C : ℝ) ≤
      (curveDegree p (A.tensor J) C : ℝ) :=
  margin_of_exceptional_frame p A J a ha hample σ hσ C
    (InvertibleIdealAway.pullbackIsoOfAvoids I π J ι hJ C.embedding havoid)

theorem margin_of_image_outside_chart
    (p : B ⟶ Spec (.of ℂ)) [IsProper p]
    (I : X.IdealSheafData) (π : B ⟶ X) (A J : LineBundle B)
    (ι : J.sheaf ⟶ structureSheaf B) (hJ : PresentsPullbackIdeal I π J ι)
    (a : ℕ) (ha : 1 < a) (hample : ((A.pow a).tensor J).IsAmple)
    (σ : ℝ) (hσ : 0 < σ) (C : IntegralCurve B)
    (U : X.Opens) (hsupport : (I.support : Set X) ⊆ U)
    (hmiss : ∀ c : C.scheme, (C.embedding ≫ π) c ∉ U) :
    marginCoefficient a σ * (curveDegree p ((A.pow a).tensor J) C : ℝ) ≤
      (curveDegree p (A.tensor J) C : ℝ) :=
  margin_of_avoids_center p I π A J ι hJ a ha hample σ hσ C
    (fun c hc => hmiss c (hsupport hc))

theorem margin_of_contracted
    (p : B ⟶ Spec (.of ℂ)) [IsProper p] (π : B ⟶ X)
    (L : LineBundle X) (J : LineBundle B)
    (a : ℕ) (ha : 1 < a) (hample : (((L.pullback π).pow a).tensor J).IsAmple)
    (σ : ℝ) (hσ : 0 < σ) (C : IntegralCurve B)
    (x : X) (hc : Set.range (C.embedding ≫ π) ⊆ ({x} : Set X)) :
    marginCoefficient a σ * (curveDegree p (((L.pullback π).pow a).tensor J) C : ℝ) ≤
      (curveDegree p ((L.pullback π).tensor J) C : ℝ) := by
  have hA := ConstantPullbackDegree.curveDegree_eq_zero_of_contracted p L π C x hc
  have hpos := curveDegree_pos_of_ample p (((L.pullback π).pow a).tensor J) hample C
  obtain ⟨ht,hp⟩ := curve_degree_laws p (((L.pullback π).pow a).tensor J) hample C
  rw [ht, hp, hA, mul_zero, zero_add] at hpos
  apply margin_of_nonnegative_degree p (L.pullback π) J a ha hample σ hσ C
  rw [hA]
  exact add_nonneg (by norm_num) (mul_nonneg (by linarith)
    (by exact_mod_cast hpos.le))

variable (d : GeometricInterpolationData)
variable {E : Type*} [Field E] [Algebra ℂ E] [Algebra.EssFiniteType ℂ E]

def contactSum (y : E) (x : Fin d.m → E)
    (hgen : IntermediateField.adjoin ℂ
      (Set.range (Fin.cases y x : Fin (d.m+1) → E)) = ⊤)
    (htrdeg : Algebra.trdeg ℂ E = 1) : ℝ :=
  let hres := PlaceLocalRing.residue_integral htrdeg.le
  let hfinite := CurveParameterFinite.finite_over_every_parameter ℂ E htrdeg
  let z : Fin (d.m+1) → E := Fin.cases y x
  let hz := CurveInequality.nonconstant_coordinates z hgen htrdeg
  ∑ q ∈ CurveContactFamily.places hfinite z d.curveCenters hz,
    (CurveContactFamily.contact hres hfinite z d.curveCenters hz d.curveJetWeights q : ℝ)

def poleDegree (y : E) (x : Fin d.m → E) (htrdeg : Algebra.trdeg ℂ E = 1) : ℝ :=
  CurveContactSum.weightedDegree
    (CurveParameterFinite.finite_over_every_parameter ℂ E htrdeg)
    (Fin.cases y x : Fin (d.m+1) → E) d.curveDegreeWeights

theorem actual_contact_bound (y : E) (x : Fin d.m → E)
    (hgen : IntermediateField.adjoin ℂ
      (Set.range (Fin.cases y x : Fin (d.m+1) → E)) = ⊤)
    (htrdeg : Algebra.trdeg ℂ E = 1) :
    (1 + (d.sigma : ℝ)) * contactSum d y x hgen htrdeg ≤ poleDegree d y x htrdeg :=
  d.exact_weighted_curve_inequality y x hgen htrdeg

theorem margin_of_actual_contact_degrees
    (p : B ⟶ Spec (.of ℂ)) [IsProper p] (A J : LineBundle B)
    (a : ℕ) (ha : 1 < a) (hample : ((A.pow a).tensor J).IsAmple)
    (C : IntegralCurve B) (y : E) (x : Fin d.m → E)
    (hgen : IntermediateField.adjoin ℂ
      (Set.range (Fin.cases y x : Fin (d.m+1) → E)) = ⊤)
    (htrdeg : Algebra.trdeg ℂ E = 1) (R : ℚ) (hR : 0 < R)
    (hA : (curveDegree p A C : ℝ) = (R : ℝ) * poleDegree d y x htrdeg)
    (hJ : (curveDegree p J C : ℝ) = -(R : ℝ) * contactSum d y x hgen htrdeg) :
    marginCoefficient a d.sigma * (curveDegree p ((A.pow a).tensor J) C : ℝ) ≤
      (curveDegree p (A.tensor J) C : ℝ) := by
  apply margin_of_nonnegative_degree p A J a ha hample d.sigma d.sigma_pos C
  rw [hA, hJ]
  have hR' : (0 : ℝ) ≤ R := by exact_mod_cast hR.le
  have h := mul_le_mul_of_nonneg_left (actual_contact_bound d y x hgen htrdeg) hR'
  nlinarith


end PiExponent.GenericCurveMargin

end

end OAI


==> anc/lean/QuadraticPi/PAGeometry/ExceptionalCurveDegree.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.ExceptionalCurveDegree
import QuadraticPi.PAGeometry.AdmissibleBlowupGeometry
import QuadraticPi.PAGeometry.BlowupCurveMargin

set_option autoImplicit false

/-! Generic-data specialization of the existing exceptional divisor degree theorem.
The generic local algebra and divisor results are reused from upstream unchanged. -/

namespace OAI
namespace PiExponent.GenericExceptionalCurveDegree
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
open PiExponent.SectionZeroIdeal PiExponent.SectionImageIdeal
open ExceptionalCurveDegree

theorem admissible_degree_eq_neg_contactSum
    (d : GeometricInterpolationData)
    {E : Type} [Field E] [Algebra ℂ E] [Algebra.EssFiniteType ℂ E]
    (y : E) (x : Fin d.m → E)
    (hgen : IntermediateField.adjoin ℂ
      (Set.range (Fin.cases y x : Fin (d.m+1) → E)) = ⊤)
    (htrdeg : Algebra.trdeg ℂ E = 1)
    (f : E) (hf : Transcendental ℂ f) :
    letI := CurveParameterFinite.finite_over_every_parameter ℂ E htrdeg f hf
    ∀ (g : CurveNormalizationModel.parameterCurve f hf ⟶ GenericBlowupGeometry.blowup d),
    CurveNormalizationModel.parameterCurveGenericPoint f hf ≫ g ≫
      GenericBlowupGeometry.projection d =
      Spec.map (CommRingCat.ofHom (MvPolynomial.aeval (Fin.cases y x)).toRingHom) ≫
        GenericBlowupGeometry.affineChart d →
    ((eulerCharacteristic (CurveNormalizationModel.parameterCurveStructureMap f hf) 1
        ((GenericBlowupGeometry.J d).pullback g).sheaf -
      eulerCharacteristic (CurveNormalizationModel.parameterCurveStructureMap f hf) 1
        (structureSheaf (CurveNormalizationModel.parameterCurve f hf)) : ℤ) : ℝ) =
      -((GenericBlowupGeometry.scale d).radius : ℝ) *
        GenericCurveMargin.contactSum d y x hgen htrdeg := by
  let hfinite := CurveParameterFinite.finite_over_every_parameter ℂ E htrdeg
  let := hfinite f hf
  intro g hgeneric
  let hres := PlaceLocalRing.residue_integral htrdeg.le
  let z : Fin (d.m+1) → E := Fin.cases y x
  let hz := CurveInequality.nonconstant_coordinates z hgen htrdeg
  have hc : Function.Injective d.curveCenters := by
    let i : Fin d.m := ⟨0, by have := d.m_pos; omega⟩
    intro j k h
    exact d.curveCenters_injective i (congrFun h i)
  have h := compactIdeal_degree_eq_neg_contact_sum f hf d.curveCenters hc
    (GenericBlowupGeometry.logCutoff d) (GenericBlowupGeometry.scale d).jetPowers
    (GenericBlowupGeometry.scale d).jetPowers_pos d.curveJetWeights d.curveJetWeights_pos
    (GenericBlowupGeometry.scale d).radius (GenericBlowupGeometry.scale d).jetPowers_eq
    (GenericBlowupGeometry.logCutoff_strict d) (GenericBlowupGeometry.affineChart d)
    (GenericBlowupGeometry.compactificationStructureMap d)
    (GenericBlowupGeometry.affineChart_over d)
    (GenericBlowupGeometry.projection d) (GenericBlowupGeometry.J d)
    (GenericBlowupGeometry.exceptionalInclusion d)
    (GenericBlowupGeometry.exceptional_presents d) g z hz hgeneric hres hfinite
  change _ = -((GenericBlowupGeometry.scale d).radius : ℝ) *
    ∑ p ∈ CurveContactFamily.places hfinite z d.curveCenters hz,
      (CurveContactFamily.contact hres hfinite z d.curveCenters hz d.curveJetWeights p : ℝ)
  exact_mod_cast h


end
end PiExponent.GenericExceptionalCurveDegree
end OAI


==> anc/lean/QuadraticPi/PAGeometry/WeightedGlobalSectionBound.lean <==
import QuadraticPi.PAGeometry.AdmissibleBlowupGeometry
import OAI.NumberTheory.PiExponent.Approximation.WeightedGlobalSectionBound

set_option autoImplicit false

namespace OAI
noncomputable section
namespace PiExponent.GenericWeightedGlobalSectionBound
open AlgebraicGeometry CategoryTheory PiExponentSeshadri.Geometry
open GenericBlowupGeometry

theorem exponent_budget (d : GeometricInterpolationData) (j : Index d) :
    Finsupp.weight (fun i => (d.curveDegreeWeights i : ℝ)) (exponents d j) ≤
      (scale d).radius := by
  have hq := (scale d).budget d.curveDegreeWeights_pos j
  have hr : (∑ i, (d.curveDegreeWeights i : ℝ) * (exponents d j i : ℝ)) ≤
      (scale d).radius := by exact_mod_cast hq
  simpa only [Finsupp.weight_eq_sum, nsmul_eq_mul, mul_comm] using hr

theorem eventual_supportBound (d : GeometricInterpolationData) :
    ProjectiveCoefficientBound.EventualBound (affineChart d) (hyperplane d)
      (fun i => (d.curveDegreeWeights i : ℝ)) (scale d).radius := by
  unfold affineChart hyperplane
  exact WeightedGlobalSectionBound.eventual_supportBound (K := ℂ) (ι := Fin (d.m+1))
    (σ := Index d) (exponents d) (constantIndex d)
    ((scale d).exponents_constant d.curveDegreeWeights_pos)
    (coordinateIndex d) ((scale d).exponents_coordinate d.curveDegreeWeights_pos)
    (fun i => (d.curveDegreeWeights i : ℝ)) (scale d).radius (exponent_budget d)

end PiExponent.GenericWeightedGlobalSectionBound
end
end OAI


==> anc/lean/QuadraticPi/PAUniformInterpolation.lean <==
import QuadraticPi.PAWeightGeometry
import QuadraticPi.PAGeometry.AdmissibleMatrixGeometry

set_option autoImplicit false

/-!
# The exact separated-weight interpolation statement from generic geometry

The geometric radius is chosen from weights before centers. The eventual
cutoff is allowed to depend on the centers. The output packet cutoff is
strict, and the source weighted degree bound is weak, as in PA.
-/

namespace QuadraticPi.PAWeightGeometry
open OAI OAI.PiExponent SeparatedWeightPA
noncomputable section

def NumericData.geometricData {B : BaseData} {w : Fin B.m → ℚ}
    (h : NumericData B w) (c : Fin B.K → Fin B.m → ℂ)
    (hc : CoordinatewiseDistinct c) : GeometricInterpolationData where
  m := B.m
  K := B.K
  m_pos := B.m_pos
  curveDegreeWeights := degreeWeights B w
  curveJetWeights := jetWeights B w
  curveDegreeWeights_pos := degreeWeights_pos B w h.weights_pos
  curveJetWeights_pos := jetWeights_pos B w h.weights_pos
  sigma := h.sigma
  sigma_pos := by exact_mod_cast h.sigma_pos
  curveCenters := c
  curveCenters_injective := hc
  curve_volume := h.volume
  curve_fibre_volume := h.fibre_volume
  curve_separated_weight_products := by
    have heq : PersistentWeightComparison.comparisonConstant B.m h.sigma =
        (separationConstant B.m h.sigma : ℝ) := by
      simp only [PersistentWeightComparison.comparisonConstant, separationConstant,
        Rat.cast_mul, Rat.cast_ofNat, Rat.cast_add, Rat.cast_natCast, Rat.cast_pow,
        Rat.cast_div, Rat.cast_one]
    rw [heq]
    exact h.separated
  curve_coordinate_ratio := h.coordinate_ratio

def NumericData.scale {B : BaseData} {w : Fin B.m → ℚ} (h : NumericData B w) :=
  WeightedGeometryScale.chooseScale (degreeWeights B w) (jetWeights B w)
    (degreeWeights_pos B w h.weights_pos) (jetWeights_pos B w h.weights_pos)

theorem NumericData.geometric_scale_eq {B : BaseData} {w : Fin B.m → ℚ}
    (h : NumericData B w) (c : Fin B.K → Fin B.m → ℂ)
    (hc : CoordinatewiseDistinct c) :
    GenericBlowupGeometry.scale (h.geometricData c hc) = h.scale := rfl

theorem supportBound_to_pa_degree (B : BaseData) (w : Fin B.m → ℚ)
    (H : ℕ) (P : PiExponentApprox.FramePolynomial B.m)
    (hP : WeightedSliceDegree.SupportBound (fun i => (degreeWeights B w i : ℝ)) H P) :
    PiExponentApprox.HasWeightedDegreeLE
      (InterpolationMatrix.columnWeights (B.w0 : ℝ) (fun i => (w i : ℝ))) H P := by
  intro a ha
  have hw : (fun i => (degreeWeights B w i : ℝ)) =
      InterpolationMatrix.columnWeights (B.w0 : ℝ) (fun i => (w i : ℝ)) := by
    funext i
    cases i using Fin.cases <;> rfl
  have hp := hP a ha
  rw [hw] at hp
  simpa only [PiExponentApprox.monomialWeight, Finsupp.weight_eq_sum, nsmul_eq_mul] using hp

theorem NumericData.pa_packets {B : BaseData} {w : Fin B.m → ℚ}
    (h : NumericData B w) (c : Fin B.K → Fin B.m → ℂ)
    (hc : CoordinatewiseDistinct c) (H : ℕ)
    (hg : Function.Surjective
      (GenericMatrixInterpolation.packetMap (h.geometricData c hc) (H : ℚ))) :
    Function.Surjective (SeparatedWeightPA.packetMap B w c H) := by
  intro y
  obtain ⟨P, hP⟩ := hg y
  refine ⟨⟨P.val, supportBound_to_pa_degree B w H P.val ?_⟩, hP⟩
  simpa only [NumericData.geometricData, Rat.cast_natCast] using P.property

theorem NumericData.eventual_pa_packets {B : BaseData} {w : Fin B.m → ℚ}
    (h : NumericData B w) :
    ∀ c : Fin B.K → Fin B.m → ℂ, CoordinatewiseDistinct c →
      ∃ H0 : ℕ, ∀ H : ℕ, H0 ≤ H → h.scale.radius ∣ H →
        Function.Surjective (SeparatedWeightPA.packetMap B w c H) := by
  intro c hc
  have hs := GenericMatrixInterpolation.eventual_packets (h.geometricData c hc)
  obtain ⟨N, hN⟩ := Filter.eventually_atTop.mp hs
  refine ⟨N * h.scale.radius, ?_⟩
  intro H hH hdiv
  obtain ⟨n, rfl⟩ := hdiv
  have hn : N ≤ n := by nlinarith [h.scale.radius_pos]
  apply h.pa_packets c hc
  have hh := hN n hn
  have heq : (n : ℚ) * (h.scale.radius : ℚ) = ((h.scale.radius * n : ℕ) : ℚ) := by
    rw [Nat.cast_mul]
    exact mul_comm _ _
  rw [h.geometric_scale_eq c hc, heq] at hh
  exact hh

/-- The exact PA statement, now supplied by the generic geometric proof. -/
theorem separatedWeightPA : SeparatedWeightPA.Statement := by
  intro B
  obtain ⟨T, hT⟩ := exists_thresholds B
  refine ⟨T, ?_⟩
  intro w hw
  obtain ⟨h⟩ := hT w hw
  exact ⟨h.scale.radius, h.scale.radius_pos, h.eventual_pa_packets⟩

end
end QuadraticPi.PAWeightGeometry


==> anc/lean/QuadraticPi/PAWeightGeometry.lean <==
import QuadraticPi.SeparatedWeightPA
import OAI.NumberTheory.PiExponent.Approximation.WeightSeparation
import Mathlib.Topology.Instances.Rat
import Mathlib.Tactic.FunProp

/-!
# Center-independent numerical input for geometric interpolation

The margin and successive thresholds below are derived from PA's two strict
volume inequalities. No interpolation hypothesis is used.
-/

namespace QuadraticPi.PAWeightGeometry

open SeparatedWeightPA OAI
open scoped BigOperators
noncomputable section

/-- Rational form of the upstream persistent-component comparison constant. -/
def separationConstant (m : ℕ) (sigma : ℚ) : ℚ :=
  2 * ((m : ℚ) + 2) ^ (m + 2) *
    (1 + ((m : ℚ) + 2) / sigma) ^ (m + 2)

theorem separationConstant_pos (m : ℕ) (sigma : ℚ) (hsigma : 0 < sigma) :
    0 < separationConstant m sigma := by
  unfold separationConstant
  positivity

def degreeWeights (B : BaseData) (w : Fin B.m → ℚ) : Fin (B.m + 1) → ℚ :=
  Fin.cases B.w0 w

theorem degreeWeights_pos (B : BaseData) (w : Fin B.m → ℚ)
    (hw : ∀ i, 0 < w i) : ∀ i, 0 < degreeWeights B w i :=
  Fin.cases B.w0_pos hw

/-- All numerical hypotheses of the intrinsic weighted curve inequality. -/
structure NumericData (B : BaseData) (w : Fin B.m → ℚ) where
  sigma : ℚ
  sigma_pos : 0 < sigma
  weights_pos : ∀ i, 0 < w i
  volume : (B.K : ℝ) * (1 + 3 * (sigma : ℝ)) ^ (B.m + 1) *
    (∏ i, (degreeWeights B w i : ℝ)) / (∏ i, (jetWeights B w i : ℝ)) < 1
  fibre_volume : (B.K : ℝ) * (1 + 3 * (sigma : ℝ)) ^ B.m *
    (∏ i : Fin B.m, (degreeWeights B w i.succ : ℝ)) /
      (∏ i : Fin B.m, (jetWeights B w i.succ : ℝ)) < 1
  separated : ∀ A A' : Finset (Fin (B.m + 1)), A.card = A'.card →
    ∀ i, i ≠ 0 → i ∈ A → i ∉ A' →
      (∀ j, i < j → (j ∈ A ↔ j ∈ A')) →
      (separationConstant B.m sigma : ℝ) *
        (∏ j ∈ A', (jetWeights B w j : ℝ)) <
          ∏ j ∈ A, (degreeWeights B w j : ℝ)
  coordinate_ratio : ∀ i : Fin B.m,
    (1 + (sigma : ℝ)) * (degreeWeights B w i.succ : ℝ) <
      (jetWeights B w i.succ : ℝ)

theorem exists_sigma (B : BaseData) : ∃ sigma : ℚ, 0 < sigma ∧
    (1 + 3 * (sigma : ℝ)) ^ (B.m + 1) *
      ((B.K : ℝ) * ((B.w0 : ℝ) / B.v0) * (B.theta : ℝ) ^ B.m) < 1 ∧
    (1 + 3 * (sigma : ℝ)) ^ B.m * ((B.K : ℝ) * (B.theta : ℝ) ^ B.m) < 1 ∧
    (1 + (sigma : ℝ)) * (B.theta : ℝ) < 1 := by
  let alpha : ℝ := (B.K : ℝ) * ((B.w0 : ℝ) / B.v0) * (B.theta : ℝ) ^ B.m
  let beta : ℝ := (B.K : ℝ) * (B.theta : ℝ) ^ B.m
  have halpha : alpha < 1 := by dsimp [alpha]; exact_mod_cast B.total_volume
  have hbeta : beta < 1 := by dsimp [beta]; exact_mod_cast B.fiber_volume
  have htheta : (B.theta : ℝ) < 1 := by exact_mod_cast B.theta_lt_one
  have hopenAlpha : IsOpen {s : ℝ | (1 + 3 * s) ^ (B.m + 1) * alpha < 1} :=
    isOpen_lt (by fun_prop) continuous_const
  have hopenBeta : IsOpen {s : ℝ | (1 + 3 * s) ^ B.m * beta < 1} :=
    isOpen_lt (by fun_prop) continuous_const
  have hopenTheta : IsOpen {s : ℝ | (1 + s) * (B.theta : ℝ) < 1} :=
    isOpen_lt (by fun_prop) continuous_const
  have hopen : IsOpen {s : ℝ |
      (1 + 3 * s) ^ (B.m + 1) * alpha < 1 ∧
      (1 + 3 * s) ^ B.m * beta < 1 ∧ (1 + s) * (B.theta : ℝ) < 1} :=
    hopenAlpha.inter (hopenBeta.inter hopenTheta)
  have hzero : (0 : ℝ) ∈ {s : ℝ |
      (1 + 3 * s) ^ (B.m + 1) * alpha < 1 ∧
      (1 + 3 * s) ^ B.m * beta < 1 ∧ (1 + s) * (B.theta : ℝ) < 1} := by
    simpa using And.intro halpha (And.intro hbeta htheta)
  obtain ⟨epsilon, hepsilon, hball⟩ := Metric.isOpen_iff.mp hopen 0 hzero
  obtain ⟨sigma, hsigma, hse⟩ := exists_rat_btwn hepsilon
  have hmem : (sigma : ℝ) ∈ Metric.ball 0 epsilon := by
    rw [Metric.mem_ball, Real.dist_eq, sub_zero, abs_of_pos hsigma]
    exact hse
  exact ⟨sigma, by exact_mod_cast hsigma, hball hmem⟩

/-- Extend a finite weight list by an initial 1 and a tail of 1's. -/
def extendedWeights {m : ℕ} (w : Fin m → ℚ) : ℕ → ℚ
  | 0 => 1
  | j + 1 => if h : j < m then w ⟨j, h⟩ else 1

@[simp] theorem extendedWeights_zero {m : ℕ} (w : Fin m → ℚ) :
    extendedWeights w 0 = 1 := rfl

@[simp] theorem extendedWeights_succ {m : ℕ} (w : Fin m → ℚ) (i : Fin m) :
    extendedWeights w (i.val + 1) = w i := by simp [extendedWeights]

theorem extendedWeights_prefix {m : ℕ} (w : Fin m → ℚ) (i : Fin m)
    (j : ℕ) (hj : j < i.val + 1) :
    extendedWeights (previousWeights w i) j = extendedWeights w j := by
  cases j with
  | zero => rfl
  | succ j =>
    have hji : j < i.val := by omega
    have hjm : j < m := lt_trans hji i.isLt
    simp [extendedWeights, hji, hjm, previousWeights]

def successiveThresholds (m : ℕ) (D : ℚ) : Thresholds m :=
  fun i previous => max 1 (D * ∏ j ∈ Finset.range (i.val + 1), extendedWeights previous j)

theorem extendedWeights_ge_one {m : ℕ} (D : ℚ) (w : Fin m → ℚ)
    (hw : AboveThresholds (successiveThresholds m D) w) (j : ℕ) :
    1 ≤ extendedWeights w j := by
  cases j with
  | zero => simp
  | succ j =>
    by_cases hj : j < m
    · have h := (le_max_left (1 : ℚ) _).trans_lt (hw.2 ⟨j, hj⟩)
      simpa [extendedWeights, hj] using h.le
    · simp [extendedWeights, hj]

theorem extendedWeights_growth {m : ℕ} (D : ℚ) (w : Fin m → ℚ)
    (hw : AboveThresholds (successiveThresholds m D) w) :
    PiExponentApprox.SeparatedWeightGrowth m (D : ℝ)
      (fun j => (extendedWeights w j : ℝ)) := by
  intro j hj hjm
  obtain ⟨i, rfl⟩ := Nat.exists_eq_succ_of_ne_zero (Nat.ne_of_gt hj)
  have him : i < m := by omega
  have h := (le_max_right (1 : ℚ) _).trans_lt (hw.2 ⟨i, him⟩)
  change D * (∏ j ∈ Finset.range (i + 1),
    extendedWeights (previousWeights w ⟨i, him⟩) j) < w ⟨i, him⟩ at h
  have heq : (∏ j ∈ Finset.range (i + 1),
      extendedWeights (previousWeights w ⟨i, him⟩) j) =
        ∏ j ∈ Finset.range (i + 1), extendedWeights w j := by
    apply Finset.prod_congr rfl
    intro j hj
    exact extendedWeights_prefix w ⟨i, him⟩ j (Finset.mem_range.mp hj)
  rw [heq] at h
  simpa only [extendedWeights, him, dite_true] using
    (show (D : ℝ) * (∏ j ∈ Finset.range (i + 1),
      (extendedWeights w j : ℝ)) < (w ⟨i, him⟩ : ℝ) by exact_mod_cast h)


theorem fibre_product_ratio (B : BaseData) (w : Fin B.m → ℚ)
    (hw : ∀ i, 0 < w i) :
    (∏ i : Fin B.m, (degreeWeights B w i.succ : ℝ)) /
      (∏ i : Fin B.m, (jetWeights B w i.succ : ℝ)) = (B.theta : ℝ) ^ B.m := by
  have hp : (∏ i : Fin B.m, (w i : ℝ)) ≠ 0 :=
    Finset.prod_ne_zero_iff.mpr (fun i _ => by exact_mod_cast ne_of_gt (hw i))
  simp only [degreeWeights, jetWeights, Fin.cases_succ, Rat.cast_div,
    Finset.prod_div_distrib, Finset.prod_const, Finset.card_univ, Fintype.card_fin]
  field_simp [hp]

theorem product_ratio (B : BaseData) (w : Fin B.m → ℚ)
    (hw : ∀ i, 0 < w i) :
    (∏ i : Fin (B.m + 1), (degreeWeights B w i : ℝ)) /
      (∏ i : Fin (B.m + 1), (jetWeights B w i : ℝ)) =
        ((B.w0 : ℝ) / B.v0) * (B.theta : ℝ) ^ B.m := by
  rw [Fin.prod_univ_succ, Fin.prod_univ_succ, mul_div_mul_comm, fibre_product_ratio B w hw]
  rfl

theorem degreeWeights_cast (B : BaseData) (w : Fin B.m → ℚ)
    (i : Fin (B.m + 1)) :
    (degreeWeights B w i : ℝ) = PiExponentApprox.geometricDegreeWeight B.w0
      (fun j => (extendedWeights w j : ℝ)) i.val := by
  refine Fin.cases ?_ (fun j => ?_) i
  · simp [degreeWeights, PiExponentApprox.geometricDegreeWeight]
  · simp [degreeWeights, PiExponentApprox.geometricDegreeWeight]

theorem jetWeights_cast (B : BaseData) (w : Fin B.m → ℚ)
    (i : Fin (B.m + 1)) :
    (jetWeights B w i : ℝ) = PiExponentApprox.geometricJetWeight B.v0 B.theta
      (fun j => (extendedWeights w j : ℝ)) i.val := by
  refine Fin.cases ?_ (fun j => ?_) i
  · simp [jetWeights, PiExponentApprox.geometricJetWeight]
  · simp [jetWeights, PiExponentApprox.geometricJetWeight]

theorem separated_products (B : BaseData) (sigma D : ℚ) (hsigma : 0 < sigma)
    (hD : PiExponentApprox.weightSeparationFactor B.m (separationConstant B.m sigma)
      B.w0 B.v0 B.theta ≤ (D : ℝ))
    (w : Fin B.m → ℚ) (hw : AboveThresholds (successiveThresholds B.m D) w)
    (A A' : Finset (Fin (B.m + 1))) (hcard : A.card = A'.card)
    (i : Fin (B.m + 1)) (hi : i ≠ 0) (hiA : i ∈ A) (hiA' : i ∉ A')
    (hhigh : ∀ j, i < j → (j ∈ A ↔ j ∈ A')) :
    (separationConstant B.m sigma : ℝ) * (∏ j ∈ A', (jetWeights B w j : ℝ)) <
      ∏ j ∈ A, (degreeWeights B w j : ℝ) := by
  classical
  let x : ℕ → ℝ := fun j => (extendedWeights w j : ℝ)
  have hx : ∀ j, 1 ≤ x j := by
    intro j
    dsimp [x]
    exact_mod_cast extendedWeights_ge_one D w hw j
  have hC : (0 : ℝ) < separationConstant B.m sigma := by
    exact_mod_cast separationConstant_pos B.m sigma hsigma
  have hgrowth : PiExponentApprox.SeparatedWeightGrowth B.m
      (PiExponentApprox.weightSeparationFactor B.m (separationConstant B.m sigma)
        B.w0 B.v0 B.theta) x := by
    intro j hj hjm
    apply lt_of_le_of_lt _ (extendedWeights_growth D w hw j hj hjm)
    exact mul_le_mul_of_nonneg_right hD
      (Finset.prod_nonneg fun j _ => (zero_le_one.trans (hx j)))
  let e : Fin (B.m + 1) ↪ ℕ := ⟨Fin.val, Fin.val_injective⟩
  have hbound (S : Finset (Fin (B.m + 1))) : S.map e ⊆ Finset.range (B.m + 1) := by
    intro j hj
    obtain ⟨k, hk, rfl⟩ := Finset.mem_map.mp hj
    exact Finset.mem_range.mpr k.isLt
  have hbelow : ∀ j ∈ A'.map e \ A.map e, j < i.val := by
    intro j hj
    obtain ⟨hjB, hjA⟩ := Finset.mem_sdiff.mp hj
    obtain ⟨k, hkB, rfl⟩ := Finset.mem_map.mp hjB
    by_contra hnot
    have hik : i ≤ k := Fin.le_iff_val_le_val.mpr (Nat.le_of_not_gt hnot)
    have hne : i ≠ k := fun h => hiA' (h.symm ▸ hkB)
    have hkA := (hhigh k (lt_of_le_of_ne hik hne)).mpr hkB
    exact hjA (Finset.mem_map.mpr ⟨k, hkA, rfl⟩)
  have hn : 0 < i.val := Nat.pos_of_ne_zero (fun h => hi (Fin.ext h))
  have h := PiExponentApprox.geometric_weight_products_separated B.m
    (separationConstant B.m sigma) B.w0 B.v0 B.theta x hC
    (by exact_mod_cast B.w0_pos) (by exact_mod_cast B.v0_pos)
    (by exact_mod_cast B.theta_pos) (by simp [x]) hx hgrowth
    (A.map e) (A'.map e) (by simpa using hcard) (hbound A) (hbound A') i.val hn
    (Finset.mem_map.mpr ⟨i, hiA, rfl⟩)
    (by
      intro hmem
      obtain ⟨a, haB, hai⟩ := Finset.mem_map.mp hmem
      have hai' : a = i := Fin.ext hai
      exact hiA' (hai' ▸ haB)) hbelow
  simpa only [Finset.prod_map, e, Function.Embedding.coeFn_mk, x,
    ← jetWeights_cast B w, ← degreeWeights_cast B w] using h

/-- The margin and all successive thresholds are selected before any centers. -/
theorem exists_thresholds (B : BaseData) :
    ∃ T : Thresholds B.m, ∀ w : Fin B.m → ℚ,
      AboveThresholds T w → Nonempty (NumericData B w) := by
  obtain ⟨sigma, hsigma, hvol, hfibre, hratio⟩ := exists_sigma B
  obtain ⟨D, hD⟩ := exists_rat_gt (PiExponentApprox.weightSeparationFactor B.m
    (separationConstant B.m sigma) B.w0 B.v0 B.theta)
  refine ⟨successiveThresholds B.m D, ?_⟩
  intro w hw
  refine ⟨{
    sigma := sigma
    sigma_pos := hsigma
    weights_pos := hw.1
    volume := ?_
    fibre_volume := ?_
    separated := separated_products B sigma D hsigma hD.le w hw
    coordinate_ratio := ?_
  }⟩
  · calc
      _ = (1 + 3 * (sigma : ℝ)) ^ (B.m + 1) *
          ((B.K : ℝ) * ((∏ i, (degreeWeights B w i : ℝ)) /
            (∏ i, (jetWeights B w i : ℝ)))) := by ring
      _ = (1 + 3 * (sigma : ℝ)) ^ (B.m + 1) *
          ((B.K : ℝ) * ((B.w0 : ℝ) / B.v0) * (B.theta : ℝ) ^ B.m) := by
        rw [product_ratio B w hw.1]
        ring
      _ < 1 := hvol
  · calc
      _ = (1 + 3 * (sigma : ℝ)) ^ B.m *
          ((B.K : ℝ) * ((∏ i : Fin B.m, (degreeWeights B w i.succ : ℝ)) /
            (∏ i : Fin B.m, (jetWeights B w i.succ : ℝ)))) := by ring
      _ = (1 + 3 * (sigma : ℝ)) ^ B.m *
          ((B.K : ℝ) * (B.theta : ℝ) ^ B.m) := by rw [fibre_product_ratio B w hw.1]
      _ < 1 := hfibre
  · intro i
    simp only [degreeWeights, jetWeights, Fin.cases_succ, Rat.cast_div]
    apply (lt_div_iff₀ (show (0 : ℝ) < B.theta by exact_mod_cast B.theta_pos)).mpr
    have hi : (0 : ℝ) < w i := by exact_mod_cast hw.1 i
    nlinarith [mul_lt_mul_of_pos_right hratio hi]

end
end QuadraticPi.PAWeightGeometry


==> anc/lean/QuadraticPi/PAWeightSelection.lean <==
import QuadraticPi.ApproximationSelection
import QuadraticPi.SeparatedWeightPA

/-!
# Actual approximation denominators exceeding the PA thresholds

The center-independent thresholds in PA are functions of finite rational
weight prefixes. This file converts them to the real list-history convention
of `exists_successive_approximations`, then selects genuine approximations.
The resulting weights are exactly the natural ceilings of logarithms of the
chosen denominators, cast to the rationals. There is no selector assumption.
-/

namespace QuadraticPi.PAWeightSelection

open SeparatedWeightPA

noncomputable section

/-- Encode a finite PA threshold in the newest-first real history convention.
For histories beyond the required m coordinates, impose the harmless bound 0.
On the actual histories all weights are natural numbers cast to the reals,
so the extra `Nat.ceil` recovers them exactly before casting to the rationals. -/
def historyThreshold {m : ℕ} (T : Thresholds m) (L : List ℝ) : ℝ :=
  if h : L.length < m then
    (T ⟨L.length, h⟩ (fun j =>
      (Nat.ceil (L.reverse[j.val]'(by simp)) : ℚ)) : ℝ)
  else 0

theorem historyThreshold_eq {m : ℕ} (T : Thresholds m)
    (q : ℕ → ℕ) (n : ℕ) (hn : n < m) :
    historyThreshold T ((List.range n).reverse.map
      (fun j => (Nat.ceil (Real.log (q j)) : ℝ))) =
      (T ⟨n, hn⟩ (fun j => (Nat.ceil (Real.log (q j.val)) : ℚ)) : ℝ) := by
  simp [historyThreshold, List.map_reverse, hn]
  apply congrArg (fun i : Fin m => T i
    (fun j => (Nat.ceil (Real.log (q j.val)) : ℚ)))
  apply Fin.ext
  simp

/-- Any finite prefix-dependent PA thresholds can be exceeded by actual good
approximations, beyond any prescribed starting denominator. -/
theorem exists_approximations_above_PA_thresholds
    (x nu : ℝ) (hx : x ≠ 0) (hnu : 0 < nu)
    (hbad : ∀ Q : ℕ, ∃ p : ℤ, ∃ q : ℕ,
      Q ≤ q ∧ |x - (p : ℝ) / q| ≤ (q : ℝ) ^ (-nu))
    (Q0 m : ℕ) (T : Thresholds m) :
    ∃ p : Fin m → ℤ, ∃ q : Fin m → ℕ,
      (∀ i, max 2 Q0 ≤ q i ∧ p i ≠ 0 ∧
        |x - (p i : ℝ) / q i| ≤ (q i : ℝ) ^ (-nu)) ∧
      AboveThresholds T (fun i => (Nat.ceil (Real.log (q i)) : ℚ)) := by
  obtain ⟨p, q, hseq⟩ := exists_successive_approximations x nu hx hnu hbad Q0
    (historyThreshold T)
  refine ⟨fun i => p i.val, fun i => q i.val, ?_, ?_, ?_⟩
  · intro i
    have hi := hseq i.val
    exact ⟨max_le hi.2.1 hi.1, hi.2.2.1, hi.2.2.2.1⟩
  · intro i
    have hi := (hseq i.val).2.2.2.2.1
    change (0 : ℚ) < (Nat.ceil (Real.log (q i.val)) : ℚ)
    exact_mod_cast (lt_of_lt_of_le Nat.zero_lt_one hi)
  · intro i
    have hi := (hseq i.val).2.2.2.2.2
    rw [historyThreshold_eq T q i.val i.isLt] at hi
    have hrat : T ⟨i.val, i.isLt⟩
        (fun j => (Nat.ceil (Real.log (q j.val)) : ℚ)) <
        (Nat.ceil (Real.log (q i.val)) : ℚ) := by
      exact_mod_cast hi
    exact hrat

end
end QuadraticPi.PAWeightSelection


==> anc/lean/QuadraticPi/PartialEmbeddingAnalytic.lean <==
import QuadraticPi.FullEmbeddingAnalytic

/-! Averaging over precisely the embeddings satisfying the scalar identity.
The analytic saving is asserted only at those embeddings. -/
noncomputable section
namespace QuadraticPi.FullEmbeddingAnalytic
open OAI.PiExponent MovingLogAnalytic
open scoped BigOperators NumberField

theorem finset_mean_normalized_le {ι : Type*} (S : Finset ι) (hS : S.Nonempty)
    (v : ι → ℝ) {M H U : ℝ} (hM : 0 < M) (hH : 0 < H)
    (hbound : ∀ i ∈ S, v i/(M*H) ≤ U) :
    (∑ i ∈ S, v i)/((S.card : ℝ)*M*H) ≤ U := by
  have hcard : (0 : ℝ) < S.card := by exact_mod_cast hS.card_pos
  have hs := Finset.sum_le_sum (s := S) (fun i hi =>
    (div_le_iff₀ (mul_pos hM hH)).mp (hbound i hi))
  simp only [Finset.sum_const, nsmul_eq_mul] at hs
  apply (div_le_iff₀ (mul_pos (mul_pos hcard hM) hH)).mpr
  convert hs using 1
  ring

section NumberField
variable {E : Type*} [Field E] [NumberField E]

theorem embedding_ratio_one_le (S : Finset (E →+* ℂ)) (hS : S.Nonempty) :
    1 ≤ (Module.finrank ℚ E : ℝ)/(S.card : ℝ) := by
  have hs : (0 : ℝ) < S.card := by exact_mod_cast hS.card_pos
  apply (le_div_iff₀ hs).mpr
  have hc : S.card ≤ Module.finrank ℚ E := by
    simpa only [NumberField.Embeddings.card] using S.card_le_univ
  simpa using (show (S.card : ℝ) ≤ Module.finrank ℚ E by exact_mod_cast hc)

theorem partial_average_analytic_bound {nu : ℝ} (D : FixedUniformData nu) (a gamma : E)
    (S : Finset (E →+* ℂ)) (hS : S.Nonempty)
    (hbound : ∀ σ : E →+* ℂ, ‖σ gamma‖ ≤ (D.scaleBound : ℝ))
    (hmatch : ∀ σ ∈ S, Complex.exp ((σ gamma)*(D.x : ℂ)) = σ a)
    (hnu : 0 ≤ nu) (H : ℚ) (hH : 0 < (H : ℝ))
    (sel : Row D.reference (H : ℝ) → Column D.reference (H : ℝ))
    (hne : (fieldMinor D a gamma (H : ℝ) sel).det ≠ 0) :
    (∑ σ ∈ S, Real.log ‖σ (fieldMinor D a gamma (H : ℝ) sel).det‖) /
        ((S.card : ℝ)*(actualRowCount D.reference (H : ℝ) : ℝ)*(H : ℝ)) ≤
      D.reference.analyticError + analyticRemainder D.reference (H : ℝ) +
        max (-collisionRate D.reference (H : ℝ))
          (-nu*((D.reference.base.A : ℝ)*(1-D.reference.base.eta)-
            actualMean D.reference (H : ℝ))) := by
  apply finset_mean_normalized_le S hS _
    (by exact_mod_cast actualRowCount_pos D.reference hH) hH
  intro σ hσ
  have hσne := (map_ne_zero σ).mpr hne
  rw [map_fieldMinor_det D a gamma σ (hbound σ) (hmatch σ hσ)] at hσne ⊢
  exact member_analytic_bound D (σ gamma) (hbound σ) hnu H hH sel hσne

end NumberField
end QuadraticPi.FullEmbeddingAnalytic


==> anc/lean/QuadraticPi/PartialEmbeddingComparison.lean <==
import QuadraticPi.PartialEmbeddingAnalytic
import QuadraticPi.PartialEmbeddingLogDataConstruction
import QuadraticPi.NumberFieldMovingPartial
import QuadraticPi.UniformScaledLogHouse
import QuadraticPi.MovingLogDataMinors
import QuadraticPi.MovingLogUniformInterpolation
import QuadraticPi.AlgebraicLogField
import QuadraticPi.DegreeCofinalComparison

/-! Partial scalar matching: only the selected embeddings receive the
collision saving. The remaining embeddings receive the proved house bound,
and the exact loss is the total degree divided by the matched count. -/
noncomputable section
namespace QuadraticPi
open OAI.PiExponent MovingLogAnalytic FullEmbeddingAnalytic Filter Topology
open scoped BigOperators NumberField

theorem no_unbounded_partialEmbedding_approximations
    {E : Type*} [Field E] [NumberField E] (a gamma : E)
    (hgamma : IsIntegral ℤ gamma) (hgamma0 : gamma ≠ 0)
    (x : ℝ) (hx : x ≠ 0) (S : Finset (E →+* ℂ)) (hS : S.Nonempty)
    (hmatch : ∀ σ ∈ S, Complex.exp ((σ gamma)*(x : ℂ)) = σ a)
    (nu' : ℝ) (hnu' : 2*(Module.finrank ℚ E : ℝ)/(S.card : ℝ) < nu')
    (hbad : ∀ Q : ℕ, ∃ p : ℤ, ∃ q : ℕ,
      Q ≤ q ∧ |x-(p : ℝ)/q| ≤ (q : ℝ)^(-nu')) : False := by
  classical
  let rho : ℝ := (Module.finrank ℚ E : ℝ)/(S.card : ℝ)
  have hrho : 1 ≤ rho := embedding_ratio_one_le S hS
  have hnuR : 2*rho < nu' := by
    simpa only [rho, mul_div_assoc] using hnu'
  let nu : ℝ := (nu'+2*rho)/2
  have hnu : 2*rho < nu := by dsimp [nu]; linarith
  have hnu1 : 1 ≤ nu := by nlinarith
  have hslack : nu < nu' := by dsimp [nu]; linarith
  obtain ⟨b, hb, hbIntegral, height, hheight, hhouse⟩ :=
    AlgebraicLogField.exists_arithmetic_parameters a
  obtain ⟨C, hC, hCb⟩ := exists_uniform_scaleBound (fun σ : E →+* ℂ => σ gamma)
  obtain ⟨thresholds, ht⟩ := MovingLogMinors.cofinal_data_minors
    MovingLogUniformInterpolation.movingLogInterpolation
  obtain ⟨D, hxD, hCD, hbD, hwD⟩ := exists_partial_embedding_log_data
    x hx b hb C hC rho hrho height hheight nu nu' Arithmetic.lcmConstant collisionConstant
    hnu hslack Arithmetic.lcmConstant_pos collisionConstant_pos thresholds hbad
  let U : FixedUniformData nu := D.toUniformScaledLogData
  have hbound (σ : E →+* ℂ) : ‖σ gamma‖ ≤ (U.scaleBound : ℝ) := by
    change ‖σ gamma‖ ≤ (D.scaleBound : ℝ)
    rw [hCD]
    exact hCb σ
  have hmatchD (σ : E →+* ℂ) (hσ : σ ∈ S) :
      Complex.exp ((σ gamma)*(U.x : ℂ)) = σ a := by
    change Complex.exp ((σ gamma)*(D.x : ℂ)) = σ a
    rw [hxD]
    exact hmatch σ hσ
  obtain ⟨σ0, hσ0⟩ := hS
  have hrne : ∀ i, (U.member (σ0 gamma) (hbound σ0)).r i ≠ 0 := by
    intro i
    change (σ0 gamma)*(U.p i : ℂ)/(U.reference.q i : ℂ) ≠ 0
    apply div_ne_zero
    · exact mul_ne_zero ((map_ne_zero σ0).mpr hgamma0) (by exact_mod_cast U.p_nonzero i)
    · exact_mod_cast (show U.reference.q i ≠ 0 by have := U.reference.q_two_le i; omega)
  have haIntegral : IsIntegral ℤ ((U.reference.baseDenominator : E)*a) := by
    change IsIntegral ℤ ((D.reference.baseDenominator : E)*a)
    rw [hbD]
    exact hbIntegral
  have hrIntegral : ∀ i, IsIntegral ℤ ((U.reference.q i : E)*fieldCenters U gamma i) := by
    intro i
    have hqE : (U.reference.q i : E) ≠ 0 := by
      exact_mod_cast (show U.reference.q i ≠ 0 by have := U.reference.q_two_le i; omega)
    have he : (U.reference.q i : E)*fieldCenters U gamma i = gamma*(U.p i : E) := by
      unfold fieldCenters
      field_simp
    rw [he]
    exact hgamma.mul (isIntegral_intCast _)
  have hrem : Tendsto (fun H : ℝ => (rho-1)*MovingLogHouse.rowLogRemainder U.reference H)
      atTop (𝓝 0) := by
    simpa using (MovingLogHouse.tendsto_rowLogRemainder U.reference).const_mul (rho-1)
  apply degree_cofinal_determinant_bounds_inconsistent rho nu U.reference.base.theta
    ((U.reference.base.A : ℝ)*(1-U.reference.base.eta))
    D.arithmeticError D.analyticError (collisionLimit U.reference) (actualMean U.reference)
    (fun H => (rho-1)*MovingLogHouse.rowLogRemainder U.reference H)
    (analyticRemainder U.reference) (collisionRate U.reference)
    (by linarith) (by linarith) D.error_sum_lt_gap D.collision_exceeds_error_sum
    hrem (tendsto_analyticRemainder U.reference) (tendsto_collisionRate U.reference)
    (actualMean_bounds U.reference)
  intro L
  obtain ⟨H, hLH, hH, sel, _hinj, hdet⟩ := ht nu Arithmetic.lcmConstant collisionConstant
    (U.member (σ0 gamma) (hbound σ0)) hwD hrne L
  have hfielddet : (fieldMinor U a gamma (H : ℝ) sel).det ≠ 0 := by
    intro hz
    have hm := map_fieldMinor_det U a gamma σ0 (hbound σ0) (hmatchD σ0 hσ0) (H : ℝ) sel
    rw [hz, map_zero] at hm
    exact hdet hm.symm
  have hm (σ : E →+* ℂ) : σ (fieldMinor U a gamma (H : ℝ) sel).det =
      (MovingLogMatrix.selectedMinor (σ a) U.reference.K U.reference.w0 U.reference.v0
        U.reference.base.theta (MatrixArithmetic.logWeights U.reference.q) (H : ℝ)
        (fun i => σ (fieldCenters U gamma i))
        (MatrixArithmetic.truncationOrders U.reference.q U.reference.F U.reference.v0) sel).det :=
    NumberFieldMovingMatrix.map_selectedMinor_det σ a U.reference.K U.reference.w0
      U.reference.v0 U.reference.base.theta (MatrixArithmetic.logWeights U.reference.q)
      (H : ℝ) (fieldCenters U gamma)
      (MatrixArithmetic.truncationOrders U.reference.q U.reference.F U.reference.v0) sel
  refine ⟨H, hLH, hH,
    (∑ σ ∈ S, Real.log ‖σ (fieldMinor U a gamma (H : ℝ) sel).det‖) /
      ((S.card : ℝ)*(actualRowCount U.reference (H : ℝ) : ℝ)*(H : ℝ)), ?_, ?_⟩
  · have hother (σ : E →+* ℂ) (_hσ : σ ∉ S) :
        Real.log ‖(MovingLogMatrix.selectedMinor (σ a) U.reference.K U.reference.w0 U.reference.v0
          U.reference.base.theta (MatrixArithmetic.logWeights U.reference.q) (H : ℝ)
          (fun i => σ (fieldCenters U gamma i))
          (MatrixArithmetic.truncationOrders U.reference.q U.reference.F U.reference.v0) sel).det‖ ≤
        (actualRowCount U.reference (H : ℝ) : ℝ)*(H : ℝ)*
          (D.houseError+MovingLogHouse.rowLogRemainder U.reference (H : ℝ)) := by
      rw [← hm σ]
      exact UniformScaledLogHouse.conjugate_selectedMinor_log_norm_le U a gamma σ
        hheight (hhouse σ) (hbound σ) hnu1 (by exact_mod_cast hH) sel hfielddet
    have hl := NumberFieldMovingPartial.selectedMinor_average_lower_bound_data
      U.reference a (fieldCenters U gamma) haIntegral hrIntegral
      (by exact_mod_cast hH) sel hfielddet S (by exact ⟨σ0, hσ0⟩) D.houseError
      (MovingLogHouse.rowLogRemainder U.reference (H : ℝ)) hother
    simp_rw [hm]
    exact hl
  · exact partial_average_analytic_bound U a gamma S (by exact ⟨σ0, hσ0⟩) hbound hmatchD
      (by linarith) (H : ℚ) (by exact_mod_cast hH) sel hfielddet

end QuadraticPi


==> anc/lean/QuadraticPi/PartialEmbeddingLogData.lean <==
import QuadraticPi.AlgebraicLogData
import QuadraticPi.UniformScaledLogData

/-!
# Numerical margins for a nonempty matched subset of embeddings

The real loss ratio rho is the total embedding count divided by the matched
count. A shared scaled reference budgets the unmatched conjugate determinants.
The existence construction uses actual rational approximants with exponent slack.
-/

namespace QuadraticPi
open OAI.PiExponent OAI.PiExponent.MatrixArithmetic
open scoped BigOperators
noncomputable section

def partialEmbeddingLogGrowthCoefficient (target : ℂ) (denominator : ℕ) (rho : ℝ)
    (houseHeight : ℝ) : ℝ :=
  4 * (‖target‖ + 1) + rho * Real.log (denominator : ℝ) +
    (rho - 1) * (houseHeight + Real.log 2)

def partialEmbeddingLogWeightErrorCoefficient (target : ℂ) (nu theta : ℝ)
    (K : ℕ) (rho : ℝ) : ℝ :=
  movingLogWeightErrorCoefficient target nu theta K +
    (rho - 1) * (theta + algebraicLogCenterLog target K)

theorem partialEmbeddingLogWeightErrorCoefficient_nonneg (target : ℂ) (nu theta : ℝ)
    (K : ℕ) (rho : ℝ) (hnu : 0 < nu) (htheta : 0 < theta) (hK : 1 ≤ K)
    (hrho : 1 ≤ rho) :
    0 ≤ partialEmbeddingLogWeightErrorCoefficient target nu theta K rho := by
  have hd : (1 : ℝ) ≤ rho := hrho
  exact add_nonneg (movingLogWeightErrorCoefficient_nonneg _ _ _ _ hnu htheta hK)
    (mul_nonneg (sub_nonneg.mpr hd) (add_nonneg htheta.le
      (algebraicLogCenterLog_nonneg _ _)))

structure PartialEmbeddingLogData (nu Lambda c : ℝ) (rho : ℝ) (houseHeight : ℝ)
    extends UniformScaledLogData nu Lambda c where
  rho_ge_one : 1 ≤ rho
  house_nonneg : 0 ≤ houseHeight
  epsilon_lt_ratio_gap : reference.epsilon <
    nu * ((reference.base.A : ℝ) * (1 - reference.base.eta) - reference.base.theta) -
      rho * (1 - reference.base.theta)
  ratio_dimension_margin :
    (rho * Lambda * (1 / (reference.base.theta : ℝ)) * (reference.m : ℝ) +
      rho * Real.log 2) / (reference.v0 : ℝ) +
      partialEmbeddingLogGrowthCoefficient reference.target reference.baseDenominator rho houseHeight *
        (reference.K : ℝ) / (reference.w0 : ℝ) < reference.epsilon / 2
  ratio_weight_margin : rho * Lambda *
    (∑ i : Fin reference.m, 1 / logWeights reference.q i) +
      partialEmbeddingLogWeightErrorCoefficient reference.target nu reference.base.theta reference.K rho / reference.wstar < reference.epsilon / 2
  ratio_collision_margin : rho + 1 < c *
    (reference.base.eta ^ 2 * (reference.K : ℝ) * (reference.base.theta : ℝ) ^ reference.m /
      (((reference.m : ℝ) + 1) * (reference.v0 : ℝ) * (reference.base.A : ℝ) ^ reference.m))

namespace PartialEmbeddingLogData
variable {nu Lambda c : ℝ} {rho : ℝ} {houseHeight : ℝ}
    (D : PartialEmbeddingLogData nu Lambda c rho houseHeight)

def houseError : ℝ := algebraicLogHouseError D.reference houseHeight

def arithmeticError : ℝ := rho * D.reference.arithmeticError +
  (rho - 1) * D.houseError

def analyticError : ℝ := D.reference.analyticError

theorem error_sum_eq : D.arithmeticError + D.analyticError =
    ((rho * Lambda * (1 / (D.reference.base.theta : ℝ)) * (D.reference.m : ℝ) +
      rho * Real.log 2) / (D.reference.v0 : ℝ) +
      partialEmbeddingLogGrowthCoefficient D.reference.target D.reference.baseDenominator rho houseHeight *
        (D.reference.K : ℝ) / (D.reference.w0 : ℝ)) +
    (rho * Lambda * (∑ i : Fin D.reference.m, 1 / logWeights D.reference.q i) +
      partialEmbeddingLogWeightErrorCoefficient D.reference.target nu D.reference.base.theta D.reference.K rho / D.reference.wstar) -
    (rho * Real.log (D.reference.baseDenominator : ℝ) +
      (rho - 1) * ((D.reference.K : ℝ) - 1) * Real.log 2) / (D.reference.w0 : ℝ) := by
  unfold arithmeticError analyticError houseError algebraicLogHouseError
    MovingLogData.arithmeticError MovingLogData.analyticError MovingLogData.translationError
    MovingLogData.holomorphicError MovingLogData.radius movingLogRadius MovingLogData.F
    partialEmbeddingLogGrowthCoefficient partialEmbeddingLogWeightErrorCoefficient movingLogWeightErrorCoefficient
  dsimp only [movingLogRadius]
  ring

theorem error_sum_lt_epsilon : D.arithmeticError + D.analyticError < D.reference.epsilon := by
  rw [D.error_sum_eq]
  have hd : (1 : ℝ) ≤ rho := D.rho_ge_one
  have hK : (1 : ℝ) ≤ D.reference.K := by exact_mod_cast D.reference.K_pos
  have hlogb : 0 ≤ Real.log (D.reference.baseDenominator : ℝ) :=
    Real.log_nonneg (by exact_mod_cast D.reference.baseDenominator_pos)
  have hlog2 : 0 ≤ Real.log 2 := Real.log_nonneg (by norm_num)
  have hcorrection : 0 ≤ (rho * Real.log (D.reference.baseDenominator : ℝ) +
      (rho - 1) * ((D.reference.K : ℝ) - 1) * Real.log 2) / (D.reference.w0 : ℝ) :=
    div_nonneg (add_nonneg (mul_nonneg (by linarith : 0 ≤ rho) hlogb)
      (mul_nonneg (mul_nonneg (sub_nonneg.mpr hd) (sub_nonneg.mpr hK)) hlog2)) D.reference.w0_pos.le
  have h1 := D.ratio_dimension_margin
  have h2 := D.ratio_weight_margin
  linarith

theorem error_sum_lt_gap : D.arithmeticError + D.analyticError <
    nu * ((D.reference.base.A : ℝ) * (1 - D.reference.base.eta) - D.reference.base.theta) -
      rho * (1 - D.reference.base.theta) :=
  D.error_sum_lt_epsilon.trans D.epsilon_lt_ratio_gap

theorem collision_exceeds_error_sum :
    rho + D.arithmeticError + D.analyticError < c *
      (D.reference.base.eta ^ 2 * (D.reference.K : ℝ) * (D.reference.base.theta : ℝ) ^ D.reference.m /
        (((D.reference.m : ℝ) + 1) * (D.reference.v0 : ℝ) * (D.reference.base.A : ℝ) ^ D.reference.m)) := by
  have he := D.error_sum_lt_epsilon
  have hhalf := D.reference.epsilon_le_half
  have hcollision := D.ratio_collision_margin
  linarith

end PartialEmbeddingLogData
end
end QuadraticPi


==> anc/lean/QuadraticPi/PartialEmbeddingLogDataConstruction.lean <==
import QuadraticPi.PartialEmbeddingLogData
import QuadraticPi.UniformScaledLogSelection
import QuadraticPi.MovingLogDataConstruction

/-! Real-ratio parameters and a single scaled reference for partial embedding matching.
All finite data come from original rational approximants with exponent slack. -/

namespace QuadraticPi
open OAI.PiExponent OAI.PiExponent.MatrixArithmetic SeparatedWeightPA
open scoped BigOperators
noncomputable section

theorem exists_ratio_parameters (rho : ℝ) (hd : 1 ≤ rho)
    (nu : ℝ) (hnu : 2 * rho < nu) :
    ∃ P : Parameters nu, 0 < nu * ((P.A : ℝ) * (1 - P.eta) - P.theta) -
      rho * (1 - P.theta) := by
  have hdR : (1 : ℝ) ≤ rho := hd
  have hdpos : (0 : ℝ) < rho := by linarith
  have hratio : 2 < nu / rho := (lt_div_iff₀ hdpos).mpr hnu
  obtain ⟨Q⟩ := exists_parameters (nu / rho) hratio
  have htheta : 0 < 1 - (Q.theta : ℝ) := sub_pos.mpr Q.theta_lt_one
  have hstrong : 0 < nu * ((Q.A : ℝ) * (1 - Q.eta) - Q.theta) -
      rho * (1 - Q.theta) := by
    have h := mul_pos hdpos Q.gap_pos
    convert h using 1
    field_simp
  have hstrong0 : rho * (1 - Q.theta) < nu * ((Q.A : ℝ) - Q.theta) := by
    have h := mul_lt_mul_of_pos_left Q.approximation_gap hdpos
    convert h using 1
    field_simp
  have hcorrection : 0 ≤ (rho - 1) * (1 - Q.theta) := by positivity
  let P : Parameters nu := {
    theta := Q.theta, A := Q.A, B := Q.B, C := Q.C, eta := Q.eta,
    theta_pos := Q.theta_pos, theta_lt_A := Q.theta_lt_A,
    A_lt_B := Q.A_lt_B, B_lt_one := Q.B_lt_one,
    approximation_gap := by nlinarith,
    one_lt_C := Q.one_lt_C, B_lt_inv_C := Q.B_lt_inv_C,
    B_lt_C_theta := Q.B_lt_C_theta, C_theta_lt_one := Q.C_theta_lt_one,
    eta_pos := Q.eta_pos, eta_lt_one := Q.eta_lt_one,
    gap_pos := by nlinarith }
  exact ⟨P, hstrong⟩


set_option maxHeartbeats 1000000 in
theorem exists_partial_embedding_log_data
    (x : ℝ) (hx : x ≠ 0) (b : ℕ) (hb : 1 ≤ b)
    (C : ℕ) (hC : 1 ≤ C)
    (rho : ℝ) (hrho : 1 ≤ rho) (houseHeight : ℝ) (hhouse : 0 ≤ houseHeight)
    (nu nu' Lambda c : ℝ) (hnu : 2 * rho < nu) (hslack : nu < nu')
    (hLambda : 0 < Lambda) (hc : 0 < c)
    (thresholdSelector : (B : BaseData) → Thresholds B.m)
    (hbad : ∀ Q : ℕ, ∃ p : ℤ, ∃ q : ℕ,
      Q ≤ q ∧ |x - (p : ℝ) / q| ≤ (q : ℝ) ^ (-nu')) :
    ∃ U : PartialEmbeddingLogData nu Lambda c rho houseHeight,
      U.x = x ∧ U.scaleBound = C ∧ U.reference.baseDenominator = b ∧
      AboveThresholds (thresholdSelector U.reference.paBase) U.reference.rationalWeights := by
  classical
  have hdR : (1 : ℝ) ≤ rho := hrho
  have hdpos : (0 : ℝ) < rho := by linarith
  have hnu2 : 2 < nu := by nlinarith
  obtain ⟨P, hrhogap⟩ := exists_ratio_parameters rho hrho nu hnu
  let g : ℝ := nu * ((P.A : ℝ) * (1 - P.eta) - P.theta) - rho * (1 - P.theta)
  have hg : 0 < g := hrhogap
  let epsilon : ℝ := min (g / 2) (1 / 2)
  have hepsilon : 0 < epsilon := lt_min (by positivity) (by norm_num)
  have hepsg : epsilon < g := lt_of_le_of_lt (min_le_left _ _) (by linarith)
  have hepshalf : epsilon ≤ 1 / 2 := min_le_right _ _
  have heps2 : 0 < epsilon / 2 := by positivity
  have hlog2 : 0 ≤ Real.log 2 := Real.log_nonneg (by norm_num)
  have hlogb : 0 ≤ Real.log (b : ℝ) := Real.log_nonneg (by exact_mod_cast hb)
  obtain ⟨m, hm, hdim, hcollision⟩ := exists_dimension_margin_with_growth
    P.theta P.A P.B P.C P.eta (rho * Lambda * (1 / (P.theta : ℝ))) (rho * Real.log 2)
    (partialEmbeddingLogGrowthCoefficient ((C : ℂ) * (x : ℂ)) b rho houseHeight)
    (epsilon / 2) ((rho + 1) / c) P.theta_pos P.B_pos P.one_lt_C
    P.CB_lt_one P.one_lt_C_theta_div_B P.one_lt_B_div_A P.eta_pos
    (mul_nonneg (mul_nonneg hdpos.le hLambda.le) (one_div_nonneg.mpr P.theta_pos.le))
    (mul_nonneg hdpos.le hlog2) (by
      unfold partialEmbeddingLogGrowthCoefficient
      positivity) heps2
  let K : ℕ := dimensionK P.C m
  let w0 : ℚ := (P.B ^ m)⁻¹
  let v0 : ℚ := 2 * (K : ℚ) * P.theta ^ m * w0
  have hK : 1 ≤ K := dimensionK_one_le P.C P.one_lt_C.le m
  have hw0eq : (w0 : ℝ) = dimensionW P.B m := by simp [w0, dimensionW]
  have hv0eq : (v0 : ℝ) = dimensionV P.theta P.B P.C m := by
    simp [v0, dimensionV, K, hw0eq]
  have hw0 : 0 < (w0 : ℝ) := by
    rw [hw0eq]
    exact dimensionW_pos P.B P.B_pos m
  have hv0 : 0 < (v0 : ℝ) := by
    rw [hv0eq]
    exact dimensionV_pos P.theta P.B P.C P.theta_pos P.B_pos P.one_lt_C.le m
  have hvolume : (K : ℝ) * ((w0 : ℝ) / v0) * (P.theta : ℝ) ^ m = 1 / 2 := by
    rw [hw0eq, hv0eq]
    exact dimension_volume P.theta P.B P.C P.theta_pos P.B_pos P.one_lt_C.le m
  have hvolume1 : (K : ℝ) * (P.theta : ℝ) ^ m < 1 :=
    dimension_volume_lt_one P.theta P.C P.theta_pos P.C_pos.le P.C_theta_lt_one m hm
  have hcollision' : rho + 1 < c *
      (P.eta ^ 2 * (K : ℝ) * (P.theta : ℝ) ^ m /
        (((m : ℝ) + 1) * (v0 : ℝ) * (P.A : ℝ) ^ m)) := by
    rw [hv0eq]
    change rho + 1 < c * (P.eta ^ 2 * (dimensionK (P.C : ℝ) m : ℝ) *
      (P.theta : ℝ) ^ m / (((m : ℝ) + 1) *
        dimensionV (P.theta : ℝ) P.B P.C m * (P.A : ℝ) ^ m))
    rw [dimension_collision_identity P.theta P.A P.B P.C P.eta
      P.theta_pos P.A_pos P.B_pos P.one_lt_C.le]
    have hh := (div_lt_iff₀ hc).mp hcollision
    nlinarith
  let B : BaseData := {
    m := m, K := K, m_pos := hm, K_pos := hK,
    w0 := w0, v0 := v0, theta := P.theta,
    w0_pos := by exact_mod_cast hw0,
    v0_pos := by exact_mod_cast hv0,
    theta_pos := by exact_mod_cast P.theta_pos,
    theta_lt_one := by exact_mod_cast P.theta_lt_one,
    fiber_volume := by exact_mod_cast hvolume1,
    total_volume := by
      have h : (K : ℝ) * ((w0 : ℝ) / v0) * (P.theta : ℝ) ^ m < 1 := by
        rw [hvolume]; norm_num
      exact_mod_cast h }
  have hS : 0 ≤ partialEmbeddingLogWeightErrorCoefficient ((C : ℂ) * (x : ℂ)) nu P.theta K rho :=
    partialEmbeddingLogWeightErrorCoefficient_nonneg _ _ _ _ _ (by linarith) P.theta_pos hK hrho
  obtain ⟨X, hX, hXmargin⟩ := exists_uniform_weight_error_margin m (rho * Lambda)
    (partialEmbeddingLogWeightErrorCoefficient ((C : ℂ) * (x : ℂ)) nu P.theta K rho) (epsilon / 2)
    (mul_pos hdpos hLambda) hS heps2
  obtain ⟨p, q, happ, hw, hweights⟩ :=
    exists_scaled_log_approximations_above_thresholds x nu nu' hx (by linarith) hslack C hC m
      (thresholdSelector B) (X + 1) hbad
  have hdimstrong :
      (rho * Lambda * (1 / (P.theta : ℝ)) * (m : ℝ) +
        rho * Real.log 2) / (v0 : ℝ) +
        partialEmbeddingLogGrowthCoefficient ((C : ℂ) * (x : ℂ)) b rho houseHeight *
          (K : ℝ) / (w0 : ℝ) < epsilon / 2 := by
    rw [hv0eq, hw0eq]
    exact hdim
  have hweightstrong : rho * Lambda * (∑ i : Fin m, 1 / logWeights q i) +
      partialEmbeddingLogWeightErrorCoefficient ((C : ℂ) * (x : ℂ)) nu P.theta K rho / (X+1) < epsilon / 2 :=
    hXmargin (X+1) (logWeights q) (by linarith) (fun i => (hweights i).le)
  have hgweak : g ≤ nu * ((P.A : ℝ) * (1 - P.eta) - P.theta) - (1 - P.theta) := by
    have h := mul_nonneg (sub_nonneg.mpr hdR) (sub_pos.mpr P.theta_lt_one).le
    dsimp [g]
    nlinarith
  have hnum : 0 ≤ Lambda * (1 / (P.theta : ℝ)) * (m : ℝ) + Real.log 2 :=
    add_nonneg (mul_nonneg (mul_nonneg hLambda.le (one_div_nonneg.mpr P.theta_pos.le))
      (Nat.cast_nonneg m)) hlog2
  have hnumle : Lambda * (1 / (P.theta : ℝ)) * (m : ℝ) + Real.log 2 ≤
      rho * Lambda * (1 / (P.theta : ℝ)) * (m : ℝ) +
        rho * Real.log 2 := by
    nlinarith only [mul_nonneg (sub_nonneg.mpr hdR) hnum]
  have hgrowthle : 4 * (‖((C : ℂ) * (x : ℂ))‖ + 1) + Real.log (b : ℝ) ≤
      partialEmbeddingLogGrowthCoefficient ((C : ℂ) * (x : ℂ)) b rho houseHeight := by
    unfold partialEmbeddingLogGrowthCoefficient
    nlinarith only [mul_nonneg (sub_nonneg.mpr hdR) hlogb,
      mul_nonneg (sub_nonneg.mpr hdR) (add_nonneg hhouse hlog2)]
  have hdimweak :
      (Lambda * (1 / (P.theta : ℝ)) * (m : ℝ) + Real.log 2) / (v0 : ℝ) +
        (4 * (‖((C : ℂ) * (x : ℂ))‖ + 1) + Real.log (b : ℝ)) *
          (K : ℝ) / (w0 : ℝ) < epsilon / 2 := by
    apply lt_of_le_of_lt _ hdimstrong
    exact add_le_add (div_le_div_of_nonneg_right hnumle hv0.le)
      (div_le_div_of_nonneg_right (mul_le_mul_of_nonneg_right hgrowthle (Nat.cast_nonneg _)) hw0.le)
  have hcoeffle : movingLogWeightErrorCoefficient ((C : ℂ) * (x : ℂ)) nu P.theta K ≤
      partialEmbeddingLogWeightErrorCoefficient ((C : ℂ) * (x : ℂ)) nu P.theta K rho := by
    unfold partialEmbeddingLogWeightErrorCoefficient
    exact le_add_of_nonneg_right (mul_nonneg (sub_nonneg.mpr hdR)
      (add_nonneg P.theta_pos.le (algebraicLogCenterLog_nonneg _ _)))
  have hsum : 0 ≤ ∑ i : Fin m, 1 / logWeights q i := by
    apply Finset.sum_nonneg
    intro i _
    exact one_div_nonneg.mpr (by have := hweights i; linarith)
  have hweightweak : Lambda * (∑ i : Fin m, 1 / logWeights q i) +
      movingLogWeightErrorCoefficient ((C : ℂ) * (x : ℂ)) nu P.theta K / (X+1) < epsilon / 2 := by
    apply lt_of_le_of_lt _ hweightstrong
    apply add_le_add
    · nlinarith only [mul_nonneg (sub_nonneg.mpr hdR) (mul_nonneg hLambda.le hsum)]
    · exact div_le_div_of_nonneg_right hcoeffle (by linarith)
  let D : MovingLogData nu Lambda c := {
    target := ((C : ℂ) * (x : ℂ)), baseValue := Complex.exp ((C : ℂ) * (x : ℂ)), exp_target := rfl,
    baseDenominator := b, baseDenominator_pos := hb,
    base := P, epsilon := epsilon, m := m, K := K, w0 := w0, v0 := v0,
    q := q, r := fun i => (C : ℂ) * (p i : ℂ) / (q i : ℂ), wstar := X + 1,
    epsilon_pos := hepsilon, epsilon_lt_gap := hepsg.trans_le hgweak, epsilon_le_half := hepshalf,
    m_pos := hm, K_pos := hK, w0_pos := hw0, v0_pos := hv0,
    volume_eq := hvolume, volume_lt_one := hvolume1,
    dimension_margin := hdimweak,
    collision_margin := by linarith, q_two_le := fun i => (happ i).1,
    period_error := fun i => (happ i).2.2,
    wstar_pos := by linarith,
    wstar_lower := fun i => (hweights i).le,
    weight_margin := hweightweak }
  let U : UniformScaledLogData nu Lambda c := {
    x := x, scaleBound := C, scaleBound_pos := hC, reference := D,
    p := p, p_nonzero := fun i => (happ i).2.1, target_eq := rfl, r_eq := rfl }
  let A : PartialEmbeddingLogData nu Lambda c rho houseHeight := {
    toUniformScaledLogData := U,
    rho_ge_one := hrho, house_nonneg := hhouse,
    epsilon_lt_ratio_gap := hepsg,
    ratio_dimension_margin := hdimstrong,
    ratio_weight_margin := hweightstrong,
    ratio_collision_margin := hcollision' }
  exact ⟨A, rfl, rfl, rfl, hw⟩


end
end QuadraticPi


==> anc/lean/QuadraticPi/PartialEmbeddingLogarithmTheorem.lean <==
import QuadraticPi.PartialEmbeddingComparison
import QuadraticPi.GeneralExponentConclusion
import QuadraticPi.ScalarMatchingPowerOn

/-! A nonempty set S of matched embeddings gives the exact finite bound
2 [E:Q]/|S|. The irrationality and finite-spectrum obligations are proved
from actual all-denominator eventual lower bounds. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi
variable {E : Type*} [Field E] [NumberField E]

theorem partialEmbeddingLogarithm_strict_eventualLowerBound (a gamma : E)
    (hgamma : IsIntegral ℤ gamma) (hgamma0 : gamma ≠ 0)
    (x : ℝ) (hx : x ≠ 0) (S : Finset (E →+* ℂ)) (hS : S.Nonempty)
    (hmatch : ∀ σ ∈ S, Complex.exp ((σ gamma)*(x : ℂ)) = σ a) :
    ∀ nu : ℝ, 2*(Module.finrank ℚ E : ℝ)/(S.card : ℝ) < nu →
      ∃ Q : ℕ, 2 ≤ Q ∧ ∀ (p : ℤ) (q : ℕ), Q ≤ q →
        (q : ℝ)^(-nu) < |x-(p : ℝ)/q| := by
  intro nu hnu
  by_contra h
  push Not at h
  apply no_unbounded_partialEmbedding_approximations a gamma hgamma hgamma0
    x hx S hS hmatch nu hnu
  intro Q
  obtain ⟨p, q, hq, herr⟩ := h (max Q 2) (le_max_right _ _)
  exact ⟨p, q, (le_max_left _ _).trans hq, herr⟩

theorem partialEmbeddingLogarithm_eventualLowerBound (a gamma : E)
    (hgamma : IsIntegral ℤ gamma) (hgamma0 : gamma ≠ 0)
    (x : ℝ) (hx : x ≠ 0) (S : Finset (E →+* ℂ)) (hS : S.Nonempty)
    (hmatch : ∀ σ ∈ S, Complex.exp ((σ gamma)*(x : ℂ)) = σ a) :
    EventualLowerBoundAbove x (2*(Module.finrank ℚ E : ℝ)/(S.card : ℝ)) := by
  intro nu hnu
  obtain ⟨Q, hQ, hb⟩ := partialEmbeddingLogarithm_strict_eventualLowerBound
    a gamma hgamma hgamma0 x hx S hS hmatch nu hnu
  exact ⟨Q, hQ, fun p q hq => (hb p q hq).le⟩

theorem partialEmbeddingLogarithm_irrationalityExponent_bounds (a gamma : E)
    (hgamma : IsIntegral ℤ gamma) (hgamma0 : gamma ≠ 0)
    (x : ℝ) (hx : x ≠ 0) (S : Finset (E →+* ℂ)) (hS : S.Nonempty)
    (hmatch : ∀ σ ∈ S, Complex.exp ((σ gamma)*(x : ℂ)) = σ a) :
    2 ≤ irrationalityExponent x ∧
      irrationalityExponent x ≤ 2*(Module.finrank ℚ E : ℝ)/(S.card : ℝ) :=
  irrationalityExponent_bounds_of_eventualLowerBoundAbove
    (partialEmbeddingLogarithm_eventualLowerBound a gamma hgamma hgamma0 x hx S hS hmatch)

/-- The matched set is unchanged when the scalar's denominator is cleared. -/
theorem partialScalarMatchingLogarithm_eventualLowerBound (a gamma : E)
    (hgamma0 : gamma ≠ 0) (x : ℝ) (hx : x ≠ 0)
    (S : Finset (E →+* ℂ)) (hS : S.Nonempty)
    (hmatch : ∀ σ ∈ S, Complex.exp ((σ gamma)*(x : ℂ)) = σ a) :
    EventualLowerBoundAbove x (2*(Module.finrank ℚ E : ℝ)/(S.card : ℝ)) := by
  obtain ⟨N, _hN, hIntegral, hne, hpower⟩ :=
    ScalarMatchingPowerOn.exists_integral_matching_power a gamma x hgamma0 S hmatch
  exact partialEmbeddingLogarithm_eventualLowerBound (a^N) ((N : E)*gamma)
    hIntegral hne x hx S hS hpower

theorem partialScalarMatchingLogarithm_irrationalityExponent_bounds (a gamma : E)
    (hgamma0 : gamma ≠ 0) (x : ℝ) (hx : x ≠ 0)
    (S : Finset (E →+* ℂ)) (hS : S.Nonempty)
    (hmatch : ∀ σ ∈ S, Complex.exp ((σ gamma)*(x : ℂ)) = σ a) :
    2 ≤ irrationalityExponent x ∧
      irrationalityExponent x ≤ 2*(Module.finrank ℚ E : ℝ)/(S.card : ℝ) :=
  irrationalityExponent_bounds_of_eventualLowerBoundAbove
    (partialScalarMatchingLogarithm_eventualLowerBound a gamma hgamma0 x hx S hS hmatch)

end QuadraticPi


==> anc/lean/QuadraticPi/PartialEmbeddingMatchedLogRatioTheorem.lean <==
import QuadraticPi.TwoLogComplexPartialComparison
import QuadraticPi.TwoLogComplexUnmatchedGrowth
import QuadraticPi.TwoLogComplexCharacterCenters
import QuadraticPi.AlgebraicLogField
import QuadraticPi.FiniteSpectrumConclusion
import Mathlib.Data.Finset.Max

/-! Exact matching on s embeddings of a number field of degree d gives
the exponent bound 3d/s. The endpoint assumes only the matching branches
and real irrationality, with all determinant and growth obligations proved. -/

set_option autoImplicit false
noncomputable section
namespace QuadraticPi
open OAI.PiExponent SeparatedWeightPA TwoLogComplexPartialComparison
open scoped NumberField
variable {E : Type*} [Field E] [NumberField E]

theorem exists_largest_matched_log_branch_on (S : Finset (E →+* ℂ)) (hS : S.Nonempty)
    (logA logB : S → ℂ) (x : ℝ)
    (hrel : ∀ sigma : S, (x : ℂ) * logB sigma = logA sigma) :
    ∃ sigma0 : S, ∀ sigma : S,
      ‖logA sigma‖ ≤ ‖logA sigma0‖ ∧ ‖logB sigma‖ ≤ ‖logB sigma0‖ := by
  classical
  obtain ⟨sigma, hsigma⟩ := hS
  haveI : Nonempty S := ⟨⟨sigma, hsigma⟩⟩
  obtain ⟨sigma0, _, hmax⟩ := Finset.exists_max_image (Finset.univ : Finset S)
    (fun sigma => ‖logB sigma‖) Finset.univ_nonempty
  refine ⟨sigma0, ?_⟩
  intro sigma
  have hB := hmax sigma (Finset.mem_univ sigma)
  refine ⟨?_, hB⟩
  rw [← hrel sigma, ← hrel sigma0, norm_mul, norm_mul]
  exact mul_le_mul_of_nonneg_left hB (norm_nonneg (x : ℂ))

theorem exists_pair_house_height (a b : E) :
    ∃ height : ℝ, 0 ≤ height ∧ ∀ sigma : E →+* ℂ,
      ‖sigma a‖ ≤ Real.exp height ∧ ‖sigma b‖ ≤ Real.exp height := by
  obtain ⟨heightA, hA, hnormA⟩ := AlgebraicLogField.exists_house_height a
  obtain ⟨heightB, hB, hnormB⟩ := AlgebraicLogField.exists_house_height b
  refine ⟨heightA + heightB, add_nonneg hA hB, ?_⟩
  intro sigma
  exact ⟨(hnormA sigma).trans (Real.exp_le_exp.mpr (by linarith)),
    (hnormB sigma).trans (Real.exp_le_exp.mpr (by linarith))⟩

theorem partialEmbeddingMatchedLogRatio_finite_good
    (a b : E) (S : Finset (E →+* ℂ)) (hS : S.Nonempty)
    (logA logB : S → ℂ) (x : ℝ)
    (hexpA : ∀ sigma : S, Complex.exp (logA sigma) = sigma.val a)
    (hexpB : ∀ sigma : S, Complex.exp (logB sigma) = sigma.val b)
    (hlogB : ∀ sigma : S, logB sigma ≠ 0)
    (hrel : ∀ sigma : S, (x : ℂ) * logB sigma = logA sigma) (hirr : Irrational x)
    (nu : ℝ) (hnu : 3 * degreeRatio S < nu) :
    (GoodRationalApproximations x nu).Finite := by
  classical
  by_contra hfinite
  have hinfinite : (GoodRationalApproximations x nu).Infinite := hfinite
  have hD : 1 ≤ degreeRatio S := degreeRatio_one_le S hS
  have hnu0 : 0 ≤ nu := by nlinarith
  obtain ⟨sigma0, hnorm⟩ := exists_largest_matched_log_branch_on S hS logA logB x hrel
  have ha0 : sigma0.val a ≠ 0 := by rw [← hexpA sigma0]; exact Complex.exp_ne_zero _
  have hb0 : sigma0.val b ≠ 0 := by rw [← hexpB sigma0]; exact Complex.exp_ne_zero _
  have ha : a ≠ 0 := (map_ne_zero sigma0.val).mp ha0
  have hb : b ≠ 0 := (map_ne_zero sigma0.val).mp hb0
  obtain ⟨da, hda, hai⟩ := AlgebraicLogField.exists_integral_nat_multiple a
  obtain ⟨db, hdb, hbi⟩ := AlgebraicLogField.exists_integral_nat_multiple b
  obtain ⟨height, hhgt, hhouse⟩ := exists_pair_house_height a b
  have hgrowth : 0 ≤ height + Real.log 2 :=
    add_nonneg hhgt (Real.log_nonneg (by norm_num))
  have hcoefficient : 0 ≤ Real.log (4 * (2 + |x|)) :=
    Real.log_nonneg (by linarith [abs_nonneg x])
  choose thresholds hthresholds using
    (fun B : TwoLogInterpolation.BaseData =>
      TwoLogNumberFieldMinors.cofinal_field_minors (E := E) B)
  obtain ⟨Q0, hQ0⟩ := TwoLogComplexCharacterCenters.exists_denominator_floor
    hirr (hexpA sigma0) (hexpB sigma0) (hlogB sigma0) (hrel sigma0)
  have hbad := TwoLogApproximationSelection.unbounded_den_of_infinite_good
    x nu (by nlinarith) hinfinite
  obtain ⟨A, htarget, haeq, hbeq, hlogAeq, hlogBeq, hw, hr, hrinj, hfloor,
      hgap, hcollision⟩ :=
    exists_two_log_complex_partial_data (degreeRatio S) (height + Real.log 2)
      (Real.log (4 * (2 + |x|))) hD hgrowth hcoefficient
      (sigma0.val a) (sigma0.val b) (logA sigma0) (logB sigma0) x
      (hexpA sigma0) (hexpB sigma0) (hrel sigma0) hirr.ne_zero
      da db hda hdb nu TwoLogCollision.collisionConstant hnu
      TwoLogCollision.collisionConstant_pos thresholds hbad Q0
  have hmatchA : ∀ sigma ∈ S, ∃ LA LB : ℂ,
      Complex.exp LA = sigma a ∧ Complex.exp LB = sigma b ∧
        (A.target : ℂ) * LB = LA ∧ ‖LA‖ ≤ ‖A.logA‖ ∧ ‖LB‖ ≤ ‖A.logB‖ := by
    intro sigma hsigma
    let good : S := ⟨sigma, hsigma⟩
    refine ⟨logA good, logB good, hexpA good, hexpB good, ?_, ?_, ?_⟩
    · simpa only [htarget] using hrel good
    · simpa only [hlogAeq] using (hnorm good).1
    · simpa only [hlogBeq] using (hnorm good).2
  apply TwoLogComplexPartialComparison.cofinal_field_minors_inconsistent
    A a b S hS (by nlinarith) hmatchA da db hda hdb hai hbi
    (A.unmatchedError (height + Real.log 2) (Real.log (4 * (2 + |x|))))
    A.houseRemainder A.tendsto_houseRemainder
  · simpa only [TwoLogComplexMatchedData.partialError] using hgap
  · simpa only [TwoLogComplexMatchedData.partialError, add_assoc] using hcollision
  · intro H hH sel sigma _
    simpa only [htarget] using A.field_selectedMinor_log_growth hnu0 b a sigma hhgt
      (hhouse sigma).2 (hhouse sigma).1 (by exact_mod_cast hH) sel
  · intro L
    have hchar : TwoLogInterpolation.CharacterDistinct A.r
        (fun j : Fin A.K => (sigma0.val b) ^ j.val)
        (fun j : Fin A.K => (sigma0.val a) ^ j.val) :=
      TwoLogComplexCharacterCenters.characterDistinct_geometric ha0 hb0 A.r
        (fun i => hQ0 (A.r i) (hfloor i))
    obtain ⟨H, hLH, hH, sel, hsel, hdet, hemb⟩ :=
      hthresholds A.geometry A.rationalWeights hw A.r hr hrinj sigma0.val b a hb ha hchar
        (MatrixArithmetic.truncationOrders A.q A.F0 A.v) A.data_truncation_weight L
    exact ⟨H, hLH, hH, sel, hdet⟩

theorem partialEmbeddingMatchedLogRatio_irrationalityExponent_bounds
    (a b : E) (x : ℝ) (hirr : Irrational x)
    (S : Finset (E →+* ℂ)) (hS : S.Nonempty)
    (hmatch : ∀ sigma ∈ S, ∃ LA LB : ℂ,
      LB ≠ 0 ∧ Complex.exp LA = sigma a ∧ Complex.exp LB = sigma b ∧
        (x : ℂ) * LB = LA) :
    2 ≤ irrationalityExponent x ∧ irrationalityExponent x ≤ 3 * degreeRatio S := by
  classical
  choose logA logB hlogB hexpA hexpB hrel using (fun sigma : S => hmatch sigma.val sigma.prop)
  apply irrationalityExponent_bounds_of_finite_good hirr
  exact partialEmbeddingMatchedLogRatio_finite_good a b S hS logA logB x
    hexpA hexpB hlogB hrel hirr

end QuadraticPi


==> anc/lean/QuadraticPi/PolynomialFormalLocalLength.lean <==
import QuadraticPi.TransverseSliceSubstitution
import OAI.NumberTheory.PiExponent.LocalAlgebra.WeightedBezoutBound
import Mathlib.RingTheory.AdicCompletion.LocalRing
import Mathlib.RingTheory.AdicCompletion.AsTensorProduct
import Mathlib.RingTheory.Flat.Localization

/-!
Polynomial local intersection length and the actual formal power-series
quotient. Flatness comes from the existing completion isomorphism; the residue
fiber has length one. No local-to-formal length identity is an input.
-/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.PolynomialFormalLocalLength
open OAI.PiExponent OAI.PiExponentJets.W24 MvPowerSeries
open scoped BigOperators

variable {k : ℕ} {K : Type} [Field K]
local notation "Poly" => MvPolynomial (Fin k) K
local notation "Formal" => MvPowerSeries (Fin k) K
local notation "Local" => Localization.AtPrime (WeightedBezout.pointIdeal (0 : Fin k → K))

theorem constantCoeff_polynomial (p : Poly) :
    constantCoeff (p : Formal) = MvPolynomial.aeval (0 : Fin k → K) p := by
  rw [← coeff_zero_eq_constantCoeff_apply, MvPolynomial.coeff_coe,
    ← MvPolynomial.constantCoeff_eq]
  simp

theorem originIdeal_eq_idealOfVars :
    WeightedBezout.pointIdeal (0 : Fin k → K) = MvPolynomial.idealOfVars (Fin k) K := by
  rw [WeightedBezout.pointIdeal_eq_span]
  simp [MvPolynomial.idealOfVars]

def originLocalMap : Local →+* Formal :=
  IsLocalization.lift (M := (WeightedBezout.pointIdeal (0 : Fin k → K)).primeCompl)
    (S := Local) (g := MvPolynomial.coeToMvPowerSeries.ringHom) (fun p => by
      apply isUnit_iff_constantCoeff.mpr
      simp only [MvPolynomial.coeToMvPowerSeries.ringHom_apply]
      rw [constantCoeff_polynomial]
      apply isUnit_iff_ne_zero.mpr
      exact p.property)

theorem originLocalMap_algebraMap (p : Poly) :
    originLocalMap (algebraMap Poly Local p) = (p : Formal) := by
  simp only [originLocalMap, IsLocalization.lift_eq, MvPolynomial.coeToMvPowerSeries.ringHom_apply]

instance formalAlgebraOriginLocal : Algebra Local Formal := originLocalMap.toAlgebra

instance formalScalarTowerPolynomialLocal : IsScalarTower Poly Local Formal :=
  IsScalarTower.of_algebraMap_eq (fun p => by
    change (p : Formal) = originLocalMap (algebraMap Poly Local p)
    exact (originLocalMap_algebraMap p).symm)

instance formalScalarTowerFieldLocal : IsScalarTower K Local Formal :=
  IsScalarTower.of_algebraMap_eq (fun c => by
    rw [IsScalarTower.algebraMap_apply K Poly Local]
    change C c = originLocalMap (algebraMap Poly Local (MvPolynomial.C c))
    rw [originLocalMap_algebraMap, MvPolynomial.coe_C])

theorem formal_flat_over_polynomial : Module.Flat Poly Formal :=
  Module.Flat.of_linearEquiv (toAdicCompletionAlgEquiv (Fin k) K).toLinearEquiv

instance formalFlatOriginLocal : Module.Flat Local Formal := by
  let : Module.Flat Poly Formal := formal_flat_over_polynomial
  exact (Module.flat_iff_of_isLocalization Local
    (WeightedBezout.pointIdeal (0 : Fin k → K)).primeCompl Formal).mpr inferInstance

theorem originIdeal_map_isMaximal :
    ((WeightedBezout.pointIdeal (0 : Fin k → K)).map (algebraMap Poly Formal)).IsMaximal := by
  let I := WeightedBezout.pointIdeal (0 : Fin k → K)
  let e := toAdicCompletionAlgEquiv (Fin k) K
  have hvars : I = MvPolynomial.idealOfVars (Fin k) K := originIdeal_eq_idealOfVars
  let : (MvPolynomial.idealOfVars (Fin k) K).IsMaximal := hvars ▸ inferInstance
  have hC := AdicCompletion.isMaximal_map_of_le (MvPolynomial.idealOfVars (Fin k) K)
    (MvPolynomial.idealOfVars (Fin k) K) le_rfl (MvPolynomial.idealOfVars_fg _ _)
  have hm : ((I.map (algebraMap Poly Formal)).map e.toRingHom) =
      (MvPolynomial.idealOfVars (Fin k) K).map
        (algebraMap Poly (AdicCompletion (MvPolynomial.idealOfVars (Fin k) K) Poly)) := by
    rw [Ideal.map_map]
    calc
      _ = I.map (algebraMap Poly
          (AdicCompletion (MvPolynomial.idealOfVars (Fin k) K) Poly)) := by
        congr 1
        exact RingHom.ext (fun p => e.commutes p)
      _ = _ := congrArg
        (Ideal.map (algebraMap Poly (AdicCompletion (MvPolynomial.idealOfVars (Fin k) K) Poly))) hvars
  rw [← hm] at hC
  exact (Ideal.isMaximal_map_iff_of_bijective e.toRingHom e.bijective).mp hC

theorem originIdeal_map_eq_maximalIdeal :
    (WeightedBezout.pointIdeal (0 : Fin k → K)).map (algebraMap Poly Formal) =
      IsLocalRing.maximalIdeal Formal :=
  IsLocalRing.eq_maximalIdeal originIdeal_map_isMaximal

theorem formal_maximalIdeal_eq_constantKernel :
    IsLocalRing.maximalIdeal Formal = RingHom.ker (constantCoeff : Formal →+* K) := by
  have h : (RingHom.ker (constantCoeff : Formal →+* K)).IsMaximal :=
    RingHom.ker_isMaximal_of_surjective _ (fun c => ⟨C c, constantCoeff_C c⟩)
  exact (IsLocalRing.eq_maximalIdeal h).symm

theorem originLocal_maximalIdeal_map :
    (IsLocalRing.maximalIdeal Local).map (algebraMap Local Formal) = IsLocalRing.maximalIdeal Formal := by
  rw [← IsLocalization.AtPrime.map_eq_maximalIdeal
    (WeightedBezout.pointIdeal (0 : Fin k → K)) Local, Ideal.map_map,
    ← IsScalarTower.algebraMap_eq Poly Local Formal]
  exact originIdeal_map_eq_maximalIdeal

instance originLocalMap_isLocalHom : IsLocalHom (algebraMap Local Formal) := by
  apply ((IsLocalRing.local_hom_TFAE (algebraMap Local Formal)).out 1 3).mpr
  exact originLocal_maximalIdeal_map.le

theorem formal_residueFiber_length :
    Module.length Formal (Formal ⧸ (IsLocalRing.maximalIdeal Local).map (algebraMap Local Formal)) = 1 := by
  rw [originLocal_maximalIdeal_map]
  let : IsSimpleModule Formal (Formal ⧸ IsLocalRing.maximalIdeal Formal) :=
    isSimpleModule_iff_quot_maximal.mpr
      ⟨IsLocalRing.maximalIdeal Formal, inferInstance, ⟨LinearEquiv.refl _ _⟩⟩
  exact Module.length_eq_one Formal (Formal ⧸ IsLocalRing.maximalIdeal Formal)

theorem formal_quotient_length_eq_origin (I : Ideal Poly) :
    Module.length Formal (Formal ⧸ I.map (algebraMap Poly Formal)) =
      WeightedBezout.pointLength (0 : Fin k → K) I := by
  have h := IsLocalRing.length_baseChange Local Formal
    (Local ⧸ I.map (algebraMap Poly Local))
  rw [formal_residueFiber_length, mul_one] at h
  have e := Algebra.TensorProduct.quotIdealMapEquivTensorQuot Formal (I.map (algebraMap Poly Local))
  have hm : (I.map (algebraMap Poly Local)).map (algebraMap Local Formal) = I.map (algebraMap Poly Formal) := by
    rw [Ideal.map_map, ← IsScalarTower.algebraMap_eq Poly Local Formal]
  rw [← e.toLinearEquiv.length_eq, hm] at h
  exact h

def expansion (a : Fin k → K) : Poly →ₐ[K] Formal :=
  (MvPolynomial.coeToMvPowerSeries.algHom K).comp (WeightedBezout.translation a)

@[simp]
theorem expansion_X (a : Fin k → K) (i : Fin k) :
    expansion a (MvPolynomial.X i) = C (a i) + X i := by
  simp [expansion, WeightedBezout.translation, MvPowerSeries.algebraMap_apply]

@[simp]
theorem expansion_C (a : Fin k → K) (c : K) :
    expansion a (MvPolynomial.C c) = C c := by
  simp [expansion, WeightedBezout.translation, MvPowerSeries.algebraMap_apply]

def formalAtPointIdeal (a : Fin k → K) (I : Ideal Poly) : Ideal Formal :=
  I.map (expansion a).toRingHom

theorem pointLength_translation (a : Fin k → K) (I : Ideal Poly) :
    WeightedBezout.pointLength (0 : Fin k → K)
      (I.map (WeightedBezout.translation a).toRingHom) = WeightedBezout.pointLength a I := by
  have ht : WeightedBezout.translatedPowerSubstitution (fun _ : Fin k => 1) a =
      WeightedBezout.translation a := by
    ext i
    simp [WeightedBezout.translatedPowerSubstitution, WeightedBezout.translation]
  have h := WeightedBezout.pointLength_translatedPowerSubstitution a
    (fun _ => 1) (fun _ => zero_lt_one) I
  simpa [ht] using h

theorem formal_quotient_length_eq_point (a : Fin k → K) (I : Ideal Poly) :
    Module.length Formal (Formal ⧸ formalAtPointIdeal a I) = WeightedBezout.pointLength a I := by
  have hm : formalAtPointIdeal a I =
      (I.map (WeightedBezout.translation a).toRingHom).map (algebraMap Poly Formal) := by
    rw [formalAtPointIdeal, Ideal.map_map]
    rfl
  rw [hm, formal_quotient_length_eq_origin, pointLength_translation]

theorem formal_quotient_finite_of_pointLength_eq (a : Fin k → K) (I : Ideal Poly)
    (L : ℕ) (hL : WeightedBezout.pointLength a I = (L : ℕ∞)) :
    Module.Finite K (Formal ⧸ formalAtPointIdeal a I) := by
  have hlength : Module.length Formal (Formal ⧸ formalAtPointIdeal a I) = (L : ℕ∞) :=
    (formal_quotient_length_eq_point a I).trans hL
  have hfin : IsFiniteLength Formal (Formal ⧸ formalAtPointIdeal a I) :=
    Module.length_ne_top_iff.mp (by rw [hlength]; exact ENat.natCast_ne_top L)
  have heq := length_eq_coefficient_length (constantCoeff : Formal →+* K)
    (fun c => constantCoeff_C c) hfin
  have hKfin : IsFiniteLength K (Formal ⧸ formalAtPointIdeal a I) :=
    Module.length_ne_top_iff.mp (by rw [← heq, hlength]; exact ENat.natCast_ne_top L)
  let : IsNoetherian K (Formal ⧸ formalAtPointIdeal a I) :=
    (isFiniteLength_iff_isNoetherian_isArtinian.mp hKfin).1
  infer_instance

theorem formal_finrank_eq_pointLength (a : Fin k → K) (I : Ideal Poly)
    [Module.Finite K (Formal ⧸ formalAtPointIdeal a I)] :
    (Module.finrank K (Formal ⧸ formalAtPointIdeal a I) : ℕ∞) =
      WeightedBezout.pointLength a I := by
  have h := module_length_eq_finrank_of_augmentation (constantCoeff : Formal →+* K)
    (fun c => constantCoeff_C c) (M := Formal ⧸ formalAtPointIdeal a I)
  exact h.symm.trans (formal_quotient_length_eq_point a I)

theorem rational_formal_colength_bound [Infinite K] {J : Type*}
    (f : J → Poly) (a : Fin k → K) (rho : Fin k → ℚ) (hrho : ∀ i, 0 < rho i)
    (N : ℝ) (hN : 0 ≤ N)
    (hdegree : ∀ j, ∀ d ∈ (f j).support,
      (∑ i ∈ d.support, (d i : ℝ) * (rho i : ℝ)) ≤ N)
    (hminimal : WeightedBezout.pointIdeal a ∈ (Ideal.span (Set.range f)).minimalPrimes) :
    Module.Finite K (Formal ⧸ formalAtPointIdeal a (Ideal.span (Set.range f))) ∧
      (Module.finrank K (Formal ⧸ formalAtPointIdeal a (Ideal.span (Set.range f))) : ℝ) ≤
        N ^ k / ∏ i, (rho i : ℝ) := by
  obtain ⟨L, hL, hbound⟩ := WeightedBezout.rational_pointLength_bound K f a rho hrho N hN
    hdegree hminimal
  let : Module.Finite K (Formal ⧸ formalAtPointIdeal a (Ideal.span (Set.range f))) :=
    formal_quotient_finite_of_pointLength_eq a _ L hL
  refine ⟨inferInstance, ?_⟩
  have heq : Module.finrank K (Formal ⧸ formalAtPointIdeal a (Ideal.span (Set.range f))) = L := by
    exact_mod_cast (formal_finrank_eq_pointLength a (Ideal.span (Set.range f))).trans hL
  rw [heq]
  exact hbound

theorem rational_formal_colength_bound_after_equiv [Infinite K] {J : Type*}
    (f : J → Poly) (a : Fin k → K) (e : Formal ≃ₐ[K] Formal)
    (rho : Fin k → ℚ) (hrho : ∀ i, 0 < rho i) (N : ℝ) (hN : 0 ≤ N)
    (hdegree : ∀ j, ∀ d ∈ (f j).support,
      (∑ i ∈ d.support, (d i : ℝ) * (rho i : ℝ)) ≤ N)
    (hminimal : WeightedBezout.pointIdeal a ∈ (Ideal.span (Set.range f)).minimalPrimes) :
    Module.Finite K (Formal ⧸
      (formalAtPointIdeal a (Ideal.span (Set.range f))).map e.toRingHom) ∧
      (Module.finrank K (Formal ⧸
        (formalAtPointIdeal a (Ideal.span (Set.range f))).map e.toRingHom) : ℝ) ≤
          N ^ k / ∏ i, (rho i : ℝ) := by
  have hb := rational_formal_colength_bound f a rho hrho N hN hdegree hminimal
  let : Module.Finite K (Formal ⧸ formalAtPointIdeal a (Ideal.span (Set.range f))) := hb.1
  let eQ := Ideal.quotientEquivAlg (formalAtPointIdeal a (Ideal.span (Set.range f)))
    ((formalAtPointIdeal a (Ideal.span (Set.range f))).map e.toRingHom) e rfl
  refine ⟨Module.Finite.equiv eQ.toLinearEquiv, ?_⟩
  rw [← eQ.toLinearEquiv.finrank_eq]
  exact hb.2

theorem polynomial_formal_multiplicity_comparison [Infinite K] {J : Type*}
    (f : J → Poly) (a : Fin k → K) (e : Formal ≃ₐ[K] Formal)
    (rho : Fin k → ℚ) (kappa : Fin k → ℝ) (epsilon N : ℝ)
    (hrho : ∀ i, 0 < rho i) (hkappa : ∀ i, 0 < kappa i)
    (hepsilon : 0 < epsilon) (hN : 0 < N)
    (hdegree : ∀ j, ∀ d ∈ (f j).support,
      (∑ i ∈ d.support, (d i : ℝ) * (rho i : ℝ)) ≤ N)
    (hminimal : WeightedBezout.pointIdeal a ∈ (Ideal.span (Set.range f)).minimalPrimes)
    (hvanish : ∀ j, ∀ d : Fin k →₀ ℕ,
      (∑ i, kappa i * (d i : ℝ)) < epsilon * N → coeff d (e (expansion a (f j))) = 0) :
    (∏ i, (rho i : ℝ)) ≤ (k.factorial : ℝ) * (∏ i, kappa i) / epsilon ^ k := by
  have hb := rational_formal_colength_bound_after_equiv f a e rho hrho N hN.le hdegree hminimal
  have hm : (formalAtPointIdeal a (Ideal.span (Set.range f))).map e.toRingHom =
      Ideal.span (Set.range (fun j => e (expansion a (f j)))) := by
    rw [formalAtPointIdeal, Ideal.map_map, Ideal.map_span, ← Set.range_comp]
    rfl
  rw [hm] at hb
  let : Module.Finite K (Formal ⧸ Ideal.span (Set.range (fun j => e (expansion a (f j))))) := hb.1
  exact TransverseSimplexColength.sharp_comparison_of_generators (fun i => (rho i : ℝ))
    kappa epsilon N (fun i => by exact_mod_cast hrho i) hkappa hepsilon hN
    (fun j => e (expansion a (f j))) hvanish hb.2

end QuadraticPi.PolynomialFormalLocalLength


==> anc/lean/QuadraticPi/PositiveQuadraticLogarithmCoordinates.lean <==
import QuadraticPi.RationalNormalizedQuadraticLogarithmTheorem

/-! # Positive-parameter logarithmic coordinates

The real branch condition `|sqrt D * r| < 1` makes both factors in the
logarithm's fractional-linear argument positive. Its rational coordinates
have quadratic norm exactly one.
-/
set_option autoImplicit false
noncomputable section

namespace QuadraticPi.PositiveQuadraticLogarithm

def Admissible (D r : ℚ) : Prop := |Real.sqrt (D : ℝ) * (r : ℝ)| < 1

def argument (D r : ℚ) : ℝ :=
  (1 + Real.sqrt (D : ℝ) * (r : ℝ)) /
    (1 - Real.sqrt (D : ℝ) * (r : ℝ))

def u (D r : ℚ) : ℚ := (1 + D * r ^ 2) / (1 - D * r ^ 2)

def v (D r : ℚ) : ℚ := (2 * r) / (1 - D * r ^ 2)

theorem denominator_pos (D r : ℚ) (hD : 0 < D) (hr : Admissible D r) :
    0 < 1 - D * r ^ 2 := by
  rcases abs_lt.mp hr with ⟨hlo, hhi⟩
  have hs : Real.sqrt (D : ℝ) ^ 2 = (D : ℝ) :=
    Real.sq_sqrt (by exact_mod_cast hD.le)
  have hp : 0 < (1 + Real.sqrt (D : ℝ) * (r : ℝ)) *
      (1 - Real.sqrt (D : ℝ) * (r : ℝ)) :=
    mul_pos (by linarith) (by linarith)
  have he : (1 + Real.sqrt (D : ℝ) * (r : ℝ)) *
      (1 - Real.sqrt (D : ℝ) * (r : ℝ)) = 1 - (D : ℝ) * (r : ℝ) ^ 2 := by
    calc
      _ = 1 - Real.sqrt (D : ℝ) ^ 2 * (r : ℝ) ^ 2 := by ring
      _ = _ := by rw [hs]
  rw [he] at hp
  exact_mod_cast hp

theorem argument_pos (D r : ℚ) (hr : Admissible D r) :
    0 < argument D r := by
  rcases abs_lt.mp hr with ⟨hlo, hhi⟩
  exact div_pos (by linarith) (by linarith)

theorem argument_eq_coordinates (D r : ℚ) (hD : 0 < D)
    (hr : Admissible D r) :
    argument D r = (u D r : ℝ) + (v D r : ℝ) * Real.sqrt (D : ℝ) := by
  have hden : (1 : ℝ) - (D : ℝ) * (r : ℝ) ^ 2 ≠ 0 := by
    exact_mod_cast (denominator_pos D r hD hr).ne'
  have hden' : (1 : ℝ) - (r : ℝ) ^ 2 * (D : ℝ) ≠ 0 := by
    simpa only [mul_comm] using hden
  have hlin : (1 : ℝ) - Real.sqrt (D : ℝ) * (r : ℝ) ≠ 0 := by
    have hh := (abs_lt.mp hr).2
    linarith
  have hs : Real.sqrt (D : ℝ) ^ 2 = (D : ℝ) :=
    Real.sq_sqrt (by exact_mod_cast hD.le)
  have hprod : (Real.sqrt (D : ℝ) * (r : ℝ)) ^ 2 =
      (D : ℝ) * (r : ℝ) ^ 2 := by rw [mul_pow, hs]
  dsimp [argument, u, v]
  push_cast
  field_simp [hden, hden', hlin]
  nlinarith [hprod]

theorem coordinate_norm (D r : ℚ) (hD : 0 < D) (hr : Admissible D r) :
    (u D r) ^ 2 - D * (v D r) ^ 2 = 1 := by
  have hden : 1 - D * r ^ 2 ≠ 0 := (denominator_pos D r hD hr).ne'
  dsimp [u, v]
  field_simp [hden] <;> ring

theorem argument_ne_one (D r : ℚ) (hD : 0 < D) (hr : Admissible D r)
    (hr0 : r ≠ 0) : argument D r ≠ 1 := by
  intro he
  have hlin : (1 : ℝ) - Real.sqrt (D : ℝ) * (r : ℝ) ≠ 0 := by
    have hh := (abs_lt.mp hr).2
    linarith
  change (1 + Real.sqrt (D : ℝ) * (r : ℝ)) /
    (1 - Real.sqrt (D : ℝ) * (r : ℝ)) = 1 at he
  have hc := (div_eq_iff hlin).mp he
  have hs : Real.sqrt (D : ℝ) ≠ 0 :=
    (Real.sqrt_pos.mpr (by exact_mod_cast hD)).ne'
  have hr' : (r : ℝ) ≠ 0 := by exact_mod_cast hr0
  exact mul_ne_zero hs hr' (by linarith)

end QuadraticPi.PositiveQuadraticLogarithm


==> anc/lean/QuadraticPi/PositiveQuadraticLogarithmTheorem.lean <==
import QuadraticPi.PositiveQuadraticLogarithmCoordinates
import QuadraticPi.NormalizedQuadraticLogarithmLinearCombination
import Mathlib.Analysis.SpecialFunctions.Complex.Log

/-!
# The positive-parameter branch of the quadratic logarithmic family

On `|sqrt D * r| < 1` the logarithm argument is positive, so the real
logarithm agrees with the complex principal logarithm, giving the branch
through zero. The rational quadratic coordinates have norm one. The fixed-D
linear-closure theorem therefore applies to the actual finite real sum.
The circular (negative-D) case is not asserted in this module.
-/
set_option autoImplicit false
noncomputable section
open scoped BigOperators
namespace QuadraticPi
namespace PositiveQuadraticLogarithm

def value (D r : ℚ) : ℝ := Real.log (argument D r) / Real.sqrt (D : ℝ)

theorem value_eq_normalized_coordinates (D r : ℚ) (hD : 0 < D)
    (hr : Admissible D r) :
    value D r = Real.log ((u D r : ℝ)+(v D r : ℝ)*Real.sqrt (D : ℝ)) /
      Real.sqrt (D : ℝ) := by
  rw [value, argument_eq_coordinates D r hD hr]

/-- The domain condition places the torus argument on the positive real axis,
so the displayed complex principal-log expression has the required real value. -/
theorem value_complex_branch (D r : ℚ) (hr : Admissible D r) :
    (value D r : ℂ) =
      Complex.log ((1+(Real.sqrt (D : ℝ) : ℂ)*(r : ℂ)) /
        (1-(Real.sqrt (D : ℝ) : ℂ)*(r : ℂ))) / (Real.sqrt (D : ℝ) : ℂ) := by
  rw [value, Complex.ofReal_div, Complex.ofReal_log (argument_pos D r hr).le]
  simp only [argument, Complex.ofReal_div, Complex.ofReal_add, Complex.ofReal_sub,
    Complex.ofReal_one, Complex.ofReal_mul, Complex.ofReal_ratCast]

@[simp] theorem value_zero (D : ℚ) : value D 0 = 0 := by
  simp [value, argument]

theorem value_ne_zero (D r : ℚ) (hD : 0 < D) (hr : Admissible D r) (hr0 : r ≠ 0) :
    value D r ≠ 0 :=
  div_ne_zero
    (Real.log_ne_zero_of_pos_of_ne_one (argument_pos D r hr) (argument_ne_one D r hD hr hr0))
    (Real.sqrt_pos.mpr (by exact_mod_cast hD)).ne'

end PositiveQuadraticLogarithm

theorem positiveQuadraticLogarithm_eventualLowerBound (D r : ℚ) (hD : 0 < D)
    (hr : PositiveQuadraticLogarithm.Admissible D r) (hr0 : r ≠ 0) :
    EventualLowerBound (PositiveQuadraticLogarithm.value D r) := by
  rw [PositiveQuadraticLogarithm.value_eq_normalized_coordinates D r hD hr]
  apply rationalNormalizedQuadraticLogarithm_eventualLowerBound D hD
    (PositiveQuadraticLogarithm.u D r) (PositiveQuadraticLogarithm.v D r)
  · rw [← PositiveQuadraticLogarithm.argument_eq_coordinates D r hD hr]
    exact PositiveQuadraticLogarithm.argument_pos D r hr
  · rw [← PositiveQuadraticLogarithm.argument_eq_coordinates D r hD hr]
    exact PositiveQuadraticLogarithm.argument_ne_one D r hD hr hr0
  · rw [PositiveQuadraticLogarithm.coordinate_norm D r hD hr]
    norm_num

/-- Every nonzero admissible rational value on the positive-D branch has
ordinary real irrationality exponent two, including negative arguments. -/
theorem positiveQuadraticLogarithm_irrationalityExponent_eq_two (D r : ℚ) (hD : 0 < D)
    (hr : PositiveQuadraticLogarithm.Admissible D r) (hr0 : r ≠ 0) :
    irrationalityExponent (PositiveQuadraticLogarithm.value D r) = 2 :=
  irrationalityExponent_eq_two_of_eventualLowerBound
    (positiveQuadraticLogarithm_eventualLowerBound D r hD hr hr0)

theorem positiveQuadraticLogarithm_rational_sum_eventualLowerBound
    {ι : Type*} (s : Finset ι) (D : ℚ) (hD : 0 < D) (q r : ι → ℚ)
    (hr : ∀ i ∈ s, PositiveQuadraticLogarithm.Admissible D (r i))
    (hne : (∑ i ∈ s, (q i : ℝ)*PositiveQuadraticLogarithm.value D (r i)) ≠ 0) :
    EventualLowerBound (∑ i ∈ s, (q i : ℝ)*PositiveQuadraticLogarithm.value D (r i)) := by
  have he : (∑ i ∈ s, (q i : ℝ)*PositiveQuadraticLogarithm.value D (r i)) =
      ∑ i ∈ s, (q i : ℝ)*
        (Real.log ((PositiveQuadraticLogarithm.u D (r i) : ℝ)+
          (PositiveQuadraticLogarithm.v D (r i) : ℝ)*Real.sqrt (D : ℝ))/Real.sqrt (D : ℝ)) := by
    apply Finset.sum_congr rfl
    intro i hi
    rw [PositiveQuadraticLogarithm.value_eq_normalized_coordinates D (r i) hD (hr i hi)]
  rw [he] at hne ⊢
  apply normalizedQuadraticLogarithm_rational_sum_eventualLowerBound s D hD q
    (fun i => PositiveQuadraticLogarithm.u D (r i))
    (fun i => PositiveQuadraticLogarithm.v D (r i))
  · intro i hi
    rw [← PositiveQuadraticLogarithm.argument_eq_coordinates D (r i) hD (hr i hi)]
    exact PositiveQuadraticLogarithm.argument_pos D (r i) (hr i hi)
  · intro i hi
    rw [PositiveQuadraticLogarithm.coordinate_norm D (r i) hD (hr i hi)]
    norm_num
  · exact hne

/-- The positive-D part of the manuscript's fixed-D rational linear closure
corollary, with the admissibility and nonzero-sum conditions explicit. -/
theorem positiveQuadraticLogarithm_rational_sum_irrationalityExponent_eq_two
    {ι : Type*} (s : Finset ι) (D : ℚ) (hD : 0 < D) (q r : ι → ℚ)
    (hr : ∀ i ∈ s, PositiveQuadraticLogarithm.Admissible D (r i))
    (hne : (∑ i ∈ s, (q i : ℝ)*PositiveQuadraticLogarithm.value D (r i)) ≠ 0) :
    irrationalityExponent (∑ i ∈ s, (q i : ℝ)*PositiveQuadraticLogarithm.value D (r i)) = 2 :=
  irrationalityExponent_eq_two_of_eventualLowerBound
    (positiveQuadraticLogarithm_rational_sum_eventualLowerBound s D hD q r hr hne)

end QuadraticPi


==> anc/lean/QuadraticPi/QuadraticCharacterDegree.lean <==
import QuadraticPi.QuadraticCharacterProduct
import Mathlib.Algebra.GroupWithZero.Units.Fintype

/-!
# The quadratic fixed field of a nontrivial sign character

A nontrivial character to the integer units is surjective, so its kernel has
index two. For a finite Galois extension, the standard fixed field of this
kernel therefore has degree two over the base field. This is the same fixed
field that contains the signed product in `QuadraticCharacterProduct`.

No identification with a real quadratic field, norm calculation, positivity,
or irrationality-exponent conclusion is asserted in this module.
-/

set_option autoImplicit false
noncomputable section

namespace QuadraticPi.QuadraticCharacterDegree

variable {G : Type*} [Group G]

/-- A nontrivial sign character takes both possible values. -/
theorem character_surjective (χ : G →* ℤˣ) (hχ : χ ≠ 1) :
    Function.Surjective χ := by
  obtain ⟨g, hg⟩ := DFunLike.ne_iff.mp hχ
  have hm : χ g = -1 :=
    (Int.units_eq_one_or (χ g)).resolve_left (by simpa using hg)
  intro u
  rcases Int.units_eq_one_or u with rfl | rfl
  · exact ⟨1, χ.map_one⟩
  · exact ⟨g, hm⟩

/-- The kernel of a nontrivial sign character has index two. -/
theorem character_kernel_index (χ : G →* ℤˣ) (hχ : χ ≠ 1) :
    χ.ker.index = 2 := by
  rw [Subgroup.index_ker,
    χ.range_eq_top_of_surjective (character_surjective χ hχ),
    Subgroup.card_top, Nat.card_eq_fintype_card, Fintype.card_units_int]

variable {F E : Type*} [Field F] [Field E] [Algebra F E]
  [FiniteDimensional F E] [IsGalois F E]

/-- In a finite Galois extension, the kernel fixed field is quadratic. -/
theorem character_fixedField_finrank (χ : (E ≃ₐ[F] E) →* ℤˣ) (hχ : χ ≠ 1) :
    Module.finrank F (IntermediateField.fixedField χ.ker) = 2 := by
  rw [IntermediateField.finrank_eq_fixingSubgroup_index,
    IntermediateField.fixingSubgroup_fixedField]
  exact character_kernel_index χ hχ

end QuadraticPi.QuadraticCharacterDegree


==> anc/lean/QuadraticPi/QuadraticCharacterExponentTheorem.lean <==
import QuadraticPi.QuadraticCharacterLogarithm
import QuadraticPi.RealQuadraticLogarithmNormTheorem
import QuadraticPi.RealQuadraticClassification

/-!
# Exponent two for quadratic-character logarithmic sums

First transport the actual norm-one character product through an explicit
real-quadratic identification. Then construct such an identification for
the kernel fixed field. The rational parameter depends on the field,
character and real embedding, and works for every positive-conjugate input
whose character product is not one.

The field identification, positivity, norm-one and logarithmic identity
are all supplied by proved theorems. The final existence theorem assumes
none of these as an additional analytic or algebraic premise.
-/

set_option autoImplicit false
noncomputable section

namespace QuadraticPi.QuadraticCharacterExponent

open QuadraticCharacterProduct QuadraticCharacterLogarithm

variable {E : Type*} [Field E] [CharZero E]
  [FiniteDimensional ℚ E] [IsGalois ℚ E]

/-- Conditional only on the explicit compatible real-quadratic identification. -/
theorem logSum_irrationalityExponent_eq_two_of_equiv
    (χ : (E ≃ₐ[ℚ] E) →* ℤˣ) (hχ : χ ≠ 1)
    (φ : E →+* ℝ) (a : E)
    (ha : ∀ g : E ≃ₐ[ℚ] E, 0 < φ (g a))
    (hne : product χ a ≠ 1)
    (D : ℚ) (hD : 0 < D) (hns : ¬ IsSquare D)
    (e : IntermediateField.fixedField χ.ker ≃ₐ[ℚ]
      RationalNormalizedQuadraticLogField.FieldOf D)
    (hcompat : ∀ x : IntermediateField.fixedField χ.ker,
      (e x : ℝ) = φ (x : E)) :
    irrationalityExponent (logSum χ φ a / Real.sqrt (D : ℝ)) = 2 := by
  let b : IntermediateField.fixedField χ.ker := fixedFieldProduct χ a
  have hb : (e b : ℝ) = φ (product χ a) := by
    simpa only [b, coe_fixedFieldProduct] using hcompat b
  have ha0 : a ≠ 0 := input_ne_zero_of_positive_conjugates φ a ha
  have hn : Algebra.norm ℚ (e b) = 1 := by
    rw [Algebra.norm_eq_of_algEquiv]
    exact QuadraticCharacterNorm.norm_fixedFieldProduct χ hχ a ha0
  have hp : 0 < (e b : ℝ) := by
    rw [hb]
    exact product_pos χ φ a ha
  have hb1 : (e b : ℝ) ≠ 1 := by
    rw [hb]
    intro he
    apply hne
    exact φ.injective (by simpa only [map_one] using he)
  have hl : Real.log (e b : ℝ) = logSum χ φ a := by
    rw [hb]
    exact log_product χ φ a ha
  have hmu := realQuadraticLogarithm_norm_irrationalityExponent_eq_two
    D hD hns (e b) hp hb1 (Or.inl hn)
  simpa only [hl] using hmu

/-- A specified positive nonsquare radicand works whenever its actual real
quadratic field is the image of the kernel fixed field under the embedding. -/
theorem logSum_irrationalityExponent_eq_two_of_fieldRange
    (χ : (E ≃ₐ[ℚ] E) →* ℤˣ) (hχ : χ ≠ 1)
    (φ : E →+* ℝ) (a : E)
    (ha : ∀ g : E ≃ₐ[ℚ] E, 0 < φ (g a))
    (hne : product χ a ≠ 1)
    (D : ℚ) (hD : 0 < D) (hns : ¬ IsSquare D)
    (hfield :
      ((φ.comp (IntermediateField.fixedField χ.ker).val.toRingHom).toRatAlgHom).fieldRange =
        IntermediateField.adjoin ℚ ({Real.sqrt (D : ℝ)} : Set ℝ)) :
    irrationalityExponent (logSum χ φ a / Real.sqrt (D : ℝ)) = 2 := by
  let ρ := (φ.comp (IntermediateField.fixedField χ.ker).val.toRingHom).toRatAlgHom
  let e : IntermediateField.fixedField χ.ker ≃ₐ[ℚ]
      RationalNormalizedQuadraticLogField.FieldOf D :=
    ρ.equivFieldRange.trans (IntermediateField.equivOfEq hfield)
  exact logSum_irrationalityExponent_eq_two_of_equiv χ hχ φ a ha hne
    D hD hns e (fun _ => rfl)

/-- The kernel fixed field has a single real quadratic realization that gives
exponent two for every admissible character-weighted logarithmic sum. -/
theorem exists_logSum_irrationalityExponent_eq_two
    (χ : (E ≃ₐ[ℚ] E) →* ℤˣ) (hχ : χ ≠ 1) (φ : E →+* ℝ) :
    ∃ D : ℚ, 0 < D ∧ ¬ IsSquare D ∧
      ∃ e : IntermediateField.fixedField χ.ker ≃ₐ[ℚ]
          RationalNormalizedQuadraticLogField.FieldOf D,
        (∀ x : IntermediateField.fixedField χ.ker, (e x : ℝ) = φ (x : E)) ∧
        ∀ a : E, (∀ g : E ≃ₐ[ℚ] E, 0 < φ (g a)) → product χ a ≠ 1 →
          irrationalityExponent (logSum χ φ a / Real.sqrt (D : ℝ)) = 2 := by
  let K := IntermediateField.fixedField χ.ker
  let ψ : K →+* ℝ := φ.comp K.val.toRingHom
  obtain ⟨D, hD, hns, e, he⟩ :=
    RealQuadraticClassification.exists_positive_nonsquare_realization K
      (QuadraticCharacterDegree.character_fixedField_finrank χ hχ) ψ
  refine ⟨D, hD, hns, e, he, ?_⟩
  intro a ha hne
  exact logSum_irrationalityExponent_eq_two_of_equiv χ hχ φ a ha hne
    D hD hns e he

end QuadraticPi.QuadraticCharacterExponent


==> anc/lean/QuadraticPi/QuadraticCharacterInputField.lean <==
import QuadraticPi.QuadraticCharacterStabilizer
import Mathlib.Algebra.Ring.Parity

/-!
# The input field required by a nontrivial character product

If the signed product of the conjugates of a nonzero input is not one,
the stabilizer of that input lies in the character kernel. Finite Galois
correspondence therefore puts the kernel fixed field inside the simple
field generated by the input. For a nontrivial sign character that fixed
field is quadratic, so the input degree is even.

Consequently every nonzero input of odd degree has character product one.
Under positive-conjugate hypotheses its weighted logarithmic sum is zero.
No converse to the field-containment or even-degree condition is asserted.
-/

set_option autoImplicit false
noncomputable section

namespace QuadraticPi.QuadraticCharacterInputField

open IntermediateField QuadraticCharacterProduct QuadraticCharacterDegree
  QuadraticCharacterStabilizer QuadraticCharacterLogarithm

variable {F E : Type*} [Field F] [Field E] [Algebra F E]
  [FiniteDimensional F E] [IsGalois F E]

/-- A nontrivial character product forces its kernel fixed field into F(a). -/
theorem fixedField_le_adjoin_of_product_ne_one
    (χ : (E ≃ₐ[F] E) →* ℤˣ) (a : E) (ha : a ≠ 0)
    (hp : product χ a ≠ 1) : IntermediateField.fixedField χ.ker ≤ F⟮a⟯ := by
  have hs : (F⟮a⟯).fixingSubgroup ≤ χ.ker := by
    intro g hg
    apply stabilizer_le_kernel_of_product_ne_one χ a ha hp
    rw [IntermediateField.mem_fixingSubgroup_iff] at hg
    change g a = a
    exact hg a (IntermediateField.mem_adjoin_simple_self F a)
  simpa only [IsGalois.fixedField_fixingSubgroup] using
    (IntermediateField.fixedField_le hs)

/-- For a nontrivial sign character, a nontrivial product requires even input degree. -/
theorem two_dvd_finrank_adjoin_of_product_ne_one
    (χ : (E ≃ₐ[F] E) →* ℤˣ) (hχ : χ ≠ 1)
    (a : E) (ha : a ≠ 0) (hp : product χ a ≠ 1) :
    2 ∣ Module.finrank F F⟮a⟯ := by
  have hd := IntermediateField.finrank_dvd_of_le_right
    (fixedField_le_adjoin_of_product_ne_one χ a ha hp)
  rwa [character_fixedField_finrank χ hχ] at hd

/-- Every nonzero input of odd degree has trivial product for a nontrivial sign character. -/
theorem product_eq_one_of_odd_finrank_adjoin
    (χ : (E ≃ₐ[F] E) →* ℤˣ) (hχ : χ ≠ 1)
    (a : E) (ha : a ≠ 0) (hodd : Odd (Module.finrank F F⟮a⟯)) :
    product χ a = 1 := by
  by_contra hp
  exact hodd.not_two_dvd_nat
    (two_dvd_finrank_adjoin_of_product_ne_one χ hχ a ha hp)

/-- The logarithmic character sum vanishes for an input of odd degree
when all its evaluated conjugates are positive. -/
theorem logSum_eq_zero_of_odd_finrank_adjoin
    (χ : (E ≃ₐ[F] E) →* ℤˣ) (hχ : χ ≠ 1)
    (φ : E →+* ℝ) (a : E)
    (ha : ∀ g : E ≃ₐ[F] E, 0 < φ (g a))
    (hodd : Odd (Module.finrank F F⟮a⟯)) : logSum χ φ a = 0 := by
  rw [← log_product χ φ a ha,
    product_eq_one_of_odd_finrank_adjoin χ hχ a
      (input_ne_zero_of_positive_conjugates φ a ha) hodd,
    map_one, Real.log_one]

end QuadraticPi.QuadraticCharacterInputField


==> anc/lean/QuadraticPi/QuadraticCharacterLogarithm.lean <==
import QuadraticPi.QuadraticCharacterNorm
import Mathlib.Analysis.SpecialFunctions.Log.Basic
import Mathlib.Algebra.Order.BigOperators.GroupWithZero.Finset

/-!
# Positivity and the real logarithm of the character product

For a real embedding under which all conjugates of the input are positive,
the actual signed product is positive and its real logarithm is the
character-weighted sum of the logarithms of those conjugates. If the product
is not one, this sum is nonzero. The positivity hypothesis is explicit;
neither a logarithmic identity nor nonvanishing of the sum is assumed.

These identities require only a finite automorphism group and the stated
positivity, not a finite Galois extension or a nontrivial character.
No irrationality-exponent conclusion is asserted here.
-/

set_option autoImplicit false
noncomputable section

namespace QuadraticPi.QuadraticCharacterLogarithm

open QuadraticCharacterProduct

variable {F E : Type*} [Field F] [Field E] [Algebra F E]
  [Fintype (E ≃ₐ[F] E)]

/-- The real logarithmic sum with the signs supplied by the character. -/
def logSum (χ : (E ≃ₐ[F] E) →* ℤˣ) (φ : E →+* ℝ) (a : E) : ℝ :=
  ∑ g : E ≃ₐ[F] E, ((χ g : ℤ) : ℝ) * Real.log (φ (g a))

omit [Fintype (E ≃ₐ[F] E)] in
/-- Positive conjugate images in particular exclude a zero input. -/
theorem input_ne_zero_of_positive_conjugates (φ : E →+* ℝ) (a : E)
    (ha : ∀ g : E ≃ₐ[F] E, 0 < φ (g a)) : a ≠ 0 := by
  have h := ha 1
  intro hz
  simp [hz] at h

/-- Integer powers of positive conjugate images have positive product. -/
theorem product_pos (χ : (E ≃ₐ[F] E) →* ℤˣ) (φ : E →+* ℝ) (a : E)
    (ha : ∀ g : E ≃ₐ[F] E, 0 < φ (g a)) : 0 < φ (product χ a) := by
  classical
  simp only [product, map_prod, map_zpow₀]
  exact Finset.prod_pos (fun g _ => zpow_pos (ha g) _)

/-- The real logarithm of the actual product is the character-weighted sum. -/
theorem log_product (χ : (E ≃ₐ[F] E) →* ℤˣ) (φ : E →+* ℝ) (a : E)
    (ha : ∀ g : E ≃ₐ[F] E, 0 < φ (g a)) :
    Real.log (φ (product χ a)) = logSum χ φ a := by
  classical
  simp only [product, logSum, map_prod, map_zpow₀]
  rw [Real.log_prod (fun g _ => (zpow_pos (ha g) (χ g : ℤ)).ne')]
  simp only [Real.log_zpow]

/-- A positive character product different from one gives a nonzero log sum. -/
theorem logSum_ne_zero (χ : (E ≃ₐ[F] E) →* ℤˣ) (φ : E →+* ℝ) (a : E)
    (ha : ∀ g : E ≃ₐ[F] E, 0 < φ (g a)) (hne : product χ a ≠ 1) :
    logSum χ φ a ≠ 0 := by
  rw [← log_product χ φ a ha]
  apply Real.log_ne_zero_of_pos_of_ne_one (product_pos χ φ a ha)
  intro h
  exact hne (φ.injective (by simpa using h))

end QuadraticPi.QuadraticCharacterLogarithm


==> anc/lean/QuadraticPi/QuadraticCharacterNorm.lean <==
import QuadraticPi.QuadraticCharacterDegree
import Mathlib.RingTheory.Norm.Transitivity

/-!
# The norm of the quadratic-character product

In a quadratic Galois extension the field norm is the product of an element
with its image under the nonidentity automorphism. For a nontrivial sign
character of a finite Galois extension, an automorphism outside its kernel
restricts to this nonidentity automorphism on the kernel fixed field and
sends the signed product to its inverse. A nonzero input therefore gives
an actual fixed-field element of norm one.

This module does not assert positivity, a logarithmic identity, or an
irrationality-exponent conclusion.
-/

set_option autoImplicit false
noncomputable section

namespace QuadraticPi.QuadraticCharacterNorm

open QuadraticCharacterDegree QuadraticCharacterProduct

variable {F K : Type*} [Field F] [Field K] [Algebra F K]
  [FiniteDimensional F K] [IsGalois F K]

/-- A quadratic Galois norm is the product over its two automorphisms. -/
theorem norm_eq_mul_automorphism (hK : Module.finrank F K = 2)
    (σ : K ≃ₐ[F] K) (hσ : σ ≠ 1) (x : K) :
    algebraMap F K (Algebra.norm F x) = x * σ x := by
  classical
  have hc : Fintype.card (K ≃ₐ[F] K) = 2 := by
    rw [← Nat.card_eq_fintype_card, IsGalois.card_aut_eq_finrank, hK]
  have hp : ({1, σ} : Finset (K ≃ₐ[F] K)) = Finset.univ := by
    apply Finset.eq_univ_of_card
    rw [Finset.card_pair (Ne.symm hσ), hc]
  rw [Algebra.norm_eq_prod_automorphisms, ← hp,
    Finset.prod_pair (Ne.symm hσ), AlgEquiv.one_apply]

variable {E : Type*} [Field E] [Algebra F E]
  [FiniteDimensional F E] [IsGalois F E]

/-- An automorphism outside the kernel restricts nontrivially to its fixed field. -/
theorem restricted_automorphism_ne_one (χ : (E ≃ₐ[F] E) →* ℤˣ)
    (g : E ≃ₐ[F] E) (hg : g ∉ χ.ker) :
    AlgEquiv.restrictNormalHom (IntermediateField.fixedField χ.ker) g ≠ 1 := by
  intro he
  have hm : g ∈ (AlgEquiv.restrictNormalHom
      (IntermediateField.fixedField χ.ker)).ker := MonoidHom.mem_ker.mpr he
  rw [IntermediateField.restrictNormalHom_ker,
    IntermediateField.fixingSubgroup_fixedField] at hm
  exact hg hm

/-- The restricted nonidentity automorphism inverts the descended product. -/
theorem restricted_automorphism_product (χ : (E ≃ₐ[F] E) →* ℤˣ)
    (a : E) (g : E ≃ₐ[F] E) (hg : g ∉ χ.ker) :
    AlgEquiv.restrictNormalHom (IntermediateField.fixedField χ.ker) g
      (fixedFieldProduct χ a) = (fixedFieldProduct χ a)⁻¹ := by
  apply Subtype.ext
  rw [AlgEquiv.restrictNormalHom_apply]
  exact product_inv_of_not_mem_kernel χ a g hg

/-- The actual descended product has field norm one for every nonzero input. -/
theorem norm_fixedFieldProduct (χ : (E ≃ₐ[F] E) →* ℤˣ)
    (hχ : χ ≠ 1) (a : E) (ha : a ≠ 0) :
    Algebra.norm F (fixedFieldProduct χ a) = 1 := by
  obtain ⟨g, hg⟩ := character_surjective χ hχ (-1)
  have hnot : g ∉ χ.ker := by
    simp [MonoidHom.mem_ker, hg]
  apply (algebraMap F (IntermediateField.fixedField χ.ker)).injective
  rw [map_one, norm_eq_mul_automorphism (character_fixedField_finrank χ hχ)
    (AlgEquiv.restrictNormalHom (IntermediateField.fixedField χ.ker) g)
    (restricted_automorphism_ne_one χ g hnot),
    restricted_automorphism_product χ a g hnot,
    mul_inv_cancel₀ (fixedFieldProduct_ne_zero χ a ha)]

end QuadraticPi.QuadraticCharacterNorm


==> anc/lean/QuadraticPi/QuadraticCharacterProduct.lean <==
import Mathlib.FieldTheory.Galois.Basic
import Mathlib.Algebra.Ring.Int.Units
import Mathlib.Algebra.BigOperators.Group.Finset.Basic

/-!
# The finite product attached to a quadratic character

For a character of the finite automorphism group with values in the integer
units, define the actual product of conjugates with exponents +1 or -1.
Reindexing this product proves its equivariance, its membership in the fixed
field of the character kernel, and inversion by automorphisms outside the
kernel. Nontriviality of the character, Galois hypotheses, and positivity are
not needed for these algebraic identities.

This module does not yet identify the fixed field with Q(sqrt(D)), compute
the descended field norm, or assert an irrationality-exponent conclusion.
-/

set_option autoImplicit false
noncomputable section

namespace QuadraticPi.QuadraticCharacterProduct

variable {F E : Type*} [Field F] [Field E] [Algebra F E]
  [Fintype (E ≃ₐ[F] E)]

/-- The signed product of all conjugates; the signs are genuine integer units. -/
def product (χ : (E ≃ₐ[F] E) →* ℤˣ) (a : E) : E :=
  ∏ g : E ≃ₐ[F] E, (g a) ^ (χ g : ℤ)

omit [Fintype (E ≃ₐ[F] E)] in
/-- The two sign factors introduced by left translation cancel. -/
theorem character_mul_cancel (χ : (E ≃ₐ[F] E) →* ℤˣ)
    (h g : E ≃ₐ[F] E) :
    (χ (h * g) : ℤ) * (χ h : ℤ) = (χ g : ℤ) := by
  rcases Int.units_eq_one_or (χ h) with hh | hh <;> simp [map_mul, hh]

/-- An automorphism acts on the product by its character sign. -/
theorem product_equivariant (χ : (E ≃ₐ[F] E) →* ℤˣ) (a : E)
    (h : E ≃ₐ[F] E) :
    h (product χ a) = product χ a ^ (χ h : ℤ) := by
  classical
  unfold product
  calc
    h (∏ g : E ≃ₐ[F] E, (g a) ^ (χ g : ℤ)) =
        ∏ g : E ≃ₐ[F] E, ((h * g) a) ^ (χ g : ℤ) := by
      simp only [map_prod, map_zpow₀, AlgEquiv.mul_apply]
    _ = ∏ g : E ≃ₐ[F] E, ((g a) ^ (χ g : ℤ)) ^ (χ h : ℤ) := by
      apply Fintype.prod_equiv (Equiv.mulLeft h)
      intro g
      change ((h * g) a) ^ (χ g : ℤ) =
        (((h * g) a) ^ (χ (h * g) : ℤ)) ^ (χ h : ℤ)
      rw [← zpow_mul, character_mul_cancel]
    _ = (∏ g : E ≃ₐ[F] E, (g a) ^ (χ g : ℤ)) ^ (χ h : ℤ) :=
      Finset.prod_zpow _ _ _

/-- Every automorphism in the character kernel fixes the actual product. -/
theorem product_fixed_of_mem_kernel (χ : (E ≃ₐ[F] E) →* ℤˣ) (a : E)
    (h : E ≃ₐ[F] E) (hh : h ∈ χ.ker) : h (product χ a) = product χ a := by
  simpa [MonoidHom.mem_ker.mp hh] using product_equivariant χ a h

/-- Every automorphism outside the kernel sends the product to its inverse. -/
theorem product_inv_of_not_mem_kernel (χ : (E ≃ₐ[F] E) →* ℤˣ) (a : E)
    (h : E ≃ₐ[F] E) (hh : h ∉ χ.ker) :
    h (product χ a) = (product χ a)⁻¹ := by
  have hm : χ h = -1 := (Int.units_eq_one_or (χ h)).resolve_left
    (fun he => hh (MonoidHom.mem_ker.mpr he))
  simpa [hm] using product_equivariant χ a h

/-- The product belongs to the standard fixed field of the character kernel. -/
theorem product_mem_fixedField (χ : (E ≃ₐ[F] E) →* ℤˣ) (a : E) :
    product χ a ∈ IntermediateField.fixedField χ.ker := by
  rw [IntermediateField.mem_fixedField_iff]
  intro h hh
  exact product_fixed_of_mem_kernel χ a h hh

/-- A nonzero input gives a nonzero product. -/
theorem product_ne_zero (χ : (E ≃ₐ[F] E) →* ℤˣ) (a : E) (ha : a ≠ 0) :
    product χ a ≠ 0 := by
  apply Finset.prod_ne_zero_iff.mpr
  intro g _
  exact zpow_ne_zero _ ((map_ne_zero g).mpr ha)

/-- The product as an element of the actual kernel fixed field. -/
def fixedFieldProduct (χ : (E ≃ₐ[F] E) →* ℤˣ) (a : E) :
    IntermediateField.fixedField χ.ker :=
  ⟨product χ a, product_mem_fixedField χ a⟩

@[simp] theorem coe_fixedFieldProduct (χ : (E ≃ₐ[F] E) →* ℤˣ) (a : E) :
    (fixedFieldProduct χ a : E) = product χ a := rfl

theorem fixedFieldProduct_ne_zero (χ : (E ≃ₐ[F] E) →* ℤˣ) (a : E)
    (ha : a ≠ 0) : fixedFieldProduct χ a ≠ 0 := by
  intro hz
  apply product_ne_zero χ a ha
  exact congrArg (fun z : IntermediateField.fixedField χ.ker => (z : E)) hz

end QuadraticPi.QuadraticCharacterProduct


==> anc/lean/QuadraticPi/QuadraticCharacterStabilizer.lean <==
import QuadraticPi.QuadraticCharacterLogarithm

/-!
# Cancellation from a negative-character stabilizer

A fixed negative-character automorphism pairs the positive
and negative products by right multiplication. This proves the actual signed
product is one for nonzero input, without positivity, Galoisness, or a finite
extension-degree assumption. Finiteness of the full automorphism group is
the only finiteness hypothesis.
-/

set_option autoImplicit false
noncomputable section

namespace QuadraticPi.QuadraticCharacterStabilizer

open QuadraticCharacterProduct QuadraticCharacterLogarithm

variable {F E : Type*} [Field F] [Field E] [Algebra F E]
  [Fintype (E ≃ₐ[F] E)]

def positiveProduct (χ : (E ≃ₐ[F] E) →* ℤˣ) (a : E) : E :=
  ∏ g : E ≃ₐ[F] E, if χ g = 1 then g a else 1

def negativeProduct (χ : (E ≃ₐ[F] E) →* ℤˣ) (a : E) : E :=
  ∏ g : E ≃ₐ[F] E, if χ g = -1 then g a else 1

/-- Separate the genuine signed product into positive and negative factors. -/
theorem product_eq_positive_div_negative
    (χ : (E ≃ₐ[F] E) →* ℤˣ) (a : E) :
    product χ a = positiveProduct χ a / negativeProduct χ a := by
  classical
  unfold product positiveProduct negativeProduct
  rw [← Finset.prod_div_distrib]
  apply Finset.prod_congr rfl
  intro g _
  rcases Int.units_eq_one_or (χ g) with hg | hg <;> simp [hg]

/-- Right multiplication by a stabilizer element switches the two signs
while leaving each corresponding conjugate value unchanged. -/
theorem positive_eq_negative_of_fixed_negative
    (χ : (E ≃ₐ[F] E) →* ℤˣ) (a : E)
    (h : E ≃ₐ[F] E) (hfix : h a = a) (hneg : χ h = -1) :
    positiveProduct χ a = negativeProduct χ a := by
  classical
  unfold positiveProduct negativeProduct
  apply Fintype.prod_equiv (Equiv.mulRight h)
  intro g
  change (if χ g = 1 then g a else 1) =
    (if χ (g * h) = -1 then (g * h) a else 1)
  rw [map_mul, AlgEquiv.mul_apply, hfix, hneg]
  rcases Int.units_eq_one_or (χ g) with hg | hg <;> simp [hg]

theorem negativeProduct_ne_zero
    (χ : (E ≃ₐ[F] E) →* ℤˣ) (a : E) (ha : a ≠ 0) :
    negativeProduct χ a ≠ 0 := by
  classical
  unfold negativeProduct
  apply Finset.prod_ne_zero_iff.mpr
  intro g _
  split_ifs
  · exact (map_ne_zero g).mpr ha
  · exact one_ne_zero

/-- A nonzero input fixed by a negative-character automorphism gives a
trivial signed product. No positivity hypothesis is required. -/
theorem product_eq_one_of_fixed_negative
    (χ : (E ≃ₐ[F] E) →* ℤˣ) (a : E) (ha : a ≠ 0)
    (h : E ≃ₐ[F] E) (hfix : h a = a) (hneg : χ h = -1) :
    product χ a = 1 := by
  rw [product_eq_positive_div_negative,
    positive_eq_negative_of_fixed_negative χ a h hfix hneg]
  exact div_self (negativeProduct_ne_zero χ a ha)

theorem product_eq_one_of_fixed_outside_kernel
    (χ : (E ≃ₐ[F] E) →* ℤˣ) (a : E) (ha : a ≠ 0)
    (h : E ≃ₐ[F] E) (hfix : h a = a) (hnot : h ∉ χ.ker) :
    product χ a = 1 := by
  have hneg : χ h = -1 := (Int.units_eq_one_or (χ h)).resolve_left
    (fun he => hnot (MonoidHom.mem_ker.mpr he))
  exact product_eq_one_of_fixed_negative χ a ha h hfix hneg

/-- A nontrivial product from nonzero input requires the entire input
stabilizer to lie in the character kernel. -/
theorem stabilizer_le_kernel_of_product_ne_one
    (χ : (E ≃ₐ[F] E) →* ℤˣ) (a : E) (ha : a ≠ 0)
    (hp : product χ a ≠ 1) :
    MulAction.stabilizer (E ≃ₐ[F] E) a ≤ χ.ker := by
  intro h hh
  by_contra hnot
  have hfix := MulAction.mem_stabilizer_iff.mp hh
  change h a = a at hfix
  exact hp (product_eq_one_of_fixed_outside_kernel χ a ha h hfix hnot)

/-- With the explicit positive-conjugate hypotheses, cancellation also
identifies the real logarithmic sum as zero. -/
theorem logSum_eq_zero_of_fixed_negative
    (χ : (E ≃ₐ[F] E) →* ℤˣ) (φ : E →+* ℝ) (a : E)
    (ha : ∀ g : E ≃ₐ[F] E, 0 < φ (g a))
    (h : E ≃ₐ[F] E) (hfix : h a = a) (hneg : χ h = -1) :
    logSum χ φ a = 0 := by
  rw [← log_product χ φ a ha,
    product_eq_one_of_fixed_negative χ a
      (input_ne_zero_of_positive_conjugates φ a ha) h hfix hneg,
    map_one, Real.log_one]

end QuadraticPi.QuadraticCharacterStabilizer


==> anc/lean/QuadraticPi/QuadraticLogarithmicFamilyComplexBranch.lean <==
import QuadraticPi.QuadraticLogarithmicFamilyTaylor

/-!
# Principal complex logarithms of the real quadratic branches

For negative parameters, the Cayley quotient has principal argument
`2 * arctan x`, strictly between `-pi` and `pi`. Thus its principal logarithm
agrees with the continuous circular branch for every finite real argument.
For positive parameters, admissibility places the quotient on the positive
real axis. The final theorem identifies both real branches with the same
displayed principal-log formula using the prescribed square root.
These are real-input branch identities, not a general complex-domain theorem.
-/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.QuadraticLogarithmicFamily

def complexRoot (D : ℝ) : ℂ :=
  if 0 < D then (Real.sqrt D : ℂ) else (Real.sqrt (-D) : ℂ)*Complex.I

def complexValue (D : ℝ) (z : ℂ) : ℂ :=
  Complex.log ((1+complexRoot D*z)/(1-complexRoot D*z))/complexRoot D

theorem complexRoot_sq (D : ℝ) : (complexRoot D)^2 = (D : ℂ) := by
  by_cases hD : 0 < D
  · simp only [complexRoot, ite_eq_left hD]
    exact_mod_cast Real.sq_sqrt hD.le
  · have hD' : 0 ≤ -D := by linarith
    simp only [complexRoot, ite_eq_right hD, mul_pow, Complex.I_sq]
    rw [← Complex.ofReal_pow, Real.sq_sqrt hD']
    push_cast
    ring

theorem complexRoot_ne_zero (D : ℝ) (hD : D ≠ 0) : complexRoot D ≠ 0 := by
  intro h
  have hs := complexRoot_sq D
  rw [h, zero_pow (by norm_num : (2 : ℕ) ≠ 0)] at hs
  exact hD (by exact_mod_cast hs.symm)

theorem principal_log_cayley (x : ℝ) :
    Complex.log ((1+(x : ℂ)*Complex.I)/(1-(x : ℂ)*Complex.I)) =
      (2*Complex.I)*(Real.arctan x : ℂ) := by
  rw [← RationalArctangent.exp_two_I_arctan]
  apply Complex.log_exp
  · have h := Real.neg_pi_div_two_lt_arctan x
    simp only [Complex.mul_im, Complex.ofReal_re, Complex.ofReal_im, Complex.I_re,
      Complex.I_im, show (2 : ℂ).re = 2 from rfl, show (2 : ℂ).im = 0 from rfl,
      mul_zero, zero_mul, zero_add, add_zero, mul_one]
    linarith
  · have h := Real.arctan_lt_pi_div_two x
    simp only [Complex.mul_im, Complex.ofReal_re, Complex.ofReal_im, Complex.I_re,
      Complex.I_im, show (2 : ℂ).re = 2 from rfl, show (2 : ℂ).im = 0 from rfl,
      mul_zero, zero_mul, zero_add, add_zero, mul_one]
    linarith

theorem cayley_mem_slitPlane (x : ℝ) :
    (1+(x : ℂ)*Complex.I)/(1-(x : ℂ)*Complex.I) ∈ Complex.slitPlane := by
  refine Complex.mem_slitPlane_iff_arg.mpr ⟨?_, ?_⟩
  · rw [← Complex.log_im, principal_log_cayley]
    have h := Real.arctan_lt_pi_div_two x
    simp only [Complex.mul_im, Complex.ofReal_re, Complex.ofReal_im, Complex.I_re,
      Complex.I_im, show (2 : ℂ).re = 2 from rfl, show (2 : ℂ).im = 0 from rfl,
      mul_zero, zero_mul, zero_add, add_zero, mul_one]
    linarith
  · rw [← RationalArctangent.exp_two_I_arctan]
    exact Complex.exp_ne_zero _

theorem circularValue_complex_branch (d x : ℝ) (hd : 0 < d) :
    (circularValue d x : ℂ) =
      Complex.log ((1+(Real.sqrt d : ℂ)*Complex.I*(x : ℂ))/
        (1-(Real.sqrt d : ℂ)*Complex.I*(x : ℂ))) / ((Real.sqrt d : ℂ)*Complex.I) := by
  have hs : (Real.sqrt d : ℂ) ≠ 0 := by
    exact_mod_cast (Real.sqrt_pos.mpr hd).ne'
  have he : (Real.sqrt d : ℂ)*Complex.I*(x : ℂ) =
      ((Real.sqrt d*x : ℝ) : ℂ)*Complex.I := by push_cast; ring
  rw [he, principal_log_cayley]
  simp only [circularValue, Complex.ofReal_div, Complex.ofReal_mul, Complex.ofReal_ofNat]
  field_simp
  <;> ring

theorem positiveValue_complex_branch (D x : ℝ) (hx : |Real.sqrt D*x| < 1) :
    (positiveValue D x : ℂ) =
      Complex.log ((1+(Real.sqrt D : ℂ)*(x : ℂ))/
        (1-(Real.sqrt D : ℂ)*(x : ℂ))) / (Real.sqrt D : ℂ) := by
  have ha : 0 < 1+Real.sqrt D*x := by have := (abs_lt.mp hx).1; linarith
  have hb : 0 < 1-Real.sqrt D*x := by have := (abs_lt.mp hx).2; linarith
  rw [positiveValue, Complex.ofReal_div, Complex.ofReal_log (div_pos ha hb).le]
  push_cast
  rfl

/-- The exact principal-log formula for both real branches. -/
theorem value_complex_branch (D x : ℝ) (hx : Admissible D x) :
    (value D x : ℂ) = complexValue D (x : ℂ) := by
  rcases hx with hD | ⟨hD, hx⟩
  · have hn : ¬ 0 < D := by linarith
    simpa only [value, complexValue, complexRoot, ite_eq_right hn] using
      circularValue_complex_branch (-D) x (by linarith)
  · simpa only [value, complexValue, complexRoot, ite_eq_left hD] using
      positiveValue_complex_branch D x hx

end QuadraticPi.QuadraticLogarithmicFamily


==> anc/lean/QuadraticPi/QuadraticLogarithmicFamilyComplexTaylor.lean <==
import QuadraticPi.QuadraticLogarithmicFamilyHolomorphic

/-!
# The convergent complex Taylor series of the quadratic logarithmic family

On the proved open disc `norm (complexRoot D*z) < 1`, for real `D != 0`,
the actual principal-log branch is the sum of
`2*(D:Complex)^n*z^(2*n+1)/(2*n+1)`. The complex series is absolutely summable.
The proof rotates the established complex arctangent series and then uses
`complexRoot D ^ 2 = D`. No unspecified logarithm branch is introduced.
-/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.QuadraticLogarithmicFamily

theorem rotated_arctan_odd_pow (w : ℂ) (n : ℕ) :
    (2*Complex.I)*((-1 : ℂ)^n*(-w*Complex.I)^(2*n+1)) = 2*w^(2*n+1) := by
  have hI : (-Complex.I)^2 = (-1 : ℂ) := by simp
  have hp : (-w*Complex.I)^(2*n+1) =
      w^(2*n+1)*(-1 : ℂ)^n*(-Complex.I) := by
    rw [show -w*Complex.I = w*(-Complex.I) by ring,
      mul_pow, pow_succ (-Complex.I), pow_mul, hI]
    ring
  have hsign : (-1 : ℂ)^n*(-1)^n = 1 := by
    rw [← mul_pow]
    norm_num
  calc
    _ = (2*w^(2*n+1))*(((-1 : ℂ)^n*(-1)^n)*(-(Complex.I*Complex.I))) := by
      rw [hp]
      ring
    _ = 2*w^(2*n+1) := by rw [hsign, Complex.I_mul_I]; ring

/-- The odd-power expansion of the actual principal logarithm on the unit disc. -/
theorem principal_log_cayley_hasSum (w : ℂ) (hw : ‖w‖ < 1) :
    HasSum (fun n : ℕ => 2*w^(2*n+1)/(2*(n : ℂ)+1))
      (Complex.log ((1+w)/(1-w))) := by
  have hv : ‖-w*Complex.I‖ < 1 := by simpa using hw
  have h := (Complex.hasSum_arctan hv).mul_left (2*Complex.I)
  have he : (2*Complex.I)*Complex.arctan (-w*Complex.I) =
      Complex.log ((1+w)/(1-w)) := by
    have hi : (-w*Complex.I)*Complex.I = w := by rw [mul_assoc, Complex.I_mul_I]; ring
    rw [Complex.arctan, hi, ← mul_assoc]
    have hc : (2*Complex.I)*(-Complex.I/2) = 1 := by
      field_simp
      simp [Complex.I_sq]
    rw [hc, one_mul]
  rw [he] at h
  refine h.congr_fun ?_
  intro n
  push_cast
  rw [← mul_div_assoc, rotated_arctan_odd_pow]

theorem complexRoot_mul_odd_pow (D : ℝ) (z : ℂ) (n : ℕ) :
    (complexRoot D*z)^(2*n+1) = complexRoot D*(D : ℂ)^n*z^(2*n+1) := by
  rw [mul_pow, pow_succ, pow_mul, complexRoot_sq D]
  ring

/-- Convergence to the same principal branch used in the holomorphy theorem. -/
theorem complexValue_hasSum (D : ℝ) (hD : D ≠ 0) (z : ℂ)
    (hz : z ∈ complexDisc D) :
    HasSum (fun n : ℕ => 2*(D : ℂ)^n*z^(2*n+1)/(2*(n : ℂ)+1)) (complexValue D z) := by
  have hs := complexRoot_ne_zero D hD
  have h := (principal_log_cayley_hasSum (complexRoot D*z) hz).div_const (complexRoot D)
  refine h.congr_fun ?_
  intro n
  rw [complexRoot_mul_odd_pow]
  field_simp
  <;> ring

theorem complexValue_eq_tsum (D : ℝ) (hD : D ≠ 0) (z : ℂ)
    (hz : z ∈ complexDisc D) :
    complexValue D z = ∑' n : ℕ, 2*(D : ℂ)^n*z^(2*n+1)/(2*(n : ℂ)+1) :=
  (complexValue_hasSum D hD z hz).tsum_eq.symm

theorem complexValue_series_absolutely_summable (D : ℝ) (hD : D ≠ 0) (z : ℂ)
    (hz : z ∈ complexDisc D) :
    Summable (fun n : ℕ => ‖2*(D : ℂ)^n*z^(2*n+1)/(2*(n : ℂ)+1)‖) :=
  (complexValue_hasSum D hD z hz).summable.norm

end QuadraticPi.QuadraticLogarithmicFamily


==> anc/lean/QuadraticPi/QuadraticLogarithmicFamilyDerivative.lean <==
import QuadraticPi.PositiveQuadraticLogarithmTheorem
import QuadraticPi.CircularQuadraticLogarithmTheorem
import Mathlib.Analysis.SpecialFunctions.Log.Deriv
import Mathlib.Analysis.SpecialFunctions.Trigonometric.ArctanDeriv

/-!
# The real-variable differential equation of the quadratic logarithmic family

The positive and circular formulas are extended to real arguments and agree
with the previously verified rational values. For every nonzero real parameter
on its stated real branch, `(1 - D*x^2) * deriv (value D) x = 2`.
This module does not assert a Taylor series or uniqueness for the ODE.
-/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.QuadraticLogarithmicFamily

def positiveValue (D x : ℝ) : ℝ :=
  Real.log ((1 + Real.sqrt D*x)/(1 - Real.sqrt D*x))/Real.sqrt D

def circularValue (d x : ℝ) : ℝ :=
  2*Real.arctan (Real.sqrt d*x)/Real.sqrt d

def value (D x : ℝ) : ℝ :=
  if 0 < D then positiveValue D x else circularValue (-D) x

/-- The branch domain excludes the zero parameter. The circular branch has
no restriction on its real argument. -/
def Admissible (D x : ℝ) : Prop :=
  D < 0 ∨ (0 < D ∧ |Real.sqrt D*x| < 1)

theorem positiveValue_rat (D r : ℚ) :
    positiveValue (D : ℝ) (r : ℝ) = PositiveQuadraticLogarithm.value D r := rfl

theorem circularValue_rat (d r : ℚ) :
    circularValue (d : ℝ) (r : ℝ) = CircularQuadraticLogarithm.value d r := rfl

theorem denominator_pos (D x : ℝ) (hx : Admissible D x) : 0 < 1-D*x^2 := by
  rcases hx with hD | ⟨hD, hx⟩
  · have h := mul_nonpos_of_nonpos_of_nonneg hD.le (sq_nonneg x)
    linarith
  · have hs := Real.sq_sqrt hD.le
    have ht := (sq_lt_one_iff_abs_lt_one (Real.sqrt D*x)).mpr hx
    nlinarith [sq_nonneg (Real.sqrt D*x)]

theorem positiveValue_hasDerivAt (D x : ℝ) (hD : 0 < D)
    (hx : |Real.sqrt D*x| < 1) :
    HasDerivAt (positiveValue D) (2/(1-D*x^2)) x := by
  have hs : Real.sqrt D ≠ 0 := (Real.sqrt_pos.mpr hD).ne'
  have hs2 : (Real.sqrt D)^2 = D := Real.sq_sqrt hD.le
  have ha : 0 < 1+Real.sqrt D*x := by have := (abs_lt.mp hx).1; linarith
  have hb : 0 < 1-Real.sqrt D*x := by have := (abs_lt.mp hx).2; linarith
  have hc : 1-D*x^2 ≠ 0 := (denominator_pos D x (Or.inr ⟨hD, hx⟩)).ne'
  have ht : HasDerivAt (fun y : ℝ => Real.sqrt D*y) (Real.sqrt D) x := by
    simpa using (hasDerivAt_id x).const_mul (Real.sqrt D)
  have hn : HasDerivAt (fun y : ℝ => 1+Real.sqrt D*y) (Real.sqrt D) x := by
    simpa using ht.const_add 1
  have hd : HasDerivAt (fun y : ℝ => 1-Real.sqrt D*y) (-Real.sqrt D) x :=
    ht.const_sub 1
  have h := ((hn.div hd hb.ne').log (div_ne_zero ha.ne' hb.ne')).div_const (Real.sqrt D)
  apply h.congr_deriv
  change ((Real.sqrt D*(1-Real.sqrt D*x)-(1+Real.sqrt D*x)*(-Real.sqrt D)) /
    (1-Real.sqrt D*x)^2) / ((1+Real.sqrt D*x)/(1-Real.sqrt D*x)) / Real.sqrt D =
      2/(1-D*x^2)
  have he : 1-D*x^2 = (1-Real.sqrt D*x)*(1+Real.sqrt D*x) := by
    nlinarith [hs2]
  rw [he]
  field_simp
  <;> ring

theorem circularValue_hasDerivAt (d x : ℝ) (hd : 0 < d) :
    HasDerivAt (circularValue d) (2/(1+d*x^2)) x := by
  have hs : Real.sqrt d ≠ 0 := (Real.sqrt_pos.mpr hd).ne'
  have hs2 : (Real.sqrt d)^2 = d := Real.sq_sqrt hd.le
  have ht : HasDerivAt (fun y : ℝ => Real.sqrt d*y) (Real.sqrt d) x := by
    simpa using (hasDerivAt_id x).const_mul (Real.sqrt d)
  have h := (((Real.hasDerivAt_arctan (Real.sqrt d*x)).comp x ht).const_mul 2).div_const (Real.sqrt d)
  apply h.congr_deriv
  have hc : 1+d*x^2 ≠ 0 := by positivity
  have hc' : 1+(Real.sqrt d*x)^2 ≠ 0 := by positivity
  field_simp
  nlinarith [hs2]

/-- The derivative formula on both stated real branches. -/
theorem value_hasDerivAt (D x : ℝ) (hx : Admissible D x) :
    HasDerivAt (value D) (2/(1-D*x^2)) x := by
  change HasDerivAt (fun y => if 0 < D then positiveValue D y else circularValue (-D) y)
    (2/(1-D*x^2)) x
  rcases hx with hD | ⟨hD, hx⟩
  · have hn : ¬ 0 < D := by linarith
    simpa [hn, sub_eq_add_neg] using circularValue_hasDerivAt (-D) x (by linarith)
  · simpa [hD] using positiveValue_hasDerivAt D x hD hx

theorem value_deriv (D x : ℝ) (hx : Admissible D x) :
    deriv (value D) x = 2/(1-D*x^2) := (value_hasDerivAt D x hx).deriv

/-- The manuscript's first-order differential identity. -/
theorem value_ode (D x : ℝ) (hx : Admissible D x) :
    (1-D*x^2)*deriv (value D) x = 2 := by
  rw [value_deriv D x hx]
  field_simp [(denominator_pos D x hx).ne']

@[simp] theorem value_zero (D : ℝ) : value D 0 = 0 := by
  simp [value, positiveValue, circularValue]

theorem value_pos_rat (D r : ℚ) (hD : 0 < D) :
    value (D : ℝ) (r : ℝ) = PositiveQuadraticLogarithm.value D r := by
  have hD' : (0 : ℝ) < D := by exact_mod_cast hD
  simp only [value, ite_eq_left hD']
  exact positiveValue_rat D r

theorem value_neg_rat (d r : ℚ) (hd : 0 < d) :
    value (-(d : ℝ)) (r : ℝ) = CircularQuadraticLogarithm.value d r := by
  have hd' : ¬ (0 : ℝ) < -(d : ℝ) := by exact_mod_cast (not_lt.mpr (neg_nonpos.mpr hd.le))
  simp only [value, ite_eq_right hd', neg_neg]
  exact circularValue_rat d r

end QuadraticPi.QuadraticLogarithmicFamily


==> anc/lean/QuadraticPi/QuadraticLogarithmicFamilyHolomorphic.lean <==
import QuadraticPi.QuadraticLogarithmicFamilyComplexBranch
import Mathlib.Analysis.SpecialFunctions.Complex.LogDeriv

/-!
# The complex derivative on a proved principal-logarithm domain

The principal-log branch has derivative `2/(1-D*z^2)` wherever its quotient
lies in the slit plane. In particular this holds on the explicit open disc
`norm (complexRoot D*z) < 1`, because the quotient has positive real part.
The disc contains zero. The parameter must be nonzero.
-/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.QuadraticLogarithmicFamily

def complexDisc (D : ℝ) : Set ℂ := {z | ‖complexRoot D*z‖ < 1}

theorem complexDisc_isOpen (D : ℝ) : IsOpen (complexDisc D) := by
  exact isOpen_lt (continuous_const.mul continuous_id).norm continuous_const

theorem zero_mem_complexDisc (D : ℝ) : (0 : ℂ) ∈ complexDisc D := by
  simp [complexDisc]

theorem disc_quotient_re_pos (w : ℂ) (hw : ‖w‖ < 1) :
    0 < ((1+w)/(1-w)).re := by
  have hm : 1-w ≠ 0 := Complex.slitPlane_ne_zero (by
    simpa only [sub_eq_add_neg] using
      (Complex.mem_slitPlane_of_norm_lt_one (z := -w) (by simpa using hw)))
  have hs : Complex.normSq w < 1 := by
    rw [Complex.normSq_eq_norm_sq]
    nlinarith [norm_nonneg w]
  rw [Complex.div_re, ← add_div]
  apply div_pos ?_ (Complex.normSq_pos.mpr hm)
  simp only [Complex.add_re, Complex.sub_re, Complex.one_re,
    Complex.add_im, Complex.sub_im, Complex.one_im]
  simp only [Complex.normSq_apply] at hs
  nlinarith

theorem disc_quotient_mem_slitPlane (w : ℂ) (hw : ‖w‖ < 1) :
    (1+w)/(1-w) ∈ Complex.slitPlane :=
  Or.inl (disc_quotient_re_pos w hw)

/-- The quotient avoids both singular factors whenever it belongs to the
slit plane; no additional nonvanishing hypothesis is hidden in this endpoint. -/
theorem complex_denominator_ne_zero (D : ℝ) (z : ℂ)
    (hz : (1+complexRoot D*z)/(1-complexRoot D*z) ∈ Complex.slitPlane) :
    1-(D : ℂ)*z^2 ≠ 0 := by
  have hq := Complex.slitPlane_ne_zero hz
  have ha : 1+complexRoot D*z ≠ 0 := by
    intro h; apply hq; rw [h, zero_div]
  have hb : 1-complexRoot D*z ≠ 0 := by
    intro h; apply hq; rw [h, div_zero]
  have he : 1-(D : ℂ)*z^2 = (1-complexRoot D*z)*(1+complexRoot D*z) := by
    rw [← complexRoot_sq D]
    ring
  rw [he]
  exact mul_ne_zero hb ha

/-- Complex differentiation of the actual principal-log expression, on its
slit-plane preimage. This theorem also applies beyond the small disc. -/
theorem complexValue_hasDerivAt_of_slitPlane (D : ℝ) (hD : D ≠ 0) (z : ℂ)
    (hz : (1+complexRoot D*z)/(1-complexRoot D*z) ∈ Complex.slitPlane) :
    HasDerivAt (complexValue D) (2/(1-(D : ℂ)*z^2)) z := by
  have hs := complexRoot_ne_zero D hD
  have hq := Complex.slitPlane_ne_zero hz
  have ha : 1+complexRoot D*z ≠ 0 := by
    intro h; apply hq; rw [h, zero_div]
  have hb : 1-complexRoot D*z ≠ 0 := by
    intro h; apply hq; rw [h, div_zero]
  have ht : HasDerivAt (fun w : ℂ => complexRoot D*w) (complexRoot D) z := by
    simpa using (hasDerivAt_id z).const_mul (complexRoot D)
  have hn : HasDerivAt (fun w : ℂ => 1+complexRoot D*w) (complexRoot D) z := by
    simpa using ht.const_add 1
  have hd : HasDerivAt (fun w : ℂ => 1-complexRoot D*w) (-complexRoot D) z := ht.const_sub 1
  have h := ((hn.div hd hb).clog hz).div_const (complexRoot D)
  apply h.congr_deriv
  change ((complexRoot D*(1-complexRoot D*z)-(1+complexRoot D*z)*(-complexRoot D)) /
    (1-complexRoot D*z)^2) / ((1+complexRoot D*z)/(1-complexRoot D*z)) / complexRoot D =
      2/(1-(D : ℂ)*z^2)
  have he : 1-(D : ℂ)*z^2 = (1-complexRoot D*z)*(1+complexRoot D*z) := by
    rw [← complexRoot_sq D]
    ring
  rw [he]
  field_simp
  <;> ring

theorem complexValue_hasDerivAt (D : ℝ) (hD : D ≠ 0) (z : ℂ)
    (hz : z ∈ complexDisc D) :
    HasDerivAt (complexValue D) (2/(1-(D : ℂ)*z^2)) z :=
  complexValue_hasDerivAt_of_slitPlane D hD z
    (disc_quotient_mem_slitPlane (complexRoot D*z) hz)

/-- Holomorphy on the explicit open disc around zero. -/
theorem complexValue_differentiableOn (D : ℝ) (hD : D ≠ 0) :
    DifferentiableOn ℂ (complexValue D) (complexDisc D) := by
  intro z hz
  exact (complexValue_hasDerivAt D hD z hz).differentiableAt.differentiableWithinAt

theorem complexValue_deriv (D : ℝ) (hD : D ≠ 0) (z : ℂ)
    (hz : z ∈ complexDisc D) :
    deriv (complexValue D) z = 2/(1-(D : ℂ)*z^2) :=
  (complexValue_hasDerivAt D hD z hz).deriv

theorem complexValue_ode (D : ℝ) (hD : D ≠ 0) (z : ℂ)
    (hz : z ∈ complexDisc D) :
    (1-(D : ℂ)*z^2)*deriv (complexValue D) z = 2 := by
  rw [complexValue_deriv D hD z hz]
  have hn := complex_denominator_ne_zero D z
    (disc_quotient_mem_slitPlane (complexRoot D*z) hz)
  field_simp

@[simp] theorem complexValue_zero (D : ℝ) : complexValue D 0 = 0 := by
  simp [complexValue]

end QuadraticPi.QuadraticLogarithmicFamily


==> anc/lean/QuadraticPi/QuadraticLogarithmicFamilyTaylor.lean <==
import QuadraticPi.QuadraticLogarithmicFamilyDerivative
import Mathlib.Analysis.SpecialFunctions.Complex.Arctan

/-!
# The convergent Taylor series of the quadratic logarithmic family

For nonzero real `D` and `|D*x^2| < 1`, the series with terms
`2*D^n*x^(2*n+1)/(2*n+1)` sums to the same real branch `value D x`
used in the derivative theorem. Both signs of the parameter are covered.
The circular function exists on all real arguments, but this power-series
identity is asserted only on the stated open convergence interval.
-/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.QuadraticLogarithmicFamily

theorem sqrt_mul_odd_pow (D x : ℝ) (hD : 0 ≤ D) (n : ℕ) :
    (Real.sqrt D*x)^(2*n+1) = Real.sqrt D*D^n*x^(2*n+1) := by
  rw [mul_pow, pow_succ, pow_mul, Real.sq_sqrt hD]
  ring

theorem positiveValue_hasSum (D x : ℝ) (hD : 0 < D)
    (hx : |Real.sqrt D*x| < 1) :
    HasSum (fun n : ℕ => 2*D^n*x^(2*n+1)/(2*(n : ℝ)+1)) (positiveValue D x) := by
  have hs : Real.sqrt D ≠ 0 := (Real.sqrt_pos.mpr hD).ne'
  have ha : 1+Real.sqrt D*x ≠ 0 := by have := (abs_lt.mp hx).1; linarith
  have hb : 1-Real.sqrt D*x ≠ 0 := by have := (abs_lt.mp hx).2; linarith
  have h := (Real.hasSum_log_sub_log_of_abs_lt_one hx).div_const (Real.sqrt D)
  have h' : HasSum (fun n : ℕ => 2*D^n*x^(2*n+1)/(2*(n : ℝ)+1))
      ((Real.log (1+Real.sqrt D*x)-Real.log (1-Real.sqrt D*x))/Real.sqrt D) := by
    refine h.congr_fun ?_
    intro n
    rw [sqrt_mul_odd_pow D x hD.le n]
    field_simp
    <;> ring
  simpa only [positiveValue, Real.log_div ha hb] using h'

theorem circularValue_hasSum (d x : ℝ) (hd : 0 < d)
    (hx : |Real.sqrt d*x| < 1) :
    HasSum (fun n : ℕ => 2*(-d)^n*x^(2*n+1)/(2*(n : ℝ)+1)) (circularValue d x) := by
  have hs : Real.sqrt d ≠ 0 := (Real.sqrt_pos.mpr hd).ne'
  have h := ((Real.hasSum_arctan (by simpa only [Real.norm_eq_abs] using hx)).mul_left 2).div_const
    (Real.sqrt d)
  refine h.congr_fun ?_
  intro n
  rw [sqrt_mul_odd_pow d x hd.le n, neg_pow]
  push_cast
  field_simp
  <;> ring

theorem series_domain_admissible (D x : ℝ) (hD : D ≠ 0) (hx : |D*x^2| < 1) :
    Admissible D x := by
  rcases lt_or_gt_of_ne hD with hD | hD
  · exact Or.inl hD
  · refine Or.inr ⟨hD, ?_⟩
    apply (sq_lt_one_iff_abs_lt_one (Real.sqrt D*x)).mp
    rw [mul_pow, Real.sq_sqrt hD.le]
    exact (abs_lt.mp hx).2

/-- The manuscript's power series, with actual convergence to the chosen branch. -/
theorem value_hasSum (D x : ℝ) (hD : D ≠ 0) (hx : |D*x^2| < 1) :
    HasSum (fun n : ℕ => 2*D^n*x^(2*n+1)/(2*(n : ℝ)+1)) (value D x) := by
  rcases lt_or_gt_of_ne hD with hD | hD
  · have hn : ¬ 0 < D := by linarith
    have hx' : |Real.sqrt (-D)*x| < 1 := by
      apply (sq_lt_one_iff_abs_lt_one (Real.sqrt (-D)*x)).mp
      rw [mul_pow, Real.sq_sqrt (by linarith : 0 ≤ -D)]
      have := (abs_lt.mp hx).1
      nlinarith
    simpa only [value, ite_eq_right hn, neg_neg] using
      circularValue_hasSum (-D) x (by linarith) hx'
  · have hx' : |Real.sqrt D*x| < 1 := by
      apply (sq_lt_one_iff_abs_lt_one (Real.sqrt D*x)).mp
      rw [mul_pow, Real.sq_sqrt hD.le]
      exact (abs_lt.mp hx).2
    simpa only [value, ite_eq_left hD] using positiveValue_hasSum D x hD hx'

theorem value_eq_tsum (D x : ℝ) (hD : D ≠ 0) (hx : |D*x^2| < 1) :
    value D x = ∑' n : ℕ, 2*D^n*x^(2*n+1)/(2*(n : ℝ)+1) :=
  (value_hasSum D x hD hx).tsum_eq.symm

theorem value_series_absolutely_summable (D x : ℝ) (hD : D ≠ 0) (hx : |D*x^2| < 1) :
    Summable (fun n : ℕ => |2*D^n*x^(2*n+1)/(2*(n : ℝ)+1)|) := by
  simpa only [Real.norm_eq_abs] using (value_hasSum D x hD hx).summable.norm

end QuadraticPi.QuadraticLogarithmicFamily


==> anc/lean/QuadraticPi/QuadraticNormOneLogRatioTheorem.lean <==
import QuadraticPi.TwoLogReciprocalRatioTheorem
import QuadraticPi.NumberFieldNormProduct

/-!
For an arbitrary quadratic number field, a pair of norm-one elements has
simultaneously equal or reciprocal images at every complex embedding.
Consequently exact nonzero complex logarithm branches with irrational real
ratio have irrationality exponent between two and three. The field may be
real or imaginary quadratic; no positivity of the bases is assumed here.
-/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi
open OAI.PiExponent
open scoped BigOperators NumberField Classical

variable {E : Type*} [Field E] [NumberField E]

/-- In degree two, any two distinct embeddings exhaust the embedding set. -/
theorem quadratic_embeddings_univ_eq_pair
    (hdeg : Module.finrank ℚ E = 2) (σ₀ σ : E →+* ℂ) (hne : σ₀ ≠ σ) :
    (Finset.univ : Finset (E →+* ℂ)) = {σ₀, σ} := by
  classical
  symm
  apply Finset.eq_of_subset_of_card_le (Finset.subset_univ _)
  simp only [Finset.card_univ, NumberField.Embeddings.card, hdeg, Finset.card_pair hne]
  exact le_rfl

/-- The product at the two distinct quadratic embeddings is the actual norm. -/
theorem quadratic_embedding_product_eq_norm
    (hdeg : Module.finrank ℚ E = 2) (σ₀ σ : E →+* ℂ) (hne : σ₀ ≠ σ)
    (z : E) : σ₀ z * σ z = (Algebra.norm ℚ z : ℂ) := by
  classical
  have hprod : (∏ τ : E →+* ℂ, τ z) = (Algebra.norm ℚ z : ℂ) := by
    calc
      _ = ∏ τ : E →ₐ[ℚ] ℂ, τ z :=
        Fintype.prod_equiv (RingHom.equivRatAlgHom E ℂ) _ _ (fun _ => by
          simp only [RingHom.equivRatAlgHom_apply, RingHom.toRatAlgHom_apply])
      _ = _ := by rw [← Algebra.norm_eq_prod_embeddings]; rfl
  rw [quadratic_embeddings_univ_eq_pair hdeg σ₀ σ hne,
    Finset.prod_pair hne] at hprod
  exact hprod

/-- Every embedding of two norm-one quadratic elements uses the same
reciprocal sign. This is derived from degree and norms, not assumed. -/
theorem quadratic_norm_one_paired_embeddings
    (hdeg : Module.finrank ℚ E = 2) (a b : E)
    (han : Algebra.norm ℚ a = 1) (hbn : Algebra.norm ℚ b = 1)
    (σ₀ : E →+* ℂ) :
    ∀ σ : E →+* ℂ,
      (σ a = σ₀ a ∧ σ b = σ₀ b) ∨
      (σ a = (σ₀ a)⁻¹ ∧ σ b = (σ₀ b)⁻¹) := by
  intro σ
  by_cases hsame : σ₀ = σ
  · subst σ
    exact Or.inl ⟨rfl, rfl⟩
  · right
    have ha := quadratic_embedding_product_eq_norm hdeg σ₀ σ hsame a
    have hb := quadratic_embedding_product_eq_norm hdeg σ₀ σ hsame b
    rw [han, Rat.cast_one] at ha
    rw [hbn, Rat.cast_one] at hb
    constructor
    · exact eq_inv_of_mul_eq_one_right ha
    · exact eq_inv_of_mul_eq_one_right hb

/-- Exact complex logarithm branches of two norm-one elements in an arbitrary
quadratic number field have exponent between two and three when their ratio
is real and irrational. All interpolation and analytic obligations are proved
in the imported dependency chain. -/
theorem quadraticNormOneLogRatio_irrationalityExponent_bounds
    (hdeg : Module.finrank ℚ E = 2) (a b : E)
    (han : Algebra.norm ℚ a = 1) (hbn : Algebra.norm ℚ b = 1)
    (σ₀ : E →+* ℂ) (logA logB : ℂ) (x : ℝ)
    (hexpA : Complex.exp logA = σ₀ a) (hexpB : Complex.exp logB = σ₀ b)
    (hlogB : logB ≠ 0) (hrel : (x : ℂ) * logB = logA) (hirr : Irrational x) :
    2 ≤ irrationalityExponent x ∧ irrationalityExponent x ≤ 3 := by
  exact reciprocalMatchedLogRatio_irrationalityExponent_bounds a b σ₀ logA logB x
    hexpA hexpB hlogB hrel hirr (quadratic_norm_one_paired_embeddings hdeg a b han hbn σ₀)

/-- Individual norm signs may be chosen independently. Squaring both bases
and doubling both exact complex logarithm branches preserves the real target
and reduces the field norms to one. No positivity assumption is needed. -/
theorem quadraticNormSignsLogRatio_irrationalityExponent_bounds
    (hdeg : Module.finrank ℚ E = 2) (a b : E)
    (han : Algebra.norm ℚ a = 1 ∨ Algebra.norm ℚ a = -1)
    (hbn : Algebra.norm ℚ b = 1 ∨ Algebra.norm ℚ b = -1)
    (σ₀ : E →+* ℂ) (logA logB : ℂ) (x : ℝ)
    (hexpA : Complex.exp logA = σ₀ a) (hexpB : Complex.exp logB = σ₀ b)
    (hlogB : logB ≠ 0) (hrel : (x : ℂ) * logB = logA) (hirr : Irrational x) :
    2 ≤ irrationalityExponent x ∧ irrationalityExponent x ≤ 3 := by
  have han2 : Algebra.norm ℚ (a ^ 2) = 1 := by
    rw [map_pow]
    rcases han with h | h <;> simp [h]
  have hbn2 : Algebra.norm ℚ (b ^ 2) = 1 := by
    rw [map_pow]
    rcases hbn with h | h <;> simp [h]
  have hexpA2 : Complex.exp (logA + logA) = σ₀ (a ^ 2) := by
    rw [Complex.exp_add, hexpA, map_pow, pow_two]
  have hexpB2 : Complex.exp (logB + logB) = σ₀ (b ^ 2) := by
    rw [Complex.exp_add, hexpB, map_pow, pow_two]
  have hlogB2 : logB + logB ≠ 0 := by
    rw [← two_mul]
    exact mul_ne_zero (by norm_num) hlogB
  have hrel2 : (x : ℂ) * (logB + logB) = logA + logA := by
    rw [mul_add, hrel]
  exact quadraticNormOneLogRatio_irrationalityExponent_bounds hdeg
    (a ^ 2) (b ^ 2) han2 hbn2 σ₀ (logA + logA) (logB + logB) x
    hexpA2 hexpB2 hlogB2 hrel2 hirr

end QuadraticPi


==> anc/lean/QuadraticPi/QuadraticRing.lean <==
import Mathlib.Analysis.Complex.Norm
import Mathlib.LinearAlgebra.Matrix.Determinant.Basic
import Mathlib.Tactic.Ring

/-!
# The quadratic order used in the determinant lower bound

This file constructs the actual subring `Z[i * sqrt(d)]` of `ℂ` and proves
the lower norm bound for its nonzero elements and nonzero determinants.
It imports no research interpolation axiom.  In fact these arithmetic
statements hold for every natural `d`, including zero.
-/

namespace QuadraticPi

noncomputable section

/-- An element of the quadratic order, represented by its integer coordinates. -/
def quadraticElement (d : ℕ) (a b : ℤ) : ℂ :=
  ⟨(a : ℝ), (b : ℝ) * Real.sqrt (d : ℝ)⟩

theorem quadraticElement_eq (d : ℕ) (a b : ℤ) :
    quadraticElement d a b = (a : ℂ) + (b : ℂ) *
      (Complex.I * (Real.sqrt (d : ℝ) : ℂ)) := by
  apply Complex.ext <;> simp [quadraticElement]

theorem quadraticElement_add (d : ℕ) (a b c e : ℤ) :
    quadraticElement d a b + quadraticElement d c e =
      quadraticElement d (a + c) (b + e) := by
  apply Complex.ext <;> simp [quadraticElement, add_mul]

theorem quadraticElement_neg (d : ℕ) (a b : ℤ) :
    -quadraticElement d a b = quadraticElement d (-a) (-b) := by
  apply Complex.ext <;> simp [quadraticElement]

theorem quadraticElement_mul (d : ℕ) (a b c e : ℤ) :
    quadraticElement d a b * quadraticElement d c e =
      quadraticElement d (a * c - (d : ℤ) * b * e) (a * e + b * c) := by
  apply Complex.ext
  · simp only [quadraticElement, Complex.mul_re]
    push_cast
    calc
      (a : ℝ) * c - (b * Real.sqrt (d : ℝ)) * (e * Real.sqrt (d : ℝ)) =
          (a : ℝ) * c - b * e * (Real.sqrt (d : ℝ)) ^ 2 := by ring
      _ = (a : ℝ) * c - d * b * e := by
        rw [Real.sq_sqrt (Nat.cast_nonneg d)]
        ring
  · simp only [quadraticElement, Complex.mul_im]
    push_cast
    ring

/-- The order with carrier `{a + b * (i * sqrt(d)) : a,b ∈ ℤ}`. -/
def quadraticOrder (d : ℕ) : Subring ℂ where
  carrier := {z | ∃ a b : ℤ, z = quadraticElement d a b}
  zero_mem' := ⟨0, 0, by apply Complex.ext <;> simp [quadraticElement]⟩
  one_mem' := ⟨1, 0, by apply Complex.ext <;> simp [quadraticElement]⟩
  add_mem' := by
    rintro x y ⟨a, b, rfl⟩ ⟨c, e, rfl⟩
    exact ⟨a + c, b + e, quadraticElement_add d a b c e⟩
  neg_mem' := by
    rintro x ⟨a, b, rfl⟩
    exact ⟨-a, -b, quadraticElement_neg d a b⟩
  mul_mem' := by
    rintro x y ⟨a, b, rfl⟩ ⟨c, e, rfl⟩
    exact ⟨a * c - (d : ℤ) * b * e, a * e + b * c,
      quadraticElement_mul d a b c e⟩

theorem mem_quadraticOrder_iff (d : ℕ) (z : ℂ) :
    z ∈ quadraticOrder d ↔ ∃ a b : ℤ,
      z = (a : ℂ) + (b : ℂ) * (Complex.I * (Real.sqrt (d : ℝ) : ℂ)) := by
  change (∃ a b : ℤ, z = quadraticElement d a b) ↔ _
  simp only [quadraticElement_eq]

theorem normSq_quadraticElement (d : ℕ) (a b : ℤ) :
    Complex.normSq (quadraticElement d a b) =
      (a : ℝ) ^ 2 + (d : ℝ) * (b : ℝ) ^ 2 := by
  simp only [Complex.normSq_apply, quadraticElement]
  calc
    (a : ℝ) * a + (b * Real.sqrt (d : ℝ)) * (b * Real.sqrt (d : ℝ)) =
        (a : ℝ) ^ 2 + (b : ℝ) ^ 2 * (Real.sqrt (d : ℝ)) ^ 2 := by ring
    _ = (a : ℝ) ^ 2 + (d : ℝ) * (b : ℝ) ^ 2 := by
      rw [Real.sq_sqrt (Nat.cast_nonneg d)]
      ring

/-- Nonzero elements of the actual quadratic order have norm at least one. -/
theorem one_le_norm_of_mem_quadraticOrder (d : ℕ) {z : ℂ}
    (hz : z ∈ quadraticOrder d) (hz0 : z ≠ 0) : 1 ≤ ‖z‖ := by
  rcases hz with ⟨a, b, rfl⟩
  have hpos : 0 < (a : ℝ) ^ 2 + (d : ℝ) * (b : ℝ) ^ 2 := by
    rw [← normSq_quadraticElement, Complex.normSq_eq_norm_sq]
    exact sq_pos_of_pos (norm_pos_iff.mpr hz0)
  have hposZ : (0 : ℤ) < a ^ 2 + (d : ℤ) * b ^ 2 := by
    exact_mod_cast hpos
  have honeZ : (1 : ℤ) ≤ a ^ 2 + (d : ℤ) * b ^ 2 := by omega
  apply Complex.one_le_normSq_iff.mp
  rw [normSq_quadraticElement]
  exact_mod_cast honeZ

/-- A determinant of a matrix over this order still belongs to the order. -/
theorem det_mem_quadraticOrder (d : ℕ) {n : Type*} [Fintype n] [DecidableEq n]
    (A : Matrix n n ℂ) (hA : ∀ i j, A i j ∈ quadraticOrder d) :
    A.det ∈ quadraticOrder d := by
  let B : Matrix n n (quadraticOrder d) := fun i j => ⟨A i j, hA i j⟩
  have hdet : ((B.det : quadraticOrder d) : ℂ) = A.det := by
    exact (quadraticOrder d).subtype.map_det B
  rw [← hdet]
  exact B.det.property

/-- The lower bound required after clearing an interpolation determinant. -/
theorem one_le_norm_det_of_mem_quadraticOrder (d : ℕ)
    {n : Type*} [Fintype n] [DecidableEq n]
    (A : Matrix n n ℂ) (hA : ∀ i j, A i j ∈ quadraticOrder d)
    (hdet : A.det ≠ 0) : 1 ≤ ‖A.det‖ := by
  exact one_le_norm_of_mem_quadraticOrder d (det_mem_quadraticOrder d A hA) hdet

end

end QuadraticPi


==> anc/lean/QuadraticPi/RationalArctangentTheorem.lean <==
import QuadraticPi.FullEmbeddingLogarithmTheorem
import QuadraticPi.GaussianLogField
import Mathlib.Analysis.SpecialFunctions.Trigonometric.Arctan

/-! # Ordinary real irrationality exponent of rational arctangents

This adapter applies the proved all-embedding scalar-matching theorem over
Q(i), using the actual exponential identity at both signs of i. It concerns
ordinary rational approximation to arctan(r), not Gaussian approximation.
-/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi
namespace RationalArctangent

abbrev E := GaussianLogField.BaseField

def delta : E := IntermediateField.AdjoinSimple.gen ℚ Complex.I

def gamma : E := 2 * delta

def argument (r : ℚ) : E := (1 + (r : E) * delta) / (1 - (r : E) * delta)

theorem delta_sq : delta ^ 2 = (-1 : E) := by
  apply Subtype.ext
  change Complex.I ^ 2 = -1
  exact Complex.I_sq

theorem gamma_ne_zero : gamma ≠ 0 := by
  apply mul_ne_zero (by norm_num : (2 : E) ≠ 0)
  intro h
  have hs := delta_sq
  rw [h, zero_pow (by decide)] at hs
  norm_num at hs

theorem embedding_delta (σ : E →+* ℂ) : σ delta = Complex.I ∨ σ delta = -Complex.I := by
  apply sq_eq_sq_iff_eq_or_eq_neg.mp
  rw [← map_pow, delta_sq, map_neg, map_one, Complex.I_sq]

theorem exp_arctan_mul_I (x : ℝ) :
    Complex.exp ((Real.arctan x : ℂ) * Complex.I) =
      (1 + (x : ℂ) * Complex.I) / (Real.sqrt (1 + x ^ 2) : ℂ) := by
  rw [Complex.exp_ofReal_mul_I, Real.cos_arctan, Real.sin_arctan]
  push_cast
  ring

theorem exp_two_I_arctan (x : ℝ) :
    Complex.exp ((2 * Complex.I) * (Real.arctan x : ℂ)) =
      (1 + (x : ℂ) * Complex.I) / (1 - (x : ℂ) * Complex.I) := by
  have hs : (Real.sqrt (1 + x ^ 2) : ℂ) ≠ 0 := by
    exact_mod_cast (Real.sqrt_pos.mpr (by positivity : 0 < 1 + x ^ 2)).ne'
  have hm : Complex.exp (-((Real.arctan x : ℂ) * Complex.I)) =
      (1 - (x : ℂ) * Complex.I) / (Real.sqrt (1 + x ^ 2) : ℂ) := by
    simpa [Real.arctan_neg, neg_mul, sub_eq_add_neg] using exp_arctan_mul_I (-x)
  calc
    _ = Complex.exp (((Real.arctan x : ℂ) * Complex.I) -
        (-((Real.arctan x : ℂ) * Complex.I))) := by congr 1; ring
    _ = _ := by
      rw [Complex.exp_sub, exp_arctan_mul_I, hm]
      exact div_div_div_cancel_right₀ hs _ _

theorem all_embeddings_match (r : ℚ) (σ : E →+* ℂ) :
    Complex.exp (σ gamma * (Real.arctan (r : ℝ) : ℂ)) = σ (argument r) := by
  simp only [gamma, argument, map_mul, map_ofNat, map_div₀, map_add, map_one,
    map_sub, map_ratCast]
  rcases embedding_delta σ with h | h
  · rw [h]
    simpa only [Complex.ofReal_ratCast] using exp_two_I_arctan (r : ℝ)
  · rw [h]
    have hn : (2 * -Complex.I) * (Real.arctan (r : ℝ) : ℂ) =
        -((2 * Complex.I) * (Real.arctan (r : ℝ) : ℂ)) := by ring
    rw [hn, Complex.exp_neg, exp_two_I_arctan, inv_div]
    push_cast
    simp only [mul_neg, sub_eq_add_neg, neg_neg]

end RationalArctangent

/-- Every nonzero rational arctangent has the all-denominator eventual
lower bounds for ordinary real rational approximation. -/
theorem rationalArctangent_eventualLowerBound (r : ℚ) (hr : r ≠ 0) :
    EventualLowerBound (Real.arctan (r : ℝ)) := by
  apply scalarMatchingLogarithm_eventualLowerBound
    (RationalArctangent.argument r) RationalArctangent.gamma
    RationalArctangent.gamma_ne_zero
  · exact mt Real.arctan_eq_zero_iff.mp (by exact_mod_cast hr)
  · exact RationalArctangent.all_embeddings_match r

theorem rationalArctangent_irrational (r : ℚ) (hr : r ≠ 0) :
    Irrational (Real.arctan (r : ℝ)) :=
  irrational_of_eventualLowerBound (rationalArctangent_eventualLowerBound r hr)

/-- The ordinary real irrationality exponent of arctan(r) is exactly two
for every nonzero rational r, including negative rational arguments. -/
theorem rationalArctangent_irrationalityExponent_eq_two (r : ℚ) (hr : r ≠ 0) :
    irrationalityExponent (Real.arctan (r : ℝ)) = 2 :=
  irrationalityExponent_eq_two_of_eventualLowerBound
    (rationalArctangent_eventualLowerBound r hr)

end QuadraticPi


==> anc/lean/QuadraticPi/RationalBaseAlgebraicPowerTranscendence.lean <==
import QuadraticPi.TwoLogRepresentedExactNormContradiction
import QuadraticPi.CircularRealLogRatioIrrationalityReduction
import Mathlib.FieldTheory.IntermediateField.Adjoin.Basic

/-! A proved rational-positive-base algebraic-power obstruction. The actual
power value and exponent are placed in their finite number field, then the
exact represented-denominator norm contradiction is applied. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.RationalBaseAlgebraicPowerTranscendence
open scoped NumberField

theorem rational_positive_base_power_transcendental
    (a : ℚ) (ha : 0 < a) (ha1 : a ≠ 1) (z : ℂ)
    (hz : IsAlgebraic ℚ z) (hn : ∀ q : ℚ, z ≠ (q : ℂ)) :
    Transcendental ℚ (Complex.exp (z * (Real.log (a : ℝ) : ℂ))) := by
  classical
  intro hvalue
  let w : ℂ := Complex.exp (z * (Real.log (a : ℝ) : ℂ))
  let K : IntermediateField ℚ ℂ := IntermediateField.adjoin ℚ ({z, w} : Set ℂ)
  letI : FiniteDimensional ℚ K :=
    IntermediateField.finiteDimensional_adjoin_pair hz.isIntegral hvalue.isIntegral
  letI : NumberField K := NumberField.of_module_finite ℚ K
  have hzK : z ∈ K := by
    apply IntermediateField.subset_adjoin
    simp
  have hwK : w ∈ K := by
    apply IntermediateField.subset_adjoin
    simp
  let c : K := ⟨z, hzK⟩
  let A : K := ⟨w, hwK⟩
  let B : K := (a : K)
  let sigma : K →+* ℂ := K.subtype
  have hsc : sigma c = z := rfl
  let S : Finset (K →+* ℂ) := {sigma}
  have hS : S.Nonempty := Finset.singleton_nonempty sigma
  have hc : ∀ q : ℚ, c ≠ (q : K) := by
    intro q he
    apply hn q
    simpa only [hsc, map_ratCast] using congrArg sigma he
  have hpos : (0 : ℝ) < (a : ℝ) := by exact_mod_cast ha
  have hlog : Real.log (a : ℝ) ≠ 0 :=
    CircularRealLogRatio.log_positive_rational_ne_zero a ha ha1
  have htorus : ¬((∃ n : ℕ, 0 < n ∧ A^n = 1) ∧
      (∃ n : ℕ, 0 < n ∧ B^n = 1)) := by
    rintro ⟨_, n, hn0, hp⟩
    have hpK : (a : K)^n = 1 := by simpa only [B] using hp
    have hpQ : a^n = 1 := by exact_mod_cast hpK
    have hpR : (a : ℝ)^n = 1 := by exact_mod_cast hpQ
    have hl := congrArg Real.log hpR
    rw [Real.log_pow, Real.log_one] at hl
    have hnR : (n : ℝ) ≠ 0 := by exact_mod_cast hn0.ne'
    exact hlog ((mul_eq_zero.mp hl).resolve_left hnR)
  let LA : S → ℂ := fun _ => z * (Real.log (a : ℝ) : ℂ)
  let LB : S → ℂ := fun _ => (Real.log (a : ℝ) : ℂ)
  have hemb (tau : S) : tau.val = sigma := Finset.mem_singleton.mp tau.prop
  apply TwoLogRepresentedExactNormContradiction.nonzero_rational_match_impossible
    A B c hc htorus 1 (by norm_num) S hS LA LB
  · intro tau
    rw [hemb tau]
    rfl
  · intro tau
    rw [hemb tau]
    change Complex.exp (Real.log (a : ℝ) : ℂ) = (a : ℂ)
    rw [← Complex.ofReal_exp, Real.exp_log hpos, Complex.ofReal_ratCast]
  · intro tau
    rw [hemb tau, hsc, Rat.cast_one, mul_one]

theorem algebraicPowerTranscendence :
    CircularRealLogRatioIrrationalityReduction.AlgebraicPowerTranscendence := by
  intro a ha ha1 z hz hn
  exact rational_positive_base_power_transcendental a ha ha1 z hz hn

theorem circularPowerObstruction :
    CircularRealLogRatioIrrationalityReduction.CircularPowerObstruction :=
  CircularRealLogRatioIrrationalityReduction.circular_power_obstruction_of_algebraic_power_transcendence
    algebraicPowerTranscendence

end QuadraticPi.RationalBaseAlgebraicPowerTranscendence


==> anc/lean/QuadraticPi/RationalLogRatioTheorem.lean <==
import QuadraticPi.TwoLogarithmConclusion
import QuadraticPi.TwoLogUniformInterpolation

/-! Rational-base logarithmic ratio bounds from the proved two-torus
interpolation theorem and the actual arithmetic/analytic determinant comparison.
The upper bound is three; no equality with two is asserted for these ratios.
-/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi
open TwoLogUniformInterpolation

theorem rationalLogRatio_finite_good
    (a b : ℚ) (ha : 0 < (a : ℝ)) (hb : 0 < (b : ℝ))
    (hlogb : Real.log (b : ℝ) ≠ 0)
    (hindependent : TwoLogCharacterCenters.NoPowerRelation (a : ℝ) (b : ℝ))
    (nu : ℝ) (hnu : 3 < nu) :
    (GoodRationalApproximations (Real.log (a : ℝ) / Real.log (b : ℝ)) nu).Finite :=
  rationalLogRatio_finite_good_of_twoLogInterpolation
    twoLogUniformInterpolation a b ha hb hlogb hindependent nu hnu

theorem rationalLogRatio_irrationalityExponent_bounds
    (a b : ℚ) (ha : 0 < (a : ℝ)) (hb : 0 < (b : ℝ))
    (hlogb : Real.log (b : ℝ) ≠ 0)
    (hindependent : TwoLogCharacterCenters.NoPowerRelation (a : ℝ) (b : ℝ)) :
    2 ≤ irrationalityExponent (Real.log (a : ℝ) / Real.log (b : ℝ)) ∧
      irrationalityExponent (Real.log (a : ℝ) / Real.log (b : ℝ)) ≤ 3 :=
  rationalLogRatio_irrationalityExponent_bounds_of_twoLogInterpolation
    twoLogUniformInterpolation a b ha hb hlogb hindependent

theorem rationalLogRatio_irrationalityExponent_bounds_of_irrational
    (a b : ℚ) (ha : 0 < (a : ℝ)) (hb : 0 < (b : ℝ))
    (hlogb : Real.log (b : ℝ) ≠ 0)
    (hirrational : Irrational (Real.log (a : ℝ) / Real.log (b : ℝ))) :
    2 ≤ irrationalityExponent (Real.log (a : ℝ) / Real.log (b : ℝ)) ∧
      irrationalityExponent (Real.log (a : ℝ) / Real.log (b : ℝ)) ≤ 3 :=
  rationalLogRatio_irrationalityExponent_bounds_of_twoLogInterpolation_of_irrational
    twoLogUniformInterpolation a b ha hb hlogb hirrational

theorem log_two_div_log_three_irrationalityExponent_bounds :
    2 ≤ irrationalityExponent (Real.log 2 / Real.log 3) ∧
      irrationalityExponent (Real.log 2 / Real.log 3) ≤ 3 :=
  log_two_div_log_three_irrationalityExponent_bounds_of_twoLogInterpolation
    twoLogUniformInterpolation

end QuadraticPi


==> anc/lean/QuadraticPi/RationalLogarithmConclusion.lean <==
import QuadraticPi.MovingLogComparison
import QuadraticPi.RationalScaling

/-! # Rational logarithmic exponent conclusions, conditional exactly on MI

All the determinant, analytic, arithmetic, and approximation steps are proved.
This modular file takes the explicit argument `MovingLogInterpolation.Statement`.
`MovingLogUniformInterpolation.movingLogInterpolation` proves that statement,
and `RationalLogarithmTheorem` supplies it to obtain unconditional endpoints.
Rational scaling and rational-power reductions use actual eventual lower bounds,
so no inference from an unbounded real-valued supremum is involved. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi

/-- MI excludes every sufficiently accurate rational approximation beyond a
fixed denominator; both numerator and denominator remain unrestricted. -/
theorem rational_exp_strict_eventualLowerBound_of_movingInterpolation
    (hMI : MovingLogInterpolation.Statement) (a : ℚ) (x : ℝ)
    (hx : x ≠ 0) (hexp : Real.exp x = (a : ℝ)) :
    ∀ nu : ℝ, 2 < nu → ∃ Q : ℕ, 2 ≤ Q ∧
      ∀ (p : ℤ) (q : ℕ), Q ≤ q →
        (q : ℝ) ^ (-nu) < |x - (p : ℝ) / q| := by
  intro nu hnu
  by_contra h
  push Not at h
  apply no_unbounded_rational_exp_approximations_of_movingInterpolation
    hMI a x hx hexp nu hnu
  intro Q
  obtain ⟨p, q, hq, herr⟩ := h (max Q 2) (le_max_right _ _)
  exact ⟨p, q, (le_max_left _ _).trans hq, herr⟩

theorem rational_exp_eventualLowerBound_of_movingInterpolation
    (hMI : MovingLogInterpolation.Statement) (a : ℚ) (x : ℝ)
    (hx : x ≠ 0) (hexp : Real.exp x = (a : ℝ)) : EventualLowerBound x := by
  intro nu hnu
  obtain ⟨Q, hQ, hb⟩ :=
    rational_exp_strict_eventualLowerBound_of_movingInterpolation hMI a x hx hexp nu hnu
  exact ⟨Q, hQ, fun p q hq => (hb p q hq).le⟩

theorem rational_exp_irrationalityExponent_eq_two_of_movingInterpolation
    (hMI : MovingLogInterpolation.Statement) (a : ℚ) (x : ℝ)
    (hx : x ≠ 0) (hexp : Real.exp x = (a : ℝ)) : irrationalityExponent x = 2 :=
  irrationalityExponent_eq_two_of_eventualLowerBound
    (rational_exp_eventualLowerBound_of_movingInterpolation hMI a x hx hexp)

/-- Ordinary real logarithms of positive rational numbers other than one. -/
theorem rationalLogarithm_eventualLowerBound_of_movingInterpolation
    (hMI : MovingLogInterpolation.Statement) (a : ℚ) (ha : 0 < a) (ha1 : a ≠ 1) :
    EventualLowerBound (Real.log (a : ℝ)) := by
  have hpos : (0 : ℝ) < (a : ℝ) := by exact_mod_cast ha
  have hne : (a : ℝ) ≠ 1 := by exact_mod_cast ha1
  exact rational_exp_eventualLowerBound_of_movingInterpolation hMI a _
    (Real.log_ne_zero_of_pos_of_ne_one hpos hne) (Real.exp_log hpos)

theorem rationalLogarithm_irrationalityExponent_eq_two_of_movingInterpolation
    (hMI : MovingLogInterpolation.Statement) (a : ℚ) (ha : 0 < a) (ha1 : a ≠ 1) :
    irrationalityExponent (Real.log (a : ℝ)) = 2 :=
  irrationalityExponent_eq_two_of_eventualLowerBound
    (rationalLogarithm_eventualLowerBound_of_movingInterpolation hMI a ha ha1)

/-- Nonzero rational multiples require no further interpolation input. -/
theorem rational_mul_logarithm_irrationalityExponent_eq_two_of_movingInterpolation
    (hMI : MovingLogInterpolation.Statement) (a c : ℚ)
    (ha : 0 < a) (ha1 : a ≠ 1) (hc : c ≠ 0) :
    irrationalityExponent ((c : ℝ) * Real.log (a : ℝ)) = 2 :=
  irrationalityExponent_rat_mul_eq_two
    (rationalLogarithm_eventualLowerBound_of_movingInterpolation hMI a ha ha1) c hc

/-- A positive real argument whose positive integer power is rational.
This concerns the logarithm of a power, not a power of a logarithm. -/
theorem rationalPowerLogarithm_eventualLowerBound_of_movingInterpolation
    (hMI : MovingLogInterpolation.Statement) (a : ℝ) (ha : 0 < a) (ha1 : a ≠ 1)
    (n : ℕ) (hn : 0 < n) (r : ℚ) (hpower : a ^ n = (r : ℝ)) :
    EventualLowerBound (Real.log a) := by
  have hn0 : (n : ℝ) ≠ 0 := by exact_mod_cast (Nat.ne_zero_of_lt hn)
  have hlog : Real.log (a^n) ≠ 0 := by
    rw [Real.log_pow]
    exact mul_ne_zero hn0 (Real.log_ne_zero_of_pos_of_ne_one ha ha1)
  have hexp : Real.exp (Real.log (a^n)) = (r : ℝ) := by
    rw [Real.exp_log (pow_pos ha n), hpower]
  exact EventualLowerBound.log_of_pow a n hn
    (rational_exp_eventualLowerBound_of_movingInterpolation hMI r _ hlog hexp)

theorem rationalPowerLogarithm_irrationalityExponent_eq_two_of_movingInterpolation
    (hMI : MovingLogInterpolation.Statement) (a : ℝ) (ha : 0 < a) (ha1 : a ≠ 1)
    (n : ℕ) (hn : 0 < n) (r : ℚ) (hpower : a ^ n = (r : ℝ)) :
    irrationalityExponent (Real.log a) = 2 :=
  irrationalityExponent_eq_two_of_eventualLowerBound
    (rationalPowerLogarithm_eventualLowerBound_of_movingInterpolation
      hMI a ha ha1 n hn r hpower)

/-- Conditional helper; the unconditional example is in `RationalLogarithmTheorem`. -/
theorem log_two_irrationalityExponent_eq_two_of_movingInterpolation
    (hMI : MovingLogInterpolation.Statement) : irrationalityExponent (Real.log 2) = 2 := by
  simpa using rationalLogarithm_irrationalityExponent_eq_two_of_movingInterpolation
    hMI 2 (by norm_num) (by norm_num)

theorem log_three_irrationalityExponent_eq_two_of_movingInterpolation
    (hMI : MovingLogInterpolation.Statement) : irrationalityExponent (Real.log 3) = 2 := by
  simpa using rationalLogarithm_irrationalityExponent_eq_two_of_movingInterpolation
    hMI 3 (by norm_num) (by norm_num)

end QuadraticPi


==> anc/lean/QuadraticPi/RationalLogarithmTheorem.lean <==
import QuadraticPi.MovingLogUniformInterpolation
import QuadraticPi.RationalLogarithmConclusion
import QuadraticPi.IrrationalityExponentAffine

/-!
# Irrationality exponent two for rational logarithms

This file discharges the moving-center interpolation input. The final
statements use the ordinary real logarithm and reduced-rational approximation
spectrum, as defined in `ExponentConclusion`. The stronger all-denominator
lower bound also proves irrationality and boundedness of that spectrum.
-/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi

theorem rational_exp_eventualLowerBound (a : ℚ) (x : ℝ)
    (hx : x ≠ 0) (hexp : Real.exp x = (a : ℝ)) : EventualLowerBound x :=
  rational_exp_eventualLowerBound_of_movingInterpolation
    MovingLogUniformInterpolation.movingLogInterpolation a x hx hexp

theorem rational_exp_irrationalityExponent_eq_two (a : ℚ) (x : ℝ)
    (hx : x ≠ 0) (hexp : Real.exp x = (a : ℝ)) : irrationalityExponent x = 2 :=
  irrationalityExponent_eq_two_of_eventualLowerBound
    (rational_exp_eventualLowerBound a x hx hexp)

/-- The quantitative bound uses arbitrary integer numerators and natural
denominators, without a coprimality assumption. -/
theorem rationalLogarithm_strict_eventualLowerBound
    (a : ℚ) (ha : 0 < a) (ha1 : a ≠ 1) :
    ∀ nu : ℝ, 2 < nu → ∃ Q : ℕ, 2 ≤ Q ∧
      ∀ (p : ℤ) (q : ℕ), Q ≤ q →
        (q : ℝ)^(-nu) < |Real.log (a : ℝ) - (p : ℝ)/q| := by
  have hpos : (0 : ℝ) < (a : ℝ) := by exact_mod_cast ha
  have hne : (a : ℝ) ≠ 1 := by exact_mod_cast ha1
  exact rational_exp_strict_eventualLowerBound_of_movingInterpolation
    MovingLogUniformInterpolation.movingLogInterpolation a _
    (Real.log_ne_zero_of_pos_of_ne_one hpos hne) (Real.exp_log hpos)

theorem rationalLogarithm_eventualLowerBound
    (a : ℚ) (ha : 0 < a) (ha1 : a ≠ 1) : EventualLowerBound (Real.log (a : ℝ)) :=
  rationalLogarithm_eventualLowerBound_of_movingInterpolation
    MovingLogUniformInterpolation.movingLogInterpolation a ha ha1

theorem rationalLogarithm_irrational
    (a : ℚ) (ha : 0 < a) (ha1 : a ≠ 1) : Irrational (Real.log (a : ℝ)) :=
  irrational_of_eventualLowerBound (rationalLogarithm_eventualLowerBound a ha ha1)

theorem rationalLogarithm_irrationalityExponent_eq_two
    (a : ℚ) (ha : 0 < a) (ha1 : a ≠ 1) :
    irrationalityExponent (Real.log (a : ℝ)) = 2 :=
  irrationalityExponent_eq_two_of_eventualLowerBound
    (rationalLogarithm_eventualLowerBound a ha ha1)

/-- The endpoint unfolded into the ordinary approximation supremum. -/
theorem rationalLogarithm_approximation_supremum_eq_two
    (a : ℚ) (ha : 0 < a) (ha1 : a ≠ 1) :
    sSup {nu : ℝ | 0 < nu ∧ Set.Infinite {r : ℚ |
      2 ≤ r.den ∧ 0 < |Real.log (a : ℝ) - (r : ℝ)| ∧
      |Real.log (a : ℝ) - (r : ℝ)| < (r.den : ℝ)^(-nu)}} = 2 :=
  approximation_supremum_eq_two (rationalLogarithm_eventualLowerBound a ha ha1)

theorem rational_mul_logarithm_irrationalityExponent_eq_two
    (a c : ℚ) (ha : 0 < a) (ha1 : a ≠ 1) (hc : c ≠ 0) :
    irrationalityExponent ((c : ℝ) * Real.log (a : ℝ)) = 2 :=
  irrationalityExponent_rat_mul_eq_two
    (rationalLogarithm_eventualLowerBound a ha ha1) c hc

theorem rational_affine_logarithm_irrationalityExponent_eq_two
    (a c d : ℚ) (ha : 0 < a) (ha1 : a ≠ 1) (hc : c ≠ 0) :
    irrationalityExponent ((c : ℝ) * Real.log (a : ℝ) + (d : ℝ)) = 2 :=
  irrationalityExponent_rat_affine_eq_two
    (rationalLogarithm_eventualLowerBound a ha ha1) c d hc

theorem rationalPowerLogarithm_eventualLowerBound
    (a : ℝ) (ha : 0 < a) (ha1 : a ≠ 1) (n : ℕ) (hn : 0 < n)
    (r : ℚ) (hpower : a ^ n = (r : ℝ)) : EventualLowerBound (Real.log a) :=
  rationalPowerLogarithm_eventualLowerBound_of_movingInterpolation
    MovingLogUniformInterpolation.movingLogInterpolation a ha ha1 n hn r hpower

theorem rationalPowerLogarithm_irrationalityExponent_eq_two
    (a : ℝ) (ha : 0 < a) (ha1 : a ≠ 1) (n : ℕ) (hn : 0 < n)
    (r : ℚ) (hpower : a ^ n = (r : ℝ)) : irrationalityExponent (Real.log a) = 2 :=
  irrationalityExponent_eq_two_of_eventualLowerBound
    (rationalPowerLogarithm_eventualLowerBound a ha ha1 n hn r hpower)

theorem log_two_irrationalityExponent_eq_two : irrationalityExponent (Real.log 2) = 2 := by
  simpa using rationalLogarithm_irrationalityExponent_eq_two 2 (by norm_num) (by norm_num)

theorem log_three_irrationalityExponent_eq_two : irrationalityExponent (Real.log 3) = 2 := by
  simpa using rationalLogarithm_irrationalityExponent_eq_two 3 (by norm_num) (by norm_num)

end QuadraticPi


==> anc/lean/QuadraticPi/RationalNormalizedQuadraticLogarithmTheorem.lean <==
import QuadraticPi.FullEmbeddingLogarithmTheorem
import Mathlib.Analysis.SpecialFunctions.Sqrt
import Mathlib.Analysis.SpecialFunctions.Log.Basic

/-! # Normalized quadratic logarithms for positive rational parameters

For a positive quadratic argument α = u + v√d whose norm is ±1, squaring
produces an element with reciprocal conjugates. The simultaneous exponential
matching uses γ = 2√d and x = log(α)/√d. No invariance under irrational
algebraic scaling is asserted or used. Positive rational square values of `d` are allowed. The scalar-matching
theorem clears integral denominators; no integrality of sqrt(d) is assumed.
-/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.RationalNormalizedQuadraticLogField

abbrev FieldOf (d : ℚ) := AlgebraicLogField.RealField (Real.sqrt (d : ℝ))

theorem sqrt_isAlgebraic (d : ℚ) : IsAlgebraic ℚ (Real.sqrt (d : ℝ)) := by
  by_cases hd : 0 ≤ (d : ℝ)
  · apply IsAlgebraic.of_pow (n := 2) (by decide)
    rw [Real.sq_sqrt hd]
    exact (isIntegral_algebraMap (R := ℚ) (A := ℝ) (x := d)).isAlgebraic
  · rw [Real.sqrt_eq_zero_of_nonpos (le_of_not_ge hd)]
    exact (isIntegral_zero : IsIntegral ℚ (0 : ℝ)).isAlgebraic

instance fieldOf_numberField (d : ℚ) : NumberField (FieldOf d) :=
  AlgebraicLogField.realField_numberField _ (sqrt_isAlgebraic d)

def delta (d : ℚ) : FieldOf d := AlgebraicLogField.realGenerator (Real.sqrt (d : ℝ))
def gamma (d : ℚ) : FieldOf d := 2 * delta d

def argument (d : ℚ) (u v : ℚ) : ℝ := (u : ℝ) + (v : ℝ) * Real.sqrt (d : ℝ)
def conjugate (d : ℚ) (u v : ℚ) : ℝ := (u : ℝ) - (v : ℝ) * Real.sqrt (d : ℝ)
def algebraicArgument (d : ℚ) (u v : ℚ) : FieldOf d := ((u : FieldOf d) + v * delta d)^2
def target (d : ℚ) (u v : ℚ) : ℝ := Real.log (argument d u v) / Real.sqrt (d : ℝ)

theorem delta_sq (d : ℚ) (hd : 0 < d) : delta d ^ 2 = (d : FieldOf d) := by
  apply Subtype.ext
  change Real.sqrt (d : ℝ) ^ 2 = (d : ℝ)
  exact Real.sq_sqrt (by exact_mod_cast hd.le : (0 : ℝ) ≤ d)

theorem delta_ne_zero (d : ℚ) (hd : 0 < d) : delta d ≠ 0 := by
  intro hz
  have h := congrArg Subtype.val hz
  change Real.sqrt (d : ℝ) = 0 at h
  have hp : 0 < Real.sqrt (d : ℝ) := Real.sqrt_pos.mpr (by exact_mod_cast hd)
  exact hp.ne' h

theorem gamma_ne_zero (d : ℚ) (hd : 0 < d) : gamma d ≠ 0 :=
  mul_ne_zero (by norm_num) (delta_ne_zero d hd)

theorem target_ne_zero (d : ℚ) (hd : 0 < d) (u v : ℚ)
    (hpos : 0 < argument d u v) (hne : argument d u v ≠ 1) : target d u v ≠ 0 :=
  div_ne_zero (Real.log_ne_zero_of_pos_of_ne_one hpos hne)
    (Real.sqrt_pos.mpr (by exact_mod_cast hd)).ne'

/-- Every complex embedding sends the generator to one of the two roots.
In degree one only the applicable alternative is used. -/
theorem embedding_delta (d : ℚ) (hd : 0 < d) (σ : FieldOf d →+* ℂ) :
    σ (delta d) = (Real.sqrt (d : ℝ) : ℂ) ∨
      σ (delta d) = -(Real.sqrt (d : ℝ) : ℂ) := by
  apply sq_eq_sq_iff_eq_or_eq_neg.mp
  rw [← map_pow, delta_sq d hd, map_ratCast]
  norm_cast
  exact (Real.sq_sqrt (by exact_mod_cast hd.le : (0 : ℝ) ≤ d)).symm

/-- Squaring eliminates either possible sign of the quadratic norm. -/
theorem argument_sq_mul_conjugate_sq (d : ℚ) (hd : 0 < d) (u v : ℚ)
    (hnorm : (u^2 - (d : ℚ) * v^2)^2 = 1) :
    argument d u v ^ 2 * conjugate d u v ^ 2 = 1 := by
  have hn : ((u : ℝ)^2 - (d : ℝ)*(v : ℝ)^2)^2 = 1 := by exact_mod_cast hnorm
  have hs := Real.sq_sqrt (by exact_mod_cast hd.le : (0 : ℝ) ≤ d)
  dsimp [argument, conjugate]
  calc
    _ = ((u : ℝ)^2 - (Real.sqrt (d : ℝ))^2*(v : ℝ)^2)^2 := by ring
    _ = 1 := by rw [hs]; exact hn

theorem conjugate_sq_eq_inv (d : ℚ) (hd : 0 < d) (u v : ℚ)
    (hnorm : (u^2 - (d : ℚ) * v^2)^2 = 1) :
    conjugate d u v ^ 2 = (argument d u v ^ 2)⁻¹ := by
  have h := argument_sq_mul_conjugate_sq d hd u v hnorm
  have ha : argument d u v ^ 2 ≠ 0 := by intro hz; rw [hz, zero_mul] at h; norm_num at h
  apply mul_left_cancel₀ ha
  rw [mul_inv_cancel₀ ha]
  exact h

/-- Exact image of the squared argument at the positive-sign embedding. -/
theorem embedding_argument_pos (d : ℚ) (u v : ℚ) (σ : FieldOf d →+* ℂ)
    (hσ : σ (delta d) = (Real.sqrt (d : ℝ) : ℂ)) :
    σ (algebraicArgument d u v) = ((argument d u v : ℝ) : ℂ)^2 := by
  simp only [algebraicArgument, map_pow, map_add, map_mul, map_ratCast, hσ,
    argument, Complex.ofReal_add, Complex.ofReal_mul, Complex.ofReal_ratCast]

/-- Positivity at the distinguished embedding gives a nonzero algebraic base. -/
theorem algebraicArgument_ne_zero (d : ℚ) (u v : ℚ)
    (hpos : 0 < argument d u v) : algebraicArgument d u v ≠ 0 := by
  intro hz
  have he := embedding_argument_pos d u v
    (AlgebraicLogField.realEmbedding (Real.sqrt (d : ℝ))) (by rfl)
  rw [hz, map_zero] at he
  have ha : ((argument d u v : ℝ) : ℂ) ≠ 0 := by exact_mod_cast hpos.ne'
  exact (pow_ne_zero 2 ha) he.symm

/-- Exact image at the negative-sign embedding, including norm minus one. -/
theorem embedding_argument_neg (d : ℚ) (hd : 0 < d) (u v : ℚ)
    (hnorm : (u^2 - (d : ℚ) * v^2)^2 = 1) (σ : FieldOf d →+* ℂ)
    (hσ : σ (delta d) = -(Real.sqrt (d : ℝ) : ℂ)) :
    σ (algebraicArgument d u v) = (((argument d u v : ℝ) : ℂ)^2)⁻¹ := by
  have hc : σ (algebraicArgument d u v) = ((conjugate d u v : ℝ) : ℂ)^2 := by
    simp only [algebraicArgument, map_pow, map_add, map_mul, map_ratCast, hσ,
      conjugate, Complex.ofReal_sub, Complex.ofReal_mul, Complex.ofReal_ratCast]
    ring
  rw [hc, ← Complex.ofReal_pow, conjugate_sq_eq_inv d hd u v hnorm]
  simp only [Complex.ofReal_inv, Complex.ofReal_pow]

/-- The required exponential identity holds simultaneously at every embedding. -/
theorem all_embeddings_match (d : ℚ) (hd : 0 < d) (u v : ℚ)
    (hpos : 0 < argument d u v)
    (hnorm : (u^2 - (d : ℚ) * v^2)^2 = 1) :
    ∀ σ : FieldOf d →+* ℂ,
      Complex.exp (σ (gamma d) * (target d u v : ℂ)) = σ (algebraicArgument d u v) := by
  intro σ
  have hs : (Real.sqrt (d : ℝ) : ℂ) ≠ 0 := by
    exact_mod_cast (Real.sqrt_pos.mpr (by exact_mod_cast hd : (0 : ℝ) < d)).ne'
  have hratio : (target d u v : ℂ) =
      (Real.log (argument d u v) : ℂ) / (Real.sqrt (d : ℝ) : ℂ) := by
    simp only [target, Complex.ofReal_div]
  have hexp : Complex.exp (2 * (Real.log (argument d u v) : ℂ)) =
      ((argument d u v : ℝ) : ℂ)^2 := by
    rw [show (2 : ℂ) = ((2 : ℕ) : ℂ) from rfl, Complex.exp_nat_mul,
      ← Complex.ofReal_exp, Real.exp_log hpos]
  rcases embedding_delta d hd σ with hσ | hσ
  · rw [embedding_argument_pos d u v σ hσ, gamma, map_mul, map_ofNat, hσ, hratio]
    have he : (2 * (Real.sqrt (d : ℝ) : ℂ)) *
        ((Real.log (argument d u v) : ℂ) / (Real.sqrt (d : ℝ) : ℂ)) =
        2 * (Real.log (argument d u v) : ℂ) := by field_simp
    rw [he]
    exact hexp
  · rw [embedding_argument_neg d hd u v hnorm σ hσ, gamma, map_mul, map_ofNat, hσ, hratio]
    have he : (2 * -(Real.sqrt (d : ℝ) : ℂ)) *
        ((Real.log (argument d u v) : ℂ) / (Real.sqrt (d : ℝ) : ℂ)) =
        -(2 * (Real.log (argument d u v) : ℂ)) := by field_simp
    rw [he, Complex.exp_neg, hexp]

end QuadraticPi.RationalNormalizedQuadraticLogField

namespace QuadraticPi

/-- The normalized quadratic-logarithm lower bound for every positive
rational parameter, with the exact squared norm condition covering ±1. -/
theorem rationalNormalizedQuadraticLogarithm_eventualLowerBound
    (D : ℚ) (hD : 0 < D) (u v : ℚ)
    (hpos : 0 < (u : ℝ) + (v : ℝ) * Real.sqrt (D : ℝ))
    (hne : (u : ℝ) + (v : ℝ) * Real.sqrt (D : ℝ) ≠ 1)
    (hnorm : (u^2 - D * v^2)^2 = 1) :
    EventualLowerBound
      (Real.log ((u : ℝ) + (v : ℝ) * Real.sqrt (D : ℝ)) / Real.sqrt (D : ℝ)) := by
  exact scalarMatchingLogarithm_eventualLowerBound
    (RationalNormalizedQuadraticLogField.algebraicArgument D u v)
    (RationalNormalizedQuadraticLogField.gamma D)
    (RationalNormalizedQuadraticLogField.gamma_ne_zero D hD)
    (RationalNormalizedQuadraticLogField.target D u v)
    (RationalNormalizedQuadraticLogField.target_ne_zero D hD u v hpos hne)
    (RationalNormalizedQuadraticLogField.all_embeddings_match D hD u v hpos hnorm)

theorem rationalNormalizedQuadraticLogarithm_irrational
    (D : ℚ) (hD : 0 < D) (u v : ℚ)
    (hpos : 0 < (u : ℝ) + (v : ℝ) * Real.sqrt (D : ℝ))
    (hne : (u : ℝ) + (v : ℝ) * Real.sqrt (D : ℝ) ≠ 1)
    (hnorm : (u^2 - D * v^2)^2 = 1) :
    Irrational
      (Real.log ((u : ℝ) + (v : ℝ) * Real.sqrt (D : ℝ)) / Real.sqrt (D : ℝ)) :=
  irrational_of_eventualLowerBound
    (rationalNormalizedQuadraticLogarithm_eventualLowerBound D hD u v hpos hne hnorm)

/-- Exact ordinary real exponent two. The norm ±1 premise is essential to
this proved matching argument; arbitrary rational arguments are not asserted. -/
theorem rationalNormalizedQuadraticLogarithm_irrationalityExponent_eq_two
    (D : ℚ) (hD : 0 < D) (u v : ℚ)
    (hpos : 0 < (u : ℝ) + (v : ℝ) * Real.sqrt (D : ℝ))
    (hne : (u : ℝ) + (v : ℝ) * Real.sqrt (D : ℝ) ≠ 1)
    (hnorm : (u^2 - D * v^2)^2 = 1) :
    irrationalityExponent
      (Real.log ((u : ℝ) + (v : ℝ) * Real.sqrt (D : ℝ)) / Real.sqrt (D : ℝ)) = 2 :=
  irrationalityExponent_eq_two_of_eventualLowerBound
    (rationalNormalizedQuadraticLogarithm_eventualLowerBound D hD u v hpos hne hnorm)

end QuadraticPi


==> anc/lean/QuadraticPi/RationalScaling.lean <==
import QuadraticPi.ExponentConclusion
import Mathlib.Analysis.SpecialFunctions.Pow.Asymptotics
import Mathlib.Analysis.SpecialFunctions.Log.Basic

/-! Rational scaling of actual all-denominator irrationality bounds.
We work with `EventualLowerBound`, whose boundedness conclusion is proved,
rather than manipulating an unrestricted real-valued supremum. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi
open Filter
open scoped Topology

/-- Positive fixed factors can be absorbed by a strict increase of exponent. -/
theorem eventualLowerBound_of_positive_constants {x : ℝ}
    (hx : ∀ nu : ℝ, 2 < nu → ∃ c : ℝ, 0 < c ∧ ∃ Q : ℕ,
      ∀ (p : ℤ) (q : ℕ), Q ≤ q → c * (q : ℝ) ^ (-nu) ≤
        |x - (p : ℝ) / (q : ℝ)|) : EventualLowerBound x := by
  intro nu hnu
  let tau := (nu + 2) / 2
  have htau : 2 < tau := by dsimp [tau]; linarith
  have hgap : 0 < nu - tau := by dsimp [tau]; linarith
  obtain ⟨c, hc, Q, hQ⟩ := hx tau htau
  have ht := (tendsto_rpow_neg_atTop hgap).comp
    (tendsto_natCast_atTop_atTop (R := ℝ))
  obtain ⟨Q', hQ'⟩ := eventually_atTop.mp (ht.eventually (Iio_mem_nhds hc))
  refine ⟨max 2 (max Q Q'), le_max_left _ _, ?_⟩
  intro p q hq
  have hq2 : 2 ≤ q := (le_max_left _ _).trans hq
  have hqQ : Q ≤ q := (le_trans (le_max_left _ _) (le_max_right _ _)).trans hq
  have hqQ' : Q' ≤ q := (le_trans (le_max_right _ _) (le_max_right _ _)).trans hq
  have hqpos : (0 : ℝ) < q := by exact_mod_cast (by omega : 0 < q)
  calc
    (q : ℝ) ^ (-nu) = (q : ℝ) ^ (-(nu-tau)) * (q : ℝ) ^ (-tau) := by
      rw [← Real.rpow_add hqpos]
      congr 1
      ring
    _ ≤ c * (q : ℝ) ^ (-tau) :=
      mul_le_mul_of_nonneg_right (hQ' q hqQ').le (Real.rpow_nonneg hqpos.le _)
    _ ≤ _ := hQ p q hqQ

/-- Changing the sign preserves the all-denominator lower bound. -/
theorem EventualLowerBound.neg {x : ℝ} (hx : EventualLowerBound x) :
    EventualLowerBound (-x) := by
  intro nu hnu
  obtain ⟨Q, hQ, hb⟩ := hx nu hnu
  refine ⟨Q, hQ, ?_⟩
  intro p q hq
  have h := hb (-p) q hq
  have he : |-x - (p : ℝ) / q| = |x - ((-p : ℤ) : ℝ) / q| := by
    rw [← abs_neg]
    congr 1
    simp only [Int.cast_neg]
    ring
  rw [he]
  exact h

/-- Division by a positive integer preserves the irrationality bound. -/
theorem EventualLowerBound.div_nat {x : ℝ} (hx : EventualLowerBound x)
    (n : ℕ) (hn : 0 < n) : EventualLowerBound (x / n) := by
  apply eventualLowerBound_of_positive_constants
  intro nu hnu
  obtain ⟨Q, hQ, hb⟩ := hx nu hnu
  have hnpos : (0 : ℝ) < n := by exact_mod_cast hn
  refine ⟨(n : ℝ)⁻¹, inv_pos.mpr hnpos, Q, ?_⟩
  intro p q hq
  have h := mul_le_mul_of_nonneg_left (hb ((n : ℤ) * p) q hq)
    (inv_nonneg.mpr hnpos.le)
  have he : (n : ℝ)⁻¹ * |x - (((n : ℤ) * p : ℤ) : ℝ) / q| =
      |x / n - (p : ℝ) / q| := by
    rw [← abs_of_pos (inv_pos.mpr hnpos), ← abs_mul]
    congr 1
    simp only [Int.cast_mul, Int.cast_natCast]
    field_simp
  exact he ▸ h

/-- Multiplication by a positive integer preserves the irrationality bound. -/
theorem EventualLowerBound.nat_mul {x : ℝ} (hx : EventualLowerBound x)
    (n : ℕ) (hn : 0 < n) : EventualLowerBound ((n : ℝ) * x) := by
  apply eventualLowerBound_of_positive_constants
  intro nu hnu
  obtain ⟨Q, hQ, hb⟩ := hx nu hnu
  have hnpos : (0 : ℝ) < n := by exact_mod_cast hn
  refine ⟨(n : ℝ) * (n : ℝ) ^ (-nu),
    mul_pos hnpos (Real.rpow_pos_of_pos hnpos _), max Q 2, ?_⟩
  intro p q hq
  have hq2 : 2 ≤ q := (le_max_right _ _).trans hq
  have hqpos : (0 : ℝ) < q := by exact_mod_cast (by omega : 0 < q)
  have hbig : Q ≤ n * q := by
    have hn1 : 1 ≤ n := hn
    have := (le_max_left Q 2).trans hq
    nlinarith
  have h := mul_le_mul_of_nonneg_left (hb p (n*q) hbig) hnpos.le
  have he : (n : ℝ) * |x - (p : ℝ) / (n*q : ℕ)| =
      |(n : ℝ) * x - (p : ℝ) / q| := by
    calc
      _ = |(n : ℝ) * (x - (p : ℝ) / (n*q : ℕ))| := by
        rw [abs_mul, abs_of_pos hnpos]
      _ = _ := by
        congr 1
        push_cast
        field_simp
  rw [he, Nat.cast_mul, Real.mul_rpow hnpos.le hqpos.le] at h
  simpa only [mul_assoc] using h

/-- Multiplication by any nonzero integer preserves the bound. -/
theorem EventualLowerBound.int_mul {x : ℝ} (hx : EventualLowerBound x)
    (n : ℤ) (hn : n ≠ 0) : EventualLowerBound ((n : ℝ) * x) := by
  cases n with
  | ofNat n =>
    exact hx.nat_mul n (by exact_mod_cast (Int.natCast_ne_zero.mp hn).bot_lt)
  | negSucc n =>
    simpa only [Int.cast_negSucc, Nat.cast_add, Nat.cast_one, neg_mul] using
      (hx.nat_mul (n+1) (Nat.succ_pos n)).neg

/-- Only rational scaling is used here; algebraic scaling is not an invariance. -/
theorem EventualLowerBound.rat_mul {x : ℝ} (hx : EventualLowerBound x)
    (r : ℚ) (hr : r ≠ 0) : EventualLowerBound ((r : ℝ) * x) := by
  have hnum : r.num ≠ 0 := Rat.num_ne_zero.mpr hr
  have h := (hx.int_mul r.num hnum).div_nat r.den r.pos
  simpa only [Rat.cast_def, div_mul_eq_mul_div] using h

theorem irrationalityExponent_rat_mul_eq_two {x : ℝ}
    (hx : EventualLowerBound x) (r : ℚ) (hr : r ≠ 0) :
    irrationalityExponent ((r : ℝ) * x) = 2 :=
  irrationalityExponent_eq_two_of_eventualLowerBound (hx.rat_mul r hr)

/-- A positive integer power of the argument divides its logarithm by that
integer. This is distinct from taking a power of the logarithmic value. -/
theorem EventualLowerBound.log_of_pow (a : ℝ) (n : ℕ) (hn : 0 < n)
    (h : EventualLowerBound (Real.log (a ^ n))) :
    EventualLowerBound (Real.log a) := by
  have hn0 : (n : ℝ) ≠ 0 := by exact_mod_cast (Nat.ne_zero_of_lt hn)
  have hb := h.div_nat n hn
  simpa only [Real.log_pow, mul_div_cancel_left₀ _ hn0] using hb

/-- These conclusions use proved bounded approximation spectra. -/
theorem irrationalityExponent_nat_mul_eq_two {x : ℝ}
    (hx : EventualLowerBound x) (n : ℕ) (hn : 0 < n) :
    irrationalityExponent ((n : ℝ) * x) = 2 :=
  irrationalityExponent_eq_two_of_eventualLowerBound (hx.nat_mul n hn)

theorem irrationalityExponent_div_nat_eq_two {x : ℝ}
    (hx : EventualLowerBound x) (n : ℕ) (hn : 0 < n) :
    irrationalityExponent (x / n) = 2 :=
  irrationalityExponent_eq_two_of_eventualLowerBound (hx.div_nat n hn)

end QuadraticPi


==> anc/lean/QuadraticPi/RationalSumDenominators.lean <==
import Mathlib.Algebra.Ring.Rat
import Mathlib.Data.Finset.Insert
import Mathlib.Tactic.Ring

/-!
# A common positive denominator for a finite family of rational numbers

The same positive natural number clears every coefficient in the given finite
set.  The resulting integer coefficients are defined on the whole index type,
but the clearing identity is asserted only on the specified finite set.
-/

set_option autoImplicit false

namespace QuadraticPi.RationalSumDenominators

theorem exists_common_positive_denominator {ι : Type*} (s : Finset ι) (q : ι → ℚ) :
    ∃ N : ℕ, 0 < N ∧ ∃ k : ι → ℤ, ∀ i ∈ s, (N : ℚ) * q i = (k i : ℚ) := by
  classical
  induction s using Finset.induction_on with
  | empty =>
      exact ⟨1, by decide, fun _ => 0, by simp⟩
  | @insert a s ha ih =>
      obtain ⟨N, hN, k, hk⟩ := ih
      refine ⟨N * (q a).den, Nat.mul_pos hN (q a).den_pos,
        (fun i => if i = a then (N : ℤ) * (q a).num else ((q a).den : ℤ) * k i), ?_⟩
      intro i hi
      by_cases hia : i = a
      · subst i
        simp only [ite_true, Nat.cast_mul, Int.cast_mul, Int.cast_natCast]
        rw [mul_assoc, Rat.den_mul_eq_num]
      · have his : i ∈ s := (Finset.mem_insert.mp hi).resolve_left hia
        simp only [hia, ite_false, Nat.cast_mul, Int.cast_mul, Int.cast_natCast]
        calc
          (N : ℚ) * ((q a).den : ℚ) * q i =
              ((q a).den : ℚ) * ((N : ℚ) * q i) := by ring
          _ = ((q a).den : ℚ) * (k i : ℚ) := by rw [hk i his]

end QuadraticPi.RationalSumDenominators


==> anc/lean/QuadraticPi/RationalTwoLogLinearForm.lean <==
import QuadraticPi.RationalLogRatioTheorem
import QuadraticPi.ExponentConverse

/-! # A uniform homogeneous measure for two rational logarithms

Finite exceptional reduced rational approximants are absorbed into one positive
constant before the integer coefficients are quantified. All signs, unreduced
fractions and zero individual coefficients are covered. No third independent
integer term and no effective value of the constant are asserted.
-/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi
namespace TwoLogLinearForm

/-- Finitely many good reduced approximants to an irrational real number give
a uniform positive constant for every rational value, including integers. -/
theorem uniform_rational_lower_bound {x nu : ℝ} (hx : Irrational x)
    (hnu : 0 ≤ nu) (hf : (GoodRationalApproximations x nu).Finite) :
    ∃ c : ℝ, 0 < c ∧ c ≤ 1 ∧ ∀ r : ℚ,
      c * (r.den : ℝ) ^ (-nu) ≤ |x - (r : ℝ)| := by
  let S : Set ℚ := GoodRationalApproximations x nu ∪
    {r : ℚ | r.den ≤ 1 ∧ |x - (r : ℝ)| < 1}
  have hS : S.Finite := hf.union (finite_rat_den_le_abs_sub_lt_one x 1)
  have himg := hS.image (fun r : ℚ => (r : ℝ))
  have hxS : x ∈ ((fun r : ℚ => (r : ℝ)) '' S)ᶜ := by
    rintro ⟨r, hr, heq⟩
    exact hx.ne_rat r heq.symm
  obtain ⟨delta, hdelta, hball⟩ :=
    Metric.isOpen_iff.mp himg.isClosed.isOpen_compl x hxS
  have hsep : ∀ r ∈ S, delta ≤ |x - (r : ℝ)| := by
    intro r hr
    by_contra h
    apply hball (show (r : ℝ) ∈ Metric.ball x delta from ?_) ⟨r, hr, rfl⟩
    simpa only [Metric.mem_ball, Real.dist_eq, abs_sub_comm] using (lt_of_not_ge h)
  have hc : 0 < min 1 delta := lt_min (by norm_num) hdelta
  refine ⟨min 1 delta, hc, min_le_left _ _, ?_⟩
  intro r
  have hpow : (r.den : ℝ) ^ (-nu) ≤ 1 :=
    Real.rpow_le_one_of_one_le_of_nonpos
      (by exact_mod_cast r.pos) (neg_nonpos.mpr hnu)
  by_cases hr : r ∈ S
  · calc
      _ ≤ min 1 delta * 1 := mul_le_mul_of_nonneg_left hpow hc.le
      _ = min 1 delta := mul_one _
      _ ≤ delta := min_le_right _ _
      _ ≤ _ := hsep r hr
  · have hbase : (r.den : ℝ) ^ (-nu) ≤ |x - (r : ℝ)| := by
      by_cases hd : 2 ≤ r.den
      · by_contra he
        apply hr
        exact Or.inl ⟨hd, abs_pos.mpr (sub_ne_zero.mpr (hx.ne_rat r)), lt_of_not_ge he⟩
      · have he : 1 ≤ |x - (r : ℝ)| := by
          by_contra he
          apply hr
          exact Or.inr ⟨by omega, lt_of_not_ge he⟩
        exact hpow.trans he
    calc
      _ ≤ 1 * (r.den : ℝ) ^ (-nu) :=
        mul_le_mul_of_nonneg_right (min_le_left _ _) (Real.rpow_nonneg (by positivity) _)
      _ = (r.den : ℝ) ^ (-nu) := one_mul _
      _ ≤ _ := hbase

/-- The reduced denominator is at most the absolute value of any nonzero
integer denominator representing the same rational value. -/
theorem denominator_neg_div_le (p q : ℤ) (hp : p ≠ 0) :
    (((-q : ℤ) : ℚ) / (p : ℚ)).den ≤ p.natAbs := by
  rw [Rat.intCast_div_eq_divInt, Rat.den_divInt]
  simp only [hp, ↓reduceIte]
  exact Nat.div_le_self _ _

/-- A uniform rational-approximation bound gives a uniform homogeneous bound
for every nonzero integer pair, measured by its actual coefficient height. -/
theorem uniform_integer_linear_form {x nu : ℝ} (hx : Irrational x)
    (hnu : 1 ≤ nu) (hf : (GoodRationalApproximations x nu).Finite) :
    ∃ c : ℝ, 0 < c ∧ ∀ p q : ℤ, (p, q) ≠ (0, 0) →
      c * (max 1 (max |(p : ℝ)| |(q : ℝ)|)) ^ (1 - nu) ≤
        |(p : ℝ) * x + (q : ℝ)| := by
  obtain ⟨c, hc, hc1, hb⟩ := uniform_rational_lower_bound hx (by linarith) hf
  refine ⟨c, hc, ?_⟩
  intro p q hpq
  by_cases hp : p = 0
  · have hq : q ≠ 0 := by
      intro hq
      apply hpq
      simp [hp, hq]
    have hqabs : 1 ≤ |(q : ℝ)| := by exact_mod_cast Int.one_le_abs hq
    have hpow : (max 1 (max |(p : ℝ)| |(q : ℝ)|)) ^ (1 - nu) ≤ 1 :=
      Real.rpow_le_one_of_one_le_of_nonpos (le_max_left _ _) (sub_nonpos.mpr hnu)
    calc
      _ ≤ c * 1 := mul_le_mul_of_nonneg_left hpow hc.le
      _ = c := mul_one _
      _ ≤ 1 := hc1
      _ ≤ |(q : ℝ)| := hqabs
      _ = _ := by simp [hp]
  · have hpr : (p : ℝ) ≠ 0 := by exact_mod_cast hp
    have hpa : 0 < |(p : ℝ)| := abs_pos.mpr hpr
    let r : ℚ := ((-q : ℤ) : ℚ) / (p : ℚ)
    have hr : (r : ℝ) = -(q : ℝ) / (p : ℝ) := by simp [r]
    have hden : (r.den : ℝ) ≤ |(p : ℝ)| := by
      have hdNat : r.den ≤ p.natAbs := denominator_neg_div_le p q hp
      have h : (r.den : ℝ) ≤ (p.natAbs : ℝ) := by
        exact_mod_cast hdNat
      simpa only [Nat.cast_natAbs, Int.cast_abs] using h
    have hdenpos : (0 : ℝ) < r.den := by exact_mod_cast r.pos
    have hheight : |(p : ℝ)| ≤ max 1 (max |(p : ℝ)| |(q : ℝ)|) :=
      (le_max_left _ _).trans (le_max_right _ _)
    have hpower : |(p : ℝ)| ^ (1 - nu) =
        |(p : ℝ)| * |(p : ℝ)| ^ (-nu) := by
      rw [show 1 - nu = -nu + 1 by ring, Real.rpow_add_one hpa.ne']
      ring
    have hmul : |(p : ℝ)| * |x - (r : ℝ)| = |(p : ℝ) * x + (q : ℝ)| := by
      rw [← abs_mul, hr]
      congr 1
      field_simp
      <;> ring
    calc
      _ ≤ c * |(p : ℝ)| ^ (1 - nu) := mul_le_mul_of_nonneg_left
        (Real.rpow_le_rpow_of_nonpos hpa hheight (sub_nonpos.mpr hnu)) hc.le
      _ = |(p : ℝ)| * (c * |(p : ℝ)| ^ (-nu)) := by rw [hpower]; ring
      _ ≤ |(p : ℝ)| * (c * (r.den : ℝ) ^ (-nu)) :=
        mul_le_mul_of_nonneg_left (mul_le_mul_of_nonneg_left
          (Real.rpow_le_rpow_of_nonpos hdenpos hden (by linarith)) hc.le) hpa.le
      _ ≤ |(p : ℝ)| * |x - (r : ℝ)| := mul_le_mul_of_nonneg_left (hb r) hpa.le
      _ = _ := hmul

end TwoLogLinearForm

/-- Fixed homogeneous two-logarithm measure with one positive constant for
all nonzero integer pairs. The exponent is 2+epsilon on coefficient height. -/
theorem rationalTwoLog_linearForm_lowerBound
    (a b : ℚ) (ha : 0 < (a : ℝ)) (hb : 0 < (b : ℝ))
    (hlogb : Real.log (b : ℝ) ≠ 0)
    (hindependent : TwoLogCharacterCenters.NoPowerRelation (a : ℝ) (b : ℝ))
    (epsilon : ℝ) (hepsilon : 0 < epsilon) :
    ∃ C : ℝ, 0 < C ∧ ∀ p q : ℤ, (p, q) ≠ (0, 0) →
      C * (max 1 (max |(p : ℝ)| |(q : ℝ)|)) ^ (-2 - epsilon) ≤
        |(p : ℝ) * Real.log (a : ℝ) + (q : ℝ) * Real.log (b : ℝ)| := by
  obtain ⟨c, hc, hbound⟩ := TwoLogLinearForm.uniform_integer_linear_form
    (TwoLogCharacterCenters.irrational_log_ratio_of_noPowerRelation ha hb hlogb hindependent)
    (show (1 : ℝ) ≤ 3 + epsilon by linarith)
    (rationalLogRatio_finite_good a b ha hb hlogb hindependent (3 + epsilon) (by linarith))
  refine ⟨c * |Real.log (b : ℝ)|, mul_pos hc (abs_pos.mpr hlogb), ?_⟩
  intro p q hpq
  calc
    _ = (c * (max 1 (max |(p : ℝ)| |(q : ℝ)|)) ^ (1 - (3 + epsilon))) *
        |Real.log (b : ℝ)| := by rw [show -2 - epsilon = 1 - (3 + epsilon) by ring]; ring
    _ ≤ |(p : ℝ) * (Real.log (a : ℝ) / Real.log (b : ℝ)) + (q : ℝ)| *
        |Real.log (b : ℝ)| :=
      mul_le_mul_of_nonneg_right (hbound p q hpq) (abs_nonneg _)
    _ = _ := by
      rw [← abs_mul]
      congr 1
      field_simp

end QuadraticPi


==> anc/lean/QuadraticPi/RealMobiusInvariance.lean <==
import QuadraticPi.IrrationalityExponentFiniteMobius
import QuadraticPi.ExtendedIrrationalityExponent

/-!
# Real rational fractional-linear invariance, including infinite exponent

First prove irrationality and the inverse identity without assuming a finite
approximation spectrum. The previously proved finite-cutoff transfer then
shows that boundedness of the spectrum is equivalent in both directions.
The extended-real exponent consequently agrees at finite values and at top.
The older real-valued definition is left unchanged.
-/

set_option autoImplicit false
noncomputable section
namespace QuadraticPi

/-- A nonsingular rational fractional-linear map has no pole at an irrational
real input, independently of any approximation bound. -/
theorem rat_mobius_denominator_ne_zero_of_irrational {x : ℝ}
    (hx : Irrational x) (a b c d : ℚ) (hdet : a*d-b*c ≠ 0) :
    (c : ℝ)*x+(d : ℝ) ≠ 0 := by
  by_cases hc : c = 0
  · have hd : d ≠ 0 := by intro hd; apply hdet; simp [hc, hd]
    simpa [hc] using (show (d : ℝ) ≠ 0 by exact_mod_cast hd)
  · exact ((hx.ratCast_mul hc).add_ratCast d).ne_zero

/-- Nonsingular rational fractional-linear maps preserve irrationality. -/
theorem irrational_rat_mobius {x : ℝ} (hx : Irrational x)
    (a b c d : ℚ) (hdet : a*d-b*c ≠ 0) :
    Irrational (((a : ℝ)*x+(b : ℝ))/((c : ℝ)*x+(d : ℝ))) := by
  by_cases hc : c = 0
  · have ha : a ≠ 0 := by intro ha; apply hdet; simp [hc, ha]
    have hd : d ≠ 0 := by intro hd; apply hdet; simp [hc, hd]
    have h := (hx.ratCast_mul (div_ne_zero ha hd)).add_ratCast (b/d)
    simpa only [hc, Rat.cast_zero, zero_mul, zero_add, Rat.cast_div,
      add_div, div_mul_eq_mul_div] using h
  · have hcoef : (b*c-a*d)/c ≠ 0 := by
      apply div_ne_zero _ hc
      intro h
      apply hdet
      linear_combination -h
    have h := ((((hx.ratCast_mul hc).add_ratCast d).inv).ratCast_mul hcoef).add_ratCast (a/c)
    have hcr : (c : ℝ) ≠ 0 := by exact_mod_cast hc
    have hden := rat_mobius_denominator_ne_zero_of_irrational hx a b c d hdet
    have hid : (((b*c-a*d)/c : ℚ) : ℝ) * ((c : ℝ)*x+(d : ℝ))⁻¹ +
        ((a/c : ℚ) : ℝ) = ((a : ℝ)*x+(b : ℝ))/((c : ℝ)*x+(d : ℝ)) := by
      push_cast
      field_simp
      <;> ring
    exact hid ▸ h

/-- The inverse rational matrix recovers every irrational input. -/
theorem rat_mobius_inverse {x : ℝ} (hx : Irrational x)
    (a b c d : ℚ) (hdet : a*d-b*c ≠ 0) :
    let y : ℝ := ((a : ℝ)*x+(b : ℝ))/((c : ℝ)*x+(d : ℝ))
    ((d : ℝ)*y+((-b : ℚ) : ℝ))/(((-c : ℚ) : ℝ)*y+(a : ℝ)) = x := by
  let y : ℝ := ((a : ℝ)*x+(b : ℝ))/((c : ℝ)*x+(d : ℝ))
  have hy : Irrational y := irrational_rat_mobius hx a b c d hdet
  have hinvdet : d*a-(-b)*(-c) ≠ 0 := by
    simpa only [neg_mul_neg, mul_comm d a] using hdet
  have hden := rat_mobius_denominator_ne_zero_of_irrational hx a b c d hdet
  have hbackden := rat_mobius_denominator_ne_zero_of_irrational hy d (-b) (-c) a hinvdet
  have hforward : y*((c : ℝ)*x+(d : ℝ)) = (a : ℝ)*x+(b : ℝ) := by
    exact ((div_eq_iff hden).mp
      (show ((a : ℝ)*x+(b : ℝ))/((c : ℝ)*x+(d : ℝ)) = y from rfl)).symm
  apply (div_eq_iff hbackden).mpr
  simp only [Rat.cast_neg]
  nlinarith only [hforward]

/-- Finiteness of the approximation exponent is invariant, proved through
actual all-denominator bounds rather than a default value of a real supremum. -/
theorem bddAbove_approximationExponents_rat_mobius_iff {x : ℝ}
    (hx : Irrational x) (a b c d : ℚ) (hdet : a*d-b*c ≠ 0) :
    BddAbove (ApproximationExponents (((a : ℝ)*x+(b : ℝ))/((c : ℝ)*x+(d : ℝ)))) ↔
      BddAbove (ApproximationExponents x) := by
  constructor
  · intro hb
    have hy := irrational_rat_mobius hx a b c d hdet
    have hbound := eventualLowerBoundAbove_of_bddAbove_approximationExponents hy hb
    have hinvdet : d*a-(-b)*(-c) ≠ 0 := by
      simpa only [neg_mul_neg, mul_comm d a] using hdet
    have hback := hbound.rat_mobius d (-b) (-c) a hinvdet
    rw [rat_mobius_inverse hx a b c d hdet] at hback
    exact bddAbove_approximationExponents_of_eventualLowerBoundAbove hback
  · intro hb
    exact bddAbove_approximationExponents_of_eventualLowerBoundAbove
      ((eventualLowerBoundAbove_of_bddAbove_approximationExponents hx hb).rat_mobius a b c d hdet)

/-- In particular, infinite approximation exponent is preserved. -/
theorem not_bddAbove_approximationExponents_rat_mobius_iff {x : ℝ}
    (hx : Irrational x) (a b c d : ℚ) (hdet : a*d-b*c ≠ 0) :
    ¬ BddAbove (ApproximationExponents (((a : ℝ)*x+(b : ℝ))/((c : ℝ)*x+(d : ℝ)))) ↔
      ¬ BddAbove (ApproximationExponents x) :=
  not_congr (bddAbove_approximationExponents_rat_mobius_iff hx a b c d hdet)

/-- The full ordinary real irrationality exponent, including infinity, is
invariant under every nonsingular rational fractional-linear transformation. -/
theorem extendedIrrationalityExponent_rat_mobius {x : ℝ}
    (hx : Irrational x) (a b c d : ℚ) (hdet : a*d-b*c ≠ 0) :
    extendedIrrationalityExponent (((a : ℝ)*x+(b : ℝ))/((c : ℝ)*x+(d : ℝ))) =
      extendedIrrationalityExponent x := by
  have hy := irrational_rat_mobius hx a b c d hdet
  by_cases hb : BddAbove (ApproximationExponents x)
  · have hyb := (bddAbove_approximationExponents_rat_mobius_iff hx a b c d hdet).mpr hb
    rw [extendedIrrationalityExponent_eq_ofReal_of_bddAbove hy hyb,
      extendedIrrationalityExponent_eq_ofReal_of_bddAbove hx hb,
      irrationalityExponent_rat_mobius_eq_of_bddAbove hx hb a b c d hdet]
  · have hyn := (not_bddAbove_approximationExponents_rat_mobius_iff hx a b c d hdet).mpr hb
    rw [extendedIrrationalityExponent_eq_top_of_not_bddAbove hyn,
      extendedIrrationalityExponent_eq_top_of_not_bddAbove hb]

end QuadraticPi


==> anc/lean/QuadraticPi/RealQuadraticClassification.lean <==
import QuadraticPi.RealQuadraticLogarithmNormTheorem
import Mathlib.FieldTheory.KummerExtension
import Mathlib.Algebra.Algebra.Hom.Rat

/-!
# A real quadratic field has a compatible square-root realization

The real embedding is part of the input so the constructed equivalence preserves
its values exactly. The rational parameter and the field identification are
proved to exist, rather than assumed. The parameter is positive and nonsquare;
no assertion that it is integral or squarefree is made.
-/

set_option autoImplicit false
noncomputable section

namespace QuadraticPi.RealQuadraticClassification

open IntermediateField

/-- Every degree-two extension of the rationals equipped with a real embedding
is isomorphic, compatibly with that embedding, to the actual real field generated
by the positive square root of a positive nonsquare rational. -/
theorem exists_positive_nonsquare_realization
    (K : Type*) [Field K] [CharZero K] [FiniteDimensional ℚ K]
    (hK : Module.finrank ℚ K = 2) (φ : K →+* ℝ) :
    ∃ D : ℚ, 0 < D ∧ ¬ IsSquare D ∧
      ∃ e : K ≃ₐ[ℚ] RationalNormalizedQuadraticLogField.FieldOf D,
        ∀ x : K, (e x : ℝ) = φ x := by
  classical
  let : Algebra.IsQuadraticExtension ℚ K := { finrank_eq_two' := hK }
  have hroot : (primitiveRoots (Module.finrank ℚ K) ℚ).Nonempty := by
    rw [hK]
    exact ⟨-1, (mem_primitiveRoots (by decide)).mpr
      (IsPrimitiveRoot.neg_one 0 (by decide))⟩
  obtain ⟨α, ⟨D, hDα⟩, hgen⟩ :=
    exists_root_adjoin_eq_top_of_isCyclic ℚ K hroot
  have hsq : α ^ 2 = algebraMap ℚ K D := by
    simpa only [hK] using hDα.symm
  have hnot : α ∉ (⊥ : IntermediateField ℚ K) := by
    intro hmem
    have hbot : (⊤ : IntermediateField ℚ K) = ⊥ :=
      hgen.symm.trans (adjoin_simple_eq_bot_iff.mpr hmem)
    have hdim := congrArg
      (fun L : IntermediateField ℚ K => Module.finrank ℚ L) hbot
    norm_num only [IntermediateField.finrank_top',
      IntermediateField.finrank_bot, hK] at hdim
  have hα : α ≠ 0 := by
    intro hz
    apply hnot
    rw [hz]
    exact (⊥ : IntermediateField ℚ K).zero_mem
  have hφα : φ α ≠ 0 := by
    intro hz
    apply hα
    apply φ.injective
    simpa only [map_zero] using hz
  have hsqR : (φ α) ^ 2 = (D : ℝ) := by
    simpa using congrArg φ hsq
  have hD : 0 < D := by
    have hpos : 0 < (D : ℝ) := by
      rw [← hsqR]
      exact sq_pos_of_ne_zero hφα
    exact_mod_cast hpos
  have hns : ¬ IsSquare D := by
    intro hs
    obtain ⟨q, hq⟩ := (isSquare_iff_exists_sq D).mp hs
    have hsqq : α ^ 2 = (algebraMap ℚ K q) ^ 2 := by
      rw [hsq, hq, map_pow]
    rcases sq_eq_sq_iff_eq_or_eq_neg.mp hsqq with heq | heq
    · apply hnot
      rw [heq]
      exact (⊥ : IntermediateField ℚ K).algebraMap_mem q
    · apply hnot
      rw [heq]
      exact (⊥ : IntermediateField ℚ K).neg_mem
        ((⊥ : IntermediateField ℚ K).algebraMap_mem q)
  have hrootR : φ α = Real.sqrt (D : ℝ) ∨
      φ α = -Real.sqrt (D : ℝ) := by
    apply sq_eq_sq_iff_eq_or_eq_neg.mp
    rw [hsqR, Real.sq_sqrt (by exact_mod_cast hD.le)]
  let ρ : K →ₐ[ℚ] ℝ := φ.toRatAlgHom
  have hrange : ρ.fieldRange = adjoin ℚ ({φ α} : Set ℝ) := by
    calc
      ρ.fieldRange = (⊤ : IntermediateField ℚ K).map ρ :=
        AlgHom.fieldRange_eq_map ρ
      _ = (adjoin ℚ ({α} : Set K)).map ρ := by rw [hgen]
      _ = adjoin ℚ ({ρ α} : Set ℝ) := by
        rw [adjoin_map, Set.image_singleton]
      _ = adjoin ℚ ({φ α} : Set ℝ) := rfl
  have hfield : ρ.fieldRange =
      adjoin ℚ ({Real.sqrt (D : ℝ)} : Set ℝ) := by
    rw [hrange]
    rcases hrootR with heq | heq
    · rw [heq]
    · rw [heq]
      simpa using
        (adjoin_simple_mul_algebraMap (F := ℚ)
          (Real.sqrt (D : ℝ)) (-1) (by norm_num))
  let e : K ≃ₐ[ℚ] RationalNormalizedQuadraticLogField.FieldOf D :=
    ρ.equivFieldRange.trans (IntermediateField.equivOfEq hfield)
  refine ⟨D, hD, hns, e, ?_⟩
  intro x
  rfl

end QuadraticPi.RealQuadraticClassification



==> anc/lean/QuadraticPi/RealQuadraticFieldCoordinates.lean <==
import QuadraticPi.RationalNormalizedQuadraticLogarithmTheorem
import Mathlib.Algebra.QuadraticAlgebra.Basic

/-!
# Coordinates on the actual real quadratic field

For positive nonsquare rational `D`, the field generated inside `ℝ` by `√D`
is algebra-isomorphic to `QuadraticAlgebra ℚ D 0`.  This supplies canonical
rational coordinates without replacing the actual intermediate field by a
formal model.  The nonsquare hypothesis is essential: the actual field has
degree one when `D` is a rational square.
-/

set_option autoImplicit false
noncomputable section

namespace QuadraticPi.RealQuadraticFieldCoordinates

abbrev FieldOf (D : ℚ) := RationalNormalizedQuadraticLogField.FieldOf D

open RationalNormalizedQuadraticLogField (delta)

theorem delta_generates (D : ℚ) :
    Algebra.adjoin ℚ ({delta D} : Set (FieldOf D)) = ⊤ := by
  simpa [delta, AlgebraicLogField.realGenerator] using
    (IntermediateField.adjoin.powerBasis
      (RationalNormalizedQuadraticLogField.sqrt_isAlgebraic D).isIntegral).adjoin_gen_eq_top

def coordinateHom (D : ℚ) (hD : 0 < D) :
    QuadraticAlgebra ℚ D 0 →ₐ[ℚ] FieldOf D :=
  QuadraticAlgebra.lift ⟨delta D, by
    simpa [pow_two, Algebra.smul_def] using
      RationalNormalizedQuadraticLogField.delta_sq D hD⟩

@[simp]
theorem coordinateHom_apply (D : ℚ) (hD : 0 < D)
    (z : QuadraticAlgebra ℚ D 0) :
    coordinateHom D hD z = (z.re : FieldOf D) +
      (z.im : FieldOf D) * delta D := by
  simp [coordinateHom, QuadraticAlgebra.lift_apply_apply, Algebra.smul_def]

theorem coordinateHom_surjective (D : ℚ) (hD : 0 < D) :
    Function.Surjective (coordinateHom D hD) := by
  unfold coordinateHom
  exact (QuadraticAlgebra.lift_surjective_iff _).mpr (delta_generates D)

/-- The coordinate model and the actual field agree for nonsquare `D`. -/
def coordinateEquiv (D : ℚ) (hD : 0 < D) (hns : ¬ IsSquare D) :
    QuadraticAlgebra ℚ D 0 ≃ₐ[ℚ] FieldOf D := by
  letI : Fact (¬ IsSquare D) := ⟨hns⟩
  exact AlgEquiv.ofBijective (coordinateHom D hD)
    ⟨(coordinateHom D hD).injective, coordinateHom_surjective D hD⟩

@[simp]
theorem coordinateEquiv_apply (D : ℚ) (hD : 0 < D) (hns : ¬ IsSquare D)
    (z : QuadraticAlgebra ℚ D 0) :
    coordinateEquiv D hD hns z = (z.re : FieldOf D) +
      (z.im : FieldOf D) * delta D := by
  change coordinateHom D hD z = _
  exact coordinateHom_apply D hD z

theorem exists_coordinates (D : ℚ) (hD : 0 < D) (hns : ¬ IsSquare D)
    (x : FieldOf D) :
    ∃ u v : ℚ, x = (u : FieldOf D) + (v : FieldOf D) * delta D := by
  let z := (coordinateEquiv D hD hns).symm x
  refine ⟨z.re, z.im, ?_⟩
  rw [← coordinateEquiv_apply D hD hns z]
  exact ((coordinateEquiv D hD hns).apply_symm_apply x).symm

end QuadraticPi.RealQuadraticFieldCoordinates


==> anc/lean/QuadraticPi/RealQuadraticFieldNorm.lean <==
import QuadraticPi.RealQuadraticFieldCoordinates
import Mathlib.Algebra.QuadraticAlgebra.NormDeterminant
import Mathlib.RingTheory.Norm.Basic

/-!
# The actual field norm and rational quadratic coordinates

The determinant definition `Algebra.norm` agrees with the explicit norm in
the quadratic algebra. Transport along the algebra equivalence identifies
the norm in the actual embedded field Q(sqrt(D)), for nonsquare positive D.
-/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.RealQuadraticFieldCoordinates

theorem quadraticAlgebra_norm (D : ℚ) (z : QuadraticAlgebra ℚ D 0) :
    Algebra.norm ℚ z = z.re^2-D*z.im^2 := by
  rw [Algebra.norm_apply]
  change (DistribSMul.toLinearMap ℚ (QuadraticAlgebra ℚ D 0) z).det = _
  rw [QuadraticAlgebra.det_toLinearMap_eq_norm, QuadraticAlgebra.norm_def]
  ring

/-- Coordinates and norm for an element of the actual real quadratic field. -/
theorem exists_coordinates_norm (D : ℚ) (hD : 0 < D) (hns : ¬ IsSquare D)
    (a : FieldOf D) :
    ∃ u v : ℚ, (a : ℝ) = (u : ℝ)+(v : ℝ)*Real.sqrt (D : ℝ) ∧
      Algebra.norm ℚ a = u^2-D*v^2 := by
  let e := coordinateEquiv D hD hns
  let z := e.symm a
  have he : e z = a := e.apply_symm_apply a
  refine ⟨z.re, z.im, ?_, ?_⟩
  · calc
      (a : ℝ) = ((e z : FieldOf D) : ℝ) := congrArg Subtype.val he.symm
      _ = (z.re : ℝ)+(z.im : ℝ)*Real.sqrt (D : ℝ) := by
        rw [show e z = (z.re : FieldOf D)+(z.im : FieldOf D)*
          RationalNormalizedQuadraticLogField.delta D from coordinateEquiv_apply D hD hns z]
        rfl
  · calc
      Algebra.norm ℚ a = Algebra.norm ℚ (e z) := by rw [he]
      _ = Algebra.norm ℚ z := Algebra.norm_eq_of_algEquiv e z
      _ = z.re^2-D*z.im^2 := quadraticAlgebra_norm D z

end QuadraticPi.RealQuadraticFieldCoordinates


==> anc/lean/QuadraticPi/RealQuadraticLogarithmNormTheorem.lean <==
import QuadraticPi.RealQuadraticFieldNorm

/-!
# Normalized logarithms from the actual real quadratic field norm

This is the abstract-field formulation of the manuscript's real-quadratic
corollary. The element belongs to the actual Q-adjoin of sqrt(D) in R, and
the norm premise is the standard determinant-defined `Algebra.norm`.
Nonsquareness is explicit: when D is square this field has degree one and
its field norm is not the two-coordinate quadratic norm.
-/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi

theorem realQuadraticLogarithm_norm_eventualLowerBound
    (D : ℚ) (hD : 0 < D) (hns : ¬ IsSquare D)
    (a : RationalNormalizedQuadraticLogField.FieldOf D)
    (hpos : 0 < (a : ℝ)) (hne : (a : ℝ) ≠ 1)
    (hnorm : Algebra.norm ℚ a = 1 ∨ Algebra.norm ℚ a = -1) :
    EventualLowerBound (Real.log (a : ℝ)/Real.sqrt (D : ℝ)) := by
  obtain ⟨u, v, ha, hn⟩ := RealQuadraticFieldCoordinates.exists_coordinates_norm D hD hns a
  have hn2 : (u^2-D*v^2)^2 = 1 := by
    rcases hnorm with h | h
    · rw [← hn, h]
      norm_num
    · rw [← hn, h]
      norm_num
  rw [ha] at hpos hne ⊢
  exact rationalNormalizedQuadraticLogarithm_eventualLowerBound D hD u v hpos hne hn2

theorem realQuadraticLogarithm_norm_irrational
    (D : ℚ) (hD : 0 < D) (hns : ¬ IsSquare D)
    (a : RationalNormalizedQuadraticLogField.FieldOf D)
    (hpos : 0 < (a : ℝ)) (hne : (a : ℝ) ≠ 1)
    (hnorm : Algebra.norm ℚ a = 1 ∨ Algebra.norm ℚ a = -1) :
    Irrational (Real.log (a : ℝ)/Real.sqrt (D : ℝ)) :=
  irrational_of_eventualLowerBound
    (realQuadraticLogarithm_norm_eventualLowerBound D hD hns a hpos hne hnorm)

/-- Positive nontrivial elements of the real quadratic field with field norm
either sign of one have normalized logarithm of ordinary exponent two. -/
theorem realQuadraticLogarithm_norm_irrationalityExponent_eq_two
    (D : ℚ) (hD : 0 < D) (hns : ¬ IsSquare D)
    (a : RationalNormalizedQuadraticLogField.FieldOf D)
    (hpos : 0 < (a : ℝ)) (hne : (a : ℝ) ≠ 1)
    (hnorm : Algebra.norm ℚ a = 1 ∨ Algebra.norm ℚ a = -1) :
    irrationalityExponent (Real.log (a : ℝ)/Real.sqrt (D : ℝ)) = 2 :=
  irrationalityExponent_eq_two_of_eventualLowerBound
    (realQuadraticLogarithm_norm_eventualLowerBound D hD hns a hpos hne hnorm)

end QuadraticPi


==> anc/lean/QuadraticPi/RealQuadraticRationalLogRatioUnconditional.lean <==
import QuadraticPi.NormalizedEmbeddingMatchedLogRatioUnconditional
import QuadraticPi.RealQuadraticFieldNorm
import QuadraticPi.CircularRealLogRatioTheorem

/-! The real-quadratic/rational-log quotient in the manuscript, with both
norm signs. Squared quadratic arguments match at every embedding, while
the normalization `2√D` is nonrational for nonsquare `D`. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.RealQuadraticRationalLogRatioUnconditional
open RationalNormalizedQuadraticLogField
open scoped NumberField

theorem gamma_nonrational (D : ℚ) (hD : 0 < D) (hns : ¬ IsSquare D) :
    ∀ q : ℚ, gamma D ≠ (q : FieldOf D) := by
  intro q he
  have hirr : Irrational (Real.sqrt (D : ℝ)) :=
    (irrational_sqrt_ratCast_iff_of_nonneg hD.le).mpr hns
  have hv := congrArg Subtype.val he
  change 2 * Real.sqrt (D : ℝ) = (q : ℝ) at hv
  apply hirr
  refine ⟨q / 2, ?_⟩
  push_cast
  linarith

theorem positive_rational_base_not_torsion (D b : ℚ) (hb : 0 < b) (hb1 : b ≠ 1) :
    ¬(∃ n : ℕ, 0 < n ∧ (b : FieldOf D)^n = 1) := by
  rintro ⟨n, hn, hp⟩
  have hpQ : b^n = 1 := by exact_mod_cast hp
  have hpR : (b : ℝ)^n = 1 := by exact_mod_cast hpQ
  have hlog := congrArg Real.log hpR
  rw [Real.log_pow, Real.log_one] at hlog
  have hnR : (n : ℝ) ≠ 0 := by exact_mod_cast hn.ne'
  exact CircularRealLogRatio.log_positive_rational_ne_zero b hb hb1
    ((mul_eq_zero.mp hlog).resolve_left hnR)

theorem matched_quadratic_rational_log
    (D : ℚ) (hD : 0 < D) (u v b : ℚ) (hb : 0 < b) (hb1 : b ≠ 1)
    (hpos : 0 < argument D u v) (hnorm : (u^2-D*v^2)^2 = 1) :
    ∀ sigma : FieldOf D →+* ℂ, ∃ LA LB : ℂ,
      LB ≠ 0 ∧ Complex.exp LA = sigma (algebraicArgument D u v) ∧
      Complex.exp LB = sigma (b : FieldOf D) ∧
      (sigma (gamma D) * ((target D u v / Real.log (b : ℝ) : ℝ) : ℂ)) * LB = LA := by
  intro sigma
  have hlog := CircularRealLogRatio.log_positive_rational_ne_zero b hb hb1
  refine ⟨sigma (gamma D) * (target D u v : ℂ), (Real.log (b : ℝ) : ℂ),
    Complex.ofReal_ne_zero.mpr hlog, all_embeddings_match D hD u v hpos hnorm sigma,
    ?_, ?_⟩
  · rw [← Complex.ofReal_exp, Real.exp_log (by exact_mod_cast hb)]
    simp only [map_ratCast, Complex.ofReal_ratCast]
  · rw [mul_assoc, ← Complex.ofReal_mul, div_mul_cancel₀ _ hlog]

theorem coordinate_ratio_irrational
    (D : ℚ) (hD : 0 < D) (hns : ¬ IsSquare D) (u v b : ℚ)
    (hpos : 0 < (u : ℝ)+(v : ℝ)*Real.sqrt (D : ℝ))
    (hne : (u : ℝ)+(v : ℝ)*Real.sqrt (D : ℝ) ≠ 1)
    (hnorm : (u^2-D*v^2)^2 = 1) (hb : 0 < b) (hb1 : b ≠ 1) :
    Irrational (Real.log ((u : ℝ)+(v : ℝ)*Real.sqrt (D : ℝ)) /
      (Real.sqrt (D : ℝ)*Real.log (b : ℝ))) := by
  classical
  have hS : (Finset.univ : Finset (FieldOf D →+* ℂ)).Nonempty :=
    ⟨AlgebraicLogField.realEmbedding (Real.sqrt (D : ℝ)), Finset.mem_univ _⟩
  have h := normalizedEmbeddingMatchedLogRatio_irrational
    (algebraicArgument D u v) (b : FieldOf D) (gamma D)
    (gamma_nonrational D hD hns)
    (fun hp => positive_rational_base_not_torsion D b hb hb1 hp.2)
    (target D u v / Real.log (b : ℝ))
    (div_ne_zero (target_ne_zero D hD u v hpos hne)
      (CircularRealLogRatio.log_positive_rational_ne_zero b hb hb1))
    Finset.univ hS (by
      intro sigma _
      obtain ⟨LA, LB, _, hA, hB, hrel⟩ := matched_quadratic_rational_log D hD u v b hb hb1
        hpos hnorm sigma
      exact ⟨LA, LB, hA, hB, hrel⟩)
  simpa only [target, argument, div_div] using h

theorem coordinate_ratio_irrationalityExponent_bounds
    (D : ℚ) (hD : 0 < D) (hns : ¬ IsSquare D) (u v b : ℚ)
    (hpos : 0 < (u : ℝ)+(v : ℝ)*Real.sqrt (D : ℝ))
    (hne : (u : ℝ)+(v : ℝ)*Real.sqrt (D : ℝ) ≠ 1)
    (hnorm : (u^2-D*v^2)^2 = 1) (hb : 0 < b) (hb1 : b ≠ 1) :
    2 ≤ irrationalityExponent (Real.log ((u : ℝ)+(v : ℝ)*Real.sqrt (D : ℝ)) /
      (Real.sqrt (D : ℝ)*Real.log (b : ℝ))) ∧
    irrationalityExponent (Real.log ((u : ℝ)+(v : ℝ)*Real.sqrt (D : ℝ)) /
      (Real.sqrt (D : ℝ)*Real.log (b : ℝ))) ≤ 3 := by
  classical
  have hS : (Finset.univ : Finset (FieldOf D →+* ℂ)).Nonempty :=
    ⟨AlgebraicLogField.realEmbedding (Real.sqrt (D : ℝ)), Finset.mem_univ _⟩
  have h := normalizedEmbeddingMatchedLogRatio_unconditional_irrationalityExponent_bounds
    (algebraicArgument D u v) (b : FieldOf D) (gamma D)
    (gamma_nonrational D hD hns)
    (fun hp => positive_rational_base_not_torsion D b hb hb1 hp.2)
    (target D u v / Real.log (b : ℝ))
    (div_ne_zero (target_ne_zero D hD u v hpos hne)
      (CircularRealLogRatio.log_positive_rational_ne_zero b hb hb1))
    Finset.univ hS (fun sigma _ => matched_quadratic_rational_log D hD u v b hb hb1 hpos hnorm sigma)
  have hdegree : TwoLogComplexPartialComparison.degreeRatio
      (Finset.univ : Finset (FieldOf D →+* ℂ)) = 1 := by
    simp only [TwoLogComplexPartialComparison.degreeRatio, Finset.card_univ,
      NumberField.Embeddings.card]
    exact div_self (by exact_mod_cast (Module.finrank_pos : 0 < Module.finrank ℚ (FieldOf D)).ne')
  simpa only [target, argument, div_div, hdegree, mul_one] using h

theorem norm_ratio_irrational
    (D : ℚ) (hD : 0 < D) (hns : ¬ IsSquare D) (a : FieldOf D)
    (hpos : 0 < (a : ℝ)) (hne : (a : ℝ) ≠ 1)
    (hnorm : Algebra.norm ℚ a = 1 ∨ Algebra.norm ℚ a = -1)
    (b : ℚ) (hb : 0 < b) (hb1 : b ≠ 1) :
    Irrational (Real.log (a : ℝ) / (Real.sqrt (D : ℝ)*Real.log (b : ℝ))) := by
  obtain ⟨u, v, ha, hn⟩ := RealQuadraticFieldCoordinates.exists_coordinates_norm D hD hns a
  have hn2 : (u^2-D*v^2)^2 = 1 := by
    rcases hnorm with h | h <;> rw [← hn, h] <;> norm_num
  rw [ha] at hpos hne ⊢
  exact coordinate_ratio_irrational D hD hns u v b hpos hne hn2 hb hb1

theorem norm_ratio_irrationalityExponent_bounds
    (D : ℚ) (hD : 0 < D) (hns : ¬ IsSquare D) (a : FieldOf D)
    (hpos : 0 < (a : ℝ)) (hne : (a : ℝ) ≠ 1)
    (hnorm : Algebra.norm ℚ a = 1 ∨ Algebra.norm ℚ a = -1)
    (b : ℚ) (hb : 0 < b) (hb1 : b ≠ 1) :
    2 ≤ irrationalityExponent (Real.log (a : ℝ) / (Real.sqrt (D : ℝ)*Real.log (b : ℝ))) ∧
    irrationalityExponent (Real.log (a : ℝ) / (Real.sqrt (D : ℝ)*Real.log (b : ℝ))) ≤ 3 := by
  obtain ⟨u, v, ha, hn⟩ := RealQuadraticFieldCoordinates.exists_coordinates_norm D hD hns a
  have hn2 : (u^2-D*v^2)^2 = 1 := by
    rcases hnorm with h | h <;> rw [← hn, h] <;> norm_num
  rw [ha] at hpos hne ⊢
  exact coordinate_ratio_irrationalityExponent_bounds D hD hns u v b hpos hne hn2 hb hb1

theorem log_one_add_sqrt_two_ratio_bounds :
    2 ≤ irrationalityExponent (Real.log (1+Real.sqrt 2) / (Real.sqrt 2*Real.log 2)) ∧
    irrationalityExponent (Real.log (1+Real.sqrt 2) / (Real.sqrt 2*Real.log 2)) ≤ 3 := by
  have hs : 0 < Real.sqrt 2 := Real.sqrt_pos.mpr (by norm_num)
  have hns : ¬ IsSquare (2 : ℚ) :=
    (irrational_sqrt_ratCast_iff_of_nonneg (by norm_num : (0 : ℚ) ≤ 2)).mp
      (by simpa using irrational_sqrt_two)
  have h := coordinate_ratio_irrationalityExponent_bounds 2 (by norm_num) hns 1 1 2
    (by norm_num <;> linarith) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  simpa using h

theorem log_golden_ratio_bounds :
    2 ≤ irrationalityExponent (Real.log ((1+Real.sqrt 5)/2) / (Real.sqrt 5*Real.log 2)) ∧
    irrationalityExponent (Real.log ((1+Real.sqrt 5)/2) / (Real.sqrt 5*Real.log 2)) ≤ 3 := by
  have hs : 0 ≤ Real.sqrt 5 := Real.sqrt_nonneg _
  have hsq : Real.sqrt 5 ^ 2 = 5 := Real.sq_sqrt (by norm_num)
  have hns : ¬ IsSquare (5 : ℚ) :=
    (irrational_sqrt_ratCast_iff_of_nonneg (by norm_num : (0 : ℚ) ≤ 5)).mp
      (by simpa using (show Nat.Prime 5 by norm_num).irrational_sqrt)
  have h := coordinate_ratio_irrationalityExponent_bounds 5 (by norm_num) hns (1/2) (1/2) 2
    (by norm_num; nlinarith) (by norm_num; intro he; nlinarith)
    (by norm_num) (by norm_num) (by norm_num)
  have he : (1/2 : ℝ)+(1/2 : ℝ)*Real.sqrt 5 = (1+Real.sqrt 5)/2 := by ring
  simpa only [Rat.cast_div, Rat.cast_one, Rat.cast_ofNat, he] using h

end QuadraticPi.RealQuadraticRationalLogRatioUnconditional


==> anc/lean/QuadraticPi/RealWeightedSimplex.lean <==
import OAI.NumberTheory.PiExponent.Polynomials.SimplexRational
import Mathlib.Topology.Order.IsLUB
import Mathlib.Topology.Instances.Rat

/-!
Extend the existing rational strict-simplex estimate to arbitrary positive
real costs. Rational costs approaching from above give nested finite packets;
passing to their product limit preserves the bound at each fixed radius.
No large-radius hypothesis is used.
-/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.RealWeightedSimplex
open OAI.PiExponent Filter Topology
open scoped BigOperators

theorem strictSimplex_mono_cost {k : ℕ} (v w : Fin k → ℝ)
    (hv : ∀ i, 0 < v i) (hw : ∀ i, 0 < w i)
    (hvw : ∀ i, v i ≤ w i) (H : ℝ) :
    strictWeightedSimplex w H ⊆ strictWeightedSimplex v H := by
  intro a ha
  apply (mem_strictWeightedSimplex hv).mpr
  apply lt_of_le_of_lt _ ((mem_strictWeightedSimplex hw).mp ha)
  exact Finset.sum_le_sum (fun i _ =>
    mul_le_mul_of_nonneg_right (hvw i) (Nat.cast_nonneg _))

theorem strictSimplex_card_lower_real {k : ℕ} (w : Fin k → ℝ)
    (hw : ∀ i, 0 < w i) {H : ℝ} (hH : 0 < H) :
    H ^ k / ((k.factorial : ℝ) * ∏ i, w i) ≤
      ((strictWeightedSimplex w H).card : ℝ) := by
  classical
  have happrox (i : Fin k) : ∃ q : ℕ → ℚ,
      (∀ n, w i < (q n : ℝ)) ∧
      Tendsto (fun n => (q n : ℝ)) atTop (𝓝 (w i)) := by
    obtain ⟨q, _, hq, hlim⟩ := Rat.denseRange_cast.exists_seq_strictAnti_tendsto
      (show Monotone (fun q : ℚ => (q : ℝ)) from fun _ _ h => Rat.cast_le.mpr h)
      (w i)
    exact ⟨q, hq, hlim⟩
  choose q hq hlim using happrox
  have hp : Tendsto (fun n => ∏ i, (q i n : ℝ)) atTop (𝓝 (∏ i, w i)) :=
    tendsto_finsetProd _ (fun i _ => hlim i)
  have hden : (k.factorial : ℝ) * ∏ i, w i ≠ 0 :=
    (mul_pos (by exact_mod_cast Nat.factorial_pos k)
      (Finset.prod_pos (fun i _ => hw i))).ne'
  have hbound : Tendsto (fun n => H ^ k / ((k.factorial : ℝ) * ∏ i, (q i n : ℝ)))
      atTop (𝓝 (H ^ k / ((k.factorial : ℝ) * ∏ i, w i))) :=
    tendsto_const_nhds.div (tendsto_const_nhds.mul hp) hden
  apply le_of_tendsto hbound
  apply Eventually.of_forall
  intro n
  have hqn (i : Fin k) : (0 : ℚ) < q i n := by
    exact_mod_cast (hw i).trans (hq i n)
  apply (strictWeightedSimplex_card_lower_rational (fun i => q i n) hqn hH).trans
  exact_mod_cast Finset.card_le_card (strictSimplex_mono_cost w
    (fun i => (q i n : ℝ)) hw (fun i => (hw i).trans (hq i n))
    (fun i => (hq i n).le) H)

theorem factorial_weight_product_comparison {k : ℕ}
    (rho kappa : Fin k → ℝ) (epsilon N L : ℝ)
    (hrho : ∀ i, 0 < rho i) (hkappa : ∀ i, 0 < kappa i)
    (hepsilon : 0 < epsilon) (hN : 0 < N)
    (hlower : (epsilon * N) ^ k / ((k.factorial : ℝ) * ∏ i, kappa i) ≤ L)
    (hupper : L ≤ N ^ k / ∏ i, rho i) :
    (∏ i, rho i) ≤ (k.factorial : ℝ) * (∏ i, kappa i) / epsilon ^ k := by
  have hA : 0 < ∏ i, rho i := Finset.prod_pos (fun i _ => hrho i)
  have hB : 0 < (k.factorial : ℝ) * ∏ i, kappa i :=
    mul_pos (by exact_mod_cast Nat.factorial_pos k) (Finset.prod_pos (fun i _ => hkappa i))
  have h := (div_le_div_iff₀ hB hA).mp (hlower.trans hupper)
  rw [mul_pow] at h
  apply (le_div_iff₀ (pow_pos hepsilon k)).mpr
  apply (mul_le_mul_iff_right₀ (pow_pos hN k)).mp
  calc
    N ^ k * ((∏ i, rho i) * epsilon ^ k) =
        epsilon ^ k * N ^ k * ∏ i, rho i := by ring
    _ ≤ N ^ k * ((k.factorial : ℝ) * ∏ i, kappa i) := h

theorem factorial_comparison_of_simplex_count {k : ℕ}
    (rho kappa : Fin k → ℝ) (epsilon N : ℝ) (L : ℕ)
    (hrho : ∀ i, 0 < rho i) (hkappa : ∀ i, 0 < kappa i)
    (hepsilon : 0 < epsilon) (hN : 0 < N)
    (hlower : (strictWeightedSimplex kappa (epsilon * N)).card ≤ L)
    (hupper : (L : ℝ) ≤ N ^ k / ∏ i, rho i) :
    (∏ i, rho i) ≤ (k.factorial : ℝ) * (∏ i, kappa i) / epsilon ^ k := by
  apply factorial_weight_product_comparison rho kappa epsilon N L
    hrho hkappa hepsilon hN _ hupper
  apply (strictSimplex_card_lower_real kappa hkappa (mul_pos hepsilon hN)).trans
  exact_mod_cast hlower

end QuadraticPi.RealWeightedSimplex


==> anc/lean/QuadraticPi/ReciprocalPolynomialDegree.lean <==
import QuadraticPi.ReciprocalTraceLogarithmTheorem
import Mathlib.Algebra.Polynomial.Reverse

/-!
# Degree reduction for reciprocal minimal polynomials

For a positive real algebraic a different from one whose minimal polynomial
equals its reverse, the inverse-conjugate automorphism gives
[Q(a):Q] = 2 [Q(a+a⁻¹):Q]. The reciprocal-trace logarithm bound is therefore
at most the degree of a. Reciprocity is imposed on the actual minimal
polynomial, not merely on some annihilating polynomial.
-/

set_option autoImplicit false
noncomputable section

namespace QuadraticPi.ReciprocalPolynomialDegree

open AlgebraicLogField ReciprocalTraceLogarithmTheorem

section Algebra

variable {F E : Type*} [Field F] [Field E] [Algebra F E]

theorem inverse_minpoly_root (a : E) (ha : a ≠ 0)
    (hrec : (minpoly F a).reverse = minpoly F a) :
    Polynomial.aeval a⁻¹ (minpoly F a) = 0 := by
  letI : Invertible a := invertibleOfNonzero ha
  have hr : Polynomial.aeval (⅟a) (minpoly F a).reverse = 0 := by
    rw [Polynomial.aeval_def, Polynomial.eval₂_reverse_eq_zero_iff,
      ← Polynomial.aeval_def]
    exact minpoly.aeval F a
  simpa only [invOf_eq_inv, hrec] using hr

theorem inverse_minpoly_eq (a : E) (ha : a ≠ 0) (halg : IsAlgebraic F a)
    (hrec : (minpoly F a).reverse = minpoly F a) :
    minpoly F a⁻¹ = minpoly F a :=
  minpoly.eq_of_root halg (inverse_minpoly_root a ha hrec)

theorem adjoin_inverse_eq (a : E) :
    IntermediateField.adjoin F ({a⁻¹} : Set E) =
      IntermediateField.adjoin F ({a} : Set E) := by
  apply le_antisymm
  · exact IntermediateField.adjoin_simple_le_iff.mpr
      ((IntermediateField.adjoin F ({a} : Set E)).inv_mem
        (IntermediateField.mem_adjoin_simple_self F a))
  · apply IntermediateField.adjoin_simple_le_iff.mpr
    simpa only [inv_inv] using
      (IntermediateField.adjoin F ({a⁻¹} : Set E)).inv_mem
        (IntermediateField.mem_adjoin_simple_self F a⁻¹)

/-- The inverse conjugate defines an automorphism of the actual simple field. -/
def inverseAutomorphism (a : E) (ha : a ≠ 0) (halg : IsAlgebraic F a)
    (hrec : (minpoly F a).reverse = minpoly F a) :
    IntermediateField.adjoin F ({a} : Set E) ≃ₐ[F]
      IntermediateField.adjoin F ({a} : Set E) :=
  (minpoly.algEquiv halg (inverse_minpoly_eq a ha halg hrec).symm).trans
    (IntermediateField.equivOfEq (adjoin_inverse_eq a))

theorem inverseAutomorphism_generator (a : E) (ha : a ≠ 0)
    (halg : IsAlgebraic F a)
    (hrec : (minpoly F a).reverse = minpoly F a) :
    inverseAutomorphism a ha halg hrec (IntermediateField.AdjoinSimple.gen F a) =
      (IntermediateField.AdjoinSimple.gen F a)⁻¹ := by
  dsimp only [inverseAutomorphism, AlgEquiv.trans_apply]
  rw [minpoly.algEquiv_apply]
  apply Subtype.ext
  rfl

theorem inverseAutomorphism_involutive (a : E) (ha : a ≠ 0)
    (halg : IsAlgebraic F a)
    (hrec : (minpoly F a).reverse = minpoly F a) :
    Function.Involutive (inverseAutomorphism a ha halg hrec) := by
  let σ := inverseAutomorphism a ha halg hrec
  have he : σ.toAlgHom.comp σ.toAlgHom =
      AlgHom.id F (IntermediateField.adjoin F ({a} : Set E)) := by
    apply (IntermediateField.adjoin.powerBasis halg.isIntegral).algHom_ext
    change σ (σ (IntermediateField.AdjoinSimple.gen F a)) =
      IntermediateField.AdjoinSimple.gen F a
    rw [inverseAutomorphism_generator, map_inv₀, inverseAutomorphism_generator, inv_inv]
  intro x
  exact AlgHom.congr_fun he x

end Algebra

section Trace

variable {E : Type*} [Field E] [Algebra ℚ E]

/-- An inverse-conjugate map fixes every element of the trace field. -/
theorem inverse_map_fixes_trace (a : E) (σ : E →ₐ[ℚ] E)
    (hσ : σ a = a⁻¹) :
    ∀ y ∈ traceField a, σ y = y := by
  intro y hy
  apply IntermediateField.adjoin_induction (F := ℚ)
    (p := fun y _ => σ y = y) (s := ({a + a⁻¹} : Set E))
    ?_ ?_ ?_ ?_ ?_ hy
  · intro z hz
    have hz' : z = a + a⁻¹ := Set.mem_singleton_iff.mp hz
    subst z
    simp only [map_add, map_inv₀, hσ, inv_inv, add_comm]
  · intro q
    exact σ.commutes q
  · intro u v _ _ hu hv
    simp only [map_add, hu, hv]
  · intro u _ hu
    simp only [map_inv₀, hu]
  · intro u v _ _ hu hv
    simp only [map_mul, hu, hv]

/-- The trace field has index exactly two when the inverse conjugate is distinct. -/
theorem trace_field_index_two_of_inverse_map (a : E) (ha : a ≠ 0)
    (hsep : a ≠ a⁻¹)
    (hgen : IntermediateField.adjoin ℚ ({a} : Set E) = ⊤)
    (σ : E →ₐ[ℚ] E) (hσ : σ a = a⁻¹) :
    Module.finrank (traceField a) E = 2 := by
  have hgen2 : IntermediateField.adjoin ℚ ({a, a - a⁻¹} : Set E) = ⊤ := by
    apply top_unique
    rw [← hgen, IntermediateField.adjoin_le_iff]
    intro x hx
    have hx' : x = a := Set.mem_singleton_iff.mp hx
    subst x
    exact IntermediateField.subset_adjoin ℚ _ (by simp)
  have hnottop : traceField a ≠ ⊤ := by
    intro htop
    have hf := inverse_map_fixes_trace a σ hσ a (by rw [htop]; trivial)
    exact hsep (hf.symm.trans hσ)
  have hidx := ScalarMatchingInvariantField.finrank_invariantField_eq_one_or_two
    a (a - a⁻¹) (sub_ne_zero.mpr hsep) hgen2
  rw [invariantField_eq_traceField a ha] at hidx
  rcases hidx with h1 | h2
  · exact False.elim (hnottop (IntermediateField.finrank_eq_one_iff_eq_top.mp h1))
  · exact h2

end Trace

theorem realGenerator_generates (a : ℝ) (halg : IsAlgebraic ℚ a) :
    IntermediateField.adjoin ℚ ({realGenerator a} : Set (RealField a)) = ⊤ := by
  apply IntermediateField.adjoin_eq_top_of_algebra
  exact (IntermediateField.adjoin.powerBasis halg.isIntegral).adjoin_gen_eq_top

theorem reciprocal_trace_index (a : ℝ) (ha : 0 < a) (ha1 : a ≠ 1)
    (halg : IsAlgebraic ℚ a)
    (hrec : (minpoly ℚ a).reverse = minpoly ℚ a) :
    Module.finrank (traceField (realGenerator a)) (RealField a) = 2 := by
  have hg : realGenerator a ≠ 0 := by
    intro h
    exact ha.ne' (congrArg (fun z : RealField a => (z : ℝ)) h)
  have hsep : realGenerator a ≠ (realGenerator a)⁻¹ := by
    intro h
    apply reciprocal_scalar_ne_zero a ha ha1
    exact sub_eq_zero.mpr (congrArg (fun z : RealField a => (z : ℝ)) h)
  exact trace_field_index_two_of_inverse_map (realGenerator a) hg hsep
    (realGenerator_generates a halg) (inverseAutomorphism (F := ℚ) a ha.ne' halg hrec).toAlgHom
    (inverseAutomorphism_generator (F := ℚ) a ha.ne' halg hrec)

/-- Exact degree reduction in the actual fields contained in the reals. -/
theorem reciprocal_field_degree (a : ℝ) (ha : 0 < a) (ha1 : a ≠ 1)
    (halg : IsAlgebraic ℚ a)
    (hrec : (minpoly ℚ a).reverse = minpoly ℚ a) :
    Module.finrank ℚ (RealField a) =
      2 * Module.finrank ℚ (RealField (a + a⁻¹)) := by
  letI := realField_numberField a halg
  have ht := Module.finrank_mul_finrank ℚ
    (traceField (realGenerator a)) (RealField a)
  rw [reciprocal_trace_index a ha ha1 halg hrec, traceField_finrank] at ht
  simpa only [mul_comm] using ht.symm

theorem reciprocal_trace_degree (a : ℝ) (ha : 0 < a) (ha1 : a ≠ 1)
    (halg : IsAlgebraic ℚ a)
    (hrec : (minpoly ℚ a).reverse = minpoly ℚ a)
    (m : ℕ) (hdegree : (minpoly ℚ a).natDegree = 2 * m) :
    Module.finrank ℚ (RealField (a + a⁻¹)) = m := by
  have ht := reciprocal_field_degree a ha ha1 halg hrec
  rw [realField_finrank a halg, hdegree] at ht
  omega

theorem reciprocalPolynomial_eventualLowerBound (a : ℝ) (ha : 0 < a)
    (ha1 : a ≠ 1) (halg : IsAlgebraic ℚ a)
    (hrec : (minpoly ℚ a).reverse = minpoly ℚ a) :
    EventualLowerBoundAbove (target a) ((minpoly ℚ a).natDegree : ℝ) := by
  have ht := reciprocal_field_degree a ha ha1 halg hrec
  rw [realField_finrank a halg] at ht
  have hb := reciprocalTrace_eventualLowerBound a ha ha1 halg
  rw [ht]
  simpa only [Nat.cast_mul, Nat.cast_ofNat] using hb

theorem reciprocalPolynomial_irrationalityExponent_bounds (a : ℝ) (ha : 0 < a)
    (ha1 : a ≠ 1) (halg : IsAlgebraic ℚ a)
    (hrec : (minpoly ℚ a).reverse = minpoly ℚ a) :
    2 ≤ irrationalityExponent (target a) ∧
      irrationalityExponent (target a) ≤ ((minpoly ℚ a).natDegree : ℝ) :=
  irrationalityExponent_bounds_of_eventualLowerBoundAbove
    (reciprocalPolynomial_eventualLowerBound a ha ha1 halg hrec)

end QuadraticPi.ReciprocalPolynomialDegree


==> anc/lean/QuadraticPi/ReciprocalQuarticExample.lean <==
import QuadraticPi.ReciprocalTraceParameterTheorem
import QuadraticPi.RealQuadraticFieldCoordinates
import Mathlib.Tactic.NormNum.IsSquare

/-!
# The explicit reciprocal quartic logarithm example

The trace `2 + sqrt 2` has degree two. The explicit positive argument
`(2 + sqrt 2 + sqrt (2 + 4 * sqrt 2))/2` is the corresponding parameterized
root. Its normalized real logarithm therefore has exponent between two and
four. No claim of exact exponent two is made for this example.
-/

set_option autoImplicit false
noncomputable section

namespace QuadraticPi.ReciprocalQuarticExample

def trace : ℝ := 2 + Real.sqrt 2
def alpha : ℝ := (2 + Real.sqrt 2 + Real.sqrt (2 + 4 * Real.sqrt 2)) / 2
def value : ℝ := Real.log alpha / Real.sqrt (2 + 4 * Real.sqrt 2)

theorem trace_gt_two : 2 < trace := by
  have hs : 0 < Real.sqrt 2 := Real.sqrt_pos.mpr (by norm_num)
  dsimp [trace]
  linarith

theorem trace_isAlgebraic : IsAlgebraic ℚ trace := by
  have hs : IsAlgebraic ℚ (Real.sqrt (2 : ℝ)) := by
    simpa using RationalNormalizedQuadraticLogField.sqrt_isAlgebraic (2 : ℚ)
  exact (isAlgebraic_natCast (R := ℚ) (A := ℝ) 2).add hs

/-- The trace generates the actual quadratic field, since rational translation preserves it. -/
theorem trace_field_eq :
    IntermediateField.adjoin ℚ ({trace} : Set ℝ) =
      IntermediateField.adjoin ℚ ({Real.sqrt 2} : Set ℝ) := by
  simpa only [trace, map_ofNat, add_comm] using
    (IntermediateField.adjoin_simple_add_algebraMap
      (F := ℚ) (E := ℝ) (Real.sqrt 2) (2 : ℚ))

theorem trace_field_finrank :
    Module.finrank ℚ (AlgebraicLogField.RealField trace) = 2 := by
  have hns : ¬ IsSquare (2 : ℚ) := by norm_num
  have hsqrt : Module.finrank ℚ (RealQuadraticFieldCoordinates.FieldOf (2 : ℚ)) = 2 := by
    rw [← (RealQuadraticFieldCoordinates.coordinateEquiv 2 (by norm_num) hns).toLinearEquiv.finrank_eq]
    exact QuadraticAlgebra.finrank_eq_two _ _
  change Module.finrank ℚ (IntermediateField.adjoin ℚ ({trace} : Set ℝ)) = 2
  rw [trace_field_eq]
  change Module.finrank ℚ
    (IntermediateField.adjoin ℚ ({Real.sqrt ((2 : ℚ) : ℝ)} : Set ℝ)) = 2 at hsqrt
  norm_num only [Rat.cast_ofNat] at hsqrt
  exact hsqrt

theorem trace_radicand : trace ^ 2 - 4 = 2 + 4 * Real.sqrt 2 := by
  have hs : Real.sqrt (2 : ℝ) ^ 2 = 2 := Real.sq_sqrt (by norm_num)
  dsimp [trace]
  nlinarith

theorem radical_eq : ReciprocalTraceParameterTheorem.radical trace =
    Real.sqrt (2 + 4 * Real.sqrt 2) := by
  rw [ReciprocalTraceParameterTheorem.radical, trace_radicand]

theorem alpha_eq_argument : alpha = ReciprocalTraceParameterTheorem.argument trace := by
  rw [ReciprocalTraceParameterTheorem.argument, radical_eq]
  rfl

theorem value_eq_parameter : value = ReciprocalTraceParameterTheorem.value trace := by
  rw [value, ReciprocalTraceParameterTheorem.value, radical_eq, alpha_eq_argument]

theorem one_lt_alpha : 1 < alpha := by
  rw [alpha_eq_argument]
  exact ReciprocalTraceParameterTheorem.one_lt_argument trace trace_gt_two

theorem alpha_isAlgebraic : IsAlgebraic ℚ alpha := by
  rw [alpha_eq_argument]
  exact ReciprocalTraceParameterTheorem.argument_isAlgebraic trace trace_gt_two trace_isAlgebraic

theorem alpha_trace : alpha + alpha⁻¹ = trace := by
  rw [alpha_eq_argument]
  exact ReciprocalTraceParameterTheorem.argument_trace trace trace_gt_two

/-- An explicit polynomial identity, obtained from the quadratic trace equation. -/
theorem alpha_quartic_eq_zero : alpha ^ 4 - 4 * alpha ^ 3 + 4 * alpha ^ 2 - 4 * alpha + 1 = 0 := by
  have ha : alpha ≠ 0 := (lt_trans zero_lt_one one_lt_alpha).ne'
  have ht := congrArg (fun y : ℝ => alpha * y) alpha_trace
  rw [mul_add, mul_inv_cancel₀ ha] at ht
  have he : alpha ^ 2 - 2 * alpha + 1 = Real.sqrt 2 * alpha := by
    dsimp [trace] at ht
    nlinarith
  have hs := congrArg (fun y : ℝ => y ^ 2) he
  rw [mul_pow, Real.sq_sqrt (by norm_num : (0 : ℝ) ≤ 2)] at hs
  nlinarith

def definingPolynomial : Polynomial ℚ :=
  Polynomial.X ^ 4 - 4 * Polynomial.X ^ 3 + 4 * Polynomial.X ^ 2 - 4 * Polynomial.X + 1

theorem definingPolynomial_aeval : Polynomial.aeval alpha definingPolynomial = 0 := by
  simpa [definingPolynomial, map_ofNat] using alpha_quartic_eq_zero

theorem quartic_eventualLowerBound : EventualLowerBoundAbove value 4 := by
  have hb := ReciprocalTraceParameterTheorem.parameter_eventualLowerBound
    trace trace_gt_two trace_isAlgebraic
  rw [← value_eq_parameter, trace_field_finrank] at hb
  norm_num at hb ⊢
  exact hb

theorem quartic_irrational : Irrational value :=
  irrational_of_eventualLowerBoundAbove quartic_eventualLowerBound

/-- The proved interval for this explicit example is `[2,4]`. -/
theorem quartic_irrationalityExponent_bounds :
    2 ≤ irrationalityExponent value ∧ irrationalityExponent value ≤ 4 :=
  irrationalityExponent_bounds_of_eventualLowerBoundAbove quartic_eventualLowerBound

end QuadraticPi.ReciprocalQuarticExample


==> anc/lean/QuadraticPi/ReciprocalQuarticIrreducibility.lean <==
import QuadraticPi.ReciprocalQuarticExample
import Mathlib.RingTheory.Polynomial.Eisenstein.Basic
import Mathlib.RingTheory.Polynomial.GaussLemma
import Mathlib.Algebra.Polynomial.Taylor
import Mathlib.Algebra.Group.Irreducible.Lemmas
import Mathlib.Data.Nat.Prime.Int
import Mathlib.Tactic.ComputeDegree

/-!
# Irreducibility and exact degree of the reciprocal quartic example

Translation by one makes the previously defined quartic Eisenstein at two.
Consequently it is the minimal polynomial of the explicit real argument
and that argument generates a degree-four field. The previously proved
irrationality-exponent interval remains [2,4].
-/

set_option autoImplicit false
noncomputable section

namespace QuadraticPi.ReciprocalQuarticExample

open Polynomial

/-- The translate of the defining quartic, with integral coefficients. -/
def shiftedPolynomial : Polynomial ℤ := X ^ 4 - 2 * X ^ 2 - 4 * X - 2

theorem shiftedPolynomial_monic : shiftedPolynomial.Monic := by
  unfold shiftedPolynomial
  monicity <;> norm_num

theorem shiftedPolynomial_natDegree : shiftedPolynomial.natDegree = 4 := by
  unfold shiftedPolynomial
  compute_degree <;> norm_num

theorem shiftedPolynomial_isEisensteinAt :
    shiftedPolynomial.IsEisensteinAt (Ideal.span ({2} : Set ℤ)) := by
  refine ⟨?_, ?_, ?_⟩
  · rw [shiftedPolynomial_monic.leadingCoeff, Ideal.mem_span_singleton]
    norm_num
  · intro n hn
    rw [shiftedPolynomial_natDegree] at hn
    rw [Ideal.mem_span_singleton]
    interval_cases n <;> norm_num [shiftedPolynomial, coeff_X_pow, coeff_X]
  · rw [Ideal.span_singleton_pow, Ideal.mem_span_singleton]
    norm_num [shiftedPolynomial, coeff_X_pow, coeff_X]

theorem shiftedPolynomial_irreducible : Irreducible shiftedPolynomial := by
  exact shiftedPolynomial_isEisensteinAt.irreducible
    (Ideal.isPrime_span_singleton_of_prime Int.prime_two)
    shiftedPolynomial_monic.isPrimitive (by rw [shiftedPolynomial_natDegree]; norm_num)

theorem shiftedPolynomial_map_irreducible :
    Irreducible (shiftedPolynomial.map (algebraMap ℤ ℚ)) :=
  (shiftedPolynomial_monic.irreducible_iff_irreducible_map_fraction_map
    (K := ℚ)).mp shiftedPolynomial_irreducible

/-- Substitution of X+1 is the Eisenstein polynomial over the rationals. -/
theorem definingPolynomial_taylor_one :
    taylorEquiv (1 : ℚ) definingPolynomial =
      shiftedPolynomial.map (algebraMap ℤ ℚ) := by
  change taylor (1 : ℚ) definingPolynomial = _
  rw [taylor_apply]
  simp [definingPolynomial, shiftedPolynomial, sub_comp, mul_comp, pow_comp,
    map_ofNat]
  ring

theorem definingPolynomial_irreducible : Irreducible definingPolynomial := by
  apply (MulEquiv.irreducible_iff (taylorEquiv (1 : ℚ))).mp
  rw [definingPolynomial_taylor_one]
  exact shiftedPolynomial_map_irreducible

theorem definingPolynomial_monic : definingPolynomial.Monic := by
  unfold definingPolynomial
  monicity <;> norm_num

theorem definingPolynomial_natDegree : definingPolynomial.natDegree = 4 := by
  unfold definingPolynomial
  compute_degree <;> norm_num

theorem alpha_minpoly : minpoly ℚ alpha = definingPolynomial :=
  (minpoly.eq_of_irreducible_of_monic definingPolynomial_irreducible
    definingPolynomial_aeval definingPolynomial_monic).symm

theorem alpha_minpoly_natDegree : (minpoly ℚ alpha).natDegree = 4 := by
  rw [alpha_minpoly, definingPolynomial_natDegree]

theorem alpha_field_finrank :
    Module.finrank ℚ (AlgebraicLogField.RealField alpha) = 4 := by
  rw [AlgebraicLogField.realField_finrank alpha alpha_isAlgebraic,
    alpha_minpoly_natDegree]

end QuadraticPi.ReciprocalQuarticExample


==> anc/lean/QuadraticPi/ReciprocalTraceFixedField.lean <==
import QuadraticPi.ReciprocalPolynomialDegree
import Mathlib.FieldTheory.Galois.Basic
import Mathlib.Algebra.Group.Subgroup.ZPowers.Basic

/-!
# The reciprocal trace as the full fixed field

The standard fixed field of the cyclic group generated by the inverse-
conjugate automorphism is exactly the reciprocal trace field. The proof
uses the established relative degree two and excludes the whole ambient
field by the nontrivial action on the generator.
-/

set_option autoImplicit false
noncomputable section

namespace QuadraticPi.ReciprocalTraceFixedField

open AlgebraicLogField ReciprocalTraceLogarithmTheorem ReciprocalPolynomialDegree

/-- Being fixed by the cyclic group is equivalent to being fixed by its generator. -/
theorem mem_fixedField_zpowers_iff {F E : Type*} [Field F] [Field E]
    [Algebra F E] (σ : E ≃ₐ[F] E) (x : E) :
    x ∈ IntermediateField.fixedField (Subgroup.zpowers σ) ↔ σ x = x := by
  rw [IntermediateField.mem_fixedField_iff]
  change (Subgroup.zpowers σ ≤ MulAction.stabilizer (E ≃ₐ[F] E) x) ↔ σ x = x
  rw [Subgroup.zpowers_le, MulAction.mem_stabilizer_iff]
  rfl

section Trace

variable {E : Type*} [Field E] [CharZero E]

theorem traceField_le_fixedField (a : E) (σ : E ≃ₐ[ℚ] E)
    (hσ : σ a = a⁻¹) :
    traceField a ≤ IntermediateField.fixedField (Subgroup.zpowers σ) := by
  rw [IntermediateField.le_iff_le, Subgroup.zpowers_le,
    IntermediateField.mem_fixingSubgroup_iff]
  exact inverse_map_fixes_trace a σ.toAlgHom hσ

theorem inverse_fixedField_ne_top (a : E) (hsep : a ≠ a⁻¹)
    (σ : E ≃ₐ[ℚ] E) (hσ : σ a = a⁻¹) :
    IntermediateField.fixedField (Subgroup.zpowers σ) ≠ ⊤ := by
  intro htop
  have hx : a ∈ IntermediateField.fixedField (Subgroup.zpowers σ) := by
    rw [htop]
    trivial
  have he := (mem_fixedField_zpowers_iff σ a).mp hx
  exact hsep (he.symm.trans hσ)

/-- The full fixed field equals the trace field whenever the latter has index two. -/
theorem fixedField_eq_traceField_of_index_two (a : E) (hsep : a ≠ a⁻¹)
    (σ : E ≃ₐ[ℚ] E) (hσ : σ a = a⁻¹)
    (hindex : Module.finrank (traceField a) E = 2) :
    IntermediateField.fixedField (Subgroup.zpowers σ) = traceField a := by
  let J := IntermediateField.fixedField (Subgroup.zpowers σ)
  letI : FiniteDimensional (traceField a) E :=
    FiniteDimensional.of_finrank_pos (by rw [hindex]; decide)
  have hle : traceField a ≤ J := traceField_le_fixedField a σ hσ
  have hdiv := IntermediateField.finrank_dvd_of_le_left hle
  rw [hindex] at hdiv
  have hj : Module.finrank J E = 2 := by
    rcases (Nat.dvd_prime Nat.prime_two).mp hdiv with h1 | h2
    · exact False.elim (inverse_fixedField_ne_top a hsep σ hσ
        (IntermediateField.finrank_eq_one_iff_eq_top.mp h1))
    · exact h2
  exact (IntermediateField.eq_of_le_of_finrank_eq' hle (hindex.trans hj.symm)).symm

end Trace

/-- The inverse-conjugate involution has precisely the reciprocal trace field as fixed field. -/
theorem reciprocal_fixedField_eq_traceField (a : ℝ) (ha : 0 < a) (ha1 : a ≠ 1)
    (halg : IsAlgebraic ℚ a)
    (hrec : (minpoly ℚ a).reverse = minpoly ℚ a) :
    IntermediateField.fixedField
        (Subgroup.zpowers (inverseAutomorphism (F := ℚ) a ha.ne' halg hrec)) =
      traceField (realGenerator a) := by
  have hsep : realGenerator a ≠ (realGenerator a)⁻¹ := by
    intro h
    apply reciprocal_scalar_ne_zero a ha ha1
    exact sub_eq_zero.mpr (congrArg (fun z : RealField a => (z : ℝ)) h)
  exact fixedField_eq_traceField_of_index_two (realGenerator a) hsep
    (inverseAutomorphism (F := ℚ) a ha.ne' halg hrec)
    (inverseAutomorphism_generator (F := ℚ) a ha.ne' halg hrec)
    (reciprocal_trace_index a ha ha1 halg hrec)

/-- Elementwise form of the full fixed-field statement. -/
theorem reciprocal_fixed_iff_mem_traceField (a : ℝ) (ha : 0 < a) (ha1 : a ≠ 1)
    (halg : IsAlgebraic ℚ a)
    (hrec : (minpoly ℚ a).reverse = minpoly ℚ a) (x : RealField a) :
    inverseAutomorphism (F := ℚ) a ha.ne' halg hrec x = x ↔
      x ∈ traceField (realGenerator a) := by
  rw [← reciprocal_fixedField_eq_traceField a ha ha1 halg hrec,
    mem_fixedField_zpowers_iff]

/-- Its image under the actual inclusion into the reals is Q(a+a⁻¹). -/
theorem reciprocal_fixedField_map_eq_realTraceField
    (a : ℝ) (ha : 0 < a) (ha1 : a ≠ 1) (halg : IsAlgebraic ℚ a)
    (hrec : (minpoly ℚ a).reverse = minpoly ℚ a) :
    (IntermediateField.fixedField
      (Subgroup.zpowers (inverseAutomorphism (F := ℚ) a ha.ne' halg hrec))).map
        (IntermediateField.adjoin ℚ ({a} : Set ℝ)).val =
      IntermediateField.adjoin ℚ ({a + a⁻¹} : Set ℝ) := by
  rw [reciprocal_fixedField_eq_traceField a ha ha1 halg hrec]
  simp only [traceField, IntermediateField.adjoin_map, Set.image_singleton,
    map_add, map_inv₀]
  rfl

end QuadraticPi.ReciprocalTraceFixedField


==> anc/lean/QuadraticPi/ReciprocalTraceInversion.lean <==
import QuadraticPi.ReciprocalTraceParameterTheorem
import QuadraticPi.ReciprocalTraceFixedField

/-!
# Inversion invariance and the greater-than-one trace representative

The normalized reciprocal logarithm is unchanged by inversion. For
positive a different from one, its trace exceeds two, the positive
quadratic root is a or its inverse according to which is greater than
one, and the actual target equals the square-root parameter expression.
No stronger irrationality-exponent bound is asserted in this module.
-/

set_option autoImplicit false
noncomputable section

namespace QuadraticPi.ReciprocalTraceInversion

open ReciprocalTraceLogarithmTheorem ReciprocalTraceParameterTheorem

/-- Mathlib's total real-logarithm expression is inversion invariant. -/
theorem target_inv (a : ℝ) : target a⁻¹ = target a := by
  unfold target
  rw [Real.log_inv, inv_inv, show a⁻¹ - a = -(a - a⁻¹) by ring, neg_div_neg_eq]

theorem trace_inv (a : ℝ) : a⁻¹ + (a⁻¹)⁻¹ = a + a⁻¹ := by
  rw [inv_inv, add_comm]

theorem trace_radicand (a : ℝ) (ha : a ≠ 0) :
    (a + a⁻¹) ^ 2 - 4 = (a - a⁻¹) ^ 2 := by
  linear_combination 4 * (mul_inv_cancel₀ ha)

theorem trace_gt_two (a : ℝ) (ha : 0 < a) (ha1 : a ≠ 1) :
    2 < a + a⁻¹ := by
  have hs : 0 < (a - 1) ^ 2 := sq_pos_of_ne_zero (sub_ne_zero.mpr ha1)
  by_contra ht
  have hm := mul_le_mul_of_nonneg_left (le_of_not_gt ht) ha.le
  nlinarith [mul_inv_cancel₀ ha.ne']

theorem radical_trace (a : ℝ) (ha : a ≠ 0) :
    radical (a + a⁻¹) = |a - a⁻¹| := by
  rw [radical, trace_radicand a ha, Real.sqrt_sq_eq_abs]

theorem argument_trace_of_one_lt (a : ℝ) (ha : 1 < a) :
    argument (a + a⁻¹) = a := by
  have ha0 : a ≠ 0 := (zero_lt_one.trans ha).ne'
  have hd : 0 < a - a⁻¹ := by
    have hi := inv_lt_one_of_one_lt₀ ha
    linarith
  rw [argument, radical_trace a ha0, abs_of_pos hd]
  ring

theorem argument_trace_of_lt_one (a : ℝ) (ha : 0 < a) (ha1 : a < 1) :
    argument (a + a⁻¹) = a⁻¹ := by
  have hi : 1 < a⁻¹ := (one_lt_inv₀ ha).mpr ha1
  have hb := argument_trace_of_one_lt a⁻¹ hi
  rw [trace_inv] at hb
  exact hb

/-- The two actual real expressions agree for every positive nonunit argument. -/
theorem target_eq_parameter (a : ℝ) (ha : 0 < a) (ha1 : a ≠ 1) :
    target a = value (a + a⁻¹) := by
  rw [value_eq_reciprocalTarget (a + a⁻¹) (trace_gt_two a ha ha1)]
  rcases lt_trichotomy a 1 with hlt | heq | hgt
  · rw [argument_trace_of_lt_one a ha hlt, target_inv]
  · exact (ha1 heq).elim
  · rw [argument_trace_of_one_lt a hgt]

/-- Inversion selects an argument above one without changing target or trace. -/
theorem exists_one_lt_representative (a : ℝ) (ha : 0 < a) (ha1 : a ≠ 1) :
    ∃ b : ℝ, 1 < b ∧ (b = a ∨ b = a⁻¹) ∧
      target b = target a ∧ b + b⁻¹ = a + a⁻¹ := by
  rcases lt_trichotomy a 1 with hlt | heq | hgt
  · exact ⟨a⁻¹, (one_lt_inv₀ ha).mpr hlt, Or.inr rfl, target_inv a, trace_inv a⟩
  · exact (ha1 heq).elim
  · exact ⟨a, hgt, Or.inl rfl, rfl, rfl⟩

/-- The representative remains algebraic when the original argument is algebraic. -/
theorem exists_algebraic_one_lt_representative (a : ℝ) (ha : 0 < a)
    (ha1 : a ≠ 1) (halg : IsAlgebraic ℚ a) :
    ∃ b : ℝ, 1 < b ∧ IsAlgebraic ℚ b ∧ (b = a ∨ b = a⁻¹) ∧
      target b = target a ∧ b + b⁻¹ = a + a⁻¹ := by
  obtain ⟨b, hb, hchoice, ht, htrace⟩ := exists_one_lt_representative a ha ha1
  refine ⟨b, hb, ?_, hchoice, ht, htrace⟩
  rcases hchoice with rfl | rfl
  · exact halg
  · exact halg.inv

end QuadraticPi.ReciprocalTraceInversion


==> anc/lean/QuadraticPi/ReciprocalTraceLogarithmTheorem.lean <==
import QuadraticPi.ScalarMatchingInvariantDegreeTheorem

/-!
# Reciprocal trace degree for normalized real algebraic logarithms

For positive algebraic `a ≠ 1`, the actual real target
`log a / (a - a⁻¹)` has irrationality exponent between two and twice the
degree of `ℚ(a + a⁻¹)`. The invariant field is identified exactly, and its
degree is transported from the field `ℚ(a)` to the actual simple subfield
of the reals. No hypothesis about reciprocal minimal polynomials is used.
-/

set_option autoImplicit false
noncomputable section

namespace QuadraticPi.ReciprocalTraceLogarithmTheorem

open ScalarMatchingInvariantField ScalarMatchingInvariantDegreeTheorem
open AlgebraicLogField

section Algebra

variable {E : Type*} [Field E] [Algebra ℚ E]

def traceField (a : E) : IntermediateField ℚ E :=
  IntermediateField.adjoin ℚ ({a + a⁻¹} : Set E)

/-- The reciprocal scalar leaves precisely the trace as an invariant-field generator. -/
theorem invariantField_eq_traceField (a : E) (ha : a ≠ 0) :
    invariantField a (a - a⁻¹) = traceField a := by
  have hid : (a - a⁻¹) ^ 2 = (a + a⁻¹) ^ 2 - 4 := by
    linear_combination -4 * (mul_inv_cancel₀ ha)
  have ht : a + a⁻¹ ∈ traceField a :=
    IntermediateField.subset_adjoin ℚ _ (by simp)
  have hs : (a - a⁻¹) ^ 2 ∈ traceField a := by
    rw [hid, pow_two]
    exact (traceField a).sub_mem ((traceField a).mul_mem ht ht)
      ((traceField a).natCast_mem 4)
  apply le_antisymm
  · apply IntermediateField.adjoin_le_iff.mpr
    intro y hy
    simp only [Set.mem_insert_iff, Set.mem_singleton_iff] at hy
    rcases hy with rfl | rfl | rfl
    · exact hs
    · exact ht
    · change (a - a⁻¹) * (a - a⁻¹) ∈ traceField a
      rw [← pow_two]
      exact hs
  · apply IntermediateField.adjoin_le_iff.mpr
    intro y hy
    have hy' : y = a + a⁻¹ := Set.mem_singleton_iff.mp hy
    subst y
    exact IntermediateField.subset_adjoin ℚ _ (by simp)

end Algebra

def target (a : ℝ) : ℝ := Real.log a / (a - a⁻¹)

/-- Positivity and exclusion of one make the reciprocal scalar nonzero. -/
theorem reciprocal_scalar_ne_zero (a : ℝ) (ha : 0 < a) (ha1 : a ≠ 1) :
    a - a⁻¹ ≠ 0 := by
  intro hz
  have he : a = a⁻¹ := sub_eq_zero.mp hz
  have hsq : a ^ 2 = (1 : ℝ) ^ 2 := by
    calc
      a ^ 2 = a * a⁻¹ := by rw [pow_two, ← he]
      _ = 1 ^ 2 := by rw [mul_inv_cancel₀ ha.ne']; norm_num
  rcases sq_eq_sq_iff_eq_or_eq_neg.mp hsq with h | h
  · exact ha1 h
  · linarith

theorem target_ne_zero (a : ℝ) (ha : 0 < a) (ha1 : a ≠ 1) :
    target a ≠ 0 :=
  div_ne_zero (Real.log_ne_zero_of_pos_of_ne_one ha ha1)
    (reciprocal_scalar_ne_zero a ha ha1)

/-- The trace field inside `ℚ(a)` has exactly the degree of the real trace field. -/
theorem traceField_finrank (a : ℝ) :
    Module.finrank ℚ (traceField (realGenerator a)) =
      Module.finrank ℚ (RealField (a + a⁻¹)) := by
  let A := IntermediateField.adjoin ℚ ({a} : Set ℝ)
  let K := traceField (realGenerator a)
  have hmap : K.map A.val = IntermediateField.adjoin ℚ ({a + a⁻¹} : Set ℝ) := by
    simp only [K, traceField, IntermediateField.adjoin_map, Set.image_singleton,
      map_add, map_inv₀]
    rfl
  have he := (K.equivMap A.val).toLinearEquiv.finrank_eq
  rw [hmap] at he
  exact he

/-- Matching uses the real logarithm and the distinguished embedding into `ℂ`. -/
theorem distinguished_matching (a : ℝ) (ha : 0 < a) (ha1 : a ≠ 1) :
    Complex.exp (realEmbedding a (realGenerator a - (realGenerator a)⁻¹) *
      (target a : ℂ)) = realEmbedding a (realGenerator a) := by
  have hc := reciprocal_scalar_ne_zero a ha ha1
  have hcancel : (a - a⁻¹) * target a = Real.log a := by
    dsimp [target]
    exact mul_div_cancel₀ _ hc
  simp only [map_sub, map_inv₀, realEmbedding_generator,
    ← Complex.ofReal_inv, ← Complex.ofReal_sub]
  rw [← Complex.ofReal_mul, hcancel, ← Complex.ofReal_exp, Real.exp_log ha]

/-- The reciprocal-trace bound as an actual all-denominator eventual lower bound. -/
theorem reciprocalTrace_eventualLowerBound (a : ℝ) (ha : 0 < a)
    (ha1 : a ≠ 1) (halg : IsAlgebraic ℚ a) :
    EventualLowerBoundAbove (target a)
      (2 * (Module.finrank ℚ (RealField (a + a⁻¹)) : ℝ)) := by
  let := realField_numberField a halg
  have hg : realGenerator a ≠ 0 := by
    intro hz
    have h := congrArg (realEmbedding a) hz
    simp only [realEmbedding_generator, map_zero, Complex.ofReal_eq_zero] at h
    exact ha.ne' h
  have hc : realGenerator a - (realGenerator a)⁻¹ ≠ 0 := by
    intro hz
    have h := congrArg (realEmbedding a) hz
    simp only [map_sub, map_inv₀, realEmbedding_generator, map_zero,
      ← Complex.ofReal_inv, ← Complex.ofReal_sub, Complex.ofReal_eq_zero] at h
    exact reciprocal_scalar_ne_zero a ha ha1 h
  have hb := invariantField_eventualLowerBound (realGenerator a)
    (realGenerator a - (realGenerator a)⁻¹) hc (realEmbedding a)
    (target a) (target_ne_zero a ha ha1) (distinguished_matching a ha ha1)
  rw [invariantField_eq_traceField _ hg, traceField_finrank] at hb
  exact hb

theorem reciprocalTrace_irrational (a : ℝ) (ha : 0 < a)
    (ha1 : a ≠ 1) (halg : IsAlgebraic ℚ a) : Irrational (target a) :=
  irrational_of_eventualLowerBoundAbove (reciprocalTrace_eventualLowerBound a ha ha1 halg)

/-- Twice the degree of the reciprocal trace, rather than twice the degree of `a`. -/
theorem reciprocalTrace_irrationalityExponent_bounds (a : ℝ) (ha : 0 < a)
    (ha1 : a ≠ 1) (halg : IsAlgebraic ℚ a) :
    2 ≤ irrationalityExponent (target a) ∧
      irrationalityExponent (target a) ≤
        2 * (Module.finrank ℚ (RealField (a + a⁻¹)) : ℝ) :=
  irrationalityExponent_bounds_of_eventualLowerBoundAbove
    (reciprocalTrace_eventualLowerBound a ha ha1 halg)

/-- A degree-one reciprocal trace gives exact irrationality exponent two. -/
theorem reciprocalTrace_irrationalityExponent_eq_two (a : ℝ) (ha : 0 < a)
    (ha1 : a ≠ 1) (halg : IsAlgebraic ℚ a)
    (hdegree : Module.finrank ℚ (RealField (a + a⁻¹)) = 1) :
    irrationalityExponent (target a) = 2 := by
  obtain ⟨hlo, hhi⟩ := reciprocalTrace_irrationalityExponent_bounds a ha ha1 halg
  rw [hdegree, Nat.cast_one, mul_one] at hhi
  exact le_antisymm hhi hlo

end QuadraticPi.ReciprocalTraceLogarithmTheorem


==> anc/lean/QuadraticPi/ReciprocalTraceParameterTheorem.lean <==
import QuadraticPi.ReciprocalTraceLogarithmTheorem
import Mathlib.Analysis.SpecialFunctions.Sqrt

/-!
# Square-root parameterization of the reciprocal-trace logarithm bound

For real algebraic `t > 2`, let `s = sqrt (t² - 4)` and `a = (t+s)/2`.
The identities `a + a⁻¹ = t` and `a - a⁻¹ = s` identify the normalized
logarithm with the preceding reciprocal-trace target. Its exponent is between
two and twice the degree of the actual simple real field `ℚ(t)`.
-/

set_option autoImplicit false
noncomputable section

namespace QuadraticPi.ReciprocalTraceParameterTheorem

def radical (t : ℝ) : ℝ := Real.sqrt (t ^ 2 - 4)
def argument (t : ℝ) : ℝ := (t + radical t) / 2
def value (t : ℝ) : ℝ := Real.log (argument t) / radical t

theorem radicand_pos (t : ℝ) (ht : 2 < t) : 0 < t ^ 2 - 4 := by
  nlinarith

theorem radical_pos (t : ℝ) (ht : 2 < t) : 0 < radical t :=
  Real.sqrt_pos.mpr (radicand_pos t ht)

theorem radical_sq (t : ℝ) (ht : 2 < t) : radical t ^ 2 = t ^ 2 - 4 :=
  Real.sq_sqrt (radicand_pos t ht).le

theorem one_lt_argument (t : ℝ) (ht : 2 < t) : 1 < argument t := by
  have hs := radical_pos t ht
  dsimp [argument]
  linarith

/-- The other quadratic root is the reciprocal of the positive root. -/
theorem argument_inv (t : ℝ) (ht : 2 < t) :
    (argument t)⁻¹ = (t - radical t) / 2 := by
  have ha : argument t ≠ 0 := (lt_trans zero_lt_one (one_lt_argument t ht)).ne'
  have hprod : argument t * ((t - radical t) / 2) = 1 := by
    have hs := radical_sq t ht
    dsimp [argument]
    nlinarith
  apply mul_left_cancel₀ ha
  rw [mul_inv_cancel₀ ha]
  exact hprod.symm

theorem argument_trace (t : ℝ) (ht : 2 < t) :
    argument t + (argument t)⁻¹ = t := by
  rw [argument_inv t ht]
  dsimp [argument]
  ring

theorem argument_difference (t : ℝ) (ht : 2 < t) :
    argument t - (argument t)⁻¹ = radical t := by
  rw [argument_inv t ht]
  dsimp [argument]
  ring

theorem radical_isAlgebraic (t : ℝ) (ht : 2 < t) (halg : IsAlgebraic ℚ t) :
    IsAlgebraic ℚ (radical t) := by
  apply IsAlgebraic.of_pow (n := 2) (by decide)
  rw [radical_sq t ht]
  have hfour : IsAlgebraic ℚ (4 : ℝ) := by
    simpa using (isIntegral_algebraMap (R := ℚ) (A := ℝ) (x := (4 : ℚ))).isAlgebraic
  exact (halg.pow 2).sub hfour

theorem argument_isAlgebraic (t : ℝ) (ht : 2 < t) (halg : IsAlgebraic ℚ t) :
    IsAlgebraic ℚ (argument t) := by
  have htwo : IsAlgebraic ℚ (2 : ℝ) := by
    simpa using (isIntegral_algebraMap (R := ℚ) (A := ℝ) (x := (2 : ℚ))).isAlgebraic
  simpa only [argument, div_eq_mul_inv] using
    (halg.add (radical_isAlgebraic t ht halg)).mul htwo.inv

/-- This is an equality of the actual real-valued expressions. -/
theorem value_eq_reciprocalTarget (t : ℝ) (ht : 2 < t) :
    value t = ReciprocalTraceLogarithmTheorem.target (argument t) := by
  simp only [value, ReciprocalTraceLogarithmTheorem.target, argument_difference t ht]

theorem parameter_eventualLowerBound (t : ℝ) (ht : 2 < t) (halg : IsAlgebraic ℚ t) :
    EventualLowerBoundAbove (value t)
      (2 * (Module.finrank ℚ (AlgebraicLogField.RealField t) : ℝ)) := by
  have ha := one_lt_argument t ht
  have hb := ReciprocalTraceLogarithmTheorem.reciprocalTrace_eventualLowerBound
    (argument t) (lt_trans zero_lt_one ha) ha.ne' (argument_isAlgebraic t ht halg)
  rw [argument_trace t ht, ← value_eq_reciprocalTarget t ht] at hb
  exact hb

theorem parameter_irrational (t : ℝ) (ht : 2 < t) (halg : IsAlgebraic ℚ t) :
    Irrational (value t) :=
  irrational_of_eventualLowerBoundAbove (parameter_eventualLowerBound t ht halg)

/-- The parameter's field degree controls the displayed square-root logarithm. -/
theorem parameter_irrationalityExponent_bounds
    (t : ℝ) (ht : 2 < t) (halg : IsAlgebraic ℚ t) :
    2 ≤ irrationalityExponent (value t) ∧
      irrationalityExponent (value t) ≤
        2 * (Module.finrank ℚ (AlgebraicLogField.RealField t) : ℝ) :=
  irrationalityExponent_bounds_of_eventualLowerBoundAbove
    (parameter_eventualLowerBound t ht halg)

theorem parameter_irrationalityExponent_eq_two
    (t : ℝ) (ht : 2 < t) (halg : IsAlgebraic ℚ t)
    (hdegree : Module.finrank ℚ (AlgebraicLogField.RealField t) = 1) :
    irrationalityExponent (value t) = 2 := by
  obtain ⟨hlo, hhi⟩ := parameter_irrationalityExponent_bounds t ht halg
  rw [hdegree, Nat.cast_one, mul_one] at hhi
  exact le_antisymm hhi hlo

/-- Rational parameters generate the degree-one real field. -/
theorem rational_field_finrank (q : ℚ) :
    Module.finrank ℚ (AlgebraicLogField.RealField (q : ℝ)) = 1 := by
  change Module.finrank ℚ (IntermediateField.adjoin ℚ ({(q : ℝ)} : Set ℝ)) = 1
  rw [IntermediateField.adjoin_simple_eq_bot_iff.mpr
    (SubfieldClass.ratCast_mem (⊥ : IntermediateField ℚ ℝ) q)]
  exact IntermediateField.finrank_bot

/-- For every rational parameter greater than two, the exponent is exactly two. -/
theorem rational_parameter_irrationalityExponent_eq_two (q : ℚ) (hq : 2 < q) :
    irrationalityExponent (value (q : ℝ)) = 2 := by
  apply parameter_irrationalityExponent_eq_two (q : ℝ)
    (by exact_mod_cast hq) (isAlgebraic_ratCast ℚ q)
  exact rational_field_finrank q

end QuadraticPi.ReciprocalTraceParameterTheorem


==> anc/lean/QuadraticPi/RestrictedLogarithmicPowers.lean <==
import QuadraticPi.ActualRestrictedPowerExponent
import QuadraticPi.RationalLogarithmTheorem
import QuadraticPi.NormalizedQuadraticLogarithmTheorem

/-!
# Restricted approximation of logarithmic powers

These corollaries concern only the indicated rational power classes. They do
not assert an unrestricted irrationality exponent for a nonlinear power.
-/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi

/-- Powers of a rational logarithm, approximated by rational nth powers. -/
theorem rationalLogarithm_restricted_power_exponent
    (a : ℚ) (ha : 0 < a) (ha1 : a ≠ 1) (n : ℕ) (hn : 0 < n) :
    restrictedIrrationalityExponent ((Real.log (a : ℝ))^n) (RationalPowerClass 1 n) =
      ENNReal.ofReal (2 / (n : ℝ)) := by
  simpa only [Rat.cast_one, one_mul] using
    RestrictedPower.exponent_eq_of_eventualLowerBound
      (rationalLogarithm_eventualLowerBound a ha ha1) 1 (by norm_num) n hn

/-- Squared quadratic-unit logarithms, approximated within `d * ℚ²`. -/
theorem quadraticLogarithm_restricted_square_exponent
    (d : ℕ) (hd : 0 < d) (u v : ℚ)
    (hpos : 0 < (u : ℝ) + (v : ℝ) * Real.sqrt (d : ℝ))
    (hne : (u : ℝ) + (v : ℝ) * Real.sqrt (d : ℝ) ≠ 1)
    (hnorm : (u^2 - (d : ℚ) * v^2)^2 = 1) :
    restrictedIrrationalityExponent
      ((Real.log ((u : ℝ) + (v : ℝ) * Real.sqrt (d : ℝ)))^2)
      (RationalPowerClass (d : ℚ) 2) = 1 := by
  have hdR : (0 : ℝ) < d := by exact_mod_cast hd
  have hs : Real.sqrt (d : ℝ)^2 = ((d : ℚ) : ℝ) := by
    simpa only [Rat.cast_natCast] using Real.sq_sqrt hdR.le
  simpa using restricted_power_exponent_eq (Real.sqrt_pos.mpr hdR)
    2 (by norm_num) (d : ℚ) hs
    (normalizedQuadraticLogarithm_irrationalityExponent_eq_two d hd u v hpos hne hnorm)

/-- The golden-ratio logarithm squared, restricted to `5 * ℚ²`. -/
theorem goldenRatioLogarithm_restricted_square_exponent :
    restrictedIrrationalityExponent ((Real.log ((1 + Real.sqrt 5) / 2))^2)
      (RationalPowerClass 5 2) = 1 := by
  have hs : Real.sqrt (5 : ℝ)^2 = ((5 : ℚ) : ℝ) := by
    norm_num [Real.sq_sqrt (by norm_num : (0 : ℝ) ≤ 5)]
  simpa using restricted_power_exponent_eq
    (Real.sqrt_pos.mpr (by norm_num : (0 : ℝ) < 5))
    2 (by norm_num) 5 hs goldenRatioNormalized_irrationalityExponent_eq_two

/-- The logarithm of `1+√2` squared, restricted to `2 * ℚ²`. -/
theorem oneAddSqrtTwoLogarithm_restricted_square_exponent :
    restrictedIrrationalityExponent ((Real.log (1 + Real.sqrt 2))^2)
      (RationalPowerClass 2 2) = 1 := by
  have hs : Real.sqrt (2 : ℝ)^2 = ((2 : ℚ) : ℝ) := by
    norm_num [Real.sq_sqrt (by norm_num : (0 : ℝ) ≤ 2)]
  simpa using restricted_power_exponent_eq
    (Real.sqrt_pos.mpr (by norm_num : (0 : ℝ) < 2))
    2 (by norm_num) 2 hs oneAddSqrtTwoNormalized_irrationalityExponent_eq_two

end QuadraticPi


==> anc/lean/QuadraticPi/RestrictedPowerEstimates.lean <==
import QuadraticPi.RationalScaling
import Mathlib.Data.Rat.Lemmas
import Mathlib.Data.Rat.Cast.Order
import Mathlib.Algebra.Order.Ring.Abs
import Mathlib.Data.Set.Finite.Lattice

/-! Elementary estimates for rational power classes, always using the
reduced denominator of the resulting rational number. -/

set_option autoImplicit false
noncomputable section

namespace QuadraticPi.RestrictedPower

theorem den_mul_le (a r : ℚ) : (a * r).den ≤ a.den * r.den := by
  rw [Rat.den_mul]
  exact Nat.div_le_self _ _

theorem den_mul_pow_le (a r : ℚ) (n : ℕ) :
    (a * r ^ n).den ≤ a.den * r.den ^ n := by
  simpa only [Rat.den_pow] using den_mul_le a (r ^ n)

theorem pow_den_le (a r : ℚ) (ha : a ≠ 0) (n : ℕ) :
    r.den ^ n ≤ a⁻¹.den * (a * r ^ n).den := by
  simpa only [inv_mul_cancel_left₀ ha, Rat.den_pow] using den_mul_le a⁻¹ (a * r ^ n)

theorem infinite_power_image (a : ℚ) (ha : a ≠ 0) (n : ℕ) (hn : 0 < n)
    {s : Set ℚ} (hs : s.Infinite) : ((fun r => a * r ^ n) '' s).Infinite := by
  intro hf
  apply hs
  apply Set.Finite.of_finite_fibers (fun r : ℚ => a * r ^ n) hf
  rintro t ⟨r, hr, rfl⟩
  apply (Set.toFinite ({r, -r} : Set ℚ)).subset
  rintro u ⟨hu, heq⟩
  have he : a * u ^ n = a * r ^ n := heq
  have hp : u ^ n = r ^ n := mul_left_cancel₀ ha he
  rcases (pow_eq_pow_iff_of_ne_zero (Nat.ne_zero_of_lt hn)).mp hp with h | ⟨h, _⟩
  · simp [h]
  · simp [h]

theorem nonnegative_power_lower (u v : ℝ) (hu : 0 ≤ u) (hv : 0 ≤ v)
    (n : ℕ) (hn : 0 < n) :
    u ^ (n - 1) * |u - v| ≤ |u ^ n - v ^ n| := by
  have huN : u ^ n = u ^ (n - 1) * u := by
    rw [← pow_succ]; congr 1; omega
  have hvN : v ^ n = v ^ (n - 1) * v := by
    rw [← pow_succ]; congr 1; omega
  rcases le_total u v with huv | hvu
  · rw [abs_of_nonpos (sub_nonpos.mpr huv),
      abs_of_nonpos (sub_nonpos.mpr (pow_le_pow_left₀ hu huv n))]
    have hmul := mul_le_mul_of_nonneg_right (pow_le_pow_left₀ hu huv (n - 1)) hv
    rw [huN, hvN]
    nlinarith
  · rw [abs_of_nonneg (sub_nonneg.mpr hvu),
      abs_of_nonneg (sub_nonneg.mpr (pow_le_pow_left₀ hv hvu n))]
    have hmul := mul_le_mul_of_nonneg_right (pow_le_pow_left₀ hv hvu (n - 1)) hv
    rw [huN, hvN]
    nlinarith

theorem power_lower (y t : ℝ) (n : ℕ) (hn : 0 < n) :
    |y| ^ (n - 1) * |(|y| - |t|)| ≤ |y ^ n - t ^ n| := by
  apply (nonnegative_power_lower |y| |t| (abs_nonneg _) (abs_nonneg _) n hn).trans
  simpa only [← abs_pow] using abs_abs_sub_abs_le_abs_sub (y ^ n) (t ^ n)

theorem power_upper_near (y t : ℝ) (n : ℕ) (h : |y - t| ≤ 1) :
    |y ^ n - t ^ n| ≤ ((n : ℝ) * (|y| + 1) ^ (n - 1)) * |y - t| := by
  have ht : |t| ≤ |y| + 1 := by
    have := abs_add_le (t-y) y
    rw [sub_add_cancel, abs_sub_comm t y] at this
    linarith
  have hmax : max |y| |t| ≤ |y| + 1 := max_le (by linarith) ht
  have hpow := pow_le_pow_left₀ (le_trans (abs_nonneg y) (le_max_left _ _)) hmax (n - 1)
  calc
    _ ≤ |y-t| * (n : ℝ) * max |y| |t| ^ (n-1) := abs_pow_sub_pow_le y t n
    _ ≤ |y-t| * (n : ℝ) * (|y|+1) ^ (n-1) :=
      mul_le_mul_of_nonneg_left hpow (by positivity)
    _ = _ := by ring

theorem eventualLowerBound_abs {y : ℝ} (hy : EventualLowerBound y) : EventualLowerBound |y| := by
  rcases le_total 0 y with h | h
  · simpa only [abs_of_nonneg h] using hy
  · simpa only [abs_of_nonpos h] using hy.neg

theorem positive_power_error {y : ℝ} (hy : Irrational y) (a : ℚ) (ha : 0 < a)
    (r : ℚ) (n : ℕ) (hn : 0 < n) :
    0 < |(a : ℝ) * y ^ n - ((a * r ^ n : ℚ) : ℝ)| := by
  apply abs_pos.mpr
  intro h
  have haR : (a : ℝ) ≠ 0 := by exact_mod_cast (ne_of_gt ha)
  have hp : y ^ n = (r : ℝ) ^ n := by
    apply mul_left_cancel₀ haR
    simpa only [Rat.cast_mul, Rat.cast_pow] using sub_eq_zero.mp h
  rcases (pow_eq_pow_iff_of_ne_zero (Nat.ne_zero_of_lt hn)).mp hp with he | ⟨he, _⟩
  · exact hy.ne_rat r he
  · exact hy.ne_rat (-r) (by simpa using he)

end QuadraticPi.RestrictedPower


==> anc/lean/QuadraticPi/ScalarMatchingAllEmbeddingRigidity.lean <==
import QuadraticPi.ScalarMatchingInvariantConverse

/-! All-embedding scalar matching descends to a field generated by one
quadratic scalar. The ambient field can be larger; the degree bound applies
to the actual generated field, or to the ambient field under minimality. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.ScalarMatchingAllEmbeddingRigidity
open ScalarMatchingInvariantField ScalarMatchingInvariantEmbeddings ScalarMatchingInvariantConverse
variable {E : Type*} [Field E] [NumberField E]

/-- A subfield fixed by every complex embedding is the rational base field.
The exact embedding-extension counts and the tower degree are reused. -/
theorem intermediateField_eq_bot_of_all_embeddings_fix (K : IntermediateField ℚ E)
    (iota : E →+* ℂ) (hall : ∀ sigma : E →+* ℂ, ∀ y ∈ K, sigma y = iota y) :
    K = ⊥ := by
  classical
  obtain ⟨SK, hmemK, hcardK, _⟩ := exists_embeddings_over_intermediateField K iota
  obtain ⟨SQ, hmemQ, hcardQ, _⟩ :=
    exists_embeddings_over_intermediateField (⊥ : IntermediateField ℚ E) iota
  have hbot (sigma : E →+* ℂ) :
      ∀ y ∈ (⊥ : IntermediateField ℚ E), sigma y = iota y := by
    intro y hy
    obtain ⟨q, rfl⟩ := IntermediateField.mem_bot.mp hy
    rw [sigma.map_rat_algebraMap, iota.map_rat_algebraMap]
  have hsets : SK = SQ := by
    ext sigma
    rw [hmemK, hmemQ]
    exact ⟨fun _ => hbot sigma, fun _ => hall sigma⟩
  have hindex : Module.finrank K E = Module.finrank ℚ E := by
    calc
      _ = SK.card := hcardK.symm
      _ = SQ.card := by rw [hsets]
      _ = Module.finrank (⊥ : IntermediateField ℚ E) E := hcardQ
      _ = _ := IntermediateField.finrank_bot'
  apply IntermediateField.finrank_eq_one_iff.mp
  apply mul_right_cancel₀ (Nat.ne_of_gt (Module.finrank_pos (R := K) (M := E)))
  simpa only [one_mul] using (Module.finrank_mul_finrank ℚ K E).trans hindex.symm

theorem a_mem_adjoin_c_of_invariantField_eq_bot (a c : E) (hc : c ≠ 0)
    (hK : invariantField a c = ⊥) :
    a ∈ IntermediateField.adjoin ℚ ({c} : Set E) := by
  let J := IntermediateField.adjoin ℚ ({c} : Set E)
  have hs : a + a⁻¹ ∈ (⊥ : IntermediateField ℚ E) := by
    rw [← hK]
    exact IntermediateField.subset_adjoin ℚ _ (by simp)
  have ht : c * (a - a⁻¹) ∈ (⊥ : IntermediateField ℚ E) := by
    rw [← hK]
    exact IntermediateField.subset_adjoin ℚ _ (by simp)
  have hsJ : a + a⁻¹ ∈ J := (show (⊥ : IntermediateField ℚ E) ≤ J from bot_le) hs
  have htJ : c * (a - a⁻¹) ∈ J := (show (⊥ : IntermediateField ℚ E) ≤ J from bot_le) ht
  have hcJ : c ∈ J := IntermediateField.subset_adjoin ℚ _ (by simp)
  have hcancel : (c * (a - a⁻¹)) / c = a - a⁻¹ := by
    apply (div_eq_iff hc).mpr
    ring
  have hexpr : ((a + a⁻¹) + (c * (a - a⁻¹)) / c) / 2 = a := by
    rw [hcancel]
    apply (div_eq_iff (by norm_num : (2 : E) ≠ 0)).mpr
    ring
  change a ∈ J
  rw [← hexpr]
  exact J.div_mem (J.add_mem hsJ (J.div_mem htJ hcJ)) (J.natCast_mem 2)

theorem invariantField_eq_bot_of_all_matching (hGS : CitedGelfondSchneider)
    (a c : E) (hc : c ≠ 0) (iota : E →+* ℂ) (x : ℝ) (hx : x ≠ 0)
    (hall : ∀ sigma : E →+* ℂ, Complex.exp (sigma c * (x : ℂ)) = sigma a) :
    invariantField a c = ⊥ := by
  apply intermediateField_eq_bot_of_all_embeddings_fix (invariantField a c) iota
  intro sigma
  exact (matching_iff_fixes hGS a c hc iota sigma x hx (hall iota)).mp (hall sigma)

theorem c_sq_rational_of_all_matching (hGS : CitedGelfondSchneider)
    (a c : E) (hc : c ≠ 0) (iota : E →+* ℂ) (x : ℝ) (hx : x ≠ 0)
    (hall : ∀ sigma : E →+* ℂ, Complex.exp (sigma c * (x : ℂ)) = sigma a) :
    ∃ q : ℚ, c ^ 2 = (q : E) := by
  have hmem : c ^ 2 ∈ invariantField a c := IntermediateField.subset_adjoin ℚ _ (by simp)
  rw [invariantField_eq_bot_of_all_matching hGS a c hc iota x hx hall] at hmem
  obtain ⟨q, hq⟩ := IntermediateField.mem_bot.mp hmem
  exact ⟨q, hq.symm⟩

theorem a_mem_adjoin_c_of_all_matching (hGS : CitedGelfondSchneider)
    (a c : E) (hc : c ≠ 0) (iota : E →+* ℂ) (x : ℝ) (hx : x ≠ 0)
    (hall : ∀ sigma : E →+* ℂ, Complex.exp (sigma c * (x : ℂ)) = sigma a) :
    a ∈ IntermediateField.adjoin ℚ ({c} : Set E) :=
  a_mem_adjoin_c_of_invariantField_eq_bot a c hc
    (invariantField_eq_bot_of_all_matching hGS a c hc iota x hx hall)

theorem adjoin_pair_eq_adjoin_c_of_all_matching (hGS : CitedGelfondSchneider)
    (a c : E) (hc : c ≠ 0) (iota : E →+* ℂ) (x : ℝ) (hx : x ≠ 0)
    (hall : ∀ sigma : E →+* ℂ, Complex.exp (sigma c * (x : ℂ)) = sigma a) :
    IntermediateField.adjoin ℚ ({a, c} : Set E) = IntermediateField.adjoin ℚ ({c} : Set E) := by
  apply le_antisymm
  · apply IntermediateField.adjoin_le_iff.mpr
    have haMem := a_mem_adjoin_c_of_all_matching hGS a c hc iota x hx hall
    intro y hy
    rcases Set.mem_insert_iff.mp hy with rfl | hy
    · exact haMem
    · exact IntermediateField.subset_adjoin ℚ _ hy
  · apply IntermediateField.adjoin.mono
    intro y hy
    simp only [Set.mem_singleton_iff] at hy
    simp [hy]

theorem adjoin_c_finrank_le_two_of_sq_rational (c : E) (q : ℚ)
    (hq : c ^ 2 = (q : E)) :
    Module.finrank ℚ (IntermediateField.adjoin ℚ ({c} : Set E)) ≤ 2 := by
  let p : Polynomial ℚ := Polynomial.X ^ 2 - Polynomial.C q
  have hp : p.Monic := Polynomial.monic_X_pow_sub_C q (by norm_num)
  have hz : Polynomial.aeval c p = 0 := by simp [p, hq]
  have hi : IsIntegral ℚ c := ⟨p, hp, hz⟩
  rw [IntermediateField.adjoin.finrank hi]
  calc
    (minpoly ℚ c).natDegree ≤ p.natDegree :=
      Polynomial.natDegree_le_natDegree (minpoly.min ℚ c hp hz)
    _ = 2 := Polynomial.natDegree_X_pow_sub_C

theorem generatedField_finrank_le_two_of_all_matching (hGS : CitedGelfondSchneider)
    (a c : E) (hc : c ≠ 0) (iota : E →+* ℂ) (x : ℝ) (hx : x ≠ 0)
    (hall : ∀ sigma : E →+* ℂ, Complex.exp (sigma c * (x : ℂ)) = sigma a) :
    Module.finrank ℚ (IntermediateField.adjoin ℚ ({a, c} : Set E)) ≤ 2 := by
  rw [adjoin_pair_eq_adjoin_c_of_all_matching hGS a c hc iota x hx hall]
  obtain ⟨q, hq⟩ := c_sq_rational_of_all_matching hGS a c hc iota x hx hall
  exact adjoin_c_finrank_le_two_of_sq_rational c q hq

theorem ambient_finrank_le_two_of_all_matching_minimal (hGS : CitedGelfondSchneider)
    (a c : E) (hc : c ≠ 0)
    (hgen : IntermediateField.adjoin ℚ ({a, c} : Set E) = ⊤)
    (iota : E →+* ℂ) (x : ℝ) (hx : x ≠ 0)
    (hall : ∀ sigma : E →+* ℂ, Complex.exp (sigma c * (x : ℂ)) = sigma a) :
    Module.finrank ℚ E ≤ 2 := by
  have h := finrank_invariantField_le_two a c hc hgen
  rw [invariantField_eq_bot_of_all_matching hGS a c hc iota x hx hall,
    IntermediateField.finrank_bot'] at h
  exact h

/-- The unnumbered rigidity paragraph after the invariant-field theorem,
for any containing number field and its actual generated subfield. -/
theorem all_matching_rigidity (hGS : CitedGelfondSchneider)
    (a c : E) (hc : c ≠ 0) (iota : E →+* ℂ) (x : ℝ) (hx : x ≠ 0)
    (hall : ∀ sigma : E →+* ℂ, Complex.exp (sigma c * (x : ℂ)) = sigma a) :
    (∃ q : ℚ, c ^ 2 = (q : E)) ∧
    a ∈ IntermediateField.adjoin ℚ ({c} : Set E) ∧
    IntermediateField.adjoin ℚ ({a, c} : Set E) = IntermediateField.adjoin ℚ ({c} : Set E) ∧
    Module.finrank ℚ (IntermediateField.adjoin ℚ ({a, c} : Set E)) ≤ 2 := by
  exact ⟨c_sq_rational_of_all_matching hGS a c hc iota x hx hall,
    a_mem_adjoin_c_of_all_matching hGS a c hc iota x hx hall,
    adjoin_pair_eq_adjoin_c_of_all_matching hGS a c hc iota x hx hall,
    generatedField_finrank_le_two_of_all_matching hGS a c hc iota x hx hall⟩

end QuadraticPi.ScalarMatchingAllEmbeddingRigidity


==> anc/lean/QuadraticPi/ScalarMatchingInvariantConverse.lean <==
import QuadraticPi.ScalarMatchingRationalConjugacy
import QuadraticPi.ScalarMatchingInvariantDegreeTheorem
import Mathlib.Analysis.SpecialFunctions.Complex.Log

/-! The invariant-field converse relative to the explicitly cited general
Gel'fond--Schneider theorem, in its arbitrary-logarithm-branch form.
The cited theorem is an argument, with no new global mathematical premise.
The period case and all algebraic and embedding-count steps are proved. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.ScalarMatchingInvariantConverse
open ScalarMatchingInvariantField ScalarMatchingInvariantEmbeddings

/-- Classical Gel'fond--Schneider, for any chosen logarithm of the base.
Reference: Baker, Transcendental Number Theory (1975), Chapters 1--2.
This general statement is a cited input, not a theorem imported here. -/
def CitedGelfondSchneider : Prop :=
  ∀ alpha beta logAlpha : ℂ, IsAlgebraic ℚ alpha → alpha ≠ 0 → alpha ≠ 1 →
    IsAlgebraic ℚ beta → (∀ q : ℚ, beta ≠ (q : ℂ)) →
    Complex.exp logAlpha = alpha → Transcendental ℚ (Complex.exp (beta * logAlpha))

theorem period_ratio_rational (z w : ℂ) (hz : z ≠ 0)
    (hez : Complex.exp z = 1) (hew : Complex.exp w = 1) :
    ∃ q : ℚ, w / z = (q : ℂ) := by
  obtain ⟨n, hn⟩ := Complex.exp_eq_one_iff.mp hez
  obtain ⟨k, hk⟩ := Complex.exp_eq_one_iff.mp hew
  have hn0 : n ≠ 0 := by
    intro hnz
    apply hz
    simp only [hn, hnz, Int.cast_zero, zero_mul]
  have hnC : (n : ℂ) ≠ 0 := by exact_mod_cast hn0
  refine ⟨(k : ℚ) / (n : ℚ), ?_⟩
  rw [hn, hk]
  push_cast
  field_simp [hnC, Complex.two_pi_I_ne_zero]

variable {E : Type*} [Field E] [NumberField E]

theorem embedding_value_isAlgebraic (sigma : E →+* ℂ) (a : E) :
    IsAlgebraic ℚ (sigma a) :=
  ((IsIntegral.of_finite ℚ a).map sigma.toRatAlgHom).isAlgebraic

theorem matching_scalar_ratio_rational (hGS : CitedGelfondSchneider)
    (a c : E) (hc : c ≠ 0) (iota sigma : E →+* ℂ) (x : ℝ) (hx : x ≠ 0)
    (hi : Complex.exp (iota c * (x : ℂ)) = iota a)
    (hs : Complex.exp (sigma c * (x : ℂ)) = sigma a) :
    ∃ q : ℚ, sigma c / iota c = (q : ℂ) := by
  have hci : iota c ≠ 0 := (map_ne_zero iota).mpr hc
  have hxC : (x : ℂ) ≠ 0 := by exact_mod_cast hx
  by_cases ha : a = 1
  · have hez : Complex.exp (iota c * (x : ℂ)) = 1 := by simpa only [ha, map_one] using hi
    have hew : Complex.exp (sigma c * (x : ℂ)) = 1 := by simpa only [ha, map_one] using hs
    obtain ⟨q, hq⟩ := period_ratio_rational (iota c * (x : ℂ)) (sigma c * (x : ℂ))
      (mul_ne_zero hci hxC) hez hew
    refine ⟨q, ?_⟩
    simpa only [mul_div_mul_right _ _ hxC] using hq
  · by_contra hq
    push Not at hq
    have ha0 : iota a ≠ 0 := by rw [← hi]; exact Complex.exp_ne_zero _
    have ha1 : iota a ≠ 1 := by
      intro hh
      apply ha
      exact iota.injective (by simpa only [map_one] using hh)
    have hbeta : IsAlgebraic ℚ (sigma c / iota c) :=
      by simpa only [div_eq_mul_inv] using
        ((embedding_value_isAlgebraic sigma c).isIntegral.mul
          (embedding_value_isAlgebraic iota c).isIntegral.inv).isAlgebraic
    have he : (sigma c / iota c) * (iota c * (x : ℂ)) = sigma c * (x : ℂ) := by
      field_simp
    have ht := hGS (iota a) (sigma c / iota c) (iota c * (x : ℂ))
      (embedding_value_isAlgebraic iota a) ha0 ha1 hbeta hq hi
    apply ht
    rw [he, hs]
    exact embedding_value_isAlgebraic sigma a

theorem matching_iff_actions (hGS : CitedGelfondSchneider)
    (a c : E) (hc : c ≠ 0) (iota sigma : E →+* ℂ) (x : ℝ) (hx : x ≠ 0)
    (hi : Complex.exp (iota c * (x : ℂ)) = iota a) :
    Complex.exp (sigma c * (x : ℂ)) = sigma a ↔
      (sigma c = iota c ∧ sigma a = iota a) ∨
        (sigma c = -(iota c) ∧ sigma a = (iota a)⁻¹) := by
  constructor
  · intro hs
    obtain ⟨q, hq⟩ := matching_scalar_ratio_rational hGS a c hc iota sigma x hx hi hs
    have hci : iota c ≠ 0 := (map_ne_zero iota).mpr hc
    have hscale : sigma c = (q : ℂ) * iota c := (div_eq_iff hci).mp hq
    rcases ScalarMatchingRationalConjugacy.rational_scale_of_embeddings c hc iota sigma q hscale with
      hq1 | hqm1
    · left
      have he : sigma c = iota c := by simpa only [hq1, Rat.cast_one, one_mul] using hscale
      exact ⟨he, by rw [he, hi] at hs; exact hs.symm⟩
    · right
      have he : sigma c = -(iota c) := by
        simpa only [hqm1, Rat.cast_neg, Rat.cast_one, neg_one_mul] using hscale
      refine ⟨he, ?_⟩
      rw [he, neg_mul, Complex.exp_neg, hi] at hs
      exact hs.symm
  · intro ha
    exact fixing_embedding_matches a c hc iota sigma x hi ((fixes_iff_actions a c hc iota sigma).mpr ha)

theorem matching_iff_fixes (hGS : CitedGelfondSchneider)
    (a c : E) (hc : c ≠ 0) (iota sigma : E →+* ℂ) (x : ℝ) (hx : x ≠ 0)
    (hi : Complex.exp (iota c * (x : ℂ)) = iota a) :
    Complex.exp (sigma c * (x : ℂ)) = sigma a ↔ FixesInvariantField a c iota sigma :=
  (matching_iff_actions hGS a c hc iota sigma x hx hi).trans (fixes_iff_actions a c hc iota sigma).symm

theorem exists_exact_matching_embeddings (hGS : CitedGelfondSchneider)
    (a c : E) (hc : c ≠ 0) (iota : E →+* ℂ) (x : ℝ) (hx : x ≠ 0)
    (hi : Complex.exp (iota c * (x : ℂ)) = iota a) :
    ∃ S : Finset (E →+* ℂ),
      (∀ sigma, sigma ∈ S ↔ Complex.exp (sigma c * (x : ℂ)) = sigma a) ∧
      S.card = Module.finrank (invariantField a c) E ∧ S.Nonempty := by
  obtain ⟨S, hmem, hcard, hnonempty⟩ := exists_embeddings_over_intermediateField (invariantField a c) iota
  refine ⟨S, ?_, hcard, hnonempty⟩
  intro sigma
  exact (hmem sigma).trans (matching_iff_fixes hGS a c hc iota sigma x hx hi).symm

theorem exists_exact_matching_embeddings_minimal (hGS : CitedGelfondSchneider)
    (a c : E) (hc : c ≠ 0)
    (hgen : IntermediateField.adjoin ℚ ({a, c} : Set E) = ⊤)
    (iota : E →+* ℂ) (x : ℝ) (hx : x ≠ 0)
    (hi : Complex.exp (iota c * (x : ℂ)) = iota a) :
    ∃ S : Finset (E →+* ℂ),
      (∀ sigma, sigma ∈ S ↔ Complex.exp (sigma c * (x : ℂ)) = sigma a) ∧
      S.card = Module.finrank (invariantField a c) E ∧ S.Nonempty ∧
      (S.card = 1 ∨ S.card = 2) := by
  obtain ⟨S, hmem, hcard, hnonempty⟩ := exists_exact_matching_embeddings hGS a c hc iota x hx hi
  refine ⟨S, hmem, hcard, hnonempty, ?_⟩
  rw [hcard]
  exact finrank_invariantField_eq_one_or_two a c hc hgen

/-- The complete displayed invariant-field theorem relative to the accepted
classical input: exponent bounds, the converse, and the exact minimal-field
matching set and its index-one-or-two count. -/
theorem invariantField_theorem (hGS : CitedGelfondSchneider)
    (a c : E) (hc : c ≠ 0)
    (hgen : IntermediateField.adjoin ℚ ({a, c} : Set E) = ⊤)
    (iota : E →+* ℂ) (x : ℝ) (hx : x ≠ 0)
    (hi : Complex.exp (iota c * (x : ℂ)) = iota a) :
    (2 ≤ irrationalityExponent x ∧
      irrationalityExponent x ≤ 2 * (Module.finrank ℚ (invariantField a c) : ℝ)) ∧
    (∀ sigma : E →+* ℂ,
      Complex.exp (sigma c * (x : ℂ)) = sigma a ↔ FixesInvariantField a c iota sigma) ∧
    ∃ S : Finset (E →+* ℂ),
      (∀ sigma, sigma ∈ S ↔ Complex.exp (sigma c * (x : ℂ)) = sigma a) ∧
      S.card = Module.finrank (invariantField a c) E ∧ S.Nonempty ∧
      (S.card = 1 ∨ S.card = 2) := by
  exact ⟨ScalarMatchingInvariantDegreeTheorem.invariantField_irrationalityExponent_bounds
    a c hc iota x hx hi,
    (fun sigma => matching_iff_fixes hGS a c hc iota sigma x hx hi),
    exists_exact_matching_embeddings_minimal hGS a c hc hgen iota x hx hi⟩

end QuadraticPi.ScalarMatchingInvariantConverse


==> anc/lean/QuadraticPi/ScalarMatchingInvariantDegreeTheorem.lean <==
import QuadraticPi.ScalarMatchingInvariantEmbeddings
import QuadraticPi.PartialEmbeddingLogarithmTheorem

/-!
# The invariant-field irrationality-exponent bound

For a number field `E`, nonzero `c : E`, and a nonzero real `x` with
`exp (ι c * x) = ι a` at a distinguished complex embedding, the actual field
`K = ℚ(c², a + a⁻¹, c * (a - a⁻¹))` gives `2 ≤ μ(x) ≤ 2 [K:ℚ]`.
Only the selected set of embeddings fixing `K` is used. Neither minimality
of the ambient field nor the converse classification of all matching
embeddings is assumed.
-/

set_option autoImplicit false
noncomputable section

namespace QuadraticPi.ScalarMatchingInvariantDegreeTheorem

open ScalarMatchingInvariantField ScalarMatchingInvariantEmbeddings

variable {E : Type*} [Field E] [NumberField E]

/-- The embedding ratio cancels to the invariant-field degree in the field tower. -/
theorem degree_ratio (K : IntermediateField ℚ E) :
    2 * (Module.finrank ℚ E : ℝ) / (Module.finrank K E : ℝ) =
      2 * (Module.finrank ℚ K : ℝ) := by
  have hdim : (Module.finrank ℚ E : ℝ) =
      (Module.finrank ℚ K : ℝ) * (Module.finrank K E : ℝ) := by
    exact_mod_cast (Module.finrank_mul_finrank ℚ K E).symm
  have hpos : 0 < Module.finrank K E := Module.finrank_pos
  have hne : (Module.finrank K E : ℝ) ≠ 0 := by exact_mod_cast hpos.ne'
  rw [hdim, ← mul_assoc, mul_div_cancel_right₀ _ hne]

/-- Actual all-denominator bounds above twice the invariant-field degree. -/
theorem invariantField_eventualLowerBound (a c : E) (hc : c ≠ 0)
    (ι : E →+* ℂ) (x : ℝ) (hx : x ≠ 0)
    (hmatch : Complex.exp (ι c * (x : ℂ)) = ι a) :
    EventualLowerBoundAbove x (2 * (Module.finrank ℚ (invariantField a c) : ℝ)) := by
  obtain ⟨S, hmem, hcard, hnonempty⟩ :=
    exists_embeddings_over_intermediateField (invariantField a c) ι
  have hS : ∀ σ ∈ S, Complex.exp (σ c * (x : ℂ)) = σ a := by
    intro σ hσ
    exact fixing_embedding_matches a c hc ι σ x hmatch ((hmem σ).mp hσ)
  have hb := partialScalarMatchingLogarithm_eventualLowerBound a c hc x hx S hnonempty hS
  rw [hcard, degree_ratio] at hb
  exact hb

theorem invariantField_irrational (a c : E) (hc : c ≠ 0)
    (ι : E →+* ℂ) (x : ℝ) (hx : x ≠ 0)
    (hmatch : Complex.exp (ι c * (x : ℂ)) = ι a) : Irrational x :=
  irrational_of_eventualLowerBoundAbove
    (invariantField_eventualLowerBound a c hc ι x hx hmatch)

/-- The ordinary irrationality exponent is bounded using only a proved matching subset. -/
theorem invariantField_irrationalityExponent_bounds (a c : E) (hc : c ≠ 0)
    (ι : E →+* ℂ) (x : ℝ) (hx : x ≠ 0)
    (hmatch : Complex.exp (ι c * (x : ℂ)) = ι a) :
    2 ≤ irrationalityExponent x ∧
      irrationalityExponent x ≤ 2 * (Module.finrank ℚ (invariantField a c) : ℝ) :=
  irrationalityExponent_bounds_of_eventualLowerBoundAbove
    (invariantField_eventualLowerBound a c hc ι x hx hmatch)

/-- Degree one of the invariant field gives the exact endpoint two. -/
theorem invariantField_irrationalityExponent_eq_two (a c : E) (hc : c ≠ 0)
    (ι : E →+* ℂ) (x : ℝ) (hx : x ≠ 0)
    (hmatch : Complex.exp (ι c * (x : ℂ)) = ι a)
    (hdegree : Module.finrank ℚ (invariantField a c) = 1) :
    irrationalityExponent x = 2 := by
  obtain ⟨hlo, hhi⟩ := invariantField_irrationalityExponent_bounds a c hc ι x hx hmatch
  rw [hdegree, Nat.cast_one, mul_one] at hhi
  exact le_antisymm hhi hlo

end QuadraticPi.ScalarMatchingInvariantDegreeTheorem


==> anc/lean/QuadraticPi/ScalarMatchingInvariantEmbeddings.lean <==
import QuadraticPi.ScalarMatchingInvariantField
import Mathlib.FieldTheory.PrimitiveElement

/-!
# Exact count of embeddings fixing the scalar-matching invariant field

An embedding of the base intermediate field into the algebraically closed
field `ℂ` has exactly the extension degree many extensions in characteristic
zero. The finite set here consists of actual ring embeddings into `ℂ`, and
membership means agreement with the distinguished embedding on the entire
intermediate field. Specializing to the invariant field supplies a nonempty
set of matching embeddings of size one or two. No converse classification
of arbitrary exponential matching is asserted.
-/

set_option autoImplicit false
noncomputable section

namespace QuadraticPi.ScalarMatchingInvariantEmbeddings

open ScalarMatchingInvariantField

variable {E : Type*} [Field E] [Algebra ℚ E]

/-- Count actual complex extensions of a fixed embedding of an intermediate field. -/
theorem exists_embeddings_over_intermediateField (K : IntermediateField ℚ E)
    [FiniteDimensional K E] (ι : E →+* ℂ) :
    ∃ S : Finset (E →+* ℂ),
      (∀ σ, σ ∈ S ↔ ∀ y ∈ K, σ y = ι y) ∧
      S.card = Module.finrank K E ∧ S.Nonempty := by
  classical
  let : Algebra K ℂ := (ι.comp K.subtype).toAlgebra
  have : CharZero K := charZero_of_injective_algebraMap (algebraMap ℚ K).injective
  let emb : (E →ₐ[K] ℂ) ↪ (E →+* ℂ) :=
    ⟨AlgHom.toRingHom, AlgHom.coe_ringHom_injective⟩
  let S : Finset (E →+* ℂ) := Finset.univ.map emb
  have hmem (σ : E →+* ℂ) : σ ∈ S ↔ ∀ y ∈ K, σ y = ι y := by
    constructor
    · intro hσ
      obtain ⟨φ, _, rfl⟩ := Finset.mem_map.mp hσ
      intro y hy
      change φ (algebraMap K E ⟨y, hy⟩) = algebraMap K ℂ ⟨y, hy⟩
      exact φ.commutes ⟨y, hy⟩
    · intro hσ
      let φ : E →ₐ[K] ℂ :=
        { σ with commutes' := fun y => hσ y y.property }
      exact Finset.mem_map.mpr ⟨φ, Finset.mem_univ _, rfl⟩
  refine ⟨S, hmem, ?_, ?_⟩
  · simp only [S, Finset.card_map, Finset.card_univ]
    exact AlgHom.card K E ℂ
  · exact ⟨ι, (hmem ι).mpr (fun _ _ => rfl)⟩

/-- The finite set contains every invariant-field-fixing embedding, and no others. -/
theorem exists_fixing_embeddings (a c : E) (hc : c ≠ 0)
    (hgen : IntermediateField.adjoin ℚ ({a, c} : Set E) = ⊤)
    (ι : E →+* ℂ) :
    ∃ S : Finset (E →+* ℂ),
      (∀ σ, σ ∈ S ↔ FixesInvariantField a c ι σ) ∧
      S.card = Module.finrank (invariantField a c) E ∧ S.Nonempty := by
  let : FiniteDimensional (invariantField a c) E :=
    finiteDimensional_invariantField a c hc hgen
  exact exists_embeddings_over_intermediateField (invariantField a c) ι

/-- The selected set has index-many members and every member matches the target. -/
theorem exists_matching_embeddings (a c : E) (hc : c ≠ 0)
    (hgen : IntermediateField.adjoin ℚ ({a, c} : Set E) = ⊤)
    (ι : E →+* ℂ) (x : ℝ)
    (hmatch : Complex.exp (ι c * (x : ℂ)) = ι a) :
    ∃ S : Finset (E →+* ℂ), S.Nonempty ∧
      S.card = Module.finrank (invariantField a c) E ∧
      (S.card = 1 ∨ S.card = 2) ∧
      (∀ σ, σ ∈ S ↔ FixesInvariantField a c ι σ) ∧
      ∀ σ ∈ S, Complex.exp (σ c * (x : ℂ)) = σ a := by
  obtain ⟨S, hmem, hcard, hnonempty⟩ := exists_fixing_embeddings a c hc hgen ι
  refine ⟨S, hnonempty, hcard, ?_, hmem, ?_⟩
  · rw [hcard]
    exact finrank_invariantField_eq_one_or_two a c hc hgen
  · intro σ hσ
    exact fixing_embedding_matches a c hc ι σ x hmatch ((hmem σ).mp hσ)

end QuadraticPi.ScalarMatchingInvariantEmbeddings


==> anc/lean/QuadraticPi/ScalarMatchingInvariantField.lean <==
import QuadraticPi.AlgebraicLogField

/-!
# Invariant coordinates for scalar exponential matching

The actual intermediate field generated by `c²`, `a + a⁻¹`, and
`c * (a - a⁻¹)` is fixed by an embedding exactly when it has one of
the two compatible actions on `(c,a)`. Both actions preserve the
exponential matching equation. The converse from arbitrary matching
embeddings, which requires transcendence input, is not asserted here.
-/

set_option autoImplicit false
noncomputable section

namespace QuadraticPi.ScalarMatchingInvariantField

variable {E : Type*} [Field E] [Algebra ℚ E]

def invariantField (a c : E) : IntermediateField ℚ E :=
  IntermediateField.adjoin ℚ ({c ^ 2, a + a⁻¹, c * (a - a⁻¹)} : Set E)

def FixesInvariantField (a c : E) (ι σ : E →+* ℂ) : Prop :=
  ∀ y ∈ invariantField a c, σ y = ι y

/-- Fixing the actual intermediate field is equivalent to fixing its three generators. -/
theorem fixes_iff_coordinates (a c : E) (ι σ : E →+* ℂ) :
    FixesInvariantField a c ι σ ↔
      σ c ^ 2 = ι c ^ 2 ∧
      σ a + (σ a)⁻¹ = ι a + (ι a)⁻¹ ∧
      σ c * (σ a - (σ a)⁻¹) = ι c * (ι a - (ι a)⁻¹) := by
  constructor
  · intro h
    have hs := h (c ^ 2) (IntermediateField.subset_adjoin ℚ _ (by simp))
    have ht := h (a + a⁻¹) (IntermediateField.subset_adjoin ℚ _ (by simp))
    have hu := h (c * (a - a⁻¹)) (IntermediateField.subset_adjoin ℚ _ (by simp))
    simp only [map_pow] at hs
    simp only [map_add, map_inv₀] at ht
    simp only [map_mul, map_sub, map_inv₀] at hu
    exact ⟨hs, ht, hu⟩
  · rintro ⟨hs, ht, hu⟩ y hy
    apply IntermediateField.adjoin_induction (F := ℚ) (p := fun y _ => σ y = ι y)
      (s := ({c ^ 2, a + a⁻¹, c * (a - a⁻¹)} : Set E)) ?_ ?_ ?_ ?_ ?_ hy
    · intro z hz
      simp only [Set.mem_insert_iff, Set.mem_singleton_iff] at hz
      rcases hz with rfl | rfl | rfl
      · simpa only [map_pow] using hs
      · simpa only [map_add, map_inv₀] using ht
      · simpa only [map_mul, map_sub, map_inv₀] using hu
    · intro q
      rw [σ.map_rat_algebraMap, ι.map_rat_algebraMap]
    · intro u v _ _ hu hv
      simp only [map_add, hu, hv]
    · intro u _ hu
      simp only [map_inv₀, hu]
    · intro u v _ _ hu hv
      simp only [map_mul, hu, hv]

omit [Algebra ℚ E] in
/-- The scalar's nonvanishing forces the two generator actions to have compatible signs. -/
theorem coordinates_iff_actions (a c : E) (hc : c ≠ 0) (ι σ : E →+* ℂ) :
    (σ c ^ 2 = ι c ^ 2 ∧
      σ a + (σ a)⁻¹ = ι a + (ι a)⁻¹ ∧
      σ c * (σ a - (σ a)⁻¹) = ι c * (ι a - (ι a)⁻¹)) ↔
    (σ c = ι c ∧ σ a = ι a) ∨
      (σ c = -(ι c) ∧ σ a = (ι a)⁻¹) := by
  have hci : ι c ≠ 0 := (map_ne_zero ι).mpr hc
  constructor
  · rintro ⟨hs, ht, hu⟩
    rcases sq_eq_sq_iff_eq_or_eq_neg.mp hs with hs | hs
    · left
      refine ⟨hs, ?_⟩
      rw [hs] at hu
      have hd := mul_left_cancel₀ hci hu
      linear_combination (ht + hd) / 2
    · right
      refine ⟨hs, ?_⟩
      rw [hs, neg_mul, ← mul_neg] at hu
      have hd := mul_left_cancel₀ hci hu
      linear_combination (ht - hd) / 2
  · rintro (⟨hc', ha'⟩ | ⟨hc', ha'⟩)
    · simp only [hc', ha', and_self]
    · simp only [hc', ha', neg_sq, inv_inv]
      constructor
      · trivial
      constructor <;> ring

/-- Exact characterization of the embeddings fixing the invariant field. -/
theorem fixes_iff_actions (a c : E) (hc : c ≠ 0) (ι σ : E →+* ℂ) :
    FixesInvariantField a c ι σ ↔
      (σ c = ι c ∧ σ a = ι a) ∨
      (σ c = -(ι c) ∧ σ a = (ι a)⁻¹) :=
  (fixes_iff_coordinates a c ι σ).trans (coordinates_iff_actions a c hc ι σ)

/-- Every invariant-field-fixing embedding is an actual matching embedding. -/
theorem fixing_embedding_matches (a c : E) (hc : c ≠ 0)
    (ι σ : E →+* ℂ) (x : ℝ)
    (hmatch : Complex.exp (ι c * (x : ℂ)) = ι a)
    (hfix : FixesInvariantField a c ι σ) :
    Complex.exp (σ c * (x : ℂ)) = σ a := by
  rcases (fixes_iff_actions a c hc ι σ).mp hfix with ⟨hs, ha⟩ | ⟨hs, ha⟩
  · rw [hs, ha]
    exact hmatch
  · rw [hs, ha, neg_mul, Complex.exp_neg, hmatch]

theorem adjoin_invariantField_c_eq_top (a c : E) (hc : c ≠ 0)
    (hgen : IntermediateField.adjoin ℚ ({a, c} : Set E) = ⊤) :
    IntermediateField.adjoin (invariantField a c) ({c} : Set E) = ⊤ := by
  have : CharZero E := charZero_of_injective_algebraMap (algebraMap ℚ E).injective
  let K := invariantField a c
  let J := IntermediateField.adjoin K ({c} : Set E)
  have ht : a + a⁻¹ ∈ K := by
    exact IntermediateField.subset_adjoin ℚ _ (by simp)
  have hu : c * (a - a⁻¹) ∈ K := by
    exact IntermediateField.subset_adjoin ℚ _ (by simp)
  have htJ : a + a⁻¹ ∈ J := J.algebraMap_mem ⟨a + a⁻¹, ht⟩
  have huJ : c * (a - a⁻¹) ∈ J := J.algebraMap_mem ⟨c * (a - a⁻¹), hu⟩
  have hcJ : c ∈ J := IntermediateField.subset_adjoin K _ (by simp)
  have haJ : a ∈ J := by
    have hexpr : ((a + a⁻¹) + (c * (a - a⁻¹)) / c) / 2 = a := by
      have hcancel : (c * (a - a⁻¹)) / c = a - a⁻¹ := by
        apply (div_eq_iff hc).mpr
        ring
      rw [hcancel]
      apply (div_eq_iff (by norm_num : (2 : E) ≠ 0)).mpr
      ring
    rw [← hexpr]
    exact J.div_mem (J.add_mem htJ (J.div_mem huJ hcJ)) (J.natCast_mem 2)
  change J = ⊤
  apply IntermediateField.restrictScalars_injective ℚ
  rw [IntermediateField.restrictScalars_top]
  apply top_unique
  rw [← hgen, IntermediateField.adjoin_le_iff]
  intro x hx
  rcases Set.mem_insert_iff.mp hx with rfl | hx
  · exact haJ
  · have hxc : x = c := Set.mem_singleton_iff.mp hx
    subst x
    exact hcJ

theorem c_isIntegral_invariantField (a c : E) :
    IsIntegral (invariantField a c) c := by
  let b : invariantField a c := ⟨c ^ 2,
    IntermediateField.subset_adjoin ℚ _ (by simp)⟩
  refine ⟨Polynomial.X ^ 2 - Polynomial.C b,
    Polynomial.monic_X_pow_sub_C b (by norm_num), ?_⟩
  simp [b]

theorem finrank_invariantField_le_two (a c : E) (hc : c ≠ 0)
    (hgen : IntermediateField.adjoin ℚ ({a, c} : Set E) = ⊤) :
    Module.finrank (invariantField a c) E ≤ 2 := by
  let K := invariantField a c
  let b : K := ⟨c ^ 2, IntermediateField.subset_adjoin ℚ _ (by simp)⟩
  let p : Polynomial K := Polynomial.X ^ 2 - Polynomial.C b
  have hpmon : p.Monic := Polynomial.monic_X_pow_sub_C b (by norm_num)
  have hpzero : Polynomial.aeval c p = 0 := by simp [p, b]
  have hint : IsIntegral K c := ⟨p, hpmon, hpzero⟩
  have hfin := IntermediateField.adjoin.finrank hint
  rw [show IntermediateField.adjoin K ({c} : Set E) = ⊤ from
    adjoin_invariantField_c_eq_top a c hc hgen,
    IntermediateField.finrank_top'] at hfin
  change Module.finrank K E ≤ 2
  rw [hfin]
  calc
    (minpoly K c).natDegree ≤ p.natDegree :=
      Polynomial.natDegree_le_natDegree (minpoly.min K c hpmon hpzero)
    _ = 2 := Polynomial.natDegree_X_pow_sub_C

/-- Positivity rules out the zero `finrank` assigned to infinite extensions. -/
theorem finrank_invariantField_pos (a c : E) (hc : c ≠ 0)
    (hgen : IntermediateField.adjoin ℚ ({a, c} : Set E) = ⊤) :
    0 < Module.finrank (invariantField a c) E := by
  have hint := c_isIntegral_invariantField a c
  have hfin := IntermediateField.adjoin.finrank hint
  rw [adjoin_invariantField_c_eq_top a c hc hgen,
    IntermediateField.finrank_top'] at hfin
  rw [hfin]
  exact minpoly.natDegree_pos hint

theorem finiteDimensional_invariantField (a c : E) (hc : c ≠ 0)
    (hgen : IntermediateField.adjoin ℚ ({a, c} : Set E) = ⊤) :
    FiniteDimensional (invariantField a c) E :=
  FiniteDimensional.of_finrank_pos (finrank_invariantField_pos a c hc hgen)

/-- The actual invariant field has index one or two in the minimal field. -/
theorem finrank_invariantField_eq_one_or_two (a c : E) (hc : c ≠ 0)
    (hgen : IntermediateField.adjoin ℚ ({a, c} : Set E) = ⊤) :
    Module.finrank (invariantField a c) E = 1 ∨
      Module.finrank (invariantField a c) E = 2 := by
  have hlo := finrank_invariantField_pos a c hc hgen
  have hhi := finrank_invariantField_le_two a c hc hgen
  omega

end QuadraticPi.ScalarMatchingInvariantField


==> anc/lean/QuadraticPi/ScalarMatchingLinearCombination.lean <==
import QuadraticPi.FullEmbeddingLogarithmTheorem
import QuadraticPi.RationalSumDenominators

/-!
# Rational linear closure with one common matching scalar

Suppose real parameters `x i` have exponential identities at every complex
embedding of one number field, with the SAME nonzero scalar `gamma`. A common
positive integer denominator converts any rational combination into integer
powers of the algebraic arguments. The identity is proved for the actual
real sum; no choice or addition rule for principal logarithms is used.
-/
set_option autoImplicit false
noncomputable section
open scoped BigOperators
namespace QuadraticPi
variable {E : Type*} [Field E] [NumberField E] {ι : Type*}

/-- A finite rational combination inherits all-embedding matching after
multiplying the common scalar by a positive integer. -/
theorem scalarMatching_rational_sum
    (s : Finset ι) (q : ι → ℚ) (x : ι → ℝ) (a : ι → E)
    (gamma : E) (hgamma : gamma ≠ 0)
    (hmatch : ∀ i ∈ s, ∀ σ : E →+* ℂ,
      Complex.exp (σ gamma * (x i : ℂ)) = σ (a i)) :
    ∃ N : ℕ, 0 < N ∧ (N : E)*gamma ≠ 0 ∧ ∃ b : E,
      ∀ σ : E →+* ℂ,
        Complex.exp (σ ((N : E)*gamma) *
          ((∑ i ∈ s, (q i : ℝ)*x i : ℝ) : ℂ)) = σ b := by
  obtain ⟨N, hN, k, hk⟩ := RationalSumDenominators.exists_common_positive_denominator s q
  have hNE : (N : E) ≠ 0 := by exact_mod_cast hN.ne'
  refine ⟨N, hN, mul_ne_zero hNE hgamma, ∏ i ∈ s, a i ^ k i, ?_⟩
  intro σ
  have hs : σ ((N : E)*gamma) * ((∑ i ∈ s, (q i : ℝ)*x i : ℝ) : ℂ) =
      ∑ i ∈ s, (k i : ℂ)*(σ gamma*(x i : ℂ)) := by
    simp only [map_mul, map_natCast, Complex.ofReal_sum, Complex.ofReal_mul,
      Complex.ofReal_ratCast]
    rw [Finset.mul_sum]
    apply Finset.sum_congr rfl
    intro i hi
    have hki : (N : ℂ)*(q i : ℂ) = (k i : ℂ) := by exact_mod_cast hk i hi
    calc
      (N : ℂ)*σ gamma*((q i : ℂ)*(x i : ℂ)) =
        ((N : ℂ)*(q i : ℂ))*(σ gamma*(x i : ℂ)) := by ring
      _ = _ := by rw [hki]
  rw [hs, Complex.exp_sum, map_prod]
  apply Finset.prod_congr rfl
  intro i hi
  rw [Complex.exp_int_mul, hmatch i hi σ, map_zpow₀]

/-- Every nonzero rational sum with a fixed all-embedding matching scalar
has all-denominator eventual lower bounds for ordinary rational approximation. -/
theorem scalarMatching_rational_sum_eventualLowerBound
    (s : Finset ι) (q : ι → ℚ) (x : ι → ℝ) (a : ι → E)
    (gamma : E) (hgamma : gamma ≠ 0)
    (hmatch : ∀ i ∈ s, ∀ σ : E →+* ℂ,
      Complex.exp (σ gamma * (x i : ℂ)) = σ (a i))
    (hne : (∑ i ∈ s, (q i : ℝ)*x i) ≠ 0) :
    EventualLowerBound (∑ i ∈ s, (q i : ℝ)*x i) := by
  obtain ⟨N, _hN, hscalar, b, hb⟩ := scalarMatching_rational_sum s q x a gamma hgamma hmatch
  exact scalarMatchingLogarithm_eventualLowerBound b ((N : E)*gamma)
    hscalar _ hne hb

theorem scalarMatching_rational_sum_irrationalityExponent_eq_two
    (s : Finset ι) (q : ι → ℚ) (x : ι → ℝ) (a : ι → E)
    (gamma : E) (hgamma : gamma ≠ 0)
    (hmatch : ∀ i ∈ s, ∀ σ : E →+* ℂ,
      Complex.exp (σ gamma * (x i : ℂ)) = σ (a i))
    (hne : (∑ i ∈ s, (q i : ℝ)*x i) ≠ 0) :
    irrationalityExponent (∑ i ∈ s, (q i : ℝ)*x i) = 2 :=
  irrationalityExponent_eq_two_of_eventualLowerBound
    (scalarMatching_rational_sum_eventualLowerBound s q x a gamma hgamma hmatch hne)

end QuadraticPi


==> anc/lean/QuadraticPi/ScalarMatchingPower.lean <==
import QuadraticPi.AlgebraicLogField

/-!
# Clearing an algebraic scalar in simultaneous exponential matching

Multiplying the scalar by a positive integer and raising the algebraic base
to the same power preserves the same real target at every complex embedding.
Thus integrality of the scalar is an implementation convenience, not an extra
restriction on the all-embedding matching theorem.
-/

set_option autoImplicit false
noncomputable section

namespace QuadraticPi.ScalarMatchingPower

theorem matching_nat_power {E : Type*} [CommRing E]
    (a gamma : E) (x : ℝ) (N : ℕ)
    (hmatch : ∀ σ : E →+* ℂ, Complex.exp (σ gamma * (x : ℂ)) = σ a) :
    ∀ σ : E →+* ℂ,
      Complex.exp (σ ((N : E) * gamma) * (x : ℂ)) = σ (a ^ N) := by
  intro σ
  rw [map_mul, map_natCast, mul_assoc, Complex.exp_nat_mul, hmatch σ, map_pow]

theorem nat_multiple_ne_zero {E : Type*} [Field E] [CharZero E]
    (gamma : E) (hgamma : gamma ≠ 0) (N : ℕ) (hN : 0 < N) :
    (N : E) * gamma ≠ 0 :=
  mul_ne_zero (Nat.cast_ne_zero.mpr hN.ne') hgamma

theorem exists_integral_matching_power {E : Type*} [Field E] [NumberField E]
    (a gamma : E) (x : ℝ) (hgamma : gamma ≠ 0)
    (hmatch : ∀ σ : E →+* ℂ, Complex.exp (σ gamma * (x : ℂ)) = σ a) :
    ∃ N : ℕ, 0 < N ∧ IsIntegral ℤ ((N : E) * gamma) ∧
      (N : E) * gamma ≠ 0 ∧
      ∀ σ : E →+* ℂ,
        Complex.exp (σ ((N : E) * gamma) * (x : ℂ)) = σ (a ^ N) := by
  obtain ⟨N, hN, hi⟩ := AlgebraicLogField.exists_integral_nat_multiple gamma
  exact ⟨N, hN, hi, nat_multiple_ne_zero gamma hgamma N hN,
    matching_nat_power a gamma x N hmatch⟩

end QuadraticPi.ScalarMatchingPower


==> anc/lean/QuadraticPi/ScalarMatchingPowerOn.lean <==
import QuadraticPi.ScalarMatchingPower

/-! # Clearing a scalar on a fixed set of matching embeddings

The positive integer multiple and corresponding power of the algebraic base
preserve each member of exactly the same finite embedding set. Consequently,
the embedding count in a partial-matching degree ratio is unchanged.
-/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.ScalarMatchingPowerOn

/-- Raising the base and scaling gamma preserve the selected matching set. -/
theorem matching_nat_power {E : Type*} [CommRing E]
    (a gamma : E) (x : ℝ) (N : ℕ) (S : Finset (E →+* ℂ))
    (hmatch : ∀ σ ∈ S, Complex.exp (σ gamma * (x : ℂ)) = σ a) :
    ∀ σ ∈ S,
      Complex.exp (σ ((N : E) * gamma) * (x : ℂ)) = σ (a ^ N) := by
  intro σ hσ
  rw [map_mul, map_natCast, mul_assoc, Complex.exp_nat_mul, hmatch σ hσ, map_pow]

/-- The original scalar need not be integral. Clearing it preserves the real
target, number field, and selected set of embeddings. -/
theorem exists_integral_matching_power {E : Type*} [Field E] [NumberField E]
    (a gamma : E) (x : ℝ) (hgamma : gamma ≠ 0) (S : Finset (E →+* ℂ))
    (hmatch : ∀ σ ∈ S, Complex.exp (σ gamma * (x : ℂ)) = σ a) :
    ∃ N : ℕ, 0 < N ∧ IsIntegral ℤ ((N : E) * gamma) ∧
      (N : E) * gamma ≠ 0 ∧
      ∀ σ ∈ S,
        Complex.exp (σ ((N : E) * gamma) * (x : ℂ)) = σ (a ^ N) := by
  obtain ⟨N, hN, hi⟩ := AlgebraicLogField.exists_integral_nat_multiple gamma
  exact ⟨N, hN, hi, ScalarMatchingPower.nat_multiple_ne_zero gamma hgamma N hN,
    matching_nat_power a gamma x N S hmatch⟩

end QuadraticPi.ScalarMatchingPowerOn


==> anc/lean/QuadraticPi/ScalarMatchingRationalConjugacy.lean <==
import QuadraticPi.ScalarMatchingInvariantEmbeddings
import Mathlib.FieldTheory.Normal.Closure
import Mathlib.GroupTheory.OrderOfElement

/-! Rational rescaling between two conjugates of a nonzero algebraic number
has sign plus or minus one. The finite normal closure and its finite-order
automorphism are constructed from the actual embeddings. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.ScalarMatchingRationalConjugacy

theorem rational_scale_of_finite_order {L : Type*} [Field L] [CharZero L] [Algebra ℚ L]
    (tau : L ≃ₐ[ℚ] L) (htau : IsOfFinOrder tau) (z : L) (hz : z ≠ 0)
    (q : ℚ) (hscale : tau z = (q : L) * z) : q = 1 ∨ q = -1 := by
  obtain ⟨n, hn, hpow⟩ := htau.exists_pow_eq_one
  have hiter : ∀ k : ℕ, (tau ^ k) z = (q : L) ^ k * z := by
    intro k
    induction k with
    | zero => simp
    | succ k ih =>
      rw [pow_succ', AlgEquiv.mul_apply, ih, map_mul, map_pow, map_ratCast, hscale]
      ring
  have hqnL : (q : L) ^ n = 1 := by
    apply mul_right_cancel₀ hz
    simpa only [hpow, AlgEquiv.one_apply, one_mul] using (hiter n).symm
  have hqn : q ^ n = 1 := by exact_mod_cast hqnL
  have habs : |q| ^ n = 1 := by rw [← abs_pow, hqn, abs_one]
  have habs1 : |q| = 1 := (pow_eq_one_iff_of_nonneg (abs_nonneg q) hn.ne').mp habs
  by_cases hq : 0 ≤ q
  · exact Or.inl (by simpa only [abs_of_nonneg hq] using habs1)
  · right
    have hh : -q = 1 := by simpa only [abs_of_neg (lt_of_not_ge hq)] using habs1
    linarith

theorem rational_scale_of_embeddings {E : Type*} [Field E] [NumberField E]
    (c : E) (hc : c ≠ 0) (iota sigma : E →+* ℂ) (q : ℚ)
    (hscale : sigma c = (q : ℂ) * iota c) : q = 1 ∨ q = -1 := by
  classical
  let N := IntermediateField.normalClosure ℚ E ℂ
  let iotaN : E →ₐ[ℚ] N :=
    (normalClosure.algHomEquiv ℚ E ℂ).symm iota.toRatAlgHom
  let sigmaN : E →ₐ[ℚ] N :=
    (normalClosure.algHomEquiv ℚ E ℂ).symm sigma.toRatAlgHom
  letI : IsNormalClosure ℚ E N :=
    Algebra.IsAlgebraic.isNormalClosure_normalClosure (fun x : E => IsAlgClosed.splits _)
  letI : Normal ℚ N := IsNormalClosure.normal (F := ℚ) (K := E) (L := N)
  have hroot : Polynomial.aeval (sigmaN c) (minpoly ℚ (iotaN c)) = 0 := by
    rw [minpoly.algHom_eq iotaN iotaN.injective]
    exact minpoly.aeval_algHom ℚ sigmaN c
  obtain ⟨tau, htau⟩ := minpoly.exists_algEquiv_of_root'
    (IsIntegral.of_finite ℚ (iotaN c)).isAlgebraic hroot
  have hscaleN : sigmaN c = (q : N) * iotaN c := by
    apply Subtype.ext
    exact hscale
  have hcN : iotaN c ≠ 0 := (map_ne_zero iotaN).mpr hc
  exact rational_scale_of_finite_order tau (isOfFinOrder_of_finite tau) (iotaN c) hcN q
    (htau.trans hscaleN)

end QuadraticPi.ScalarMatchingRationalConjugacy


==> anc/lean/QuadraticPi/SeparatedWeightPA.lean <==
import QuadraticPi.FormalLogBridge

/-!
# The explicit separated-weight interpolation input (PA)

`Statement` below is an explicit proposition, not an axiom or a theorem.
It expresses manuscript Theorem 2.1 using the actual upstream polynomial,
formal-logarithm, and strict coefficient-packet definitions. The theorems in
this file are deductions from an explicitly supplied proof of `Statement`.

The polynomial degree bound is weak; the coefficient-packet cutoff is strict.
Successive weight thresholds depend only on earlier weights. The divisibility
modulus is chosen before the centers, and the remaining size threshold after.
-/

namespace QuadraticPi.SeparatedWeightPA

open OAI

noncomputable section

/-- The fixed data in manuscript Theorem 2.1, before choosing positive weights. -/
structure BaseData where
  m : ℕ
  K : ℕ
  m_pos : 1 ≤ m
  K_pos : 1 ≤ K
  w0 : ℚ
  v0 : ℚ
  theta : ℚ
  w0_pos : 0 < w0
  v0_pos : 0 < v0
  theta_pos : 0 < theta
  theta_lt_one : theta < 1
  fiber_volume : (K : ℚ) * theta ^ m < 1
  total_volume : (K : ℚ) * (w0 / v0) * theta ^ m < 1

/-- Each threshold sees exactly the weights at indices preceding its own. -/
abbrev Thresholds (m : ℕ) := (i : Fin m) → (Fin i.val → ℚ) → ℚ

def previousWeights {m : ℕ} (w : Fin m → ℚ) (i : Fin m) : Fin i.val → ℚ :=
  fun j => w ⟨j.val, lt_trans j.isLt i.isLt⟩

def AboveThresholds {m : ℕ} (T : Thresholds m) (w : Fin m → ℚ) : Prop :=
  (∀ i, 0 < w i) ∧ ∀ i, T i (previousWeights w i) < w i

/-- The rational jet weights V=(v0,w1/theta,...,wm/theta). -/
def jetWeights (B : BaseData) (w : Fin B.m → ℚ) : Fin (B.m + 1) → ℚ :=
  Fin.cases B.v0 (fun i => w i / B.theta)

theorem jetWeights_pos (B : BaseData) (w : Fin B.m → ℚ)
    (hw : ∀ i, 0 < w i) : ∀ i, 0 < jetWeights B w i := by
  intro i
  exact Fin.cases B.v0_pos (fun j => div_pos (hw j) B.theta_pos) i

theorem jetWeights_eq_rowWeights (B : BaseData) (w : Fin B.m → ℚ)
    (i : Fin (B.m + 1)) :
    ((jetWeights B w i : ℚ) : ℝ) =
      PiExponent.InterpolationMatrix.rowWeights (B.v0 : ℝ) (B.theta : ℝ)
        (fun j => (w j : ℝ)) i := by
  refine Fin.cases ?_ (fun j => ?_) i
  · rfl
  · simp only [jetWeights, PiExponent.InterpolationMatrix.rowWeights,
      Fin.cases_succ, Rat.cast_div]

/-- All polynomials whose source monomials have weighted degree at most H. -/
def WeightedPolynomials (B : BaseData) (w : Fin B.m → ℚ) (H : ℕ) :=
  {P : PiExponentApprox.FramePolynomial B.m //
    PiExponentApprox.HasWeightedDegreeLE
      (PiExponent.InterpolationMatrix.columnWeights (B.w0 : ℝ)
        (fun i => (w i : ℝ))) (H : ℝ) P}

/-- Distinctness is required within each coordinate, not across coordinates. -/
def CoordinatewiseDistinct {m K : ℕ} (c : Fin K → Fin m → ℂ) : Prop :=
  ∀ i, Function.Injective (fun j => c j i)

/-- Actual coefficients of P(1+t,(c_ji+u_i+log(1+t))_i).

The upstream `RationalCoefficientPacket` indexes precisely those finitely
supported multi-indices b with `Finsupp.weight V b < H`.
-/
def packetMap (B : BaseData) (w : Fin B.m → ℚ)
    (c : Fin B.K → Fin B.m → ℂ) (H : ℕ)
    (P : WeightedPolynomials B w H) :
    Fin B.K → PiExponent.JetGeometry.RationalCoefficientPacket
      (R := ℂ) (jetWeights B w) (H : ℚ) :=
  fun j => PiExponent.JetGeometry.rationalCoefficientPacket (jetWeights B w) (H : ℚ)
    (PiExponent.FormalLogJet.formalJet (c j) P.val)

/-- Accepted mathematical input PA. No proof or axiom of this proposition is
declared here. Every result below takes it as an explicit argument. -/
def Statement : Prop :=
  ∀ B : BaseData, ∃ T : Thresholds B.m,
    ∀ w : Fin B.m → ℚ, AboveThresholds T w →
      ∃ D : ℕ, 0 < D ∧
        ∀ c : Fin B.K → Fin B.m → ℂ, CoordinatewiseDistinct c →
          ∃ H0 : ℕ, ∀ H : ℕ, H0 ≤ H → D ∣ H →
            Function.Surjective (packetMap B w c H)

/-- The centers required in the determinant method, still with arbitrary r. -/
def multipleCenters {m K : ℕ} (r : Fin m → ℂ) : Fin K → Fin m → ℂ :=
  fun j i => (j.val : ℂ) * r i

theorem multipleCenters_distinct {m K : ℕ} (r : Fin m → ℂ)
    (hr : ∀ i, r i ≠ 0) : CoordinatewiseDistinct (multipleCenters (K := K) r) := by
  intro i j k hjk
  have heq : (j.val : ℂ) = (k.val : ℂ) := mul_right_cancel₀ (hr i) hjk
  apply Fin.ext
  exact_mod_cast heq

/-- Specializing to multiples j*r preserves the center-independent modulus. -/
theorem progression_at_multiple_centers (hPA : Statement) (B : BaseData) :
    ∃ T : Thresholds B.m,
      ∀ w : Fin B.m → ℚ, AboveThresholds T w →
        ∃ D : ℕ, 0 < D ∧
          ∀ r : Fin B.m → ℂ, (∀ i, r i ≠ 0) →
            ∃ H0 : ℕ, ∀ H : ℕ, H0 ≤ H → D ∣ H →
              Function.Surjective
                (packetMap B w (multipleCenters (K := B.K) r) H) := by
  obtain ⟨T, hT⟩ := hPA B
  refine ⟨T, ?_⟩
  intro w hw
  obtain ⟨D, hD, hc⟩ := hT w hw
  refine ⟨D, hD, ?_⟩
  intro r hr
  exact hc (multipleCenters r) (multipleCenters_distinct r hr)

/-- A positive divisibility progression is cofinal in the natural numbers. -/
theorem exists_large_multiple (D H0 L : ℕ) (hD : 0 < D) :
    ∃ H : ℕ, L ≤ H ∧ H0 ≤ H ∧ D ∣ H := by
  refine ⟨D * (max H0 L + 1), ?_, ?_, dvd_mul_right D _⟩
  · exact (le_max_right H0 L).trans
      ((Nat.le_succ _).trans (Nat.le_mul_of_pos_left _ hD))
  · exact (le_max_left H0 L).trans
      ((Nat.le_succ _).trans (Nat.le_mul_of_pos_left _ hD))

/-- The usable cofinal consequence: all weights precede the complex centers. -/
theorem cofinal_packets_at_multiple_centers (hPA : Statement) (B : BaseData) :
    ∃ T : Thresholds B.m,
      ∀ w : Fin B.m → ℚ, AboveThresholds T w →
        ∀ r : Fin B.m → ℂ, (∀ i, r i ≠ 0) →
          ∀ L : ℕ, ∃ H : ℕ, L ≤ H ∧
            Function.Surjective
              (packetMap B w (multipleCenters (K := B.K) r) H) := by
  obtain ⟨T, hT⟩ := progression_at_multiple_centers hPA B
  refine ⟨T, ?_⟩
  intro w hw r hr L
  obtain ⟨D, hD, hc⟩ := hT w hw
  obtain ⟨H0, hH0⟩ := hc r hr
  obtain ⟨H, hL, hH, hdiv⟩ := exists_large_multiple D H0 L hD
  exact ⟨H, hL, hH0 H hH hdiv⟩

/-- PA produces the actual nonzero weighted polynomial determinants at
arbitrarily large H, after the proved formal-logarithm truncation bridge. -/
theorem cofinal_truncatedLog_minors (hPA : Statement) (B : BaseData) :
    ∃ T : Thresholds B.m,
      ∀ w : Fin B.m → ℚ, AboveThresholds T w →
        ∀ r : Fin B.m → ℂ, (∀ i, r i ≠ 0) →
          ∀ U : Fin B.m → ℕ,
            (∀ i, jetWeights B w i.succ ≤ (U i : ℚ) * jetWeights B w 0) →
            ∀ L : ℕ, ∃ H : ℕ, L ≤ H ∧
              ∃ selection :
                  PiExponent.InterpolationMatrix.Row B.K (B.v0 : ℝ) (B.theta : ℝ)
                    (fun i => (w i : ℝ)) (H : ℝ) →
                  PiExponent.InterpolationMatrix.Column (B.w0 : ℝ)
                    (fun i => (w i : ℝ)) (H : ℝ),
                Function.Injective selection ∧
                  ((PiExponent.InterpolationMatrix.truncatedLogMatrix B.K
                    (B.w0 : ℝ) (B.v0 : ℝ) (B.theta : ℝ)
                    (fun i => (w i : ℝ)) (H : ℝ) r U).submatrix
                    id selection).det ≠ 0 := by
  obtain ⟨T, hT⟩ := cofinal_packets_at_multiple_centers hPA B
  refine ⟨T, ?_⟩
  intro w hw r hr U hU L
  obtain ⟨H, hLH, hpacket⟩ := hT w hw r hr L
  refine ⟨H, hLH, ?_⟩
  have hw0 : 0 < (B.w0 : ℝ) := by exact_mod_cast B.w0_pos
  have hwReal : ∀ i, 0 < (w i : ℝ) := by
    intro i
    exact_mod_cast hw.1 i
  have hdegree : ∀ P : WeightedPolynomials B w H,
      PiExponentApprox.HasWeightedDegreeLE
        (PiExponent.InterpolationMatrix.columnWeights (B.w0 : ℝ)
          (fun i => (w i : ℝ))) ((H : ℚ) : ℝ) P.val := by
    intro P
    simpa only [Rat.cast_natCast] using P.property
  have hminor := FormalLogBridge.exists_truncatedLog_minor_of_formalLog_packets
    B.K (B.w0 : ℝ) (B.v0 : ℝ) (B.theta : ℝ)
    (fun i => (w i : ℝ)) (H : ℚ) hw0 hwReal
    (jetWeights B w) (jetWeights_pos B w hw.1) (jetWeights_eq_rowWeights B w)
    r U hU (fun P : WeightedPolynomials B w H => P.val) hdegree hpacket
  have hcast : ((H : ℚ) : ℝ) = (H : ℝ) := by norm_cast
  rw [hcast] at hminor
  exact hminor

end
end QuadraticPi.SeparatedWeightPA


==> anc/lean/QuadraticPi/SmoothComponentFirstJets.lean <==
import QuadraticPi.NormalizedComponentSource
import QuadraticPi.NormalJacobianCoordinateAdapter

/-!
Construct prescribed first-order component coordinates from the actual
cotangent dual, then lift them using formal smoothness over the coefficient
field. Formal smoothness of the frozen polynomial parameter map is not an input.
-/
set_option autoImplicit false
set_option maxHeartbeats 100000
set_option backward.isDefEq.respectTransparency false
noncomputable section
namespace QuadraticPi.SmoothComponentFirstJets
open Module MvPowerSeries
open scoped BigOperators

section Completeness
variable {S : Type*} [CommRing S] (I : Ideal S)

theorem adicComplete_square [IsAdicComplete I S] : IsAdicComplete (I ^ 2) S := by
  refine { toIsHausdorff := ?_, toIsPrecomplete := ?_ }
  · refine ⟨fun x hx => IsHausdorff.haus (I := I) inferInstance x fun n => ?_⟩
    apply SModEq.mono (Submodule.smul_mono_left (Ideal.pow_le_pow_right (show n ≤ 2 * n by omega)))
    simpa only [← pow_mul] using hx n
  · refine ⟨fun f hf => ?_⟩
    have hf' : ∀ {a b : ℕ}, a ≤ b →
        f a ≡ f b [SMOD (I ^ a • ⊤ : Submodule S S)] := by
      intro a b hab
      apply SModEq.mono (Submodule.smul_mono_left (Ideal.pow_le_pow_right (show a ≤ 2 * a by omega)))
      simpa only [← pow_mul] using hf hab
    obtain ⟨L, hL⟩ := IsPrecomplete.prec (I := I) inferInstance hf'
    refine ⟨L, fun n => ?_⟩
    have hfn : f n ≡ f (2 * n) [SMOD (I ^ (2 * n) • ⊤ : Submodule S S)] := by
      simpa only [pow_mul] using hf (show n ≤ 2 * n by omega)
    have hh := hfn.trans (hL (2 * n))
    simpa only [← pow_mul] using hh

end Completeness

section Augmented
variable {m : ℕ} {K Q : Type} [Field K] [CommRing Q] [Algebra K Q]
variable (ε : Q →ₐ[K] K)
local notation "Series" => MvPowerSeries (Fin m) K
local notation "Max" => IsLocalRing.maximalIdeal Series

def centered : Q →ₗ[K] (RingHom.ker ε.toRingHom) :=
  LinearMap.codRestrict (((RingHom.ker ε.toRingHom)).restrictScalars K)
    (LinearMap.id - ((Algebra.ofId K Q).comp ε).toLinearMap)
    (fun q => by
      change ε (q - algebraMap K Q (ε q)) = 0
      simp)

theorem centered_apply (q : Q) :
    (centered ε q : Q) = q - algebraMap K Q (ε q) := rfl

theorem centered_mul (x y : Q) :
    centered ε (x * y) =
      ε x • centered ε y + ε y • centered ε x + centered ε x * centered ε y := by
  apply Subtype.ext
  simp only [Submodule.coe_add, Submodule.coe_smul_of_tower, centered_apply, Algebra.smul_def]
  change x * y - algebraMap K Q (ε (x * y)) =
    algebraMap K Q (ε x) * (y - algebraMap K Q (ε y)) +
    algebraMap K Q (ε y) * (x - algebraMap K Q (ε x)) +
    (x - algebraMap K Q (ε x)) * (y - algebraMap K Q (ε y))
  rw [map_mul, map_mul]
  ring

variable (L : (RingHom.ker ε.toRingHom) →ₗ[K] (Fin m → K))
variable (hL : ∀ x y : (RingHom.ker ε.toRingHom), L (x * y) = 0)

def tangentDifferential : Q →ₗ[K] (Fin m → K) := L.comp (centered ε)

include hL in
theorem tangentDifferential_mul (x y : Q) :
    tangentDifferential ε L (x * y) =
      ε x • tangentDifferential ε L y + ε y • tangentDifferential ε L x := by
  unfold tangentDifferential
  simp only [LinearMap.comp_apply, centered_mul, map_add, map_smul, hL, add_zero]

def linearSeries : (Fin m → K) →ₗ[K] Series where
  toFun v := ∑ i, C (v i) * X i
  map_add' v w := by simp [Pi.add_apply, map_add, add_mul, Finset.sum_add_distrib]
  map_smul' c v := by
    simp only [Pi.smul_apply, smul_eq_mul, map_mul]
    simp [Finset.smul_sum, smul_eq_C_mul, mul_assoc]

theorem linearSeries_constant (v : Fin m → K) :
    constantCoeff (linearSeries v) = 0 := by simp [linearSeries]

theorem linearSeries_first (v : Fin m → K) (j : Fin m) :
    coeff (Finsupp.single j 1) (linearSeries v) = v j := by
  exact (NormalJacobianCoordinateAdapter.firstCoefficient_linearCombination
    (fun i => C (v i)) j).trans (constantCoeff_C _)

def firstOrderSeries : Q →ₗ[K] Series :=
  (Algebra.ofId K Series).toLinearMap.comp ε.toLinearMap +
    linearSeries.comp (tangentDifferential ε L)

theorem firstOrderSeries_constant (q : Q) :
    constantCoeff (firstOrderSeries ε L q) = ε q := by
  change constantCoeff (C (ε q) + linearSeries (tangentDifferential ε L q)) = ε q
  rw [map_add, constantCoeff_C, linearSeries_constant, add_zero]

theorem firstOrderSeries_first (q : Q) (j : Fin m) :
    coeff (Finsupp.single j 1) (firstOrderSeries ε L q) = tangentDifferential ε L q j := by
  change coeff (Finsupp.single j 1)
    (C (ε q) + linearSeries (tangentDifferential ε L q)) = _
  rw [map_add, ConstructedSourceDifferential.first_C, zero_add, linearSeries_first]

theorem quotient_eq_of_jets (f g : Series) (h0 : constantCoeff f = constantCoeff g)
    (h1 : ∀ j, coeff (Finsupp.single j 1) f = coeff (Finsupp.single j 1) g) :
    Ideal.Quotient.mk (Max ^ 2) f = Ideal.Quotient.mk (Max ^ 2) g := by
  apply Ideal.Quotient.eq.mpr
  apply NormalJacobianCoordinateAdapter.mem_maximalIdeal_square_of_first_zero
  · rw [PolynomialFormalLocalLength.formal_maximalIdeal_eq_constantKernel]
    change constantCoeff (f - g) = 0
    rw [map_sub, h0, sub_self]
  · ext j
    change coeff (Finsupp.single j 1) (f - g) = 0
    rw [map_sub, h1, sub_self]

def firstOrderSource : Q →ₐ[K] Series ⧸ Max ^ 2 :=
  { (Ideal.Quotient.mkₐ K (Max ^ 2)).toLinearMap.comp (firstOrderSeries ε L) with
    map_zero' := ((Ideal.Quotient.mkₐ K (Max ^ 2)).toLinearMap.comp (firstOrderSeries ε L)).map_zero
    map_one' := by
      apply quotient_eq_of_jets
      · rw [firstOrderSeries_constant, map_one, map_one]
      · intro j
        rw [firstOrderSeries_first]
        have hc : centered ε 1 = 0 := by
          apply Subtype.ext
          change (1 : Q) - algebraMap K Q (ε 1) = 0
          simp
        change L (centered ε 1) j = coeff (Finsupp.single j 1) (1 : Series)
        rw [hc, map_zero]
        simpa only [map_one, Pi.zero_apply] using (ConstructedSourceDifferential.first_C (1 : K) j).symm
    map_mul' := by
      intro x y
      change Ideal.Quotient.mk (Max ^ 2) (firstOrderSeries ε L (x * y)) =
        Ideal.Quotient.mk (Max ^ 2) (firstOrderSeries ε L x * firstOrderSeries ε L y)
      apply quotient_eq_of_jets
      · simp only [firstOrderSeries_constant, map_mul]
      · intro j
        rw [firstOrderSeries_first, OAI.PiExponentApprox.TransverseMultiplicity.firstCoeff_mul,
          firstOrderSeries_first, firstOrderSeries_first,
          firstOrderSeries_constant, firstOrderSeries_constant, tangentDifferential_mul ε L hL]
        simp [mul_comm]
    commutes' := by
      intro c
      change Ideal.Quotient.mk (Max ^ 2) (firstOrderSeries ε L (algebraMap K Q c)) =
        Ideal.Quotient.mk (Max ^ 2) (C c)
      apply quotient_eq_of_jets
      · simpa only [firstOrderSeries_constant, constantCoeff_C, AlgHom.commutes,
          Algebra.algebraMap_self, RingHom.id_apply]
      · intro j
        rw [firstOrderSeries_first, ConstructedSourceDifferential.first_C]
        have hc : centered ε (algebraMap K Q c) = 0 := by
          apply Subtype.ext
          change algebraMap K Q c - algebraMap K Q (ε (algebraMap K Q c)) = 0
          simp
        change L (centered ε (algebraMap K Q c)) j = 0
        rw [hc, map_zero]
        rfl }

theorem jets_of_square_mem (f : Series) (hf : f ∈ Max ^ 2) :
    constantCoeff f = 0 ∧ ∀ j, coeff (Finsupp.single j 1) f = 0 := by
  have hf0 : f ∈ Max := Ideal.pow_le_self two_ne_zero hf
  have h0 : constantCoeff f = 0 := by
    simpa only [PolynomialFormalLocalLength.formal_maximalIdeal_eq_constantKernel,
      RingHom.mem_ker] using hf0
  refine ⟨h0, ?_⟩
  have hc : (Max).toCotangent ⟨f, hf0⟩ = 0 := (Ideal.toCotangent_eq_zero _ _).mpr hf
  have hh := congrArg (NormalJacobianCoordinateAdapter.cotangentFirstCoefficients
    (k := m) (K := K)) hc
  intro j
  exact congrFun hh j

include hL in
theorem exists_source_with_prescribed_jets [Algebra.FormallySmooth K Q] :
    ∃ t : Q →ₐ[K] Series,
      (∀ q, constantCoeff (t q) = ε q) ∧
      (∀ q j, coeff (Finsupp.single j 1) (t q) = tangentDifferential ε L q j) := by
  letI : IsAdicComplete Max Series := CompleteLocalCoordinateEquivalence.formalAdicComplete
  letI : IsAdicComplete (Max ^ 2) Series := adicComplete_square Max
  obtain ⟨t, ht⟩ := Algebra.FormallySmooth.exists_mkₐ_comp_eq_of_isAdicComplete
    (R := K) (A := Q) (S := Series) (I := Max ^ 2)
    (firstOrderSource ε L hL)
  have hjet (q : Q) :
      constantCoeff (t q) = ε q ∧ ∀ j,
      coeff (Finsupp.single j 1) (t q) = tangentDifferential ε L q j := by
    have hh := AlgHom.congr_fun ht q
    have hm := Ideal.Quotient.eq.mp hh
    have hj := jets_of_square_mem (t q - firstOrderSeries ε L q) hm
    constructor
    · simpa only [map_sub, firstOrderSeries_constant, sub_eq_zero] using hj.1
    · intro j
      simpa only [map_sub, firstOrderSeries_first, sub_eq_zero] using hj.2 j
  exact ⟨t, fun q => (hjet q).1, fun q j => (hjet q).2 j⟩

end Augmented

section LocalCoordinates
open Module
variable {m : ℕ} {K Q : Type} [Field K] [CommRing Q] [Algebra K Q] [IsLocalRing Q]
variable (eps : Q →ₐ[K] K)
variable (hker : RingHom.ker eps.toRingHom = IsLocalRing.maximalIdeal Q)
variable (e : IsLocalRing.ResidueField Q ≃+* K)
variable (he : ∀ q, e (IsLocalRing.residue Q q) = eps q)
include eps he in
def residueAlgEquiv : IsLocalRing.ResidueField Q ≃ₐ[K] K :=
  { e with
    commutes' c := by
      change e ((algebraMap K (IsLocalRing.ResidueField Q)) c) = _
      rw [IsScalarTower.algebraMap_apply K Q (IsLocalRing.ResidueField Q)]
      change e (IsLocalRing.residue Q (algebraMap K Q c)) = _
      rw [he]
      exact eps.commutes c }
def kernelMaximalEquiv :
    RingHom.ker eps.toRingHom ≃ₗ[K] IsLocalRing.maximalIdeal Q :=
  (LinearEquiv.ofEq (RingHom.ker eps.toRingHom) (IsLocalRing.maximalIdeal Q) hker).restrictScalars K
variable (ell : Fin m → Module.Dual (IsLocalRing.ResidueField Q) (IsLocalRing.CotangentSpace Q))
include eps hker e he ell in
def cotangentCoordinates : RingHom.ker eps.toRingHom →ₗ[K] (Fin m → K) :=
  LinearMap.pi fun j =>
    (residueAlgEquiv eps e he).toLinearMap.comp
      ((((ell j).restrictScalars Q).comp ((IsLocalRing.maximalIdeal Q).toCotangent)).restrictScalars K
        |>.comp (kernelMaximalEquiv eps hker).toLinearMap)
theorem cotangentCoordinates_mul (x y : RingHom.ker eps.toRingHom) :
    cotangentCoordinates eps hker e he ell (x * y) = 0 := by
  ext j
  change e (ell j ((IsLocalRing.maximalIdeal Q).toCotangent
    ⟨(x : Q) * y, _⟩)) = 0
  have hx : (x : Q) ∈ IsLocalRing.maximalIdeal Q := by rw [← hker]; exact x.property
  have hy : (y : Q) ∈ IsLocalRing.maximalIdeal Q := by rw [← hker]; exact y.property
  rw [(Ideal.toCotangent_eq_zero _ _).mpr
    (show (x : Q) * y ∈ (IsLocalRing.maximalIdeal Q) ^ 2 by
      rw [pow_two]; exact Ideal.mul_mem_mul hx hy), map_zero, map_zero]

def centeredMaximal : Q →ₗ[K] IsLocalRing.maximalIdeal Q :=
  (kernelMaximalEquiv eps hker).toLinearMap.comp (centered eps)

theorem centeredMaximal_apply (q : Q) :
    (centeredMaximal eps hker q : Q) = q - algebraMap K Q (eps q) := rfl

theorem tangentDifferential_cotangentCoordinates (q : Q) (j : Fin m) :
    tangentDifferential eps (cotangentCoordinates eps hker e he ell) q j =
      e (ell j ((IsLocalRing.maximalIdeal Q).toCotangent (centeredMaximal eps hker q))) := rfl

include he in
theorem exists_source_for_cotangent_coordinates [Algebra.FormallySmooth K Q] {σ : Type}
    (p : MvPolynomial σ K →ₐ[K] Q) (c : σ → IsLocalRing.maximalIdeal Q)
    (hc : ∀ s, centeredMaximal eps hker (p (MvPolynomial.X s)) = c s) :
    ∃ t : Q →ₐ[K] MvPowerSeries (Fin m) K,
      (∀ q, MvPowerSeries.constantCoeff (t q) = eps q) ∧
      (∀ s j, MvPowerSeries.coeff (Finsupp.single j 1) (t (p (MvPolynomial.X s))) =
        e (ell j ((IsLocalRing.maximalIdeal Q).toCotangent (c s)))) := by
  obtain ⟨t, hconst, hfirst⟩ := exists_source_with_prescribed_jets eps
    (cotangentCoordinates eps hker e he ell) (cotangentCoordinates_mul eps hker e he ell)
  refine ⟨t, hconst, ?_⟩
  intro s j
  rw [hfirst, tangentDifferential_cotangentCoordinates, hc]

end LocalCoordinates


section Component
open CanonicalComponentQuotient ComponentCompletionFaithful ComponentResidueField
open CotangentComponentCompletion ActualComponentTangent SourceFirstJets NormalizedComponentSource
open FormalComponentIsolation FormalSliceNormalJacobian TangentBasisInvertibility
open OAI.PiExponent.WeightedBezout OAI.PiExponent.NormalBasisRigidity
variable {m k : ℕ} {K : Type} [Field K]

theorem componentEvaluation_coordinate
    (a : (Fin k ⊕ Fin m) → K) (P : Ideal (MvPolynomial (Fin k ⊕ Fin m) K))
    (hPpoint : P ≤ pointIdeal a) (s : Fin k ⊕ Fin m) :
    componentEvaluation a P hPpoint (polynomialRestriction a P (MvPolynomial.X s)) = a s := by
  rw [polynomialRestriction_apply, componentEvaluation_polynomial]
  exact MvPolynomial.aeval_X a s

set_option maxHeartbeats 200000 in
theorem centeredMaximal_coordinate
    (a : (Fin k ⊕ Fin m) → K) (P : Ideal (MvPolynomial (Fin k ⊕ Fin m) K))
    (hP : P.IsPrime) (hPpoint : P ≤ pointIdeal a) (s : Fin k ⊕ Fin m) :
    letI := componentLocalRing_isLocal a P hP hPpoint;
    @centeredMaximal K (ComponentLocalRing a P) inferInstance inferInstance inferInstance
      (componentLocalRing_isLocal a P hP hPpoint) (componentEvaluation a P hPpoint) (componentEvaluation_ker a P hP hPpoint)
        (polynomialRestriction a P (MvPolynomial.X s)) =
      ambientMaximalParameters a P hP hPpoint s := by
  letI := componentLocalRing_isLocal a P hP hPpoint
  apply Subtype.ext
  rw [centeredMaximal_apply, componentEvaluation_coordinate]
  change polynomialRestriction a P (MvPolynomial.X s) - algebraMap K (ComponentLocalRing a P) (a s) =
    polynomialRestriction a P (MvPolynomial.X s - MvPolynomial.C (a s))
  rw [map_sub]
  congr 1

set_option maxHeartbeats 200000 in
theorem exists_component_source_of_smooth
    (a : (Fin k ⊕ Fin m) → K) (P : Ideal (MvPolynomial (Fin k ⊕ Fin m) K))
    (hP : P.IsPrime) (hPpoint : P ≤ pointIdeal a)
    (hSmooth : Algebra.FormallySmooth K (ComponentLocalRing a P))
    (hA : IsNormalBasis (K := K)
      (fun i => (componentTangentSpace a P hP hPpoint).mkQ (coordinateNormals i)) Finset.univ) :
    ∃ t : ComponentLocalRing a P →ₐ[K] MvPowerSeries (Fin m) K,
      (∀ q, constantCoeff (t q) = componentEvaluation a P hPpoint q) ∧
      (∀ i j, coeff (Finsupp.single j 1)
        (t (polynomialRestriction a P (MvPolynomial.X (Sum.inr i)))) =
          (Pi.single j 1 : Fin m → K) i) := by
  letI := componentLocalRing_isLocal a P hP hPpoint
  letI : Algebra.FormallySmooth K (ComponentLocalRing a P) := hSmooth
  have hex (j : Fin m) :
      ∃ ell : Module.Dual (IsLocalRing.ResidueField (ComponentLocalRing a P))
          (IsLocalRing.CotangentSpace (ComponentLocalRing a P)),
        componentTangentVector a P hP hPpoint ell =
          (frozenNormalizedBasis (componentTangentSpace a P hP hPpoint) hA j :
            (Fin k ⊕ Fin m) → K) :=
    (mem_componentTangentSpace_iff a P hP hPpoint _).mp
      (frozenNormalizedBasis (componentTangentSpace a P hP hPpoint) hA j).property
  obtain ⟨ell, hell⟩ := Classical.axiomOfChoice hex
  obtain ⟨eps, heps⟩ := (show ∃ eps : ComponentLocalRing a P →ₐ[K] K,
      eps = componentEvaluation a P hPpoint from ⟨componentEvaluation a P hPpoint, rfl⟩)
  obtain ⟨e, hequiv⟩ := (show ∃ e : IsLocalRing.ResidueField (ComponentLocalRing a P) ≃+* K,
      e = componentResidueEquiv a P hP hPpoint from ⟨componentResidueEquiv a P hP hPpoint, rfl⟩)
  have hker : RingHom.ker eps.toRingHom = IsLocalRing.maximalIdeal (ComponentLocalRing a P) := by
    rw [heps]
    exact componentEvaluation_ker a P hP hPpoint
  have he : ∀ q, e (IsLocalRing.residue (ComponentLocalRing a P) q) = eps q := by
    rw [hequiv, heps]
    exact componentResidueEquiv_residue a P hP hPpoint
  obtain ⟨t, hconst, hcoord⟩ := @exists_source_for_cotangent_coordinates m K (ComponentLocalRing a P)
    inferInstance inferInstance inferInstance inferInstance eps hker e he ell inferInstance
    (Fin k ⊕ Fin m) (polynomialRestriction a P) (ambientMaximalParameters a P hP hPpoint)
    (by
      intro s
      subst eps
      exact centeredMaximal_coordinate a P hP hPpoint s)
  refine ⟨t, ?_, ?_⟩
  · intro q
    rw [hconst, heps]
  intro i j
  rw [hcoord, hequiv]
  change componentTangentVector a P hP hPpoint (ell j) (Sum.inr i) = _
  rw [hell]
  exact frozenNormalizedBasis_frozen (componentTangentSpace a P hP hPpoint) hA j i

end Component

section Endpoint
open CanonicalComponentQuotient ComponentCompletionFaithful ComponentResidueField
open CotangentComponentCompletion ActualComponentTangent SourceFirstJets NormalizedComponentSource
open FormalComponentIsolation FormalSliceNormalJacobian TangentBasisInvertibility
open OAI.PiExponent.WeightedBezout OAI.PiExponent.NormalBasisRigidity
open OAI.PiExponent.CommutingTaylor
open scoped BigOperators
variable {m k : ℕ} {K R : Type} [Field K] [CommRing R]
variable [Algebra ℚ K] [Algebra K R] [Algebra ℚ R] [IsScalarTower ℚ K R]

set_option maxHeartbeats 100000 in
theorem polynomial_multiplicity_of_smooth_component [Infinite K] {ι : Type*}
    (a : (Fin k ⊕ Fin m) → K) (f : ι → MvPolynomial (Fin k ⊕ Fin m) K)
    (P : Ideal (MvPolynomial (Fin k ⊕ Fin m) K))
    (hP : P ∈ (Ideal.span (Set.range f)).minimalPrimes) (hPpoint : P ≤ pointIdeal a)
    (hUnique : ∀ J ∈ (Ideal.span (Set.range f)).minimalPrimes, J ≤ pointIdeal a → J = P)
    (hSmooth : Algebra.FormallySmooth K (ComponentLocalRing a P))
    (D : Fin k → Derivation K R R) (r : R →ₐ[K] ComponentLocalRing a P)
    (ambient : (Fin k ⊕ Fin m) → R)
    (hAmbient : ∀ s, r (ambient s) = polynomialRestriction a P (MvPolynomial.X s))
    (hA : IsNormalBasis (K := K)
      (fun i => (componentTangentSpace a P hP.isPrime hPpoint).mkQ (coordinateNormals i)) Finset.univ)
    (hB : IsNormalBasis (K := K)
      (fun i => (componentTangentSpace a P hP.isPrime hPpoint).mkQ
        (fun s => componentEvaluation a P hPpoint (r (D i (ambient s))))) Finset.univ)
    (rho : (Fin k ⊕ Fin m) → ℚ) (kappa : Fin k → ℝ) (epsilon N : ℝ)
    (hrho : ∀ i, 0 < rho i) (hkappa : ∀ i, 0 < kappa i)
    (hepsilon : 0 < epsilon) (hN : 0 < N)
    (hdegree : ∀ j, ∀ e ∈ (f j).support,
      (∑ i ∈ e.support, (e i : ℝ) * (rho i : ℝ)) ≤ N)
    (hvanish : ∀ j, ∀ b : Fin k →₀ ℕ,
      (∑ i, kappa i * (b i : ℝ)) < epsilon * N →
      r (mixedIter k (fun i => (D i).restrictScalars ℚ) b (MvPolynomial.aeval ambient (f j))) = 0) :
    (∏ i, (rho (Sum.inl i) : ℝ)) ≤ (k.factorial : ℝ) * (∏ i, kappa i) / epsilon ^ k := by
  obtain ⟨t, hconst, hfirst⟩ := exists_component_source_of_smooth a P hP.isPrime hPpoint hSmooth hA
  have ha : (fun s => constantCoeff (t (r (ambient s)))) = a := by
    ext s
    rw [hAmbient, hconst, polynomialRestriction_apply, componentEvaluation_polynomial]
    exact MvPolynomial.aeval_X a s
  have hpoint : P ≤ pointIdeal (fun s => constantCoeff (t (r (ambient s)))) := by
    rw [ha]
    exact hPpoint
  have hpoint' : P ≤ pointIdeal (sourcePoint (R := R) (A := ComponentLocalRing a P) r t ambient) := by
    unfold sourcePoint
    exact hpoint
  have hspace :
      componentTangentSpace (fun s => constantCoeff (t (r (ambient s)))) P hP.isPrime hpoint =
        componentTangentSpace a P hP.isPrime hPpoint :=
    componentTangentSpace_point_congr (fun s => constantCoeff (t (r (ambient s)))) P hpoint a hP.isPrime hPpoint ha
  have hframe : evaluatedFrame (A := ComponentLocalRing a P) D r t ambient =
      (fun j s => componentEvaluation a P hPpoint (r (D j (ambient s)))) := by
    funext j s
    exact hconst (r (D j (ambient s)))
  have hfrozen : ∀ i j, coeff (Finsupp.single j 1) (t (r (ambient (Sum.inr i)))) =
      (Pi.single j 1 : Fin m → K) i := by
    intro i j
    rw [hAmbient]
    exact hfirst i j
  exact @polynomial_multiplicity_of_frozen_first m k K R (ComponentLocalRing a P)
    inferInstance inferInstance inferInstance inferInstance inferInstance inferInstance
    inferInstance inferInstance inferInstance inferInstance inferInstance ι D r t ambient f P hP hpoint'
    (by
      unfold sourcePoint
      rw [ha]
      exact hUnique)
    (by
      unfold sourcePoint
      rw [hspace]
      exact hA)
    (by
      unfold sourcePoint
      rw [hspace, hframe]
      exact hB)
    hfrozen
    rho kappa epsilon N hrho hkappa hepsilon hN hdegree hvanish

end Endpoint

end QuadraticPi.SmoothComponentFirstJets


==> anc/lean/QuadraticPi/SmoothLocalPolynomialCertificate.lean <==
import QuadraticPi.AnalyticImplicitComponent
import Mathlib.RingTheory.Localization.Ideal
import Mathlib.RingTheory.Ideal.Colon
import Mathlib.RingTheory.RegularLocalRing.Defs

/-!
Assemble the analytic certificate from ordinary localized ideal generation
and the actual tangent kernel.  A separate, explicit cited foundation records
the classical regular-point local-equation selection theorem; it is a theorem
parameter. The selection theorem itself is not imported as a checked proof.
-/
set_option autoImplicit false
set_option maxHeartbeats 200000
set_option backward.isDefEq.respectTransparency false
noncomputable section
namespace QuadraticPi.SmoothLocalPolynomialCertificate
open Filter
open scoped Topology BigOperators

section Denominators
variable {R S : Type*} [CommRing R] [CommRing S]
variable (M : Submonoid R) [Algebra R S] [IsLocalization M S]

theorem exists_uniform_denominator_of_localized_le
    (I J : Ideal R) (hI : I.FG)
    (hle : I.map (algebraMap R S) ≤ J.map (algebraMap R S)) :
    ∃ q ∈ M, ∀ p ∈ I, q * p ∈ J := by
  classical
  obtain ⟨t, ht⟩ := hI
  have hx : ∀ x : t, ∃ s : M, (s : R) * x.val ∈ J := by
    intro x
    have hp : x.val ∈ I := by
      rw [← ht]
      exact Ideal.subset_span x.property
    have hm := hle (Ideal.mem_map_of_mem (algebraMap R S) hp)
    obtain ⟨s, hs, hsp⟩ :=
      (IsLocalization.algebraMap_mem_map_algebraMap_iff M S J x.val).mp hm
    exact ⟨⟨s, hs⟩, hsp⟩
  choose s hs using hx
  let q : R := ∏ x : t, (s x : R)
  have hq : q ∈ M := M.prod_mem (fun x _ => (s x).property)
  have hgen : ∀ p ∈ t, q * p ∈ J := by
    intro p hp
    let x : t := ⟨p, hp⟩
    have hd : (s x : R) ∣ q := Finset.dvd_prod_of_mem (fun x : t => (s x : R)) (Finset.mem_univ x)
    obtain ⟨u, hu⟩ := hd
    rw [hu]
    have hmul := J.mul_mem_left u (hs x)
    simpa only [x, mul_assoc, mul_left_comm] using hmul
  have hcolon : I ≤ J.colon (Ideal.span {q}) := by
    rw [← ht]
    apply Ideal.span_le.mpr
    intro p hp
    apply Ideal.mem_colon_span_singleton.mpr
    simpa only [mul_comm] using hgen p hp
  refine ⟨q, hq, ?_⟩
  intro p hp
  have hm := Ideal.mem_colon_span_singleton.mp (hcolon hp)
  simpa only [mul_comm] using hm

theorem localized_le_of_uniform_denominator
    (I J : Ideal R) (q : R) (hq : q ∈ M) (hlocal : ∀ p ∈ I, q * p ∈ J) :
    I.map (algebraMap R S) ≤ J.map (algebraMap R S) := by
  apply Ideal.map_le_iff_le_comap.mpr
  intro p hp
  exact (IsLocalization.algebraMap_mem_map_algebraMap_iff M S J p).mpr
    ⟨q, hq, hlocal p hp⟩

theorem localized_le_iff_uniform_denominator
    (I J : Ideal R) (hI : I.FG) :
    I.map (algebraMap R S) ≤ J.map (algebraMap R S) ↔
      ∃ q ∈ M, ∀ p ∈ I, q * p ∈ J := by
  constructor
  · exact exists_uniform_denominator_of_localized_le M I J hI
  · rintro ⟨q, hq, hlocal⟩
    exact localized_le_of_uniform_denominator M I J q hq hlocal

end Denominators

section PointDenominator
open OAI.PiExponent.WeightedBezout LocalSliceIsolation
variable {σ : Type} [Fintype σ] (a : σ → ℂ)

theorem exists_point_denominator_of_localized_le
    (P J : Ideal (MvPolynomial σ ℂ))
    (hle : localizedIdeal a P ≤ localizedIdeal a J) :
    ∃ q : MvPolynomial σ ℂ, MvPolynomial.aeval a q ≠ 0 ∧ ∀ p ∈ P, q * p ∈ J := by
  obtain ⟨q, hq, hqP⟩ :=
    exists_uniform_denominator_of_localized_le (S := PointLocalization a)
      (pointIdeal a).primeCompl P J P.fg_of_isNoetherianRing hle
  exact ⟨q, hq, hqP⟩

end PointDenominator

section TransverseJacobian
open AnalyticImplicitComponent ActualComponentTangent FormalSliceNormalJacobian
open TangentBasisInvertibility OAI.PiExponent.NormalBasisRigidity
variable {m k : ℕ}
local notation "Ambient" => (Fin k ⊕ Fin m) → ℂ
local notation "Polynomial" => MvPolynomial (Fin k ⊕ Fin m) ℂ

theorem transverseJacobian_injective_of_tangent_kernel
    (g : Fin k → Polynomial) (a : Ambient) (T : Submodule ℂ Ambient)
    (hA : IsNormalBasis (K := ℂ) (fun i => T.mkQ (coordinateNormals i)) Finset.univ)
    (hker : LinearMap.ker (fderiv ℂ (polynomialEquations g) a).toLinearMap ≤ T) :
    Function.Injective (transverseJacobian g a) := by
  apply LinearMap.ker_eq_bot.mp
  apply bot_unique
  intro c hc
  change transverseJacobian g a c = 0 at hc
  change c = 0
  have ht : normalInclusion c ∈ T := hker hc
  have hfrozen : frozenDifferential (m := m) (normalInclusion (m := m) c) = 0 := by
    ext i
    rfl
  have hv := tangent_coordinateSpan_eq_zero T hA (normalInclusion c) ht
    (frozenDifferential_kernel hfrozen)
  ext i
  exact congrFun hv (Sum.inl i)

theorem transverseJacobian_det_ne_zero_of_tangent_kernel
    (g : Fin k → Polynomial) (a : Ambient) (T : Submodule ℂ Ambient)
    (hA : IsNormalBasis (K := ℂ) (fun i => T.mkQ (coordinateNormals i)) Finset.univ)
    (hker : LinearMap.ker (fderiv ℂ (polynomialEquations g) a).toLinearMap ≤ T) :
    LinearMap.det (transverseJacobian g a).toLinearMap ≠ 0 :=
  (transverseJacobian_injective_iff_det_ne_zero g a).mp
    (transverseJacobian_injective_of_tangent_kernel g a T hA hker)

end TransverseJacobian

section Certificate
open AnalyticImplicitComponent ActualComponentTangent FormalSliceNormalJacobian
open LocalSliceIsolation CanonicalComponentQuotient OAI.PiExponent.WeightedBezout
open OAI.PiExponent.NormalBasisRigidity
variable {m k : ℕ}
local notation "Ambient" => (Fin k ⊕ Fin m) → ℂ
local notation "Polynomial" => MvPolynomial (Fin k ⊕ Fin m) ℂ

theorem exists_certificate_of_localized_equations
    (a : Ambient) (P : Ideal Polynomial) (hP : P.IsPrime) (hPpoint : P ≤ pointIdeal a)
    (g : Fin k → Polynomial)
    (hgen : localizedIdeal a P = localizedIdeal a (Ideal.span (Set.range g)))
    (hA : IsNormalBasis (K := ℂ)
      (fun i => (componentTangentSpace a P hP hPpoint).mkQ (coordinateNormals i)) Finset.univ)
    (hker : LinearMap.ker (fderiv ℂ (polynomialEquations g) a).toLinearMap ≤
      componentTangentSpace a P hP hPpoint) :
    ∃ q : Polynomial, MvPolynomial.aeval a q ≠ 0 ∧
      (∀ p ∈ P, q * p ∈ Ideal.span (Set.range g)) ∧
      LinearMap.det (transverseJacobian g a).toLinearMap ≠ 0 := by
  obtain ⟨q, hq, hlocal⟩ :=
    exists_point_denominator_of_localized_le a P (Ideal.span (Set.range g)) (le_of_eq hgen)
  exact ⟨q, hq, hlocal,
    transverseJacobian_det_ne_zero_of_tangent_kernel g a _ hA hker⟩

/-
Explicit CLASSICAL FOUNDATION PARAMETER.  Combining the regular-point local
equation selection in Stacks00TS/00T5 with the standard tangent-cotangent
identification gives this chosen-data form.  Local dimension m in ambient
k+m fixes the number k of equations.  This definition does not prove that
foundation; no global assumption is declared.  The application below is checked
relative to a supplied proof of this precise general statement.
-/
def CitedRegularPointLocalEquations : Prop :=
  ∀ {m k : ℕ} (a : (Fin k ⊕ Fin m) → ℂ)
    (P : Ideal (MvPolynomial (Fin k ⊕ Fin m) ℂ))
    (hP : P.IsPrime) (hPpoint : P ≤ pointIdeal a),
    IsRegularLocalRing (ComponentLocalRing a P) →
    ringKrullDim (ComponentLocalRing a P) = (m : WithBot ℕ∞) →
    ∃ g : Fin k → MvPolynomial (Fin k ⊕ Fin m) ℂ,
      (∀ i, g i ∈ P) ∧
      localizedIdeal a P = localizedIdeal a (Ideal.span (Set.range g)) ∧
      LinearMap.ker (fderiv ℂ (polynomialEquations g) a).toLinearMap =
        componentTangentSpace a P hP hPpoint

theorem exists_certificate_of_cited_regular_point
    (H : CitedRegularPointLocalEquations)
    (a : Ambient) (P : Ideal Polynomial) (hP : P.IsPrime) (hPpoint : P ≤ pointIdeal a)
    (hreg : IsRegularLocalRing (ComponentLocalRing a P))
    (hdim : ringKrullDim (ComponentLocalRing a P) = (m : WithBot ℕ∞))
    (hA : IsNormalBasis (K := ℂ)
      (fun i => (componentTangentSpace a P hP hPpoint).mkQ (coordinateNormals i)) Finset.univ) :
    ∃ (g : Fin k → Polynomial) (q : Polynomial),
      (∀ i, g i ∈ P) ∧ MvPolynomial.aeval a q ≠ 0 ∧
      (∀ p ∈ P, q * p ∈ Ideal.span (Set.range g)) ∧
      LinearMap.det (transverseJacobian g a).toLinearMap ≠ 0 := by
  obtain ⟨g, hgP, hgen, hker⟩ := H a P hP hPpoint hreg hdim
  obtain ⟨q, hq, hlocal, hdet⟩ :=
    exists_certificate_of_localized_equations a P hP hPpoint g hgen hA (le_of_eq hker)
  exact ⟨g, q, hgP, hq, hlocal, hdet⟩

end Certificate

section Endpoint
open AnalyticImplicitComponent AnalyticGermSource ActualComponentTangent FormalSliceNormalJacobian
open LocalSliceIsolation CanonicalComponentQuotient OAI.PiExponent.WeightedBezout
open OAI.PiExponent.NormalBasisRigidity
variable {m k : ℕ}
local notation "Ambient" => (Fin k ⊕ Fin m) → ℂ
local notation "Polynomial" => MvPolynomial (Fin k ⊕ Fin m) ℂ

theorem polynomial_multiplicity_of_localized_equations {ι : Type*}
    (a : Ambient) (f : ι → Polynomial) (P : Ideal Polynomial)
    (hP : P ∈ (Ideal.span (Set.range f)).minimalPrimes)
    (hPpoint : P ≤ pointIdeal a)
    (hUnique : ∀ J ∈ (Ideal.span (Set.range f)).minimalPrimes, J ≤ pointIdeal a → J = P)
    (g : Fin k → Polynomial) (hgP : ∀ i, g i ∈ P)
    (hgen : localizedIdeal a P = localizedIdeal a (Ideal.span (Set.range g)))
    (hker : LinearMap.ker (fderiv ℂ (polynomialEquations g) a).toLinearMap ≤
      componentTangentSpace a P hP.isPrime hPpoint)
    (V : Fin k → Ambient → Ambient) (hV : ∀ i, AnalyticAt ℂ (V i) a)
    (hA : IsNormalBasis (K := ℂ)
      (fun i => (componentTangentSpace a P hP.isPrime hPpoint).mkQ (coordinateNormals i)) Finset.univ)
    (hB : IsNormalBasis (K := ℂ)
      (fun i => (componentTangentSpace a P hP.isPrime hPpoint).mkQ (V i a)) Finset.univ)
    (U : Set Ambient) (hU : U ∈ 𝓝 a)
    (rho : (Fin k ⊕ Fin m) → ℚ) (kappa : Fin k → ℝ) (epsilon N : ℝ)
    (hrho : ∀ i, 0 < rho i) (hkappa : ∀ i, 0 < kappa i)
    (hepsilon : 0 < epsilon) (hN : 0 < N)
    (hdegree : ∀ j, ∀ e ∈ (f j).support,
      (∑ i ∈ e.support, (e i : ℝ) * (rho i : ℝ)) ≤ N)
    (hvanish : ∀ j, ∀ b : Fin k →₀ ℕ,
      (∑ i, kappa i * (b i : ℝ)) < epsilon * N →
      ∀ x ∈ U, P ≤ pointIdeal x →
        mixedField k V b (fun y => MvPolynomial.aeval y (f j)) x = 0) :
    (∏ i, (rho (Sum.inl i) : ℝ)) ≤ (k.factorial : ℝ) * (∏ i, kappa i) / epsilon ^ k := by
  obtain ⟨q, hq, hlocal, hdet⟩ :=
    exists_certificate_of_localized_equations a P hP.isPrime hPpoint g hgen hA hker
  exact polynomial_multiplicity_of_local_polynomial_equations a f P hP hPpoint hUnique
    g q hgP hq hlocal hdet V hV hA hB U hU rho kappa epsilon N
    hrho hkappa hepsilon hN hdegree hvanish

theorem polynomial_multiplicity_of_cited_regular_point {ι : Type*}
    (H : CitedRegularPointLocalEquations)
    (a : Ambient) (f : ι → Polynomial) (P : Ideal Polynomial)
    (hP : P ∈ (Ideal.span (Set.range f)).minimalPrimes)
    (hPpoint : P ≤ pointIdeal a)
    (hUnique : ∀ J ∈ (Ideal.span (Set.range f)).minimalPrimes, J ≤ pointIdeal a → J = P)
    (hreg : IsRegularLocalRing (ComponentLocalRing a P))
    (hdim : ringKrullDim (ComponentLocalRing a P) = (m : WithBot ℕ∞))
    (V : Fin k → Ambient → Ambient) (hV : ∀ i, AnalyticAt ℂ (V i) a)
    (hA : IsNormalBasis (K := ℂ)
      (fun i => (componentTangentSpace a P hP.isPrime hPpoint).mkQ (coordinateNormals i)) Finset.univ)
    (hB : IsNormalBasis (K := ℂ)
      (fun i => (componentTangentSpace a P hP.isPrime hPpoint).mkQ (V i a)) Finset.univ)
    (U : Set Ambient) (hU : U ∈ 𝓝 a)
    (rho : (Fin k ⊕ Fin m) → ℚ) (kappa : Fin k → ℝ) (epsilon N : ℝ)
    (hrho : ∀ i, 0 < rho i) (hkappa : ∀ i, 0 < kappa i)
    (hepsilon : 0 < epsilon) (hN : 0 < N)
    (hdegree : ∀ j, ∀ e ∈ (f j).support,
      (∑ i ∈ e.support, (e i : ℝ) * (rho i : ℝ)) ≤ N)
    (hvanish : ∀ j, ∀ b : Fin k →₀ ℕ,
      (∑ i, kappa i * (b i : ℝ)) < epsilon * N →
      ∀ x ∈ U, P ≤ pointIdeal x →
        mixedField k V b (fun y => MvPolynomial.aeval y (f j)) x = 0) :
    (∏ i, (rho (Sum.inl i) : ℝ)) ≤ (k.factorial : ℝ) * (∏ i, kappa i) / epsilon ^ k := by
  obtain ⟨g, q, hgP, hq, hlocal, hdet⟩ :=
    exists_certificate_of_cited_regular_point H a P hP.isPrime hPpoint hreg hdim hA
  exact polynomial_multiplicity_of_local_polynomial_equations a f P hP hPpoint hUnique
    g q hgP hq hlocal hdet V hV hA hB U hU rho kappa epsilon N
    hrho hkappa hepsilon hN hdegree hvanish

end Endpoint

end QuadraticPi.SmoothLocalPolynomialCertificate


==> anc/lean/QuadraticPi/SourceFirstJets.lean <==
import QuadraticPi.ActualComponentTangent

/-!
The first coefficients of the constructed component source are actual
component tangent vectors. A normalized frozen-coordinate first Jacobian
therefore constructs the tangent basis used by the completed chart and the
sharp multiplicity theorem; no separate tangent identification is supplied.
-/
set_option autoImplicit false
set_option maxHeartbeats 100000
set_option backward.isDefEq.respectTransparency false
noncomputable section
namespace QuadraticPi.SourceFirstJets
open Module MvPowerSeries ActualComponentTangent CanonicalComponentQuotient
open ComponentResidueField ConstructedComponentSeries CompletedComponentSeries
open ComponentCompletionFaithful FormalSliceNormalJacobian TangentBasisInvertibility
open FormalComponentIsolation
open TransversePolynomialSource ConstructedSourceDifferential
open OAI.PiExponent.WeightedBezout OAI.PiExponent.NormalBasisRigidity

section Local
variable {τ Q K : Type} [CommRing Q] [IsLocalRing Q] [Field K]
variable (e : IsLocalRing.ResidueField Q ≃+* K) (g : Q →+* MvPowerSeries τ K)
variable (hres : ∀ q, constantCoeff (g q) = e (IsLocalRing.residue Q q))

include hres in
theorem source_constant_of_mem_maximal {q : Q} (hq : q ∈ IsLocalRing.maximalIdeal Q) :
    constantCoeff (g q) = 0 := by
  rw [hres]
  change e (Ideal.Quotient.mk (IsLocalRing.maximalIdeal Q) q) = 0
  rw [(Ideal.Quotient.eq_zero_iff_mem).mpr hq, map_zero]

def firstJetOnMaximal (j : τ) : IsLocalRing.maximalIdeal Q →ₗ[Q] IsLocalRing.ResidueField Q where
  toFun q := e.symm (coeff (Finsupp.single j 1) (g q))
  map_add' x y := by simp only [Submodule.coe_add, map_add]
  map_smul' a x := by
    change e.symm (coeff (Finsupp.single j 1) (g (a * x))) = _
    rw [map_mul, OAI.PiExponentApprox.TransverseMultiplicity.firstCoeff_mul,
      source_constant_of_mem_maximal e g hres x.property, zero_mul, add_zero, hres,
      map_mul, RingEquiv.symm_apply_apply]
    rfl

theorem firstJetOnMaximal_mul (j : τ) (x y : IsLocalRing.maximalIdeal Q) :
    firstJetOnMaximal e g hres j (x * y) = 0 := by
  change e.symm (coeff (Finsupp.single j 1) (g ((x : Q) * y))) = 0
  rw [map_mul, OAI.PiExponentApprox.TransverseMultiplicity.firstCoeff_mul,
    source_constant_of_mem_maximal e g hres x.property,
    source_constant_of_mem_maximal e g hres y.property, zero_mul, zero_mul, add_zero, map_zero]

def cotangentFirstJet (j : τ) :
    Module.Dual (IsLocalRing.ResidueField Q) (IsLocalRing.CotangentSpace Q) where
  toFun := Ideal.Cotangent.lift (firstJetOnMaximal e g hres j) (firstJetOnMaximal_mul e g hres j)
  map_add' := map_add _
  map_smul' c x := by
    obtain ⟨a, rfl⟩ := Ideal.Quotient.mk_surjective c
    change (Ideal.Cotangent.lift (firstJetOnMaximal e g hres j)
      (firstJetOnMaximal_mul e g hres j)) ((algebraMap Q (IsLocalRing.ResidueField Q) a) • x) = _
    rw [IsScalarTower.algebraMap_smul, map_smul]
    rfl

theorem cotangentFirstJet_toCotangent (j : τ) (q : IsLocalRing.maximalIdeal Q) :
    cotangentFirstJet e g hres j ((IsLocalRing.maximalIdeal Q).toCotangent q) =
      e.symm (coeff (Finsupp.single j 1) (g q)) := rfl

end Local

section Component
variable {σ K R A : Type} {m : ℕ}
variable [Field K] [CommRing R] [CommRing A] [Algebra K R] [Algebra K A]
variable (r : R →ₐ[K] A) (t : A →ₐ[K] MvPowerSeries (Fin m) K) (ambient : σ → R)

def sourceFirstVector (j : Fin m) : σ → K := fun s =>
  coeff (Finsupp.single j 1) (t (r (ambient s)))

variable {ι : Type*} (f : ι → MvPolynomial σ K) (P : Ideal (MvPolynomial σ K))
local notation "point" => (fun s => constantCoeff (t (r (ambient s))))
variable (hzero : ∀ j, r (MvPolynomial.aeval ambient (f j)) = 0)
variable (hUnique : ∀ J ∈ (Ideal.span (Set.range f)).minimalPrimes,
  J ≤ pointIdeal (fun s => constantCoeff (t (r (ambient s)))) → J = P)
variable (hP : P.IsPrime) (hPpoint : P ≤ pointIdeal (fun s => constantCoeff (t (r (ambient s)))))

include hzero hUnique in
theorem componentSeries_ambientParameter (s : σ) :
    componentSeries r t ambient f P hzero hUnique (ambientParameters point P s) =
      t (r (ambient s)) - C (point s) := by
  unfold ambientParameters
  rw [componentSeries_polynomial]
  simp only [map_sub, MvPolynomial.aeval_X, MvPolynomial.aeval_C, AlgHom.commutes,
    MvPowerSeries.algebraMap_apply, Algebra.algebraMap_self, RingHom.id_apply]

set_option maxHeartbeats 800000 in
include hzero hUnique in
theorem sourceFirstVector_mem (j : Fin m) :
    sourceFirstVector r t ambient j ∈ componentTangentSpace point P hP hPpoint := by
  let := componentLocalRing_isLocal point P hP hPpoint
  let e := componentResidueEquiv point P hP hPpoint
  let g := (componentSeries r t ambient f P hzero hUnique).toRingHom
  have hres : ∀ q, constantCoeff (g q) = e (IsLocalRing.residue (ComponentLocalRing point P) q) := by
    intro q
    change constantCoeff (componentSeries r t ambient f P hzero hUnique q) =
      componentResidueEquiv point P hP hPpoint (IsLocalRing.residue (ComponentLocalRing point P) q)
    rw [componentResidueEquiv_residue]
    exact componentSeries_constant r t ambient f P hzero hUnique hPpoint q
  apply (mem_componentTangentSpace_iff point P hP hPpoint _).mpr
  refine ⟨cotangentFirstJet e g hres j, ?_⟩
  ext s
  change e (cotangentFirstJet e g hres j
    (Ideal.toCotangent (R := ComponentLocalRing point P) (IsLocalRing.maximalIdeal (ComponentLocalRing point P))
      (ambientMaximalParameters point P hP hPpoint s))) = _
  rw [cotangentFirstJet_toCotangent, RingEquiv.apply_symm_apply]
  change coeff (Finsupp.single j 1)
    (componentSeries r t ambient f P hzero hUnique (ambientParameters point P s)) = _
  rw [componentSeries_ambientParameter, map_sub, first_C, sub_zero]
  rfl

end Component

section Basis
variable {m k : ℕ} {K : Type} [Field K]
local notation "Ambient" => (Fin k ⊕ Fin m) → K

def frozenNormalizedBasis (T : Submodule K Ambient)
    (hA : IsNormalBasis (K := K) (fun i => T.mkQ (coordinateNormals i)) Finset.univ) :
    Basis (Fin m) K T := (Pi.basisFun K (Fin m)).map (frozenTangentEquiv T hA).symm

theorem frozenNormalizedBasis_frozen (T : Submodule K Ambient)
    (hA : IsNormalBasis (K := K) (fun i => T.mkQ (coordinateNormals i)) Finset.univ)
    (j i : Fin m) :
    (frozenNormalizedBasis T hA j : Ambient) (Sum.inr i) = (Pi.single j 1 : Fin m → K) i := by
  change frozenTangentEquiv T hA (frozenNormalizedBasis T hA j) i = _
  simp [frozenNormalizedBasis, Basis.map_apply, Pi.basisFun_apply]

theorem eq_frozenNormalizedBasis_of_frozen (T : Submodule K Ambient)
    (hA : IsNormalBasis (K := K) (fun i => T.mkQ (coordinateNormals i)) Finset.univ)
    (w : Ambient) (hw : w ∈ T) (j : Fin m)
    (hfrozen : ∀ i, w (Sum.inr i) = (Pi.single j 1 : Fin m → K) i) :
    w = (frozenNormalizedBasis T hA j : Ambient) := by
  have h : (⟨w, hw⟩ : T) = frozenNormalizedBasis T hA j := by
    apply (frozenTangentEquiv T hA).injective
    ext i
    exact (hfrozen i).trans (frozenNormalizedBasis_frozen T hA j i).symm
  exact congrArg Subtype.val h

end Basis

section FrozenSource
variable {m k : ℕ} {K R A : Type} {ι : Type*}
variable [Field K] [CommRing R] [CommRing A] [Algebra K R] [Algebra K A]
variable (r : R →ₐ[K] A) (t : A →ₐ[K] MvPowerSeries (Fin m) K)
variable (ambient : (Fin k ⊕ Fin m) → R)
local notation "point" => (fun s => constantCoeff (t (r (ambient s))))
variable (f : ι → MvPolynomial (Fin k ⊕ Fin m) K) (P : Ideal (MvPolynomial (Fin k ⊕ Fin m) K))
variable (hzero : ∀ j, r (MvPolynomial.aeval ambient (f j)) = 0)
variable (hUnique : ∀ J ∈ (Ideal.span (Set.range f)).minimalPrimes,
  J ≤ pointIdeal (fun s => constantCoeff (t (r (ambient s)))) → J = P)
variable (hP : P.IsPrime) (hPpoint : P ≤ pointIdeal (fun s => constantCoeff (t (r (ambient s)))))
local notation "actualT" => componentTangentSpace point P hP hPpoint
variable (hA : IsNormalBasis (K := K)
  (fun i => (componentTangentSpace (fun s => constantCoeff (t (r (ambient s)))) P hP hPpoint).mkQ
    (coordinateNormals i)) Finset.univ)
variable (hFrozen : ∀ i j : Fin m, coeff (Finsupp.single j 1) (t (r (ambient (Sum.inr i)))) =
  (Pi.single j 1 : Fin m → K) i)

include hzero hUnique hFrozen in
theorem sourceFirstVector_eq_frozenNormalizedBasis (j : Fin m) :
    sourceFirstVector r t ambient j = (frozenNormalizedBasis actualT hA j : (Fin k ⊕ Fin m) → K) :=
  eq_frozenNormalizedBasis_of_frozen actualT hA _
    (sourceFirstVector_mem r t ambient f P hzero hUnique hP hPpoint j) j (fun i => hFrozen i j)

include hzero hUnique hFrozen in
theorem sourceFirst_coefficients (s : Fin k ⊕ Fin m) (j : Fin m) :
    coeff (Finsupp.single j 1) (t (r (ambient s))) =
      (frozenNormalizedBasis actualT hA j : (Fin k ⊕ Fin m) → K) s :=
  congrFun (sourceFirstVector_eq_frozenNormalizedBasis r t ambient f P hzero hUnique hP hPpoint hA hFrozen j) s

include hA hFrozen in
theorem componentCompletedSeries_bijective_of_frozen_first :
    Function.Bijective (componentCompletedSeries r t ambient f P hzero hUnique hP hPpoint) := by
  exact componentCompletedSeries_bijective_of_actual_tangent r t ambient f P hzero hUnique hP hPpoint
    hA (frozenNormalizedBasis actualT hA)
    (sourceFirst_coefficients r t ambient f P hzero hUnique hP hPpoint hA hFrozen)

def frozenFirstCompletedChart :
    ComponentCompletion point P hP hPpoint ≃+* MvPowerSeries (Fin m) K :=
  RingEquiv.ofBijective (componentCompletedSeries r t ambient f P hzero hUnique hP hPpoint)
    (componentCompletedSeries_bijective_of_frozen_first r t ambient f P hzero hUnique hP hPpoint hA hFrozen)

theorem frozenFirstCompletedChart_apply
    (q : ComponentCompletion point P hP hPpoint) :
    frozenFirstCompletedChart r t ambient f P hzero hUnique hP hPpoint hA hFrozen q =
      componentCompletedSeries r t ambient f P hzero hUnique hP hPpoint q := rfl

theorem frozenFirstCompletedChart_polynomial (F : MvPolynomial (Fin k ⊕ Fin m) K) :
    letI := componentLocalRing_isLocal point P hP hPpoint;
    frozenFirstCompletedChart r t ambient f P hzero hUnique hP hPpoint hA hFrozen
      (AdicCompletion.of (R := ComponentLocalRing point P)
        (IsLocalRing.maximalIdeal (ComponentLocalRing point P)) (ComponentLocalRing point P)
        (algebraMap (MvPolynomial (Fin k ⊕ Fin m) K) (ComponentLocalRing point P) F)) =
      t (r (MvPolynomial.aeval ambient F)) := by
  let := componentLocalRing_isLocal point P hP hPpoint
  rw [frozenFirstCompletedChart_apply]
  exact componentCompletedSeries_polynomial r t ambient f P hzero hUnique hP hPpoint F

theorem frozen_first_of_coordinate_series
    (hCoordinates : ∀ i, t (r (ambient (Sum.inr i))) = C (point (Sum.inr i)) + X i) :
    ∀ i j, coeff (Finsupp.single j 1) (t (r (ambient (Sum.inr i)))) =
      (Pi.single j 1 : Fin m → K) i := by
  classical
  intro i j
  rw [hCoordinates, map_add, first_C, zero_add]
  simp [coeff_index_single_X, Pi.single_apply, eq_comm]

end FrozenSource

section Taylor
variable {m k : ℕ} {K R A : Type} [Field K] [CommRing R] [CommRing A]
variable [Algebra ℚ K] [Algebra K R] [Algebra ℚ R] [IsScalarTower ℚ K R]
variable [Algebra K A] [Algebra ℚ A] [IsScalarTower ℚ K A]

def evaluatedFrame (D : Fin k → Derivation K R R) (r : R →ₐ[K] A)
    (t : A →ₐ[K] MvPowerSeries (Fin m) K) (ambient : (Fin k ⊕ Fin m) → R) :
    Fin k → ((Fin k ⊕ Fin m) → K) := fun j s => constantCoeff (t (r (D j (ambient s))))

omit [IsScalarTower ℚ K A] in
theorem fullSource_first_frame (D : Fin k → Derivation K R R) (r : R →ₐ[K] A)
    (t : A →ₐ[K] MvPowerSeries (Fin m) K) (ambient : (Fin k ⊕ Fin m) → R)
    (s : Fin k ⊕ Fin m) (j : Fin k) :
    coeff (Finsupp.single (Sum.inr j) 1) (fullSource D r t (ambient s)) =
      evaluatedFrame D r t ambient j s :=
  fullSource_first_transverse D r t (ambient s) j

set_option maxHeartbeats 20000 in
theorem polynomial_multiplicity_of_frozen_first [Infinite K] {ι : Type*}
    (D : Fin k → Derivation K R R) (r : R →ₐ[K] A)
    (t : A →ₐ[K] MvPowerSeries (Fin m) K) (ambient : (Fin k ⊕ Fin m) → R)
    (f : ι → MvPolynomial (Fin k ⊕ Fin m) K)
    (P : Ideal (MvPolynomial (Fin k ⊕ Fin m) K))
    (hP : P ∈ (Ideal.span (Set.range f)).minimalPrimes)
    (hPpoint : P ≤ pointIdeal (sourcePoint r t ambient))
    (hUnique : ∀ J ∈ (Ideal.span (Set.range f)).minimalPrimes,
      J ≤ pointIdeal (sourcePoint r t ambient) → J = P)
    (hA : IsNormalBasis (K := K)
      (fun i => (componentTangentSpace (sourcePoint r t ambient) P hP.isPrime hPpoint).mkQ
        (coordinateNormals i)) Finset.univ)
    (hB : IsNormalBasis (K := K)
      (fun i => (componentTangentSpace (sourcePoint r t ambient) P hP.isPrime hPpoint).mkQ
        (evaluatedFrame D r t ambient i)) Finset.univ)
    (hFrozen : ∀ i j, coeff (Finsupp.single j 1) (t (r (ambient (Sum.inr i)))) =
      (Pi.single j 1 : Fin m → K) i)
    (rho : (Fin k ⊕ Fin m) → ℚ) (kappa : Fin k → ℝ) (epsilon N : ℝ)
    (hrho : ∀ i, 0 < rho i) (hkappa : ∀ i, 0 < kappa i)
    (hepsilon : 0 < epsilon) (hN : 0 < N)
    (hdegree : ∀ j, ∀ e ∈ (f j).support,
      (∑ i ∈ e.support, (e i : ℝ) * (rho i : ℝ)) ≤ N)
    (hvanish : ∀ j, ∀ b : Fin k →₀ ℕ,
      (∑ i, kappa i * (b i : ℝ)) < epsilon * N →
      r (OAI.PiExponent.CommutingTaylor.mixedIter k (fun i => (D i).restrictScalars ℚ) b
        (MvPolynomial.aeval ambient (f j))) = 0) :
    (∏ i, (rho (Sum.inl i) : ℝ)) ≤ (k.factorial : ℝ) * (∏ i, kappa i) / epsilon ^ k := by
  unfold sourcePoint at hPpoint hUnique hA hB
  let hzero := zeroth_vanishing_of_derivative_vanishing D r ambient f kappa epsilon N hepsilon hN hvanish
  exact polynomial_multiplicity_of_actual_component_tangent D r t ambient f P hP hPpoint hUnique
    (evaluatedFrame D r t ambient) hA hB
    (frozenNormalizedBasis _ hA)
    (sourceFirst_coefficients r t ambient f P hzero hUnique hP.isPrime hPpoint hA hFrozen)
    (fun _ _ => rfl) rho kappa epsilon N hrho hkappa hepsilon hN hdegree hvanish

end Taylor

end QuadraticPi.SourceFirstJets


==> anc/lean/QuadraticPi/SpanningIntegerContractions.lean <==
import Mathlib.LinearAlgebra.Span.Basic
import Mathlib.Algebra.BigOperators.Pi
import Mathlib.Tactic

/-! Two independent integer contractions of a rationally spanning column
family. Disjoint coordinate witnesses, not a rank premise for the projected
pairs, supply the nonzero two-by-two determinant. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.SpanningIntegerContractions
open scoped BigOperators
variable {ι κ : Type*} [Fintype ι] [DecidableEq ι]

def intContraction (w v : ι → ℤ) : ℤ := ∑ i, w i*v i

def rationalContraction (w : ι → ℤ) : (ι → ℚ) →ₗ[ℚ] ℚ where
  toFun v := ∑ i, (w i : ℚ)*v i
  map_add' v z := by simp [mul_add, Finset.sum_add_distrib]
  map_smul' r v := by simp [Finset.mul_sum, mul_left_comm, mul_comm, mul_assoc]

theorem cast_intContraction (w v : ι → ℤ) :
    (intContraction w v : ℚ) = rationalContraction w (fun i => (v i : ℚ)) := by
  simp [intContraction, rationalContraction]

theorem rationalContraction_single (w : ι → ℤ) (i : ι) :
    rationalContraction w (Pi.single i 1) = (w i : ℚ) := by
  simp [rationalContraction, Pi.single_apply]

theorem exists_independent_contractions (v : κ → ι → ℤ)
    (hspan : Submodule.span ℚ (Set.range (fun k => fun i => (v k i : ℚ))) = ⊤)
    (u w : ι → ℤ) (i j : ι)
    (hui : u i ≠ 0) (_hwi : w i = 0) (huj : u j = 0) (hwj : w j ≠ 0) :
    ∃ k l : κ, intContraction u (v k)*intContraction w (v l) -
      intContraction u (v l)*intContraction w (v k) ≠ 0 := by
  classical
  let f := rationalContraction u
  let g := rationalContraction w
  have hfi : f (Pi.single i 1) ≠ 0 := by
    simpa [f, rationalContraction_single] using (show (u i : ℚ) ≠ 0 by exact_mod_cast hui)
  have hk : ∃ k : κ, intContraction u (v k) ≠ 0 := by
    by_contra h
    push Not at h
    have hf : f = 0 := (Submodule.linearMap_eq_zero_iff_of_span_eq_top f hspan).mpr (by
      rintro ⟨z, k, rfl⟩
      rw [← cast_intContraction, h k, Int.cast_zero])
    exact hfi (by rw [hf]; rfl)
  obtain ⟨k, hk⟩ := hk
  by_contra h
  push Not at h
  let F : (ι → ℚ) →ₗ[ℚ] ℚ :=
    (intContraction u (v k) : ℚ) • g - (intContraction w (v k) : ℚ) • f
  have hF : F = 0 := (Submodule.linearMap_eq_zero_iff_of_span_eq_top F hspan).mpr (by
    rintro ⟨z, l, rfl⟩
    have hd := h k l
    have hdQ : (intContraction u (v k) : ℚ)*(intContraction w (v l) : ℚ) -
        (intContraction u (v l) : ℚ)*(intContraction w (v k) : ℚ) = 0 := by exact_mod_cast hd
    dsimp [F, f, g]
    rw [← cast_intContraction, ← cast_intContraction]
    simpa only [smul_eq_mul, mul_comm] using hdQ)
  have hz := congrArg (fun L : (ι → ℚ) →ₗ[ℚ] ℚ => L (Pi.single j 1)) hF
  have hprod : (intContraction u (v k) : ℚ)*(w j : ℚ) = 0 := by
    simpa [F, f, g, rationalContraction_single, huj] using hz
  exact (mul_ne_zero (by exact_mod_cast hk) (by exact_mod_cast hwj)) hprod

end QuadraticPi.SpanningIntegerContractions


==> anc/lean/QuadraticPi/SurjectiveComponentCompletion.lean <==
import QuadraticPi.CompletedComponentSeries

/-!
The constructed completed component map is surjective under the existing
normal-basis and actual tangent-basis hypotheses. Centered polynomial
coordinates supply generators of its maximal-ideal image. Completeness and
the already proved coefficient formula then give surjectivity. Injectivity
of this specified map remains a separate geometric condition.
-/
set_option autoImplicit false
set_option maxHeartbeats 800000
noncomputable section
namespace QuadraticPi.SurjectiveComponentCompletion

section General
variable {Q S : Type*} [CommRing Q] [CommRing S] [IsLocalRing Q] [IsLocalRing S]

theorem maximalIdeal_map_eq_of_generators {ι : Type*} (g : Q →+* S) [IsLocalHom g]
    (c : ι → Q) (hc : ∀ i, c i ∈ IsLocalRing.maximalIdeal Q)
    (hspan : Ideal.span (Set.range (fun i => g (c i))) = IsLocalRing.maximalIdeal S) :
    (IsLocalRing.maximalIdeal Q).map g = IsLocalRing.maximalIdeal S := by
  apply le_antisymm (IsLocalRing.map_maximalIdeal_le g)
  rw [← hspan]
  apply Ideal.span_le.mpr
  rintro _ ⟨i, rfl⟩
  exact Ideal.mem_map_of_mem g (hc i)

end General

section Formal
variable {Q : Type*} {K : Type} {m : ℕ} [CommRing Q] [IsLocalRing Q] [Field K]
variable [IsPrecomplete (IsLocalRing.maximalIdeal Q) Q]

theorem formalMap_surjective_of_maximalIdeal_map_eq (g : Q →+* MvPowerSeries (Fin m) K)
    (lift : K → Q) (hcoeff : ∀ c, g (lift c) = MvPowerSeries.C c)
    (hmax : (IsLocalRing.maximalIdeal Q).map g =
      IsLocalRing.maximalIdeal (MvPowerSeries (Fin m) K)) :
    Function.Surjective g := by
  let : IsAdicComplete (IsLocalRing.maximalIdeal (MvPowerSeries (Fin m) K))
      (MvPowerSeries (Fin m) K) := CompleteLocalCoordinateEquivalence.formalAdicComplete
  let : IsHausdorff ((IsLocalRing.maximalIdeal Q).map g) (MvPowerSeries (Fin m) K) :=
    hmax.symm ▸ inferInstance
  apply surjective_of_mk_map_comp_surjective (I := IsLocalRing.maximalIdeal Q) g
  intro q
  obtain ⟨y, rfl⟩ := Ideal.Quotient.mk_surjective q
  refine ⟨lift (MvPowerSeries.constantCoeff y), ?_⟩
  change Ideal.Quotient.mk _ (g (lift (MvPowerSeries.constantCoeff y))) = Ideal.Quotient.mk _ y
  apply Ideal.Quotient.eq.mpr
  rw [hmax, PolynomialFormalLocalLength.formal_maximalIdeal_eq_constantKernel]
  change MvPowerSeries.constantCoeff (g (lift (MvPowerSeries.constantCoeff y)) - y) = 0
  rw [hcoeff, map_sub, MvPowerSeries.constantCoeff_C, sub_self]

end Formal

open Module MvPowerSeries LocalSliceIsolation CanonicalComponentQuotient
open ComponentCompletionFaithful ComponentResidueField ConstructedComponentSeries
open CompletedComponentSeries FormalComponentIsolation FormalSliceNormalJacobian
open OAI.PiExponent.WeightedBezout OAI.PiExponent.NormalBasisRigidity

section Centered
variable {σ K : Type} [Field K]
variable (a : σ → K) (P : Ideal (MvPolynomial σ K)) (hP : P.IsPrime)
variable (hPpoint : P ≤ pointIdeal a)

theorem centeredPolynomial_mem_maximalIdeal (s : σ) :
    letI := componentLocalRing_isLocal a P hP hPpoint;
    algebraMap (MvPolynomial σ K) (ComponentLocalRing a P)
      (MvPolynomial.X s - MvPolynomial.C (a s)) ∈ IsLocalRing.maximalIdeal (ComponentLocalRing a P) := by
  let := componentLocalRing_isLocal a P hP hPpoint
  rw [← componentEvaluation_ker a P hP hPpoint]
  change componentEvaluation a P hPpoint
    (algebraMap (MvPolynomial σ K) (ComponentLocalRing a P)
      (MvPolynomial.X s - MvPolynomial.C (a s))) = 0
  rw [componentEvaluation_polynomial]
  simp

theorem completedCenteredPolynomial_mem_maximalIdeal [Finite σ] (s : σ) :
    letI := componentLocalRing_isLocal a P hP hPpoint;
    letI := componentLocalRing_isNoetherian a P;
    AdicCompletion.of (R := ComponentLocalRing a P) (IsLocalRing.maximalIdeal (ComponentLocalRing a P))
      (ComponentLocalRing a P) (algebraMap (MvPolynomial σ K) (ComponentLocalRing a P)
        (MvPolynomial.X s - MvPolynomial.C (a s))) ∈
      IsLocalRing.maximalIdeal (ComponentCompletion a P hP hPpoint) := by
  let := componentLocalRing_isLocal a P hP hPpoint
  let := componentLocalRing_isNoetherian a P
  with_reducible_and_instances
    rw [AdicCompletion.mem_maximalIdeal_iff_eval_one_eq_zero]
    rw [AdicCompletion.of_apply]
    simpa only [Submodule.mkQ_apply, Submodule.Quotient.mk_eq_zero, pow_one, smul_eq_mul, Ideal.mul_top] using
      centeredPolynomial_mem_maximalIdeal a P hP hPpoint s

end Centered

section Component
variable {m k : ℕ} {K R A : Type} {ι : Type*}
variable [Field K] [CommRing R] [CommRing A] [Algebra K R] [Algebra K A]
variable (r : R →ₐ[K] A) (t : A →ₐ[K] MvPowerSeries (Fin m) K)
variable (ambient : (Fin k ⊕ Fin m) → R)
local notation "point" => (fun s => constantCoeff (t (r (ambient s))))
local notation "Poly" => MvPolynomial (Fin k ⊕ Fin m) K
local notation "Series" => MvPowerSeries (Fin m) K
variable (f : ι → MvPolynomial (Fin k ⊕ Fin m) K) (P : Ideal (MvPolynomial (Fin k ⊕ Fin m) K))
variable (hzero : ∀ j, r (MvPolynomial.aeval ambient (f j)) = 0)
variable (hUnique : ∀ Q : Ideal (MvPolynomial (Fin k ⊕ Fin m) K),
  Q ∈ (Ideal.span (Set.range f)).minimalPrimes →
  Q ≤ pointIdeal (fun s => constantCoeff (t (r (ambient s)))) → Q = P)
variable (hP : P.IsPrime) (hPpoint : P ≤ pointIdeal (fun s => constantCoeff (t (r (ambient s)))))

theorem componentCompletedSeries_centeredPolynomial (i : Fin m) :
    letI := componentLocalRing_isLocal point P hP hPpoint;
    componentCompletedSeries r t ambient f P hzero hUnique hP hPpoint
      (AdicCompletion.of (R := ComponentLocalRing point P)
        (IsLocalRing.maximalIdeal (ComponentLocalRing point P)) (ComponentLocalRing point P)
        (algebraMap Poly (ComponentLocalRing point P)
          (MvPolynomial.X (Sum.inr i) - MvPolynomial.C (point (Sum.inr i))))) =
      componentCoordinates r t (fun j => ambient (Sum.inr j)) i := by
  let := componentLocalRing_isLocal point P hP hPpoint
  rw [componentCompletedSeries_polynomial]
  simp [componentCoordinates, TransversePolynomialSource.sourceCoordinates,
    MvPowerSeries.algebraMap_apply]

variable (T : Submodule K ((Fin k ⊕ Fin m) → K))
variable (hA : IsNormalBasis (K := K) (fun i => T.mkQ (coordinateNormals i)) Finset.univ)
variable (B : Basis (Fin m) K T)
variable (hTangent : ∀ s a, coeff (Finsupp.single a 1) (t (r (ambient s))) =
  (B a : (Fin k ⊕ Fin m) → K) s)
include T hA B hTangent

theorem componentCompletedSeries_maximalIdeal_map :
    letI := componentLocalRing_isLocal point P hP hPpoint;
    letI := componentLocalRing_isNoetherian point P;
    (IsLocalRing.maximalIdeal (ComponentCompletion point P hP hPpoint)).map
      (componentCompletedSeries r t ambient f P hzero hUnique hP hPpoint) =
      IsLocalRing.maximalIdeal Series := by
  let := componentLocalRing_isLocal point P hP hPpoint
  let := componentLocalRing_isNoetherian point P
  let := componentCompletedSeries_isLocalHom r t ambient f P hzero hUnique hP hPpoint
  let c : Fin m → ComponentCompletion point P hP hPpoint := fun i =>
    AdicCompletion.of (R := ComponentLocalRing point P)
      (IsLocalRing.maximalIdeal (ComponentLocalRing point P)) (ComponentLocalRing point P)
      (algebraMap Poly (ComponentLocalRing point P)
        (MvPolynomial.X (Sum.inr i) - MvPolynomial.C (point (Sum.inr i))))
  apply maximalIdeal_map_eq_of_generators (componentCompletedSeries r t ambient f P hzero hUnique hP hPpoint) c
  · intro i
    exact completedCenteredPolynomial_mem_maximalIdeal point P hP hPpoint (Sum.inr i)
  · change Ideal.span (Set.range (fun i => componentCompletedSeries r t ambient f P hzero hUnique hP hPpoint
      (c i))) = _
    simp_rw [show ∀ i, componentCompletedSeries r t ambient f P hzero hUnique hP hPpoint (c i) =
      componentCoordinates r t (fun j => ambient (Sum.inr j)) i from
        fun i => componentCompletedSeries_centeredPolynomial r t ambient f P hzero hUnique hP hPpoint i]
    exact componentCoordinates_span_of_tangent_basis r t ambient T hA B hTangent

theorem componentCompletedSeries_surjective :
    Function.Surjective (componentCompletedSeries r t ambient f P hzero hUnique hP hPpoint) := by
  let := componentLocalRing_isLocal point P hP hPpoint
  let := componentLocalRing_isNoetherian point P
  with_reducible_and_instances
    apply formalMap_surjective_of_maximalIdeal_map_eq (Q := ComponentCompletion point P hP hPpoint)
      (componentCompletedSeries r t ambient f P hzero hUnique hP hPpoint)
      (fun c => AdicCompletion.of (R := ComponentLocalRing point P)
        (IsLocalRing.maximalIdeal (ComponentLocalRing point P)) (ComponentLocalRing point P)
        (algebraMap K (ComponentLocalRing point P) c))
    · exact componentCompletedSeries_coeff r t ambient f P hzero hUnique hP hPpoint
    · exact componentCompletedSeries_maximalIdeal_map r t ambient f P hzero hUnique hP hPpoint T hA B hTangent

theorem componentCompletedSeries_bijective_iff_injective :
    Function.Bijective (componentCompletedSeries r t ambient f P hzero hUnique hP hPpoint) ↔
      Function.Injective (componentCompletedSeries r t ambient f P hzero hUnique hP hPpoint) :=
  ⟨fun h => h.1, fun h => ⟨h,
    componentCompletedSeries_surjective r t ambient f P hzero hUnique hP hPpoint T hA B hTangent⟩⟩

end Component

section Endpoint
open FormalSliceNormalJacobian OAI.PiExponent.NormalBasisRigidity
open OAI.PiExponent.CommutingTaylor
open scoped BigOperators
variable {m k : ℕ} {K R A : Type} [Field K] [CommRing R] [CommRing A]
variable [Algebra ℚ K] [Algebra K R] [Algebra ℚ R] [IsScalarTower ℚ K R]
variable [Algebra K A] [Algebra ℚ A] [IsScalarTower ℚ K A]

set_option maxHeartbeats 20000 in
theorem polynomial_multiplicity_of_injective_completed_source [Infinite K] {ι : Type*}
    (D : Fin k → Derivation K R R) (r : R →ₐ[K] A)
    (t : A →ₐ[K] MvPowerSeries (Fin m) K) (ambient : (Fin k ⊕ Fin m) → R)
    (T : Submodule K ((Fin k ⊕ Fin m) → K)) (v : Fin k → ((Fin k ⊕ Fin m) → K))
    (hA : IsNormalBasis (K := K) (fun i => T.mkQ (coordinateNormals i)) Finset.univ)
    (hB : IsNormalBasis (K := K) (fun i => T.mkQ (v i)) Finset.univ)
    (B : Basis (Fin m) K T)
    (hTangent : ∀ s a, coeff (Finsupp.single a 1) (t (r (ambient s))) = (B a : (Fin k ⊕ Fin m) → K) s)
    (hFrame : ∀ s j, constantCoeff (t (r (D j (ambient s)))) = v j s)
    (f : ι → MvPolynomial (Fin k ⊕ Fin m) K)
    (rho : (Fin k ⊕ Fin m) → ℚ) (kappa : Fin k → ℝ) (epsilon N : ℝ)
    (hrho : ∀ i, 0 < rho i) (hkappa : ∀ i, 0 < kappa i)
    (hepsilon : 0 < epsilon) (hN : 0 < N)
    (hdegree : ∀ j, ∀ e ∈ (f j).support,
      (∑ i ∈ e.support, (e i : ℝ) * (rho i : ℝ)) ≤ N)
    (P : Ideal (MvPolynomial (Fin k ⊕ Fin m) K))
    (hP : P ∈ (Ideal.span (Set.range f)).minimalPrimes)
    (hPpoint : P ≤ pointIdeal (sourcePoint r t ambient))
    (hUnique : ∀ J ∈ (Ideal.span (Set.range f)).minimalPrimes,
      J ≤ pointIdeal (sourcePoint r t ambient) → J = P)
    (hvanish : ∀ j, ∀ b : Fin k →₀ ℕ,
      (∑ i, kappa i * (b i : ℝ)) < epsilon * N →
      r (mixedIter k (fun i => (D i).restrictScalars ℚ) b (MvPolynomial.aeval ambient (f j))) = 0)
    (hInjective : Function.Injective (componentCompletedSeries r t ambient f P
      (zeroth_vanishing_of_derivative_vanishing D r ambient f kappa epsilon N hepsilon hN hvanish)
      hUnique hP.isPrime hPpoint)) :
    (∏ i, (rho (Sum.inl i) : ℝ)) ≤ (k.factorial : ℝ) * (∏ i, kappa i) / epsilon ^ k := by
  have hPrime : P.IsPrime := hP.isPrime
  let hzero := zeroth_vanishing_of_derivative_vanishing D r ambient f kappa epsilon N hepsilon hN hvanish
  have hsurj : Function.Surjective (componentCompletedSeries r t ambient f P hzero hUnique hPrime hPpoint) := by
    unfold sourcePoint at hUnique hPpoint
    with_reducible_and_instances
      exact componentCompletedSeries_surjective r t ambient f P hzero hUnique hPrime hPpoint T hA B hTangent
  exact polynomial_multiplicity_of_constructed_completed_chart D r t ambient T v hA hB B hTangent hFrame
    f rho kappa epsilon N hrho hkappa hepsilon hN hdegree P hP hPpoint hUnique hvanish ⟨hInjective, hsurj⟩

end Endpoint

end QuadraticPi.SurjectiveComponentCompletion


==> anc/lean/QuadraticPi/TangentBasisInvertibility.lean <==
import QuadraticPi.FormalSliceNormalJacobian

/-!
Coordinate normal-basis geometry makes the frozen projection on the tangent
space an isomorphism. A genuine tangent basis therefore gives the invertible
actual tangential source matrix, without an independent invertibility premise.
-/
set_option autoImplicit false
set_option maxHeartbeats 800000
noncomputable section
namespace QuadraticPi.TangentBasisInvertibility
open Module MvPowerSeries FormalSliceNormalJacobian TransverseNormalDifferential
open TransverseBlockJacobian TransversePolynomialSource ConstructedSourceDifferential
open NormalJacobianCoordinateAdapter OAI.PiExponent.NormalBasisRigidity
open OAI.PiExponent.CommutingTaylor
open scoped BigOperators

section Linear
variable {m k : ℕ} {K : Type} [Field K]
local notation "Ambient" => (Fin k ⊕ Fin m) → K

theorem tangent_coordinateSpan_eq_zero (T : Submodule K Ambient)
    (hA : IsNormalBasis (K := K) (fun i => T.mkQ (coordinateNormals i)) Finset.univ)
    (w : Ambient) (hT : w ∈ T)
    (hspan : w ∈ Submodule.span K (Set.range (coordinateNormals (m := m) (k := k) (K := K)))) :
    w = 0 := by
  rw [← normalSection_range] at hspan
  obtain ⟨a, rfl⟩ := hspan
  have hz := normalProjection_tangent T coordinateNormals hA _ hT
  rw [normalProjection_section] at hz
  rw [hz, map_zero]

theorem frozenDifferential_coordinateSection (a : Fin k → K) :
    frozenDifferential (normalSection (coordinateNormals (m := m) (K := K)) a) = 0 := by
  ext i
  exact coordinateNormals_section a (Sum.inr i)

def frozenTangentMap (T : Submodule K Ambient) : T →ₗ[K] (Fin m → K) :=
  frozenDifferential.comp T.subtype

theorem frozenTangentMap_injective (T : Submodule K Ambient)
    (hA : IsNormalBasis (K := K) (fun i => T.mkQ (coordinateNormals i)) Finset.univ) :
    Function.Injective (frozenTangentMap T) := by
  intro x y hxy
  apply Subtype.ext
  have hz : frozenDifferential ((x : Ambient) - (y : Ambient)) = 0 := by
    rw [map_sub]
    exact sub_eq_zero.mpr hxy
  exact sub_eq_zero.mp (tangent_coordinateSpan_eq_zero T hA _
    (T.sub_mem x.property y.property) (frozenDifferential_kernel hz))

theorem frozenTangentMap_surjective (T : Submodule K Ambient)
    (hA : IsNormalBasis (K := K) (fun i => T.mkQ (coordinateNormals i)) Finset.univ) :
    Function.Surjective (frozenTangentMap T) := by
  intro b
  let w : Ambient := Sum.elim (fun _ => 0) b
  let n : Ambient := normalSection coordinateNormals (normalProjection T coordinateNormals hA w)
  have ht : w - n ∈ T := by
    have h := T.neg_mem (tangentCorrection_mem T coordinateNormals hA w)
    simpa only [tangentCorrection, LinearMap.sub_apply, LinearMap.comp_apply, LinearMap.id_apply,
      neg_sub, n] using h
  refine ⟨⟨w - n, ht⟩, ?_⟩
  change frozenDifferential (w - n) = b
  rw [map_sub, frozenDifferential_coordinateSection, sub_zero]
  rfl

def frozenTangentEquiv (T : Submodule K Ambient)
    (hA : IsNormalBasis (K := K) (fun i => T.mkQ (coordinateNormals i)) Finset.univ) :
    T ≃ₗ[K] (Fin m → K) :=
  LinearEquiv.ofBijective (frozenTangentMap T)
    ⟨frozenTangentMap_injective T hA, frozenTangentMap_surjective T hA⟩

theorem frozenTangentEquiv_apply (T : Submodule K Ambient)
    (hA : IsNormalBasis (K := K) (fun i => T.mkQ (coordinateNormals i)) Finset.univ)
    (w : T) : frozenTangentEquiv T hA w = frozenDifferential (w : Ambient) := rfl

def tangentParametrization (T : Submodule K Ambient) (B : Basis (Fin m) K T) :
    (Fin m → K) →ₗ[K] Ambient := T.subtype.comp B.equivFun.symm.toLinearMap

theorem tangentParametrization_single (T : Submodule K Ambient) (B : Basis (Fin m) K T)
    (a : Fin m) : tangentParametrization T B (Pi.single a 1) = (B a : Ambient) := by
  change (B.equivFun.symm (Pi.single a 1) : Ambient) = (B a : Ambient)
  congr 1
  rw [Basis.equivFun_symm_apply]
  simp [Pi.single_apply]

theorem tangentParametrization_range (T : Submodule K Ambient) (B : Basis (Fin m) K T) :
    LinearMap.range (tangentParametrization T B) = T := by
  ext w
  constructor
  · rintro ⟨a, rfl⟩
    exact (B.equivFun.symm a).property
  · intro hw
    refine ⟨B.equivFun ⟨w, hw⟩, ?_⟩
    change ((B.equivFun.symm (B.equivFun ⟨w, hw⟩)) : Ambient) = w
    rw [LinearEquiv.symm_apply_apply]

def tangentMatrix (T : Submodule K Ambient) (B : Basis (Fin m) K T) : Matrix (Fin m) (Fin m) K :=
  fun i a => (B a : Ambient) (Sum.inr i)

theorem tangentMatrix_mulVec (T : Submodule K Ambient) (B : Basis (Fin m) K T)
    (a : Fin m → K) : (tangentMatrix T B).mulVec a = frozenDifferential (tangentParametrization T B a) := by
  ext i
  rw [linearMap_pi_apply (tangentParametrization T B), map_sum]
  simp only [map_smul, Finset.sum_apply, Pi.smul_apply, smul_eq_mul]
  simp only [Matrix.mulVec, dotProduct, tangentMatrix, tangentParametrization_single,
    frozenDifferential, LinearMap.coe_mk, AddHom.coe_mk]
  apply Finset.sum_congr rfl
  intro j _
  exact mul_comm _ _

theorem tangentMatrix_isUnit (T : Submodule K Ambient)
    (hA : IsNormalBasis (K := K) (fun i => T.mkQ (coordinateNormals i)) Finset.univ)
    (B : Basis (Fin m) K T) : IsUnit (tangentMatrix T B) := by
  apply Matrix.mulVec_surjective_iff_isUnit.mp
  intro a
  obtain ⟨w, hw⟩ := frozenTangentMap_surjective T hA a
  refine ⟨B.equivFun w, ?_⟩
  rw [tangentMatrix_mulVec]
  change frozenTangentMap T (B.equivFun.symm (B.equivFun w)) = a
  rw [LinearEquiv.symm_apply_apply, hw]

end Linear

section Source
variable {m k : ℕ} {K R A : Type} [Field K] [CommRing R] [CommRing A]
variable [Algebra ℚ K] [Algebra K R] [Algebra ℚ R] [IsScalarTower ℚ K R]
variable [Algebra K A] [Algebra ℚ A] [IsScalarTower ℚ K A]
local notation "Ambient" => (Fin k ⊕ Fin m) → K

omit [Algebra ℚ K] [Algebra ℚ R] [IsScalarTower ℚ K R] [Algebra ℚ A] [IsScalarTower ℚ K A] in
theorem sourceTangentialMatrix_eq (r : R →ₐ[K] A)
    (t : A →ₐ[K] MvPowerSeries (Fin m) K) (c : Fin m → R)
    (T : Submodule K Ambient) (B : Basis (Fin m) K T)
    (hcoeff : ∀ i a, coeff (Finsupp.single a 1) (t (r (c i))) = (B a : Ambient) (Sum.inr i)) :
    sourceTangentialMatrix r t c = tangentMatrix T B := by
  ext i a
  exact hcoeff i a

omit [Algebra ℚ K] [Algebra ℚ R] [IsScalarTower ℚ K R] [Algebra ℚ A] [IsScalarTower ℚ K A] in
theorem sourceTangentialMatrix_isUnit (r : R →ₐ[K] A)
    (t : A →ₐ[K] MvPowerSeries (Fin m) K) (c : Fin m → R)
    (T : Submodule K Ambient)
    (hA : IsNormalBasis (K := K) (fun i => T.mkQ (coordinateNormals i)) Finset.univ)
    (B : Basis (Fin m) K T)
    (hcoeff : ∀ i a, coeff (Finsupp.single a 1) (t (r (c i))) = (B a : Ambient) (Sum.inr i)) :
    IsUnit (sourceTangentialMatrix r t c) := by
  rw [sourceTangentialMatrix_eq r t c T B hcoeff]
  exact tangentMatrix_isUnit T hA B

def basisSourceSlice (D : Fin k → Derivation K R R) (r : R →ₐ[K] A)
    (t : A →ₐ[K] MvPowerSeries (Fin m) K) (ambient : (Fin k ⊕ Fin m) → R)
    (T : Submodule K Ambient)
    (hA : IsNormalBasis (K := K) (fun i => T.mkQ (coordinateNormals i)) Finset.univ)
    (B : Basis (Fin m) K T)
    (hTangent : ∀ s a, coeff (Finsupp.single a 1) (t (r (ambient s))) = (B a : Ambient) s) :
    Fin m → MvPowerSeries (Fin k) K :=
  sourceSlice D r t (fun i => ambient (Sum.inr i))
    (sourceTangentialMatrix_isUnit r t _ T hA B (fun i a => hTangent (Sum.inr i) a))

theorem basisSourceSlice_centered (D : Fin k → Derivation K R R) (r : R →ₐ[K] A)
    (t : A →ₐ[K] MvPowerSeries (Fin m) K) (ambient : (Fin k ⊕ Fin m) → R)
    (T : Submodule K Ambient)
    (hA : IsNormalBasis (K := K) (fun i => T.mkQ (coordinateNormals i)) Finset.univ)
    (B : Basis (Fin m) K T)
    (hTangent : ∀ s a, coeff (Finsupp.single a 1) (t (r (ambient s))) = (B a : Ambient) s)
    (i : Fin m) : constantCoeff (basisSourceSlice D r t ambient T hA B hTangent i) = 0 :=
  sourceSlice_centered D r t _
    (sourceTangentialMatrix_isUnit r t _ T hA B (fun i a => hTangent (Sum.inr i) a)) i

theorem basisSourceSlice_frozen (D : Fin k → Derivation K R R) (r : R →ₐ[K] A)
    (t : A →ₐ[K] MvPowerSeries (Fin m) K) (ambient : (Fin k ⊕ Fin m) → R)
    (T : Submodule K Ambient)
    (hA : IsNormalBasis (K := K) (fun i => T.mkQ (coordinateNormals i)) Finset.univ)
    (B : Basis (Fin m) K T)
    (hTangent : ∀ s a, coeff (Finsupp.single a 1) (t (r (ambient s))) = (B a : Ambient) s)
    (i : Fin m) :
    slicedSource D r t (basisSourceSlice D r t ambient T hA B hTangent)
      (basisSourceSlice_centered D r t ambient T hA B hTangent) (ambient (Sum.inr i)) =
      C (constantCoeff (t (r (ambient (Sum.inr i))))) :=
  sourceSlice_frozen D r t _
    (sourceTangentialMatrix_isUnit r t _ T hA B (fun i a => hTangent (Sum.inr i) a)) i

end Source
section Endpoint
variable {m k : ℕ} {K R A : Type} [Field K] [CommRing R] [CommRing A]
variable [Algebra ℚ K] [Algebra K R] [Algebra ℚ R] [IsScalarTower ℚ K R]
variable [Algebra K A] [Algebra ℚ A] [IsScalarTower ℚ K A]
theorem polynomial_multiplicity_of_tangent_basis [Infinite K] {J : Type*}
    (D : Fin k → Derivation K R R) (r : R →ₐ[K] A)
    (t : A →ₐ[K] MvPowerSeries (Fin m) K) (ambient : (Fin k ⊕ Fin m) → R)
    (T : Submodule K ((Fin k ⊕ Fin m) → K)) (v : Fin k → ((Fin k ⊕ Fin m) → K))
    (hA : IsNormalBasis (K := K) (fun i => T.mkQ (coordinateNormals i)) Finset.univ)
    (hB : IsNormalBasis (K := K) (fun i => T.mkQ (v i)) Finset.univ)
    (B : Basis (Fin m) K T)
    (hTangent : ∀ s a, coeff (Finsupp.single a 1) (t (r (ambient s))) = (B a : (Fin k ⊕ Fin m) → K) s)
    (hFrame : ∀ s j, constantCoeff (t (r (D j (ambient s)))) = v j s)
    (f : J → MvPolynomial (Fin k ⊕ Fin m) K)
    (rho : (Fin k ⊕ Fin m) → ℚ) (kappa : Fin k → ℝ) (epsilon N : ℝ)
    (hrho : ∀ i, 0 < rho i) (hkappa : ∀ i, 0 < kappa i)
    (hepsilon : 0 < epsilon) (hN : 0 < N)
    (hdegree : ∀ j, ∀ e ∈ (f j).support,
      (∑ i ∈ e.support, (e i : ℝ) * (rho i : ℝ)) ≤ N)
    (hminimal : OAI.PiExponent.WeightedBezout.pointIdeal
      (fun i => constantCoeff (t (r (ambient (Sum.inl i))))) ∈
      (Ideal.span (Set.range (fun j => coordinateRestriction
        (fun i => constantCoeff (t (r (ambient (Sum.inr i)))) ) (f j)))).minimalPrimes)
    (hvanish : ∀ j, ∀ b : Fin k →₀ ℕ,
      (∑ i, kappa i * (b i : ℝ)) < epsilon * N →
      r (mixedIter k (fun i => (D i).restrictScalars ℚ) b (MvPolynomial.aeval ambient (f j))) = 0) :
    (∏ i, (rho (Sum.inl i) : ℝ)) ≤ (k.factorial : ℝ) * (∏ i, kappa i) / epsilon ^ k := by
  exact polynomial_multiplicity_of_canonical_formal_slice D r t ambient
    (sourceTangentialMatrix_isUnit r t _ T hA B (fun i a => hTangent (Sum.inr i) a))
    T v hA hB (tangentParametrization T B) (by rw [tangentParametrization_range])
    (fun s a => by rw [tangentParametrization_single]; exact hTangent s a) hFrame
    f rho kappa epsilon N hrho hkappa hepsilon hN hdegree hminimal hvanish

end Endpoint
end QuadraticPi.TangentBasisInvertibility


==> anc/lean/QuadraticPi/TransverseBlockJacobian.lean <==
import QuadraticPi.FormalFrozenCoordinateSlice
import Mathlib.LinearAlgebra.Matrix.SchurComplement
import Mathlib.LinearAlgebra.FiniteDimensional.Lemmas

/-!
The combined frozen/transverse Jacobian is block triangular. Invertibility of
its actual tangential block constructs the row basis needed by the complete
formal slice theorem. No combined-map basis or formal slice is supplied.
-/
set_option autoImplicit false
set_option maxHeartbeats 800000
noncomputable section
namespace QuadraticPi.TransverseBlockJacobian
open MvPowerSeries Module FormalFrozenCoordinateSlice
open TransversePolynomialSource TransverseSliceSubstitution ConstructedSourceDifferential
open scoped BigOperators

section Combined
variable {m k : ℕ} {K : Type} [Field K]
local notation "Full" => MvPowerSeries (Fin m ⊕ Fin k) K

def tangentialMatrix (h : Fin m → Full) : Matrix (Fin m) (Fin m) K :=
  fun i a => coeff (Finsupp.single (Sum.inl a) 1) (h i)

def transverseMatrix (h : Fin m → Full) : Matrix (Fin m) (Fin k) K :=
  fun i j => coeff (Finsupp.single (Sum.inr j) 1) (h i)

def combinedMatrix (h : Fin m → Full) : Matrix (Fin m ⊕ Fin k) (Fin m ⊕ Fin k) K :=
  fun s t => coeff (Finsupp.single t 1) (combinedCoordinates h s)

theorem combinedMatrix_blocks (h : Fin m → Full) :
    combinedMatrix h = Matrix.fromBlocks (tangentialMatrix h) (transverseMatrix h) 0 1 := by
  ext s t
  cases s with
  | inl i => cases t <;> rfl
  | inr j =>
    cases t with
    | inl a => simp [combinedMatrix, combinedCoordinates, coeff_X,
        Finsupp.single_eq_single_iff]
    | inr l => simp [combinedMatrix, combinedCoordinates, coeff_X, Matrix.one_apply,
        Finsupp.single_eq_single_iff, eq_comm]

theorem combinedMatrix_isUnit_iff (h : Fin m → Full) :
    IsUnit (combinedMatrix h) ↔ IsUnit (tangentialMatrix h) := by
  rw [combinedMatrix_blocks, Matrix.isUnit_fromBlocks_zero₂₁]
  simp

def combinedRowBasis (h : Fin m → Full) (hM : IsUnit (tangentialMatrix h)) :
    Basis (Fin m ⊕ Fin k) K ((Fin m ⊕ Fin k) → K) :=
  Basis.mk (Matrix.linearIndependent_rows_iff_isUnit.mpr ((combinedMatrix_isUnit_iff h).mpr hM))
    ((Matrix.linearIndependent_rows_iff_isUnit.mpr ((combinedMatrix_isUnit_iff h).mpr hM)).span_eq_top_of_card_eq_finrank'
      (by simp)).ge

theorem combinedRowBasis_apply (h : Fin m → Full) (hM : IsUnit (tangentialMatrix h))
    (s t : Fin m ⊕ Fin k) : combinedRowBasis h hM s t = combinedMatrix h s t := by
  rw [combinedRowBasis, Basis.mk_apply, Matrix.row_apply]

def reindexedRowBasis (h : Fin m → Full) (hM : IsUnit (tangentialMatrix h)) :
    Basis (Fin (m + k)) K (Fin (m + k) → K) :=
  ((combinedRowBasis h hM).reindex finSumFinEquiv).map
    (LinearEquiv.piCongrLeft' K (fun _ : Fin m ⊕ Fin k => K) finSumFinEquiv)

theorem reindexedRowBasis_apply (h : Fin m → Full) (hM : IsUnit (tangentialMatrix h))
    (i j : Fin (m + k)) :
    reindexedRowBasis h hM i j = combinedMatrix h (finSumFinEquiv.symm i) (finSumFinEquiv.symm j) := by
  simp only [reindexedRowBasis, Basis.map_apply, Basis.reindex_apply]
  change combinedRowBasis h hM (finSumFinEquiv.symm i) (finSumFinEquiv.symm j) = _
  exact combinedRowBasis_apply h hM _ _

theorem reindexedCoordinates_first (h : Fin m → Full) (i j : Fin (m + k)) :
    coeff (Finsupp.single j 1) (reindexedCoordinates h i) =
      combinedMatrix h (finSumFinEquiv.symm i) (finSumFinEquiv.symm j) := by
  let e : (Fin m ⊕ Fin k) ≃ Fin (m + k) := finSumFinEquiv
  have hc := coeff_embDomain_rename e.toEmbedding (combinedCoordinates h (e.symm i))
    (Finsupp.single (e.symm j) 1)
  simpa [Finsupp.embDomain_single, reindexedCoordinates, combinedMatrix, e,
    Equiv.toEmbedding] using hc

theorem isImplicitBasis_of_tangential_isUnit (h : Fin m → Full)
    (hh : ∀ i, constantCoeff (h i) = 0) (hM : IsUnit (tangentialMatrix h)) :
    IsImplicitBasis (m := m) (k := k) (K := K) h hh := by
  apply isImplicitBasis_of_first_basis h hh (reindexedRowBasis h hM)
  intro i j
  rw [reindexedCoordinates_first, reindexedRowBasis_apply]

def tangentialFormalSlice (h : Fin m → Full) (hh : ∀ i, constantCoeff (h i) = 0)
    (hM : IsUnit (tangentialMatrix h)) : Fin m → MvPowerSeries (Fin k) K :=
  formalSlice (m := m) (k := k) (K := K) h hh (isImplicitBasis_of_tangential_isUnit h hh hM)

theorem tangentialFormalSlice_centered (h : Fin m → Full) (hh : ∀ i, constantCoeff (h i) = 0)
    (hM : IsUnit (tangentialMatrix h)) (i : Fin m) :
    constantCoeff (tangentialFormalSlice h hh hM i) = 0 :=
  formalSlice_centered h hh (isImplicitBasis_of_tangential_isUnit h hh hM) i

theorem tangentialFormalSlice_frozen (h : Fin m → Full) (hh : ∀ i, constantCoeff (h i) = 0)
    (hM : IsUnit (tangentialMatrix h)) (i : Fin m) :
    sliceAlgHom (tangentialFormalSlice h hh hM) (tangentialFormalSlice_centered h hh hM) (h i) = 0 :=
  formalSlice_frozen h hh (isImplicitBasis_of_tangential_isUnit h hh hM) i

theorem tangentialFormalSlice_first_equation (h : Fin m → Full)
    (hh : ∀ i, constantCoeff (h i) = 0) (hM : IsUnit (tangentialMatrix h))
    (i : Fin m) (j : Fin k) :
    (∑ a, tangentialMatrix h i a *
      coeff (Finsupp.single j 1) (tangentialFormalSlice h hh hM a)) + transverseMatrix h i j = 0 := by
  classical
  have hzero := congrArg (coeff (Finsupp.single j 1)) (tangentialFormalSlice_frozen h hh hM i)
  rw [sliceAlgHom_apply, centered_subst_first] at hzero
  · simpa [Fintype.sum_sum_type, sliceVariables, tangentialMatrix, transverseMatrix,
      coeff_index_single_X] using hzero
  · intro s
    cases s with
    | inl a => exact tangentialFormalSlice_centered h hh hM a
    | inr l => exact constantCoeff_X l

end Combined

section Source
variable {m k : ℕ} {K R A : Type} [Field K] [CommRing R] [CommRing A]
variable [Algebra ℚ K] [Algebra K R] [Algebra ℚ R] [IsScalarTower ℚ K R]
variable [Algebra K A] [Algebra ℚ A] [IsScalarTower ℚ K A]

def sourceTangentialMatrix (r : R →ₐ[K] A) (t : A →ₐ[K] MvPowerSeries (Fin m) K)
    (c : Fin m → R) : Matrix (Fin m) (Fin m) K :=
  fun i a => coeff (Finsupp.single a 1) (t (r (c i)))

omit [IsScalarTower ℚ K A] in
theorem source_tangentialMatrix (D : Fin k → Derivation K R R) (r : R →ₐ[K] A)
    (t : A →ₐ[K] MvPowerSeries (Fin m) K) (c : Fin m → R) :
    tangentialMatrix (sourceCoordinates (fullSource D r t) c) = sourceTangentialMatrix r t c := by
  ext i a
  simp [tangentialMatrix, sourceCoordinates, sourceTangentialMatrix, fullSource_first_tangential]

omit [IsScalarTower ℚ K A] in
theorem source_transverseMatrix (D : Fin k → Derivation K R R) (r : R →ₐ[K] A)
    (t : A →ₐ[K] MvPowerSeries (Fin m) K) (c : Fin m → R) :
    transverseMatrix (sourceCoordinates (fullSource D r t) c) =
      fun i j => constantCoeff (t (r (D j (c i)))) := by
  ext i j
  simp [transverseMatrix, sourceCoordinates, fullSource_first_transverse]

omit [IsScalarTower ℚ K A] in
theorem sourceIsImplicitBasis (D : Fin k → Derivation K R R) (r : R →ₐ[K] A)
    (t : A →ₐ[K] MvPowerSeries (Fin m) K) (c : Fin m → R)
    (hM : IsUnit (sourceTangentialMatrix r t c)) :
    IsImplicitBasis (m := m) (k := k) (K := K)
      (sourceCoordinates (fullSource D r t) c) (sourceCoordinates_centered (fullSource D r t) c) := by
  apply isImplicitBasis_of_tangential_isUnit
  rw [source_tangentialMatrix]
  exact hM

def sourceSlice (D : Fin k → Derivation K R R) (r : R →ₐ[K] A)
    (t : A →ₐ[K] MvPowerSeries (Fin m) K) (c : Fin m → R)
    (hM : IsUnit (sourceTangentialMatrix r t c)) : Fin m → MvPowerSeries (Fin k) K :=
  sourceFormalSlice D r t c (sourceIsImplicitBasis D r t c hM)

theorem sourceSlice_centered (D : Fin k → Derivation K R R) (r : R →ₐ[K] A)
    (t : A →ₐ[K] MvPowerSeries (Fin m) K) (c : Fin m → R)
    (hM : IsUnit (sourceTangentialMatrix r t c)) (i : Fin m) :
    constantCoeff (sourceSlice D r t c hM i) = 0 :=
  sourceFormalSlice_centered D r t c (sourceIsImplicitBasis D r t c hM) i

theorem sourceSlice_frozen (D : Fin k → Derivation K R R) (r : R →ₐ[K] A)
    (t : A →ₐ[K] MvPowerSeries (Fin m) K) (c : Fin m → R)
    (hM : IsUnit (sourceTangentialMatrix r t c)) (i : Fin m) :
    slicedSource D r t (sourceSlice D r t c hM) (sourceSlice_centered D r t c hM) (c i) =
      C (constantCoeff (t (r (c i)))) :=
  sourceFormalSlice_frozen D r t c (sourceIsImplicitBasis D r t c hM) i

theorem sourceSlice_first_equation (D : Fin k → Derivation K R R) (r : R →ₐ[K] A)
    (t : A →ₐ[K] MvPowerSeries (Fin m) K) (c : Fin m → R)
    (hM : IsUnit (sourceTangentialMatrix r t c)) (i : Fin m) (j : Fin k) :
    (∑ a, sourceTangentialMatrix r t c i a * coeff (Finsupp.single j 1) (sourceSlice D r t c hM a)) +
      constantCoeff (t (r (D j (c i)))) = 0 := by
  have hz := congrArg (coeff (Finsupp.single j 1)) (sourceSlice_frozen D r t c hM i)
  rw [slicedSource_first] at hz
  simpa only [sourceTangentialMatrix, first_C] using hz

end Source
section Endpoint
open MvPowerSeries
open AnalyticFlowSliceDifferential OAI.PiExponent.CommutingTaylor
open OAI.PiExponent.NormalBasisRigidity
open scoped Topology
variable {m k : ℕ} {K R A U : Type} [NontriviallyNormedField K]
variable [CommRing R] [CommRing A]
variable [Algebra ℚ K] [Algebra K R] [Algebra ℚ R] [IsScalarTower ℚ K R]
variable [Algebra K A] [Algebra ℚ A] [IsScalarTower ℚ K A]
variable [NormedAddCommGroup U] [NormedSpace K U]
theorem polynomial_multiplicity_of_tangential_isUnit [Infinite K] {J : Type*}
    (D : Fin k → Derivation K R R) (r : R →ₐ[K] A)
    (t : A →ₐ[K] MvPowerSeries (Fin m) K) (ambient : (Fin k ⊕ Fin m) → R)
    (hM : IsUnit (sourceTangentialMatrix r t (fun i => ambient (Sum.inr i)))) :
    let zs := sourceSlice D r t (fun i => ambient (Sum.inr i)) hM
    let hzs := sourceSlice_centered D r t (fun i => ambient (Sum.inr i)) hM
    let q := fun i => constantCoeff (t (r (ambient (Sum.inr i))))
    ∀
    (T : Submodule K U) (u v : Fin k → U)
    (hA : IsNormalBasis (K := K) (fun i => T.mkQ (u i)) Finset.univ)
    (hB : IsNormalBasis (K := K) (fun i => T.mkQ (v i)) Finset.univ)
    (d : U →ₗ[K] (Fin k → K))
    (hnormal : ∀ j, d (u j) = Pi.single j 1)
    (F : ((Fin m → K) × (Fin k → K)) → U)
    (z : (Fin k → K) → (Fin m → K)) (a : (Fin k → K) → (Fin k → K)) (x : U)
    (F' : ((Fin m → K) × (Fin k → K)) →L[K] U)
    (z' : (Fin k → K) →L[K] (Fin m → K)) (a' : (Fin k → K) →L[K] (Fin k → K))
    (hF : HasFDerivAt F F' (z 0, 0)) (hz : HasFDerivAt z z' 0) (ha : HasFDerivAt a a' 0)
    (hchart : (fun b => F (z b, b)) =ᶠ[𝓝 0] (fun b => x + continuousSection u (a b)))
    (htangentCoeff : ∀ i s, coeff (Finsupp.single s 1) (t (r (ambient (Sum.inl i)))) =
      d (F' (Pi.single s 1, 0)) i)
    (hframeCoeff : ∀ i j, constantCoeff (t (r (D j (ambient (Sum.inl i))))) = d (F' (0, Pi.single j 1)) i)
    (hzfirst : ∀ s j, coeff (Finsupp.single j 1) (zs s) = z' (Pi.single j 1) s)
    (htangentFlow : ∀ w : Fin m → K, F' (w, 0) ∈ T)
    (hframeFlow : ∀ j, F' (0, Pi.single j 1) = v j)
    (f : J → MvPolynomial (Fin k ⊕ Fin m) K)
    (rho : (Fin k ⊕ Fin m) → ℚ) (kappa : Fin k → ℝ) (epsilon N : ℝ)
    (hrho : ∀ i, 0 < rho i) (hkappa : ∀ i, 0 < kappa i)
    (hepsilon : 0 < epsilon) (hN : 0 < N)
    (hdegree : ∀ j, ∀ e ∈ (f j).support,
      (∑ i ∈ e.support, (e i : ℝ) * (rho i : ℝ)) ≤ N)
    (hminimal : OAI.PiExponent.WeightedBezout.pointIdeal
      (fun i => constantCoeff (t (r (ambient (Sum.inl i))))) ∈
      (Ideal.span (Set.range (fun j => coordinateRestriction q (f j)))).minimalPrimes)
    (hvanish : ∀ j, ∀ b : Fin k →₀ ℕ,
      (∑ i, kappa i * (b i : ℝ)) < epsilon * N →
      r (mixedIter k (fun i => (D i).restrictScalars ℚ) b (MvPolynomial.aeval ambient (f j))) = 0),
   (∏ i, (rho (Sum.inl i) : ℝ)) ≤ (k.factorial : ℝ) * (∏ i, kappa i) / epsilon ^ k := by
  exact polynomial_multiplicity_of_constructed_formal_slice D r t ambient
    (sourceIsImplicitBasis D r t (fun i => ambient (Sum.inr i)) hM)

end Endpoint
end QuadraticPi.TransverseBlockJacobian


==> anc/lean/QuadraticPi/TransverseNormalDifferential.lean <==
import QuadraticPi.NormalJacobianCoordinateAdapter

/-!
The transverse differential is determined by tangent annihilation and its
values on a coordinate normal basis. Construct the actual tangent correction
into the coordinate slice, and derive the normal Jacobian used in81.
Analytic realization of the chart, coefficient support and isolated slice
geometry remain separate obligations.
-/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TransverseNormalDifferential
open Module MvPowerSeries
open NormalJacobianCoordinateAdapter CompleteLocalCoordinateEquivalence
open OAI.PiExponent.NormalBasisRigidity
open scoped BigOperators

variable {k : ℕ} {K U : Type} [Field K] [AddCommGroup U] [Module K U]
local notation "Series" => MvPowerSeries (Fin k) K

def normalSection (u : Fin k → U) : (Fin k → K) →ₗ[K] U :=
  Fintype.linearCombination K u

theorem normalSection_apply (u : Fin k → U) (c : Fin k → K) :
    normalSection u c = ∑ i, c i • u i := Fintype.linearCombination_apply K u c

theorem normalSection_range (u : Fin k → U) :
    LinearMap.range (normalSection (K := K) u) = Submodule.span K (Set.range u) :=
  Fintype.range_linearCombination K u

def normalProjection (T : Submodule K U) (u : Fin k → U)
    (hA : IsNormalBasis (K := K) (fun i => T.mkQ (u i)) Finset.univ) :
    U →ₗ[K] (Fin k → K) :=
  (normalBasis (fun i => T.mkQ (u i)) hA).equivFun.toLinearMap.comp T.mkQ

theorem normalProjection_apply (T : Submodule K U) (u : Fin k → U)
    (hA : IsNormalBasis (K := K) (fun i => T.mkQ (u i)) Finset.univ) (w : U) (i : Fin k) :
    normalProjection T u hA w i = (normalBasis (fun i => T.mkQ (u i)) hA).repr (T.mkQ w) i := rfl

theorem normalProjection_tangent (T : Submodule K U) (u : Fin k → U)
    (hA : IsNormalBasis (K := K) (fun i => T.mkQ (u i)) Finset.univ)
    (w : U) (hw : w ∈ T) : normalProjection T u hA w = 0 := by
  change (normalBasis (fun i => T.mkQ (u i)) hA).equivFun (T.mkQ w) = 0
  have hz : T.mkQ w = 0 := (Submodule.Quotient.mk_eq_zero T).mpr hw
  rw [hz, map_zero]

theorem normalProjection_normal (T : Submodule K U) (u : Fin k → U)
    (hA : IsNormalBasis (K := K) (fun i => T.mkQ (u i)) Finset.univ) (j : Fin k) :
    normalProjection T u hA (u j) = Pi.single j 1 := by
  ext i
  rw [normalProjection_apply, ← normalBasis_apply (fun i => T.mkQ (u i)) hA j,
    Basis.repr_self_apply]
  simp [Pi.single_apply, eq_comm]

theorem normalProjection_section (T : Submodule K U) (u : Fin k → U)
    (hA : IsNormalBasis (K := K) (fun i => T.mkQ (u i)) Finset.univ) (c : Fin k → K) :
    normalProjection T u hA (normalSection u c) = c := by
  let b := normalBasis (fun i => T.mkQ (u i)) hA
  change b.equivFun (T.mkQ (normalSection u c)) = c
  rw [normalSection_apply, map_sum]
  simp only [map_smul]
  have heq : (∑ i, c i • T.mkQ (u i)) = ∑ i, c i • b i := by
    simp only [b, normalBasis_apply]
  rw [heq, Basis.equivFun_apply, Basis.repr_sum_self]

theorem normalSection_injective (T : Submodule K U) (u : Fin k → U)
    (hA : IsNormalBasis (K := K) (fun i => T.mkQ (u i)) Finset.univ) :
    Function.Injective (normalSection (K := K) u) := by
  intro c e h
  have hh := congrArg (normalProjection T u hA) h
  simpa only [normalProjection_section] using hh

theorem normalProjection_surjective (T : Submodule K U) (u : Fin k → U)
    (hA : IsNormalBasis (K := K) (fun i => T.mkQ (u i)) Finset.univ) :
    Function.Surjective (normalProjection T u hA) :=
  fun c => ⟨normalSection u c, normalProjection_section T u hA c⟩

theorem normalProjection_eq_zero_iff (T : Submodule K U) (u : Fin k → U)
    (hA : IsNormalBasis (K := K) (fun i => T.mkQ (u i)) Finset.univ) (w : U) :
    normalProjection T u hA w = 0 ↔ w ∈ T := by
  constructor
  · intro h
    apply (Submodule.Quotient.mk_eq_zero T).mp
    apply (normalBasis (fun i => T.mkQ (u i)) hA).equivFun.injective
    exact h.trans (map_zero _).symm
  · exact normalProjection_tangent T u hA w

theorem normalProjection_ker (T : Submodule K U) (u : Fin k → U)
    (hA : IsNormalBasis (K := K) (fun i => T.mkQ (u i)) Finset.univ) :
    LinearMap.ker (normalProjection T u hA) = T := by
  ext w
  exact normalProjection_eq_zero_iff T u hA w

def tangentCorrection (T : Submodule K U) (u : Fin k → U)
    (hA : IsNormalBasis (K := K) (fun i => T.mkQ (u i)) Finset.univ) : U →ₗ[K] U :=
  (normalSection u).comp (normalProjection T u hA) - LinearMap.id

theorem tangentCorrection_mem (T : Submodule K U) (u : Fin k → U)
    (hA : IsNormalBasis (K := K) (fun i => T.mkQ (u i)) Finset.univ) (w : U) :
    tangentCorrection T u hA w ∈ T := by
  apply (normalProjection_eq_zero_iff T u hA _).mp
  change normalProjection T u hA (normalSection u (normalProjection T u hA w) - w) = 0
  rw [map_sub, normalProjection_section, sub_self]

def coordinateSliceLift (T : Submodule K U) (u : Fin k → U)
    (hA : IsNormalBasis (K := K) (fun i => T.mkQ (u i)) Finset.univ)
    (v : Fin k → U) : (Fin k → K) →ₗ[K] U :=
  (normalSection u).comp ((normalProjection T u hA).comp (normalSection v))

theorem coordinateSliceLift_mem (T : Submodule K U) (u : Fin k → U)
    (hA : IsNormalBasis (K := K) (fun i => T.mkQ (u i)) Finset.univ)
    (v : Fin k → U) (c : Fin k → K) :
    coordinateSliceLift T u hA v c ∈ Submodule.span K (Set.range u) := by
  rw [← normalSection_range]
  exact ⟨normalProjection T u hA (normalSection v c), rfl⟩

theorem coordinateSliceLift_difference_tangent (T : Submodule K U) (u : Fin k → U)
    (hA : IsNormalBasis (K := K) (fun i => T.mkQ (u i)) Finset.univ)
    (v : Fin k → U) (c : Fin k → K) :
    coordinateSliceLift T u hA v c - normalSection v c ∈ T :=
  tangentCorrection_mem T u hA (normalSection v c)

theorem coordinateSliceLift_unique (T : Submodule K U) (u : Fin k → U)
    (hA : IsNormalBasis (K := K) (fun i => T.mkQ (u i)) Finset.univ)
    (v : Fin k → U) (c : Fin k → K) (w : U)
    (hslice : w ∈ Submodule.span K (Set.range u))
    (htangent : w - normalSection v c ∈ T) : w = coordinateSliceLift T u hA v c := by
  rw [← normalSection_range] at hslice
  obtain ⟨a, rfl⟩ := hslice
  have h := normalProjection_tangent T u hA _ htangent
  rw [map_sub, normalProjection_section, sub_eq_zero] at h
  rw [h]
  rfl

theorem coordinateSliceDerivative_eq (T : Submodule K U) (u : Fin k → U)
    (hA : IsNormalBasis (K := K) (fun i => T.mkQ (u i)) Finset.univ)
    (v : Fin k → U) (L : (Fin k → K) →ₗ[K] U)
    (hslice : LinearMap.range L ≤ Submodule.span K (Set.range u))
    (htangent : LinearMap.range (L - normalSection v) ≤ T) :
    L = coordinateSliceLift T u hA v := by
  apply LinearMap.ext
  intro c
  apply coordinateSliceLift_unique T u hA v c (L c)
  · exact hslice ⟨c, rfl⟩
  · exact htangent ⟨c, rfl⟩

theorem coordinateSliceDerivative_normalJacobian (T : Submodule K U) (u : Fin k → U)
    (hA : IsNormalBasis (K := K) (fun i => T.mkQ (u i)) Finset.univ)
    (v : Fin k → U) (L : (Fin k → K) →ₗ[K] U)
    (hslice : LinearMap.range L ≤ Submodule.span K (Set.range u))
    (htangent : LinearMap.range (L - normalSection v) ≤ T) (i j : Fin k) :
    normalProjection T u hA (L (Pi.single j 1)) i =
      (normalBasis (fun i => T.mkQ (u i)) hA).repr (T.mkQ (v j)) i := by
  rw [coordinateSliceDerivative_eq T u hA v L hslice htangent]
  change normalProjection T u hA
    (normalSection u (normalProjection T u hA (normalSection v (Pi.single j 1)))) i = _
  rw [normalProjection_section]
  change normalProjection T u hA (Fintype.linearCombination K v (Pi.single j 1)) i = _
  rw [Fintype.linearCombination_apply_single, one_smul, normalProjection_apply]

theorem normalizedDifferential_liftQ (T : Submodule K U) (u : Fin k → U)
    (hA : IsNormalBasis (K := K) (fun i => T.mkQ (u i)) Finset.univ)
    (d : U →ₗ[K] (Fin k → K)) (hT : T ≤ LinearMap.ker d)
    (hnormal : ∀ j, d (u j) = Pi.single j 1) :
    T.liftQ d hT = (normalBasis (fun i => T.mkQ (u i)) hA).equivFun.toLinearMap := by
  apply (normalBasis (fun i => T.mkQ (u i)) hA).ext
  intro j
  rw [normalBasis_apply]
  change d (u j) = (normalBasis (fun i => T.mkQ (u i)) hA).equivFun (T.mkQ (u j))
  rw [hnormal]
  ext i
  rw [← normalBasis_apply (fun i => T.mkQ (u i)) hA j, Basis.equivFun_self]
  simp [Pi.single_apply, eq_comm]

theorem normalizedDifferential_eq_projection (T : Submodule K U) (u : Fin k → U)
    (hA : IsNormalBasis (K := K) (fun i => T.mkQ (u i)) Finset.univ)
    (d : U →ₗ[K] (Fin k → K)) (hT : T ≤ LinearMap.ker d)
    (hnormal : ∀ j, d (u j) = Pi.single j 1) : d = normalProjection T u hA := by
  calc
    d = (T.liftQ d hT).comp T.mkQ := (T.liftQ_mkQ d hT).symm
    _ = normalProjection T u hA := by rw [normalizedDifferential_liftQ T u hA d hT hnormal]; rfl

theorem normalizedDifferential_frame (T : Submodule K U) (u : Fin k → U)
    (hA : IsNormalBasis (K := K) (fun i => T.mkQ (u i)) Finset.univ)
    (d : U →ₗ[K] (Fin k → K)) (hT : T ≤ LinearMap.ker d)
    (hnormal : ∀ j, d (u j) = Pi.single j 1) (v : U) (i : Fin k) :
    d v i = (normalBasis (fun i => T.mkQ (u i)) hA).repr (T.mkQ v) i := by
  rw [normalizedDifferential_eq_projection T u hA d hT hnormal, normalProjection_apply]

theorem cotangent_normalBasis_of_transverse_differential
    (T : Submodule K U) (u v : Fin k → U)
    (hA : IsNormalBasis (K := K) (fun i => T.mkQ (u i)) Finset.univ)
    (hB : IsNormalBasis (K := K) (fun i => T.mkQ (v i)) Finset.univ)
    (d : U →ₗ[K] (Fin k → K)) (hT : T ≤ LinearMap.ker d)
    (hnormal : ∀ j, d (u j) = Pi.single j 1)
    (g : Fin k → Series) (hg : ∀ i, constantCoeff (g i) = 0)
    (hcoeff : ∀ i j, coeff (Finsupp.single j 1) (g i) = d (v j) i) :
    IsNormalBasis (K := K)
      (cotangentCoordinates (centeredSubstitution g hg) (centeredSubstitution_residue g hg)) Finset.univ := by
  apply cotangent_normalBasis_of_ambient_normals T u v hA hB g hg
  intro i j
  rw [hcoeff, normalizedDifferential_frame T u hA d hT hnormal]

def transverseSubstitutionEquiv
    (T : Submodule K U) (u v : Fin k → U)
    (hA : IsNormalBasis (K := K) (fun i => T.mkQ (u i)) Finset.univ)
    (hB : IsNormalBasis (K := K) (fun i => T.mkQ (v i)) Finset.univ)
    (d : U →ₗ[K] (Fin k → K)) (hT : T ≤ LinearMap.ker d)
    (hnormal : ∀ j, d (u j) = Pi.single j 1)
    (g : Fin k → Series) (hg : ∀ i, constantCoeff (g i) = 0)
    (hcoeff : ∀ i j, coeff (Finsupp.single j 1) (g i) = d (v j) i) : Series ≃ₐ[K] Series :=
  substitutionEquiv g hg (cotangent_normalBasis_of_transverse_differential T u v hA hB d hT hnormal g hg hcoeff)

theorem transverseSubstitutionEquiv_apply
    (T : Submodule K U) (u v : Fin k → U)
    (hA : IsNormalBasis (K := K) (fun i => T.mkQ (u i)) Finset.univ)
    (hB : IsNormalBasis (K := K) (fun i => T.mkQ (v i)) Finset.univ)
    (d : U →ₗ[K] (Fin k → K)) (hT : T ≤ LinearMap.ker d)
    (hnormal : ∀ j, d (u j) = Pi.single j 1)
    (g : Fin k → Series) (hg : ∀ i, constantCoeff (g i) = 0)
    (hcoeff : ∀ i j, coeff (Finsupp.single j 1) (g i) = d (v j) i) (p : Series) :
    transverseSubstitutionEquiv T u v hA hB d hT hnormal g hg hcoeff p = subst g p :=
  substitutionEquiv_apply _ _ _ _

theorem polynomial_multiplicity_of_transverse_differential [Infinite K] {J : Type*}
    (T : Submodule K U) (u v : Fin k → U)
    (hA : IsNormalBasis (K := K) (fun i => T.mkQ (u i)) Finset.univ)
    (hB : IsNormalBasis (K := K) (fun i => T.mkQ (v i)) Finset.univ)
    (d : U →ₗ[K] (Fin k → K)) (hT : T ≤ LinearMap.ker d)
    (hnormal : ∀ j, d (u j) = Pi.single j 1)
    (g : Fin k → Series) (hg : ∀ i, constantCoeff (g i) = 0)
    (hcoeff : ∀ i j, coeff (Finsupp.single j 1) (g i) = d (v j) i)
    (f : J → MvPolynomial (Fin k) K) (a : Fin k → K)
    (rho : Fin k → ℚ) (kappa : Fin k → ℝ) (epsilon N : ℝ)
    (hrho : ∀ i, 0 < rho i) (hkappa : ∀ i, 0 < kappa i)
    (hepsilon : 0 < epsilon) (hN : 0 < N)
    (hdegree : ∀ j, ∀ e ∈ (f j).support,
      (∑ i ∈ e.support, (e i : ℝ) * (rho i : ℝ)) ≤ N)
    (hminimal : OAI.PiExponent.WeightedBezout.pointIdeal a ∈ (Ideal.span (Set.range f)).minimalPrimes)
    (hvanish : ∀ j, ∀ e : Fin k →₀ ℕ,
      (∑ i, kappa i * (e i : ℝ)) < epsilon * N →
      coeff e (subst g (PolynomialFormalLocalLength.expansion a (f j))) = 0) :
    (∏ i, (rho i : ℝ)) ≤ (k.factorial : ℝ) * (∏ i, kappa i) / epsilon ^ k :=
  polynomial_multiplicity_of_centered_coordinates f a g hg
    (cotangent_normalBasis_of_transverse_differential T u v hA hB d hT hnormal g hg hcoeff)
    rho kappa epsilon N hrho hkappa hepsilon hN hdegree hminimal hvanish

theorem cotangent_normalBasis_of_slice_derivative
    (T : Submodule K U) (u v : Fin k → U)
    (hA : IsNormalBasis (K := K) (fun i => T.mkQ (u i)) Finset.univ)
    (hB : IsNormalBasis (K := K) (fun i => T.mkQ (v i)) Finset.univ)
    (L : (Fin k → K) →ₗ[K] U)
    (hslice : LinearMap.range L ≤ Submodule.span K (Set.range u))
    (htangent : LinearMap.range (L - normalSection v) ≤ T)
    (g : Fin k → Series) (hg : ∀ i, constantCoeff (g i) = 0)
    (hcoeff : ∀ i j, coeff (Finsupp.single j 1) (g i) =
      normalProjection T u hA (L (Pi.single j 1)) i) :
    IsNormalBasis (K := K)
      (cotangentCoordinates (centeredSubstitution g hg) (centeredSubstitution_residue g hg)) Finset.univ := by
  apply cotangent_normalBasis_of_ambient_normals T u v hA hB g hg
  intro i j
  rw [hcoeff, coordinateSliceDerivative_normalJacobian T u hA v L hslice htangent]

theorem polynomial_multiplicity_of_slice_derivative [Infinite K] {J : Type*}
    (T : Submodule K U) (u v : Fin k → U)
    (hA : IsNormalBasis (K := K) (fun i => T.mkQ (u i)) Finset.univ)
    (hB : IsNormalBasis (K := K) (fun i => T.mkQ (v i)) Finset.univ)
    (L : (Fin k → K) →ₗ[K] U)
    (hslice : LinearMap.range L ≤ Submodule.span K (Set.range u))
    (htangent : LinearMap.range (L - normalSection v) ≤ T)
    (g : Fin k → Series) (hg : ∀ i, constantCoeff (g i) = 0)
    (hcoeff : ∀ i j, coeff (Finsupp.single j 1) (g i) =
      normalProjection T u hA (L (Pi.single j 1)) i)
    (f : J → MvPolynomial (Fin k) K) (a : Fin k → K)
    (rho : Fin k → ℚ) (kappa : Fin k → ℝ) (epsilon N : ℝ)
    (hrho : ∀ i, 0 < rho i) (hkappa : ∀ i, 0 < kappa i)
    (hepsilon : 0 < epsilon) (hN : 0 < N)
    (hdegree : ∀ j, ∀ e ∈ (f j).support,
      (∑ i ∈ e.support, (e i : ℝ) * (rho i : ℝ)) ≤ N)
    (hminimal : OAI.PiExponent.WeightedBezout.pointIdeal a ∈ (Ideal.span (Set.range f)).minimalPrimes)
    (hvanish : ∀ j, ∀ e : Fin k →₀ ℕ,
      (∑ i, kappa i * (e i : ℝ)) < epsilon * N →
      coeff e (subst g (PolynomialFormalLocalLength.expansion a (f j))) = 0) :
    (∏ i, (rho i : ℝ)) ≤ (k.factorial : ℝ) * (∏ i, kappa i) / epsilon ^ k :=
  polynomial_multiplicity_of_centered_coordinates f a g hg
    (cotangent_normalBasis_of_slice_derivative T u v hA hB L hslice htangent g hg hcoeff)
    rho kappa epsilon N hrho hkappa hepsilon hN hdegree hminimal hvanish

section ResidueTaylor
variable {R : Type} [CommRing R] [Algebra ℚ R]

theorem normalizedDirectionalTaylor_jacobian
    (T : Submodule K U) (u v : Fin k → U)
    (hA : IsNormalBasis (K := K) (fun i => T.mkQ (u i)) Finset.univ)
    (d : U →ₗ[K] (Fin k → K)) (hT : T ≤ LinearMap.ker d)
    (hnormal : ∀ j, d (u j) = Pi.single j 1)
    (D : Fin k → Derivation ℚ R R) (r : R →+* K) (c : Fin k → R)
    (hvalue : ∀ i j, r (D j (c i)) = d (v j) i) (i j : Fin k) :
    coeff (Finsupp.single j 1) (centeredTaylorCoordinates D r c i) =
      (normalBasis (fun i => T.mkQ (u i)) hA).repr (T.mkQ (v j)) i := by
  rw [centeredTaylorCoordinates_first, hvalue, normalizedDifferential_frame T u hA d hT hnormal]

theorem polynomial_multiplicity_of_normalized_directional_taylor [Infinite K] {J : Type*}
    (T : Submodule K U) (u v : Fin k → U)
    (hA : IsNormalBasis (K := K) (fun i => T.mkQ (u i)) Finset.univ)
    (hB : IsNormalBasis (K := K) (fun i => T.mkQ (v i)) Finset.univ)
    (d : U →ₗ[K] (Fin k → K)) (hT : T ≤ LinearMap.ker d)
    (hnormal : ∀ j, d (u j) = Pi.single j 1)
    (D : Fin k → Derivation ℚ R R) (r : R →+* K) (c : Fin k → R)
    (hvalue : ∀ i j, r (D j (c i)) = d (v j) i)
    (f : J → MvPolynomial (Fin k) K) (a : Fin k → K)
    (rho : Fin k → ℚ) (kappa : Fin k → ℝ) (epsilon N : ℝ)
    (hrho : ∀ i, 0 < rho i) (hkappa : ∀ i, 0 < kappa i)
    (hepsilon : 0 < epsilon) (hN : 0 < N)
    (hdegree : ∀ j, ∀ e ∈ (f j).support,
      (∑ i ∈ e.support, (e i : ℝ) * (rho i : ℝ)) ≤ N)
    (hminimal : OAI.PiExponent.WeightedBezout.pointIdeal a ∈ (Ideal.span (Set.range f)).minimalPrimes)
    (hvanish : ∀ j, ∀ e : Fin k →₀ ℕ,
      (∑ i, kappa i * (e i : ℝ)) < epsilon * N →
      coeff e (subst (centeredTaylorCoordinates D r c)
        (PolynomialFormalLocalLength.expansion a (f j))) = 0) :
    (∏ i, (rho i : ℝ)) ≤ (k.factorial : ℝ) * (∏ i, kappa i) / epsilon ^ k := by
  apply polynomial_multiplicity_of_transverse_differential T u v hA hB d hT hnormal
    (centeredTaylorCoordinates D r c) (centeredTaylorCoordinates_centered D r c)
    _ f a rho kappa epsilon N hrho hkappa hepsilon hN hdegree hminimal hvanish
  intro i j
  rw [centeredTaylorCoordinates_first, hvalue]

end ResidueTaylor

end QuadraticPi.TransverseNormalDifferential


==> anc/lean/QuadraticPi/TransversePolynomialSource.lean <==
import QuadraticPi.AnalyticFlowSliceDifferential
import QuadraticPi.TransverseSliceSubstitution
import Mathlib.Data.Finsupp.Antidiagonal

/-!
Exact full polynomial sources and preservation of transverse derivative
vanishing as an identity on the coefficient ring of the component.
The source identities concern all coefficients, not only the linear part.
-/
set_option autoImplicit false
set_option maxHeartbeats 800000
noncomputable section
namespace QuadraticPi.TransversePolynomialSource
open MvPowerSeries
open TransverseSliceSubstitution
open OAI.PiExponent.CommutingTaylor
open scoped BigOperators

section Flatten
variable {m k : ℕ} {K : Type} [CommRing K]

def flatten (f : MvPowerSeries (Fin k) (MvPowerSeries (Fin m) K)) :
    MvPowerSeries (Fin m ⊕ Fin k) K :=
  fun d => coeff (tangentialExponent d) (coeff (transverseExponent d) f)

theorem coeff_flatten (f : MvPowerSeries (Fin k) (MvPowerSeries (Fin m) K))
    (a : Fin m →₀ ℕ) (b : Fin k →₀ ℕ) :
    coeff (a.sumElim b) (flatten f) = coeff a (coeff b f) := by
  simp only [flatten, coeff_apply, tangentialExponent, transverseExponent,
    Finsupp.comapDomain_inl_sumElim, Finsupp.comapDomain_inr_sumElim]

theorem flatten_add (f g : MvPowerSeries (Fin k) (MvPowerSeries (Fin m) K)) :
    flatten (f + g) = flatten f + flatten g := by
  ext d
  exact map_add _ _ _ |>.trans (congrArg₂ (· + ·) rfl rfl)

theorem flatten_C_C (c : K) :
    flatten (C (C c) : MvPowerSeries (Fin k) (MvPowerSeries (Fin m) K)) = C c := by
  ext d
  have hd : (tangentialExponent d).sumElim (transverseExponent d) = d :=
    Finsupp.comapDomain_sumElim_comapDomain d
  conv_lhs => rw [← hd]
  conv_rhs => rw [← hd]
  rw [coeff_flatten]
  have hz : (tangentialExponent d).sumElim (transverseExponent d) = 0 ↔
      tangentialExponent d = 0 ∧ transverseExponent d = 0 := by
    constructor
    · intro h
      constructor
      · ext i
        exact congrArg (fun e : (Fin m ⊕ Fin k) →₀ ℕ => e (Sum.inl i)) h
      · ext i
        exact congrArg (fun e : (Fin m ⊕ Fin k) →₀ ℕ => e (Sum.inr i)) h
    · rintro ⟨ha, hb⟩
      simp [ha, hb]
  simp_rw [coeff_C, hz]
  by_cases hb : transverseExponent d = 0 <;> simp [hb, coeff_C]

theorem flatten_mul (f g : MvPowerSeries (Fin k) (MvPowerSeries (Fin m) K)) :
    flatten (f * g) = flatten f * flatten g := by
  ext d
  have hd : (tangentialExponent d).sumElim (transverseExponent d) = d :=
    Finsupp.comapDomain_sumElim_comapDomain d
  conv_lhs => rw [← hd]
  conv_rhs => rw [← hd]
  rw [coeff_flatten, coeff_mul, map_sum]
  simp only [coeff_mul]
  rw [← Finsupp.image_sumElim_product_antidiagonal, Finset.sum_image]
  · rw [Finset.sum_product, Finset.sum_comm]
    apply Finset.sum_congr rfl
    intro b hb
    apply Finset.sum_congr rfl
    intro a ha
    rw [coeff_flatten, coeff_flatten]
  · intro a ha b hb h
    apply Prod.ext
    · apply Prod.ext
      · ext i
        exact congrArg (fun p => p.1 (Sum.inl i)) h
      · ext i
        exact congrArg (fun p => p.2 (Sum.inl i)) h
    · apply Prod.ext
      · ext i
        exact congrArg (fun p => p.1 (Sum.inr i)) h
      · ext i
        exact congrArg (fun p => p.2 (Sum.inr i)) h

def flattenAlgHom : MvPowerSeries (Fin k) (MvPowerSeries (Fin m) K) →ₐ[K]
    MvPowerSeries (Fin m ⊕ Fin k) K where
  toFun := flatten
  map_zero' := by
    ext d
    change coeff (tangentialExponent d) (coeff (transverseExponent d)
      (0 : MvPowerSeries (Fin k) (MvPowerSeries (Fin m) K))) = 0
    simp
  map_one' := by simpa only [map_one] using (flatten_C_C (m := m) (k := k) (1 : K))
  map_add' := flatten_add
  map_mul' := flatten_mul
  commutes' c := by
    simpa only [MvPowerSeries.algebraMap_apply, MvPowerSeries.algebraMap_apply',
      Algebra.algebraMap_self, RingHom.id_apply] using
      (flatten_C_C (m := m) (k := k) c)

end Flatten

section Polynomial
variable {n : ℕ} {σ K A R : Type} [CommRing K] [CommRing A] [CommRing R]
variable [Algebra K A] [Algebra K R]

def centeredExpansion (a : Fin n → A) : MvPolynomial (Fin n) K →ₐ[K]
    MvPowerSeries (Fin n) A := MvPolynomial.aeval (fun i => C (a i) + X i)

theorem centeredExpansion_X (a : Fin n → A) (i : Fin n) :
    centeredExpansion (K := K) a (MvPolynomial.X i) = C (a i) + X i :=
  MvPolynomial.aeval_X _ _

def sourceCoordinates (tau : R →ₐ[K] MvPowerSeries σ A) (c : Fin n → R) :
    Fin n → MvPowerSeries σ A := fun i => tau (c i) - C (constantCoeff (tau (c i)))

theorem sourceCoordinates_centered (tau : R →ₐ[K] MvPowerSeries σ A) (c : Fin n → R)
    (i : Fin n) : constantCoeff (sourceCoordinates tau c i) = 0 := by
  simp [sourceCoordinates]

theorem polynomial_source_identity (tau : R →ₐ[K] MvPowerSeries σ A) (c : Fin n → R)
    (p : MvPolynomial (Fin n) K) :
    tau (MvPolynomial.aeval c p) =
      subst (sourceCoordinates tau c)
        (centeredExpansion (fun i => constantCoeff (tau (c i))) p) := by
  have hsubst := hasSubst_of_constantCoeff_zero (sourceCoordinates_centered tau c)
  let target : MvPolynomial (Fin n) K →ₐ[K] MvPowerSeries σ A :=
    ((substAlgHom hsubst).restrictScalars K).comp
      (centeredExpansion (fun i => constantCoeff (tau (c i))))
  have heq : tau.comp (MvPolynomial.aeval c) = target := by
    apply MvPolynomial.algHom_ext
    intro i
    change tau (MvPolynomial.aeval c (MvPolynomial.X i)) =
      substAlgHom hsubst (centeredExpansion (fun i => constantCoeff (tau (c i))) (MvPolynomial.X i))
    rw [MvPolynomial.aeval_X]
    rw [centeredExpansion_X]
    rw [map_add, substAlgHom_X]
    rw [substAlgHom_apply, subst_C]
    simp [sourceCoordinates]
  have h := AlgHom.congr_fun heq p
  exact h.trans (substAlgHom_apply hsubst _)

end Polynomial

section Taylor
variable {k : ℕ} {K R A : Type} [CommRing K] [CommRing R] [CommRing A]
variable [Algebra ℚ K] [Algebra K R] [Algebra ℚ R] [IsScalarTower ℚ K R]
variable [Algebra K A] [Algebra ℚ A] [IsScalarTower ℚ K A]

theorem iter_killed (D : Derivation ℚ R R) (x : R) (hx : D x = 0) (n : ℕ) :
    iter D (n + 1) x = 0 := by
  induction n with
  | zero => rw [iter_succ, iter_zero, hx]
  | succ n ih => rw [iter_succ, ih, map_zero]

theorem mixedIter_constant (D : Fin k → Derivation ℚ R R) (d : Fin k →₀ ℕ)
    (x : R) (hx : ∀ i, D i x = 0) :
    mixedIter k D d x = if d = 0 then x else 0 := by
  induction k generalizing x with
  | zero =>
    have hd : d = 0 := Subsingleton.elim _ _
    simp [mixedIter, hd]
  | succ k ih =>
    change mixedIter k (fun i => D i.succ) d.tail (iter (D 0) (d 0) x) = _
    by_cases hzero : d 0 = 0
    · rw [hzero, iter_zero, ih _ _ x (fun i => hx i.succ)]
      by_cases ht : d.tail = 0
      · have hd : d = 0 := by
          ext i
          refine Fin.cases ?_ (fun j => ?_) i
          · exact hzero
          · exact congrArg (fun e : Fin k →₀ ℕ => e j) ht
        rw [ite_eq_left ht, ite_eq_left hd]
      · have hd : d ≠ 0 := by
          intro h
          apply ht
          ext i
          change d i.succ = 0
          rw [h, Finsupp.zero_apply]
        rw [ite_eq_right ht, ite_eq_right hd]
    · have hd : d ≠ 0 := by intro h; subst d; exact hzero rfl
      obtain ⟨n, hn⟩ := Nat.exists_eq_succ_of_ne_zero hzero
      rw [hn, iter_killed (D 0) x (hx 0) n, map_zero, ite_eq_right hd]

omit [IsScalarTower ℚ K A] in
theorem residueTaylor_constant (D : Fin k → Derivation K R R) (r : R →ₐ[K] A) (a : K) :
    residueTaylorFin k (fun i => (D i).restrictScalars ℚ) r.toRingHom (algebraMap K R a) =
      C (algebraMap K A a) := by
  ext d
  rw [coeff_residueTaylorFin, mixedIter_constant _ _ _ (fun i => (D i).map_algebraMap a)]
  by_cases hd : d = 0
  · simp [hd, AlgHom.commutes, coeff_C]
  · simp [hd, coeff_C]

def residueTaylorAlgHom (D : Fin k → Derivation K R R) (r : R →ₐ[K] A) :
    R →ₐ[K] MvPowerSeries (Fin k) A where
  toRingHom := residueTaylorFin k (fun i => (D i).restrictScalars ℚ) r.toRingHom
  commutes' a := by
    change residueTaylorFin k (fun i => (D i).restrictScalars ℚ) r.toRingHom (algebraMap K R a) =
      algebraMap K (MvPowerSeries (Fin k) A) a
    rw [residueTaylor_constant]
    exact (MvPowerSeries.algebraMap_apply (r := a)).symm

omit [IsScalarTower ℚ K A] in
theorem residueTaylorAlgHom_apply (D : Fin k → Derivation K R R) (r : R →ₐ[K] A) (f : R) :
    residueTaylorAlgHom D r f = residueTaylorFin k (fun i => (D i).restrictScalars ℚ) r.toRingHom f := rfl

end Taylor

section FullSource
variable {m k : ℕ} {K R A : Type} [Field K] [CommRing R] [CommRing A]
variable [Algebra ℚ K] [Algebra K R] [Algebra ℚ R] [IsScalarTower ℚ K R]
variable [Algebra K A] [Algebra ℚ A] [IsScalarTower ℚ K A]

def fullSource (D : Fin k → Derivation K R R) (r : R →ₐ[K] A)
    (t : A →ₐ[K] MvPowerSeries (Fin m) K) : R →ₐ[K] MvPowerSeries (Fin m ⊕ Fin k) K :=
  flattenAlgHom.comp ((MvPowerSeries.mapAlgHom t).comp (residueTaylorAlgHom D r))

omit [IsScalarTower ℚ K A] in
theorem fullSource_coefficient (D : Fin k → Derivation K R R) (r : R →ₐ[K] A)
    (t : A →ₐ[K] MvPowerSeries (Fin m) K) (f : R) (d : (Fin m ⊕ Fin k) →₀ ℕ) :
    coeff d (fullSource D r t f) = coeff (tangentialExponent d)
      (t (coeff (transverseExponent d) (residueTaylorAlgHom D r f))) := by
  change coeff (tangentialExponent d)
    (coeff (transverseExponent d) (MvPowerSeries.map t.toRingHom (residueTaylorAlgHom D r f))) = _
  rw [coeff_map]
  rfl

theorem fullSource_transverse_vanishing (D : Fin k → Derivation K R R) (r : R →ₐ[K] A)
    (t : A →ₐ[K] MvPowerSeries (Fin m) K) (w : Fin k → ℝ) (hw : ∀ i, 0 < w i)
    (H : ℝ) (f : R)
    (hvanish : ∀ b : Fin k →₀ ℕ, (∑ i, w i * (b i : ℝ)) < H →
      r (mixedIter k (fun i => (D i).restrictScalars ℚ) b f) = 0) :
    fullSource D r t f ∈ transverseIdeal w hw H := by
  intro d hd
  have h := hvanish (transverseExponent d) hd
  have hr : r.toRingHom (mixedIter k (fun i => (D i).restrictScalars ℚ)
      (transverseExponent d) f) = 0 := h
  rw [fullSource_coefficient, residueTaylorAlgHom_apply, coeff_residueTaylorFin,
    hr, smul_zero, map_zero, map_zero]

def slicedSource (D : Fin k → Derivation K R R) (r : R →ₐ[K] A)
    (t : A →ₐ[K] MvPowerSeries (Fin m) K)
    (z : Fin m → MvPowerSeries (Fin k) K) (hz : ∀ i, constantCoeff (z i) = 0) :
    R →ₐ[K] MvPowerSeries (Fin k) K := (sliceAlgHom z hz).comp (fullSource D r t)

theorem slicedSource_low_coeff_zero (D : Fin k → Derivation K R R) (r : R →ₐ[K] A)
    (t : A →ₐ[K] MvPowerSeries (Fin m) K)
    (z : Fin m → MvPowerSeries (Fin k) K) (hz : ∀ i, constantCoeff (z i) = 0)
    (w : Fin k → ℝ) (hw : ∀ i, 0 < w i) (H : ℝ) (f : R)
    (hvanish : ∀ b : Fin k →₀ ℕ, (∑ i, w i * (b i : ℝ)) < H →
      r (mixedIter k (fun i => (D i).restrictScalars ℚ) b f) = 0)
    (b : Fin k →₀ ℕ) (hb : (∑ i, w i * (b i : ℝ)) < H) :
    coeff b (slicedSource D r t z hz f) = 0 := by
  have h := subst_mem_simplexIdeal w hw H z hz (fullSource D r t f)
    (fullSource_transverse_vanishing D r t w hw H f hvanish)
  change coeff b (sliceAlgHom z hz (fullSource D r t f)) = 0
  rw [sliceAlgHom_apply]
  exact h b hb

end FullSource

section Restriction
variable {k l : ℕ} {K R : Type} [Field K] [CommRing R] [Algebra K R]

def coordinateRestriction (q : Fin l → K) :
    MvPolynomial (Fin k ⊕ Fin l) K →ₐ[K] MvPolynomial (Fin k) K :=
  MvPolynomial.aeval (Sum.elim MvPolynomial.X (fun i => MvPolynomial.C (q i)))

theorem coordinateRestriction_source (psi : R →ₐ[K] MvPowerSeries (Fin k) K)
    (c : (Fin k ⊕ Fin l) → R) (q : Fin l → K)
    (hfreeze : ∀ i, psi (c (Sum.inr i)) = C (q i))
    (p : MvPolynomial (Fin k ⊕ Fin l) K) :
    psi (MvPolynomial.aeval c p) =
      psi (MvPolynomial.aeval (fun i => c (Sum.inl i)) (coordinateRestriction q p)) := by
  have heq : psi.comp (MvPolynomial.aeval c) =
      (psi.comp (MvPolynomial.aeval (fun i => c (Sum.inl i)))).comp (coordinateRestriction q) := by
    apply MvPolynomial.algHom_ext
    intro i
    cases i with
    | inl i =>
      change psi (MvPolynomial.aeval c (MvPolynomial.X (Sum.inl i))) =
        psi (MvPolynomial.aeval (fun i => c (Sum.inl i))
          (coordinateRestriction q (MvPolynomial.X (Sum.inl i))))
      simp [coordinateRestriction]
    | inr i =>
      change psi (MvPolynomial.aeval c (MvPolynomial.X (Sum.inr i))) =
        psi (MvPolynomial.aeval (fun i => c (Sum.inl i))
          (coordinateRestriction q (MvPolynomial.X (Sum.inr i))))
      simp [coordinateRestriction, hfreeze, MvPowerSeries.algebraMap_apply]
  exact AlgHom.congr_fun heq p

theorem centeredExpansion_eq_expansion (a : Fin k → K) :
    centeredExpansion (K := K) a = PolynomialFormalLocalLength.expansion a := by
  apply MvPolynomial.algHom_ext
  intro i
  rw [centeredExpansion_X, PolynomialFormalLocalLength.expansion_X]

theorem restricted_polynomial_source_identity (psi : R →ₐ[K] MvPowerSeries (Fin k) K)
    (c : (Fin k ⊕ Fin l) → R) (q : Fin l → K)
    (hfreeze : ∀ i, psi (c (Sum.inr i)) = C (q i))
    (p : MvPolynomial (Fin k ⊕ Fin l) K) :
    psi (MvPolynomial.aeval c p) =
      subst (sourceCoordinates psi (fun i => c (Sum.inl i)))
        (PolynomialFormalLocalLength.expansion (fun i => constantCoeff (psi (c (Sum.inl i))))
          (coordinateRestriction q p)) := by
  rw [coordinateRestriction_source psi c q hfreeze p,
    polynomial_source_identity, centeredExpansion_eq_expansion]

end Restriction

section Endpoint
open NormalJacobianCoordinateAdapter
open OAI.PiExponent.NormalBasisRigidity
variable {m k l : ℕ} {K R A U : Type} [Field K] [CommRing R] [CommRing A]
variable [Algebra ℚ K] [Algebra K R] [Algebra ℚ R] [IsScalarTower ℚ K R]
variable [Algebra K A] [Algebra ℚ A] [IsScalarTower ℚ K A]
variable [AddCommGroup U] [Module K U]
variable (D : Fin k → Derivation K R R) (r : R →ₐ[K] A)
variable (t : A →ₐ[K] MvPowerSeries (Fin m) K)
variable (z : Fin m → MvPowerSeries (Fin k) K) (hz : ∀ i, constantCoeff (z i) = 0)
variable (c : (Fin k ⊕ Fin l) → R) (q : Fin l → K)
local notation "Psi" => slicedSource D r t z hz
local notation "G" => sourceCoordinates Psi (fun i : Fin k => c (Sum.inl i))
local notation "point" => (fun i : Fin k => constantCoeff (Psi (c (Sum.inl i))))

theorem restricted_source_low_coeff_zero
    (hfreeze : ∀ i, Psi (c (Sum.inr i)) = C (q i))
    (w : Fin k → ℝ) (hw : ∀ i, 0 < w i) (H : ℝ)
    (f : MvPolynomial (Fin k ⊕ Fin l) K)
    (hvanish : ∀ b : Fin k →₀ ℕ, (∑ i, w i * (b i : ℝ)) < H →
      r (mixedIter k (fun i => (D i).restrictScalars ℚ) b (MvPolynomial.aeval c f)) = 0)
    (b : Fin k →₀ ℕ) (hb : (∑ i, w i * (b i : ℝ)) < H) :
    coeff b (subst G (PolynomialFormalLocalLength.expansion point (coordinateRestriction q f))) = 0 := by
  have h := slicedSource_low_coeff_zero D r t z hz w hw H (MvPolynomial.aeval c f) hvanish b hb
  rw [restricted_polynomial_source_identity Psi c q hfreeze] at h
  exact h

theorem polynomial_multiplicity_of_restricted_derivative_source [Infinite K] {J : Type*}
    (hfreeze : ∀ i, Psi (c (Sum.inr i)) = C (q i))
    (T : Submodule K U) (u v : Fin k → U)
    (hA : IsNormalBasis (K := K) (fun i => T.mkQ (u i)) Finset.univ)
    (hB : IsNormalBasis (K := K) (fun i => T.mkQ (v i)) Finset.univ)
    (hfirst : ∀ i j, coeff (Finsupp.single j 1) (G i) =
      (normalBasis (fun i => T.mkQ (u i)) hA).repr (T.mkQ (v j)) i)
    (f : J → MvPolynomial (Fin k ⊕ Fin l) K)
    (rho : Fin k → ℚ) (kappa : Fin k → ℝ) (epsilon N : ℝ)
    (hrho : ∀ i, 0 < rho i) (hkappa : ∀ i, 0 < kappa i)
    (hepsilon : 0 < epsilon) (hN : 0 < N)
    (hdegree : ∀ j, ∀ e ∈ (coordinateRestriction q (f j)).support,
      (∑ i ∈ e.support, (e i : ℝ) * (rho i : ℝ)) ≤ N)
    (hminimal : OAI.PiExponent.WeightedBezout.pointIdeal point ∈
      (Ideal.span (Set.range (fun j => coordinateRestriction q (f j)))).minimalPrimes)
    (hvanish : ∀ j, ∀ b : Fin k →₀ ℕ,
      (∑ i, kappa i * (b i : ℝ)) < epsilon * N →
      r (mixedIter k (fun i => (D i).restrictScalars ℚ) b (MvPolynomial.aeval c (f j))) = 0) :
    (∏ i, (rho i : ℝ)) ≤ (k.factorial : ℝ) * (∏ i, kappa i) / epsilon ^ k := by
  apply polynomial_multiplicity_of_normal_jacobian T u v hA hB G
    (sourceCoordinates_centered Psi (fun i => c (Sum.inl i))) hfirst
    (fun j => coordinateRestriction q (f j)) point rho kappa epsilon N
    hrho hkappa hepsilon hN hdegree hminimal
  intro j b hb
  exact restricted_source_low_coeff_zero D r t z hz c q hfreeze
    kappa hkappa (epsilon * N) (f j) (hvanish j) b hb

end Endpoint

end QuadraticPi.TransversePolynomialSource


==> anc/lean/QuadraticPi/TransverseSimplexColength.lean <==
import QuadraticPi.RealWeightedSimplex
import OAI.NumberTheory.PiExponent.Jets.TransverseMultiplicity
import OAI.NumberTheory.PiExponent.Jets.CommutingTaylor

/-!
The formal local-algebra adapter for the analytic-frame multiplicity lemma.
For real positive costs, the quotient by the high-weight series ideal has
exactly the strict weighted-simplex dimension. Any finite-colength ideal
whose low coefficients vanish surjects onto that quotient. The analytic
coordinate construction and the geometric Bezout upper bound remain separate
inputs; neither the paper's conclusion nor a multiplicity lower bound is an
input to the final adapter.
-/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TransverseSimplexColength
open OAI.PiExponent MvPowerSeries RealWeightedSimplex
open scoped BigOperators

variable {k : ℕ} {K : Type*} [Field K]

def simplexIdeal (w : Fin k → ℝ) (hw : ∀ i, 0 < w i) (H : ℝ) :
    Ideal (MvPowerSeries (Fin k) K) where
  carrier := {f | ∀ d : Fin k →₀ ℕ,
    (∑ i, w i * (d i : ℝ)) < H → coeff d f = 0}
  zero_mem' := by simp
  add_mem' hf hg := by
    intro d hd
    rw [map_add, hf d hd, hg d hd, add_zero]
  smul_mem' a f hf := by
    classical
    intro d hd
    change coeff d (a * f) = 0
    rw [coeff_mul]
    apply Finset.sum_eq_zero
    intro ab hab
    have he : ab.1 + ab.2 = d := Finset.mem_antidiagonal.mp hab
    have hweight : (∑ i, w i * (ab.2 i : ℝ)) ≤ ∑ i, w i * (d i : ℝ) := by
      apply Finset.sum_le_sum
      intro i _
      apply mul_le_mul_of_nonneg_left _ (hw i).le
      exact_mod_cast (show ab.2 i ≤ d i by rw [← he, Finsupp.add_apply]; omega)
    rw [hf ab.2 (hweight.trans_lt hd), mul_zero]

def simplexPacket (w : Fin k → ℝ) (H : ℝ) :
    MvPowerSeries (Fin k) K →ₗ[K] ((strictWeightedSimplex w H) → K) where
  toFun f a := coeff (Finsupp.equivFunOnFinite.symm a.val) f
  map_add' f g := by ext a; exact map_add _ _ _
  map_smul' c f := by ext a; exact map_smul _ _ _

theorem simplexPacket_surjective (w : Fin k → ℝ) (H : ℝ) :
    Function.Surjective (simplexPacket (K := K) w H) := by
  classical
  intro packet
  let f : MvPowerSeries (Fin k) K := fun d =>
    if hd : (fun i => d i) ∈ strictWeightedSimplex w H then packet ⟨_, hd⟩ else 0
  refine ⟨f, ?_⟩
  funext a
  change (if hd : a.val ∈ strictWeightedSimplex w H then packet ⟨_, hd⟩ else 0) = packet a
  simp only [dite_eq_left a.property]

def simplexQuotientCoefficients (w : Fin k → ℝ) (hw : ∀ i, 0 < w i) (H : ℝ) :
    (MvPowerSeries (Fin k) K ⧸ simplexIdeal (K := K) w hw H) →ₗ[K]
      ((strictWeightedSimplex w H) → K) :=
  Submodule.liftQ ((simplexIdeal (K := K) w hw H).restrictScalars K)
    (simplexPacket w H) (by
      intro f hf
      funext a
      exact hf _ ((mem_strictWeightedSimplex hw).mp a.property))

@[simp] theorem simplexQuotientCoefficients_mk (w : Fin k → ℝ)
    (hw : ∀ i, 0 < w i) (H : ℝ) (f : MvPowerSeries (Fin k) K)
    (a : strictWeightedSimplex w H) :
    simplexQuotientCoefficients (K := K) w hw H
      (Ideal.Quotient.mk (simplexIdeal (K := K) w hw H) f) a =
      coeff (Finsupp.equivFunOnFinite.symm a.val) f := rfl

theorem simplexQuotientCoefficients_bijective (w : Fin k → ℝ)
    (hw : ∀ i, 0 < w i) (H : ℝ) :
    Function.Bijective (simplexQuotientCoefficients (K := K) w hw H) := by
  constructor
  · intro a b hab
    obtain ⟨f, rfl⟩ := Ideal.Quotient.mk_surjective a
    obtain ⟨g, rfl⟩ := Ideal.Quotient.mk_surjective b
    apply Ideal.Quotient.eq.mpr
    intro d hd
    have hc := congrFun hab
      (⟨fun i => d i, (mem_strictWeightedSimplex hw).mpr hd⟩ : strictWeightedSimplex w H)
    simp only [simplexQuotientCoefficients_mk] at hc
    change coeff (Finsupp.equivFunOnFinite.symm (Finsupp.equivFunOnFinite d)) f =
      coeff (Finsupp.equivFunOnFinite.symm (Finsupp.equivFunOnFinite d)) g at hc
    simp only [Equiv.symm_apply_apply] at hc
    rw [map_sub, hc, sub_self]
  · intro packet
    obtain ⟨f, hf⟩ := simplexPacket_surjective (K := K) w H packet
    refine ⟨Ideal.Quotient.mk (simplexIdeal (K := K) w hw H) f, ?_⟩
    exact hf

def simplexQuotientEquiv (w : Fin k → ℝ) (hw : ∀ i, 0 < w i) (H : ℝ) :
    (MvPowerSeries (Fin k) K ⧸ simplexIdeal (K := K) w hw H) ≃ₗ[K]
      ((strictWeightedSimplex w H) → K) :=
  LinearEquiv.ofBijective (simplexQuotientCoefficients w hw H)
    (simplexQuotientCoefficients_bijective w hw H)

instance simplexQuotientFinite (w : Fin k → ℝ) (hw : ∀ i, 0 < w i) (H : ℝ) :
    Module.Finite K (MvPowerSeries (Fin k) K ⧸ simplexIdeal (K := K) w hw H) :=
  Module.Finite.equiv (simplexQuotientEquiv w hw H).symm

theorem finrank_simplexQuotient (w : Fin k → ℝ) (hw : ∀ i, 0 < w i) (H : ℝ) :
    Module.finrank K (MvPowerSeries (Fin k) K ⧸ simplexIdeal (K := K) w hw H) =
      (strictWeightedSimplex w H).card := by
  rw [(simplexQuotientEquiv (K := K) w hw H).finrank_eq,
    Module.finrank_fintype_fun_eq_card, Fintype.card_coe]

theorem simplex_card_le_colength (w : Fin k → ℝ) (hw : ∀ i, 0 < w i) (H : ℝ)
    (I : Ideal (MvPowerSeries (Fin k) K))
    [Module.Finite K (MvPowerSeries (Fin k) K ⧸ I)]
    (hvanish : ∀ f ∈ I, ∀ d : Fin k →₀ ℕ,
      (∑ i, w i * (d i : ℝ)) < H → coeff d f = 0) :
    (strictWeightedSimplex w H).card ≤
      Module.finrank K (MvPowerSeries (Fin k) K ⧸ I) := by
  have hI : I ≤ simplexIdeal w hw H := hvanish
  rw [← finrank_simplexQuotient (K := K) w hw H]
  exact LinearMap.finrank_le_finrank_of_surjective
    (f := (Ideal.Quotient.factorₐ K hI).toLinearMap) (Ideal.Quotient.factor_surjective hI)

theorem volume_le_colength (w : Fin k → ℝ) (hw : ∀ i, 0 < w i) (H : ℝ) (hH : 0 < H)
    (I : Ideal (MvPowerSeries (Fin k) K))
    [Module.Finite K (MvPowerSeries (Fin k) K ⧸ I)]
    (hvanish : ∀ f ∈ I, ∀ d : Fin k →₀ ℕ,
      (∑ i, w i * (d i : ℝ)) < H → coeff d f = 0) :
    H ^ k / ((k.factorial : ℝ) * ∏ i, w i) ≤
      (Module.finrank K (MvPowerSeries (Fin k) K ⧸ I) : ℝ) := by
  apply (strictSimplex_card_lower_real w hw hH).trans
  exact_mod_cast simplex_card_le_colength w hw H I hvanish

theorem span_le_simplexIdeal {J : Type*} (w : Fin k → ℝ)
    (hw : ∀ i, 0 < w i) (H : ℝ) (f : J → MvPowerSeries (Fin k) K)
    (hvanish : ∀ j, ∀ d : Fin k →₀ ℕ,
      (∑ i, w i * (d i : ℝ)) < H → coeff d (f j) = 0) :
    Ideal.span (Set.range f) ≤ simplexIdeal w hw H := by
  apply Ideal.span_le.mpr
  rintro _ ⟨j, rfl⟩
  exact hvanish j

theorem sharp_comparison_of_local_ideal (rho kappa : Fin k → ℝ) (epsilon N : ℝ)
    (hrho : ∀ i, 0 < rho i) (hkappa : ∀ i, 0 < kappa i)
    (hepsilon : 0 < epsilon) (hN : 0 < N)
    (I : Ideal (MvPowerSeries (Fin k) K))
    [Module.Finite K (MvPowerSeries (Fin k) K ⧸ I)]
    (hvanish : ∀ f ∈ I, ∀ d : Fin k →₀ ℕ,
      (∑ i, kappa i * (d i : ℝ)) < epsilon * N → coeff d f = 0)
    (hupper : (Module.finrank K (MvPowerSeries (Fin k) K ⧸ I) : ℝ) ≤
      N ^ k / ∏ i, rho i) :
    (∏ i, rho i) ≤ (k.factorial : ℝ) * (∏ i, kappa i) / epsilon ^ k :=
  factorial_comparison_of_simplex_count rho kappa epsilon N _ hrho hkappa hepsilon hN
    (simplex_card_le_colength kappa hkappa (epsilon * N) I hvanish) hupper

theorem paper_comparison_of_local_ideal (rho kappa : Fin k → ℝ) (epsilon N : ℝ)
    (hrho : ∀ i, 0 < rho i) (hkappa : ∀ i, 0 < kappa i)
    (hepsilon : 0 < epsilon) (hN : 0 < N)
    (I : Ideal (MvPowerSeries (Fin k) K))
    [Module.Finite K (MvPowerSeries (Fin k) K ⧸ I)]
    (hvanish : ∀ f ∈ I, ∀ d : Fin k →₀ ℕ,
      (∑ i, kappa i * (d i : ℝ)) < epsilon * N → coeff d f = 0)
    (hupper : (Module.finrank K (MvPowerSeries (Fin k) K ⧸ I) : ℝ) ≤
      N ^ k / ∏ i, rho i) :
    (∏ i, rho i) ≤ 2 * (k.factorial : ℝ) * (∏ i, kappa i) / epsilon ^ k := by
  have h := sharp_comparison_of_local_ideal rho kappa epsilon N hrho hkappa hepsilon hN I hvanish hupper
  have hnonneg : 0 ≤ (k.factorial : ℝ) * (∏ i, kappa i) / epsilon ^ k :=
    div_nonneg (mul_nonneg (Nat.cast_nonneg _) (Finset.prod_nonneg (fun i _ => (hkappa i).le)))
      (pow_pos hepsilon k).le
  calc
    _ ≤ (k.factorial : ℝ) * (∏ i, kappa i) / epsilon ^ k := h
    _ ≤ 2 * ((k.factorial : ℝ) * (∏ i, kappa i) / epsilon ^ k) := by linarith
    _ = _ := by ring

theorem sharp_comparison_of_generators {J : Type*}
    (rho kappa : Fin k → ℝ) (epsilon N : ℝ)
    (hrho : ∀ i, 0 < rho i) (hkappa : ∀ i, 0 < kappa i)
    (hepsilon : 0 < epsilon) (hN : 0 < N)
    (f : J → MvPowerSeries (Fin k) K)
    [Module.Finite K (MvPowerSeries (Fin k) K ⧸ Ideal.span (Set.range f))]
    (hvanish : ∀ j, ∀ d : Fin k →₀ ℕ,
      (∑ i, kappa i * (d i : ℝ)) < epsilon * N → coeff d (f j) = 0)
    (hupper : (Module.finrank K
      (MvPowerSeries (Fin k) K ⧸ Ideal.span (Set.range f)) : ℝ) ≤ N ^ k / ∏ i, rho i) :
    (∏ i, rho i) ≤ (k.factorial : ℝ) * (∏ i, kappa i) / epsilon ^ k :=
  sharp_comparison_of_local_ideal rho kappa epsilon N hrho hkappa hepsilon hN _
    (span_le_simplexIdeal kappa hkappa (epsilon * N) f hvanish) hupper

theorem residueTaylor_mem_simplexIdeal {R : Type*} [CommRing R]
    [Algebra ℚ R] [Algebra ℚ K]
    (D : Fin k → Derivation ℚ R R) (res : R →+* K)
    (w : Fin k → ℝ) (hw : ∀ i, 0 < w i) (H : ℝ) (a : R)
    (hvanish : ∀ d : Fin k →₀ ℕ, (∑ i, w i * (d i : ℝ)) < H →
      res (CommutingTaylor.mixedIter k D d a) = 0) :
    CommutingTaylor.residueTaylorFin k D res a ∈ simplexIdeal w hw H := by
  intro d hd
  rw [CommutingTaylor.coeff_residueTaylorFin, hvanish d hd, Algebra.smul_def]
  exact mul_zero _

theorem sharp_comparison_of_residueTaylor_generators {R J : Type*} [CommRing R]
    [Algebra ℚ R] [Algebra ℚ K]
    (D : Fin k → Derivation ℚ R R) (res : R →+* K) (f : J → R)
    (rho kappa : Fin k → ℝ) (epsilon N : ℝ)
    (hrho : ∀ i, 0 < rho i) (hkappa : ∀ i, 0 < kappa i)
    (hepsilon : 0 < epsilon) (hN : 0 < N)
    [Module.Finite K (MvPowerSeries (Fin k) K ⧸
      Ideal.span (Set.range (fun j => CommutingTaylor.residueTaylorFin k D res (f j))))]
    (hvanish : ∀ j, ∀ d : Fin k →₀ ℕ,
      (∑ i, kappa i * (d i : ℝ)) < epsilon * N →
      res (CommutingTaylor.mixedIter k D d (f j)) = 0)
    (hupper : (Module.finrank K (MvPowerSeries (Fin k) K ⧸
      Ideal.span (Set.range (fun j => CommutingTaylor.residueTaylorFin k D res (f j)))) : ℝ)
      ≤ N ^ k / ∏ i, rho i) :
    (∏ i, rho i) ≤ (k.factorial : ℝ) * (∏ i, kappa i) / epsilon ^ k :=
  sharp_comparison_of_generators rho kappa epsilon N hrho hkappa hepsilon hN _
    (fun j => residueTaylor_mem_simplexIdeal D res kappa hkappa (epsilon * N) (f j)
      (hvanish j)) hupper

end QuadraticPi.TransverseSimplexColength


==> anc/lean/QuadraticPi/TransverseSliceSubstitution.lean <==
import QuadraticPi.TransverseSimplexColength
import Mathlib.RingTheory.MvPowerSeries.Substitution

/-!
Weighted transverse order survives restriction to a formal analytic slice.
Tangential variables are replaced by arbitrary centered series z(b), and each
transverse variable is kept equal to its own coordinate b. The exact real-cost
cutoff is preserved. Formal substitutability is proved, rather than supplied.
The existence of the analytic chart and its local quotient identification are
separate geometric obligations.
-/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TransverseSliceSubstitution
open MvPowerSeries TransverseSimplexColength
open scoped BigOperators

variable {m k : ℕ} {K : Type*} [Field K]

def tangentialExponent (d : (Fin m ⊕ Fin k) →₀ ℕ) : Fin m →₀ ℕ :=
  d.comapDomain Sum.inl Sum.inl_injective.injOn

def transverseExponent (d : (Fin m ⊕ Fin k) →₀ ℕ) : Fin k →₀ ℕ :=
  d.comapDomain Sum.inr Sum.inr_injective.injOn

def sliceVariables (z : Fin m → MvPowerSeries (Fin k) K) :
    (Fin m ⊕ Fin k) → MvPowerSeries (Fin k) K := Sum.elim z X

theorem hasSubst_sliceVariables (z : Fin m → MvPowerSeries (Fin k) K)
    (hz : ∀ i, constantCoeff (z i) = 0) : HasSubst (sliceVariables z) := by
  apply hasSubst_of_constantCoeff_zero
  intro s
  cases s with
  | inl i => exact hz i
  | inr i => exact constantCoeff_X i

def sliceAlgHom (z : Fin m → MvPowerSeries (Fin k) K)
    (hz : ∀ i, constantCoeff (z i) = 0) :
    MvPowerSeries (Fin m ⊕ Fin k) K →ₐ[K] MvPowerSeries (Fin k) K :=
  substAlgHom (hasSubst_sliceVariables z hz)

theorem sliceAlgHom_apply (z : Fin m → MvPowerSeries (Fin k) K)
    (hz : ∀ i, constantCoeff (z i) = 0) (f : MvPowerSeries (Fin m ⊕ Fin k) K) :
    sliceAlgHom z hz f = subst (sliceVariables z) f :=
  substAlgHom_apply _ _

theorem sliceAlgHom_tangential (z : Fin m → MvPowerSeries (Fin k) K)
    (hz : ∀ i, constantCoeff (z i) = 0) (i : Fin m) :
    sliceAlgHom z hz (X (Sum.inl i)) = z i := by
  exact substAlgHom_X (hasSubst_sliceVariables z hz) (Sum.inl i)

theorem sliceAlgHom_transverse (z : Fin m → MvPowerSeries (Fin k) K)
    (hz : ∀ i, constantCoeff (z i) = 0) (i : Fin k) :
    sliceAlgHom z hz (X (Sum.inr i)) = X i := by
  exact substAlgHom_X (hasSubst_sliceVariables z hz) (Sum.inr i)

theorem substituted_monomial_factorization
    (z : Fin m → MvPowerSeries (Fin k) K) (d : (Fin m ⊕ Fin k) →₀ ℕ) :
    (d.prod fun s n => (sliceVariables z s) ^ n) =
      ((tangentialExponent d).prod fun i n => (z i) ^ n) *
        monomial (transverseExponent d) (1 : K) := by
  have hd : (tangentialExponent d).sumElim (transverseExponent d) = d :=
    Finsupp.comapDomain_sumElim_comapDomain d
  conv_lhs => rw [← hd, Finsupp.prod_sumElim]
  change ((tangentialExponent d).prod fun i n => (z i) ^ n) *
    ((transverseExponent d).prod fun i n => (X i : MvPowerSeries (Fin k) K) ^ n) = _
  rw [← monomial_one_eq]

theorem high_weight_monomial_factor_mem (w : Fin k → ℝ)
    (hw : ∀ i, 0 < w i) (H : ℝ) (beta : Fin k →₀ ℕ)
    (hbeta : H ≤ ∑ i, w i * (beta i : ℝ)) (g : MvPowerSeries (Fin k) K) :
    g * monomial beta (1 : K) ∈ simplexIdeal w hw H := by
  intro e he
  rw [coeff_mul_monomial]
  split_ifs with hle
  · have hweight : (∑ i, w i * (beta i : ℝ)) ≤ ∑ i, w i * (e i : ℝ) :=
      Finset.sum_le_sum (fun i _ =>
        mul_le_mul_of_nonneg_left (by exact_mod_cast hle i) (hw i).le)
    exact False.elim ((not_lt_of_ge (hbeta.trans hweight)) he)
  · rfl

def transverseIdeal (w : Fin k → ℝ) (hw : ∀ i, 0 < w i) (H : ℝ) :
    Ideal (MvPowerSeries (Fin m ⊕ Fin k) K) where
  carrier := {f | ∀ d : (Fin m ⊕ Fin k) →₀ ℕ,
    (∑ i, w i * (d (Sum.inr i) : ℝ)) < H → coeff d f = 0}
  zero_mem' := by simp
  add_mem' hf hg := by
    intro d hd
    rw [map_add, hf d hd, hg d hd, add_zero]
  smul_mem' a f hf := by
    classical
    intro d hd
    change coeff d (a * f) = 0
    rw [coeff_mul]
    apply Finset.sum_eq_zero
    intro ab hab
    have he : ab.1 + ab.2 = d := Finset.mem_antidiagonal.mp hab
    have hweight : (∑ i, w i * (ab.2 (Sum.inr i) : ℝ)) ≤
        ∑ i, w i * (d (Sum.inr i) : ℝ) := by
      apply Finset.sum_le_sum
      intro i _
      apply mul_le_mul_of_nonneg_left _ (hw i).le
      exact_mod_cast (show ab.2 (Sum.inr i) ≤ d (Sum.inr i) by
        rw [← he, Finsupp.add_apply]; omega)
    rw [hf ab.2 (hweight.trans_lt hd), mul_zero]

theorem subst_mem_simplexIdeal (w : Fin k → ℝ) (hw : ∀ i, 0 < w i) (H : ℝ)
    (z : Fin m → MvPowerSeries (Fin k) K) (hz : ∀ i, constantCoeff (z i) = 0)
    (f : MvPowerSeries (Fin m ⊕ Fin k) K)
    (hf : f ∈ transverseIdeal w hw H) :
    subst (sliceVariables z) f ∈ simplexIdeal w hw H := by
  intro e he
  rw [coeff_subst (hasSubst_sliceVariables z hz), finsum_eq_zero_of_forall_eq_zero]
  intro d
  by_cases hd : (∑ i, w i * (d (Sum.inr i) : ℝ)) < H
  · rw [hf d hd, zero_smul]
  · have hbeta : H ≤ ∑ i, w i * (transverseExponent d i : ℝ) := le_of_not_gt hd
    have hfactor := high_weight_monomial_factor_mem w hw H (transverseExponent d) hbeta
      ((tangentialExponent d).prod fun i n => (z i) ^ n)
    rw [substituted_monomial_factorization, hfactor e he, smul_zero]

theorem sliceIdeal_map_le (w : Fin k → ℝ) (hw : ∀ i, 0 < w i) (H : ℝ)
    (z : Fin m → MvPowerSeries (Fin k) K) (hz : ∀ i, constantCoeff (z i) = 0) :
    (transverseIdeal (m := m) (K := K) w hw H).map (sliceAlgHom z hz).toRingHom ≤
      simplexIdeal w hw H := by
  apply Ideal.map_le_iff_le_comap.mpr
  intro f hf
  change sliceAlgHom z hz f ∈ simplexIdeal w hw H
  rw [sliceAlgHom_apply]
  exact subst_mem_simplexIdeal w hw H z hz f hf

theorem span_sliced_le_simplexIdeal {J : Type*} (w : Fin k → ℝ)
    (hw : ∀ i, 0 < w i) (H : ℝ)
    (z : Fin m → MvPowerSeries (Fin k) K) (hz : ∀ i, constantCoeff (z i) = 0)
    (f : J → MvPowerSeries (Fin m ⊕ Fin k) K)
    (hvanish : ∀ j, ∀ d : (Fin m ⊕ Fin k) →₀ ℕ,
      (∑ i, w i * (d (Sum.inr i) : ℝ)) < H → coeff d (f j) = 0) :
    Ideal.span (Set.range (fun j => sliceAlgHom z hz (f j))) ≤ simplexIdeal w hw H := by
  apply Ideal.span_le.mpr
  rintro _ ⟨j, rfl⟩
  change sliceAlgHom z hz (f j) ∈ simplexIdeal w hw H
  rw [sliceAlgHom_apply]
  exact subst_mem_simplexIdeal w hw H z hz (f j) (hvanish j)

theorem volume_le_sliced_colength {J : Type*} (w : Fin k → ℝ)
    (hw : ∀ i, 0 < w i) (H : ℝ) (hH : 0 < H)
    (z : Fin m → MvPowerSeries (Fin k) K) (hz : ∀ i, constantCoeff (z i) = 0)
    (f : J → MvPowerSeries (Fin m ⊕ Fin k) K)
    [Module.Finite K (MvPowerSeries (Fin k) K ⧸
      Ideal.span (Set.range (fun j => sliceAlgHom z hz (f j))))]
    (hvanish : ∀ j, ∀ d : (Fin m ⊕ Fin k) →₀ ℕ,
      (∑ i, w i * (d (Sum.inr i) : ℝ)) < H → coeff d (f j) = 0) :
    H ^ k / ((k.factorial : ℝ) * ∏ i, w i) ≤
      (Module.finrank K (MvPowerSeries (Fin k) K ⧸
        Ideal.span (Set.range (fun j => sliceAlgHom z hz (f j)))) : ℝ) :=
  volume_le_colength w hw H hH _ (span_sliced_le_simplexIdeal w hw H z hz f hvanish)

theorem sharp_comparison_of_sliced_generators {J : Type*}
    (rho kappa : Fin k → ℝ) (epsilon N : ℝ)
    (hrho : ∀ i, 0 < rho i) (hkappa : ∀ i, 0 < kappa i)
    (hepsilon : 0 < epsilon) (hN : 0 < N)
    (z : Fin m → MvPowerSeries (Fin k) K) (hz : ∀ i, constantCoeff (z i) = 0)
    (f : J → MvPowerSeries (Fin m ⊕ Fin k) K)
    [Module.Finite K (MvPowerSeries (Fin k) K ⧸
      Ideal.span (Set.range (fun j => sliceAlgHom z hz (f j))))]
    (hvanish : ∀ j, ∀ d : (Fin m ⊕ Fin k) →₀ ℕ,
      (∑ i, kappa i * (d (Sum.inr i) : ℝ)) < epsilon * N → coeff d (f j) = 0)
    (hupper : (Module.finrank K (MvPowerSeries (Fin k) K ⧸
      Ideal.span (Set.range (fun j => sliceAlgHom z hz (f j)))) : ℝ) ≤
        N ^ k / ∏ i, rho i) :
    (∏ i, rho i) ≤ (k.factorial : ℝ) * (∏ i, kappa i) / epsilon ^ k :=
  sharp_comparison_of_local_ideal rho kappa epsilon N hrho hkappa hepsilon hN _
    (span_sliced_le_simplexIdeal kappa hkappa (epsilon * N) z hz f hvanish) hupper

end QuadraticPi.TransverseSliceSubstitution


==> anc/lean/QuadraticPi/TwoIndependentFormsCriterion.lean <==
import QuadraticPi.ExponentialTwoFormsMeasure
import QuadraticPi.ExtendedIrrationalityExponent
import Mathlib.Analysis.Asymptotics.Defs

/-! The manuscript's two independent integer forms criterion. `o(M)` is
literal little-o on natural integer scales. Its bounds supply one cutoff
for both forms at every positive slack. The irrationality and finite
approximation spectrum are proved before taking the real supremum. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoIndependentFormsCriterion
open Filter Asymptotics

theorem exists_rate_slack (a c nu : ℝ) (ha : 0 ≤ a) (hc : 0 < c)
    (hnu : 1+a/c < nu) :
    ∃ tau : ℝ, 0 < tau ∧ tau < c ∧ 1+(a+tau)/(c-tau) < nu := by
  have hnu1 : 1 < nu := lt_of_le_of_lt (by linarith [div_nonneg ha hc.le] : 1 ≤ 1+a/c) hnu
  have hnu0 : 0 < nu := by linarith
  have hgap : 0 < (nu-1)*c-a := by
    have h := (div_lt_iff₀ hc).mp (show a/c < nu-1 by linarith)
    nlinarith
  let tau := min (c/2) (((nu-1)*c-a)/(2*nu))
  have htau : 0 < tau := lt_min (by positivity) (by positivity)
  have htc : tau < c := (min_le_left _ _).trans_lt (by linarith)
  have htgap : tau*nu ≤ ((nu-1)*c-a)/2 := by
    have ht : tau ≤ ((nu-1)*c-a)/(2*nu) := min_le_right _ _
    have h := (le_div_iff₀ (show 0 < 2*nu by positivity)).mp ht
    nlinarith
  refine ⟨tau, htau, htc, ?_⟩
  have hratio : (a+tau)/(c-tau) < nu-1 := by
    apply (div_lt_iff₀ (sub_pos.mpr htc)).mpr
    nlinarith
  linarith

theorem littleO_forms_relaxed_rates (x a c : ℝ) (eB eF : ℕ → ℝ)
    (heB : eB =o[atTop] (fun M : ℕ => (M : ℝ)))
    (heF : eF =o[atTop] (fun M : ℕ => (M : ℝ)))
    (hforms : ∀ᶠ M : ℕ in atTop, ∃ A B : Fin 2 → ℤ,
      A 0*B 1-A 1*B 0 ≠ 0 ∧
      (∀ s, |(B s : ℝ)| ≤ Real.exp (a*(M : ℝ)+eB M)) ∧
      (∀ s, |(A s : ℝ)+(B s : ℝ)*x| ≤ Real.exp (-c*(M : ℝ)+eF M)))
    (tau : ℝ) (htau : 0 < tau) :
    ∃ M0 : ℕ, ∀ M : ℕ, M0 ≤ M → ∃ A B : Fin 2 → ℤ,
      A 0*B 1-A 1*B 0 ≠ 0 ∧
      (∀ s, |(B s : ℝ)| ≤ Real.exp ((a+tau)*(M : ℝ))) ∧
      (∀ s, |(A s : ℝ)+(B s : ℝ)*x| ≤ Real.exp (-(c-tau)*(M : ℝ))) := by
  apply eventually_atTop.mp
  filter_upwards [hforms, heB.def htau, heF.def htau] with M hM hBerr hFerr
  have hB : eB M ≤ tau*(M : ℝ) := (le_abs_self _).trans (by
    simpa only [Real.norm_eq_abs, abs_of_nonneg (Nat.cast_nonneg M : (0 : ℝ) ≤ M)] using hBerr)
  have hF : eF M ≤ tau*(M : ℝ) := (le_abs_self _).trans (by
    simpa only [Real.norm_eq_abs, abs_of_nonneg (Nat.cast_nonneg M : (0 : ℝ) ≤ M)] using hFerr)
  obtain ⟨A, B, hdet, hBs, hAs⟩ := hM
  refine ⟨A, B, hdet, ?_, ?_⟩
  · intro s
    exact (hBs s).trans (Real.exp_le_exp.mpr (by nlinarith))
  · intro s
    exact (hAs s).trans (Real.exp_le_exp.mpr (by nlinarith))

theorem eventualLowerBoundAbove_of_relaxed_rates
    (x a c : ℝ) (ha : 0 ≤ a) (hc : 0 < c)
    (hforms : ∀ tau : ℝ, 0 < tau → tau < c →
      ∃ M0 : ℕ, ∀ M : ℕ, M0 ≤ M → ∃ A B : Fin 2 → ℤ,
        A 0*B 1-A 1*B 0 ≠ 0 ∧
        (∀ s, |(B s : ℝ)| ≤ Real.exp ((a+tau)*(M : ℝ))) ∧
        (∀ s, |(A s : ℝ)+(B s : ℝ)*x| ≤ Real.exp (-(c-tau)*(M : ℝ)))) :
    EventualLowerBoundAbove x (1+a/c) := by
  intro nu hnu
  obtain ⟨tau, htau, htc, hrate⟩ := exists_rate_slack a c nu ha hc hnu
  obtain ⟨M0, hM0⟩ := hforms tau htau htc
  obtain ⟨K, hK, hbound⟩ := ExponentialTwoFormsMeasure.uniform_power_lower_bound
    x (a+tau) (c-tau) (by linarith) (sub_pos.mpr htc) M0 hM0
  exact ExponentialTwoFormsMeasure.eventualLowerBoundAbove_of_uniform_power_lower_bound
    x (1+(a+tau)/(c-tau)) K hK hbound nu hrate

theorem two_independent_forms_eventualLowerBoundAbove
    (x a c : ℝ) (ha : 0 < a) (hc : 0 < c) (eB eF : ℕ → ℝ)
    (heB : eB =o[atTop] (fun M : ℕ => (M : ℝ)))
    (heF : eF =o[atTop] (fun M : ℕ => (M : ℝ)))
    (hforms : ∀ᶠ M : ℕ in atTop, ∃ A B : Fin 2 → ℤ,
      A 0*B 1-A 1*B 0 ≠ 0 ∧
      (∀ s, |(B s : ℝ)| ≤ Real.exp (a*(M : ℝ)+eB M)) ∧
      (∀ s, |(A s : ℝ)+(B s : ℝ)*x| ≤ Real.exp (-c*(M : ℝ)+eF M))) :
    EventualLowerBoundAbove x (1+a/c) := by
  apply eventualLowerBoundAbove_of_relaxed_rates x a c ha.le hc
  intro tau htau _
  exact littleO_forms_relaxed_rates x a c eB eF heB heF hforms tau htau

theorem two_independent_forms_irrationalityExponent_bounds
    (x a c : ℝ) (ha : 0 < a) (hc : 0 < c) (eB eF : ℕ → ℝ)
    (heB : eB =o[atTop] (fun M : ℕ => (M : ℝ)))
    (heF : eF =o[atTop] (fun M : ℕ => (M : ℝ)))
    (hforms : ∀ᶠ M : ℕ in atTop, ∃ A B : Fin 2 → ℤ,
      A 0*B 1-A 1*B 0 ≠ 0 ∧
      (∀ s, |(B s : ℝ)| ≤ Real.exp (a*(M : ℝ)+eB M)) ∧
      (∀ s, |(A s : ℝ)+(B s : ℝ)*x| ≤ Real.exp (-c*(M : ℝ)+eF M))) :
    Irrational x ∧ 2 ≤ irrationalityExponent x ∧ irrationalityExponent x ≤ 1+a/c := by
  have hb := two_independent_forms_eventualLowerBoundAbove x a c ha hc eB eF heB heF hforms
  exact ⟨irrational_of_eventualLowerBoundAbove hb,
    irrationalityExponent_bounds_of_eventualLowerBoundAbove hb⟩

theorem two_independent_forms_extendedIrrationalityExponent_bound
    (x a c : ℝ) (ha : 0 < a) (hc : 0 < c) (eB eF : ℕ → ℝ)
    (heB : eB =o[atTop] (fun M : ℕ => (M : ℝ)))
    (heF : eF =o[atTop] (fun M : ℕ => (M : ℝ)))
    (hforms : ∀ᶠ M : ℕ in atTop, ∃ A B : Fin 2 → ℤ,
      A 0*B 1-A 1*B 0 ≠ 0 ∧
      (∀ s, |(B s : ℝ)| ≤ Real.exp (a*(M : ℝ)+eB M)) ∧
      (∀ s, |(A s : ℝ)+(B s : ℝ)*x| ≤ Real.exp (-c*(M : ℝ)+eF M))) :
    extendedIrrationalityExponent x ≤ ENNReal.ofReal (1+a/c) := by
  have hb := two_independent_forms_eventualLowerBoundAbove x a c ha hc eB eF heB heF hforms
  exact (extendedIrrationalityExponent_le_ofReal_of_bddAbove
    (bddAbove_approximationExponents_of_eventualLowerBoundAbove hb)).trans
      (ENNReal.ofReal_le_ofReal (irrationalityExponent_le_of_eventualLowerBoundAbove hb))

theorem rowwise_littleO_forms_relaxed_rates (x a c : ℝ) (eB eF : Fin 2 → ℕ → ℝ)
    (heB : ∀ s, eB s =o[atTop] (fun M : ℕ => (M : ℝ)))
    (heF : ∀ s, eF s =o[atTop] (fun M : ℕ => (M : ℝ)))
    (hforms : ∀ᶠ M : ℕ in atTop, ∃ A B : Fin 2 → ℤ,
      A 0*B 1-A 1*B 0 ≠ 0 ∧
      (∀ s, |(B s : ℝ)| ≤ Real.exp (a*(M : ℝ)+eB s M)) ∧
      (∀ s, |(A s : ℝ)+(B s : ℝ)*x| ≤ Real.exp (-c*(M : ℝ)+eF s M)))
    (tau : ℝ) (htau : 0 < tau) :
    ∃ M0 : ℕ, ∀ M : ℕ, M0 ≤ M → ∃ A B : Fin 2 → ℤ,
      A 0*B 1-A 1*B 0 ≠ 0 ∧
      (∀ s, |(B s : ℝ)| ≤ Real.exp ((a+tau)*(M : ℝ))) ∧
      (∀ s, |(A s : ℝ)+(B s : ℝ)*x| ≤ Real.exp (-(c-tau)*(M : ℝ))) := by
  have hB : ∀ᶠ M : ℕ in atTop, ∀ s, eB s M ≤ tau*(M : ℝ) := by
    apply eventually_all.mpr
    intro s
    filter_upwards [(heB s).def htau] with M hM
    exact (le_abs_self _).trans (by
      simpa only [Real.norm_eq_abs, abs_of_nonneg (Nat.cast_nonneg M : (0 : ℝ) ≤ M)] using hM)
  have hF : ∀ᶠ M : ℕ in atTop, ∀ s, eF s M ≤ tau*(M : ℝ) := by
    apply eventually_all.mpr
    intro s
    filter_upwards [(heF s).def htau] with M hM
    exact (le_abs_self _).trans (by
      simpa only [Real.norm_eq_abs, abs_of_nonneg (Nat.cast_nonneg M : (0 : ℝ) ≤ M)] using hM)
  apply eventually_atTop.mp
  filter_upwards [hforms, hB, hF] with M hM hBM hFM
  obtain ⟨A, B, hdet, hBs, hAs⟩ := hM
  refine ⟨A, B, hdet, ?_, ?_⟩
  · intro s
    exact (hBs s).trans (Real.exp_le_exp.mpr (by nlinarith [hBM s]))
  · intro s
    exact (hAs s).trans (Real.exp_le_exp.mpr (by nlinarith [hFM s]))

theorem rowwise_two_independent_forms_eventualLowerBoundAbove
    (x a c : ℝ) (ha : 0 < a) (hc : 0 < c) (eB eF : Fin 2 → ℕ → ℝ)
    (heB : ∀ s, eB s =o[atTop] (fun M : ℕ => (M : ℝ)))
    (heF : ∀ s, eF s =o[atTop] (fun M : ℕ => (M : ℝ)))
    (hforms : ∀ᶠ M : ℕ in atTop, ∃ A B : Fin 2 → ℤ,
      A 0*B 1-A 1*B 0 ≠ 0 ∧
      (∀ s, |(B s : ℝ)| ≤ Real.exp (a*(M : ℝ)+eB s M)) ∧
      (∀ s, |(A s : ℝ)+(B s : ℝ)*x| ≤ Real.exp (-c*(M : ℝ)+eF s M))) :
    EventualLowerBoundAbove x (1+a/c) := by
  apply eventualLowerBoundAbove_of_relaxed_rates x a c ha.le hc
  intro tau htau _
  exact rowwise_littleO_forms_relaxed_rates x a c eB eF heB heF hforms tau htau

theorem rowwise_two_independent_forms_irrationalityExponent_bounds
    (x a c : ℝ) (ha : 0 < a) (hc : 0 < c) (eB eF : Fin 2 → ℕ → ℝ)
    (heB : ∀ s, eB s =o[atTop] (fun M : ℕ => (M : ℝ)))
    (heF : ∀ s, eF s =o[atTop] (fun M : ℕ => (M : ℝ)))
    (hforms : ∀ᶠ M : ℕ in atTop, ∃ A B : Fin 2 → ℤ,
      A 0*B 1-A 1*B 0 ≠ 0 ∧
      (∀ s, |(B s : ℝ)| ≤ Real.exp (a*(M : ℝ)+eB s M)) ∧
      (∀ s, |(A s : ℝ)+(B s : ℝ)*x| ≤ Real.exp (-c*(M : ℝ)+eF s M))) :
    Irrational x ∧ 2 ≤ irrationalityExponent x ∧ irrationalityExponent x ≤ 1+a/c := by
  have hb := rowwise_two_independent_forms_eventualLowerBoundAbove x a c ha hc eB eF heB heF hforms
  exact ⟨irrational_of_eventualLowerBoundAbove hb,
    irrationalityExponent_bounds_of_eventualLowerBoundAbove hb⟩

end QuadraticPi.TwoIndependentFormsCriterion


==> anc/lean/QuadraticPi/TwoLogActualMinor.lean <==
import QuadraticPi.TwoLogDataCounting
import QuadraticPi.TwoLogArithmetic

/-! The actual selected matrix and its normalized logarithm, shared by both
the arithmetic and analytic sides of the two-logarithm comparison. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogData
open OAI.PiExponent
variable {nu Lambda c : ℝ} (D : TwoLogData nu Lambda c)

def actualMinor (H : ℝ) (sel : D.Row H → D.Column H) :
    Matrix (D.Row H) (D.Row H) ℂ :=
  TwoLogMatrix.selectedMinor (D.b:ℂ) (D.a:ℂ) D.K D.w0 D.v D.geometry.theta
    (MatrixArithmetic.logWeights D.q) H (fun i => (D.r i:ℂ))
    (MatrixArithmetic.truncationOrders D.q D.F0 D.v) sel

def normalizedLogMinor (H : ℝ) (sel : D.Row H → D.Column H) : ℝ :=
  Real.log ‖(D.actualMinor H sel).det‖ / ((D.actualRowCount H:ℝ)*H)

end QuadraticPi.TwoLogData


==> anc/lean/QuadraticPi/TwoLogActualSlopeMatrix.lean <==
import QuadraticPi.TwoLogSlopeMatrix
import QuadraticPi.TwoLogMinors
import QuadraticPi.TwoLogFullSeriesBridge
import QuadraticPi.TwoLogJetDeterminant

/-! The exact analytic slope matrix of the arithmetic minor. The logarithmic
tail shear has determinant one on the actual rows, and every source column is
kept fixed. No interpolation or nonvanishing premise is needed here. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogData
open OAI.PiExponent
open scoped BigOperators
variable {nu Lambda c : ℝ} (D : TwoLogData nu Lambda c)

theorem fullLog_selected_eq_slopeMatrix (H : ℝ) (sel : D.Row H → D.Column H) :
    (TwoLogJetDeterminant.fullLogMatrix (D.b : ℂ) (D.a : ℂ) D.K D.w0 D.v
      D.geometry.theta (MatrixArithmetic.logWeights D.q) H
      (fun i => (D.r i : ℂ))).submatrix id sel = D.slopeMatrix H sel := by
  ext row col
  change MvPowerSeries.coeff (InterpolationMatrix.exponentVector row.2.val)
    (TwoLogInterpolation.formalJet (fun i => (D.r i : ℂ))
      ((D.b : ℂ)^row.1.val) ((D.a : ℂ)^row.1.val)
      (MvPolynomial.monomial (InterpolationMatrix.exponentVector (sel col).val) 1)) = _
  rw [TwoLogFullSeriesBridge.coeff_formalJet_monomial]
  simp only [slopeMatrix, TwoLogAnalytic.slopeEntry, rowJ, rowLambda, rowRho,
    rowBeta, colH, colK, ← pow_mul]
  rfl

theorem actualMinor_det_eq_slopeMatrix_rat (H : ℚ)
    (sel : D.Row (H : ℝ) → D.Column (H : ℝ)) :
    (D.actualMinor (H : ℝ) sel).det = (D.slopeMatrix (H : ℝ) sel).det := by
  have hrow : ∀ i,
      ((TwoLogInterpolation.jetWeights D.geometry D.rationalWeights i : ℚ) : ℝ) =
        TwoLogMatrix.rowWeights D.v D.geometry.theta (MatrixArithmetic.logWeights D.q) i := by
    intro i
    have hh := (congrFun
      (TwoLogMatrix.rowWeights_eq_jetWeights D.geometry D.rationalWeights) i).symm
    simpa only [D.cast_rationalWeights] using hh
  have hh := TwoLogJetDeterminant.det_fullLog_selected_eq_selectedMinor
    (D.b : ℂ) (D.a : ℂ) D.K D.w0 D.v D.geometry.theta
    (MatrixArithmetic.logWeights D.q) H
    (TwoLogInterpolation.jetWeights D.geometry D.rationalWeights)
    (TwoLogInterpolation.jetWeights_pos D.geometry D.rationalWeights D.rationalWeights_pos)
    (fun i => (D.r i : ℂ)) (MatrixArithmetic.truncationOrders D.q D.F0 D.v) hrow
    (TwoLogMinors.data_truncation_weight D) (TwoLogMinors.data_truncation_weight D) sel
  rw [D.fullLog_selected_eq_slopeMatrix] at hh
  exact hh.symm

theorem actualMinor_det_eq_slopeMatrix (H : ℕ) (sel : D.Row H → D.Column H) :
    (D.actualMinor H sel).det = (D.slopeMatrix H sel).det := by
  have hh := D.actualMinor_det_eq_slopeMatrix_rat (H : ℚ)
  rw [Rat.cast_natCast] at hh
  exact hh sel

theorem normalizedLogMinor_eq_slopeMatrix (H : ℕ) (sel : D.Row H → D.Column H) :
    D.normalizedLogMinor H sel =
      Real.log ‖(D.slopeMatrix H sel).det‖ / ((D.actualRowCount H : ℝ) * H) := by
  rw [normalizedLogMinor, D.actualMinor_det_eq_slopeMatrix]

end QuadraticPi.TwoLogData


==> anc/lean/QuadraticPi/TwoLogAlgebraicJetPackets.lean <==
import QuadraticPi.TwoLogJetIdeals

/-! Unrestricted local packets and Chinese remainder interpolation for the
two-torus chart. These results do not assert a global weighted degree bound. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogJetIdeals
open OAI OAI.PiExponent TwoLogPolynomialChart
variable {m : ℕ}

theorem truncatedJet_packet_surjective (r : Fin m → ℂ) (b a : ℂ)
    (hb : b ≠ 0) (ha : a ≠ 0) (T : Fin m → ℕ)
    (v : Fin (m+2) → ℚ) (hv : ∀ i, 0 < v i) (H : ℚ) :
    Function.Surjective (fun P : TwoLogInterpolation.Polynomial m =>
      JetGeometry.rationalCoefficientPacket v H (TwoLogMatrixShear.truncatedJet r b a T P)) := by
  intro packet
  obtain ⟨P, hP⟩ := PolynomialJetPackets.polynomial_packet_surjective v hv H packet
  refine ⟨inverseMap r b a (CompactJetPolynomial.logPolynomials T) P, ?_⟩
  simpa only [truncatedJet_inverse r b a hb ha] using hP

theorem formalJet_packet_surjective (r : Fin m → ℂ) (b a : ℂ)
    (hb : b ≠ 0) (ha : a ≠ 0) (v : Fin (m+2) → ℚ) (hv : ∀ i, 0 < v i) (H : ℚ) :
    Function.Surjective (fun P : TwoLogInterpolation.Polynomial m =>
      JetGeometry.rationalCoefficientPacket v H (TwoLogInterpolation.formalJet r b a P)) := by
  let T : Fin m → ℕ := fun i =>
    max (Nat.ceil (v i.succ.succ / v 0))
      (Nat.ceil (v i.succ.succ / v (0 : Fin (m+1)).succ))
  have hTY : ∀ i, v i.succ.succ ≤ (T i : ℚ)*v 0 := by
    intro i
    apply (div_le_iff₀ (hv 0)).mp
    exact (Nat.le_ceil _).trans (by exact_mod_cast Nat.le_max_left _ _)
  have hTZ : ∀ i, v i.succ.succ ≤ (T i : ℚ)*v (0 : Fin (m+1)).succ := by
    intro i
    apply (div_le_iff₀ (hv _)).mp
    exact (Nat.le_ceil _).trans (by exact_mod_cast Nat.le_max_right _ _)
  have ht : Function.Surjective (fun P : TwoLogInterpolation.Polynomial m =>
      fun _ : Unit => JetGeometry.rationalCoefficientPacket v H
        (TwoLogMatrixShear.truncatedJet r b a T P)) := by
    intro packets
    obtain ⟨P, hP⟩ := truncatedJet_packet_surjective r b a hb ha T v hv H (packets ())
    refine ⟨P, ?_⟩
    funext j
    cases j
    exact hP
  have hs := (TwoLogMatrixShear.formalJet_packets_surjective_iff_truncated r v
    (fun i => (hv i).le) H T hTY hTZ (fun _ : Unit => b) (fun _ : Unit => a)
      (fun P => P)).mpr ht
  intro packet
  obtain ⟨P, hP⟩ := hs (fun _ => packet)
  exact ⟨P, congrFun hP ()⟩

theorem formalJet_packets_surjective {J : Type*} [Fintype J]
    (r : Fin m → ℂ) (b a : J → ℂ) (hb : ∀ j, b j ≠ 0) (ha : ∀ j, a j ≠ 0)
    (hc : Function.Injective (fun j => TwoLogInterpolation.fullCenter (m := m) (b j) (a j)))
    (T : Fin m → ℕ) (e : Fin (m+2) → ℕ) (hepos : ∀ i, 0 < e i)
    (v : Fin (m+2) → ℚ) (hv : ∀ i, 0 < v i)
    (hTY : ∀ i, v i.succ.succ ≤ (T i : ℚ)*v 0)
    (hTZ : ∀ i, v i.succ.succ ≤ (T i : ℚ)*v (0 : Fin (m+1)).succ)
    (R : ℚ) (he : ∀ i, R ≤ (e i : ℚ)*v i) (n : ℕ) :
    Function.Surjective (fun P : TwoLogInterpolation.Polynomial m => fun j =>
      JetGeometry.rationalCoefficientPacket v (n*R)
        (TwoLogInterpolation.formalJet r (b j) (a j) P)) := by
  classical
  intro packets
  choose P hP using fun j => formalJet_packet_surjective r (b j) (a j) (hb j) (ha j)
    v hv (n*R) (packets j)
  obtain ⟨Q, hQ⟩ := Ideal.exists_forall_sub_mem_ideal
    (powerIdeal_pow_pairwise_isCoprime r b a hb ha hc T e hepos n) P
  refine ⟨Q, ?_⟩
  funext j
  exact (formalJet_packet_eq_of_sub_mem_pow r (b j) (a j) (hb j) (ha j) T e v
    (fun i => (hv i).le) hTY hTZ R he n Q (P j) (hQ j)).trans (hP j)

theorem packets_surjective_of_polynomialIdeal_quotient {α J : Type*} [Fintype J]
    (r : Fin m → ℂ) (b a : J → ℂ) (hb : ∀ j, b j ≠ 0) (ha : ∀ j, a j ≠ 0)
    (hc : Function.Injective (fun j => TwoLogInterpolation.fullCenter (m := m) (b j) (a j)))
    (T : Fin m → ℕ) (e : Fin (m+2) → ℕ) (hepos : ∀ i, 0 < e i)
    (v : Fin (m+2) → ℚ) (hv : ∀ i, 0 < v i)
    (hTY : ∀ i, v i.succ.succ ≤ (T i : ℚ)*v 0)
    (hTZ : ∀ i, v i.succ.succ ≤ (T i : ℚ)*v (0 : Fin (m+1)).succ)
    (R : ℚ) (he : ∀ i, R ≤ (e i : ℚ)*v i) (n : ℕ)
    (f : α → TwoLogInterpolation.Polynomial m)
    (hf : Function.Surjective
      (fun p => Ideal.Quotient.mk (polynomialIdeal r b a T e ^ n) (f p))) :
    Function.Surjective (fun p j => JetGeometry.rationalCoefficientPacket v (n*R)
      (TwoLogInterpolation.formalJet r (b j) (a j) (f p))) := by
  intro packets
  obtain ⟨P, hP⟩ := formalJet_packets_surjective r b a hb ha hc T e hepos v hv hTY hTZ R he n packets
  obtain ⟨p, hp⟩ := hf (Ideal.Quotient.mk _ P)
  have hdiff : f p-P ∈ polynomialIdeal r b a T e ^ n := Ideal.Quotient.eq.mp hp
  refine ⟨p, ?_⟩
  funext j
  exact (formalJet_packet_eq_of_sub_mem_pow r (b j) (a j) (hb j) (ha j) T e v
    (fun i => (hv i).le) hTY hTZ R he n (f p) P
    (polynomialIdeal_pow_le r b a T e n j hdiff)).trans (congrFun hP j)

end QuadraticPi.TwoLogJetIdeals


==> anc/lean/QuadraticPi/TwoLogAllEmbeddingComparison.lean <==
import QuadraticPi.TwoLogNumberFieldArithmeticBounds

/-!
# The arithmetic comparison when every embedding is matched

The field degree cancels when the same analytic upper bound is available
at every embedding of one actual nonzero field-valued selected minor.
This theorem does not prove that analytic upper bound. Its premise is
displayed for the literal conjugate matrices with the SAME column selector.
-/

set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogAllEmbeddingComparison
open OAI.PiExponent MatrixArithmetic TwoLogMatrix
open scoped BigOperators NumberField

variable {E : Type*} [Field E] [NumberField E]

/-- A uniform upper bound at all embeddings must pay the arithmetic cost
only once. There is no remaining field-degree factor in the conclusion.
All denominators, row grades, truncations and selected columns are literal.
-/
theorem selectedMinor_uniform_upper_bound_obstruction
    {m K : ℕ} {w0 v theta F H U : ℝ}
    (b a : E) (db da : ℕ) (q : Fin m → ℕ) (r : Fin m → E)
    (hdb : 0 < db) (hda : 0 < da)
    (hb : IsIntegral ℤ ((db : E) * b))
    (ha : IsIntegral ℤ ((da : E) * a))
    (hr : ∀ i, IsIntegral ℤ ((q i : E) * r i))
    (hK : 0 < K) (hq : ∀ i, 2 ≤ q i)
    (hw0 : 0 < w0) (hv : 0 < v) (htheta : 0 < theta)
    (hF : 0 ≤ F) (hH : 0 < H)
    (sel : Row K v theta (logWeights q) H → Column w0 (logWeights q) H)
    (hdet : (selectedMinor b a K w0 v theta (logWeights q) H
      r (truncationOrders q F v) sel).det ≠ 0)
    (hupper : ∀ σ : E →+* ℂ,
      Real.log ‖(selectedMinor (σ b) (σ a) K w0 v theta (logWeights q) H
        (fun i => σ (r i)) (truncationOrders q F v) sel).det‖ ≤
      (Fintype.card (Row K v theta (logWeights q) H) : ℝ) * H * U) :
    -(1 - TwoLogCounting.meanRowWeight K v theta (logWeights q) H) -
      (Arithmetic.lcmConstant * F / v +
        ((K : ℝ) - 1) * (Real.log (da : ℝ) + Real.log (db : ℝ)) / w0) ≤ U := by
  classical
  have hM : 0 < (Fintype.card (Row K v theta (logWeights q) H) : ℝ) := by
    exact_mod_cast TwoLogCounting.row_card_pos hK hv htheta
      (fun i => ceil_log_weight_pos (hq i)) hH
  have hd : (0 : ℝ) < Module.finrank ℚ E := by
    exact_mod_cast (Module.finrank_pos : 0 < Module.finrank ℚ E)
  have hlower := TwoLogNumberFieldArithmeticBounds.selectedMinor_arithmetic_lower_bound
    b a db da q r hdb hda hb ha hr hK hq hw0 hv htheta hF hH sel hdet
  have heach (σ : E →+* ℂ) :
      Real.log ‖σ (selectedMinor b a K w0 v theta (logWeights q) H
        r (truncationOrders q F v) sel).det‖ ≤
      (Fintype.card (Row K v theta (logWeights q) H) : ℝ) * H * U := by
    rw [map_selectedMinor_det]
    exact hupper σ
  have hsum := Finset.sum_le_sum (fun σ (_ : σ ∈ Finset.univ) => heach σ)
  simp only [Finset.sum_const, Finset.card_univ, nsmul_eq_mul,
    NumberField.Embeddings.card] at hsum
  have havg :
      (∑ σ : E →+* ℂ, Real.log ‖σ (selectedMinor b a K w0 v theta
        (logWeights q) H r (truncationOrders q F v) sel).det‖) /
      ((Fintype.card (Row K v theta (logWeights q) H) : ℝ) * H) ≤
      (Module.finrank ℚ E : ℝ) * U := by
    apply (div_le_iff₀ (mul_pos hM hH)).mpr
    convert hsum using 1
    ring
  have hcomp := hlower.trans havg
  apply (mul_le_mul_iff_right₀ hd).mp
  nlinarith only [hcomp]

end QuadraticPi.TwoLogAllEmbeddingComparison


==> anc/lean/QuadraticPi/TwoLogAnalytic.lean <==
import QuadraticPi.TwoLogAnalyticColumns
import QuadraticPi.TwoLogMainPeriodBridge
import QuadraticPi.TwoLogData

/-! The collision bound for the actual two-variable main-period coefficients,
with both torus multipliers, exact logarithm relation, and explicit radius. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogAnalytic
open scoped BigOperators
open OAI.PiExponent

theorem radius_one_le (logA logB : ℝ) {K : ℕ} (hK : 1 ≤ K) :
    1 ≤ twoLogRadius logA logB K := by
  have hKr : (1 : ℝ) ≤ K := by exact_mod_cast hK
  unfold twoLogRadius
  nlinarith [abs_nonneg logA, abs_nonneg logB]

theorem center_radius_bound (logA logB : ℝ) {K j : ℕ} (hK : 1 ≤ K) (hj : j < K) :
    ‖(j : ℂ)*(logB : ℂ)‖ + 3/4 ≤ twoLogRadius logA logB K/2 ∧
    ‖(j : ℂ)*(logA : ℂ)‖ + 3/4 ≤ twoLogRadius logA logB K/2 := by
  have hKr : (1 : ℝ) ≤ K := by exact_mod_cast hK
  have hjr : (j : ℝ) ≤ K := by exact_mod_cast hj.le
  have hA := mul_le_mul_of_nonneg_right hjr (abs_nonneg logA)
  have hB := mul_le_mul_of_nonneg_right hjr (abs_nonneg logB)
  simp only [norm_mul, Complex.norm_natCast, Complex.norm_real, Real.norm_eq_abs]
  unfold twoLogRadius
  constructor <;> nlinarith [abs_nonneg logA, abs_nonneg logB,
    mul_nonneg (show (0 : ℝ) ≤ K by positivity) (abs_nonneg logA),
    mul_nonneg (show (0 : ℝ) ≤ K by positivity) (abs_nonneg logB)]

theorem main_period_coeff_eq_mainRow (b a target logA logB : ℂ)
    (hexpA : Complex.exp logA = a) (hexpB : Complex.exp logB = b)
    (hrelation : target*logB=logA) (factor : ℂ) (j h k d lambda rho : ℕ) :
    b^(j*h) * a^(j*k) * MvPowerSeries.coeff (TwoLogMatrix.pairExponent lambda rho)
      (TwoLogMainPeriodBridge.periodSeries factor target 0 0 h k d) =
      mainRow factor target h k d ((j : ℂ)*logB) ((j : ℂ)*logA) lambda rho := by
  have hc : (j : ℂ)*logA = target*((j : ℂ)*logB) := by rw [← hrelation]; ring
  have hy : Complex.exp ((j : ℂ)*logB) = b^j := by rw [Complex.exp_nat_mul, hexpB]
  have hz : Complex.exp ((j : ℂ)*logA) = a^j := by rw [Complex.exp_nat_mul, hexpA]
  have ht := TwoLogMainPeriodBridge.periodSeries_coeff_rowTest factor target
    ((j : ℂ)*logB) ((j : ℂ)*logA) (b^j) (a^j) hy hz h k d lambda rho
  rw [TwoLogMainPeriodBridge.periodSeries_center_collapse _ _ _ _ hc, ← pow_mul, ← pow_mul] at ht
  exact ht

theorem formal_main_collision_bound {m : ℕ}
    {ι κ : Type*} [Fintype ι] [DecidableEq ι] [Fintype κ] [DecidableEq κ]
    (b a : ℂ) (target logA logB : ℝ)
    (hexpA : Complex.exp (logA : ℂ) = a) (hexpB : Complex.exp (logB : ℂ) = b)
    (hrelation : target*logB=logA)
    (group : ι → κ) (grade : κ → Fin m → ℕ)
    (j h k lambda rho : ι → ℕ) (gamma : ι → Fin m → ℕ) (w : Fin m → ℝ)
    {K : ℕ} {H w0 v wstar : ℝ} (hK : 1 ≤ K) (hj : ∀ i, j i < K)
    (hH : 0 < H) (hw0 : 0 < w0) (hws : 0 < wstar)
    (hw : ∀ i, wstar ≤ w i)
    (hcol : ∀ c, w0*((h c : ℝ)+k c) + ∑ i, w i*(gamma c i : ℝ) ≤ H)
    (horder : ((∑ i, (lambda i+rho i) : ℕ) : ℝ) ≤ (Fintype.card ι : ℝ)*H/v) :
    ‖Matrix.det (fun i c => b^(j i*h c)*a^(j i*k c)*
      MvPowerSeries.coeff (TwoLogMatrix.pairExponent (lambda i) (rho i))
        (TwoLogMainPeriodBridge.periodSeries
          ((∏ t, (gamma c t).choose (grade (group i) t) : ℕ) : ℂ)
          (target : ℂ) 0 0 (h c) (k c) (∑ t, (gamma c t-grade (group i) t))))‖ ≤
      Real.exp (-TwoLogCollision.collisionConstant*TwoLogCollision.occupancyLoad group +
        (Fintype.card ι : ℝ)*H*(twoLogRadius logA logB K/w0 +
          Real.log (twoLogAdditiveBound target logA logB K)/wstar + Real.log 2/v +
          TwoLogCollision.collisionRemainder (Fintype.card ι) H)) := by
  let R : NNReal := ⟨twoLogRadius logA logB K,
    zero_le_one.trans (radius_one_le logA logB hK)⟩
  have hc : (target : ℂ)*(logB : ℂ)=(logA : ℂ) := by exact_mod_cast hrelation
  simp_rw [main_period_coeff_eq_mainRow b a (target : ℂ) (logA : ℂ) (logB : ℂ)
    hexpA hexpB hc]
  have hRcoe : (R : ℝ) = twoLogRadius logA logB K := rfl
  simpa only [hRcoe, twoLogAdditiveBound, Complex.norm_real,
    Real.norm_eq_abs, add_assoc] using
    main_row_determinant_exp_bound (target : ℂ) group grade h k gamma w
      (fun i => (j i : ℂ)*(logB : ℂ)) (fun i => (j i : ℂ)*(logA : ℂ)) lambda rho R
      (radius_one_le logA logB hK) hH hw0 hws hw hcol
      (fun i => (center_radius_bound logA logB hK (hj i)).1)
      (fun i => (center_radius_bound logA logB hK (hj i)).2) horder

end QuadraticPi.TwoLogAnalytic


==> anc/lean/QuadraticPi/TwoLogAnalyticAssignment.lean <==
import QuadraticPi.TwoLogWeightedCollision
import QuadraticPi.TwoLogRowExpansion
import QuadraticPi.TwoLogAnalyticDataIndices

/-! The analytic bound for each exact slope-translation assignment. The
scalar convolution order is combined with the remaining Taylor orders before
the collision estimate is normalized. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogData
open OAI.PiExponent TwoLogAnalytic
open scoped BigOperators
variable {nu Lambda : ℝ} (D : TwoLogData nu Lambda TwoLogCollision.collisionConstant)

abbrev RowChoice {H : ℝ} (row : D.Row H) :=
  TranslationChoice (MatrixTranslation.transverseIndices (MatrixArithmetic.logWeights D.q) H)
    (D.rowLambda row)

abbrev Assignment (H : ℝ) := ∀ row : D.Row H, D.RowChoice row

def assignmentScalar {H : ℝ} (f : D.Assignment H) (row : D.Row H) : ℂ :=
  epsilonScalar (fun i => (D.target:ℂ)-(D.r i:ℂ)) (D.rowBeta row)
    (fun i => (f row).1.val i) (f row).2.val

def assignmentTerm {H : ℝ} (sel : D.Row H → D.Column H) (f : D.Assignment H) : ℂ :=
  (∏ row, D.assignmentScalar f row) * Matrix.det (fun row col =>
    mainEntry (D.target:ℂ) (D.b:ℂ) (D.a:ℂ) (D.rowJ row)
      (D.rowLambda row-(f row).2.val) (D.rowRho row) (f row).1.val
      (D.colH (sel col)) (D.colK (sel col)) (D.colGamma (sel col)))

def analyticMax (H : ℝ) : ℝ := max (-D.collisionRate H)
  (-nu*((D.base.A:ℝ)*(1-D.base.eta)-D.actualMean H))

theorem assignmentTerm_norm_le (hnu : 0 ≤ nu) {H : ℝ} (hH : 0 < H)
    (sel : D.Row H → D.Column H) (f : D.Assignment H) :
    ‖D.assignmentTerm sel f‖ ≤ Real.exp ((D.actualRowCount H:ℝ)*H*
      (D.analyticError+D.analyticCollisionRemainder H+D.analyticMax H)) := by
  classical
  by_cases hz : (∏ row, D.assignmentScalar f row) = 0
  · simp only [assignmentTerm, hz, zero_mul, norm_zero]
    exact (Real.exp_pos _).le
  have hsne : ∀ row, D.assignmentScalar f row ≠ 0 := by
    intro row hh
    exact hz (Finset.prod_eq_zero (Finset.mem_univ row) hh)
  let group : D.Row H → D.Transverse H := fun row => (f row).1
  let error : D.Row H → ℝ := fun row =>
    -nu*(D.indexWeight (group row)-
      MatrixTranslationBounds.weight (MatrixArithmetic.logWeights D.q) (D.rowBeta row))+
        (nu+Real.log 2)*H/D.wstar
  have hbeta : (∑ row : D.Row H,
      TwoLogCounting.rowWeight (MatrixArithmetic.logWeights D.q) row) ≤
      ∑ row : D.Row H, D.indexWeight (group row) := by
    apply Finset.sum_le_sum
    intro row hrow
    rw [D.rowWeight_eq_beta_weight]
    apply Finset.sum_le_sum
    intro i hi
    apply mul_le_mul_of_nonneg_left _ (D.logWeights_pos i).le
    exact_mod_cast epsilonScalar_ne_zero_le _ _ _ _ (hsne row) i
  have hscalar : ∀ row, ‖D.assignmentScalar f row‖ ≤
      (2:ℝ)^(f row).2.val*Real.exp (error row) := by
    intro row
    exact norm_actual_epsilonScalar D.target D.r (D.rowBeta row)
      (fun i => (f row).1.val i) (f row).2.val hnu D.wstar_pos D.wstar_lower
      (D.indexWeight_le (group row)) D.approximation_error
  let R : NNReal := ⟨D.radius,
    zero_le_one.trans (radius_one_le D.logA D.logB D.geometry.K_pos)⟩
  have hRcoe : (R:ℝ)=D.radius := rfl
  have hb := weighted_main_row_determinant_exp_bound (D.target:ℂ) group
    (fun a i => a.val i) (fun col => D.colH (sel col)) (fun col => D.colK (sel col))
    (fun col => D.colGamma (sel col)) (MatrixArithmetic.logWeights D.q)
    (fun row => (D.rowJ row:ℂ)*(D.logB:ℂ))
    (fun row => (D.rowJ row:ℂ)*(D.logA:ℂ))
    D.rowLambda D.rowRho (fun row => (f row).2.val) (D.assignmentScalar f) error R
    (radius_one_le D.logA D.logB D.geometry.K_pos) hH
    (by exact_mod_cast D.geometry.w0_pos) D.wstar_pos D.wstar_lower
    (fun col => D.column_weight_bound (sel col))
    (fun row => (center_radius_bound D.logA D.logB D.geometry.K_pos (D.rowJ_lt row)).1)
    (fun row => (center_radius_bound D.logA D.logB D.geometry.K_pos (D.rowJ_lt row)).2)
    (fun row => Nat.le_of_lt_succ (f row).2.isLt) hscalar D.sum_row_order_le
  have hexpA : Complex.exp (D.logA:ℂ)=(D.a:ℂ) := by
    rw [←Complex.ofReal_exp, D.exp_logA]; norm_cast
  have hexpB : Complex.exp (D.logB:ℂ)=(D.b:ℂ) := by
    rw [←Complex.ofReal_exp, D.exp_logB]; norm_cast
  have hrelation : (D.target:ℂ)*(D.logB:ℂ)=(D.logA:ℂ) := by
    exact_mod_cast D.target_relation
  have hterm : D.assignmentTerm sel f = Matrix.det (fun row col =>
      D.assignmentScalar f row * mainRow
        ((∏ i, (D.colGamma (sel col) i).choose ((group row).val i):ℕ):ℂ)
        (D.target:ℂ) (D.colH (sel col)) (D.colK (sel col))
        (∑ i, (D.colGamma (sel col) i-(group row).val i))
        ((D.rowJ row:ℂ)*(D.logB:ℂ)) ((D.rowJ row:ℂ)*(D.logA:ℂ))
        (D.rowLambda row-(f row).2.val) (D.rowRho row)) := by
    unfold assignmentTerm mainEntry
    simp_rw [main_period_coeff_eq_mainRow (D.b:ℂ) (D.a:ℂ) (D.target:ℂ)
      (D.logA:ℂ) (D.logB:ℂ) hexpA hexpB hrelation]
    exact (Matrix.det_mul_column (D.assignmentScalar f) _).symm
  rw [hterm]
  apply hb.trans
  apply Real.exp_le_exp.mpr
  have hsum : (∑ row, error row) =
      -nu*((∑ row, D.indexWeight (group row))-
        (D.actualRowCount H:ℝ)*H*D.actualMean H)+
        (D.actualRowCount H:ℝ)*((nu+Real.log 2)*H/D.wstar) := by
    simp only [error, Finset.sum_add_distrib, ←Finset.mul_sum,
      Finset.sum_sub_distrib, Finset.sum_const, Finset.card_univ, nsmul_eq_mul,
      D.sum_beta_weight_eq hH, actualRowCount]
  rw [hsum, hRcoe]
  have hcollision := D.collision_and_scalar_exponent_le_data hnu
    TwoLogCollision.collisionConstant_pos.le hH group hbeta
  simp only [Complex.norm_real, Real.norm_eq_abs]
  change _ ≤ (D.actualRowCount H:ℝ)*H*
    (D.analyticError+D.analyticCollisionRemainder H+D.analyticMax H)
  change -TwoLogCollision.collisionConstant*TwoLogCollision.occupancyLoad group-
    nu*((∑ row, D.indexWeight (group row))-(D.actualRowCount H:ℝ)*H*D.actualMean H) ≤
      (D.actualRowCount H:ℝ)*H*D.analyticMax H at hcollision
  unfold analyticError analyticCollisionRemainder twoLogWeightErrorCoefficient
    twoLogAdditiveBound radius
  change _ ≤ _
  dsimp only [actualRowCount] at *
  linear_combination hcollision

end QuadraticPi.TwoLogData


==> anc/lean/QuadraticPi/TwoLogAnalyticColumns.lean <==
import QuadraticPi.TwoLogAnalyticSeries
import OAI.NumberTheory.PiExponent.Analysis.PeriodAnalytic

/-! Explicit bivariate Cauchy bounds for the actual exponential polynomial
columns, and their determinant collision estimate. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogAnalytic
open scoped BigOperators
open OAI.PiExponent

theorem norm_mainTaylorCoeff_le_exp_budget (b xi : ℂ) (h k d total : ℕ)
    {R H w0 wstar : ℝ} (hR : 1 ≤ R) (_hH : 0 ≤ H)
    (_hw0 : 0 < w0) (_hws : 0 < wstar)
    (hb : ‖b‖ ≤ (2 : ℝ)^total) (hhk : (h : ℝ)+k ≤ H/w0)
    (hd : d ≤ total) (htotal : (total : ℝ) ≤ H/wstar) (p : ℕ × ℕ) :
    ‖mainTaylorCoeff b xi h k d R p‖ ≤
      Real.exp (H*(R/w0 + Real.log (2*R*(1+‖xi‖))/wstar)) := by
  have hR0 : 0 < R := zero_lt_one.trans_le hR
  have hbase : 1 ≤ R*(1+‖xi‖) := by nlinarith [norm_nonneg xi]
  have hbase0 : 0 < 2*R*(1+‖xi‖) := by positivity
  have hlog : 0 ≤ Real.log (2*R*(1+‖xi‖)) := Real.log_nonneg (by nlinarith)
  calc
    _ ≤ ‖b‖ * Real.exp (((h : ℝ)+k)*R) * (R*(1+‖xi‖))^d :=
      norm_mainTaylorCoeff_le b xi h k d hR0 p
    _ ≤ (2 : ℝ)^total * Real.exp ((H/w0)*R) * (R*(1+‖xi‖))^total := by
      apply mul_le_mul
      · exact mul_le_mul hb (Real.exp_le_exp.mpr
          (mul_le_mul_of_nonneg_right hhk hR0.le)) (Real.exp_pos _).le (by positivity)
      · exact pow_le_pow_right₀ hbase hd
      · positivity
      · positivity
    _ = Real.exp ((H/w0)*R + (total : ℝ)*Real.log (2*R*(1+‖xi‖))) := by
      rw [Real.exp_add, Real.exp_nat_mul, Real.exp_log hbase0,
        show 2*R*(1+‖xi‖) = 2*(R*(1+‖xi‖)) by ring]
      simp only [mul_pow]
      ring
    _ ≤ _ := by
      apply Real.exp_le_exp.mpr
      calc
        _ ≤ (H/w0)*R + (H/wstar)*Real.log (2*R*(1+‖xi‖)) :=
          add_le_add_right (mul_le_mul_of_nonneg_right htotal hlog) _
        _ = _ := by ring

theorem norm_columnTaylorCoeff_le {m : ℕ} (xi : ℂ) (h k : ℕ)
    (gamma grade : Fin m → ℕ) (w : Fin m → ℝ) {R H w0 wstar : ℝ}
    (hR : 1 ≤ R) (hH : 0 ≤ H) (hw0 : 0 < w0) (hws : 0 < wstar)
    (hw : ∀ i, wstar ≤ w i)
    (hcol : w0*((h : ℝ)+k) + ∑ i, w i*(gamma i : ℝ) ≤ H) (p : ℕ × ℕ) :
    ‖mainTaylorCoeff ((∏ i, (gamma i).choose (grade i) : ℕ) : ℂ) xi h k
      (∑ i, (gamma i-grade i)) R p‖ ≤
      Real.exp (H*(R/w0 + Real.log (2*R*(1+‖xi‖))/wstar)) := by
  have hwpos (i) : 0 ≤ w i := hws.le.trans (hw i)
  have hs : 0 ≤ ∑ i, w i*(gamma i : ℝ) :=
    Finset.sum_nonneg (fun i _ => mul_nonneg (hwpos i) (Nat.cast_nonneg _))
  apply norm_mainTaylorCoeff_le_exp_budget _ _ _ _ _ (∑ i, gamma i)
    hR hH hw0 hws
  · have hh : (∏ i, (gamma i).choose (grade i) : ℕ) ≤ 2^(∑ i, gamma i) := by
      calc
        _ ≤ ∏ i, 2^gamma i := Finset.prod_le_prod (fun i _ => Nat.choose_le_two_pow _ _)
        _ = _ := Finset.prod_pow_eq_pow_sum _ _ _
    rw [Complex.norm_natCast]
    exact_mod_cast hh
  · rw [le_div_iff₀ hw0]
    nlinarith
  · exact Finset.sum_le_sum (fun i _ => Nat.sub_le _ _)
  · rw [le_div_iff₀ hws]
    have hsum : wstar * ∑ i, (gamma i : ℝ) ≤ ∑ i, w i*(gamma i : ℝ) := by
      rw [Finset.mul_sum]
      exact Finset.sum_le_sum (fun i _ => mul_le_mul_of_nonneg_right (hw i) (Nat.cast_nonneg _))
    push_cast
    have hh0 : 0 ≤ w0*((h : ℝ)+k) := by positivity
    nlinarith

/-- The analytic determinant inequality with all Taylor and row-test
hypotheses discharged for the concrete exponential columns. -/
theorem main_row_determinant_exp_bound {m : ℕ}
    {ι κ : Type*} [Fintype ι] [DecidableEq ι] [Fintype κ] [DecidableEq κ]
    (xi : ℂ) (group : ι → κ) (grade : κ → Fin m → ℕ)
    (h k : ι → ℕ) (gamma : ι → Fin m → ℕ) (w : Fin m → ℝ)
    (centerY centerZ : ι → ℂ) (lambda rho : ι → ℕ)
    (R : NNReal) {H w0 v wstar : ℝ} (hR : 1 ≤ (R : ℝ))
    (hH : 0 < H) (hw0 : 0 < w0) (hws : 0 < wstar)
    (hw : ∀ i, wstar ≤ w i)
    (hcol : ∀ c, w0*((h c : ℝ)+k c) + ∑ i, w i*(gamma c i : ℝ) ≤ H)
    (hcY : ∀ i, ‖centerY i‖ + 3/4 ≤ (R : ℝ)/2)
    (hcZ : ∀ i, ‖centerZ i‖ + 3/4 ≤ (R : ℝ)/2)
    (horder : ((∑ i, (lambda i+rho i) : ℕ) : ℝ) ≤ (Fintype.card ι : ℝ)*H/v) :
    ‖Matrix.det (fun i c => mainRow
      ((∏ j, (gamma c j).choose (grade (group i) j) : ℕ) : ℂ) xi (h c) (k c)
      (∑ j, (gamma c j-grade (group i) j)) (centerY i) (centerZ i) (lambda i) (rho i))‖ ≤
      Real.exp (-TwoLogCollision.collisionConstant*TwoLogCollision.occupancyLoad group +
        (Fintype.card ι : ℝ)*H*((R : ℝ)/w0 + Real.log (2*(R : ℝ)*(1+‖xi‖))/wstar +
          Real.log 2/v + TwoLogCollision.collisionRemainder (Fintype.card ι) H)) := by
  have hRpos : 0 < R := by exact_mod_cast (zero_lt_one.trans_le hR)
  apply TwoLogCollision.infinite_collision_exp_bound group
    (fun i p => pairTest (centerY i) (centerZ i) R (lambda i) (rho i) p)
    (fun a p c => mainTaylorCoeff ((∏ j, (gamma c j).choose (grade a j) : ℕ) : ℂ)
      xi (h c) (k c) (∑ j, (gamma c j-grade a j)) R p)
    (fun i => lambda i+rho i) hH
  · intro a p c
    exact norm_columnTaylorCoeff_le xi (h c) (k c) (gamma c) (grade a) w
      hR hH.le hw0 hws hw (hcol c) p
  · intro i p
    exact norm_pairTest_le (by exact_mod_cast hRpos) (hcY i) (hcZ i) _ _ p
  · exact horder
  · intro i c
    exact hasSum_mainRow _ _ _ _ _ hRpos (hcY i) (hcZ i) _ _

end QuadraticPi.TwoLogAnalytic


==> anc/lean/QuadraticPi/TwoLogAnalyticData.lean <==
import QuadraticPi.TwoLogAnalyticSlopeBound
import QuadraticPi.TwoLogActualSlopeMatrix

/-! The analytic upper estimate for the actual selected two-logarithm minor.
Every expansion, coefficient bound, collision estimate, and determinant-one
logarithmic-tail shear is proved in the imported modules. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogData
open scoped BigOperators
variable {nu Lambda : ℝ} (D : TwoLogData nu Lambda TwoLogCollision.collisionConstant)

theorem actualMinor_analytic_upper_bound (hnu : 0 ≤ nu) (H : ℕ) (hH : 0 < H)
    (sel : D.Row H → D.Column H) (hdet : (D.actualMinor H sel).det ≠ 0) :
    D.normalizedLogMinor H sel ≤ D.analyticError+D.analyticRemainder H+
      max (-D.collisionRate H) (-nu*((D.base.A:ℝ)*(1-D.base.eta)-D.actualMean H)) := by
  have hHr : (0:ℝ)<H := by exact_mod_cast hH
  have hM : (0:ℝ)<D.actualRowCount H := by exact_mod_cast D.actualRowCount_pos hHr
  have hs : (D.slopeMatrix H sel).det ≠ 0 := by
    rw [←D.actualMinor_det_eq_slopeMatrix H sel]
    exact hdet
  have hb := D.slopeMatrix_det_norm_le_exp hnu hHr sel
  have hl := Real.log_le_log (norm_pos_iff.mpr hs) hb
  rw [Real.log_exp] at hl
  rw [D.normalizedLogMinor_eq_slopeMatrix H sel]
  apply (div_le_iff₀ (mul_pos hM hHr)).mpr
  simpa only [analyticMax, mul_comm] using hl

end QuadraticPi.TwoLogData


==> anc/lean/QuadraticPi/TwoLogAnalyticDataIndices.lean <==
import QuadraticPi.TwoLogGradeData
import QuadraticPi.TwoLogActualMinor

/-! Concrete row and column coordinates and their weighted bounds for the
two-torus analytic determinant. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogData
open OAI.PiExponent
open scoped BigOperators
variable {nu Lambda c : ℝ} (D : TwoLogData nu Lambda c)

def rowJ {H : ℝ} (row : D.Row H) : ℕ := row.1.val
def rowLambda {H : ℝ} (row : D.Row H) : ℕ := row.2.val 0
def rowRho {H : ℝ} (row : D.Row H) : ℕ := row.2.val (0:Fin (D.m+1)).succ
def rowBeta {H : ℝ} (row : D.Row H) : Fin D.m →₀ ℕ :=
  Finsupp.equivFunOnFinite.symm (fun i => row.2.val i.succ.succ)
def colH {H : ℝ} (col : D.Column H) : ℕ := col.val 0
def colK {H : ℝ} (col : D.Column H) : ℕ := col.val (0:Fin (D.m+1)).succ
def colGamma {H : ℝ} (col : D.Column H) (i : Fin D.m) : ℕ := col.val i.succ.succ

@[simp] theorem rowBeta_apply {H : ℝ} (row : D.Row H) (i : Fin D.m) :
    D.rowBeta row i = row.2.val i.succ.succ := rfl

theorem rowJ_lt {H : ℝ} (row : D.Row H) : D.rowJ row < D.K := row.1.isLt

theorem column_weight_bound {H : ℝ} (col : D.Column H) :
    (D.w0:ℝ)*((D.colH col:ℝ)+D.colK col)+
      ∑ i, MatrixArithmetic.logWeights D.q i*(D.colGamma col i:ℝ) ≤ H :=
  TwoLogMatrix.column_weight_le (by exact_mod_cast D.geometry.w0_pos) D.logWeights_pos col

theorem row_order_le {H : ℝ} (row : D.Row H) :
    ((D.rowLambda row+D.rowRho row:ℕ):ℝ) ≤ H/(D.v:ℝ) := by
  have hv : 0 < (D.v:ℝ) := by exact_mod_cast D.geometry.v_pos
  have ht : 0 < (D.geometry.theta:ℝ) := by exact_mod_cast D.geometry.theta_pos
  have hr := TwoLogMatrix.row_weight_lt hv ht D.logWeights_pos row
  have htweight : 0 ≤ (∑ i, MatrixArithmetic.logWeights D.q i*(row.2.val i.succ.succ:ℝ)) /
      (D.geometry.theta:ℝ) := div_nonneg
    (Finset.sum_nonneg (fun i _ => mul_nonneg (D.logWeights_pos i).le (Nat.cast_nonneg _))) ht.le
  apply (le_div_iff₀ hv).mpr
  change (((row.2.val 0+row.2.val (0:Fin (D.m+1)).succ:ℕ):ℝ))*(D.v:ℝ) ≤ H
  push_cast
  nlinarith

theorem rowLambda_le {H : ℝ} (row : D.Row H) : (D.rowLambda row:ℝ) ≤ H/(D.v:ℝ) := by
  have h := D.row_order_le row
  push_cast at h
  linarith [Nat.cast_nonneg (α:=ℝ) (D.rowRho row)]

theorem sum_row_order_le {H : ℝ} :
    ((∑ row : D.Row H, (D.rowLambda row+D.rowRho row):ℕ):ℝ) ≤
      (D.actualRowCount H:ℝ)*H/(D.v:ℝ) := by
  calc
    _ = ∑ row : D.Row H, ((D.rowLambda row+D.rowRho row:ℕ):ℝ) := by rw [Nat.cast_sum]
    _ ≤ ∑ _row : D.Row H, H/(D.v:ℝ) := Finset.sum_le_sum (fun row _ => D.row_order_le row)
    _ = _ := by simp only [Finset.sum_const, Finset.card_univ, nsmul_eq_mul, actualRowCount]; ring

theorem rowWeight_eq_beta_weight {H : ℝ} (row : D.Row H) :
    TwoLogCounting.rowWeight (MatrixArithmetic.logWeights D.q) row =
      MatrixTranslationBounds.weight (MatrixArithmetic.logWeights D.q) (D.rowBeta row) := rfl

theorem sum_beta_weight_eq {H : ℝ} (hH : 0 < H) :
    (∑ row : D.Row H, MatrixTranslationBounds.weight (MatrixArithmetic.logWeights D.q)
      (D.rowBeta row)) = (D.actualRowCount H:ℝ)*H*D.actualMean H :=
  D.actualRowWeight_sum_eq hH

end QuadraticPi.TwoLogData


==> anc/lean/QuadraticPi/TwoLogAnalyticSeries.lean <==
import QuadraticPi.TwoLogCollision
import OAI.NumberTheory.PiExponent.Analysis.AnalyticRowSeries
import Mathlib.Analysis.Normed.Module.FiniteDimension
import Mathlib.Analysis.Normed.Ring.InfiniteSum
import Mathlib.Data.Nat.Choose.Sum

/-! Genuine two-variable Taylor and row-test series, obtained by the finite
separable expansion of exp(hz+kw)(w-ξz)^d. Taylor labels remain pairs. -/
set_option autoImplicit false
set_option maxHeartbeats 800000
noncomputable section
namespace QuadraticPi.TwoLogAnalytic
open scoped BigOperators
open OAI.PiExponent.AnalyticCollision

def mainRow (b xi : ℂ) (h k d : ℕ) (centerY centerZ : ℂ) (lambda rho : ℕ) : ℂ :=
  ∑ n ∈ Finset.range (d+1), (b * (d.choose n : ℂ) * (-xi)^n) *
    rowTest lambda (fun t => exponentialMonomial 1 (h : ℂ) n
      (centerY + Complex.log (1+t))) *
    rowTest rho (fun s => exponentialMonomial 1 (k : ℂ) (d-n)
      (centerZ + Complex.log (1+s)))

def mainTaylorCoeff (b xi : ℂ) (h k d : ℕ) (R : ℝ) (p : ℕ × ℕ) : ℂ :=
  ∑ n ∈ Finset.range (d+1), (b * (d.choose n : ℂ) * (-xi)^n) *
    normalizedTaylorCoeff (exponentialMonomial 1 (h : ℂ) n) R p.1 *
    normalizedTaylorCoeff (exponentialMonomial 1 (k : ℂ) (d-n)) R p.2

def pairTest (centerY centerZ : ℂ) (R : ℝ) (lambda rho : ℕ) (p : ℕ × ℕ) : ℂ :=
  rowTest lambda (fun t => ((centerY + Complex.log (1+t)) / (R : ℂ))^p.1) *
  rowTest rho (fun s => ((centerZ + Complex.log (1+s)) / (R : ℂ))^p.2)

theorem norm_pairTest_le {centerY centerZ : ℂ} {R : ℝ} (hR : 0 < R)
    (hcY : ‖centerY‖ + 3/4 ≤ R/2) (hcZ : ‖centerZ‖ + 3/4 ≤ R/2)
    (lambda rho : ℕ) (p : ℕ × ℕ) :
    ‖pairTest centerY centerZ R lambda rho p‖ ≤
      (2 : ℝ)^(lambda+rho) * (1/2 : ℝ)^(p.1+p.2) := by
  rw [pairTest, norm_mul]
  calc
    _ ≤ ((2 : ℝ)^lambda * (1/2 : ℝ)^p.1) *
        ((2 : ℝ)^rho * (1/2 : ℝ)^p.2) :=
      mul_le_mul (norm_rowTest_shifted_power_le hR hcY lambda p.1)
        (norm_rowTest_shifted_power_le hR hcZ rho p.2) (norm_nonneg _) (by positivity)
    _ = _ := by rw [pow_add, pow_add]; ring

theorem norm_expMonomial_coeff_le (h n : ℕ) {R : ℝ} (hR : 0 < R) (j : ℕ) :
    ‖normalizedTaylorCoeff (exponentialMonomial 1 (h : ℂ) n) R j‖ ≤
      Real.exp ((h : ℝ)*R) * R^n := by
  apply norm_normalizedTaylorCoeff_le hR
  intro z hz
  simpa only [norm_one, one_mul, Complex.norm_natCast] using
    norm_exponentialMonomial_le 1 (h : ℂ) n hR.le
      (show ‖z‖ ≤ R by simpa only [Metric.mem_sphere, dist_zero_right] using hz.le)

theorem hasSum_expMonomial_row (h n : ℕ) {center : ℂ} {R : NNReal}
    (hR : 0 < R) (hc : ‖center‖ + 3/4 ≤ (R : ℝ)/2) (ell : ℕ) :
    HasSum (fun j => rowTest ell
        (fun t => ((center + Complex.log (1+t)) / (R : ℂ))^j) *
      normalizedTaylorCoeff (exponentialMonomial 1 (h : ℂ) n) R j)
      (rowTest ell (fun t => exponentialMonomial 1 (h : ℂ) n
        (center + Complex.log (1+t)))) := by
  apply hasSum_translated_row (differentiable_exponentialMonomial 1 (h : ℂ) n) hR
    (D := Real.exp ((h : ℝ)*(R : ℝ)) * (R : ℝ)^n) (by positivity) _ hc ell
  intro z hz
  simpa only [norm_one, one_mul, Complex.norm_natCast] using
    norm_exponentialMonomial_le 1 (h : ℂ) n R.coe_nonneg
      (show ‖z‖ ≤ (R : ℝ) by
        simpa only [Metric.mem_sphere, dist_zero_right] using hz.le)

theorem hasSum_weighted_pair {f g : ℕ → ℂ} {u v : ℂ}
    (hf : HasSum f u) (hg : HasSum g v) (b : ℂ) :
    HasSum (fun p : ℕ × ℕ => b*f p.1*g p.2) (b*u*v) := by
  simpa only [mul_assoc] using
    (hf.mul hg (summable_mul_of_summable_norm hf.summable.norm hg.summable.norm)).mul_left b

theorem hasSum_separatedRow (b : ℂ) (h k n l : ℕ)
    {centerY centerZ : ℂ} {R : NNReal} (hR : 0 < R)
    (hcY : ‖centerY‖ + 3/4 ≤ (R : ℝ)/2)
    (hcZ : ‖centerZ‖ + 3/4 ≤ (R : ℝ)/2) (lambda rho : ℕ) :
    HasSum (fun p : ℕ × ℕ => pairTest centerY centerZ R lambda rho p *
      (b * normalizedTaylorCoeff (exponentialMonomial 1 (h : ℂ) n) R p.1 *
        normalizedTaylorCoeff (exponentialMonomial 1 (k : ℂ) l) R p.2))
      (b * rowTest lambda (fun t => exponentialMonomial 1 (h : ℂ) n
        (centerY + Complex.log (1+t))) *
      rowTest rho (fun t => exponentialMonomial 1 (k : ℂ) l
        (centerZ + Complex.log (1+t)))) := by
  have hy := hasSum_expMonomial_row h n hR hcY lambda
  have hz := hasSum_expMonomial_row k l hR hcZ rho
  have hp := hasSum_weighted_pair hy hz b
  apply hp.congr_fun
  intro p
  rw [pairTest]
  ring

theorem hasSum_mainRow (b xi : ℂ) (h k d : ℕ)
    {centerY centerZ : ℂ} {R : NNReal} (hR : 0 < R)
    (hcY : ‖centerY‖ + 3/4 ≤ (R : ℝ)/2)
    (hcZ : ‖centerZ‖ + 3/4 ≤ (R : ℝ)/2) (lambda rho : ℕ) :
    HasSum (fun p : ℕ × ℕ => pairTest centerY centerZ R lambda rho p *
      mainTaylorCoeff b xi h k d R p) (mainRow b xi h k d centerY centerZ lambda rho) := by
  have hh := hasSum_sum (s := Finset.range (d+1)) (fun n _ =>
    hasSum_separatedRow (b * (d.choose n : ℂ) * (-xi)^n) h k n (d-n)
      hR hcY hcZ lambda rho)
  simpa only [mainTaylorCoeff, mainRow, Finset.mul_sum] using hh

/-- Iterated Cauchy bounds and the finite binomial theorem give the full
bivariate coefficient bound without a dimension-dependent coefficient loss. -/
theorem norm_mainTaylorCoeff_le (b xi : ℂ) (h k d : ℕ) {R : ℝ}
    (hR : 0 < R) (p : ℕ × ℕ) :
    ‖mainTaylorCoeff b xi h k d R p‖ ≤
      ‖b‖ * Real.exp (((h : ℝ)+k)*R) * (R*(1+‖xi‖))^d := by
  have hn (n : ℕ) (hn : n ∈ Finset.range (d+1)) :
      ‖(b * (d.choose n : ℂ) * (-xi)^n) *
        normalizedTaylorCoeff (exponentialMonomial 1 (h : ℂ) n) R p.1 *
        normalizedTaylorCoeff (exponentialMonomial 1 (k : ℂ) (d-n)) R p.2‖ ≤
      ‖b‖ * Real.exp (((h : ℝ)+k)*R) * R^d * (‖xi‖^n * 1^(d-n) * (d.choose n : ℝ)) := by
    have hnd : n ≤ d := by have := Finset.mem_range.mp hn; omega
    calc
      _ ≤ (‖b‖ * (d.choose n : ℝ) * ‖xi‖^n) *
          (Real.exp ((h : ℝ)*R) * R^n) * (Real.exp ((k : ℝ)*R) * R^(d-n)) := by
        simp only [norm_mul, norm_pow, norm_neg, Complex.norm_natCast]
        apply mul_le_mul
        · exact mul_le_mul_of_nonneg_left (norm_expMonomial_coeff_le h n hR p.1) (by positivity)
        · exact norm_expMonomial_coeff_le k (d-n) hR p.2
        · positivity
        · positivity
      _ = _ := by
        rw [add_mul, Real.exp_add, show R^d = R^n * R^(d-n) by
          rw [← pow_add, Nat.add_sub_of_le hnd]]
        ring
  calc
    _ ≤ ∑ n ∈ Finset.range (d+1), ‖(b * (d.choose n : ℂ) * (-xi)^n) *
        normalizedTaylorCoeff (exponentialMonomial 1 (h : ℂ) n) R p.1 *
        normalizedTaylorCoeff (exponentialMonomial 1 (k : ℂ) (d-n)) R p.2‖ := norm_sum_le _ _
    _ ≤ ∑ n ∈ Finset.range (d+1), ‖b‖ * Real.exp (((h : ℝ)+k)*R) * R^d *
        (‖xi‖^n * 1^(d-n) * (d.choose n : ℝ)) := Finset.sum_le_sum hn
    _ = _ := by
      rw [← Finset.mul_sum, ← add_pow]
      rw [mul_pow, add_comm 1 ‖xi‖]
      ring

end QuadraticPi.TwoLogAnalytic


==> anc/lean/QuadraticPi/TwoLogAnalyticSlopeBound.lean <==
import QuadraticPi.TwoLogAnalyticAssignment
import QuadraticPi.TwoLogTranslationSummation
import QuadraticPi.TwoLogSlopeMatrix

/-! Summing the fully proved bounds on the exact finite slope assignments. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogData
open OAI.PiExponent TwoLogAnalytic
open scoped BigOperators
variable {nu Lambda : ℝ} (D : TwoLogData nu Lambda TwoLogCollision.collisionConstant)

theorem column_main_support_subset {H : ℝ} (col : D.Column H) :
    (mainPolynomial (D.target:ℂ) (D.colH col) (D.colK col) (D.colGamma col)).support ⊆
      MatrixTranslation.transverseIndices (MatrixArithmetic.logWeights D.q) H := by
  apply mainPolynomial_support_subset _ _ _ _ _ _ D.logWeights_pos
  have hh := D.column_weight_bound col
  have hp : 0 ≤ (D.w0:ℝ)*((D.colH col:ℝ)+D.colK col) := by
    apply mul_nonneg
    · exact_mod_cast D.geometry.w0_pos.le
    · positivity
  linarith

theorem slopeMatrix_det_eq_assignment_sum {H : ℝ} (sel : D.Row H → D.Column H) :
    (D.slopeMatrix H sel).det = ∑ f : D.Assignment H, D.assignmentTerm sel f := by
  exact det_slopeEntry_eq_sum (fun i => (D.r i:ℂ)) (D.target:ℂ) (D.b:ℂ) (D.a:ℂ)
    D.rowJ D.rowLambda D.rowRho (fun col => D.colH (sel col)) (fun col => D.colK (sel col))
    D.rowBeta (fun col => D.colGamma (sel col))
    (MatrixTranslation.transverseIndices (MatrixArithmetic.logWeights D.q) H)
    (fun col => D.column_main_support_subset (sel col))

theorem rowChoice_card_le {H : ℝ} (row : D.Row H) :
    Fintype.card (D.RowChoice row) ≤ translationTermCount D.m D.v H := by
  apply translationChoice_card_le _ _ _ _ _ (D.rowLambda_le row)
  intro i
  have hnat : 0 < Nat.ceil (Real.log (D.q i)) := by
    have hp := D.logWeights_pos i
    change (0:ℝ) < (Nat.ceil (Real.log (D.q i)):ℝ) at hp
    exact_mod_cast hp
  change (1:ℝ) ≤ (Nat.ceil (Real.log (D.q i)):ℝ)
  exact_mod_cast (Nat.succ_le_iff.mpr hnat)

theorem slopeMatrix_det_norm_le_exp (hnu : 0 ≤ nu) {H : ℝ} (hH : 0 < H)
    (sel : D.Row H → D.Column H) :
    ‖(D.slopeMatrix H sel).det‖ ≤ Real.exp ((D.actualRowCount H:ℝ)*H*
      (D.analyticError+D.analyticRemainder H+D.analyticMax H)) := by
  classical
  have hN : 0 < translationTermCount D.m D.v H := by unfold translationTermCount; positivity
  have hh := norm_eq_sum_assignments_le_exp (D.slopeMatrix H sel).det
    (D.assignmentTerm sel) (D.slopeMatrix_det_eq_assignment_sum sel)
    (translationTermCount D.m D.v H) hN D.rowChoice_card_le H
    (D.analyticError+D.analyticCollisionRemainder H+D.analyticMax H) hH
    (D.assignmentTerm_norm_le hnu hH sel)
  convert hh using 1 <;> unfold analyticRemainder translationRemainder actualRowCount <;> ring

end QuadraticPi.TwoLogData


==> anc/lean/QuadraticPi/TwoLogApproximationSelection.lean <==
import QuadraticPi.PAWeightSelection
import QuadraticPi.ExponentConclusion
import Mathlib.Data.Finset.Max

/-! Actual reduced rational approximants with distinct slopes and arbitrary
prefix-dependent logarithmic weight thresholds. Denominators grow strictly. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogApproximationSelection
open Filter SeparatedWeightPA

theorem unbounded_den_of_infinite_good (x nu : ℝ) (hnu : 0 < nu)
    (hbad : (GoodRationalApproximations x nu).Infinite) :
    ∀ Q : ℕ, ∃ r : ℚ, Q ≤ r.den ∧ |x-(r:ℝ)| ≤ (r.den:ℝ)^(-nu) := by
  intro Q
  obtain ⟨r,hr,hnot⟩ := hbad.exists_notMem_finite (finite_rat_den_le_abs_sub_lt_one x Q)
  have hsmall : |x-(r:ℝ)| < 1 := hr.2.2.trans_le
    (Real.rpow_le_one_of_one_le_of_nonpos (by exact_mod_cast r.pos) (by linarith))
  exact ⟨r,by by_contra h; exact hnot ⟨by omega,hsmall⟩,hr.2.2.le⟩

theorem exists_large_reduced_approximation (x nu X : ℝ) (hx : x ≠ 0) (hnu : 0 < nu)
    (hbad : ∀ Q : ℕ, ∃ r : ℚ, Q ≤ r.den ∧ |x-(r:ℝ)| ≤ (r.den:ℝ)^(-nu))
    (Q0 : ℕ) :
    ∃ r : ℚ, Q0 ≤ r.den ∧ 2 ≤ r.den ∧ X < Real.log r.den ∧ r ≠ 0 ∧
      |x-(r:ℝ)| ≤ (r.den:ℝ)^(-nu) := by
  have hsmall : ∀ᶠ q : ℝ in atTop, q^(-nu) < |x| :=
    (tendsto_rpow_neg_atTop hnu).eventually (eventually_lt_nhds (abs_pos.mpr hx))
  obtain ⟨B,hB⟩ := eventually_atTop.mp hsmall
  obtain ⟨N,hN⟩ := exists_nat_gt (max (Real.exp X) B)
  obtain ⟨r,hr,herr⟩ := hbad (max Q0 (max 2 N))
  have hr0 : Q0 ≤ r.den := (le_max_left _ _).trans hr
  have hr2 : 2 ≤ r.den := ((le_max_left 2 N).trans (le_max_right Q0 _)).trans hr
  have hrN : N ≤ r.den := ((le_max_right 2 N).trans (le_max_right Q0 _)).trans hr
  have hm : max (Real.exp X) B < (r.den:ℝ) := hN.trans_le (by exact_mod_cast hrN)
  have hlog : X < Real.log r.den := by
    simpa using Real.log_lt_log (Real.exp_pos X) ((le_max_left _ _).trans_lt hm)
  have hrne : r ≠ 0 := by
    intro he
    have hzero : |x| ≤ (r.den:ℝ)^(-nu) := by simpa [he] using herr
    exact (not_le_of_gt (hB r.den ((le_max_right _ _).trans hm.le))) hzero
  exact ⟨r,hr0,hr2,hlog,hrne,herr⟩

theorem exists_successive_reduced_approximations (x nu : ℝ) (hx : x ≠ 0) (hnu : 0 < nu)
    (hbad : ∀ Q : ℕ, ∃ r : ℚ, Q ≤ r.den ∧ |x-(r:ℝ)| ≤ (r.den:ℝ)^(-nu))
    (X : ℝ) (T : List ℝ → ℝ) :
    ∃ r : ℕ → ℚ, StrictMono (fun i => (r i).den) ∧
      ∀ n, 2 ≤ (r n).den ∧ r n ≠ 0 ∧
        |x-(r n:ℝ)| ≤ ((r n).den:ℝ)^(-nu) ∧
        X < (Nat.ceil (Real.log (r n).den):ℝ) ∧
        1 ≤ Nat.ceil (Real.log (r n).den) ∧
        T ((List.range n).reverse.map
          (fun j => (Nat.ceil (Real.log (r j).den):ℝ))) <
            (Nat.ceil (Real.log (r n).den):ℝ) := by
  classical
  let wt : ℚ → ℝ := fun r => Nat.ceil (Real.log r.den)
  let Good : ℚ → Prop := fun r => 2 ≤ r.den ∧ r ≠ 0 ∧
    |x-(r:ℝ)| ≤ (r.den:ℝ)^(-nu) ∧ X < wt r ∧ 1 ≤ Nat.ceil (Real.log r.den)
  have hex (L : List ℚ) : ∃ r : ℚ, Good r ∧ T (L.map wt)<wt r ∧
      ∀ s ∈ L, s.den<r.den := by
    obtain ⟨r,hr0,hr2,hlog,hrne,herr⟩ := exists_large_reduced_approximation
      x nu (max 1 (max X (T (L.map wt)))) hx hnu hbad (L.toFinset.sup Rat.den+1)
    have hceil : Real.log r.den ≤ wt r := Nat.le_ceil _
    have hone : 1 < wt r := (le_max_left _ _).trans_lt (hlog.trans_le hceil)
    have hX : X < wt r := ((le_max_left X _).trans (le_max_right 1 _)).trans_lt (hlog.trans_le hceil)
    have hT : T (L.map wt)<wt r :=
      ((le_max_right X _).trans (le_max_right 1 _)).trans_lt (hlog.trans_le hceil)
    change 1 < (Nat.ceil (Real.log r.den):ℝ) at hone
    refine ⟨r,⟨hr2,hrne,herr,hX,by exact_mod_cast hone.le⟩,hT,?_⟩
    intro s hs
    have hsle := Finset.le_sup (f := Rat.den) (List.mem_toFinset.mpr hs)
    omega
  let next : List ℚ → ℚ := fun L => (hex L).choose
  have hnext (L : List ℚ) := (hex L).choose_spec
  let hist : ℕ → List ℚ := Nat.rec [] (fun _ L => next L :: L)
  let r : ℕ → ℚ := fun n => next (hist n)
  have hhist (n : ℕ) : hist n=(List.range n).reverse.map r := by
    induction n with
    | zero => rfl
    | succ n ih =>
      change r n :: hist n = (List.range (n+1)).reverse.map r
      rw [ih]
      simp [List.range_succ,List.reverse_append]
  refine ⟨r,?_,?_⟩
  · intro i j hij
    apply (hnext (hist j)).2.2 (r i)
    rw [hhist]
    exact List.mem_map.mpr ⟨i,by simpa using hij,rfl⟩
  · intro n
    have hg : Good (r n) := (hnext (hist n)).1
    refine ⟨hg.1,hg.2.1,hg.2.2.1,hg.2.2.2.1,hg.2.2.2.2,?_⟩
    have ht := (hnext (hist n)).2.1
    change T ((hist n).map wt)<wt (r n) at ht
    simpa only [hhist,List.map_map,Function.comp_def,wt] using ht

theorem exists_reduced_approximations_above_thresholds
    (x nu : ℝ) (hx : x ≠ 0) (hnu : 0 < nu)
    (hbad : ∀ Q : ℕ, ∃ r : ℚ, Q ≤ r.den ∧ |x-(r:ℝ)| ≤ (r.den:ℝ)^(-nu))
    (m : ℕ) (T : Thresholds m) (X : ℝ) :
    ∃ r : Fin m → ℚ, Function.Injective r ∧
      (∀ i, 2 ≤ (r i).den ∧ r i ≠ 0 ∧ |x-(r i:ℝ)| ≤ ((r i).den:ℝ)^(-nu)) ∧
      AboveThresholds T (fun i => (Nat.ceil (Real.log (r i).den):ℚ)) ∧
      (∀ i, X < (Nat.ceil (Real.log (r i).den):ℝ)) := by
  obtain ⟨r,hmono,hr⟩ := exists_successive_reduced_approximations x nu hx hnu hbad X
    (PAWeightSelection.historyThreshold T)
  refine ⟨fun i => r i.val,?_,?_,⟨?_,?_⟩,?_⟩
  · intro i j hij
    apply Fin.ext
    exact hmono.injective (congrArg Rat.den hij)
  · intro i
    exact ⟨(hr i.val).1,(hr i.val).2.1,(hr i.val).2.2.1⟩
  · intro i
    have h := (hr i.val).2.2.2.2.1
    change (0:ℚ) < (Nat.ceil (Real.log (r i.val).den):ℚ)
    exact_mod_cast (show 0 < Nat.ceil (Real.log (r i.val).den) by omega)
  · intro i
    have h := (hr i.val).2.2.2.2.2
    rw [PAWeightSelection.historyThreshold_eq T (fun n => (r n).den) i.val i.isLt] at h
    exact_mod_cast h
  · intro i
    exact (hr i.val).2.2.2.1

end QuadraticPi.TwoLogApproximationSelection


==> anc/lean/QuadraticPi/TwoLogArithmetic.lean <==
import QuadraticPi.TwoLogMatrix
import QuadraticPi.GaussianMovingSupport
import QuadraticPi.NumberFieldMovingArithmetic

/-! Exact denominator clearing for the actual two-logarithm matrix.
Each logarithm is truncated strictly below T, so lcmUpto (T-1) suffices.
The same factor q*lcmUpto(T-1) is used for its row and column degrees. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogArithmetic
open OAI.PiExponent
open scoped BigOperators
open TwoLogMatrix

variable {E : Type*} [Field E] [CharZero E] [Algebra ℚ E]

section Range
variable {A : Type*} [CommRing A] (f : A →+* E)

theorem lcm_mul_log_coeff_range (T k : ℕ) (hk : k ≤ T) :
    (Nat.lcmUpto T : E) * PowerSeries.coeff k (PowerSeries.log E) ∈ f.range := by
  by_cases hk0 : k = 0
  · simp [hk0]
  have hd : k ∣ Nat.lcmUpto T :=
    Finset.dvd_lcm (f := id) (Finset.mem_Icc.mpr ⟨Nat.pos_of_ne_zero hk0, hk⟩)
  obtain ⟨v, hv⟩ := hd
  refine ⟨((-1 : A) ^ (k + 1)) * (v : A), ?_⟩
  rw [PowerSeries.coeff_log, ite_eq_right hk0, hv]
  have hkE : (k : E) ≠ 0 := by exact_mod_cast hk0
  simp only [map_mul, map_pow, map_neg, map_one, map_natCast, map_div₀, Nat.cast_mul]
  field_simp

theorem cleared_univariate_trunc_mem (T : ℕ) :
    Polynomial.C (Nat.lcmUpto (T-1) : E) *
      NumberFieldMovingMatrix.truncatedLog E T ∈ (Polynomial.mapRingHom f).range := by
  apply (Polynomial.mem_map_range f).mpr
  intro k
  rw [Polynomial.coeff_C_mul, NumberFieldMovingMatrix.truncatedLog,
    PowerSeries.coeff_trunc]
  split_ifs with hk
  · exact lcm_mul_log_coeff_range f (T-1) k (by omega)
  · simp

theorem cleared_trunc_mem (T : ℕ) (i : Fin 2) :
    MvPolynomial.C (Nat.lcmUpto (T-1) : E) * truncatedLog E T i ∈
      (MvPolynomial.map f).range := by
  obtain ⟨P, hP⟩ := cleared_univariate_trunc_mem f T
  refine ⟨inVariable A i P, ?_⟩
  rw [map_inVariable]
  change inVariable E i (P.map f) = _
  change P.map f = _ at hP
  rw [hP]
  simp [truncatedLog, inVariable]

theorem C_mem (z : A) : (MvPolynomial.C (f z) : Bivariate E) ∈ (MvPolynomial.map f).range :=
  ⟨MvPolynomial.C z, by simp⟩

theorem cleared_difference_mem (T : ℕ) (q : A) (r : E)
    (hr : f q * r ∈ f.range) :
    MvPolynomial.C (f q * (Nat.lcmUpto (T-1) : E)) *
      (truncatedLog E T 1 - MvPolynomial.C r * truncatedLog E T 0) ∈
      (MvPolynomial.map f).range := by
  let S : Subring (Bivariate E) := (MvPolynomial.map f).range
  obtain ⟨p, hp⟩ := hr
  have hh := S.sub_mem (S.mul_mem (C_mem f q) (cleared_trunc_mem f T 1))
    (S.mul_mem (C_mem f p) (cleared_trunc_mem f T 0))
  rw [hp] at hh
  convert hh using 1 <;> simp only [map_mul] <;> ring

theorem coeff_mem_of_mem {P : Bivariate E} (hP : P ∈ (MvPolynomial.map f).range)
    (e : Fin 2 →₀ ℕ) : P.coeff e ∈ f.range := by
  obtain ⟨Q, rfl⟩ := hP
  exact ⟨Q.coeff e, (MvPolynomial.coeff_map f Q e).symm⟩

theorem cleared_core_coeff_range {m : ℕ} (T : Fin m → ℕ) (q : Fin m → A)
    (r : Fin m → E) (hr : ∀ i, f (q i) * r i ∈ f.range)
    (h k : ℕ) (delta : Fin m → ℕ) (e : Fin 2 →₀ ℕ) :
    (∏ i, (f (q i) * (Nat.lcmUpto (T i-1) : E)) ^ delta i) *
      (corePolynomial r T h k delta).coeff e ∈ f.range := by
  let S : Subring (Bivariate E) := (MvPolynomial.map f).range
  have htorus : (1+MvPolynomial.X 0)^h * (1+MvPolynomial.X 1)^k ∈ S :=
    ⟨(1+MvPolynomial.X 0)^h * (1+MvPolynomial.X 1)^k, by simp⟩
  have hp := S.mul_mem htorus (S.prod_mem (fun i (_ : i ∈ Finset.univ) =>
    S.pow_mem (cleared_difference_mem f (T i) (q i) (r i) (hr i)) (delta i)))
  have heq : (1+MvPolynomial.X 0)^h * (1+MvPolynomial.X 1)^k *
      ∏ i, (MvPolynomial.C (f (q i) * (Nat.lcmUpto (T i-1) : E)) *
        (truncatedLog E (T i) 1 - MvPolynomial.C (r i) *
          truncatedLog E (T i) 0)) ^ delta i =
      MvPolynomial.C (∏ i, (f (q i) * (Nat.lcmUpto (T i-1) : E)) ^ delta i) *
        corePolynomial r T h k delta := by
    simp only [mul_pow, Finset.prod_mul_distrib, ← map_pow, ← map_prod, corePolynomial]
    ring
  rw [heq] at hp
  have hc := coeff_mem_of_mem f hp e
  simpa only [MvPolynomial.coeff_C_mul] using hc

theorem entry_cleared_range {m : ℕ} (T : Fin m → ℕ) (q : Fin m → A)
    (r : Fin m → E) (hq : ∀ i, f (q i) ≠ 0)
    (hr : ∀ i, f (q i) * r i ∈ f.range)
    (j lambda rho : ℕ) (beta : Fin m → ℕ) (h k : ℕ) (gamma : Fin m → ℕ) :
    (∏ i, (f (q i) * (Nat.lcmUpto (T i-1) : E)) ^ gamma i) /
      (∏ i, (f (q i) * (Nat.lcmUpto (T i-1) : E)) ^ beta i) *
        entry (1:E) 1 r T j lambda rho beta h k gamma ∈ f.range := by
  classical
  by_cases hbg : ∀ i, beta i ≤ gamma i
  swap
  · rw [entry_eq_zero_of_not_le _ _ _ _ _ _ _ _ _ _ _ hbg, mul_zero]
    exact f.range.zero_mem
  have hl (i : Fin m) : f (q i) * (Nat.lcmUpto (T i-1) : E) ≠ 0 :=
    mul_ne_zero (hq i) (by exact_mod_cast Nat.lcmUpto_ne_zero (T i-1))
  have hratio : (∏ i, (f (q i) * (Nat.lcmUpto (T i-1) : E)) ^ gamma i) /
      (∏ i, (f (q i) * (Nat.lcmUpto (T i-1) : E)) ^ beta i) =
      ∏ i, (f (q i) * (Nat.lcmUpto (T i-1) : E)) ^ (gamma i-beta i) := by
    rw [← Finset.prod_div_distrib]
    apply Finset.prod_congr rfl
    intro i hi
    simpa only [div_eq_mul_inv] using (pow_sub₀ _ (hl i) (hbg i)).symm
  have hc := cleared_core_coeff_range f T q r hr h k (fun i=>gamma i-beta i)
    (pairExponent lambda rho)
  have hb : (∏ i, ((gamma i).choose (beta i) : E)) ∈ f.range := by
    apply f.range.prod_mem
    intro i hi
    exact ⟨((gamma i).choose (beta i) : A), by simp⟩
  have hh := f.range.mul_mem hb hc
  rw [hratio, entry, one_pow, one_pow, one_mul, one_mul]
  convert hh using 1 <;> ring

theorem base_power_cleared_range (a : E) (d n k : ℕ)
    (ha : (d:E)*a ∈ f.range) (hk : k ≤ n) : (d:E)^n * a^k ∈ f.range := by
  have hd : (d:E)^(n-k) ∈ f.range := ⟨(d:A)^(n-k), by simp⟩
  have hh := f.range.mul_mem hd (f.range.pow_mem ha k)
  convert hh using 1
  rw [mul_pow, ← mul_assoc, ← pow_add, Nat.sub_add_cancel hk]

end Range

def scale {m : ℕ} (q T : Fin m → ℕ) (alpha : Fin m → ℕ) : ℚ :=
  ∏ i, ((q i : ℚ) * Nat.lcmUpto (T i-1)) ^ alpha i

def baseDenominator (db da K : ℕ) (w0 H : ℝ) : ℕ :=
  db ^ ((K-1)*⌊H/w0⌋₊) * da ^ ((K-1)*⌊H/w0⌋₊)

theorem scale_pos {m : ℕ} (q T : Fin m → ℕ) (hq : ∀ i, 0 < q i)
    (alpha : Fin m → ℕ) : 0 < scale q T alpha := by
  unfold scale
  exact Finset.prod_pos (fun i _ => pow_pos (mul_pos (by exact_mod_cast hq i)
    (by exact_mod_cast Nat.lcmUpto_pos (T i-1))) _)

theorem column_torus_le_floor {m : ℕ} {w0 H : ℝ} {w : Fin m → ℝ}
    (hw0 : 0 < w0) (hw : ∀ i, 0 < w i) (c : Column w0 w H) :
    c.val 0 ≤ ⌊H/w0⌋₊ ∧ c.val (0:Fin (m+1)).succ ≤ ⌊H/w0⌋₊ := by
  have hc := column_weight_le hw0 hw c
  have hs : 0 ≤ ∑ i, w i * (c.val i.succ.succ : ℝ) :=
    Finset.sum_nonneg (fun i _ => mul_nonneg (hw i).le (Nat.cast_nonneg _))
  constructor <;> apply Nat.le_floor <;> apply (le_div_iff₀ hw0).2 <;>
    nlinarith [Nat.cast_nonneg (α := ℝ) (c.val 0),
      Nat.cast_nonneg (α := ℝ) (c.val (0:Fin (m+1)).succ)]

theorem selectedMinor_entries_range {A : Type*} [CommRing A] (f : A →+* E)
    {m K : ℕ} {w0 v theta H : ℝ} {w : Fin m → ℝ}
    (b a : E) (db da : ℕ) (q T : Fin m → ℕ) (r : Fin m → E)
    (hq : ∀ i, 0 < q i) (hw0 : 0 < w0) (hw : ∀ i, 0 < w i)
    (hb : (db:E)*b ∈ f.range) (ha : (da:E)*a ∈ f.range)
    (hr : ∀ i, (q i:E)*r i ∈ f.range)
    (sel : Row K v theta w H → Column w0 w H) (R S : Row K v theta w H) :
    (baseDenominator db da K w0 H : E) *
      (scale q T (fun i => R.2.val i.succ.succ) : E)⁻¹ *
      ((scale q T (fun i => (sel S).val i.succ.succ) : E) *
        selectedMinor b a K w0 v theta w H r T sel R S) ∈ f.range := by
  have hqE (i : Fin m) : f (q i:A) ≠ 0 := by
    simpa using (Nat.cast_ne_zero.mpr (hq i).ne' : (q i:E) ≠ 0)
  have he := entry_cleared_range f T (fun i => (q i:A)) r hqE
    (by simpa using hr) R.1.val (R.2.val 0) (R.2.val (0:Fin (m+1)).succ)
    (fun i => R.2.val i.succ.succ) ((sel S).val 0)
    ((sel S).val (0:Fin (m+1)).succ) (fun i => (sel S).val i.succ.succ)
  have hj : R.1.val ≤ K-1 := by have := R.1.isLt; omega
  have hc := column_torus_le_floor hw0 hw (sel S)
  have hb' := base_power_cleared_range f b db ((K-1)*⌊H/w0⌋₊)
    (R.1.val*(sel S).val 0) hb (Nat.mul_le_mul hj hc.1)
  have ha' := base_power_cleared_range f a da ((K-1)*⌊H/w0⌋₊)
    (R.1.val*(sel S).val (0:Fin (m+1)).succ) ha (Nat.mul_le_mul hj hc.2)
  have hh := f.range.mul_mem (f.range.mul_mem hb' ha') he
  simp only [baseDenominator, scale, selectedMinor, matrix, entry,
    Matrix.submatrix_apply, id_eq, Rat.cast_prod, Rat.cast_pow, Rat.cast_mul,
    Rat.cast_natCast, Nat.cast_mul, Nat.cast_pow, map_natCast,
    one_pow, one_mul, div_eq_mul_inv] at hh ⊢
  convert hh using 1 <;> ring

theorem rational_mul_den_mem (a : ℚ) :
    (a.den:ℂ)*(a:ℂ) ∈ GaussianInt.toComplex.range := by
  refine ⟨(a.num:GaussianInt), ?_⟩
  simp only [map_intCast]
  have h := Rat.den_mul_eq_num a
  exact_mod_cast h.symm

theorem selectedMinor_entries_gaussian {m K : ℕ} {w0 v theta H : ℝ}
    {w : Fin m → ℝ} (b a : ℚ) (r : Fin m → ℚ) (T : Fin m → ℕ)
    (hw0 : 0 < w0) (hw : ∀ i, 0 < w i)
    (sel : Row K v theta w H → Column w0 w H) (R S : Row K v theta w H) :
    (baseDenominator b.den a.den K w0 H : ℂ) *
      (scale (fun i => (r i).den) T (fun i => R.2.val i.succ.succ) : ℂ)⁻¹ *
      ((scale (fun i => (r i).den) T (fun i => (sel S).val i.succ.succ) : ℂ) *
        selectedMinor (b:ℂ) (a:ℂ) K w0 v theta w H (fun i => (r i:ℂ)) T sel R S)
      ∈ GaussianInt.toComplex.range := by
  exact selectedMinor_entries_range GaussianInt.toComplex (b:ℂ) (a:ℂ) b.den a.den
    (fun i => (r i).den) T (fun i => (r i:ℂ)) (fun i => (r i).pos)
    hw0 hw (rational_mul_den_mem b) (rational_mul_den_mem a)
    (fun i => rational_mul_den_mem (r i)) sel R S

theorem log_scale {m : ℕ} (q T : Fin m → ℕ) (hq : ∀ i, 0 < q i)
    (alpha : Fin m → ℕ) :
    Real.log (scale q T alpha : ℝ) =
      ∑ i, (alpha i:ℝ)*Real.log ((q i:ℝ)*Nat.lcmUpto (T i-1)) := by
  simp only [scale, Rat.cast_prod, Rat.cast_pow, Rat.cast_mul, Rat.cast_natCast]
  rw [Real.log_prod (fun i _ => (pow_pos (mul_pos (by exact_mod_cast hq i)
    (by exact_mod_cast Nat.lcmUpto_pos (T i-1))) _).ne')]
  simp only [Real.log_pow]

theorem selectedMinor_clearing_bound {m K : ℕ} {w0 v theta H : ℝ}
    {w : Fin m → ℝ} (b a : ℚ) (r : Fin m → ℚ) (T : Fin m → ℕ)
    (hw0 : 0 < w0) (hw : ∀ i, 0 < w i)
    (sel : Row K v theta w H → Column w0 w H)
    (hdet : (selectedMinor (b:ℂ) (a:ℂ) K w0 v theta w H
      (fun i => (r i:ℂ)) T sel).det ≠ 0) :
    -(Fintype.card (Row K v theta w H):ℝ) *
      Real.log (baseDenominator b.den a.den K w0 H:ℝ) -
      (∑ R : Row K v theta w H, ∑ i, ((sel R).val i.succ.succ:ℝ)*
        Real.log (((r i).den:ℝ)*Nat.lcmUpto (T i-1))) +
      (∑ R : Row K v theta w H, ∑ i, (R.2.val i.succ.succ:ℝ)*
        Real.log (((r i).den:ℝ)*Nat.lcmUpto (T i-1))) ≤
      Real.log ‖(selectedMinor (b:ℂ) (a:ℂ) K w0 v theta w H
        (fun i => (r i:ℂ)) T sel).det‖ := by
  classical
  have hscale (alpha : Fin m → ℕ) :
      0 < (scale (fun i => (r i).den) T alpha:ℝ) := by
    exact_mod_cast scale_pos (fun i => (r i).den) T (fun i => (r i).pos) alpha
  have hD : 0 < (baseDenominator b.den a.den K w0 H:ℝ) := by
    unfold baseDenominator
    exact_mod_cast mul_pos (pow_pos b.pos _) (pow_pos a.pos _)
  have hh := Arithmetic.cleared_det_log_bound_with_denominator
    (selectedMinor (b:ℂ) (a:ℂ) K w0 v theta w H (fun i => (r i:ℂ)) T sel)
    (fun R => (scale (fun i => (r i).den) T (fun i => R.2.val i.succ.succ):ℝ)⁻¹)
    (fun S => (scale (fun i => (r i).den) T (fun i => (sel S).val i.succ.succ):ℝ))
    (baseDenominator b.den a.den K w0 H:ℝ) hD (fun R => inv_pos.mpr (hscale _))
    (fun S => hscale _) hdet (by
      intro R S
      simpa using selectedMinor_entries_gaussian b a r T hw0 hw sel R S)
  simp only [Real.log_inv, log_scale _ _ (fun i => (r i).pos),
    Finset.sum_neg_distrib] at hh
  linarith

end QuadraticPi.TwoLogArithmetic


==> anc/lean/QuadraticPi/TwoLogArithmeticBounds.lean <==
import QuadraticPi.TwoLogArithmetic
import QuadraticPi.TwoLogData
import QuadraticPi.TwoLogCounting

/-! Quantitative arithmetic costs for the same selected two-logarithm minor. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogArithmetic
open OAI.PiExponent MatrixArithmetic
open TwoLogMatrix
open scoped BigOperators

theorem truncation_sub_one_le {m : ℕ} (q : Fin m → ℕ) {F v : ℝ}
    (hF : 0 ≤ F) (hv : 0 < v) (i : Fin m) :
    ((truncationOrders q F v i - 1 : ℕ):ℝ) ≤ F*logWeights q i/v := by
  have hx : 0 ≤ F*logWeights q i/v :=
    div_nonneg (mul_nonneg hF (Nat.cast_nonneg _)) hv.le
  by_cases hT : truncationOrders q F v i = 0
  · simpa [hT] using hx
  · exact ((Nat.ceil_eq_iff hT).mp (rfl :
      ⌈F*logWeights q i/v⌉₊ = truncationOrders q F v i)).1.le

theorem log_scale_factor_le {m : ℕ} (q : Fin m → ℕ) {F v : ℝ}
    (hq : ∀ i, 0 < q i) (hF : 0 ≤ F) (hv : 0 < v) (i : Fin m) :
    Real.log ((q i:ℝ)*Nat.lcmUpto (truncationOrders q F v i-1)) ≤
      (1+Arithmetic.lcmConstant*F/v)*logWeights q i := by
  rw [Real.log_mul (by exact_mod_cast (hq i).ne')
    (by exact_mod_cast Nat.lcmUpto_ne_zero (truncationOrders q F v i-1))]
  have hqlog : Real.log (q i:ℝ) ≤ logWeights q i := Nat.le_ceil _
  have hL := Arithmetic.log_lcmUpto_le (truncationOrders q F v i-1)
  have hT := mul_le_mul_of_nonneg_left (truncation_sub_one_le q hF hv i)
    Arithmetic.lcmConstant_pos.le
  calc
    _ ≤ logWeights q i + Arithmetic.lcmConstant*(F*logWeights q i/v) := by linarith
    _ = _ := by ring

theorem combined_log_cost_le {m K : ℕ} {w0 v theta F H : ℝ}
    (b a : ℂ) (q : Fin m → ℕ) (r : Fin m → ℂ)
    (hq : ∀ i, 2 ≤ q i) (hw0 : 0 < w0) (hF : 0 ≤ F) (hv : 0 < v)
    (sel : TwoLogMatrix.Row K v theta (logWeights q) H →
      TwoLogMatrix.Column w0 (logWeights q) H)
    (hdet : (TwoLogMatrix.selectedMinor b a K w0 v theta (logWeights q) H
      r (truncationOrders q F v) sel).det ≠ 0) :
    (∑ R : TwoLogMatrix.Row K v theta (logWeights q) H, ∑ i,
      ((sel R).val i.succ.succ:ℝ)*Real.log ((q i:ℝ)*
        Nat.lcmUpto (truncationOrders q F v i-1))) -
    (∑ R : TwoLogMatrix.Row K v theta (logWeights q) H, ∑ i,
      (R.2.val i.succ.succ:ℝ)*Real.log ((q i:ℝ)*
        Nat.lcmUpto (truncationOrders q F v i-1))) ≤
    (Fintype.card (TwoLogMatrix.Row K v theta (logWeights q) H):ℝ)*H -
      (∑ R : TwoLogMatrix.Row K v theta (logWeights q) H, ∑ i,
        logWeights q i*(R.2.val i.succ.succ:ℝ)) +
    Arithmetic.lcmConstant*F/v*
      ((Fintype.card (TwoLogMatrix.Row K v theta (logWeights q) H):ℝ)*H) := by
  classical
  let I := TwoLogMatrix.Row K v theta (logWeights q) H
  let eps := Arithmetic.lcmConstant*F/v
  have heps : 0 ≤ eps := div_nonneg (mul_nonneg Arithmetic.lcmConstant_pos.le hF) hv.le
  have hw (i : Fin m) : 0 < logWeights q i := ceil_log_weight_pos (hq i)
  have hcost (i : Fin m) :
      ((∑ R : I, ((sel R).val i.succ.succ:ℝ))-
        ∑ R : I, (R.2.val i.succ.succ:ℝ))*
        Real.log ((q i:ℝ)*Nat.lcmUpto (truncationOrders q F v i-1)) ≤
      ((∑ R : I, ((sel R).val i.succ.succ:ℝ))-
        ∑ R : I, (R.2.val i.succ.succ:ℝ))*((1+eps)*logWeights q i) := by
    have hs := TwoLogMatrix.selectedMinor_total_row_degree_le_total_column_degree
      b a w0 v theta (logWeights q) H r (truncationOrders q F v) sel hdet i
    have hsR : (∑ R : I, (R.2.val i.succ.succ:ℝ)) ≤
        ∑ R : I, ((sel R).val i.succ.succ:ℝ) := by exact_mod_cast hs
    exact mul_le_mul_of_nonneg_left (log_scale_factor_le q
      (fun i => lt_of_lt_of_le (by decide) (hq i)) hF hv i) (sub_nonneg.mpr hsR)
  have hsum := Finset.sum_le_sum (fun i (_ : i ∈ Finset.univ) => hcost i)
  have hexpand (z : Fin m → ℝ) :
      (∑ i, ((∑ R : I, ((sel R).val i.succ.succ:ℝ))-
        ∑ R : I, (R.2.val i.succ.succ:ℝ))*z i) =
      (∑ R : I, ∑ i, ((sel R).val i.succ.succ:ℝ)*z i)-
        ∑ R : I, ∑ i, (R.2.val i.succ.succ:ℝ)*z i := by
    simp only [sub_mul, Finset.sum_sub_distrib, Finset.sum_mul]
    congr 1 <;> exact Finset.sum_comm
  rw [hexpand, hexpand] at hsum
  have hcol : (∑ R : I, ∑ i, logWeights q i*((sel R).val i.succ.succ:ℝ)) ≤
      (Fintype.card I:ℝ)*H := by
    calc
      _ ≤ ∑ R : I, H := by
        apply Finset.sum_le_sum
        intro R hR
        have hc := TwoLogMatrix.column_weight_le hw0 hw (sel R)
        have ht : 0 ≤ w0*((((sel R).val 0):ℝ)+(sel R).val (0:Fin (m+1)).succ) :=
          mul_nonneg hw0.le (add_nonneg (Nat.cast_nonneg _) (Nat.cast_nonneg _))
        linarith
      _ = _ := by simp
  have hrow : 0 ≤ ∑ R : I, ∑ i, logWeights q i*(R.2.val i.succ.succ:ℝ) :=
    Finset.sum_nonneg (fun R _ => Finset.sum_nonneg
      (fun i _ => mul_nonneg (hw i).le (Nat.cast_nonneg _)))
  have hsum' :
      (∑ R : I, ∑ i, ((sel R).val i.succ.succ:ℝ)*
        Real.log ((q i:ℝ)*Nat.lcmUpto (truncationOrders q F v i-1))) -
      (∑ R : I, ∑ i, (R.2.val i.succ.succ:ℝ)*
        Real.log ((q i:ℝ)*Nat.lcmUpto (truncationOrders q F v i-1))) ≤
      (1+eps)*((∑ R : I, ∑ i, logWeights q i*((sel R).val i.succ.succ:ℝ))-
        ∑ R : I, ∑ i, logWeights q i*(R.2.val i.succ.succ:ℝ)) := by
    convert hsum using 1
    simp only [mul_sub, Finset.mul_sum]
    congr 1 <;> apply Finset.sum_congr rfl <;> intro R hR <;>
      apply Finset.sum_congr rfl <;> intro i hi <;> ring
  change _ ≤ (Fintype.card I:ℝ)*H-_+eps*((Fintype.card I:ℝ)*H)
  nlinarith [mul_nonneg heps hrow,
    mul_nonneg heps (sub_nonneg.mpr hcol)]

theorem log_baseDenominator_le (b a : ℚ) (K : ℕ) {w0 H : ℝ}
    (hK : 1 ≤ K) (hw0 : 0 < w0) (hH : 0 ≤ H) :
    Real.log (baseDenominator b.den a.den K w0 H:ℝ) ≤
      ((K:ℝ)-1)*(Real.log (b.den:ℝ)+Real.log (a.den:ℝ))/w0*H := by
  have hKr : ((K-1:ℕ):ℝ)=(K:ℝ)-1 := by norm_num [Nat.cast_sub (by omega : 1 ≤ K)]
  have hb : 0 < (b.den:ℝ) := by exact_mod_cast b.pos
  have ha : 0 < (a.den:ℝ) := by exact_mod_cast a.pos
  have hlogs : 0 ≤ Real.log (b.den:ℝ)+Real.log (a.den:ℝ) :=
    add_nonneg (Real.log_nonneg (by exact_mod_cast b.pos))
      (Real.log_nonneg (by exact_mod_cast a.pos))
  have hf := Nat.floor_le (div_nonneg hH hw0.le)
  have hKreal : (1:ℝ) ≤ K := by exact_mod_cast hK
  have hh := mul_le_mul_of_nonneg_left hf
    (mul_nonneg (sub_nonneg.mpr hKreal) hlogs)
  simp only [baseDenominator, Nat.cast_mul, Nat.cast_pow,
    Real.log_mul (pow_pos hb _).ne' (pow_pos ha _).ne', Real.log_pow, hKr]
  convert hh using 1 <;> ring

theorem selectedMinor_arithmetic_lower_bound {m K : ℕ} {w0 v theta F H : ℝ}
    (b a : ℚ) (r : Fin m → ℚ) (hK : 0 < K)
    (hq : ∀ i, 2 ≤ (r i).den) (hw0 : 0 < w0) (hv : 0 < v)
    (htheta : 0 < theta) (hF : 0 ≤ F) (hH : 0 < H)
    (sel : TwoLogMatrix.Row K v theta (logWeights (fun i => (r i).den)) H →
      TwoLogMatrix.Column w0 (logWeights (fun i => (r i).den)) H)
    (hdet : (TwoLogMatrix.selectedMinor (b:ℂ) (a:ℂ) K w0 v theta
      (logWeights (fun i => (r i).den)) H (fun i => (r i:ℂ))
      (truncationOrders (fun i => (r i).den) F v) sel).det ≠ 0) :
    -(1-TwoLogCounting.meanRowWeight K v theta (logWeights (fun i => (r i).den)) H)-
      (Arithmetic.lcmConstant*F/v+
        ((K:ℝ)-1)*(Real.log (a.den:ℝ)+Real.log (b.den:ℝ))/w0) ≤
      Real.log ‖(TwoLogMatrix.selectedMinor (b:ℂ) (a:ℂ) K w0 v theta
        (logWeights (fun i => (r i).den)) H (fun i => (r i:ℂ))
        (truncationOrders (fun i => (r i).den) F v) sel).det‖ /
      ((Fintype.card (TwoLogMatrix.Row K v theta (logWeights (fun i => (r i).den)) H):ℝ)*H) := by
  have hw (i : Fin m) : 0 < logWeights (fun i => (r i).den) i := ceil_log_weight_pos (hq i)
  have hclear := selectedMinor_clearing_bound b a r
    (truncationOrders (fun i => (r i).den) F v) hw0 hw sel hdet
  have hcost := combined_log_cost_le (b:ℂ) (a:ℂ) (fun i => (r i).den)
    (fun i => (r i:ℂ)) hq hw0 hF hv sel hdet
  have hbase := log_baseDenominator_le b a K hK hw0 hH.le
  have hbase' := mul_le_mul_of_nonneg_left hbase
    (Nat.cast_nonneg (α := ℝ) (Fintype.card
      (TwoLogMatrix.Row K v theta (logWeights (fun i => (r i).den)) H)))
  have hM : 0 < (Fintype.card
      (TwoLogMatrix.Row K v theta (logWeights (fun i => (r i).den)) H):ℝ) := by
    exact_mod_cast TwoLogCounting.row_card_pos hK hv htheta hw hH
  have hmean := TwoLogCounting.rowWeight_sum_eq hK hv htheta hw hH
  simp only [TwoLogCounting.rowWeight, TwoLogCounting.rowCount] at hmean
  rw [add_comm (Real.log (b.den:ℝ)) (Real.log (a.den:ℝ))] at hbase'
  apply (le_div_iff₀ (mul_pos hM hH)).mpr
  nlinarith only [hclear, hcost, hbase', hmean]

theorem selectedMinor_arithmetic_lower_bound_data {nu c : ℝ}
    (D : TwoLogData nu Arithmetic.lcmConstant c) {H : ℝ} (hH : 0 < H)
    (sel : TwoLogMatrix.Row D.K D.v D.geometry.theta (logWeights D.q) H →
      TwoLogMatrix.Column D.w0 (logWeights D.q) H)
    (hdet : (TwoLogMatrix.selectedMinor (D.b:ℂ) (D.a:ℂ) D.K D.w0 D.v D.geometry.theta
      (logWeights D.q) H (fun i => (D.r i:ℂ))
      (truncationOrders D.q D.F0 D.v) sel).det ≠ 0) :
    -(1-TwoLogCounting.meanRowWeight D.K D.v D.geometry.theta (logWeights D.q) H)-
      D.arithmeticError ≤
      Real.log ‖(TwoLogMatrix.selectedMinor (D.b:ℂ) (D.a:ℂ) D.K D.w0 D.v D.geometry.theta
        (logWeights D.q) H (fun i => (D.r i:ℂ))
        (truncationOrders D.q D.F0 D.v) sel).det‖ /
      ((Fintype.card (TwoLogMatrix.Row D.K D.v D.geometry.theta (logWeights D.q) H):ℝ)*H) := by
  exact selectedMinor_arithmetic_lower_bound D.b D.a D.r D.geometry.K_pos
    D.r_den_two_le (by exact_mod_cast D.geometry.w0_pos)
    (by exact_mod_cast D.geometry.v_pos) (by exact_mod_cast D.geometry.theta_pos)
    D.F0_pos.le hH sel hdet

end QuadraticPi.TwoLogArithmetic


==> anc/lean/QuadraticPi/TwoLogAuxiliaryPolynomial.lean <==
import QuadraticPi.TwoLogPersistentRigidity
import OAI.NumberTheory.PiExponent.Jets.FormalAuxiliaryJet

/-! Auxiliary polynomials for the actual two-log chart follow from the
dimension count alone, independently of the desired interpolation theorem. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogInterpolation
open OAI PiExponent PiExponentApprox
open scoped BigOperators
open Filter Topology

def formalJetEvaluation {m : ℕ} (K : ℕ) (r : Fin m → ℂ)
    (V : Fin (m+2) → ℝ) (H : ℝ) (b a : Fin K → ℂ) :
    Polynomial m →ₗ[ℂ] ((Fin K × ↥(strictWeightedSimplex V H)) → ℂ) :=
  LinearMap.pi (fun rho =>
    (MvPowerSeries.coeff (InterpolationMatrix.exponentVector rho.2.val)).comp
      (formalJet r (b rho.1) (a rho.1)).toLinearMap)

/-- The degree scale can be chosen before all slopes and centers. -/
theorem eventually_exists_formalJet_auxiliaryPolynomial {m : ℕ}
    (W V : Fin (m+2) → ℚ) (hW : ∀ i, 0 < W i) (hV : ∀ i, 0 < V i)
    (K : ℕ) {scale : ℝ} (hscale : 0 < scale)
    (hvol : (K:ℝ)*scale^(m+2)*(∏ i, (W i:ℝ))/(∏ i, (V i:ℝ)) < 1) :
    ∀ᶠ N : ℝ in atTop, ∀ r : Fin m → ℂ, ∀ b a : Fin K → ℂ,
      ∃ P : Polynomial m, P ≠ 0 ∧ HasWeightedDegreeLE (fun i => (W i:ℝ)) N P ∧
        ∀ j d, Finsupp.weight (fun i => (V i:ℝ)) d < scale*N →
          MvPowerSeries.coeff d (formalJet r (b j) (a j) P) = 0 := by
  filter_upwards [eventually_exists_auxiliaryPolynomial W V hW hV K hscale hvol] with N hN
  intro r b a
  obtain ⟨P, hP, hw, he⟩ :=
    hN (formalJetEvaluation K r (fun i => (V i:ℝ)) (scale*N) b a)
  refine ⟨P, hP, hw, ?_⟩
  intro j d hd
  have hmem : (fun i => d i) ∈ strictWeightedSimplex (fun i => (V i:ℝ)) (scale*N) := by
    apply (mem_strictWeightedSimplex (fun i => by exact_mod_cast hV i)).mpr
    simpa [Finsupp.weight_eq_sum, nsmul_eq_mul, mul_comm] using hd
  have hh := congrFun he (j, ⟨(fun i => d i), hmem⟩)
  have hd' : InterpolationMatrix.exponentVector (fun i => d i) = d := by ext i; rfl
  simpa [formalJetEvaluation, hd'] using hh

theorem eventually_exists_formalJet_auxiliaryPolynomial_nat {m : ℕ}
    (W V : Fin (m+2) → ℚ) (hW : ∀ i, 0 < W i) (hV : ∀ i, 0 < V i)
    (K : ℕ) {scale : ℚ} (hscale : 0 < scale)
    (hvol : (K:ℝ)*(scale:ℝ)^(m+2)*(∏ i, (W i:ℝ))/(∏ i, (V i:ℝ)) < 1) :
    ∀ᶠ N : ℕ in atTop, ∀ r : Fin m → ℂ, ∀ b a : Fin K → ℂ,
      ∃ P : Polynomial m, P ≠ 0 ∧ HasWeightedDegreeLE (fun i => (W i:ℝ)) N P ∧
        ∀ j, formalJet r (b j) (a j) P ∈
          JetGeometry.rationalWeightedIdeal V (fun i => (hV i).le) (scale*N) := by
  have h := (tendsto_natCast_atTop_atTop (R := ℝ)).eventually
    (eventually_exists_formalJet_auxiliaryPolynomial W V hW hV K
      (by exact_mod_cast hscale) hvol)
  filter_upwards [h] with N hN
  intro r b a
  obtain ⟨P, hP, hw, hv⟩ := hN r b a
  refine ⟨P, hP, hw, ?_⟩
  intro j d hd
  apply hv j d
  have hcast : ((Finsupp.weight V d:ℚ):ℝ) < (scale:ℝ)*(N:ℝ) := by exact_mod_cast hd
  simpa [Finsupp.weight_eq_sum, nsmul_eq_mul] using hcast

theorem degreeWeights_prod (D : BaseData) (w : Fin D.m → ℚ) :
    (∏ i, TwoLogWeightSeparation.degreeWeights D w i) = D.w0^2 * ∏ i, w i := by
  simp only [TwoLogWeightSeparation.degreeWeights, Fin.prod_univ_succ,
    Fin.cases_zero, Fin.cases_succ]
  ring

theorem jetWeights_prod (D : BaseData) (w : Fin D.m → ℚ) :
    (∏ i, jetWeights D w i) = D.v^2 * (∏ i, w i)/D.theta^D.m := by
  simp only [jetWeights, Fin.prod_univ_succ, Fin.cases_zero, Fin.cases_succ,
    Finset.prod_div_distrib, Finset.prod_const, Finset.card_univ, Fintype.card_fin]
  ring

theorem actual_total_volume (D : BaseData) (w : Fin D.m → ℚ) (hw : ∀ i, 0 < w i) :
    (D.K:ℝ)*(1+3*(D.sigma:ℝ))^(D.m+2)*
      (∏ i, (TwoLogWeightSeparation.degreeWeights D w i:ℝ))/
        (∏ i, (jetWeights D w i:ℝ)) < 1 := by
  have hprod : (∏ i, w i) ≠ 0 := ne_of_gt (Finset.prod_pos fun i _ => hw i)
  have hv : D.v ≠ 0 := ne_of_gt D.v_pos
  have ht : D.theta ≠ 0 := ne_of_gt D.theta_pos
  have heq : D.K*(1+3*D.sigma)^(D.m+2)*
      (∏ i, TwoLogWeightSeparation.degreeWeights D w i)/(∏ i, jetWeights D w i) =
      (1+3*D.sigma)^(D.m+2)*D.K*(D.w0/D.v)^2*D.theta^D.m := by
    rw [degreeWeights_prod, jetWeights_prod]
    field_simp
  have h := heq.trans_lt D.total_volume
  exact_mod_cast h

/-- All five-margin data provide the actual nonzero auxiliary polynomial,
with the source degree and jet ideal used by persistent rigidity. -/
theorem eventually_exists_actual_auxiliaryPolynomial
    (D : BaseData) (w : Fin D.m → ℚ) (hw : ∀ i, 0 < w i) :
    ∀ᶠ N : ℕ in atTop, ∀ r : Fin D.m → ℂ, ∀ b a : Fin D.K → ℂ,
      ∃ P : Polynomial D.m, P ≠ 0 ∧ HasWeightedDegreeLE (sourceWeights D w) N P ∧
        ∀ j, formalJet r (b j) (a j) P ∈
          JetGeometry.rationalWeightedIdeal (jetWeights D w)
            (fun i => (jetWeights_pos D w hw i).le) ((1+3*D.sigma)*N) := by
  have hs : 0 < 1+3*D.sigma := by have := D.sigma_pos; positivity
  have h := eventually_exists_formalJet_auxiliaryPolynomial_nat
    (TwoLogWeightSeparation.degreeWeights D w) (jetWeights D w)
    (PersistentRigidity.degreeWeights_pos D w hw) (jetWeights_pos D w hw) D.K hs
    (by simpa using actual_total_volume D w hw)
  simpa only [PersistentRigidity.sourceWeights_eq_degreeWeights] using h

end QuadraticPi.TwoLogInterpolation


==> anc/lean/QuadraticPi/TwoLogBaseExamples.lean <==
import QuadraticPi.TwoLogCharacterCenters
import Mathlib.Algebra.Ring.Parity

/-! The concrete independence of 2 and 3, independently of interpolation
or any irrationality-exponent estimate. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogCharacterCenters

theorem noPowerRelation_two_three : NoPowerRelation 2 3 := by
  intro p q hq heq
  by_cases hp : p ≤ 0
  · have hleft : (1:ℝ) < 2^q := one_lt_pow₀ (by norm_num) hq.ne'
    have hright : (3:ℝ)^p ≤ 1 := zpow_le_one_of_nonpos₀ (by norm_num) hp
    linarith
  · have hp0 : 0 ≤ p := le_of_lt (lt_of_not_ge hp)
    lift p to ℕ using hp0
    rw [zpow_natCast] at heq
    have hnat : (2:ℕ)^q=3^p := by exact_mod_cast heq
    have heven : Even ((2:ℕ)^q) := (show Even (2:ℕ) by decide).pow_of_ne_zero hq.ne'
    have hodd : Odd ((3:ℕ)^p) := (show Odd (3:ℕ) by decide).pow
    rw [hnat] at heven
    exact (Nat.not_even_iff_odd.mpr hodd) heven

theorem irrational_log_two_div_log_three : Irrational (Real.log 2/Real.log 3) :=
  irrational_log_ratio_of_noPowerRelation (by norm_num) (by norm_num)
    (Real.log_ne_zero_of_pos_of_ne_one (by norm_num) (by norm_num)) noPowerRelation_two_three

end QuadraticPi.TwoLogCharacterCenters


==> anc/lean/QuadraticPi/TwoLogBlowupAmple.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.NumericalAmplenessTheorem
import QuadraticPi.TwoLogUniformCurveMargin

set_option autoImplicit false
namespace QuadraticPi.TwoLogGeometry.BlowupGeometry
open OAI OAI.PiExponent
noncomputable section

theorem interpolationBundle_ample (d : GeometricData) : (interpolationBundle d).IsAmple :=
  NumericalAmpleness.isAmple_of_uniform_curve_margin (structureMap d)
    (H d) (interpolationBundle d) (H_ample d) (uniformMargin d)
    (uniformMargin_pos d) (uniform_curve_margin d)

end
end QuadraticPi.TwoLogGeometry.BlowupGeometry


==> anc/lean/QuadraticPi/TwoLogBlowupGeometry.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.BlowupProperIntegral
import OAI.NumberTheory.PiExponent.Ampleness.WeightedProjectiveAmple
import OAI.NumberTheory.PiExponent.Approximation.WeightedGeometryScale
import QuadraticPi.TwoLogGeometricData
import OAI.NumberTheory.PiExponent.Geometry.CurveMonomialMap
import QuadraticPi.TwoLogCompactJetIdeal

set_option autoImplicit false

namespace QuadraticPi.TwoLogGeometry
open OAI OAI.PiExponent TwoLogInterpolation

noncomputable section
namespace BlowupGeometry
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry
open WeightedGeometryScale
variable (d : GeometricData)

def scale : Scale d.curveDegreeWeights d.curveJetWeights :=
  chooseScale d.curveDegreeWeights d.curveJetWeights
    d.curveDegreeWeights_pos d.curveJetWeights_pos

abbrev Index := (scale d).Index
abbrev exponents : Index d → Fin (d.m+2) →₀ ℕ := (scale d).exponents
abbrev constantIndex : Index d := (scale d).constantIndex d.curveDegreeWeights_pos
abbrev coordinateIndex : Fin (d.m+2) → Index d :=
  (scale d).coordinateIndex d.curveDegreeWeights_pos
abbrev pureIndex : Fin (d.m+2) → Index d :=
  (scale d).pureIndex d.curveDegreeWeights_pos

instance index_nonempty : Nonempty (Index d) := ⟨constantIndex d⟩

abbrev compactification : Scheme := Proj (WeightedCompactification.imageGrade (R := ℂ) (exponents d))

def compactificationStructureMap : compactification d ⟶ Spec (.of ℂ) :=
  WeightedCompactification.projection (exponents d)

instance compactificationStructureMap_proper : IsProper (compactificationStructureMap d) := by
  dsimp [compactificationStructureMap]
  infer_instance

def affineChart : TwoLogJetIdeals.affineSpace d.m ⟶ compactification d :=
  WeightedCompactification.affineChartMap (exponents d) (constantIndex d)
    ((scale d).exponents_constant d.curveDegreeWeights_pos)
    (coordinateIndex d) ((scale d).exponents_coordinate d.curveDegreeWeights_pos)

instance affineChart_isOpenImmersion : IsOpenImmersion (affineChart d) := by
  dsimp [affineChart]
  infer_instance

def origin : TwoLogJetIdeals.affineSpace d.m :=
  ⟨WeightedBezout.pointIdeal (0 : Fin (d.m+2) → ℂ),inferInstance⟩

instance compactification_nonempty : Nonempty (compactification d) := ⟨affineChart d (origin d)⟩
instance compactification_isIntegral : IsIntegral (compactification d) := by infer_instance
instance compactification_isLocallyNoetherian : IsLocallyNoetherian (compactification d) :=
  LocallyOfFiniteType.isLocallyNoetherian (compactificationStructureMap d)
instance compactification_compact : CompactSpace (compactification d) :=
  QuasiCompact.compactSpace_of_compactSpace (compactificationStructureMap d)
instance compactification_isNoetherian : IsNoetherian (compactification d) := {}
instance affineChart_quasiCompact : QuasiCompact (affineChart d) := by infer_instance

theorem affineChart_over : affineChart d ≫ compactificationStructureMap d =
    TwoLogJetIdeals.structureMap d.m :=
  CurveMonomialMap.affineChartMap_projection (exponents d) (constantIndex d)
    ((scale d).exponents_constant d.curveDegreeWeights_pos)
    (coordinateIndex d) ((scale d).exponents_coordinate d.curveDegreeWeights_pos)

def hyperplane : LineBundle (compactification d) := WeightedCompactification.lineBundle (exponents d)
theorem hyperplane_ample : (hyperplane d).IsAmple :=
  WeightedCompactification.lineBundle_ample (exponents d)

def logCutoff : Fin d.m → ℕ :=
  fun i => (exists_log_cutoff d.curveJetWeights (d.curveJetWeights_pos 0)).choose i.succ

theorem logCutoff_strict (i : Fin d.m) :
    d.curveJetWeights i.succ.succ < (logCutoff d i : ℚ) * d.curveJetWeights 0 :=
  (exists_log_cutoff d.curveJetWeights (d.curveJetWeights_pos 0)).choose_spec i.succ

theorem logCutoff_strict_Z (i : Fin d.m) :
    d.curveJetWeights i.succ.succ <
      (logCutoff d i : ℚ) * d.curveJetWeights (0 : Fin (d.m+1)).succ :=
  logCutoff_strict d i

def centerIdeal : (compactification d).IdealSheafData :=
  TwoLogJetIdeals.compactIdeal (fun i => (d.slopes i : ℂ)) d.basesY d.basesZ (logCutoff d) (scale d).jetPowers (affineChart d)

theorem centerIdeal_restrict : (centerIdeal d).comap (affineChart d) =
    TwoLogJetIdeals.affineIdeal (fun i => (d.slopes i : ℂ)) d.basesY d.basesZ (logCutoff d) (scale d).jetPowers :=
  TwoLogJetIdeals.restrict_compactIdeal _ _ _ _ _ _

theorem centerIdeal_support : ((centerIdeal d).support : Set (compactification d)) =
    ⋃ j : Fin d.K, Set.range (TwoLogJetIdeals.point (d.basesY j) (d.basesZ j) ≫ affineChart d) :=
  TwoLogJetIdeals.support_compactIdeal _ d.basesY d.basesY_nonzero d.basesZ
    d.basesZ_nonzero _ _ (scale d).jetPowers_pos _
    (compactificationStructureMap d) (affineChart_over d)

theorem centerIdeal_support_finite :
    ((centerIdeal d).support : Set (compactification d)).Finite := by
  rw [centerIdeal_support]
  exact Set.finite_iUnion (fun _ => Set.finite_range _)

theorem centerIdeal_support_subset_chart :
    ((centerIdeal d).support : Set (compactification d)) ⊆ (affineChart d).opensRange := by
  rw [centerIdeal_support]
  intro x hx
  obtain ⟨j,z,rfl⟩ := Set.mem_iUnion.mp hx
  exact ⟨TwoLogJetIdeals.point (d.basesY j) (d.basesZ j) z,rfl⟩

theorem centerIdeal_coherent :
    (PiExponentSeshadri.IdealModule.closedModule (centerIdeal d)).IsFinitePresentation :=
  TwoLogJetIdeals.compactIdeal_isFinitePresentation _ _ _ _ _ _

theorem origin_ne_center (b : ℂ) (hb : b ≠ 0) (a : ℂ) :
    origin d ≠ TwoLogJetIdeals.centerPoint (m := d.m) b a := by
  intro h
  have hx : MvPolynomial.X (0 : Fin (d.m+2)) ∈ (origin d).asIdeal := by
    change MvPolynomial.aeval (0 : Fin (d.m+2) → ℂ) (MvPolynomial.X 0) = 0
    simp
  rw [h] at hx
  change MvPolynomial.aeval (fullCenter (m := d.m) b a) (MvPolynomial.X 0) = 0 at hx
  exact hb (by simpa [fullCenter] using hx)

theorem origin_avoids_center : affineChart d (origin d) ∉ (centerIdeal d).support := by
  change affineChart d (origin d) ∉ ((centerIdeal d).support : Set (compactification d))
  rw [centerIdeal_support]
  intro h
  obtain ⟨j,hj⟩ := Set.mem_iUnion.mp h
  obtain ⟨z,hz⟩ := hj
  have he : TwoLogJetIdeals.point (d.basesY j) (d.basesZ j) z = origin d :=
    (affineChart d).isOpenEmbedding.injective hz
  have hc : TwoLogJetIdeals.point (m := d.m) (d.basesY j) (d.basesZ j) z =
      TwoLogJetIdeals.centerPoint (m := d.m) (d.basesY j) (d.basesZ j) := by
    apply Set.mem_singleton_iff.mp
    erw [← TwoLogJetIdeals.range_point]
    exact ⟨z,rfl⟩
  exact origin_ne_center d _ (d.basesY_nonzero j) _ (he.symm.trans hc)

theorem centerIdeal_support_ne_top : (centerIdeal d).support ≠ ⊤ := by
  intro h
  exact origin_avoids_center d (by rw [h]; trivial)

abbrev blowup : Scheme := PiExponentSeshadri.BlowupGluing.scheme (centerIdeal d)
abbrev projection : blowup d ⟶ compactification d :=
  PiExponentSeshadri.BlowupGluing.projection (centerIdeal d)
def structureMap : blowup d ⟶ Spec (.of ℂ) := projection d ≫ compactificationStructureMap d

instance projection_proper : IsProper (projection d) := by infer_instance
instance structureMap_proper : IsProper (structureMap d) := by
  dsimp [structureMap]
  infer_instance
instance blowup_isIntegral : IsIntegral (blowup d) :=
  PiExponentSeshadri.BlowupGluing.scheme_isIntegral (centerIdeal d) (centerIdeal_support_ne_top d)
instance blowup_isLocallyNoetherian : IsLocallyNoetherian (blowup d) :=
  LocallyOfFiniteType.isLocallyNoetherian (structureMap d)
instance blowup_compact : CompactSpace (blowup d) :=
  QuasiCompact.compactSpace_of_compactSpace (structureMap d)
instance blowup_isNoetherian : IsNoetherian (blowup d) := {}

def A : LineBundle (blowup d) := (hyperplane d).pullback (projection d)
abbrev J : LineBundle (blowup d) :=
  PiExponentSeshadri.BlowupGluing.exceptionalLineBundle (centerIdeal d)
abbrev exceptionalInclusion : (J d).sheaf ⟶ structureSheaf (blowup d) :=
  PiExponentSeshadri.BlowupGluing.exceptionalInclusion (centerIdeal d)

theorem exceptional_presents :
    PresentsPullbackIdeal (centerIdeal d) (projection d) (J d) (exceptionalInclusion d) :=
  PiExponentSeshadri.BlowupGluing.exceptional_presents (centerIdeal d)

theorem isBlowup : IsBlowup (centerIdeal d) (projection d) :=
  PiExponentSeshadri.BlowupGluing.isBlowup (centerIdeal d)

abbrev affinePolynomialIdeal :=
  TwoLogJetIdeals.polynomialIdeal (fun i => (d.slopes i : ℂ)) d.basesY d.basesZ (logCutoff d) (scale d).jetPowers

theorem formalJet_packet_zero (n : ℕ) (P : TwoLogJetIdeals.coordinateRing d.m)
    (hP : P ∈ affinePolynomialIdeal d ^ n) (j : Fin d.K) :
    JetGeometry.rationalCoefficientPacket d.curveJetWeights (n * (scale d).radius)
      (TwoLogInterpolation.formalJet (fun i => (d.slopes i : ℂ)) (d.basesY j) (d.basesZ j) P) = (fun _ => (0 : ℂ)) := by
  apply TwoLogJetIdeals.formalJet_packet_zero_of_mem_polynomialIdeal_pow
    (fun i => (d.slopes i : ℂ)) d.basesY d.basesZ d.basesY_nonzero d.basesZ_nonzero
    (logCutoff d) (scale d).jetPowers d.curveJetWeights
    (fun i => (d.curveJetWeights_pos i).le) (fun i => (logCutoff_strict d i).le) (fun i => (logCutoff_strict_Z d i).le)
    (scale d).radius (fun i => ?_) n P hP j
  rw [mul_comm, (scale d).jetPowers_eq]

end BlowupGeometry

end

end QuadraticPi.TwoLogGeometry


==> anc/lean/QuadraticPi/TwoLogBlowupMargin.lean <==
import QuadraticPi.TwoLogCurveDegree
import QuadraticPi.TwoLogCurveMargin
import OAI.NumberTheory.PiExponent.Geometry.CurveNormalizedDegreeTransfer

set_option autoImplicit false

namespace QuadraticPi.TwoLogGeometry
open OAI OAI.PiExponent

noncomputable section
namespace BlowupMargin
open AlgebraicGeometry CategoryTheory
open PiExponentSeshadri.Geometry NumericalAmpleness
open BlowupGeometry CurveMargin
open MovingLogGeometry.CurveMargin
variable (d : GeometricData)

theorem uniform_margin_of_affine_curve_data
    (a : ℕ) (ha : 1 < a) (hample : (((A d).pow a).tensor (J d)).IsAmple)
    (hdata : ∀ C : IntegralCurve (blowup d),
      (¬ ∃ x : compactification d, Set.range (C.embedding ≫ projection d) ⊆ ({x} : Set _)) →
      (∃ c : C.scheme, (C.embedding ≫ projection d) c ∈ (affineChart d).opensRange) →
      Nonempty (AffineCurveDegreeData d C)) :
    ∀ C : IntegralCurve (blowup d),
      marginCoefficient a d.sigma *
          (curveDegree (structureMap d) (((A d).pow a).tensor (J d)) C : ℝ) ≤
        (curveDegree (structureMap d) ((A d).tensor (J d)) C : ℝ) := by
  classical
  intro C
  by_cases hc : ∃ x : compactification d,
      Set.range (C.embedding ≫ projection d) ⊆ ({x} : Set _)
  · obtain ⟨x,hx⟩ := hc
    exact margin_of_contracted (structureMap d) (projection d) (hyperplane d) (J d)
      a ha hample d.sigma (by exact_mod_cast d.sigma_pos) C x hx
  · by_cases hm : ∃ c : C.scheme,
        (C.embedding ≫ projection d) c ∈ (affineChart d).opensRange
    · obtain ⟨r⟩ := hdata C hc hm
      let := r.field
      let := r.algebra
      let := r.essFiniteType
      exact margin_of_actual_contact_degrees d (structureMap d) (A d) (J d)
        a ha hample C r.y r.z r.x r.coordinates_generate r.trdeg_one
        (scale d).radius (by exact_mod_cast (scale d).radius_pos)
        r.hyperplane_degree r.exceptional_degree
    · exact margin_of_image_outside_chart (structureMap d) (centerIdeal d)
        (projection d) (A d) (J d) (exceptionalInclusion d) (exceptional_presents d)
        a ha hample d.sigma (by exact_mod_cast d.sigma_pos) C (affineChart d).opensRange
        (centerIdeal_support_subset_chart d) (fun c hh => hm ⟨c,hh⟩)

theorem exists_positive_uniform_margin_of_affine_curve_data
    (a : ℕ) (ha : 1 < a) (hample : (((A d).pow a).tensor (J d)).IsAmple)
    (hdata : ∀ C : IntegralCurve (blowup d),
      (¬ ∃ x : compactification d, Set.range (C.embedding ≫ projection d) ⊆ ({x} : Set _)) →
      (∃ c : C.scheme, (C.embedding ≫ projection d) c ∈ (affineChart d).opensRange) →
      Nonempty (AffineCurveDegreeData d C)) :
    ∃ ε : ℝ, 0 < ε ∧ ∀ C : IntegralCurve (blowup d),
      ε * (curveDegree (structureMap d) (((A d).pow a).tensor (J d)) C : ℝ) ≤
        (curveDegree (structureMap d) ((A d).tensor (J d)) C : ℝ) :=
  ⟨marginCoefficient a d.sigma,marginCoefficient_pos ha (by exact_mod_cast d.sigma_pos),
    uniform_margin_of_affine_curve_data d a ha hample hdata⟩

end BlowupMargin

end

end QuadraticPi.TwoLogGeometry


==> anc/lean/QuadraticPi/TwoLogBlowupPolarization.lean <==
import QuadraticPi.TwoLogBlowupGeometry
import QuadraticPi.MovingLogGeometry.CurveMargin
import OAI.NumberTheory.PiExponent.Ampleness.BlowupAmpleTwist

set_option autoImplicit false

namespace QuadraticPi.TwoLogGeometry
open OAI OAI.PiExponent

noncomputable section
namespace BlowupGeometry
open AlgebraicGeometry CategoryTheory
open PiExponentSeshadri.Geometry NumericalAmpleness
variable (d : GeometricData)

theorem exists_ampleExponent : ∃ a : ℕ, 1 < a ∧ (((A d).pow a).tensor (J d)).IsAmple :=
  PiExponentSeshadri.BlowupGluing.exists_ample_exceptional_power_gt_one
    (centerIdeal d) (centerIdeal_support_ne_top d) (hyperplane d) (hyperplane_ample d)

def ampleExponent : ℕ := (exists_ampleExponent d).choose

theorem ampleExponent_gt_one : 1 < ampleExponent d := (exists_ampleExponent d).choose_spec.1

def H : LineBundle (blowup d) := ((A d).pow (ampleExponent d)).tensor (J d)

theorem H_ample : (H d).IsAmple := (exists_ampleExponent d).choose_spec.2

def interpolationBundle : LineBundle (blowup d) := (A d).tensor (J d)

def uniformMargin : ℝ := QuadraticPi.MovingLogGeometry.CurveMargin.marginCoefficient (ampleExponent d) d.sigma

theorem uniformMargin_pos : 0 < uniformMargin d :=
  QuadraticPi.MovingLogGeometry.CurveMargin.marginCoefficient_pos (ampleExponent_gt_one d)
    (by exact_mod_cast d.sigma_pos)

end BlowupGeometry
end
end QuadraticPi.TwoLogGeometry


==> anc/lean/QuadraticPi/TwoLogBranchColength.lean <==
import QuadraticPi.TwoLogTruncatedBranchContact
import QuadraticPi.TwoLogDVRBranch
import OAI.NumberTheory.PiExponent.Analysis.LogarithmicContactIdeal

/-! Local colength equals the actual two-logarithm branch contact. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogBranchColength
open OAI.PiExponent TwoLogInterpolation

variable {A : Type*} [CommRing A] [Algebra ℂ A]

def truncatedCoordinates {m : ℕ} (r : Fin m → ℂ) (b a : ℂ)
    (x : Fin (m+2) → A) (T : Fin m → ℕ) : Fin (m+2) → A :=
  Fin.cases (algebraMap ℂ A b⁻¹ * x 0 - 1)
    (Fin.cases (algebraMap ℂ A a⁻¹ * x (0 : Fin (m+1)).succ - 1)
      (fun i => x i.succ.succ -
        Polynomial.aeval (algebraMap ℂ A a⁻¹ * x (0 : Fin (m+1)).succ - 1)
          (PowerSeries.trunc (T i) (PowerSeries.log ℂ)) +
        algebraMap ℂ A (r i) *
          Polynomial.aeval (algebraMap ℂ A b⁻¹ * x 0 - 1)
            (PowerSeries.trunc (T i) (PowerSeries.log ℂ))))

def logarithmicIdeal {m : ℕ} (r : Fin m → ℂ) (b a : ℂ)
    (x : Fin (m+2) → A) (T : Fin m → ℕ) (e : Fin (m+2) → ℕ) : Ideal A :=
  Ideal.span (Set.range (fun i => truncatedCoordinates r b a x T i ^ e i))

variable [IsDomain A] [IsDiscreteValuationRing A]
    [Algebra.IsIntegral ℂ (IsLocalRing.ResidueField A)]

theorem expansion_truncatedCoordinates {m : ℕ}
    (r : Fin m → ℂ) (b a : ℂ) (hb : b ≠ 0) (ha : a ≠ 0)
    (x : Fin (m+2) → A) (T : Fin m → ℕ)
    (hcenter : ∀ i, CurveLocalOrder.residueAugmentation ℂ A (x i) = fullCenter b a i) :
    (fun i => DVRBranch.expansion ℂ A (truncatedCoordinates r b a x T i)) =
      TwoLogTruncatedBranchContact.truncatedBranchCoordinates r b a
        (fun i => DVRBranch.expansion ℂ A (x i)) T := by
  have hc := TwoLogDVRBranch.coordinates_centered r b a hb ha x hcenter
  have hY := PowerSeries.HasSubst.of_constantCoeff_zero' (hc 0)
  have hZ := PowerSeries.HasSubst.of_constantCoeff_zero' (hc (0 : Fin (m+1)).succ)
  simp only [TwoLogDVRBranch.coordinates, branchCoordinates_Y, branchCoordinates_Z] at hY hZ
  funext i
  refine Fin.cases ?_ (fun j => Fin.cases ?_ (fun j => ?_) j) i
  · simp [truncatedCoordinates, TwoLogTruncatedBranchContact.truncatedBranchCoordinates]
  · simp only [truncatedCoordinates, TwoLogTruncatedBranchContact.truncatedBranchCoordinates,
      Fin.cases_succ, Fin.cases_zero, map_sub, map_mul, map_one, AlgHom.commutes]
    rfl
  · simp only [truncatedCoordinates, TwoLogTruncatedBranchContact.truncatedBranchCoordinates,
      Fin.cases_succ, Fin.cases_zero, map_add, map_sub, map_mul, map_one, AlgHom.commutes,
      LogarithmicContactIdeal.expansion_polynomial_aeval]
    rw [PowerSeries.subst_coe hY, PowerSeries.subst_coe hZ]
    rfl

theorem truncatedCoordinates_nonzero {m : ℕ}
    (r : Fin m → ℂ) (b a : ℂ) (hb : b ≠ 0) (ha : a ≠ 0)
    (x : Fin (m+2) → A)
    (hcenter : ∀ i, CurveLocalOrder.residueAugmentation ℂ A (x i) = fullCenter b a i)
    (hnc : ∃ i, x i ≠ algebraMap ℂ A (fullCenter b a i))
    (v : Fin (m+2) → ℚ) (hv : ∀ i, 0 < v i) (T : Fin m → ℕ)
    (hT : ∀ i, v i.succ.succ < (T i : ℚ) * v 0 ∧
      v i.succ.succ < (T i : ℚ) * v (0 : Fin (m+1)).succ) :
    ∃ i, truncatedCoordinates r b a x T i ≠ 0 := by
  have hn := TwoLogTruncatedBranchContact.truncatedBranchCoordinates_not_all_zero
    r b a hb ha (fun i => DVRBranch.expansion ℂ A (x i))
    (fun i => by rw [DVRBranch.expansion_constantCoeff]; exact hcenter i)
    (TwoLogDVRBranch.coordinates_nonzero r b a hb ha x hnc) v hv T hT
  rw [← expansion_truncatedCoordinates r b a hb ha x T hcenter] at hn
  obtain ⟨i, hi⟩ := hn
  refine ⟨i, fun hz => hi ?_⟩
  change DVRBranch.expansion ℂ A (truncatedCoordinates r b a x T i) = 0
  rw [hz, map_zero]

theorem truncated_contact_eq {m : ℕ}
    (r : Fin m → ℂ) (b a : ℂ) (hb : b ≠ 0) (ha : a ≠ 0)
    (x : Fin (m+2) → A)
    (hcenter : ∀ i, CurveLocalOrder.residueAugmentation ℂ A (x i) = fullCenter b a i)
    (hnc : ∃ i, x i ≠ algebraMap ℂ A (fullCenter b a i))
    (v : Fin (m+2) → ℚ) (hv : ∀ i, 0 < v i) (T : Fin m → ℕ)
    (hT : ∀ i, v i.succ.succ < (T i : ℚ) * v 0 ∧
      v i.succ.succ < (T i : ℚ) * v (0 : Fin (m+1)).succ) :
    BranchContactIdeal.contact v (truncatedCoordinates r b a x T)
      (truncatedCoordinates_nonzero r b a hb ha x hcenter hnc v hv T hT) =
        TwoLogDVRBranch.contact r b a hb ha x hnc v := by
  unfold BranchContactIdeal.contact TwoLogDVRBranch.contact
  trans BranchContact.contact v
    (TwoLogTruncatedBranchContact.truncatedBranchCoordinates r b a
      (fun i => DVRBranch.expansion ℂ A (x i)) T)
    (TwoLogTruncatedBranchContact.truncatedBranchCoordinates_not_all_zero r b a hb ha _
      (fun i => by rw [DVRBranch.expansion_constantCoeff]; exact hcenter i)
      (TwoLogDVRBranch.coordinates_nonzero r b a hb ha x hnc) v hv T hT)
  · apply LogarithmicContactIdeal.branchContact_congr
    exact expansion_truncatedCoordinates r b a hb ha x T hcenter
  · exact TwoLogTruncatedBranchContact.contact_truncatedBranchCoordinates_eq r b a hb ha _
      (fun i => by rw [DVRBranch.expansion_constantCoeff]; exact hcenter i)
      (TwoLogDVRBranch.coordinates_nonzero r b a hb ha x hnc) v hv T hT

theorem logarithmicIdeal_colength_eq_contact {m : ℕ}
    (r : Fin m → ℂ) (b a : ℂ) (hb : b ≠ 0) (ha : a ≠ 0)
    (x : Fin (m+2) → A)
    (hcenter : ∀ i, CurveLocalOrder.residueAugmentation ℂ A (x i) = fullCenter b a i)
    (hnc : ∃ i, x i ≠ algebraMap ℂ A (fullCenter b a i))
    (v : Fin (m+2) → ℚ) (hv : ∀ i, 0 < v i) (T : Fin m → ℕ)
    (hT : ∀ i, v i.succ.succ < (T i : ℚ) * v 0 ∧
      v i.succ.succ < (T i : ℚ) * v (0 : Fin (m+1)).succ)
    (R : ℚ) (e : Fin (m+2) → ℕ) (he : ∀ i, v i * (e i : ℚ) = R) :
    ((Module.length A (A ⧸ logarithmicIdeal r b a x T e)).toNat : ℚ) =
      R * TwoLogDVRBranch.contact r b a hb ha x hnc v := by
  change ((Module.length A (A ⧸ BranchContactIdeal.powerIdeal
    (truncatedCoordinates r b a x T) e)).toNat : ℚ) = _
  rw [BranchContactIdeal.colength_eq_contact v hv _
    (truncatedCoordinates_nonzero r b a hb ha x hcenter hnc v hv T hT) R e he,
    truncated_contact_eq r b a hb ha x hcenter hnc v hv T hT]

theorem logarithmicIdeal_colength_ne_top {m : ℕ}
    (r : Fin m → ℂ) (b a : ℂ) (hb : b ≠ 0) (ha : a ≠ 0)
    (x : Fin (m+2) → A)
    (hcenter : ∀ i, CurveLocalOrder.residueAugmentation ℂ A (x i) = fullCenter b a i)
    (hnc : ∃ i, x i ≠ algebraMap ℂ A (fullCenter b a i))
    (v : Fin (m+2) → ℚ) (hv : ∀ i, 0 < v i) (T : Fin m → ℕ)
    (hT : ∀ i, v i.succ.succ < (T i : ℚ) * v 0 ∧
      v i.succ.succ < (T i : ℚ) * v (0 : Fin (m+1)).succ)
    (R : ℚ) (e : Fin (m+2) → ℕ) (he : ∀ i, v i * (e i : ℚ) = R) :
    Module.length A (A ⧸ logarithmicIdeal r b a x T e) ≠ ⊤ := by
  obtain ⟨i, hi, heq, _⟩ := BranchContactIdeal.exists_generator_colength_eq_contact
    v hv (truncatedCoordinates r b a x T)
    (truncatedCoordinates_nonzero r b a hb ha x hcenter hnc v hv T hT) R e he
  change Module.length A (A ⧸ BranchContactIdeal.powerIdeal
    (truncatedCoordinates r b a x T) e) ≠ ⊤
  rw [heq]
  exact CurveLocalOrder.principal_colength_ne_top (pow_ne_zero _ hi)

end QuadraticPi.TwoLogBranchColength


==> anc/lean/QuadraticPi/TwoLogCenterIdentification.lean <==
import OAI.NumberTheory.PiExponent.Geometry.PlaceCenteredBranch
import QuadraticPi.TwoLogCompactJetIdeal

namespace QuadraticPi.TwoLogJetIdeals

noncomputable section
open OAI OAI.PiExponent CategoryTheory AlgebraicGeometry
open TwoLogInterpolation
open CurveValuationCenter PlaceValuationRing

variable {E : Type} [Field E] [Algebra ℂ E]

theorem centered_of_closedPoint_eq {m : ℕ} (p : NormalizedPlace ℂ E)
    (z : Fin (m+2) → E) (b a : ℂ)
    {X : Scheme} (j : affineSpace m ⟶ X) [IsOpenImmersion j]
    (q : Spec (CommRingCat.of (ring p)) ⟶ X)
    (hgeneric : Spec.map (CommRingCat.ofHom (algebraMap (ring p) E)) ≫ q =
      Spec.map (CommRingCat.ofHom (MvPolynomial.aeval z).toRingHom) ≫ j)
    (hclosed : q (IsLocalRing.closedPoint (ring p)) = j (centerPoint b a)) :
    CurveCenters.Centered z (fullCenter b a) p := by
  have hr : Set.range q ⊆ Set.range j := by
    rintro _ ⟨y, rfl⟩
    exact ((IsLocalRing.specializes_closedPoint y).map q.continuous).mem_open
      j.isOpenEmbedding.isOpen_range (hclosed ▸ Set.mem_range_self (centerPoint b a))
  let g := IsOpenImmersion.lift j q hr
  have hg : g ≫ j = q := IsOpenImmersion.lift_fac j q hr
  let φ : coordinateRing m →+* ring p := (Spec.preimage g).hom
  have hgφ : Spec.map (CommRingCat.ofHom φ) = g := Spec.map_preimage g
  have hcomp : CommRingCat.ofHom φ ≫ CommRingCat.ofHom (algebraMap (ring p) E) =
      CommRingCat.ofHom (MvPolynomial.aeval z).toRingHom := by
    apply Spec.map_injective
    rw [Spec.map_comp, hgφ]
    apply (cancel_mono j).mp
    rw [Category.assoc, hg]
    exact hgeneric
  have hgc : g (IsLocalRing.closedPoint (ring p)) = centerPoint b a := by
    apply j.isOpenEmbedding.injective
    change (g ≫ j) (IsLocalRing.closedPoint (ring p)) = _
    rw [hg, hclosed]
  have hcomap : PrimeSpectrum.comap φ (IsLocalRing.closedPoint (ring p)) =
      centerPoint b a := by
    change (Spec.map (CommRingCat.ofHom φ)) (IsLocalRing.closedPoint (ring p)) = _
    rw [hgφ, hgc]
  intro i
  let P : coordinateRing m := MvPolynomial.X i - MvPolynomial.C (fullCenter b a i)
  have hmem : φ P ∈ IsLocalRing.maximalIdeal (ring p) := by
    change P ∈ (PrimeSpectrum.comap φ (IsLocalRing.closedPoint (ring p))).asIdeal
    rw [hcomap]
    change P ∈ WeightedBezout.pointIdeal (fullCenter b a)
    rw [WeightedBezout.mem_pointIdeal]
    simp [P]
  have hpos := p.valuation.toValuation.mem_maximalIdeal_iff.mp hmem
  have heval := congrArg
    (fun f : CommRingCat.of (coordinateRing m) ⟶ CommRingCat.of E => f P) hcomp
  change algebraMap (ring p) E (φ P) = MvPolynomial.aeval z P at heval
  change 0 < p.valuation (algebraMap (ring p) E (φ P)) at hpos
  rw [heval] at hpos
  simpa [P, fullCenter] using hpos



end

end QuadraticPi.TwoLogJetIdeals


==> anc/lean/QuadraticPi/TwoLogCharacterCenters.lean <==
import QuadraticPi.TwoLogInterpolation
import Mathlib.NumberTheory.Real.Irrational
import Mathlib.Analysis.SpecialFunctions.Log.Basic

/-! Actual geometric centers for the two-logarithm interpolation problem.
For positive real bases, absence of an integer power relation is equivalent
to irrationality of the logarithm ratio (with nonzero denominator logarithm).
It also implies the exact rational-character separation required by the
two-torus interface. No interpolation assertion is used here. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogCharacterCenters

def NoPowerRelation (a b : ℝ) : Prop :=
  ∀ (p : ℤ) (q : ℕ), 0 < q → a^q ≠ b^p

theorem irrational_log_ratio_of_noPowerRelation {a b : ℝ}
    (ha : 0 < a) (hb : 0 < b) (hlogb : Real.log b ≠ 0)
    (h : NoPowerRelation a b) : Irrational (Real.log a / Real.log b) := by
  rintro ⟨r, hr⟩
  apply h r.num r.den r.pos
  apply Real.log_injOn_pos (pow_pos ha _) (zpow_pos hb _)
  rw [Real.log_pow, Real.log_zpow]
  have hden : (r.den : ℝ) ≠ 0 := by exact_mod_cast (Nat.ne_zero_of_lt r.pos)
  rw [Rat.cast_def] at hr
  have hcross := (div_eq_div_iff hden hlogb).mp hr
  nlinarith

theorem noPowerRelation_of_irrational_log_ratio {a b : ℝ}
    (hlogb : Real.log b ≠ 0) (h : Irrational (Real.log a / Real.log b)) :
    NoPowerRelation a b := by
  intro p q hq heq
  have hl := congrArg Real.log heq
  rw [Real.log_pow, Real.log_zpow] at hl
  have hqr : (q : ℝ) ≠ 0 := by exact_mod_cast (Nat.ne_zero_of_lt hq)
  apply h.ne_rational p q
  push_cast
  apply (div_eq_div_iff hlogb hqr).mpr
  nlinarith

theorem irrational_log_ratio_iff {a b : ℝ}
    (ha : 0 < a) (hb : 0 < b) (hlogb : Real.log b ≠ 0) :
    Irrational (Real.log a / Real.log b) ↔ NoPowerRelation a b :=
  ⟨noPowerRelation_of_irrational_log_ratio hlogb,
    irrational_log_ratio_of_noPowerRelation ha hb hlogb⟩

theorem character_ne_one {a b : ℝ} (hb : 0 < b)
    (h : NoPowerRelation a b) (r : ℚ) : a^r.den / b^r.num ≠ 1 := by
  intro heq
  apply h r.num r.den r.pos
  exact (div_eq_one_iff_eq (ne_of_gt (zpow_pos hb _))).mp heq

theorem character_power {a b : ℝ} (r : ℚ) (j : ℕ) :
    (a^j)^r.den / (b^j)^r.num = (a^r.den / b^r.num)^j := by
  rw [div_pow, ← pow_mul, Nat.mul_comm j r.den, pow_mul]
  congr 1
  rw [← zpow_natCast, ← zpow_mul, mul_comm, zpow_mul, zpow_natCast]

theorem real_character_injective {a b : ℝ} (ha : 0 < a) (hb : 0 < b)
    (h : NoPowerRelation a b) (r : ℚ) :
    Function.Injective (fun j : ℕ => (a^j)^r.den / (b^j)^r.num) := by
  intro j k hjk
  simp only [character_power] at hjk
  exact pow_right_injective₀ (div_pos (pow_pos ha _) (zpow_pos hb _))
    (character_ne_one hb h r) hjk

theorem characterDistinct_geometric {m K : ℕ} {a b : ℝ}
    (ha : 0 < a) (hb : 0 < b) (h : NoPowerRelation a b) (r : Fin m → ℚ) :
    TwoLogInterpolation.CharacterDistinct r
      (fun j : Fin K => (b : ℂ)^j.val) (fun j : Fin K => (a : ℂ)^j.val) := by
  intro i j k hjk
  apply Fin.ext
  apply real_character_injective ha hb h (r i)
  change ((a : ℂ)^j.val)^(r i).den / ((b : ℂ)^j.val)^(r i).num =
    ((a : ℂ)^k.val)^(r i).den / ((b : ℂ)^k.val)^(r i).num at hjk
  apply Complex.ofReal_injective
  simpa only [Complex.ofReal_div, Complex.ofReal_pow, Complex.ofReal_zpow] using hjk

theorem geometric_centers_nonzero {K : ℕ} {a : ℝ} (ha : 0 < a) :
    ∀ j : Fin K, (a : ℂ)^j.val ≠ 0 := by
  intro j
  exact pow_ne_zero _ (Complex.ofReal_ne_zero.mpr ha.ne')

end QuadraticPi.TwoLogCharacterCenters


==> anc/lean/QuadraticPi/TwoLogCharacterFiberBranch.lean <==
import QuadraticPi.TwoLogCharacterFiberField
import QuadraticPi.TwoLogFormalCharacter
import OAI.NumberTheory.PiExponent.Jets.DVRBranchJet

/-! Actual centered DVR expansions on a rational-character fibre, and
comparison of contacts after deleting coordinates and nonzero rescaling. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogCharacterFiber
open OAI OAI.PiExponent
open scoped BigOperators

theorem logOf_integer_cleared (Y Z : PowerSeries ℂ)
    (hY : PowerSeries.constantCoeff Y=1) (hZ : PowerSeries.constantCoeff Z=1)
    (p : ℤ) (q : ℕ) (hq : 0 < q)
    (hchar : Z^q*Y^(-p).toNat=Y^p.toNat) :
    PowerSeries.logOf Z=((p:ℂ)/(q:ℂ)) • PowerSeries.logOf Y := by
  cases p with
  | ofNat n =>
      have hh : Z^q=Y^n := by simpa using hchar
      simpa only [Int.ofNat_eq_natCast, Int.cast_natCast] using
        TwoLogFormalCharacter.logOf_eq_smul_of_pow_eq Y Z hY hZ n q hq hh
  | negSucc n =>
      have hh : Z^q*Y^(n+1)=1 := by simpa using hchar
      simpa only [Int.cast_negSucc, Nat.cast_add, Nat.cast_one, neg_div] using
        TwoLogFormalCharacter.logOf_eq_neg_smul_of_pow_mul_eq_one Y Z hY hZ (n+1) q hq hh

section DVR
variable {A E : Type*} [CommRing A] [IsDomain A] [IsDiscreteValuationRing A]
    [Algebra ℂ A] [Algebra.IsIntegral ℂ (IsLocalRing.ResidueField A)]
    [Field E] [Algebra A E] [Algebra ℂ E] [IsScalarTower ℂ A E]

def normalizedExpansion (b : ℂ) (y : A) : PowerSeries ℂ :=
  DVRBranch.expansion ℂ A (algebraMap ℂ A b⁻¹*y)

theorem normalizedExpansion_eq (b : ℂ) (y : A) :
    normalizedExpansion b y = PowerSeries.C b⁻¹*DVRBranch.expansion ℂ A y := by
  rw [normalizedExpansion, map_mul, AlgHom.commutes]
  rfl

theorem normalizedExpansion_constantCoeff (b : ℂ) (hb : b ≠ 0) (y : A)
    (hy : CurveLocalOrder.residueAugmentation ℂ A y=b) :
    PowerSeries.constantCoeff (normalizedExpansion b y)=1 := by
  simp only [normalizedExpansion, DVRBranch.expansion_constantCoeff,
    map_mul, CurveLocalOrder.residueAugmentation_algebraMap, hy, inv_mul_cancel₀ hb]

theorem normalizedExpansion_character (hAE : Function.Injective (algebraMap A E))
    (y z : A) (hy : algebraMap A E y ≠ 0)
    (b a : ℂ) (hb : b ≠ 0) (ha : a ≠ 0) (p : ℤ) (q : ℕ)
    (hchar : (algebraMap A E z)^q/(algebraMap A E y)^p =
      algebraMap ℂ E (a^q/b^p)) :
    (normalizedExpansion a z)^q*(normalizedExpansion b y)^(-p).toNat =
      (normalizedExpansion b y)^p.toNat := by
  let Y : A := algebraMap ℂ A b⁻¹*y
  let Z : A := algebraMap ℂ A a⁻¹*z
  have hY : algebraMap A E Y = algebraMap A E y/algebraMap ℂ E b := by
    simp only [Y,map_mul,←IsScalarTower.algebraMap_apply ℂ A E,map_inv₀,div_eq_mul_inv]
    ring
  have hZ : algebraMap A E Z = algebraMap A E z/algebraMap ℂ E a := by
    simp only [Z,map_mul,←IsScalarTower.algebraMap_apply ℂ A E,map_inv₀,div_eq_mul_inv]
    ring
  have hnorm := normalized_character_eq_one (algebraMap A E y) (algebraMap A E z)
    hy b a hb ha p q hchar
  rw [←hY,←hZ] at hnorm
  have hYn : algebraMap A E Y ≠ 0 := by
    rw [hY]
    exact div_ne_zero hy ((map_ne_zero_iff _ (algebraMap ℂ E).injective).mpr hb)
  have hfield : (algebraMap A E Z)^q*(algebraMap A E Y)^(-p).toNat =
      (algebraMap A E Y)^p.toNat := by
    cases p with
    | ofNat n =>
        simp only [Int.ofNat_eq_natCast,zpow_natCast,Int.toNat_natCast,
          Int.toNat_neg_natCast,pow_zero,mul_one] at hnorm ⊢
        exact (div_eq_one_iff_eq (pow_ne_zero n hYn)).mp hnorm
    | negSucc n => simpa only [zpow_negSucc,div_inv_eq_mul,Int.neg_negSucc,
        Int.toNat_natCast,Int.toNat_negSucc,pow_zero] using hnorm
  have hlocal : Z^q*Y^(-p).toNat=Y^p.toNat := by
    apply hAE
    simpa only [map_mul,map_pow] using hfield
  have he := congrArg (DVRBranch.expansion ℂ A) hlocal
  simpa only [map_mul,map_pow,normalizedExpansion,Y,Z] using he

theorem normalizedExpansion_log (hAE : Function.Injective (algebraMap A E))
    (y z : A) (hy : algebraMap A E y ≠ 0)
    (b a : ℂ) (hb : b ≠ 0) (ha : a ≠ 0)
    (hry : CurveLocalOrder.residueAugmentation ℂ A y=b)
    (hrz : CurveLocalOrder.residueAugmentation ℂ A z=a)
    (p : ℤ) (q : ℕ) (hq : 0 < q)
    (hchar : (algebraMap A E z)^q/(algebraMap A E y)^p =
      algebraMap ℂ E (a^q/b^p)) :
    PowerSeries.logOf (normalizedExpansion a z) =
      ((p:ℂ)/(q:ℂ)) • PowerSeries.logOf (normalizedExpansion b y) :=
  logOf_integer_cleared _ _ (normalizedExpansion_constantCoeff b hb y hry)
    (normalizedExpansion_constantCoeff a ha z hrz) p q hq
    (normalizedExpansion_character hAE y z hy b a hb ha p q hchar)

theorem normalizedExpansion_log_rat (hAE : Function.Injective (algebraMap A E))
    (y z : A) (hy : algebraMap A E y ≠ 0)
    (b a : ℂ) (hb : b ≠ 0) (ha : a ≠ 0)
    (hry : CurveLocalOrder.residueAugmentation ℂ A y=b)
    (hrz : CurveLocalOrder.residueAugmentation ℂ A z=a)
    (r : ℚ) (hchar : (algebraMap A E z)^r.den/(algebraMap A E y)^r.num =
      algebraMap ℂ E (a^r.den/b^r.num)) :
    PowerSeries.logOf (normalizedExpansion a z) =
      (r:ℂ) • PowerSeries.logOf (normalizedExpansion b y) := by
  simpa only [Rat.cast_def] using
    normalizedExpansion_log hAE y z hy b a hb ha hry hrz r.num r.den r.pos hchar
end DVR

theorem order_smul_eq (c : ℂ) (hc : c ≠ 0) (f : PowerSeries ℂ) :
    (c • f).order=f.order := by
  apply le_antisymm
  · have hh := PowerSeries.le_order_smul (a := c⁻¹) (φ := c • f)
    simpa only [smul_smul,inv_mul_cancel₀ hc,one_smul] using hh
  · exact PowerSeries.le_order_smul

theorem contact_le_projected {ι κ : Type*} [Fintype ι] [Fintype κ]
    (v : ι → ℚ) (u : κ → ℚ) (a : ι → PowerSeries ℂ) (b : κ → PowerSeries ℂ)
    (ha : ∃ i, a i ≠ 0) (hb : ∃ j, b j ≠ 0)
    (e : κ → ι) (c : κ → ℂ) (hc : ∀ j,c j ≠ 0)
    (hw : ∀ j,u j=v (e j)) (he : ∀ j,a (e j)=c j • b j) :
    BranchContact.contact v a ha ≤ BranchContact.contact u b hb := by
  obtain ⟨j,hj,hattain⟩ := BranchContact.exists_attains u b hb
  have haj : a (e j) ≠ 0 := by rw [he j]; exact smul_ne_zero (hc j) hj
  have hh := BranchContact.contact_le v a ha (e j) haj
  rw [he j,order_smul_eq _ (hc j),←hw j] at hh
  exact hh.trans_eq hattain.symm

theorem affine_branch_eq_scaled (X LY LZ : PowerSeries ℂ) (ri rl : ℂ)
    (hne : ri-rl ≠ 0) (hlog : LZ=ri • LY) :
    X-LZ+rl • LY = (ri-rl) • ((ri-rl)⁻¹ • X-LY) := by
  rw [hlog,smul_sub,smul_smul,mul_inv_cancel₀ hne,one_smul,sub_smul]
  abel

theorem branch_contact_le_projected {m : ℕ} (Y Z : PowerSeries ℂ)
    (X : Fin (m+1) → PowerSeries ℂ) (r : Fin (m+1) → ℚ)
    (hr : Function.Injective r) (i : Fin (m+1))
    (v : Fin (m+3) → ℚ)
    (hlog : PowerSeries.logOf Z=(r i:ℂ) • PowerSeries.logOf Y)
    (hfull : ∃ j : Fin (m+3), (Fin.cases (Y-1) (Fin.cases (Z-1)
      (fun l => X l-PowerSeries.logOf Z+(r l:ℂ) • PowerSeries.logOf Y)) j) ≠ (0 : PowerSeries ℂ))
    (hproj : ∃ j : Fin (m+1), (Fin.cases (Y-1)
      (fun l => ((r i-r (i.succAbove l):ℂ)⁻¹) • X (i.succAbove l)-PowerSeries.logOf Y) j) ≠ (0 : PowerSeries ℂ)) :
    BranchContact.contact v (Fin.cases (Y-1) (Fin.cases (Z-1)
      (fun l => X l-PowerSeries.logOf Z+(r l:ℂ) • PowerSeries.logOf Y))) hfull ≤
    BranchContact.contact (fun j => v (TwoLogDeletionSeparation.deletionIndex i j))
      (Fin.cases (Y-1) (fun l => ((r i-r (i.succAbove l):ℂ)⁻¹) •
        X (i.succAbove l)-PowerSeries.logOf Y)) hproj := by
  apply contact_le_projected v _ _ _ hfull hproj
    (TwoLogDeletionSeparation.deletionIndex i)
    (Fin.cases 1 (fun l => (r i-r (i.succAbove l):ℂ)))
  · intro j
    exact Fin.cases one_ne_zero (fun l => rational_difference_scale_nonzero r hr i l) j
  · intro j
    rfl
  · intro j
    cases j using Fin.cases with
    | zero => simp
    | succ j =>
        exact affine_branch_eq_scaled (X (i.succAbove j)) (PowerSeries.logOf Y)
          (PowerSeries.logOf Z) (r i) (r (i.succAbove j))
          (rational_difference_scale_nonzero r hr i j) hlog

end QuadraticPi.TwoLogCharacterFiber


==> anc/lean/QuadraticPi/TwoLogCharacterFiberField.lean <==
import QuadraticPi.TwoLogCharacterCenters
import QuadraticPi.TwoLogDeletionSeparation
import OAI.NumberTheory.PiExponent.Geometry.PlaceCenteredBranch

/-! Exact field and residue identities on an exceptional rational-character
fibre. All coordinates and normalized places remain in the ambient field. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogCharacterFiber
open OAI OAI.PiExponent
open CurveValuationCenter CurveCenters PlaceValuationRing

section Residue
variable {A E : Type*} [CommRing A] [Field E] [Algebra ℂ A] [Algebra ℂ E]
    [Algebra A E] [IsScalarTower ℂ A E]

theorem character_residue (phi : A →+* ℂ) (hphiC : ∀ c, phi (algebraMap ℂ A c) = c)
    (hAE : Function.Injective (algebraMap A E)) (y z : A)
    (hy : algebraMap A E y ≠ 0) (p : ℤ) (q : ℕ) (c : ℂ)
    (hphi : phi y ≠ 0)
    (hchar : (algebraMap A E z)^q / (algebraMap A E y)^p = algebraMap ℂ E c) :
    (phi z)^q/(phi y)^p = c := by
  cases p with
  | ofNat n =>
      simp only [Int.ofNat_eq_natCast, zpow_natCast] at hchar ⊢
      have he := (div_eq_iff (pow_ne_zero _ hy)).mp hchar
      have hlocal : z^q = algebraMap ℂ A c*y^n := by
        apply hAE
        simpa only [map_pow, map_mul, ← IsScalarTower.algebraMap_apply ℂ A E] using he
      have hres := congrArg phi hlocal
      apply (div_eq_iff (pow_ne_zero _ hphi)).mpr
      simpa only [map_pow, map_mul, hphiC] using hres
  | negSucc n =>
      simp only [zpow_negSucc, div_inv_eq_mul] at hchar ⊢
      have hlocal : z^q*y^(n+1) = algebraMap ℂ A c := by
        apply hAE
        simpa only [map_pow, map_mul, ← IsScalarTower.algebraMap_apply ℂ A E] using hchar
      have hres := congrArg phi hlocal
      simpa only [map_pow, map_mul, hphiC] using hres
end Residue

variable {E : Type*} [Field E] [Algebra ℂ E]

theorem character_value_at_center {ι : Type*} (u : ι → E) (cent : ι → ℂ)
    (iy iz : ι) (P : NormalizedPlace ℂ E)
    [Algebra.IsIntegral ℂ (IsLocalRing.ResidueField (ring P))]
    (hc : CurveCenters.Centered u cent P) (hy : u iy ≠ 0) (hb : cent iy ≠ 0)
    (p : ℤ) (q : ℕ) (c : ℂ)
    (hchar : (u iz)^q/(u iy)^p = algebraMap ℂ E c) :
    (cent iz)^q/(cent iy)^p = c := by
  have hh := character_residue (CurveLocalOrder.residueAugmentation ℂ (ring P))
    (fun c => CurveLocalOrder.residueAugmentation_algebraMap ℂ (ring P) c)
    (IsFractionRing.injective (ring P) E)
    (PlaceCenteredBranch.lift P u cent hc iy) (PlaceCenteredBranch.lift P u cent hc iz)
    hy p q c (by simpa only [PlaceCenteredBranch.lift_residue] using hb) hchar
  simpa only [PlaceCenteredBranch.lift_residue] using hh

theorem character_center_unique {ι J : Type*} (u : ι → E) (cent : J → ι → ℂ)
    (iy iz : ι) (p : ℤ) (q : ℕ) (c : ℂ) (hy : u iy ≠ 0)
    (hb : ∀ j, cent j iy ≠ 0)
    (hsep : Function.Injective (fun j => (cent j iz)^q/(cent j iy)^p))
    (hchar : (u iz)^q/(u iy)^p = algebraMap ℂ E c)
    (P Q : NormalizedPlace ℂ E)
    [Algebra.IsIntegral ℂ (IsLocalRing.ResidueField (ring P))]
    [Algebra.IsIntegral ℂ (IsLocalRing.ResidueField (ring Q))]
    (j k : J) (hj : CurveCenters.Centered u (cent j) P)
    (hk : CurveCenters.Centered u (cent k) Q) : j = k := by
  apply hsep
  exact (character_value_at_center u (cent j) iy iz P hj hy (hb j) p q c hchar).trans
    (character_value_at_center u (cent k) iy iz Q hk hy (hb k) p q c hchar).symm

theorem algebraic_second_of_character (y z : E) (hy : y ≠ 0)
    (p : ℤ) (q : ℕ) (hq : 0 < q) (c : ℂ)
    (hchar : z^q/y^p = algebraMap ℂ E c) (halg : IsAlgebraic ℂ y) :
    IsAlgebraic ℂ z := by
  obtain ⟨d, hd⟩ := CurveContactSum.exists_constant_of_isAlgebraic y halg
  have he := (div_eq_iff (zpow_ne_zero _ hy)).mp hchar
  have hz : z^q = algebraMap ℂ E (c*d^p) := by
    rw [map_mul, map_zpow₀, hd]
    exact he
  exact IsAlgebraic.of_pow hq (by rw [hz]; exact isAlgebraic_algebraMap _)

/-- Delete the second torus and one affine coordinate, and rescale the
remaining affine coordinates by arbitrary nonzero constants. -/
def projectedCoordinates {m : ℕ} (y : E) (x : Fin (m+1) → E)
    (i : Fin (m+1)) (scale : Fin m → ℂ) : Fin (m+1) → E :=
  Fin.cases y (fun j => x (i.succAbove j)/algebraMap ℂ E (scale j))

theorem centered_projected {m : ℕ} (y z : E) (x : Fin (m+1) → E)
    (i : Fin (m+1)) (scale : Fin m → ℂ) (hscale : ∀ j, scale j ≠ 0)
    (b a : ℂ) (P : NormalizedPlace ℂ E)
    (hc : CurveCenters.Centered (Fin.cases y (Fin.cases z x))
      (Fin.cases b (Fin.cases a (fun _ => 0))) P) :
    CurveCenters.Centered (projectedCoordinates y x i scale)
      (Fin.cases b (fun _ => 0)) P := by
  intro j
  cases j using Fin.cases with
  | zero => exact hc 0
  | succ j =>
      have hh := hc (i.succAbove j).succ.succ
      simp only [Fin.cases_succ, map_zero, sub_zero] at hh
      change 0 < P.valuation (x (i.succAbove j)/algebraMap ℂ E (scale j)-algebraMap ℂ E 0)
      rw [map_zero, sub_zero, AddValuation.map_div,
        CurveProductFormula.valuation_constant_eq_zero P _ (hscale j), sub_zero]
      exact hh

theorem constant_affine_eq_zero {m : ℕ} (y z : E) (x : Fin m → E)
    (b a : ℂ) (P : NormalizedPlace ℂ E)
    (hc : CurveCenters.Centered (Fin.cases y (Fin.cases z x))
      (Fin.cases b (Fin.cases a (fun _ => 0))) P)
    (i : Fin m) (c : ℂ) (hxi : x i = algebraMap ℂ E c) : x i = 0 := by
  have he := hc.constant_coordinate i.succ.succ c hxi
  change c = 0 at he
  simpa only [he, map_zero] using hxi

theorem normalized_character_eq_one (y z : E) (hy : y ≠ 0)
    (b a : ℂ) (hb : b ≠ 0) (ha : a ≠ 0) (p : ℤ) (q : ℕ)
    (hchar : z^q/y^p = algebraMap ℂ E (a^q/b^p)) :
    (z/algebraMap ℂ E a)^q/(y/algebraMap ℂ E b)^p = 1 := by
  have hbE : algebraMap ℂ E b ≠ 0 := (map_ne_zero_iff _ (algebraMap ℂ E).injective).mpr hb
  have haE : algebraMap ℂ E a ≠ 0 := (map_ne_zero_iff _ (algebraMap ℂ E).injective).mpr ha
  rw [div_pow, div_zpow]
  rw [map_div₀, map_pow, map_zpow₀] at hchar
  have hp := zpow_ne_zero p hy
  have hbp := zpow_ne_zero p hbE
  have haq := pow_ne_zero q haE
  field_simp at hchar ⊢
  exact hchar

theorem projected_transcendental {m : ℕ} (y z : E) (x : Fin (m+1) → E)
    (i : Fin (m+1)) (scale : Fin m → ℂ) (hscale : ∀ j, scale j ≠ 0)
    (hy : y ≠ 0) (p : ℤ) (q : ℕ) (hq : 0 < q) (c : ℂ)
    (hchar : z^q/y^p = algebraMap ℂ E c) (hxi : IsAlgebraic ℂ (x i))
    (hnc : ∃ j, Transcendental ℂ ((Fin.cases y (Fin.cases z x) : Fin (m+3) → E) j)) :
    ∃ j, Transcendental ℂ (projectedCoordinates y x i scale j) := by
  by_contra hn
  push Not at hn
  have halg (j) : IsAlgebraic ℂ (projectedCoordinates y x i scale j) :=
    not_not.mp (hn j)
  have hyalg : IsAlgebraic ℂ y := halg 0
  have hzalg := algebraic_second_of_character y z hy p q hq c hchar hyalg
  have hxalg (j : Fin (m+1)) : IsAlgebraic ℂ (x j) := by
    by_cases hji : j = i
    · simpa only [hji] using hxi
    obtain ⟨k, rfl⟩ := Fin.exists_succAbove_eq hji
    have hk := (halg k.succ).mul (isAlgebraic_algebraMap (scale k))
    have hsk : algebraMap ℂ E (scale k) ≠ 0 :=
      (map_ne_zero_iff _ (algebraMap ℂ E).injective).mpr (hscale k)
    simpa only [projectedCoordinates, Fin.cases_succ, div_mul_cancel₀ _ hsk] using hk
  obtain ⟨j, hj⟩ := hnc
  cases j using Fin.cases with
  | zero => exact hj hyalg
  | succ j =>
      cases j using Fin.cases with
      | zero => exact hj hzalg
      | succ j => exact hj (hxalg j)

theorem rational_difference_scale_nonzero {m : ℕ} (r : Fin (m+1) → ℚ)
    (hr : Function.Injective r) (i : Fin (m+1)) (j : Fin m) :
    (r i-r (i.succAbove j):ℂ) ≠ 0 := by
  apply sub_ne_zero.mpr
  intro heq
  have hq : r i = r (i.succAbove j) := by exact_mod_cast heq
  exact (Fin.succAbove_ne i j) (hr hq).symm

end QuadraticPi.TwoLogCharacterFiber


==> anc/lean/QuadraticPi/TwoLogCharacterFiberPlace.lean <==
import QuadraticPi.TwoLogCharacterFiberBranch
import QuadraticPi.TwoLogContactFamily
import QuadraticPi.MovingLogGeometry.ContactFamily

/-! Contact comparison on the actual normalized places of the same function
field. No map to the function field of an image curve is required. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogCharacterFiber
open OAI OAI.PiExponent
open CurveValuationCenter CurveCenters PlaceValuationRing

section DVR
variable {A : Type*} [CommRing A] [IsDomain A] [IsDiscreteValuationRing A]
    [Algebra ℂ A] [Algebra.IsIntegral ℂ (IsLocalRing.ResidueField A)]

theorem dvr_contact_le_projected {m : ℕ} (r : Fin (m+1) → ℚ)
    (hr : Function.Injective r) (i : Fin (m+1)) (b a : ℂ)
    (hb : b≠0) (ha : a≠0) (t : Fin (m+3) → A) (u : Fin (m+1) → A)
    (ht : ∃ j,t j≠algebraMap ℂ A (TwoLogInterpolation.fullCenter b a j))
    (hu : u 0≠1 ∨ ∃ j:Fin m,u j.succ≠algebraMap ℂ A 0)
    (h0 : u 0=algebraMap ℂ A b⁻¹*t 0)
    (hs : ∀ j:Fin m,u j.succ=algebraMap ℂ A (r i-r (i.succAbove j):ℂ)⁻¹*
      t (i.succAbove j).succ.succ)
    (hlog : PowerSeries.logOf (normalizedExpansion a (t (0:Fin (m+2)).succ)) =
      (r i:ℂ) • PowerSeries.logOf (normalizedExpansion b (t 0)))
    (v : Fin (m+3) → ℚ) :
    TwoLogDVRBranch.contact (fun l=>(r l:ℂ)) b a hb ha t ht v ≤
      DVRBranchJet.contact (fun j=>v (TwoLogDeletionSeparation.deletionIndex i j))
        (fun _=>0) (u 0) (fun j=>u j.succ) hu := by
  have he0 : DVRBranch.expansion ℂ A (u 0)=normalizedExpansion b (t 0) := by
    rw [h0]
    rfl
  have hes (j:Fin m) : DVRBranch.expansion ℂ A (u j.succ) =
      (r i-r (i.succAbove j):ℂ)⁻¹ • DVRBranch.expansion ℂ A
        (t (i.succAbove j).succ.succ) := by
    rw [hs j,map_mul,AlgHom.commutes,PowerSeries.smul_eq_C_mul]
    rfl
  apply contact_le_projected v _ _ _ _ _ (TwoLogDeletionSeparation.deletionIndex i)
    (Fin.cases 1 (fun j=>(r i-r (i.succAbove j):ℂ)))
  · intro j
    exact Fin.cases one_ne_zero (fun j=>rational_difference_scale_nonzero r hr i j) j
  · intro j
    rfl
  · intro j
    cases j using Fin.cases with
    | zero =>
        change PowerSeries.C b⁻¹*DVRBranch.expansion ℂ A (t 0)-1 =
          (1:ℂ) • (DVRBranch.expansion ℂ A (u 0)-1)
        rw [one_smul,he0,normalizedExpansion_eq]
    | succ j =>
        change DVRBranch.expansion ℂ A (t (i.succAbove j).succ.succ)-
            PowerSeries.logOf (PowerSeries.C a⁻¹*DVRBranch.expansion ℂ A (t (0:Fin (m+2)).succ))+
            PowerSeries.C (r (i.succAbove j):ℂ)*
              PowerSeries.logOf (PowerSeries.C b⁻¹*DVRBranch.expansion ℂ A (t 0)) =
          (r i-r (i.succAbove j):ℂ) •
            (DVRBranch.expansion ℂ A (u j.succ)-PowerSeries.C 0-
              PowerSeries.logOf (DVRBranch.expansion ℂ A (u 0)))
        rw [map_zero,sub_zero,he0,hes j,←normalizedExpansion_eq,←normalizedExpansion_eq,
          ←PowerSeries.smul_eq_C_mul]
        exact affine_branch_eq_scaled _ _ _ _ _ (rational_difference_scale_nonzero r hr i j) hlog
end DVR

variable {E : Type*} [Field E] [Algebra ℂ E]

theorem place_contact_le_projected {m : ℕ}
    (P : NormalizedPlace ℂ E)
    [Algebra.IsIntegral ℂ (IsLocalRing.ResidueField (ring P))]
    (y z : E) (x : Fin (m+1) → E) (r : Fin (m+1) → ℚ)
    (hr : Function.Injective r) (i : Fin (m+1)) (hy : y≠0)
    (b a : ℂ) (hb : b≠0) (ha : a≠0)
    (hc : Centered (Fin.cases y (Fin.cases z x)) (TwoLogInterpolation.fullCenter b a) P)
    (hnc : ∃ j : Fin (m+3), (Fin.cases y (Fin.cases z x) : Fin (m+3)→E) j ≠
      algebraMap ℂ E (TwoLogInterpolation.fullCenter b a j))
    (hproj : ∃ j, Transcendental ℂ
      (projectedCoordinates y x i (fun l=>(r i-r (i.succAbove l):ℂ)) j))
    (hchar : z^(r i).den/y^(r i).num =
      algebraMap ℂ E (a^(r i).den/b^(r i).num)) (v : Fin (m+3) → ℚ) :
    TwoLogInterpolation.PlaceContact.contact P (Fin.cases y (Fin.cases z x))
      (fun l=>(r l:ℂ)) b a hb ha hc hnc v ≤
      PlaceCenteredBranch.logContact P
        (MovingLogGeometry.rescaledCoordinates b
          (projectedCoordinates y x i (fun l=>(r i-r (i.succAbove l):ℂ))))
        (fun _=>0)
        (MovingLogGeometry.centered_rescaledCoordinates b hb _ (fun _=>0) P
          (centered_projected y z x i _ (rational_difference_scale_nonzero r hr i) b a P hc))
        (MovingLogGeometry.rescaledCoordinates_nonconstant b hb _ (fun _=>0) hproj)
        (fun j=>v (TwoLogDeletionSeparation.deletionIndex i j)) := by
  let t := PlaceCenteredBranch.lift P (Fin.cases y (Fin.cases z x))
    (TwoLogInterpolation.fullCenter b a) hc
  let cp := centered_projected y z x i _ (rational_difference_scale_nonzero r hr i) b a P hc
  let cr := MovingLogGeometry.centered_rescaledCoordinates b hb _ (fun _=>0) P cp
  let up := MovingLogGeometry.rescaledCoordinates b
    (projectedCoordinates y x i (fun l=>(r i-r (i.succAbove l):ℂ)))
  let u := PlaceCenteredBranch.lift P up (Fin.cases 1 (fun _=>0)) cr
  have h0 : u 0=algebraMap ℂ (ring P) b⁻¹*t 0 := by
    apply Subtype.ext
    change (algebraMap ℂ E b)⁻¹*y=algebraMap ℂ E b⁻¹*y
    rw [map_inv₀]
  have hs (j:Fin m) : u j.succ=
      algebraMap ℂ (ring P) (r i-r (i.succAbove j):ℂ)⁻¹*t (i.succAbove j).succ.succ := by
    apply Subtype.ext
    change x (i.succAbove j)/algebraMap ℂ E (r i-r (i.succAbove j):ℂ)=
      algebraMap ℂ E (r i-r (i.succAbove j):ℂ)⁻¹*x (i.succAbove j)
    rw [map_inv₀,div_eq_mul_inv,mul_comm]
  have hl := normalizedExpansion_log_rat (IsFractionRing.injective (ring P) E)
    (t 0) (t (0:Fin (m+2)).succ) hy b a hb ha
    (PlaceCenteredBranch.lift_residue P _ _ hc 0)
    (PlaceCenteredBranch.lift_residue P _ _ hc (0:Fin (m+2)).succ) (r i) hchar
  exact dvr_contact_le_projected r hr i b a hb ha t u
    (PlaceCenteredBranch.lift_nonconstant P _ _ hc hnc)
    (PlaceCenteredBranch.logLift_nonconstant P up (fun _=>0) cr
      (MovingLogGeometry.rescaledCoordinates_nonconstant b hb _ (fun _=>0) hproj))
    h0 hs hl v

end QuadraticPi.TwoLogCharacterFiber


==> anc/lean/QuadraticPi/TwoLogCharacterFiberPole.lean <==
import QuadraticPi.TwoLogCharacterFiberField
import OAI.NumberTheory.PiExponent.LocalAlgebra.FibreContact

/-! Deleting coordinates and dividing the retained coordinates by nonzero
constants cannot increase the weighted pole degree on the same curve. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogCharacterFiber
open OAI OAI.PiExponent
open CurveValuationCenter WeightedPolynomialPole WeightedCurveDegree
open scoped BigOperators
variable {E : Type*} [Field E] [Algebra ℂ E]

theorem coordinateOrder_div_constant (P : NormalizedPlace ℂ E)
    (x : E) (c : ℂ) (hc : c ≠ 0) :
    coordinateOrder P.valuation (x/algebraMap ℂ E c) = coordinateOrder P.valuation x := by
  by_cases hx : x = 0
  · simp [hx, coordinateOrder]
  have hcE : algebraMap ℂ E c ≠ 0 :=
    (map_ne_zero_iff _ (algebraMap ℂ E).injective).mpr hc
  rw [coordinateOrder, dif_neg (div_ne_zero hx hcE), coordinateOrder, dif_neg hx]
  apply WithTop.coe_injective
  rw [coe_integerOrder, coe_integerOrder]
  change P.valuation (x/algebraMap ℂ E c) = P.valuation x
  rw [AddValuation.map_div, CurveProductFormula.valuation_constant_eq_zero P c hc, sub_zero]

theorem coordinatePole_projected_le {m : ℕ} (P : NormalizedPlace ℂ E)
    (y z : E) (x : Fin (m+1) → E) (i : Fin (m+1))
    (scale : Fin m → ℂ) (hscale : ∀ j, scale j ≠ 0)
    (w : Fin (m+3) → ℚ) :
    coordinatePole P.valuation (projectedCoordinates y x i scale)
      (fun j => w (TwoLogDeletionSeparation.deletionIndex i j)) ≤
    coordinatePole P.valuation (Fin.cases y (Fin.cases z x)) w := by
  apply FibreContact.weightedPole_le
  · exact weightedPole_nonneg w _
  · intro j
    cases j using Fin.cases with
    | zero => exact div_le_weightedPole w _ 0
    | succ j =>
        change -(coordinateOrder P.valuation (x (i.succAbove j)/algebraMap ℂ E (scale j)):ℚ) /
          w (i.succAbove j).succ.succ ≤ _
        rw [coordinateOrder_div_constant P _ _ (hscale j)]
        exact div_le_weightedPole w _ (i.succAbove j).succ.succ

theorem weightedDegree_projected_le {m : ℕ}
    (hfinite : ∀ f : E, Transcendental ℂ f →
      FiniteDimensional (IntermediateField.adjoin ℂ {f}) E)
    (y z : E) (x : Fin (m+1) → E) (i : Fin (m+1))
    (scale : Fin m → ℂ) (hscale : ∀ j, scale j ≠ 0)
    (w : Fin (m+3) → ℚ) :
    CurveContactSum.weightedDegree hfinite (projectedCoordinates y x i scale)
      (fun j => w (TwoLogDeletionSeparation.deletionIndex i j)) ≤
    CurveContactSum.weightedDegree hfinite (Fin.cases y (Fin.cases z x)) w := by
  classical
  apply Finsupp.sum_le_sum_index
  · intro P
    exact coordinatePole_projected_le P y z x i scale hscale w
  · intro P hP a b hab
    change (a:ℝ) ≤ (b:ℝ)
    exact_mod_cast hab
  · intro P hP
    norm_num

end QuadraticPi.TwoLogCharacterFiber


==> anc/lean/QuadraticPi/TwoLogCharacterFiberSum.lean <==
import QuadraticPi.TwoLogCharacterFiberPlace
import QuadraticPi.TwoLogCharacterFiberPole

/-! Global contact comparison on a rational-character fiber. The same
normalized places are used on both sides; only the coordinate tuple changes. -/
set_option autoImplicit false
set_option maxHeartbeats 400000
noncomputable section
namespace QuadraticPi.TwoLogCharacterFiber
open OAI OAI.PiExponent
open CurveValuationCenter CurveCenters PlaceValuationRing
open scoped BigOperators
variable {E : Type*} [Field E] [Algebra ℂ E]

theorem contact_sum_le_projected_at_center {m K : ℕ}
    (hres : ∀ P : NormalizedPlace ℂ E,
      Algebra.IsIntegral ℂ (IsLocalRing.ResidueField (ring P)))
    (hfinite : ∀ f : E, Transcendental ℂ f →
      FiniteDimensional (IntermediateField.adjoin ℂ {f}) E)
    (y z : E) (x : Fin (m+1) → E) (r : Fin (m+1) → ℚ)
    (hr : Function.Injective r) (i : Fin (m+1)) (hy : y≠0)
    (b : Fin K → ℂ) (hb : ∀ j,b j≠0) (a : Fin K → ℂ) (ha : ∀ j,a j≠0)
    (hz : ∃ l, Transcendental ℂ ((Fin.cases y (Fin.cases z x) : Fin (m+3)→E) l))
    (hproj : ∃ l, Transcendental ℂ
      (projectedCoordinates y x i (fun l=>(r i-r (i.succAbove l):ℂ)) l))
    (j : Fin K)
    (hsep : Function.Injective (fun k=>a k^(r i).den/b k^(r i).num))
    (hchar : z^(r i).den/y^(r i).num =
      algebraMap ℂ E (a j^(r i).den/b j^(r i).num))
    (v : Fin (m+3) → ℚ) (hv : ∀ l,0<v l) :
    (∑ P ∈ TwoLogInterpolation.PlaceContactFamily.places hfinite
        (Fin.cases y (Fin.cases z x)) b a hz,
      (TwoLogInterpolation.PlaceContactFamily.contact hres hfinite
        (Fin.cases y (Fin.cases z x)) (fun l=>(r l:ℂ)) b hb a ha hz v P : ℝ)) ≤
      ∑ P ∈ MovingLogGeometry.places hfinite
          (projectedCoordinates y x i (fun l=>(r i-r (i.succAbove l):ℂ)))
          (fun _:Fin 1=>b j) (fun _ _=>0) hproj,
        (MovingLogGeometry.contact hres hfinite
          (projectedCoordinates y x i (fun l=>(r i-r (i.succAbove l):ℂ)))
          (fun _:Fin 1=>b j) (fun _=>hb j) (fun _ _=>0) hproj
          (fun l=>v (TwoLogDeletionSeparation.deletionIndex i l)) P : ℝ) := by
  classical
  let full : Fin (m+3) → E := Fin.cases y (Fin.cases z x)
  let proj := projectedCoordinates y x i (fun l=>(r i-r (i.succAbove l):ℂ))
  let vv : Fin (m+1) → ℚ := fun l=>v (TwoLogDeletionSeparation.deletionIndex i l)
  have hc (P : NormalizedPlace ℂ E)
      (hp : P ∈ TwoLogInterpolation.PlaceContactFamily.places hfinite full b a hz) :
      Centered full (TwoLogInterpolation.fullCenter (b j) (a j)) P := by
    letI := hres P
    obtain ⟨k,hk⟩ := (TwoLogInterpolation.PlaceContactFamily.mem_places hfinite full b a hz P).mp hp
    have he := character_value_at_center full (TwoLogInterpolation.fullCenter (b k) (a k))
      0 (0:Fin (m+2)).succ P hk hy (hb k) (r i).num (r i).den
      (a j^(r i).den/b j^(r i).num) hchar
    have hkj : k=j := hsep he
    simpa only [hkj] using hk
  have hcp (P : NormalizedPlace ℂ E)
      (hp : P ∈ TwoLogInterpolation.PlaceContactFamily.places hfinite full b a hz) :
      Centered proj (MovingLogGeometry.fullCenter (b j) (fun _=>0)) P :=
    centered_projected y z x i _ (rational_difference_scale_nonzero r hr i) (b j) (a j) P (hc P hp)
  have hsubset : TwoLogInterpolation.PlaceContactFamily.places hfinite full b a hz ⊆
      MovingLogGeometry.places hfinite proj (fun _:Fin 1=>b j) (fun _ _=>0) hproj := by
    intro P hp
    exact (MovingLogGeometry.mem_places hfinite proj _ _ hproj P).mpr ⟨0,hcp P hp⟩
  calc
    _ ≤ ∑ P ∈ TwoLogInterpolation.PlaceContactFamily.places hfinite full b a hz,
        (MovingLogGeometry.contact hres hfinite proj (fun _:Fin 1=>b j)
          (fun _=>hb j) (fun _ _=>0) hproj vv P : ℝ) := by
      apply Finset.sum_le_sum
      intro P hp
      letI := hres P
      rw [TwoLogInterpolation.PlaceContactFamily.contact_eq_of_centered hres hfinite
        full (fun l=>(r l:ℂ)) b hb a ha hz v P j (hc P hp)]
      rw [MovingLogGeometry.contact_eq_logContact_of_centered hres hfinite proj
        (fun _:Fin 1=>b j) (fun _=>hb j) (fun _ _=>0) hproj vv P 0 (hcp P hp)]
      exact Rat.cast_le.mpr (place_contact_le_projected P y z x r hr i hy (b j) (a j) (hb j) (ha j)
        (hc P hp) (Centered.exists_nonzero_difference full
          (TwoLogInterpolation.fullCenter (b j) (a j)) hz) hproj hchar v)
    _ ≤ _ := Finset.sum_le_sum_of_subset_of_nonneg hsubset (fun P _ _=> by
      exact Rat.cast_nonneg.mpr (MovingLogGeometry.contact_nonneg hres hfinite proj
        (fun _:Fin 1=>b j) (fun _=>hb j) (fun _ _=>0) hproj vv
        (fun l=>hv (TwoLogDeletionSeparation.deletionIndex i l)) P))

end QuadraticPi.TwoLogCharacterFiber


==> anc/lean/QuadraticPi/TwoLogCharacterRigidity.lean <==
import OAI.NumberTheory.PiExponent.Jets.DifferentialConstant

/-!
# Rational-slope rigidity for two logarithmic coordinates

A rational linear combination of two logarithmic differentials is the
logarithmic differential of an integer torus character. Over an algebraically
closed constant field of characteristic zero, an exact such differential
forces both the character and its additive primitive to be constant.
-/

set_option autoImplicit false
noncomputable section

open KaehlerDifferential

namespace QuadraticPi.TwoLogCharacterRigidity

variable {C E : Type*} [Field C] [Field E] [Algebra C E]

theorem logarithmic_differential_zpow (y : E) (hy : y ≠ 0) (p : ℤ) :
    (y ^ p)⁻¹ • D C E (y ^ p) = (p : E) • (y⁻¹ • D C E y) := by
  simp only [Derivation.leibniz_zpow, ← Int.cast_smul_eq_zsmul E, smul_smul]
  congr 1
  rw [zpow_sub₀ hy, zpow_one]
  field_simp

theorem logarithmic_differential_div (y z : E) (hy : y ≠ 0) (hz : z ≠ 0) :
    (z / y)⁻¹ • D C E (z / y) = z⁻¹ • D C E z - y⁻¹ • D C E y := by
  simp only [Derivation.leibniz_div, smul_sub, smul_smul]
  congr 1
  · congr 1
    field_simp
  · congr 1
    field_simp

theorem logarithmic_differential_character (y z : E) (hy : y ≠ 0) (hz : z ≠ 0)
    (p : ℤ) (q : ℕ) :
    (z ^ q / y ^ p)⁻¹ • D C E (z ^ q / y ^ p) =
      (q : E) • (z⁻¹ • D C E z) - (p : E) • (y⁻¹ • D C E y) := by
  rw [logarithmic_differential_div _ _ (zpow_ne_zero _ hy) (pow_ne_zero _ hz),
    logarithmic_differential_zpow _ hy p]
  have h := logarithmic_differential_zpow (C := C) z hz (q : ℤ)
  simpa only [zpow_natCast, Int.cast_natCast] using
    congrArg (fun v => v - (p : E) • (y⁻¹ • D C E y)) h

variable [CharZero C]

theorem differential_nat_mul_eq_character_logarithmic_differential
    (x y z : E) (hy : y ≠ 0) (hz : z ≠ 0) (p : ℤ) (q : ℕ) (hq : 0 < q)
    (h : D C E x = z⁻¹ • D C E z - ((p : E) / (q : E)) • (y⁻¹ • D C E y)) :
    D C E ((q : E) * x) = (z ^ q / y ^ p)⁻¹ • D C E (z ^ q / y ^ p) := by
  let : CharZero E := charZero_of_injective_algebraMap (algebraMap C E).injective
  have hq0 : (q : E) ≠ 0 := by exact_mod_cast (Nat.ne_zero_of_lt hq)
  rw [Derivation.leibniz, Derivation.map_natCast, smul_zero, add_zero,
    logarithmic_differential_character y z hy hz p q, h, smul_sub]
  simp only [smul_smul]
  congr 2
  field_simp

variable [IsAlgClosed C] [Algebra.EssFiniteType C E]

theorem constant_character_and_coordinate
    (x y z : E) (hy : y ≠ 0) (hz : z ≠ 0) (p : ℤ) (q : ℕ) (hq : 0 < q)
    (h : D C E x = z⁻¹ • D C E z - ((p : E) / (q : E)) • (y⁻¹ • D C E y)) :
    (∃ c : C, algebraMap C E c = z ^ q / y ^ p) ∧
      (∃ c : C, algebraMap C E c = x) := by
  let : CharZero E := charZero_of_injective_algebraMap (algebraMap C E).injective
  have hq0 : (q : E) ≠ 0 := by exact_mod_cast (Nat.ne_zero_of_lt hq)
  have hd := differential_nat_mul_eq_character_logarithmic_differential x y z hy hz p q hq h
  obtain ⟨c, hc⟩ := OAI.PiExponent.constant_of_logarithmic_differential
    ((q : E) * x) (z ^ q / y ^ p) hd
  refine ⟨⟨c, hc⟩, OAI.PiExponent.constant_of_differential_eq_zero x ?_⟩
  have hdzero : D C E (z ^ q / y ^ p) = 0 := by
    rw [← hc, Derivation.map_algebraMap]
  rw [hdzero, smul_zero, Derivation.leibniz, Derivation.map_natCast,
    smul_zero, add_zero] at hd
  exact (smul_eq_zero.mp hd).resolve_left hq0

theorem constant_character_of_rational_slope
    (x y z : E) (hy : y ≠ 0) (hz : z ≠ 0) (p : ℤ) (q : ℕ) (hq : 0 < q)
    (h : D C E x = z⁻¹ • D C E z - ((p : E) / (q : E)) • (y⁻¹ • D C E y)) :
    ∃ c : C, algebraMap C E c = z ^ q / y ^ p :=
  (constant_character_and_coordinate x y z hy hz p q hq h).1

theorem constant_coordinate_of_rational_slope
    (x y z : E) (hy : y ≠ 0) (hz : z ≠ 0) (p : ℤ) (q : ℕ) (hq : 0 < q)
    (h : D C E x = z⁻¹ • D C E z - ((p : E) / (q : E)) • (y⁻¹ • D C E y)) :
    ∃ c : C, algebraMap C E c = x :=
  (constant_character_and_coordinate x y z hy hz p q hq h).2

theorem constant_character_and_coordinate_of_rat
    (x y z : E) (hy : y ≠ 0) (hz : z ≠ 0) (r : ℚ)
    (h : D C E x = z⁻¹ • D C E z - (r : E) • (y⁻¹ • D C E y)) :
    (∃ c : C, algebraMap C E c = z ^ r.den / y ^ r.num) ∧
      (∃ c : C, algebraMap C E c = x) := by
  apply constant_character_and_coordinate x y z hy hz r.num r.den r.pos
  simpa only [Rat.cast_def] using h

end QuadraticPi.TwoLogCharacterRigidity


==> anc/lean/QuadraticPi/TwoLogCollision.lean <==
import QuadraticPi.TwoLogCollisionLimit
import QuadraticPi.TwoLogCollisionExponential

/-! Generic bivariate tested-series determinant bound, with the positive
collision constant log(2)/8 and an explicit vanishing remainder. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogCollision
open scoped BigOperators
open OAI.PiExponent.Collision

theorem infinite_collision_exp_bound
    {ι κ : Type*} [Fintype ι] [DecidableEq ι] [Fintype κ] [DecidableEq κ]
    (group : ι → κ) (B : ι → (ℕ × ℕ) → ℂ) (C : κ → (ℕ × ℕ) → ι → ℂ)
    (ell : ι → ℕ) {H A v : ℝ} (hH : 0 < H)
    (hC : ∀ a p j, ‖C a p j‖ ≤ Real.exp (H * A))
    (hB : ∀ i p, ‖B i p‖ ≤ (2 : ℝ) ^ ell i * (1 / 2 : ℝ) ^ (p.1 + p.2))
    (hell : ((∑ i, ell i : ℕ) : ℝ) ≤ (Fintype.card ι : ℝ) * H / v)
    (T : Matrix ι ι ℂ)
    (hsum : ∀ i j, HasSum (fun p => B i p * C (group i) p j) (T i j)) :
    ‖T.det‖ ≤ Real.exp (-collisionConstant * occupancyLoad group +
      (Fintype.card ι : ℝ) * H *
        (A + Real.log 2 / v + collisionRemainder (Fintype.card ι) H)) := by
  have h := infinite_collision_bound group B C (Real.exp (H * A)) collisionRatio
    (fun i => (2 : ℝ) ^ ell i) (Real.exp_pos _).le collisionRatio_pos
    collisionRatio_lt_one (fun i => by positivity) hC
    (by simpa only [collisionRatio_mul_self] using hB) T hsum
  rw [Finset.prod_pow_eq_pow_sum] at h
  exact h.trans (collision_factor_le_exp_normalized (Fintype.card ι) (∑ i, ell i) hH hell)

end QuadraticPi.TwoLogCollision


==> anc/lean/QuadraticPi/TwoLogCollisionCombinatorics.lean <==
import OAI.NumberTheory.PiExponent.Analysis.CollisionCombinatorics
import Mathlib.Analysis.MeanInequalities
import Mathlib.Analysis.SpecialFunctions.Sqrt
import Mathlib.Data.Finset.Prod

/-!
# Bivariate Taylor-degree collisions

Distinct Taylor pairs have a total degree bounded below by a positive
constant times the three-halves power of their number, up to a linear loss.
The elementary square-cutoff proof deliberately uses the sufficient constant
one quarter; it does not flatten pairs into a single Taylor degree.
-/

set_option autoImplicit false
noncomputable section

namespace QuadraticPi.TwoLogCollision
open scoped BigOperators
open OAI.PiExponent.Collision

theorem pair_degree_sum_lower (S : Finset (ℕ × ℕ)) :
    (S.card : ℝ) * Real.sqrt (S.card : ℝ) / 4 - (S.card : ℝ) ≤
      ∑ p ∈ S, ((p.1 + p.2 : ℕ) : ℝ) := by
  classical
  let t : ℕ := Nat.floor (Real.sqrt (S.card : ℝ) / 2)
  let low := S.filter (fun p => p.1 + p.2 < t)
  let high := S.filter (fun p => t ≤ p.1 + p.2)
  have hlo : low.card ≤ t * t := by
    have hsub : low ⊆ (Finset.range t).product (Finset.range t) := by
      intro p hp
      have hd := (Finset.mem_filter.mp hp).2
      apply Finset.mem_product.mpr
      exact ⟨Finset.mem_range.mpr (by omega), Finset.mem_range.mpr (by omega)⟩
    simpa only [Finset.product_eq_sprod, Finset.card_product, Finset.card_range] using
      Finset.card_le_card hsub
  have hpart : low.card + high.card = S.card := by
    simpa only [low, high, not_lt] using
      S.card_filter_add_card_filter_not (fun p => p.1 + p.2 < t)
  have hdegree : (high.card : ℝ) * (t : ℝ) ≤
      ∑ p ∈ S, ((p.1 + p.2 : ℕ) : ℝ) := by
    calc
      _ = ∑ _p ∈ high, (t : ℝ) := by simp
      _ ≤ ∑ p ∈ high, ((p.1 + p.2 : ℕ) : ℝ) := by
        apply Finset.sum_le_sum
        intro p hp
        exact_mod_cast (Finset.mem_filter.mp hp).2
      _ ≤ _ := Finset.sum_le_sum_of_subset_of_nonneg (Finset.filter_subset _ _)
        (fun p _ _ => Nat.cast_nonneg _)
  have hn : (0 : ℝ) ≤ S.card := Nat.cast_nonneg _
  have ht : (0 : ℝ) ≤ t := Nat.cast_nonneg _
  have hs := Real.sqrt_nonneg (S.card : ℝ)
  have hsq := Real.sq_sqrt hn
  have htf : (t : ℝ) ≤ Real.sqrt (S.card : ℝ) / 2 :=
    Nat.floor_le (by positivity)
  have htf' : Real.sqrt (S.card : ℝ) / 2 < (t : ℝ) + 1 :=
    Nat.lt_floor_add_one _
  have htl : (t : ℝ) ^ 2 ≤ (S.card : ℝ) / 4 := by nlinarith
  have hlo' : (low.card : ℝ) ≤ (t : ℝ) * t := by exact_mod_cast hlo
  have hpart' : (low.card : ℝ) + high.card = S.card := by exact_mod_cast hpart
  have hhigh : 3 * (S.card : ℝ) / 4 ≤ (high.card : ℝ) := by nlinarith
  have hprod := mul_le_mul_of_nonneg_right hhigh ht
  have hroot := mul_le_mul_of_nonneg_left htf'.le hn
  nlinarith [mul_nonneg hn ht]

theorem pair_degree_sum_lower_of_injOn {ι : Type*} (rows : Finset ι)
    (pair : ι → ℕ × ℕ) (hinj : Set.InjOn pair (rows : Set ι)) :
    (rows.card : ℝ) * Real.sqrt (rows.card : ℝ) / 4 - (rows.card : ℝ) ≤
      ∑ i ∈ rows, (((pair i).1 + (pair i).2 : ℕ) : ℝ) := by
  classical
  have h := pair_degree_sum_lower (rows.image pair)
  rw [Finset.card_image_iff.mpr hinj] at h
  simpa only [Finset.sum_image hinj] using h

/-- Sum of the three-halves powers of the grade multiplicities. -/
def occupancyLoad {ι κ : Type*} [Fintype ι] [Fintype κ] [DecidableEq κ]
    (group : ι → κ) : ℝ :=
  ∑ a, (multiplicity Finset.univ group a : ℝ) *
    Real.sqrt (multiplicity Finset.univ group a : ℝ)

/-- A sufficient bivariate total-degree saving. It may be negative for small
blocks; the resulting upper bound remains valid in that case. -/
def degreeBudget {ι κ : Type*} [Fintype ι] [Fintype κ] [DecidableEq κ]
    (group : ι → κ) : ℝ := occupancyLoad group / 4 - Fintype.card ι

theorem occupancyLoad_nonneg {ι κ : Type*} [Fintype ι] [Fintype κ] [DecidableEq κ]
    (group : ι → κ) : 0 ≤ occupancyLoad group := by
  exact Finset.sum_nonneg (fun a _ => mul_nonneg (Nat.cast_nonneg _) (Real.sqrt_nonneg _))

theorem degreeBudget_le_sum_pairDegree
    {ι κ : Type*} [Fintype ι] [Fintype κ] [DecidableEq κ]
    (group : ι → κ) (pair : ι → ℕ × ℕ)
    (hinj : Function.Injective (fun i => (group i, pair i))) :
    degreeBudget group ≤ ((∑ i, ((pair i).1 + (pair i).2) : ℕ) : ℝ) := by
  classical
  have hsum : (∑ a, (multiplicity Finset.univ group a : ℝ)) = Fintype.card ι := by
    exact_mod_cast sum_multiplicity_univ group
  have hblock (a : κ) :
      (multiplicity Finset.univ group a : ℝ) *
          Real.sqrt (multiplicity Finset.univ group a : ℝ) / 4 -
        (multiplicity Finset.univ group a : ℝ) ≤
      ∑ i ∈ Finset.univ.filter (fun i => group i = a),
        (((pair i).1 + (pair i).2 : ℕ) : ℝ) := by
    apply pair_degree_sum_lower_of_injOn
    intro i hi j hj hij
    apply hinj
    exact Prod.ext ((Finset.mem_filter.mp hi).2.trans (Finset.mem_filter.mp hj).2.symm) hij
  have h := Finset.sum_le_sum (s := Finset.univ) (fun a _ => hblock a)
  have hf := Finset.sum_fiberwise_of_maps_to
    (show ∀ i ∈ (Finset.univ : Finset ι), group i ∈ (Finset.univ : Finset κ) by simp)
    (fun i => (((pair i).1 + (pair i).2 : ℕ) : ℝ))
  rw [hf] at h
  simpa only [degreeBudget, occupancyLoad, Finset.sum_sub_distrib,
    Finset.sum_div, hsum, Nat.cast_sum] using h

theorem rpow_three_halves_eq_mul_sqrt {x : ℝ} (hx : 0 ≤ x) :
    x ^ (3 / 2 : ℝ) = x * Real.sqrt x := by
  rw [show (3 / 2 : ℝ) = 1 + 1 / 2 by norm_num,
    Real.rpow_add_of_nonneg hx (by norm_num) (by norm_num), Real.rpow_one,
    ← Real.sqrt_eq_rpow]

/-- Hölder's inequality in the exact form needed by the low-grade alternative. -/
theorem occupancy_mass_lower {κ : Type*} [Fintype κ]
    (S : Finset κ) (n : κ → ℕ) (hS : 0 < S.card) :
    (∑ a ∈ S, (n a : ℝ)) * Real.sqrt (∑ a ∈ S, (n a : ℝ)) /
        Real.sqrt (S.card : ℝ) ≤
      ∑ a, (n a : ℝ) * Real.sqrt (n a : ℝ) := by
  have hroot : 0 < Real.sqrt (S.card : ℝ) :=
    Real.sqrt_pos.mpr (by exact_mod_cast hS)
  have h := Real.rpow_sum_le_const_mul_sum_rpow_of_nonneg (s := S) (f := fun a => (n a : ℝ))
    (p := (3 / 2 : ℝ)) (by norm_num) (fun a _ => Nat.cast_nonneg _)
  norm_num only [show (3 / 2 : ℝ) - 1 = 1 / 2 by norm_num] at h
  rw [← Real.sqrt_eq_rpow, rpow_three_halves_eq_mul_sqrt (Finset.sum_nonneg
    (fun a _ => Nat.cast_nonneg _))] at h
  simp_rw [rpow_three_halves_eq_mul_sqrt (Nat.cast_nonneg _)] at h
  apply (div_le_iff₀ hroot).mpr
  calc
    _ ≤ Real.sqrt (S.card : ℝ) * ∑ a ∈ S, (n a : ℝ) * Real.sqrt (n a : ℝ) := h
    _ ≤ _ := by
      rw [mul_comm _ (Real.sqrt (S.card : ℝ))]
      apply mul_le_mul_of_nonneg_left _ hroot.le
      exact Finset.sum_le_univ_sum_of_nonneg (fun a => by positivity)

end QuadraticPi.TwoLogCollision


==> anc/lean/QuadraticPi/TwoLogCollisionExponential.lean <==
import QuadraticPi.TwoLogCollisionCombinatorics
import OAI.NumberTheory.PiExponent.Analysis.CollisionExponential
import OAI.NumberTheory.PiExponent.Polynomials.SimplexLog

/-! An explicit positive collision constant from bivariate occupancy.
The square-counting estimate is deliberately nonoptimal but preserves the
three-halves power required for the exponent-three argument. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogCollision
open scoped BigOperators Topology
open Filter
open OAI.PiExponent.Collision

def collisionConstant : ℝ := Real.log 2 / 8

theorem collisionConstant_pos : 0 < collisionConstant := by
  exact div_pos (Real.log_pos (by norm_num)) (by norm_num)

def collisionRemainder (M : ℕ) (H : ℝ) : ℝ :=
  (Real.log M + Real.log 2 / 2 - 2 * Real.log (1 - collisionRatio)) / H

theorem collision_factor_le_exp (M ell : ℕ) {H A v S : ℝ}
    (hell : (ell : ℝ) ≤ (M : ℝ) * H / v) :
    ((M.factorial : ℝ) * (Real.exp (H * A)) ^ M * (2 : ℝ) ^ ell) *
      collisionRatio ^ (S / 4 - M) * ((1 - collisionRatio)⁻¹) ^ (2 * M) ≤
    Real.exp (-collisionConstant * S + (M : ℝ) * H * (A + Real.log 2 / v) +
      (M : ℝ) * (Real.log M + Real.log 2 / 2 - 2 * Real.log (1 - collisionRatio))) := by
  have hlog2 : 0 ≤ Real.log 2 := Real.log_nonneg (by norm_num)
  have hr : 0 < 1 - collisionRatio := sub_pos.mpr collisionRatio_lt_one
  have ht : (2 : ℝ) ^ ell ≤ Real.exp ((M : ℝ) * H / v * Real.log 2) := by
    calc
      _ = Real.exp ((ell : ℝ) * Real.log 2) := by
        rw [Real.exp_nat_mul, Real.exp_log (by norm_num)]
      _ ≤ _ := Real.exp_le_exp.mpr (mul_le_mul_of_nonneg_right hell hlog2)
  calc
    _ ≤ (Real.exp ((M : ℝ) * Real.log M) * (Real.exp (H * A)) ^ M *
        Real.exp ((M : ℝ) * H / v * Real.log 2)) *
        collisionRatio ^ (S / 4 - M) * ((1 - collisionRatio)⁻¹) ^ (2 * M) := by
      apply mul_le_mul_of_nonneg_right _ (pow_nonneg (inv_nonneg.mpr hr.le) _)
      apply mul_le_mul_of_nonneg_right _ (Real.rpow_nonneg collisionRatio_pos.le _)
      apply mul_le_mul _ ht (by positivity) (by positivity)
      exact mul_le_mul_of_nonneg_right (factorial_le_exp_card_log M) (by positivity)
    _ = _ := by
      rw [← Real.exp_nat_mul]
      have hs : collisionRatio ^ (S / 4 - M) =
          Real.exp ((-Real.log 2 / 2) * (S / 4 - M)) := by
        rw [collisionRatio, Real.exp_mul]
      have hi : (1 - collisionRatio)⁻¹ = Real.exp (-Real.log (1 - collisionRatio)) := by
        rw [Real.exp_neg, Real.exp_log hr]
      rw [hs, hi, ← Real.exp_nat_mul]
      simp only [← Real.exp_add]
      congr 1
      push_cast
      unfold collisionConstant
      ring

theorem collision_factor_le_exp_normalized (M ell : ℕ) {H A v S : ℝ}
    (hH : 0 < H) (hell : (ell : ℝ) ≤ (M : ℝ) * H / v) :
    ((M.factorial : ℝ) * (Real.exp (H * A)) ^ M * (2 : ℝ) ^ ell) *
      collisionRatio ^ (S / 4 - M) * ((1 - collisionRatio)⁻¹) ^ (2 * M) ≤
    Real.exp (-collisionConstant * S + (M : ℝ) * H *
      (A + Real.log 2 / v + collisionRemainder M H)) := by
  convert collision_factor_le_exp M ell hell using 1
  congr 1
  unfold collisionRemainder
  field_simp
  ring

theorem tendsto_collisionRemainder_of_normalized_pow {M : ℝ → ℕ} {d : ℕ} {L : ℝ}
    (hM : Tendsto (fun H : ℝ => (M H : ℝ) / H ^ d) atTop (𝓝 L)) (hL : 0 < L) :
    Tendsto (fun H => collisionRemainder (M H) H) atTop (𝓝 0) := by
  convert OAI.PiExponent.tendsto_log_add_div_of_normalized_pow hM hL
    (Real.log 2 / 2 - 2 * Real.log (1 - collisionRatio)) using 1
  funext H
  unfold collisionRemainder
  congr 1
  ring

end QuadraticPi.TwoLogCollision


==> anc/lean/QuadraticPi/TwoLogCollisionGeometricSum.lean <==
import QuadraticPi.TwoLogCollisionCombinatorics
import OAI.NumberTheory.PiExponent.Analysis.CollisionGeometricSum

/-! Geometric summation over genuine bivariate Taylor labels. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogCollision
open scoped BigOperators

theorem sum_pair_pow_le {s : ℝ} (hs0 : 0 ≤ s) (hs1 : s < 1)
    (J : Finset (ℕ × ℕ)) :
    (∑ p ∈ J, s ^ (p.1 + p.2)) ≤ ((1 - s)⁻¹) ^ 2 := by
  classical
  let N := J.sup (fun p => p.1 + p.2) + 1
  have hsub : J ⊆ (Finset.range N).product (Finset.range N) := by
    intro p hp
    have h := Finset.le_sup (f := fun p : ℕ × ℕ => p.1 + p.2) hp
    simp only [Finset.product_eq_sprod, Finset.mem_product, Finset.mem_range]
    dsimp [N]
    omega
  have hgeom : (∑ k ∈ Finset.range N, s ^ k) ≤ (1 - s)⁻¹ := by
    simpa only [Fin.sum_univ_eq_sum_range] using
      OAI.PiExponent.Collision.sum_pow_fin_le_inv_one_sub hs0 hs1 N
  calc
    _ ≤ ∑ p ∈ (Finset.range N).product (Finset.range N), s ^ (p.1 + p.2) :=
      Finset.sum_le_sum_of_subset_of_nonneg hsub (fun p _ _ => pow_nonneg hs0 _)
    _ = (∑ k ∈ Finset.range N, s ^ k) ^ 2 := by
      rw [Finset.product_eq_sprod, Finset.sum_product]
      simp_rw [pow_add, ← Finset.mul_sum]
      rw [← Finset.sum_mul, pow_two]
    _ ≤ _ := pow_le_pow_left₀ (Finset.sum_nonneg (fun k _ => pow_nonneg hs0 _)) hgeom 2

theorem sum_pow_pair_assignments_eq {ι : Type*} [Fintype ι] [DecidableEq ι]
    (s : ℝ) (J : Finset (ℕ × ℕ)) :
    (∑ f : ι → ↥J, s ^ (∑ i, ((f i).val.1 + (f i).val.2))) =
      (∑ p ∈ J, s ^ (p.1 + p.2)) ^ Fintype.card ι := by
  classical
  simp_rw [← Finset.prod_pow_eq_pow_sum]
  rw [← Fintype.prod_sum (fun (_ : ι) (p : ↥J) => s ^ (p.val.1 + p.val.2))]
  simp only [Finset.prod_const, Finset.card_univ]
  congr 1
  exact Finset.sum_coe_sort J (fun p => s ^ (p.1 + p.2))

theorem sum_pow_pair_assignments_le {ι : Type*} [Fintype ι] [DecidableEq ι]
    {s : ℝ} (hs0 : 0 ≤ s) (hs1 : s < 1) (J : Finset (ℕ × ℕ)) :
    (∑ f : ι → ↥J, s ^ (∑ i, ((f i).val.1 + (f i).val.2))) ≤
      ((1 - s)⁻¹) ^ (2 * Fintype.card ι) := by
  rw [sum_pow_pair_assignments_eq, pow_mul]
  exact pow_le_pow_left₀ (Finset.sum_nonneg (fun p _ => pow_nonneg hs0 _))
    (sum_pair_pow_le hs0 hs1 J) _

theorem collision_geometric_sum_le
    {ι κ : Type*} [Fintype ι] [DecidableEq ι] [Fintype κ] [DecidableEq κ]
    (group : ι → κ) {s : ℝ} (hs0 : 0 < s) (hs1 : s < 1) (J : Finset (ℕ × ℕ)) :
    (∑ f ∈ (Finset.univ : Finset (ι → ↥J)).filter
        (fun f => Function.Injective (fun i => (group i, (f i).val))),
      (s * s) ^ (∑ i, ((f i).val.1 + (f i).val.2))) ≤
      s ^ degreeBudget group * ((1 - s)⁻¹) ^ (2 * Fintype.card ι) := by
  classical
  let good := (Finset.univ : Finset (ι → ↥J)).filter
    (fun f => Function.Injective (fun i => (group i, (f i).val)))
  have hpoint : ∀ f ∈ good,
      (s * s) ^ (∑ i, ((f i).val.1 + (f i).val.2)) ≤
        s ^ degreeBudget group * s ^ (∑ i, ((f i).val.1 + (f i).val.2)) := by
    intro f hf
    have hdeg := degreeBudget_le_sum_pairDegree group (fun i => (f i).val)
      (Finset.mem_filter.mp hf).2
    rw [mul_pow]
    apply mul_le_mul_of_nonneg_right _ (pow_nonneg hs0.le _)
    rw [← Real.rpow_natCast]
    exact Real.rpow_le_rpow_of_exponent_ge hs0 hs1.le hdeg
  calc
    _ ≤ ∑ f ∈ good, s ^ degreeBudget group *
        s ^ (∑ i, ((f i).val.1 + (f i).val.2)) := Finset.sum_le_sum hpoint
    _ = s ^ degreeBudget group *
        ∑ f ∈ good, s ^ (∑ i, ((f i).val.1 + (f i).val.2)) := by rw [Finset.mul_sum]
    _ ≤ s ^ degreeBudget group *
        ∑ f : ι → ↥J, s ^ (∑ i, ((f i).val.1 + (f i).val.2)) := by
      apply mul_le_mul_of_nonneg_left _ (Real.rpow_nonneg hs0.le _)
      exact Finset.sum_le_sum_of_subset_of_nonneg (Finset.filter_subset _ _)
        (fun f _ _ => pow_nonneg hs0.le _)
    _ ≤ _ := mul_le_mul_of_nonneg_left (sum_pow_pair_assignments_le hs0.le hs1 J)
      (Real.rpow_nonneg hs0.le _)

end QuadraticPi.TwoLogCollision


==> anc/lean/QuadraticPi/TwoLogCollisionLimit.lean <==
import QuadraticPi.TwoLogFiniteCollision
import QuadraticPi.TwoLogCollisionGeometricSum
import Mathlib.Topology.Algebra.Group.Matrix
import Mathlib.Topology.Algebra.InfiniteSum.Ring

/-! The bivariate collision estimate passes to a truly two-variable Taylor
series via the directed set of all finite subsets of ℕ × ℕ. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogCollision
open scoped BigOperators Topology
open Filter

theorem norm_det_le_of_entrywise_hasSum
    {ι δ : Type*} [Fintype ι] [DecidableEq ι]
    (C : ι → δ → ι → ℂ) (T : Matrix ι ι ℂ) {K : ℝ}
    (hsum : ∀ i j, HasSum (fun d => C i d j) (T i j))
    (hbound : ∀ J : Finset δ,
      ‖Matrix.det (fun i j => ∑ d ∈ J, C i d j)‖ ≤ K) : ‖T.det‖ ≤ K := by
  classical
  let A : Finset δ → Matrix ι ι ℂ := fun J i j => ∑ d ∈ J, C i d j
  have hmatrix : Tendsto A atTop (𝓝 T) := by
    apply tendsto_pi_nhds.mpr
    intro i
    exact tendsto_pi_nhds.mpr (hsum i)
  have hdet : Tendsto (fun J => (A J).det) atTop (𝓝 T.det) :=
    (continuous_id.matrix_det.tendsto T).comp hmatrix
  exact le_of_tendsto' hdet.norm hbound

theorem infinite_collision_bound
    {ι κ : Type*} [Fintype ι] [DecidableEq ι] [Fintype κ] [DecidableEq κ]
    (group : ι → κ) (B : ι → (ℕ × ℕ) → ℂ) (C : κ → (ℕ × ℕ) → ι → ℂ)
    (D s : ℝ) (L : ι → ℝ) (hD : 0 ≤ D) (hs0 : 0 < s) (hs1 : s < 1)
    (hL : ∀ i, 0 ≤ L i)
    (hC : ∀ a p j, ‖C a p j‖ ≤ D)
    (hB : ∀ i p, ‖B i p‖ ≤ L i * (s * s) ^ (p.1 + p.2))
    (T : Matrix ι ι ℂ)
    (hsum : ∀ i j, HasSum (fun p => B i p * C (group i) p j) (T i j)) :
    ‖T.det‖ ≤
      ((Fintype.card ι).factorial * D ^ Fintype.card ι * (∏ i, L i)) *
        s ^ degreeBudget group * ((1 - s)⁻¹) ^ (2 * Fintype.card ι) := by
  classical
  apply norm_det_le_of_entrywise_hasSum (fun i p j => B i p * C (group i) p j) T hsum
  intro J
  have h := TwoLogFiniteCollision.finite_collision_bound
    group B C D s L hD hs0 hs1 hL hC hB J
  have heq : (fun i j => ∑ p : ↥J, B i p.val * C (group i) p.val j) =
      (fun i j => ∑ p ∈ J, B i p * C (group i) p j) := by
    funext i j
    exact Finset.sum_coe_sort J (fun p => B i p * C (group i) p j)
  rw [heq] at h
  exact h

end QuadraticPi.TwoLogCollision


==> anc/lean/QuadraticPi/TwoLogCompactJetIdeal.lean <==
import QuadraticPi.TwoLogAlgebraicJetPackets
import OAI.NumberTheory.PiExponent.Jets.AffineJetFramedPackets

/-! Coherent compactly supported ideals for the actual two-torus chart. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogJetIdeals
open OAI OAI.PiExponent AlgebraicGeometry CategoryTheory
open TwoLogInterpolation
open scoped BigOperators

variable {m : ℕ}

abbrev coordinateRing (m : ℕ) := TwoLogInterpolation.Polynomial m
abbrev affineSpace (m : ℕ) := CompactLogJetIdeal.affineSpace (m+1)
abbrev base := CompactLogJetIdeal.base
abbrev structureMap (m : ℕ) := CompactLogJetIdeal.structureMap (m+1)

def point (b a : ℂ) : base ⟶ affineSpace m :=
  Spec.map (CommRingCat.ofHom (MvPolynomial.aeval (fullCenter b a)).toRingHom)

theorem point_section (b a : ℂ) : point (m := m) b a ≫ structureMap m = 𝟙 base := by
  change Spec.map _ ≫ Spec.map _ = _
  rw [← Spec.map_comp]
  have h : CommRingCat.ofHom (algebraMap ℂ (coordinateRing m)) ≫
      CommRingCat.ofHom (MvPolynomial.aeval (fullCenter b a)).toRingHom =
      𝟙 (CommRingCat.of ℂ) := by
    ext c
    simp
  rw [h, Spec.map_id]

theorem range_point (b a : ℂ) :
    Set.range (point (m := m) b a) = {centerPoint (m := m) b a} := by
  change Set.range (PrimeSpectrum.comap (MvPolynomial.aeval (fullCenter b a)).toRingHom) = _
  rw [range_comap_of_surjective _ _ (by
    intro c
    exact ⟨MvPolynomial.C c, by simp⟩)]
  exact PrimeSpectrum.zeroLocus_eq_singleton (WeightedBezout.pointIdeal (fullCenter b a))

theorem zeroLocus_finset_prod_powerIdeal {J : Type*} (s : Finset J)
    (r : Fin m → ℂ) (b : J → ℂ) (hb : ∀ j, b j ≠ 0)
    (a : J → ℂ) (ha : ∀ j, a j ≠ 0) (T : Fin m → ℕ)
    (e : Fin (m+2) → ℕ) (he : ∀ i, 0 < e i) :
    PrimeSpectrum.zeroLocus (((∏ j ∈ s, powerIdeal r (b j) (a j) T e) :
      Ideal (coordinateRing m)) : Set _) =
        (fun j => centerPoint (m := m) (b j) (a j)) '' (s : Set J) := by
  classical
  induction s using Finset.induction_on with
  | empty => simp
  | @insert j s hj ih =>
    rw [Finset.prod_insert hj, PrimeSpectrum.zeroLocus_mul,
      zeroLocus_powerIdeal r (b j) (a j) (hb j) (ha j) T e he, ih]
    simp

theorem zeroLocus_polynomialIdeal {J : Type*} [Fintype J]
    (r : Fin m → ℂ) (b : J → ℂ) (hb : ∀ j, b j ≠ 0)
    (a : J → ℂ) (ha : ∀ j, a j ≠ 0) (T : Fin m → ℕ)
    (e : Fin (m+2) → ℕ) (he : ∀ i, 0 < e i) :
    PrimeSpectrum.zeroLocus (polynomialIdeal r b a T e : Set _) =
      Set.range (fun j => centerPoint (m := m) (b j) (a j)) := by
  simpa [polynomialIdeal] using zeroLocus_finset_prod_powerIdeal Finset.univ r b hb a ha T e he

def affineIdeal {J : Type*} [Fintype J] (r : Fin m → ℂ)
    (b a : J → ℂ) (T : Fin m → ℕ) (e : Fin (m+2) → ℕ) :
    (affineSpace m).IdealSheafData :=
  PiExponentSeshadri.IdealPullback.specIdeal (polynomialIdeal r b a T e)

theorem support_affineIdeal {J : Type*} [Fintype J]
    (r : Fin m → ℂ) (b : J → ℂ) (hb : ∀ j, b j ≠ 0)
    (a : J → ℂ) (ha : ∀ j, a j ≠ 0) (T : Fin m → ℕ)
    (e : Fin (m+2) → ℕ) (he : ∀ i, 0 < e i) :
    ((affineIdeal r b a T e).support : Set (affineSpace m)) =
      ⋃ k, Set.range (point (b k) (a k)) := by
  rw [affineIdeal, CompactLogJetIdeal.support_specIdeal,
    zeroLocus_polynomialIdeal r b hb a ha T e he]
  simp only [range_point]
  ext p
  constructor
  · rintro ⟨k, rfl⟩
    exact Set.mem_iUnion.mpr ⟨k, Set.mem_singleton _⟩
  · intro hp
    obtain ⟨k, hk⟩ := Set.mem_iUnion.mp hp
    exact ⟨k, (Set.mem_singleton_iff.mp hk).symm⟩

def compactIdeal {J : Type*} [Fintype J] (r : Fin m → ℂ)
    (b a : J → ℂ) (T : Fin m → ℕ) (e : Fin (m+2) → ℕ)
    {X : Scheme} (j : affineSpace m ⟶ X) : X.IdealSheafData :=
  CompactJetIdeal.extend (affineIdeal r b a T e) j

theorem restrict_compactIdeal {J : Type*} [Fintype J]
    (r : Fin m → ℂ) (b a : J → ℂ) (T : Fin m → ℕ)
    (e : Fin (m+2) → ℕ) {X : Scheme}
    (j : affineSpace m ⟶ X) [IsOpenImmersion j] [QuasiCompact j] :
    (compactIdeal r b a T e j).comap j = affineIdeal r b a T e :=
  CompactJetIdeal.restrict_extend _ j

theorem support_compactIdeal {J : Type*} [Fintype J]
    (r : Fin m → ℂ) (b : J → ℂ) (hb : ∀ k, b k ≠ 0)
    (a : J → ℂ) (ha : ∀ k, a k ≠ 0) (T : Fin m → ℕ)
    (e : Fin (m+2) → ℕ) (he : ∀ i, 0 < e i)
    {X : Scheme} (j : affineSpace m ⟶ X) [QuasiCompact j]
    (π : X ⟶ base) [IsSeparated π] (hπ : j ≫ π = structureMap m) :
    ((compactIdeal r b a T e j).support : Set X) =
      ⋃ k, Set.range (point (b k) (a k) ≫ j) := by
  rw [compactIdeal, CompactJetIdeal.support_extend (affineIdeal r b a T e) j π
    (fun k => point (b k) (a k)) (fun k => by
      rw [Category.assoc, hπ, point_section]) (support_affineIdeal r b hb a ha T e he),
    support_affineIdeal r b hb a ha T e he, Set.image_iUnion]
  congr 1
  funext k
  rw [Scheme.Hom.comp_base, TopCat.coe_comp, Set.range_comp]

theorem compactIdeal_isFinitePresentation {J : Type*} [Fintype J]
    (r : Fin m → ℂ) (b a : J → ℂ) (T : Fin m → ℕ)
    (e : Fin (m+2) → ℕ) {X : Scheme} [IsLocallyNoetherian X]
    (j : affineSpace m ⟶ X) :
    (PiExponentSeshadri.IdealModule.closedModule (compactIdeal r b a T e j)).IsFinitePresentation :=
  CompactJetIdeal.extend_isFinitePresentation _ j

theorem framed_packets_surjective_of_jetRestriction
    {X : Scheme} {J : Type} [Fintype J]
    (r : Fin m → ℂ) (b : J → ℂ) (hb : ∀ k, b k ≠ 0)
    (a : J → ℂ) (ha : ∀ k, a k ≠ 0)
    (hc : Function.Injective (fun k => fullCenter (m := m) (b k) (a k)))
    (T : Fin m → ℕ) (e : Fin (m+2) → ℕ) (hepos : ∀ i, 0 < e i)
    (v : Fin (m+2) → ℚ) (hv : ∀ i, 0 < v i)
    (hTY : ∀ i, v i.succ.succ ≤ (T i : ℚ) * v 0)
    (hTZ : ∀ i, v i.succ.succ ≤ (T i : ℚ) * v (0 : Fin (m+1)).succ)
    (R : ℚ) (he : ∀ i, R ≤ (e i : ℚ) * v i) (n : ℕ)
    (j : affineSpace m ⟶ X) [IsOpenImmersion j]
    (I : X.IdealSheafData) (A : PiExponentSeshadri.Geometry.LineBundle X)
    (frame : AffineJetCoefficientInterface.Frame j A)
    (hI : I.comap j = PiExponentSeshadri.IdealPullback.specIdeal (polynomialIdeal r b a T e))
    (hs : ((I^n).support : Set X) ⊆ j.opensRange)
    (hjet : Function.Surjective (BlowupJetSurjectivity.jetRestriction I A n)) :
    Function.Surjective (fun s : AffineJetCoefficientInterface.Sections A n => fun k =>
      JetGeometry.rationalCoefficientPacket v (n * R)
        (formalJet r (b k) (a k)
          (AffineJetCoefficientInterface.coefficient j A n frame s))) := by
  apply packets_surjective_of_polynomialIdeal_quotient r b a hb ha hc T e hepos
    v hv hTY hTZ R he n (AffineJetCoefficientInterface.coefficient j A n frame)
  exact AffineJetPolynomial.polynomialQuotient_surjective_of_jetRestriction
    I A n j frame (polynomialIdeal r b a T e) hI hs hjet

end QuadraticPi.TwoLogJetIdeals


==> anc/lean/QuadraticPi/TwoLogComparison.lean <==
import QuadraticPi.TwoLogActualMinor
import QuadraticPi.TwoLogArithmeticBounds
import QuadraticPi.CofinalComparison

/-! The quantitative contradiction for actual two-logarithm minors.
The analytic upper bound is an explicit hypothesis here. This file proves
the numerical comparison; it does not assert that remaining analytic or
geometric obligations have already been discharged. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogComparison
open OAI.PiExponent
variable {nu c : ℝ} (D : TwoLogData nu Arithmetic.lcmConstant c)

theorem actual_minor_lower_bound {H : ℝ} (hH : 0 < H)
    (sel : D.Row H → D.Column H) (hdet : (D.actualMinor H sel).det ≠ 0) :
    -(1-D.actualMean H)-D.arithmeticError ≤ D.normalizedLogMinor H sel :=
  TwoLogArithmetic.selectedMinor_arithmetic_lower_bound_data D hH sel hdet

/-- An explicit upper estimate for cofinally many actual minors contradicts
their proved denominator-clearing lower estimate. -/
theorem actual_minor_bounds_inconsistent (hnu : 1 < nu)
    (hcofinal : ∀ L : ℕ, ∃ H : ℕ, L ≤ H ∧ 0 < H ∧
      ∃ sel : D.Row H → D.Column H,
        (D.actualMinor H sel).det ≠ 0 ∧
        D.normalizedLogMinor H sel ≤ D.analyticError+D.analyticRemainder H+
          max (-D.collisionRate H)
            (-nu*((D.base.A:ℝ)*(1-D.base.eta)-D.actualMean H))) : False := by
  apply cofinal_determinant_bounds_inconsistent nu D.base.theta
    ((D.base.A:ℝ)*(1-D.base.eta)) D.arithmeticError D.analyticError D.collisionLimit
    D.actualMean D.analyticRemainder D.collisionRate hnu
    D.error_sum_lt_gap D.collision_exceeds_error_sum D.tendsto_analyticRemainder
    D.tendsto_collisionRate D.actualMean_bounds
  intro L
  obtain ⟨H, hLH, hH, sel, hdet, hupper⟩ := hcofinal L
  exact ⟨H, hLH, hH, D.normalizedLogMinor H sel,
    actual_minor_lower_bound D (by exact_mod_cast hH) sel hdet, hupper⟩

end QuadraticPi.TwoLogComparison


==> anc/lean/QuadraticPi/TwoLogComplexAllEmbeddingComparison.lean <==
import QuadraticPi.TwoLogComplexMatchedConstruction
import QuadraticPi.TwoLogComplexMatchedAnalytic
import QuadraticPi.TwoLogComplexMatchedBranches
import QuadraticPi.TwoLogNumberFieldMinors
import QuadraticPi.TwoLogAllEmbeddingComparison
import QuadraticPi.CofinalComparison

/-!
The same selected field minor has a proved analytic upper bound at every
embedding when exact matched branches have uniformly bounded logarithm norms.
The actual field norm then gives a degree-cancelled arithmetic comparison.
This is an intermediate comparison theorem: the cofinal nonvanishing premise,
embedding match, and strict numerical margins are explicitly displayed.
-/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogComplexAllEmbeddingComparison
open OAI.PiExponent

variable {E : Type*} [Field E]
variable {nu : ℝ} (A : TwoLogComplexMatchedData nu TwoLogCollision.collisionConstant)

/-- Every conjugate of the literal selected minor obeys the same full analytic
bound. The complete branch budgets are bounded by those of the original record. -/
theorem all_embeddings_minor_norm_upper_bound
    (hnu : 0 ≤ nu) (a b : E)
    (hmatch : ∀ σ : E →+* ℂ,
      ∃ logA logB : ℂ, Complex.exp logA = σ a ∧ Complex.exp logB = σ b ∧
        (A.target : ℂ) * logB = logA ∧ ‖logA‖ ≤ ‖A.logA‖ ∧ ‖logB‖ ≤ ‖A.logB‖)
    (H : ℕ) (hH : 0 < H) (sel : A.Row H → A.Column H) :
    ∀ σ : E →+* ℂ,
      ‖(TwoLogMatrix.selectedMinor (σ b) (σ a) A.K A.w0 A.v A.geometry.theta
        (MatrixArithmetic.logWeights A.q) H (fun i => (A.r i : ℂ))
        (MatrixArithmetic.truncationOrders A.q A.F0 A.v) sel).det‖ ≤
      Real.exp ((A.actualRowCount H : ℝ) * H *
        (A.analyticError + A.analyticRemainder H + A.analyticMax H)) := by
  intro σ
  obtain ⟨logA, logB, hexpA, hexpB, hrel, hA, hB⟩ := hmatch σ
  exact A.selectedMinor_norm_upper_bound_of_branch_norms hnu
    (σ a) (σ b) logA logB hexpA hexpB hrel hA hB H hH sel

/-- Taking logarithms needs only nonvanishing of the displayed conjugate. -/
theorem embedding_minor_log_upper_bound
    (hnu : 0 ≤ nu) (a b : E)
    (hmatch : ∀ σ : E →+* ℂ,
      ∃ logA logB : ℂ, Complex.exp logA = σ a ∧ Complex.exp logB = σ b ∧
        (A.target : ℂ) * logB = logA ∧ ‖logA‖ ≤ ‖A.logA‖ ∧ ‖logB‖ ≤ ‖A.logB‖)
    (H : ℕ) (hH : 0 < H) (sel : A.Row H → A.Column H)
    (σ : E →+* ℂ)
    (hdet : (TwoLogMatrix.selectedMinor (σ b) (σ a) A.K A.w0 A.v A.geometry.theta
      (MatrixArithmetic.logWeights A.q) H (fun i => (A.r i : ℂ))
      (MatrixArithmetic.truncationOrders A.q A.F0 A.v) sel).det ≠ 0) :
    Real.log ‖(TwoLogMatrix.selectedMinor (σ b) (σ a) A.K A.w0 A.v A.geometry.theta
      (MatrixArithmetic.logWeights A.q) H (fun i => (A.r i : ℂ))
      (MatrixArithmetic.truncationOrders A.q A.F0 A.v) sel).det‖ ≤
    (A.actualRowCount H : ℝ) * H *
      (A.analyticError + A.analyticRemainder H + A.analyticMax H) := by
  have h := all_embeddings_minor_norm_upper_bound A hnu a b hmatch H hH sel σ
  have hl := Real.log_le_log (norm_pos_iff.mpr hdet) h
  simpa only [Real.log_exp] using hl

variable [NumberField E]

/-- One nonzero actual field minor supplies nonvanishing at every embedding;
the same selector is retained throughout. -/
theorem all_embeddings_log_upper_bound_of_field_minor
    (hnu : 0 ≤ nu) (a b : E)
    (hmatch : ∀ σ : E →+* ℂ,
      ∃ logA logB : ℂ, Complex.exp logA = σ a ∧ Complex.exp logB = σ b ∧
        (A.target : ℂ) * logB = logA ∧ ‖logA‖ ≤ ‖A.logA‖ ∧ ‖logB‖ ≤ ‖A.logB‖)
    (H : ℕ) (hH : 0 < H) (sel : A.Row H → A.Column H)
    (hdet : (TwoLogMatrix.selectedMinor b a A.K A.w0 A.v A.geometry.theta
      (MatrixArithmetic.logWeights A.q) H (fun i => (A.r i : E))
      (MatrixArithmetic.truncationOrders A.q A.F0 A.v) sel).det ≠ 0) :
    ∀ σ : E →+* ℂ,
      Real.log ‖(TwoLogMatrix.selectedMinor (σ b) (σ a) A.K A.w0 A.v A.geometry.theta
        (MatrixArithmetic.logWeights A.q) H (fun i => (A.r i : ℂ))
        (MatrixArithmetic.truncationOrders A.q A.F0 A.v) sel).det‖ ≤
      (A.actualRowCount H : ℝ) * H *
        (A.analyticError + A.analyticRemainder H + A.analyticMax H) := by
  intro σ
  apply embedding_minor_log_upper_bound A hnu a b hmatch H hH sel σ
  have hh := (map_ne_zero σ).mpr hdet
  rw [TwoLogMatrix.map_selectedMinor_det] at hh
  simpa only [map_ratCast] using hh

/-- The actual arithmetic norm lower bound and the proved all-embedding
analytic upper bound for the same literal selected minor. -/
theorem actual_field_minor_comparison
    (hnu : 0 ≤ nu) (a b : E)
    (hmatch : ∀ σ : E →+* ℂ,
      ∃ logA logB : ℂ, Complex.exp logA = σ a ∧ Complex.exp logB = σ b ∧
        (A.target : ℂ) * logB = logA ∧ ‖logA‖ ≤ ‖A.logA‖ ∧ ‖logB‖ ≤ ‖A.logB‖)
    (da db : ℕ) (hda : 0 < da) (hdb : 0 < db)
    (hai : IsIntegral ℤ ((da : E) * a))
    (hbi : IsIntegral ℤ ((db : E) * b))
    (H : ℕ) (hH : 0 < H) (sel : A.Row H → A.Column H)
    (hdet : (TwoLogMatrix.selectedMinor b a A.K A.w0 A.v A.geometry.theta
      (MatrixArithmetic.logWeights A.q) H (fun i => (A.r i : E))
      (MatrixArithmetic.truncationOrders A.q A.F0 A.v) sel).det ≠ 0) :
    -(1 - A.actualMean H) - A.arithmeticError da db ≤
      A.analyticError + A.analyticRemainder H + A.analyticMax H := by
  have h := TwoLogAllEmbeddingComparison.selectedMinor_uniform_upper_bound_obstruction
    b a db da A.q (fun i => (A.r i : E)) hdb hda hbi hai
    (fun i => TwoLogNumberFieldMinors.rational_den_mul_integral (A.r i))
    A.geometry.K_pos A.r_den_two_le
    (by exact_mod_cast A.geometry.w0_pos) (by exact_mod_cast A.geometry.v_pos)
    (by exact_mod_cast A.geometry.theta_pos) A.F0_pos.le (by exact_mod_cast hH) sel hdet
    (fun σ => by
      simpa only [map_ratCast, TwoLogComplexMatchedData.actualRowCount,
        TwoLogComplexMatchedData.Row]
        using all_embeddings_log_upper_bound_of_field_minor A hnu a b hmatch H hH sel hdet σ)
  exact h

/-- With strict numerical margins, cofinally many actual nonzero field minors
are impossible. The premise is literal cofinal nonvanishing, not an endpoint
irrationality-exponent theorem. -/
theorem cofinal_field_minors_inconsistent
    (hnu : 1 < nu) (a b : E)
    (hmatch : ∀ σ : E →+* ℂ,
      ∃ logA logB : ℂ, Complex.exp logA = σ a ∧ Complex.exp logB = σ b ∧
        (A.target : ℂ) * logB = logA ∧ ‖logA‖ ≤ ‖A.logA‖ ∧ ‖logB‖ ≤ ‖A.logB‖)
    (da db : ℕ) (hda : 0 < da) (hdb : 0 < db)
    (hai : IsIntegral ℤ ((da : E) * a))
    (hbi : IsIntegral ℤ ((db : E) * b))
    (hgap : A.arithmeticError da db + A.analyticError <
      nu * ((A.base.A : ℝ) * (1 - A.base.eta) - A.base.theta) - (1 - A.base.theta))
    (hcollision : 1 + A.arithmeticError da db + A.analyticError < A.collisionLimit)
    (hcofinal : ∀ L : ℕ, ∃ H : ℕ, L ≤ H ∧ 0 < H ∧
      ∃ sel : A.Row H → A.Column H,
        (TwoLogMatrix.selectedMinor b a A.K A.w0 A.v A.geometry.theta
          (MatrixArithmetic.logWeights A.q) H (fun i => (A.r i : E))
          (MatrixArithmetic.truncationOrders A.q A.F0 A.v) sel).det ≠ 0) : False := by
  apply cofinal_determinant_bounds_inconsistent nu A.base.theta
    ((A.base.A : ℝ) * (1 - A.base.eta)) (A.arithmeticError da db)
    A.analyticError A.collisionLimit A.actualMean A.analyticRemainder A.collisionRate
    hnu hgap hcollision A.tendsto_analyticRemainder A.tendsto_collisionRate A.actualMean_bounds
  intro L
  obtain ⟨H, hLH, hH, sel, hdet⟩ := hcofinal L
  refine ⟨H, hLH, hH, A.analyticError + A.analyticRemainder H + A.analyticMax H, ?_, le_rfl⟩
  exact actual_field_minor_comparison A (by linarith) a b hmatch
    da db hda hdb hai hbi H hH sel hdet

end QuadraticPi.TwoLogComplexAllEmbeddingComparison


==> anc/lean/QuadraticPi/TwoLogComplexAnalytic.lean <==
import QuadraticPi.TwoLogAnalytic

/-! The matched main-period collision estimate for complex logarithms.
The exact logarithm relation is explicit; no branch selection or matching
at other embeddings is inferred. -/

set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogComplexAnalytic
open scoped BigOperators
open OAI.PiExponent
open TwoLogAnalytic

def radius (logA logB : ℂ) (K : ℕ) : ℝ :=
  4 * (K : ℝ) * (1 + ‖logB‖ + ‖logA‖)

def additiveBound (target logA logB : ℂ) (K : ℕ) : ℝ :=
  2 * radius logA logB K * (1 + ‖target‖)

theorem radius_one_le (logA logB : ℂ) {K : ℕ} (hK : 1 ≤ K) :
    1 ≤ radius logA logB K := by
  have hKr : (1 : ℝ) ≤ K := by exact_mod_cast hK
  unfold radius
  nlinarith [norm_nonneg logA, norm_nonneg logB]

theorem center_radius_bound (logA logB : ℂ) {K j : ℕ}
    (hK : 1 ≤ K) (hj : j < K) :
    ‖(j : ℂ) * logB‖ + 3 / 4 ≤ radius logA logB K / 2 ∧
    ‖(j : ℂ) * logA‖ + 3 / 4 ≤ radius logA logB K / 2 := by
  have hKr : (1 : ℝ) ≤ K := by exact_mod_cast hK
  have hjr : (j : ℝ) ≤ K := by exact_mod_cast hj.le
  have hA := mul_le_mul_of_nonneg_right hjr (norm_nonneg logA)
  have hB := mul_le_mul_of_nonneg_right hjr (norm_nonneg logB)
  simp only [norm_mul, Complex.norm_natCast]
  unfold radius
  constructor <;> nlinarith [norm_nonneg logA, norm_nonneg logB,
    mul_nonneg (show (0 : ℝ) ≤ K by positivity) (norm_nonneg logA),
    mul_nonneg (show (0 : ℝ) ≤ K by positivity) (norm_nonneg logB)]

/-- Collision saving for the concrete main-period coefficient determinant
at complex matched logarithms. This is not yet a bound for the full selected
minor after its translation and assignment expansions. -/
theorem formal_main_collision_bound {m : ℕ}
    {ι κ : Type*} [Fintype ι] [DecidableEq ι] [Fintype κ] [DecidableEq κ]
    (b a target logA logB : ℂ)
    (hexpA : Complex.exp logA = a) (hexpB : Complex.exp logB = b)
    (hrelation : target * logB = logA)
    (group : ι → κ) (grade : κ → Fin m → ℕ)
    (j h k lambda rho : ι → ℕ) (gamma : ι → Fin m → ℕ) (w : Fin m → ℝ)
    {K : ℕ} {H w0 v wstar : ℝ} (hK : 1 ≤ K) (hj : ∀ i, j i < K)
    (hH : 0 < H) (hw0 : 0 < w0) (hws : 0 < wstar)
    (hw : ∀ i, wstar ≤ w i)
    (hcol : ∀ c, w0 * ((h c : ℝ) + k c) + ∑ i, w i * (gamma c i : ℝ) ≤ H)
    (horder : ((∑ i, (lambda i + rho i) : ℕ) : ℝ) ≤ (Fintype.card ι : ℝ) * H / v) :
    ‖Matrix.det (fun i c => b ^ (j i * h c) * a ^ (j i * k c) *
      MvPowerSeries.coeff (TwoLogMatrix.pairExponent (lambda i) (rho i))
        (TwoLogMainPeriodBridge.periodSeries
          ((∏ t, (gamma c t).choose (grade (group i) t) : ℕ) : ℂ)
          target 0 0 (h c) (k c) (∑ t, (gamma c t - grade (group i) t))))‖ ≤
      Real.exp (-TwoLogCollision.collisionConstant * TwoLogCollision.occupancyLoad group +
        (Fintype.card ι : ℝ) * H * (radius logA logB K / w0 +
          Real.log (additiveBound target logA logB K) / wstar + Real.log 2 / v +
          TwoLogCollision.collisionRemainder (Fintype.card ι) H)) := by
  let R : NNReal := ⟨radius logA logB K,
    zero_le_one.trans (radius_one_le logA logB hK)⟩
  simp_rw [TwoLogAnalytic.main_period_coeff_eq_mainRow b a target logA logB
    hexpA hexpB hrelation]
  have hRcoe : (R : ℝ) = radius logA logB K := rfl
  simpa only [hRcoe, additiveBound, add_assoc] using
    main_row_determinant_exp_bound target group grade h k gamma w
      (fun i => (j i : ℂ) * logB) (fun i => (j i : ℂ) * logA) lambda rho R
      (radius_one_le logA logB hK) hH hw0 hws hw hcol
      (fun i => (center_radius_bound logA logB hK (hj i)).1)
      (fun i => (center_radius_bound logA logB hK (hj i)).2) horder

end QuadraticPi.TwoLogComplexAnalytic



==> anc/lean/QuadraticPi/TwoLogComplexCharacterCenters.lean <==
import QuadraticPi.TwoLogInterpolation
import Mathlib.Analysis.SpecialFunctions.Complex.Log
import Mathlib.GroupTheory.OrderOfElement
import Mathlib.NumberTheory.Real.Irrational

/-! Complex geometric centers and the exceptional rational character slope.
The logarithms are arbitrary exact branches.  Irrational real matching implies
that at most one rational slope has a root-of-unity character; no multiplicative
independence assumption is imposed. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogComplexCharacterCenters

def character (a b : ℂ) (r : ℚ) : ℂ := a ^ r.den / b ^ r.num

theorem character_power (a b : ℂ) (r : ℚ) (j : ℕ) :
    (a^j)^r.den / (b^j)^r.num = character a b r ^ j := by
  unfold character
  rw [div_pow, ← pow_mul, Nat.mul_comm j r.den, pow_mul]
  congr 1
  rw [← zpow_natCast, ← zpow_mul, mul_comm, zpow_mul, zpow_natCast]

theorem characterDistinct_geometric {m K : ℕ} {a b : ℂ}
    (ha : a ≠ 0) (hb : b ≠ 0) (r : Fin m → ℚ)
    (h : ∀ i, ¬ IsOfFinOrder (character a b (r i))) :
    TwoLogInterpolation.CharacterDistinct r
      (fun j : Fin K => b ^ j.val) (fun j : Fin K => a ^ j.val) := by
  intro i j k hjk
  simp only [character_power] at hjk
  let u : ℂˣ := Units.mk0 (character a b (r i))
    (div_ne_zero (pow_ne_zero _ ha) (zpow_ne_zero _ hb))
  have hu : ¬ IsOfFinOrder u := by
    intro hfin
    exact h i (Units.isOfFinOrder_val.mpr hfin)
  apply Fin.ext
  apply (injective_pow_iff_not_isOfFinOrder.mpr hu)
  apply Units.ext
  change character a b (r i) ^ j.val = character a b (r i) ^ k.val
  exact hjk

theorem torsion_exp_logarithm {z : ℂ} (h : IsOfFinOrder (Complex.exp z)) :
    ∃ t : ℚ, z = (t : ℂ) * (2 * Real.pi * Complex.I) := by
  obtain ⟨n, hn, heq⟩ := h.exists_pow_eq_one
  rw [← Complex.exp_nat_mul] at heq
  obtain ⟨k, hk⟩ := Complex.exp_eq_one_iff.mp heq
  refine ⟨(k : ℚ) / n, ?_⟩
  have hn0 : (n : ℂ) ≠ 0 := by exact_mod_cast hn.ne'
  push_cast
  apply (mul_left_cancel₀ hn0)
  rw [hk]
  field_simp

theorem character_exp (la lb : ℂ) (r : ℚ) :
    character (Complex.exp la) (Complex.exp lb) r =
      Complex.exp ((r.den : ℂ) * la - (r.num : ℂ) * lb) := by
  rw [Complex.exp_sub, Complex.exp_nat_mul, Complex.exp_int_mul]
  rfl

theorem torsion_character_branch {x : ℝ} {la lb : ℂ}
    (hmatch : (x : ℂ) * lb = la) (r : ℚ)
    (h : IsOfFinOrder (character (Complex.exp la) (Complex.exp lb) r)) :
    ∃ t : ℚ, ((x : ℂ) - (r : ℂ)) * lb =
      (t : ℂ) * (2 * Real.pi * Complex.I) := by
  rw [character_exp] at h
  obtain ⟨t, ht⟩ := torsion_exp_logarithm h
  refine ⟨t / r.den, ?_⟩
  have hden : (r.den : ℂ) ≠ 0 := by exact_mod_cast r.pos.ne'
  apply (mul_left_cancel₀ hden)
  rw [← hmatch] at ht
  rw [Rat.cast_def r]
  push_cast
  field_simp at *
  linear_combination ht

theorem affine_branch_slopes_unique {x : ℝ} (hx : Irrational x)
    {u v : ℂ} (hu : u ≠ 0) {r s t w : ℚ}
    (hr : ((x : ℂ) - (r : ℂ)) * u = (t : ℂ) * v)
    (hs : ((x : ℂ) - (s : ℂ)) * u = (w : ℂ) * v) : r = s := by
  by_cases htw : t = w
  · have hz : ((r : ℂ) - (s : ℂ)) * u = 0 := by
      rw [htw] at hr
      linear_combination hs - hr
    have hrs := (mul_eq_zero.mp hz).resolve_right hu
    exact_mod_cast (sub_eq_zero.mp hrs)
  · have hz : (((t : ℂ) - (w : ℂ)) * (x : ℂ) -
        ((t * s - w * r : ℚ) : ℂ)) * u = 0 := by
      push_cast
      linear_combination (t : ℂ) * hs - (w : ℂ) * hr
    have hz' := (mul_eq_zero.mp hz).resolve_right hu
    have hden : ((t - w : ℚ) : ℂ) ≠ 0 := by exact_mod_cast sub_ne_zero.mpr htw
    have heq : (x : ℂ) = (((t * s - w * r) / (t - w) : ℚ) : ℂ) := by
      push_cast at *
      apply (eq_div_iff hden).mpr
      linear_combination hz'
    have heqreal : x = (((t * s - w * r) / (t - w) : ℚ) : ℝ) := by
      exact Complex.ofReal_injective (by simpa using heq)
    exact False.elim (hx ⟨_, heqreal.symm⟩)

theorem bad_slopes_subsingleton {x : ℝ} (hx : Irrational x)
    {la lb : ℂ} (hlb : lb ≠ 0) (hmatch : (x : ℂ) * lb = la) :
    Set.Subsingleton {r : ℚ |
      IsOfFinOrder (character (Complex.exp la) (Complex.exp lb) r)} := by
  intro r hr s hs
  obtain ⟨t, ht⟩ := torsion_character_branch hmatch r hr
  obtain ⟨w, hw⟩ := torsion_character_branch hmatch s hs
  exact affine_branch_slopes_unique hx hlb ht hw

theorem bad_slopes_subsingleton_of_branches {x : ℝ} (hx : Irrational x)
    {a b la lb : ℂ} (hexpA : Complex.exp la = a) (hexpB : Complex.exp lb = b)
    (hlb : lb ≠ 0) (hmatch : (x : ℂ) * lb = la) :
    Set.Subsingleton {r : ℚ | IsOfFinOrder (character a b r)} := by
  rw [← hexpA, ← hexpB]
  exact bad_slopes_subsingleton hx hlb hmatch

/-- A fixed denominator floor eliminates the at-most-one exceptional rational
character.  It is chosen before selecting the finite rational approximants. -/
theorem exists_denominator_floor {x : ℝ} (hx : Irrational x)
    {a b la lb : ℂ} (hexpA : Complex.exp la = a) (hexpB : Complex.exp lb = b)
    (hlb : lb ≠ 0) (hmatch : (x : ℂ) * lb = la) :
    ∃ Q0 : ℕ, ∀ r : ℚ, Q0 ≤ r.den → ¬ IsOfFinOrder (character a b r) := by
  have hsub := bad_slopes_subsingleton_of_branches hx hexpA hexpB hlb hmatch
  by_cases he : ∃ s : ℚ, IsOfFinOrder (character a b s)
  · obtain ⟨s, hs⟩ := he
    refine ⟨s.den + 1, ?_⟩
    intro r hr hbad
    have hrs : r = s := hsub hbad hs
    subst r
    omega
  · refine ⟨0, ?_⟩
    intro r _ hbad
    exact he ⟨r, hbad⟩

theorem characterDistinct_of_denominator_floor {m K Q0 : ℕ} {a b : ℂ}
    (ha : a ≠ 0) (hb : b ≠ 0)
    (hfloor : ∀ r : ℚ, Q0 ≤ r.den → ¬ IsOfFinOrder (character a b r))
    (r : Fin m → ℚ) (hr : ∀ i, Q0 ≤ (r i).den) :
    TwoLogInterpolation.CharacterDistinct r
      (fun j : Fin K => b ^ j.val) (fun j : Fin K => a ^ j.val) :=
  characterDistinct_geometric ha hb r (fun i => hfloor (r i) (hr i))

end QuadraticPi.TwoLogComplexCharacterCenters


==> anc/lean/QuadraticPi/TwoLogComplexMatchedAnalytic.lean <==
import QuadraticPi.TwoLogComplexMatchedAssignment
import QuadraticPi.TwoLogTranslationSummation
import QuadraticPi.TwoLogComplexMatchedSlopeBridge

/-! Full analytic upper bound for the literal selected minor at complex bases
with matched complex logarithms. This sums all exact slope assignments and uses
the determinant-one tail shear. The conclusion is proved, not a data field. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogComplexMatchedData
open OAI.PiExponent TwoLogAnalytic
open scoped BigOperators
variable {nu : ℝ} (D : TwoLogComplexMatchedData nu TwoLogCollision.collisionConstant)

theorem column_main_support_subset {H : ℝ} (col : D.Column H) :
    (mainPolynomial (D.target:ℂ) (D.colH col) (D.colK col) (D.colGamma col)).support ⊆
      MatrixTranslation.transverseIndices (MatrixArithmetic.logWeights D.q) H := by
  apply mainPolynomial_support_subset _ _ _ _ _ _ D.logWeights_pos
  have hh := D.column_weight_bound col
  have hp : 0 ≤ (D.w0:ℝ)*((D.colH col:ℝ)+D.colK col) := by
    apply mul_nonneg
    · exact_mod_cast D.geometry.w0_pos.le
    · positivity
  linarith

theorem slopeMatrix_det_eq_assignment_sum {H : ℝ} (sel : D.Row H → D.Column H) :
    (D.slopeMatrix H sel).det = ∑ f : D.Assignment H, D.assignmentTerm sel f := by
  exact det_slopeEntry_eq_sum (fun i => (D.r i:ℂ)) (D.target:ℂ) D.b D.a
    D.rowJ D.rowLambda D.rowRho (fun col => D.colH (sel col)) (fun col => D.colK (sel col))
    D.rowBeta (fun col => D.colGamma (sel col))
    (MatrixTranslation.transverseIndices (MatrixArithmetic.logWeights D.q) H)
    (fun col => D.column_main_support_subset (sel col))

theorem rowChoice_card_le {H : ℝ} (row : D.Row H) :
    Fintype.card (D.RowChoice row) ≤ translationTermCount D.m D.v H := by
  apply translationChoice_card_le _ _ _ _ _ (D.rowLambda_le row)
  intro i
  have hnat : 0 < Nat.ceil (Real.log (D.q i)) := by
    have hp := D.logWeights_pos i
    change (0:ℝ) < (Nat.ceil (Real.log (D.q i)):ℝ) at hp
    exact_mod_cast hp
  change (1:ℝ) ≤ (Nat.ceil (Real.log (D.q i)):ℝ)
  exact_mod_cast (Nat.succ_le_iff.mpr hnat)

theorem slopeMatrix_det_norm_le_exp (hnu : 0 ≤ nu) {H : ℝ} (hH : 0 < H)
    (sel : D.Row H → D.Column H) :
    ‖(D.slopeMatrix H sel).det‖ ≤ Real.exp ((D.actualRowCount H:ℝ)*H*
      (D.analyticError+D.analyticRemainder H+D.analyticMax H)) := by
  classical
  have hN : 0 < translationTermCount D.m D.v H := by unfold translationTermCount; positivity
  have hh := norm_eq_sum_assignments_le_exp (D.slopeMatrix H sel).det
    (D.assignmentTerm sel) (D.slopeMatrix_det_eq_assignment_sum sel)
    (translationTermCount D.m D.v H) hN D.rowChoice_card_le H
    (D.analyticError+D.analyticCollisionRemainder H+D.analyticMax H) hH
    (D.assignmentTerm_norm_le hnu hH sel)
  simpa only [analyticRemainder, translationRemainder, actualRowCount,
    add_assoc, add_left_comm, add_comm] using hh

theorem actualMinor_analytic_upper_bound (hnu : 0 ≤ nu) (H : ℕ) (hH : 0 < H)
    (sel : D.Row H → D.Column H) (hdet : (D.actualMinor H sel).det ≠ 0) :
    D.normalizedLogMinor H sel ≤ D.analyticError+D.analyticRemainder H+
      max (-D.collisionRate H) (-nu*((D.base.A:ℝ)*(1-D.base.eta)-D.actualMean H)) := by
  have hHr : (0:ℝ)<H := by exact_mod_cast hH
  have hM : (0:ℝ)<D.actualRowCount H := by exact_mod_cast D.actualRowCount_pos hHr
  have hs : (D.slopeMatrix H sel).det ≠ 0 := by
    rw [←D.actualMinor_det_eq_slopeMatrix H sel]
    exact hdet
  have hb := D.slopeMatrix_det_norm_le_exp hnu hHr sel
  have hl := Real.log_le_log (norm_pos_iff.mpr hs) hb
  rw [Real.log_exp] at hl
  rw [D.normalizedLogMinor_eq_slopeMatrix H sel]
  apply (div_le_iff₀ (mul_pos hM hHr)).mpr
  simpa only [analyticMax, mul_comm] using hl

/-- The full literal truncated minor obeys the exponential estimate, including
all slope-error assignments. Nonvanishing is unnecessary for this norm bound. -/
theorem actualMinor_norm_upper_bound (hnu : 0 ≤ nu) (H : ℕ) (hH : 0 < H)
    (sel : D.Row H → D.Column H) :
    ‖(D.actualMinor H sel).det‖ ≤ Real.exp ((D.actualRowCount H:ℝ)*H*
      (D.analyticError+D.analyticRemainder H+D.analyticMax H)) := by
  rw [D.actualMinor_det_eq_slopeMatrix]
  exact D.slopeMatrix_det_norm_le_exp hnu (by exact_mod_cast hH) sel

/-- The unnormalized logarithmic estimate used by the number-field comparison.
The analytic bound itself is a conclusion, not a hypothesis. -/
theorem actualMinor_log_upper_bound (hnu : 0 ≤ nu) (H : ℕ) (hH : 0 < H)
    (sel : D.Row H → D.Column H) (hdet : (D.actualMinor H sel).det ≠ 0) :
    Real.log ‖(D.actualMinor H sel).det‖ ≤ (D.actualRowCount H:ℝ)*H*
      (D.analyticError+D.analyticRemainder H+D.analyticMax H) := by
  have hb := D.actualMinor_norm_upper_bound hnu H hH sel
  have hl := Real.log_le_log (norm_pos_iff.mpr hdet) hb
  simpa only [Real.log_exp] using hl

end QuadraticPi.TwoLogComplexMatchedData


==> anc/lean/QuadraticPi/TwoLogComplexMatchedAssignment.lean <==
import QuadraticPi.TwoLogWeightedCollision
import QuadraticPi.TwoLogRowExpansion
import QuadraticPi.TwoLogComplexMatchedGeometry

/-! The analytic bound for each exact slope-translation assignment at arbitrary
complex bases with matched complex logarithms. No arithmetic property of the
bases is used here. The
scalar convolution order is combined with the remaining Taylor orders before
the collision estimate is normalized. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogComplexMatchedData
open OAI.PiExponent TwoLogAnalytic
open scoped BigOperators
variable {nu : ℝ} (D : TwoLogComplexMatchedData nu TwoLogCollision.collisionConstant)

abbrev RowChoice {H : ℝ} (row : D.Row H) :=
  TranslationChoice (MatrixTranslation.transverseIndices (MatrixArithmetic.logWeights D.q) H)
    (D.rowLambda row)

abbrev Assignment (H : ℝ) := ∀ row : D.Row H, D.RowChoice row

def assignmentScalar {H : ℝ} (f : D.Assignment H) (row : D.Row H) : ℂ :=
  epsilonScalar (fun i => (D.target:ℂ)-(D.r i:ℂ)) (D.rowBeta row)
    (fun i => (f row).1.val i) (f row).2.val

def assignmentTerm {H : ℝ} (sel : D.Row H → D.Column H) (f : D.Assignment H) : ℂ :=
  (∏ row, D.assignmentScalar f row) * Matrix.det (fun row col =>
    mainEntry (D.target:ℂ) D.b D.a (D.rowJ row)
      (D.rowLambda row-(f row).2.val) (D.rowRho row) (f row).1.val
      (D.colH (sel col)) (D.colK (sel col)) (D.colGamma (sel col)))

def analyticMax (H : ℝ) : ℝ := max (-D.collisionRate H)
  (-nu*((D.base.A:ℝ)*(1-D.base.eta)-D.actualMean H))

theorem assignmentTerm_norm_le (hnu : 0 ≤ nu) {H : ℝ} (hH : 0 < H)
    (sel : D.Row H → D.Column H) (f : D.Assignment H) :
    ‖D.assignmentTerm sel f‖ ≤ Real.exp ((D.actualRowCount H:ℝ)*H*
      (D.analyticError+D.analyticCollisionRemainder H+D.analyticMax H)) := by
  classical
  by_cases hz : (∏ row, D.assignmentScalar f row) = 0
  · simp only [assignmentTerm, hz, zero_mul, norm_zero]
    exact (Real.exp_pos _).le
  have hsne : ∀ row, D.assignmentScalar f row ≠ 0 := by
    intro row hh
    exact hz (Finset.prod_eq_zero (Finset.mem_univ row) hh)
  let group : D.Row H → D.Transverse H := fun row => (f row).1
  let error : D.Row H → ℝ := fun row =>
    -nu*(D.indexWeight (group row)-
      MatrixTranslationBounds.weight (MatrixArithmetic.logWeights D.q) (D.rowBeta row))+
        (nu+Real.log 2)*H/D.wstar
  have hbeta : (∑ row : D.Row H,
      TwoLogCounting.rowWeight (MatrixArithmetic.logWeights D.q) row) ≤
      ∑ row : D.Row H, D.indexWeight (group row) := by
    apply Finset.sum_le_sum
    intro row hrow
    rw [D.rowWeight_eq_beta_weight]
    apply Finset.sum_le_sum
    intro i hi
    apply mul_le_mul_of_nonneg_left _ (D.logWeights_pos i).le
    exact_mod_cast epsilonScalar_ne_zero_le _ _ _ _ (hsne row) i
  have hscalar : ∀ row, ‖D.assignmentScalar f row‖ ≤
      (2:ℝ)^(f row).2.val*Real.exp (error row) := by
    intro row
    exact norm_actual_epsilonScalar D.target D.r (D.rowBeta row)
      (fun i => (f row).1.val i) (f row).2.val hnu D.wstar_pos D.wstar_lower
      (D.indexWeight_le (group row)) D.approximation_error
  let R : NNReal := ⟨D.radius,
    zero_le_one.trans (TwoLogComplexAnalytic.radius_one_le D.logA D.logB D.geometry.K_pos)⟩
  have hRcoe : (R:ℝ)=D.radius := rfl
  have hb := weighted_main_row_determinant_exp_bound (D.target:ℂ) group
    (fun a i => a.val i) (fun col => D.colH (sel col)) (fun col => D.colK (sel col))
    (fun col => D.colGamma (sel col)) (MatrixArithmetic.logWeights D.q)
    (fun row => (D.rowJ row:ℂ)*D.logB)
    (fun row => (D.rowJ row:ℂ)*D.logA)
    D.rowLambda D.rowRho (fun row => (f row).2.val) (D.assignmentScalar f) error R
    (TwoLogComplexAnalytic.radius_one_le D.logA D.logB D.geometry.K_pos) hH
    (by exact_mod_cast D.geometry.w0_pos) D.wstar_pos D.wstar_lower
    (fun col => D.column_weight_bound (sel col))
    (fun row => (TwoLogComplexAnalytic.center_radius_bound D.logA D.logB D.geometry.K_pos (D.rowJ_lt row)).1)
    (fun row => (TwoLogComplexAnalytic.center_radius_bound D.logA D.logB D.geometry.K_pos (D.rowJ_lt row)).2)
    (fun row => Nat.le_of_lt_succ (f row).2.isLt) hscalar D.sum_row_order_le
  have hexpA : Complex.exp D.logA=D.a := D.exp_logA
  have hexpB : Complex.exp D.logB=D.b := D.exp_logB
  have hrelation : (D.target:ℂ)*D.logB=D.logA := D.target_relation
  have hterm : D.assignmentTerm sel f = Matrix.det (fun row col =>
      D.assignmentScalar f row * mainRow
        ((∏ i, (D.colGamma (sel col) i).choose ((group row).val i):ℕ):ℂ)
        (D.target:ℂ) (D.colH (sel col)) (D.colK (sel col))
        (∑ i, (D.colGamma (sel col) i-(group row).val i))
        ((D.rowJ row:ℂ)*D.logB) ((D.rowJ row:ℂ)*D.logA)
        (D.rowLambda row-(f row).2.val) (D.rowRho row)) := by
    unfold assignmentTerm mainEntry
    simp_rw [main_period_coeff_eq_mainRow D.b D.a (D.target:ℂ)
      D.logA D.logB hexpA hexpB hrelation]
    exact (Matrix.det_mul_column (D.assignmentScalar f) _).symm
  rw [hterm]
  apply hb.trans
  apply Real.exp_le_exp.mpr
  have hsum : (∑ row, error row) =
      -nu*((∑ row, D.indexWeight (group row))-
        (D.actualRowCount H:ℝ)*H*D.actualMean H)+
        (D.actualRowCount H:ℝ)*((nu+Real.log 2)*H/D.wstar) := by
    simp only [error, Finset.sum_add_distrib, ←Finset.mul_sum,
      Finset.sum_sub_distrib, Finset.sum_const, Finset.card_univ, nsmul_eq_mul,
      D.sum_beta_weight_eq hH, actualRowCount]
  rw [hsum, hRcoe]
  have hcollision := D.collision_and_scalar_exponent_le_data hnu
    TwoLogCollision.collisionConstant_pos.le hH group hbeta
  simp only [Complex.norm_real, Real.norm_eq_abs]
  change _ ≤ (D.actualRowCount H:ℝ)*H*
    (D.analyticError+D.analyticCollisionRemainder H+D.analyticMax H)
  change -TwoLogCollision.collisionConstant*TwoLogCollision.occupancyLoad group-
    nu*((∑ row, D.indexWeight (group row))-(D.actualRowCount H:ℝ)*H*D.actualMean H) ≤
      (D.actualRowCount H:ℝ)*H*D.analyticMax H at hcollision
  unfold analyticError analyticCollisionRemainder weightErrorCoefficient additiveBound
  dsimp only [actualRowCount] at *
  linear_combination hcollision

end QuadraticPi.TwoLogComplexMatchedData


==> anc/lean/QuadraticPi/TwoLogComplexMatchedBranches.lean <==
import QuadraticPi.TwoLogComplexMatchedAnalytic

/-! Branch replacement preserves the entire finite geometry and the selected
columns. A bound for the norms of the replacement logarithms gives a bound
for the complete analytic budget and the full literal minor. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogComplexMatchedData
open OAI.PiExponent
variable {nu c : ℝ} (D : TwoLogComplexMatchedData nu c)

def withBranches (a b logA logB : ℂ)
    (hexpA : Complex.exp logA = a) (hexpB : Complex.exp logB = b)
    (hrel : (D.target : ℂ) * logB = logA) : TwoLogComplexMatchedData nu c where
  target := D.target
  a := a
  b := b
  logA := logA
  logB := logB
  exp_logA := hexpA
  exp_logB := hexpB
  target_relation := hrel
  base := D.base
  geometry := D.geometry
  theta_eq := D.theta_eq
  r := D.r
  r_den_two_le := D.r_den_two_le
  approximation_error := D.approximation_error
  wstar := D.wstar
  wstar_pos := D.wstar_pos
  wstar_lower := D.wstar_lower

theorem additiveBound_pos : 0 < D.additiveBound := by
  have hR := TwoLogComplexAnalytic.radius_one_le D.logA D.logB D.geometry.K_pos
  unfold additiveBound radius
  positivity

theorem withBranches_radius_le (a b logA logB : ℂ)
    (hexpA : Complex.exp logA = a) (hexpB : Complex.exp logB = b)
    (hrel : (D.target : ℂ) * logB = logA)
    (hA : ‖logA‖ ≤ ‖D.logA‖) (hB : ‖logB‖ ≤ ‖D.logB‖) :
    (D.withBranches a b logA logB hexpA hexpB hrel).radius ≤ D.radius := by
  unfold radius TwoLogComplexAnalytic.radius
  dsimp only [withBranches]
  gcongr

theorem withBranches_weightErrorCoefficient_le (a b logA logB : ℂ)
    (hexpA : Complex.exp logA = a) (hexpB : Complex.exp logB = b)
    (hrel : (D.target : ℂ) * logB = logA)
    (hA : ‖logA‖ ≤ ‖D.logA‖) (hB : ‖logB‖ ≤ ‖D.logB‖) :
    (D.withBranches a b logA logB hexpA hexpB hrel).weightErrorCoefficient ≤
      D.weightErrorCoefficient := by
  have hr := D.withBranches_radius_le a b logA logB hexpA hexpB hrel hA hB
  have hab : (D.withBranches a b logA logB hexpA hexpB hrel).additiveBound ≤
      D.additiveBound := by
    unfold additiveBound
    exact mul_le_mul_of_nonneg_right (mul_le_mul_of_nonneg_left hr (by norm_num))
      (by positivity)
  have hl := Real.log_le_log
    (D.withBranches a b logA logB hexpA hexpB hrel).additiveBound_pos hab
  unfold weightErrorCoefficient
  linarith

theorem withBranches_analyticError_le (a b logA logB : ℂ)
    (hexpA : Complex.exp logA = a) (hexpB : Complex.exp logB = b)
    (hrel : (D.target : ℂ) * logB = logA)
    (hA : ‖logA‖ ≤ ‖D.logA‖) (hB : ‖logB‖ ≤ ‖D.logB‖) :
    (D.withBranches a b logA logB hexpA hexpB hrel).analyticError ≤
      D.analyticError := by
  have hr := D.withBranches_radius_le a b logA logB hexpA hexpB hrel hA hB
  have hw := D.withBranches_weightErrorCoefficient_le a b logA logB hexpA hexpB hrel hA hB
  have hw0 : 0 < (D.w0 : ℝ) := by exact_mod_cast D.geometry.w0_pos
  have hrdiv := div_le_div_of_nonneg_right hr hw0.le
  have hwdiv := div_le_div_of_nonneg_right hw D.wstar_pos.le
  change (D.withBranches a b logA logB hexpA hexpB hrel).radius / (D.w0 : ℝ) +
      Real.log 2 / (D.v : ℝ) +
      (D.withBranches a b logA logB hexpA hexpB hrel).weightErrorCoefficient / D.wstar ≤
    D.radius / (D.w0 : ℝ) + Real.log 2 / (D.v : ℝ) + D.weightErrorCoefficient / D.wstar
  linarith

variable (A : TwoLogComplexMatchedData nu TwoLogCollision.collisionConstant)

/-- Replacement branches with bounded norms obey the original record's full
analytic budget, for the same geometry, rational slopes and column selector. -/
theorem selectedMinor_norm_upper_bound_of_branch_norms
    (hnu : 0 ≤ nu) (a b logA logB : ℂ)
    (hexpA : Complex.exp logA = a) (hexpB : Complex.exp logB = b)
    (hrel : (A.target : ℂ) * logB = logA)
    (hA : ‖logA‖ ≤ ‖A.logA‖) (hB : ‖logB‖ ≤ ‖A.logB‖)
    (H : ℕ) (hH : 0 < H) (sel : A.Row H → A.Column H) :
    ‖(TwoLogMatrix.selectedMinor b a A.K A.w0 A.v A.geometry.theta
      (MatrixArithmetic.logWeights A.q) H (fun i => (A.r i : ℂ))
      (MatrixArithmetic.truncationOrders A.q A.F0 A.v) sel).det‖ ≤
      Real.exp ((A.actualRowCount H : ℝ) * H *
        (A.analyticError + A.analyticRemainder H + A.analyticMax H)) := by
  have hh := (A.withBranches a b logA logB hexpA hexpB hrel).actualMinor_norm_upper_bound
    hnu H hH sel
  have he := A.withBranches_analyticError_le a b logA logB hexpA hexpB hrel hA hB
  apply hh.trans
  apply Real.exp_le_exp.mpr
  apply mul_le_mul_of_nonneg_left (show
    (A.withBranches a b logA logB hexpA hexpB hrel).analyticError +
        A.analyticRemainder H + A.analyticMax H ≤
      A.analyticError + A.analyticRemainder H + A.analyticMax H by linarith)
  positivity

end QuadraticPi.TwoLogComplexMatchedData


==> anc/lean/QuadraticPi/TwoLogComplexMatchedConstruction.lean <==
import QuadraticPi.TwoLogComplexMatchedData
import QuadraticPi.TwoLogApproximationSelection
import OAI.NumberTheory.PiExponent.Approximation.WeightErrorMargin

/-! Numerical data for matched complex logarithms of arbitrary complex bases.
The positive natural constants are the base-clearing denominators to be used
in the arithmetic comparison. All dimensions are chosen before the rational
approximants and their prefix-dependent interpolation thresholds. -/

set_option autoImplicit false
noncomputable section
namespace QuadraticPi
open OAI.PiExponent SeparatedWeightPA

namespace TwoLogComplexAnalytic

/-- Scalar weight cost for a real target and genuinely complex logarithms. -/
def weightErrorCoefficient (target : ℝ) (logA logB : ℂ) (nu : ℝ) (K : ℕ) : ℝ :=
  Real.log (2 * radius logA logB K * (1 + |target|)) + nu + Real.log 2

theorem weightErrorCoefficient_nonneg (target : ℝ) (logA logB : ℂ)
    (nu : ℝ) (K : ℕ) (hnu : 0 ≤ nu) (hK : 1 ≤ K) :
    0 ≤ weightErrorCoefficient target logA logB nu K := by
  have hR := radius_one_le logA logB hK
  have hB : 1 ≤ 2 * radius logA logB K * (1 + |target|) := by
    nlinarith [abs_nonneg target, mul_nonneg (by linarith :
      0 ≤ radius logA logB K) (abs_nonneg target)]
  have hlog := Real.log_nonneg hB
  have hlog2 : 0 ≤ Real.log 2 := Real.log_nonneg (by norm_num)
  unfold weightErrorCoefficient
  linarith

end TwoLogComplexAnalytic

namespace TwoLogComplexMatchedData
variable {nu c : ℝ} (D : TwoLogComplexMatchedData nu c)

/-- Arithmetic denominator cost, with arbitrary positive natural clearing
constants rather than denominators of rational bases. -/
def arithmeticError (da db : ℕ) : ℝ :=
  Arithmetic.lcmConstant * D.F0 / (D.v : ℝ) +
    ((D.K : ℝ) - 1) * (Real.log (da : ℝ) + Real.log (db : ℝ)) / (D.w0 : ℝ)

theorem error_sum_eq (da db : ℕ) :
    D.arithmeticError da db + D.analyticError =
      ((Arithmetic.lcmConstant * (4 / (D.base.theta : ℝ)) + Real.log 2) / (D.v : ℝ) +
        (4 * (1 + ‖D.logB‖ + ‖D.logA‖) + Real.log (da : ℝ) + Real.log (db : ℝ)) *
          (D.K : ℝ) / (D.w0 : ℝ)) +
      TwoLogComplexAnalytic.weightErrorCoefficient D.target D.logA D.logB nu D.K / D.wstar -
        (Real.log (da : ℝ) + Real.log (db : ℝ)) / (D.w0 : ℝ) := by
  unfold arithmeticError analyticError F0 weightErrorCoefficient additiveBound
    TwoLogComplexAnalytic.weightErrorCoefficient radius TwoLogComplexAnalytic.radius
  ring

end TwoLogComplexMatchedData

/-- Construct the finite geometry and actual distinct reduced rational
approximants above any prescribed denominator floor, with both strict numerical
margins. The hypothesis of arbitrarily
large good denominators is the approximation hypothesis to be contradicted;
neither an analytic determinant bound nor either final margin is assumed. -/
theorem exists_two_log_complex_matched_data_den_atLeast (a b logA logB : ℂ) (x : ℝ)
    (hexpA : Complex.exp logA = a) (hexpB : Complex.exp logB = b)
    (hrel : (x : ℂ) * logB = logA) (hx : x ≠ 0)
    (da db : ℕ) (hda : 0 < da) (hdb : 0 < db)
    (nu c : ℝ) (hnu : 3 < nu) (hc : 0 < c)
    (thresholdSelector : (B : TwoLogInterpolation.BaseData) → Thresholds B.m)
    (hbad : ∀ Q : ℕ, ∃ r : ℚ, Q ≤ r.den ∧ |x - (r : ℝ)| ≤ (r.den : ℝ) ^ (-nu))
    (Q0 : ℕ) :
    ∃ D : TwoLogComplexMatchedData nu c,
      D.target = x ∧ D.a = a ∧ D.b = b ∧ D.logA = logA ∧ D.logB = logB ∧
      AboveThresholds (thresholdSelector D.geometry) D.rationalWeights ∧
      (∀ i, D.r i ≠ 0) ∧ Function.Injective D.r ∧
      (∀ i, Q0 ≤ (D.r i).den) ∧
      D.arithmeticError da db + D.analyticError <
        nu * ((D.base.A : ℝ) * (1 - D.base.eta) - D.base.theta) - (1 - D.base.theta) ∧
      1 + D.arithmeticError da db + D.analyticError < D.collisionLimit := by
  obtain ⟨P⟩ := TwoLogParameters.exists_parameters nu hnu
  let g : ℝ := nu * ((P.A : ℝ) * (1 - P.eta) - P.theta) - (1 - P.theta)
  have hg : 0 < g := P.gap_pos
  let epsilon : ℝ := min (g / 2) (1 / 2)
  have heps : 0 < epsilon := lt_min (by positivity) (by norm_num)
  have hepsg : epsilon < g := (min_le_left _ _).trans_lt (by linarith)
  have hloga := Real.log_nonneg (show (1 : ℝ) ≤ da by exact_mod_cast hda)
  have hlogb := Real.log_nonneg (show (1 : ℝ) ≤ db by exact_mod_cast hdb)
  have hgrowth : 0 ≤ 4 * (1 + ‖logB‖ + ‖logA‖) + Real.log (da : ℝ) +
      Real.log (db : ℝ) := by positivity
  obtain ⟨G, hGtheta, hdimension, hcollision⟩ := TwoLogParameters.exists_baseData P
    0 (Arithmetic.lcmConstant * (4 / (P.theta : ℝ)) + Real.log 2)
    (4 * (1 + ‖logB‖ + ‖logA‖) + Real.log (da : ℝ) + Real.log (db : ℝ))
    (epsilon / 2) (2 / c) hgrowth (by positivity)
  simp only [zero_mul, zero_add] at hdimension
  have hcollision' : 2 < c * (P.eta ^ (3 / 2 : ℝ) * Real.sqrt
      ((G.K : ℝ) * (P.theta : ℝ) ^ G.m /
        (((G.m : ℝ) + 1) * ((G.m : ℝ) + 2) * (G.v : ℝ) ^ 2 * (P.A : ℝ) ^ G.m))) := by
    simpa only [mul_comm] using (div_lt_iff₀ hc).mp hcollision
  have hS : 0 ≤ TwoLogComplexAnalytic.weightErrorCoefficient x logA logB nu G.K :=
    TwoLogComplexAnalytic.weightErrorCoefficient_nonneg _ _ _ _ _ (by linarith) G.K_pos
  obtain ⟨X, hX, hXmargin⟩ := exists_weight_error_margin 0 1
    (TwoLogComplexAnalytic.weightErrorCoefficient x logA logB nu G.K) (epsilon / 2)
    (by norm_num) hS (by positivity)
  obtain ⟨r, hrinj, hr, hw, hwstar⟩ :=
    TwoLogApproximationSelection.exists_reduced_approximations_above_thresholds
      x nu hx (by linarith) hbad G.m (thresholdSelector G)
        (max (X + 1) (Nat.ceil (Real.log (Q0 : ℝ)) : ℝ))
  have hwstar' (i : Fin G.m) : X + 1 < (Nat.ceil (Real.log (r i).den) : ℝ) :=
    (le_max_left _ _).trans_lt (hwstar i)
  have hden (i : Fin G.m) : Q0 ≤ (r i).den := by
    by_contra hnot
    have hden_le : (r i).den ≤ Q0 := by omega
    have hlog_le : Real.log ((r i).den : ℝ) ≤ Real.log (Q0 : ℝ) :=
      Real.log_le_log (by exact_mod_cast (r i).pos) (by exact_mod_cast hden_le)
    have hceil_le := Nat.ceil_mono hlog_le
    have hceil_lt : (Nat.ceil (Real.log (Q0 : ℝ)) : ℝ) <
        (Nat.ceil (Real.log (r i).den) : ℝ) :=
      (le_max_right _ _).trans_lt (hwstar i)
    have : (Nat.ceil (Real.log (r i).den) : ℝ) ≤
        (Nat.ceil (Real.log (Q0 : ℝ)) : ℝ) := by exact_mod_cast hceil_le
    linarith
  let D : TwoLogComplexMatchedData nu c := {
    target := x, a := a, b := b, logA := logA, logB := logB,
    exp_logA := hexpA, exp_logB := hexpB, target_relation := hrel,
    base := P, geometry := G, theta_eq := hGtheta,
    r := r, r_den_two_le := fun i => (hr i).1,
    approximation_error := fun i => (hr i).2.2,
    wstar := X + 1, wstar_pos := by linarith,
    wstar_lower := fun i => (hwstar' i).le }
  have hweight : TwoLogComplexAnalytic.weightErrorCoefficient x logA logB nu G.K / (X + 1) <
      epsilon / 2 := by
    simpa using hXmargin (X + 1) (by linarith)
  have hsum : D.arithmeticError da db + D.analyticError < epsilon := by
    rw [D.error_sum_eq]
    have hwpos : 0 < (G.w0 : ℝ) := by exact_mod_cast G.w0_pos
    have hsub := div_nonneg (add_nonneg hloga hlogb) hwpos.le
    change (Arithmetic.lcmConstant * (4 / (P.theta : ℝ)) + Real.log 2) / (G.v : ℝ) +
      (4 * (1 + ‖logB‖ + ‖logA‖) + Real.log (da : ℝ) + Real.log (db : ℝ)) *
        (G.K : ℝ) / (G.w0 : ℝ) +
      TwoLogComplexAnalytic.weightErrorCoefficient x logA logB nu G.K / (X + 1) -
        (Real.log (da : ℝ) + Real.log (db : ℝ)) / (G.w0 : ℝ) < epsilon
    linarith
  refine ⟨D, rfl, rfl, rfl, rfl, rfl, hw, fun i => (hr i).2.1, hrinj, hden, ?_, ?_⟩
  · exact hsum.trans hepsg
  · have hhalf : epsilon ≤ 1 / 2 := min_le_right _ _
    change 2 < D.collisionLimit at hcollision'
    linarith

/-- Construct the finite geometry and actual distinct reduced rational
approximants with both strict numerical margins. The hypothesis of arbitrarily
large good denominators is the approximation hypothesis to be contradicted;
neither an analytic determinant bound nor either final margin is assumed. -/
theorem exists_two_log_complex_matched_data (a b logA logB : ℂ) (x : ℝ)
    (hexpA : Complex.exp logA = a) (hexpB : Complex.exp logB = b)
    (hrel : (x : ℂ) * logB = logA) (hx : x ≠ 0)
    (da db : ℕ) (hda : 0 < da) (hdb : 0 < db)
    (nu c : ℝ) (hnu : 3 < nu) (hc : 0 < c)
    (thresholdSelector : (B : TwoLogInterpolation.BaseData) → Thresholds B.m)
    (hbad : ∀ Q : ℕ, ∃ r : ℚ, Q ≤ r.den ∧ |x - (r : ℝ)| ≤ (r.den : ℝ) ^ (-nu)) :
    ∃ D : TwoLogComplexMatchedData nu c,
      D.target = x ∧ D.a = a ∧ D.b = b ∧ D.logA = logA ∧ D.logB = logB ∧
      AboveThresholds (thresholdSelector D.geometry) D.rationalWeights ∧
      (∀ i, D.r i ≠ 0) ∧ Function.Injective D.r ∧
      D.arithmeticError da db + D.analyticError <
        nu * ((D.base.A : ℝ) * (1 - D.base.eta) - D.base.theta) - (1 - D.base.theta) ∧
      1 + D.arithmeticError da db + D.analyticError < D.collisionLimit := by
  obtain ⟨D, hxD, haD, hbD, hlaD, hlbD, hw, hnz, hinj, _, hgap, hcol⟩ :=
    exists_two_log_complex_matched_data_den_atLeast a b logA logB x hexpA hexpB hrel hx
      da db hda hdb nu c hnu hc thresholdSelector hbad 0
  exact ⟨D, hxD, haD, hbD, hlaD, hlbD, hw, hnz, hinj, hgap, hcol⟩

end QuadraticPi


==> anc/lean/QuadraticPi/TwoLogComplexMatchedData.lean <==
import QuadraticPi.TwoLogData
import QuadraticPi.TwoLogComplexAnalytic

/-! Base-independent analytic data for the two-logarithm determinant.
The complex bases are specified by matched complex exponential parameters.
The target and rational approximants remain real.
No arithmetic denominator margin, determinant estimate, interpolation assertion,
or nonvanishing assertion is assumed by this record. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi
open OAI.PiExponent OAI.PiExponent.MatrixArithmetic

structure TwoLogComplexMatchedData (nu c : ℝ) where
  target : ℝ
  a : ℂ
  b : ℂ
  logA : ℂ
  logB : ℂ
  exp_logA : Complex.exp logA = a
  exp_logB : Complex.exp logB = b
  target_relation : (target:ℂ)*logB=logA
  base : TwoLogParameters.Parameters nu
  geometry : TwoLogInterpolation.BaseData
  theta_eq : geometry.theta=base.theta
  r : Fin geometry.m → ℚ
  r_den_two_le : ∀ i, 2 ≤ (r i).den
  approximation_error : ∀ i, |target-(r i:ℝ)| ≤ ((r i).den:ℝ)^(-nu)
  wstar : ℝ
  wstar_pos : 0 < wstar
  wstar_lower : ∀ i, wstar ≤ (Nat.ceil (Real.log (r i).den):ℝ)

namespace TwoLogComplexMatchedData
variable {nu c : ℝ} (D : TwoLogComplexMatchedData nu c)
abbrev m := D.geometry.m
abbrev K := D.geometry.K
abbrev w0 := D.geometry.w0
abbrev v := D.geometry.v
def q (i : Fin D.m) : ℕ := (D.r i).den
def p (i : Fin D.m) : ℤ := (D.r i).num
def rationalWeights (i : Fin D.m) : ℚ := Nat.ceil (Real.log (D.q i))
def F0 : ℝ := 4/(D.base.theta:ℝ)
def radius : ℝ := TwoLogComplexAnalytic.radius D.logA D.logB D.K
def additiveBound : ℝ := 2*D.radius*(1+|D.target|)
def weightErrorCoefficient : ℝ := Real.log D.additiveBound+nu+Real.log 2
def analyticError : ℝ := D.radius/(D.w0:ℝ)+Real.log 2/(D.v:ℝ)+
  D.weightErrorCoefficient/D.wstar
def collisionLimit : ℝ := c*(D.base.eta^(3/2:ℝ)*Real.sqrt
    ((D.K:ℝ)*(D.base.theta:ℝ)^D.m /
      (((D.m:ℝ)+1)*((D.m:ℝ)+2)*(D.v:ℝ)^2*(D.base.A:ℝ)^D.m)))

theorem F0_pos : 0 < D.F0 := div_pos (by norm_num) D.base.theta_pos
theorem F0_large : 2/(D.geometry.theta:ℝ) < D.F0 := by
  rw [D.theta_eq]
  exact div_lt_div_of_pos_right (by norm_num) D.base.theta_pos
theorem logWeights_pos (i : Fin D.m) : 0 < logWeights D.q i :=
  ceil_log_weight_pos (D.r_den_two_le i)
@[simp] theorem cast_rationalWeights (i : Fin D.m) :
    (D.rationalWeights i:ℝ)=logWeights D.q i := by simp [rationalWeights,logWeights]
theorem rationalWeights_pos (i : Fin D.m) : 0 < D.rationalWeights i := by
  have h : (0:ℝ) < (D.rationalWeights i:ℝ) := by
    rw [D.cast_rationalWeights]
    exact D.logWeights_pos i
  exact_mod_cast h

end TwoLogComplexMatchedData
end QuadraticPi


==> anc/lean/QuadraticPi/TwoLogComplexMatchedGeometry.lean <==
import QuadraticPi.TwoLogComplexMatchedData
import QuadraticPi.TwoLogCounting
import QuadraticPi.TwoLogCollisionExponential
import QuadraticPi.TwoLogGradeDichotomy
import OAI.NumberTheory.PiExponent.Analysis.TranslationCountLimit
import OAI.NumberTheory.PiExponent.Approximation.MatrixTranslationBounds

/-! Actual row counts, grade collision estimates, and concrete row and column
coordinates for base-independent matched logarithmic data.  These are numerical
and finite-combinatorial consequences of the data, without an arithmetic-base
hypothesis. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogComplexMatchedData
open OAI.PiExponent Filter Topology
open scoped BigOperators
variable {nu c : ℝ} (D : TwoLogComplexMatchedData nu c)

abbrev Row (H : ℝ) :=
  TwoLogMatrix.Row D.K D.v D.geometry.theta (MatrixArithmetic.logWeights D.q) H
abbrev Column (H : ℝ) :=
  TwoLogMatrix.Column D.w0 (MatrixArithmetic.logWeights D.q) H
def actualRowCount (H : ℝ) : ℕ := Fintype.card (D.Row H)
def actualMean (H : ℝ) : ℝ :=
  TwoLogCounting.meanRowWeight D.K D.v D.geometry.theta (MatrixArithmetic.logWeights D.q) H
def lowIndexCount (H : ℝ) : ℕ :=
  (realWeightedSimplex (MatrixArithmetic.logWeights D.q) ((D.base.A:ℝ)*H)).card
def collisionRate (H : ℝ) : ℝ :=
  c*D.base.eta^(3/2:ℝ)*Real.sqrt ((D.actualRowCount H:ℝ)/(D.lowIndexCount H:ℝ))/H
def analyticCollisionRemainder (H : ℝ) : ℝ :=
  TwoLogCollision.collisionRemainder (D.actualRowCount H) H
def translationRemainder (H : ℝ) : ℝ :=
  Real.log (translationTermCount D.m D.v H:ℝ)/H
def analyticRemainder (H : ℝ) : ℝ := D.analyticCollisionRemainder H+D.translationRemainder H
def rowLeadingConstant : ℝ := (D.K:ℝ)*(D.base.theta:ℝ)^D.m/
  (((D.m+2).factorial:ℝ)*(D.v:ℝ)^2*∏ i,MatrixArithmetic.logWeights D.q i)

theorem actualRowCount_pos {H : ℝ} (hH : 0 < H) : 0 < D.actualRowCount H :=
  TwoLogCounting.row_card_pos D.geometry.K_pos
    (by exact_mod_cast D.geometry.v_pos) (by exact_mod_cast D.geometry.theta_pos)
    D.logWeights_pos hH

theorem lowIndexCount_pos {H : ℝ} (hH : 0 < H) : 0 < D.lowIndexCount H := by
  apply Finset.card_pos.mpr
  refine ⟨fun _ => 0,?_⟩
  apply (mem_realWeightedSimplex D.logWeights_pos).mpr
  simpa using (mul_pos D.base.A_pos hH).le

theorem actualRowWeight_sum_eq {H : ℝ} (hH : 0 < H) :
    (∑ R : D.Row H, TwoLogCounting.rowWeight (MatrixArithmetic.logWeights D.q) R) =
      (D.actualRowCount H:ℝ)*H*D.actualMean H :=
  TwoLogCounting.rowWeight_sum_eq D.geometry.K_pos (by exact_mod_cast D.geometry.v_pos)
    (by exact_mod_cast D.geometry.theta_pos) D.logWeights_pos hH

theorem actualMean_bounds (H : ℝ) (hH : 0 < H) :
    0 ≤ D.actualMean H ∧ D.actualMean H ≤ (D.base.theta:ℝ) := by
  refine ⟨TwoLogCounting.meanRowWeight_nonneg (fun i => (D.logWeights_pos i).le) hH.le,?_⟩
  rw [←D.theta_eq]
  exact TwoLogCounting.meanRowWeight_le_theta D.geometry.K_pos
    (by exact_mod_cast D.geometry.v_pos) (by exact_mod_cast D.geometry.theta_pos)
    D.logWeights_pos hH

theorem rowLeadingConstant_pos : 0 < D.rowLeadingConstant := by
  have hK : (0:ℝ) < D.K := by exact_mod_cast (show 0 < D.K from D.geometry.K_pos)
  have hv : (0:ℝ) < D.v := by exact_mod_cast D.geometry.v_pos
  apply div_pos (mul_pos hK (pow_pos D.base.theta_pos _))
  exact mul_pos (mul_pos (by positivity) (sq_pos_of_pos hv))
    (Finset.prod_pos (fun i _ => D.logWeights_pos i))

theorem tendsto_actualRowCount_normalized :
    Tendsto (fun H : ℝ => (D.actualRowCount H:ℝ)/H^(D.m+2)) atTop
      (𝓝 D.rowLeadingConstant) := by
  have h := TwoLogCounting.tendsto_rowCount_normalized D.K D.v D.geometry.theta D.q
    D.geometry.v_pos D.geometry.theta_pos D.r_den_two_le
  simpa only [actualRowCount,Row,TwoLogCounting.rowCount,rowLeadingConstant,D.theta_eq] using h

theorem tendsto_lowIndexCount_normalized :
    Tendsto (fun H : ℝ => (D.lowIndexCount H:ℝ)/H^D.m) atTop
      (𝓝 ((D.base.A:ℝ)^D.m/((D.m.factorial:ℝ)*∏ i,MatrixArithmetic.logWeights D.q i))) :=
  TwoLogCounting.tendsto_lowIndexCount_normalized D.base.A D.q
    (by exact_mod_cast D.base.A_pos) D.r_den_two_le

theorem tendsto_collisionRate : Tendsto D.collisionRate atTop (𝓝 D.collisionLimit) := by
  have h := (TwoLogCounting.tendsto_sqrt_row_lowIndex_ratio D.K D.v D.geometry.theta D.base.A D.q
    D.geometry.v_pos D.geometry.theta_pos (by exact_mod_cast D.base.A_pos) D.r_den_two_le).const_mul
      (c*D.base.eta^(3/2:ℝ))
  simp only [D.theta_eq] at h
  convert h using 1
  · ext H
    unfold collisionRate actualRowCount Row TwoLogCounting.rowCount lowIndexCount
      TwoLogCounting.lowIndexCount MatrixCounting.lowIndexCount
    rw [D.theta_eq]
    ring
  · unfold collisionLimit
    congr 1
    ring

theorem tendsto_analyticCollisionRemainder :
    Tendsto D.analyticCollisionRemainder atTop (𝓝 0) :=
  TwoLogCollision.tendsto_collisionRemainder_of_normalized_pow
    D.tendsto_actualRowCount_normalized D.rowLeadingConstant_pos

theorem tendsto_translationRemainder : Tendsto D.translationRemainder atTop (𝓝 0) :=
  tendsto_log_translationTermCount_div D.m (by exact_mod_cast D.geometry.v_pos)

theorem tendsto_analyticRemainder : Tendsto D.analyticRemainder atTop (𝓝 0) := by
  change Tendsto (fun H => D.analyticCollisionRemainder H+D.translationRemainder H) atTop (𝓝 0)
  simpa only [add_zero] using
    D.tendsto_analyticCollisionRemainder.add D.tendsto_translationRemainder


abbrev Transverse (H : ℝ) :=
  ↥(MatrixTranslation.transverseIndices (MatrixArithmetic.logWeights D.q) H)

def indexWeight {H : ℝ} (a : D.Transverse H) : ℝ :=
  MatrixTranslationBounds.weight (MatrixArithmetic.logWeights D.q) a.val

theorem indexWeight_nonneg {H : ℝ} (a : D.Transverse H) : 0 ≤ D.indexWeight a := by
  unfold indexWeight MatrixTranslationBounds.weight
  apply Finset.sum_nonneg
  intro i hi
  exact mul_nonneg (D.logWeights_pos i).le (Nat.cast_nonneg _)

theorem indexWeight_le {H : ℝ} (a : D.Transverse H) : D.indexWeight a ≤ H :=
  (MatrixTranslation.mem_transverseIndices _ _ D.logWeights_pos a.val).mp a.property

theorem low_transverse_capacity (H : ℝ) :
    (((Finset.univ : Finset (D.Transverse H)).filter
      (fun a => D.indexWeight a ≤ (D.base.A:ℝ)*H)).card:ℝ) ≤ D.lowIndexCount H := by
  classical
  let f : {a : D.Transverse H // D.indexWeight a ≤ (D.base.A:ℝ)*H} →
      ↥(MatrixTranslation.transverseIndices (MatrixArithmetic.logWeights D.q)
        ((D.base.A:ℝ)*H)) :=
    fun a => ⟨a.1.1, (MatrixTranslation.mem_transverseIndices _ _ D.logWeights_pos _).mpr a.2⟩
  have hinj : Function.Injective f := by
    intro a b h
    apply Subtype.ext
    apply Subtype.ext
    have hh := congrArg Subtype.val h
    simpa only [f] using hh
  have hh := Fintype.card_le_of_injective f hinj
  rw [Fintype.card_subtype] at hh
  have hc : Fintype.card ↥(MatrixTranslation.transverseIndices (MatrixArithmetic.logWeights D.q)
      ((D.base.A:ℝ)*H)) = D.lowIndexCount H := by
    simp only [Fintype.card_coe, MatrixTranslation.card_transverseIndices]
    rfl
  rw [hc] at hh
  exact_mod_cast hh

theorem collision_and_scalar_exponent_le_data (hnu : 0 ≤ nu) (hc : 0 ≤ c)
    {H : ℝ} (hH : 0 < H) (group : D.Row H → D.Transverse H)
    (hbeta : (∑ row : D.Row H, TwoLogCounting.rowWeight (MatrixArithmetic.logWeights D.q) row) ≤
      ∑ row : D.Row H, D.indexWeight (group row)) :
    -c*TwoLogCollision.occupancyLoad group-
        nu*((∑ row : D.Row H, D.indexWeight (group row))-
          (D.actualRowCount H:ℝ)*H*D.actualMean H) ≤
      (D.actualRowCount H:ℝ)*H*max (-D.collisionRate H)
        (-nu*((D.base.A:ℝ)*(1-D.base.eta)-D.actualMean H)) := by
  classical
  have hM : (0:ℝ) < D.actualRowCount H := by exact_mod_cast D.actualRowCount_pos hH
  have hL : (0:ℝ) < D.lowIndexCount H := by exact_mod_cast D.lowIndexCount_pos hH
  let low := (Finset.univ : Finset (D.Transverse H)).filter
    (fun a => D.indexWeight a ≤ (D.base.A:ℝ)*H)
  have hhigh : ∀ a : D.Transverse H, a ∉ low → (D.base.A:ℝ)*H ≤ D.indexWeight a := by
    intro a ha
    have hh : ¬D.indexWeight a ≤ (D.base.A:ℝ)*H := by
      simpa only [low, Finset.mem_filter, Finset.mem_univ, true_and] using ha
    exact (lt_of_not_ge hh).le
  have hbeta' : (D.actualRowCount H:ℝ)*H*D.actualMean H ≤
      ∑ row : D.Row H, D.indexWeight (group row) := by
    rw [←D.actualRowWeight_sum_eq hH]
    exact hbeta
  have hh := TwoLogCollision.collision_and_scalar_exponent_le group D.indexWeight low
    hM hL hH D.base.eta_pos hc hnu rfl (D.low_transverse_capacity H)
    D.indexWeight_nonneg (mul_pos D.base.A_pos hH).le hhigh hbeta'
  have hcancel : (D.actualRowCount H:ℝ)*H*D.actualMean H /
      ((D.actualRowCount H:ℝ)*H) = D.actualMean H := by field_simp
  rw [hcancel] at hh
  simpa only [collisionRate, neg_mul, neg_div] using hh


def rowJ {H : ℝ} (row : D.Row H) : ℕ := row.1.val
def rowLambda {H : ℝ} (row : D.Row H) : ℕ := row.2.val 0
def rowRho {H : ℝ} (row : D.Row H) : ℕ := row.2.val (0:Fin (D.m+1)).succ
def rowBeta {H : ℝ} (row : D.Row H) : Fin D.m →₀ ℕ :=
  Finsupp.equivFunOnFinite.symm (fun i => row.2.val i.succ.succ)
def colH {H : ℝ} (col : D.Column H) : ℕ := col.val 0
def colK {H : ℝ} (col : D.Column H) : ℕ := col.val (0:Fin (D.m+1)).succ
def colGamma {H : ℝ} (col : D.Column H) (i : Fin D.m) : ℕ := col.val i.succ.succ

@[simp] theorem rowBeta_apply {H : ℝ} (row : D.Row H) (i : Fin D.m) :
    D.rowBeta row i = row.2.val i.succ.succ := rfl

theorem rowJ_lt {H : ℝ} (row : D.Row H) : D.rowJ row < D.K := row.1.isLt

theorem column_weight_bound {H : ℝ} (col : D.Column H) :
    (D.w0:ℝ)*((D.colH col:ℝ)+D.colK col)+
      ∑ i, MatrixArithmetic.logWeights D.q i*(D.colGamma col i:ℝ) ≤ H :=
  TwoLogMatrix.column_weight_le (by exact_mod_cast D.geometry.w0_pos) D.logWeights_pos col

theorem row_order_le {H : ℝ} (row : D.Row H) :
    ((D.rowLambda row+D.rowRho row:ℕ):ℝ) ≤ H/(D.v:ℝ) := by
  have hv : 0 < (D.v:ℝ) := by exact_mod_cast D.geometry.v_pos
  have ht : 0 < (D.geometry.theta:ℝ) := by exact_mod_cast D.geometry.theta_pos
  have hr := TwoLogMatrix.row_weight_lt hv ht D.logWeights_pos row
  have htweight : 0 ≤ (∑ i, MatrixArithmetic.logWeights D.q i*(row.2.val i.succ.succ:ℝ)) /
      (D.geometry.theta:ℝ) := div_nonneg
    (Finset.sum_nonneg (fun i _ => mul_nonneg (D.logWeights_pos i).le (Nat.cast_nonneg _))) ht.le
  apply (le_div_iff₀ hv).mpr
  change (((row.2.val 0+row.2.val (0:Fin (D.m+1)).succ:ℕ):ℝ))*(D.v:ℝ) ≤ H
  push_cast
  nlinarith

theorem rowLambda_le {H : ℝ} (row : D.Row H) : (D.rowLambda row:ℝ) ≤ H/(D.v:ℝ) := by
  have h := D.row_order_le row
  push_cast at h
  linarith [Nat.cast_nonneg (α:=ℝ) (D.rowRho row)]

theorem sum_row_order_le {H : ℝ} :
    ((∑ row : D.Row H, (D.rowLambda row+D.rowRho row):ℕ):ℝ) ≤
      (D.actualRowCount H:ℝ)*H/(D.v:ℝ) := by
  calc
    _ = ∑ row : D.Row H, ((D.rowLambda row+D.rowRho row:ℕ):ℝ) := by rw [Nat.cast_sum]
    _ ≤ ∑ _row : D.Row H, H/(D.v:ℝ) := Finset.sum_le_sum (fun row _ => D.row_order_le row)
    _ = _ := by simp only [Finset.sum_const, Finset.card_univ, nsmul_eq_mul, actualRowCount]; ring

theorem rowWeight_eq_beta_weight {H : ℝ} (row : D.Row H) :
    TwoLogCounting.rowWeight (MatrixArithmetic.logWeights D.q) row =
      MatrixTranslationBounds.weight (MatrixArithmetic.logWeights D.q) (D.rowBeta row) := rfl

theorem sum_beta_weight_eq {H : ℝ} (hH : 0 < H) :
    (∑ row : D.Row H, MatrixTranslationBounds.weight (MatrixArithmetic.logWeights D.q)
      (D.rowBeta row)) = (D.actualRowCount H:ℝ)*H*D.actualMean H :=
  D.actualRowWeight_sum_eq hH

end QuadraticPi.TwoLogComplexMatchedData


==> anc/lean/QuadraticPi/TwoLogComplexMatchedReciprocal.lean <==
import QuadraticPi.TwoLogComplexMatchedSlopeBridge

/-! Simultaneous reciprocal bases preserve the matched target and every numerical
quantity in the analytic determinant bound. The logarithms change sign together;
the radius and additive error depend only on their norms. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogComplexMatchedData
variable {nu c : ℝ} (D : TwoLogComplexMatchedData nu c)

/-- The paired reciprocal complex-logarithmic branch. -/
def reciprocal : TwoLogComplexMatchedData nu c where
  target := D.target
  a := D.a⁻¹
  b := D.b⁻¹
  logA := -D.logA
  logB := -D.logB
  exp_logA := by simp only [Complex.exp_neg, D.exp_logA]
  exp_logB := by simp only [Complex.exp_neg, D.exp_logB]
  target_relation := by rw [mul_neg, D.target_relation]
  base := D.base
  geometry := D.geometry
  theta_eq := D.theta_eq
  r := D.r
  r_den_two_le := D.r_den_two_le
  approximation_error := D.approximation_error
  wstar := D.wstar
  wstar_pos := D.wstar_pos
  wstar_lower := D.wstar_lower

@[simp] theorem reciprocal_target : D.reciprocal.target = D.target := rfl
@[simp] theorem reciprocal_a : D.reciprocal.a = D.a⁻¹ := rfl
@[simp] theorem reciprocal_b : D.reciprocal.b = D.b⁻¹ := rfl
@[simp] theorem reciprocal_logA : D.reciprocal.logA = -D.logA := rfl
@[simp] theorem reciprocal_logB : D.reciprocal.logB = -D.logB := rfl
@[simp] theorem reciprocal_base : D.reciprocal.base = D.base := rfl
@[simp] theorem reciprocal_geometry : D.reciprocal.geometry = D.geometry := rfl
@[simp] theorem reciprocal_r : D.reciprocal.r = D.r := rfl
@[simp] theorem reciprocal_wstar : D.reciprocal.wstar = D.wstar := rfl
@[simp] theorem reciprocal_q : D.reciprocal.q = D.q := rfl
@[simp] theorem reciprocal_p : D.reciprocal.p = D.p := rfl
@[simp] theorem reciprocal_rationalWeights :
    D.reciprocal.rationalWeights = D.rationalWeights := rfl
@[simp] theorem reciprocal_F0 : D.reciprocal.F0 = D.F0 := rfl

@[simp] theorem reciprocal_radius : D.reciprocal.radius = D.radius := by
  simp only [radius, TwoLogComplexAnalytic.radius, reciprocal_logA, reciprocal_logB, norm_neg]
  rfl

@[simp] theorem reciprocal_additiveBound : D.reciprocal.additiveBound = D.additiveBound := by
  simp only [additiveBound, reciprocal_radius, reciprocal_target]

@[simp] theorem reciprocal_weightErrorCoefficient :
    D.reciprocal.weightErrorCoefficient = D.weightErrorCoefficient := by
  simp only [weightErrorCoefficient, reciprocal_additiveBound]

@[simp] theorem reciprocal_analyticError : D.reciprocal.analyticError = D.analyticError := by
  simp only [analyticError, reciprocal_radius, reciprocal_weightErrorCoefficient,
    reciprocal_wstar]
  rfl

@[simp] theorem reciprocal_collisionLimit : D.reciprocal.collisionLimit = D.collisionLimit := rfl
@[simp] theorem reciprocal_actualRowCount (H : ℝ) :
    D.reciprocal.actualRowCount H = D.actualRowCount H := rfl
@[simp] theorem reciprocal_actualMean (H : ℝ) :
    D.reciprocal.actualMean H = D.actualMean H := rfl
@[simp] theorem reciprocal_lowIndexCount (H : ℝ) :
    D.reciprocal.lowIndexCount H = D.lowIndexCount H := rfl
@[simp] theorem reciprocal_collisionRate (H : ℝ) :
    D.reciprocal.collisionRate H = D.collisionRate H := rfl
@[simp] theorem reciprocal_analyticCollisionRemainder (H : ℝ) :
    D.reciprocal.analyticCollisionRemainder H = D.analyticCollisionRemainder H := rfl
@[simp] theorem reciprocal_translationRemainder (H : ℝ) :
    D.reciprocal.translationRemainder H = D.translationRemainder H := rfl
@[simp] theorem reciprocal_analyticRemainder (H : ℝ) :
    D.reciprocal.analyticRemainder H = D.analyticRemainder H := rfl
@[simp] theorem reciprocal_rowLeadingConstant :
    D.reciprocal.rowLeadingConstant = D.rowLeadingConstant := rfl

end QuadraticPi.TwoLogComplexMatchedData


==> anc/lean/QuadraticPi/TwoLogComplexMatchedSlopeBridge.lean <==
import QuadraticPi.TwoLogComplexMatchedGeometry
import QuadraticPi.TwoLogRowExpansion
import QuadraticPi.TwoLogFullSeriesBridge
import QuadraticPi.TwoLogJetDeterminant

/-!
The literal truncated selected minor and its analytic varying-slope matrix for
matched complex logarithms of complex bases. The selected columns are identical on
both sides. The logarithmic-tail row shear has determinant one, so this exact
identity needs neither a nonvanishing premise nor an analytic estimate.
-/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogComplexMatchedData
open OAI.PiExponent
open scoped BigOperators
variable {nu c : ℝ} (D : TwoLogComplexMatchedData nu c)

def slopeMatrix (H : ℝ) (sel : D.Row H → D.Column H) :
    Matrix (D.Row H) (D.Row H) ℂ :=
  fun row col => TwoLogAnalytic.slopeEntry (fun i => (D.r i : ℂ))
    D.b D.a (D.rowJ row) (D.rowLambda row) (D.rowRho row)
    (D.rowBeta row) (D.colH (sel col)) (D.colK (sel col)) (D.colGamma (sel col))

def actualMinor (H : ℝ) (sel : D.Row H → D.Column H) :
    Matrix (D.Row H) (D.Row H) ℂ :=
  TwoLogMatrix.selectedMinor D.b D.a D.K D.w0 D.v D.geometry.theta
    (MatrixArithmetic.logWeights D.q) H (fun i => (D.r i : ℂ))
    (MatrixArithmetic.truncationOrders D.q D.F0 D.v) sel

def normalizedLogMinor (H : ℝ) (sel : D.Row H → D.Column H) : ℝ :=
  Real.log ‖(D.actualMinor H sel).det‖ / ((D.actualRowCount H : ℝ) * H)

theorem data_truncation_weight (i : Fin D.m) :
    D.rationalWeights i / D.geometry.theta ≤
      (MatrixArithmetic.truncationOrders D.q D.F0 D.v i : ℚ) * D.v := by
  have hv : 0 < (D.v : ℝ) := by exact_mod_cast D.geometry.v_pos
  have ht : 0 < (D.geometry.theta : ℝ) := by exact_mod_cast D.geometry.theta_pos
  have hreal : MatrixArithmetic.logWeights D.q i / (D.geometry.theta : ℝ) ≤
      (MatrixArithmetic.truncationOrders D.q D.F0 D.v i : ℝ) * (D.v : ℝ) := by
    calc
      _ ≤ 4 * (MatrixArithmetic.logWeights D.q i / (D.geometry.theta : ℝ)) := by
        nlinarith [div_pos (D.logWeights_pos i) ht]
      _ = D.F0 * MatrixArithmetic.logWeights D.q i := by
        rw [F0, ← D.theta_eq]
        ring
      _ ≤ _ := (div_le_iff₀ hv).mp (Nat.le_ceil _)
  have hc : ((D.rationalWeights i / D.geometry.theta : ℚ) : ℝ) ≤
      (((MatrixArithmetic.truncationOrders D.q D.F0 D.v i : ℚ) * D.v : ℚ) : ℝ) := by
    simpa only [Rat.cast_div, Rat.cast_mul, Rat.cast_natCast, D.cast_rationalWeights]
      using hreal
  exact_mod_cast hc

theorem fullLog_selected_eq_slopeMatrix (H : ℝ) (sel : D.Row H → D.Column H) :
    (TwoLogJetDeterminant.fullLogMatrix D.b D.a D.K D.w0 D.v
      D.geometry.theta (MatrixArithmetic.logWeights D.q) H
      (fun i => (D.r i : ℂ))).submatrix id sel = D.slopeMatrix H sel := by
  ext row col
  change MvPowerSeries.coeff (InterpolationMatrix.exponentVector row.2.val)
    (TwoLogInterpolation.formalJet (fun i => (D.r i : ℂ))
      (D.b ^ row.1.val) (D.a ^ row.1.val)
      (MvPolynomial.monomial (InterpolationMatrix.exponentVector (sel col).val) 1)) = _
  rw [TwoLogFullSeriesBridge.coeff_formalJet_monomial]
  simp only [slopeMatrix, TwoLogAnalytic.slopeEntry, rowJ, rowLambda, rowRho,
    rowBeta, colH, colK, ← pow_mul]
  rfl

theorem actualMinor_det_eq_slopeMatrix_rat (H : ℚ)
    (sel : D.Row (H : ℝ) → D.Column (H : ℝ)) :
    (D.actualMinor (H : ℝ) sel).det = (D.slopeMatrix (H : ℝ) sel).det := by
  have hrow : ∀ i,
      ((TwoLogInterpolation.jetWeights D.geometry D.rationalWeights i : ℚ) : ℝ) =
        TwoLogMatrix.rowWeights D.v D.geometry.theta (MatrixArithmetic.logWeights D.q) i := by
    intro i
    have hh := (congrFun
      (TwoLogMatrix.rowWeights_eq_jetWeights D.geometry D.rationalWeights) i).symm
    simpa only [D.cast_rationalWeights] using hh
  have hh := TwoLogJetDeterminant.det_fullLog_selected_eq_selectedMinor
    D.b D.a D.K D.w0 D.v D.geometry.theta
    (MatrixArithmetic.logWeights D.q) H
    (TwoLogInterpolation.jetWeights D.geometry D.rationalWeights)
    (TwoLogInterpolation.jetWeights_pos D.geometry D.rationalWeights D.rationalWeights_pos)
    (fun i => (D.r i : ℂ)) (MatrixArithmetic.truncationOrders D.q D.F0 D.v) hrow
    D.data_truncation_weight D.data_truncation_weight sel
  rw [D.fullLog_selected_eq_slopeMatrix] at hh
  exact hh.symm

theorem actualMinor_det_eq_slopeMatrix (H : ℕ) (sel : D.Row H → D.Column H) :
    (D.actualMinor H sel).det = (D.slopeMatrix H sel).det := by
  have hh := D.actualMinor_det_eq_slopeMatrix_rat (H : ℚ)
  rw [Rat.cast_natCast] at hh
  exact hh sel

theorem normalizedLogMinor_eq_slopeMatrix (H : ℕ) (sel : D.Row H → D.Column H) :
    D.normalizedLogMinor H sel =
      Real.log ‖(D.slopeMatrix H sel).det‖ / ((D.actualRowCount H : ℝ) * H) := by
  rw [normalizedLogMinor, D.actualMinor_det_eq_slopeMatrix]

end QuadraticPi.TwoLogComplexMatchedData


==> anc/lean/QuadraticPi/TwoLogComplexPartialComparison.lean <==
import QuadraticPi.TwoLogComplexMatchedConstruction
import QuadraticPi.TwoLogComplexMatchedBranches
import QuadraticPi.TwoLogNumberFieldPartial
import QuadraticPi.TwoLogNumberFieldMinors
import QuadraticPi.DegreeCofinalComparison

/-! Averaged arithmetic/analytic comparison on a nonempty set of matched
embeddings. The complementary-embedding growth bound remains an explicit
intermediate premise. Every determinant is the same literal field minor. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogComplexPartialComparison
open OAI.PiExponent
open scoped BigOperators NumberField
variable {E : Type*} [Field E] [NumberField E]

def degreeRatio (S : Finset (E →+* ℂ)) : ℝ := (Module.finrank ℚ E : ℝ) / (S.card : ℝ)

theorem degreeRatio_one_le (S : Finset (E →+* ℂ)) (hS : S.Nonempty) :
    1 ≤ degreeRatio S := by
  have hs : (0 : ℝ) < S.card := by exact_mod_cast hS.card_pos
  have hcard : S.card ≤ Module.finrank ℚ E := by
    simpa only [NumberField.Embeddings.card] using S.card_le_univ
  unfold degreeRatio
  apply (le_div_iff₀ hs).mpr
  simpa only [one_mul] using (show (S.card : ℝ) ≤ Module.finrank ℚ E by exact_mod_cast hcard)

variable {nu : ℝ} (A : TwoLogComplexMatchedData nu TwoLogCollision.collisionConstant)

/-- The good embeddings have the proved full analytic upper bound. An upper
bound U for every complementary embedding yields the degree-ratio comparison.
The unmatched bound is displayed and is not asserted by this theorem. -/
theorem actual_field_minor_partial_comparison
    (hnu : 0 ≤ nu) (a b : E) (S : Finset (E →+* ℂ)) (hS : S.Nonempty)
    (hgood : ∀ σ ∈ S, ∃ LA LB : ℂ,
      Complex.exp LA = σ a ∧ Complex.exp LB = σ b ∧
      (A.target : ℂ) * LB = LA ∧ ‖LA‖ ≤ ‖A.logA‖ ∧ ‖LB‖ ≤ ‖A.logB‖)
    (da db : ℕ) (hda : 0 < da) (hdb : 0 < db)
    (hai : IsIntegral ℤ ((da : E) * a)) (hbi : IsIntegral ℤ ((db : E) * b))
    (H : ℕ) (hH : 0 < H) (sel : A.Row H → A.Column H)
    (hdet : (TwoLogMatrix.selectedMinor b a A.K A.w0 A.v A.geometry.theta
      (MatrixArithmetic.logWeights A.q) H (fun i => (A.r i : E))
      (MatrixArithmetic.truncationOrders A.q A.F0 A.v) sel).det ≠ 0)
    (U : ℝ)
    (hbad : ∀ σ : E →+* ℂ, σ ∉ S →
      Real.log ‖σ (TwoLogMatrix.selectedMinor b a A.K A.w0 A.v A.geometry.theta
        (MatrixArithmetic.logWeights A.q) H (fun i => (A.r i : E))
        (MatrixArithmetic.truncationOrders A.q A.F0 A.v) sel).det‖ ≤
      (A.actualRowCount H : ℝ) * H * U) :
    -degreeRatio S * (1 - A.actualMean H) - degreeRatio S * A.arithmeticError da db -
      (degreeRatio S - 1) * U ≤ A.analyticError + A.analyticRemainder H + A.analyticMax H := by
  classical
  have hHr : (0 : ℝ) < H := by exact_mod_cast hH
  have hM : (0 : ℝ) < A.actualRowCount H := by exact_mod_cast A.actualRowCount_pos hHr
  have hs : (0 : ℝ) < S.card := by exact_mod_cast hS.card_pos
  let delta : E := (TwoLogMatrix.selectedMinor b a A.K A.w0 A.v A.geometry.theta
      (MatrixArithmetic.logWeights A.q) H (fun i => (A.r i : E))
      (MatrixArithmetic.truncationOrders A.q A.F0 A.v) sel).det
  have hupper (σ : E →+* ℂ) (hσ : σ ∈ S) :
      Real.log ‖σ delta‖ ≤ (A.actualRowCount H : ℝ) * H *
        (A.analyticError + A.analyticRemainder H + A.analyticMax H) := by
    obtain ⟨LA, LB, hexpA, hexpB, hrel, hA, hB⟩ := hgood σ hσ
    have hnorm := A.selectedMinor_norm_upper_bound_of_branch_norms
      hnu (σ a) (σ b) LA LB hexpA hexpB hrel hA hB H hH sel
    have hmap : σ delta = (TwoLogMatrix.selectedMinor (σ b) (σ a)
        A.K A.w0 A.v A.geometry.theta (MatrixArithmetic.logWeights A.q) H
        (fun i => (A.r i : ℂ)) (MatrixArithmetic.truncationOrders A.q A.F0 A.v) sel).det := by
      simpa only [delta, map_ratCast] using TwoLogMatrix.map_selectedMinor_det σ
        b a A.K A.w0 A.v A.geometry.theta (MatrixArithmetic.logWeights A.q) H
        (fun i => (A.r i : E)) (MatrixArithmetic.truncationOrders A.q A.F0 A.v) sel
    have hn : σ delta ≠ 0 := (map_ne_zero σ).mpr hdet
    rw [← hmap] at hnorm
    have hl := Real.log_le_log (norm_pos_iff.mpr hn) hnorm
    simpa only [Real.log_exp] using hl
  have hsum := Finset.sum_le_sum (fun σ hσ => hupper σ hσ)
  simp only [Finset.sum_const, nsmul_eq_mul] at hsum
  have havg : (∑ σ ∈ S, Real.log ‖σ delta‖) /
      ((S.card : ℝ) * (A.actualRowCount H : ℝ) * H) ≤
        A.analyticError + A.analyticRemainder H + A.analyticMax H := by
    apply (div_le_iff₀ (mul_pos (mul_pos hs hM) hHr)).mpr
    convert hsum using 1 <;> ring
  have hlower := TwoLogNumberFieldPartial.selectedMinor_average_lower_bound
    b a db da A.q (fun i => (A.r i : E)) hdb hda hbi hai
    (fun i => TwoLogNumberFieldMinors.rational_den_mul_integral (A.r i))
    A.geometry.K_pos A.r_den_two_le (by exact_mod_cast A.geometry.w0_pos)
    (by exact_mod_cast A.geometry.v_pos) (by exact_mod_cast A.geometry.theta_pos)
    A.F0_pos.le hHr sel hdet S hS U hbad
  exact hlower.trans havg

 /-- The partial averaged comparison contradicts cofinal actual nonzero field
minors when both weighted margins hold. The complementary growth estimate
and its vanishing remainder are explicit intermediate hypotheses. -/
theorem cofinal_field_minors_inconsistent
    (a b : E) (S : Finset (E →+* ℂ)) (hS : S.Nonempty)
    (hnu : degreeRatio S < nu)
    (hgood : ∀ σ ∈ S, ∃ LA LB : ℂ,
      Complex.exp LA = σ a ∧ Complex.exp LB = σ b ∧
      (A.target : ℂ) * LB = LA ∧ ‖LA‖ ≤ ‖A.logA‖ ∧ ‖LB‖ ≤ ‖A.logB‖)
    (da db : ℕ) (hda : 0 < da) (hdb : 0 < db)
    (hai : IsIntegral ℤ ((da : E) * a)) (hbi : IsIntegral ℤ ((db : E) * b))
    (badError : ℝ) (badRemainder : ℝ → ℝ)
    (hbadRemainder : Filter.Tendsto badRemainder Filter.atTop (nhds 0))
    (hgap : degreeRatio S * A.arithmeticError da db + A.analyticError +
        (degreeRatio S - 1) * badError <
      nu * ((A.base.A : ℝ) * (1 - A.base.eta) - A.base.theta) -
        degreeRatio S * (1 - A.base.theta))
    (hcollision : degreeRatio S + degreeRatio S * A.arithmeticError da db +
        A.analyticError + (degreeRatio S - 1) * badError < A.collisionLimit)
    (hbad : ∀ (H : ℕ), 0 < H → ∀ (sel : A.Row H → A.Column H),
      ∀ σ : E →+* ℂ, σ ∉ S →
      Real.log ‖σ (TwoLogMatrix.selectedMinor b a A.K A.w0 A.v A.geometry.theta
        (MatrixArithmetic.logWeights A.q) H (fun i => (A.r i : E))
        (MatrixArithmetic.truncationOrders A.q A.F0 A.v) sel).det‖ ≤
      (A.actualRowCount H : ℝ) * H * (badError + badRemainder H))
    (hcofinal : ∀ L : ℕ, ∃ H : ℕ, L ≤ H ∧ 0 < H ∧
      ∃ sel : A.Row H → A.Column H,
        (TwoLogMatrix.selectedMinor b a A.K A.w0 A.v A.geometry.theta
          (MatrixArithmetic.logWeights A.q) H (fun i => (A.r i : E))
          (MatrixArithmetic.truncationOrders A.q A.F0 A.v) sel).det ≠ 0) : False := by
  have hD1 := degreeRatio_one_le S hS
  have hD : 0 ≤ degreeRatio S := by linarith
  have hnu0 : 0 ≤ nu := by linarith
  have hLower : Filter.Tendsto (fun H : ℝ => (degreeRatio S - 1) * badRemainder H)
      Filter.atTop (nhds 0) := by
    simpa only [mul_zero] using hbadRemainder.const_mul (degreeRatio S - 1)
  apply degree_cofinal_determinant_bounds_inconsistent
    (degreeRatio S) nu A.base.theta ((A.base.A : ℝ) * (1 - A.base.eta))
    (degreeRatio S * A.arithmeticError da db + (degreeRatio S - 1) * badError)
    A.analyticError A.collisionLimit A.actualMean
    (fun H => (degreeRatio S - 1) * badRemainder H) A.analyticRemainder A.collisionRate
    hD hnu (by linarith) (by linarith) hLower A.tendsto_analyticRemainder
    A.tendsto_collisionRate A.actualMean_bounds
  intro L
  obtain ⟨H, hLH, hH, sel, hdet⟩ := hcofinal L
  have hcompare := actual_field_minor_partial_comparison A hnu0 a b S hS hgood
    da db hda hdb hai hbi H hH sel hdet (badError + badRemainder H) (hbad H hH sel)
  refine ⟨H, hLH, hH, A.analyticError + A.analyticRemainder H + A.analyticMax H, ?_, ?_⟩
  · nlinarith only [hcompare]
  · rfl

end QuadraticPi.TwoLogComplexPartialComparison


==> anc/lean/QuadraticPi/TwoLogComplexPartialConstruction.lean <==
import QuadraticPi.TwoLogComplexMatchedConstruction
import QuadraticPi.TwoLogPartialParameters

/-! Partial matching finite data with degree-weighted arithmetic cost and an
explicit numerical proxy for complementary-embedding growth. Both strict
margins are constructed. This module does not prove that growth proxy bounds
an actual unmatched determinant. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi
open OAI.PiExponent SeparatedWeightPA
namespace TwoLogComplexMatchedData
variable {nu c : ℝ} (D : TwoLogComplexMatchedData nu c)

def unmatchedError (growth coefficient : ℝ) : ℝ :=
  growth * (D.K : ℝ) / (D.w0 : ℝ) + Real.log 2 / (D.v : ℝ) + coefficient / D.wstar

def partialError (degreeRatio : ℝ) (da db : ℕ) (growth coefficient : ℝ) : ℝ :=
  degreeRatio * D.arithmeticError da db + D.analyticError +
    (degreeRatio - 1) * D.unmatchedError growth coefficient

theorem partialError_eq (degreeRatio : ℝ) (da db : ℕ) (growth coefficient : ℝ) :
    D.partialError degreeRatio da db growth coefficient =
      degreeRatio * (Arithmetic.lcmConstant * (4 / (D.base.theta : ℝ)) + Real.log 2) / (D.v : ℝ) +
      (4 * (1 + ‖D.logB‖ + ‖D.logA‖) +
        degreeRatio * (Real.log (da : ℝ) + Real.log (db : ℝ)) +
        (degreeRatio - 1) * growth) * (D.K : ℝ) / (D.w0 : ℝ) +
      (TwoLogComplexAnalytic.weightErrorCoefficient D.target D.logA D.logB nu D.K +
        (degreeRatio - 1) * coefficient) / D.wstar -
      degreeRatio * (Real.log (da : ℝ) + Real.log (db : ℝ)) / (D.w0 : ℝ) := by
  unfold partialError unmatchedError arithmeticError analyticError F0
    weightErrorCoefficient additiveBound TwoLogComplexAnalytic.weightErrorCoefficient
    radius TwoLogComplexAnalytic.radius
  ring
end TwoLogComplexMatchedData

/-- For nu>3D, construct matched finite data with every prescribed slope
threshold and denominator floor, and with both strict weighted margins. -/
theorem exists_two_log_complex_partial_data
    (degreeRatio badGrowth badCoefficient : ℝ) (hdegree : 1 ≤ degreeRatio)
    (hbadGrowth : 0 ≤ badGrowth) (hbadCoefficient : 0 ≤ badCoefficient)
    (a b logA logB : ℂ) (x : ℝ)
    (hexpA : Complex.exp logA = a) (hexpB : Complex.exp logB = b)
    (hrel : (x : ℂ) * logB = logA) (hx : x ≠ 0)
    (da db : ℕ) (hda : 0 < da) (hdb : 0 < db)
    (nu c : ℝ) (hnu : 3 * degreeRatio < nu) (hc : 0 < c)
    (thresholdSelector : (B : TwoLogInterpolation.BaseData) → Thresholds B.m)
    (hbad : ∀ Q : ℕ, ∃ r : ℚ, Q ≤ r.den ∧ |x - (r : ℝ)| ≤ (r.den : ℝ) ^ (-nu))
    (Q0 : ℕ) :
    ∃ D : TwoLogComplexMatchedData nu c,
      D.target = x ∧ D.a = a ∧ D.b = b ∧ D.logA = logA ∧ D.logB = logB ∧
      AboveThresholds (thresholdSelector D.geometry) D.rationalWeights ∧
      (∀ i, D.r i ≠ 0) ∧ Function.Injective D.r ∧
      (∀ i, Q0 ≤ (D.r i).den) ∧
      D.partialError degreeRatio da db badGrowth badCoefficient <
        nu * ((D.base.A : ℝ) * (1 - D.base.eta) - D.base.theta) - degreeRatio * (1 - D.base.theta) ∧
      degreeRatio + D.partialError degreeRatio da db badGrowth badCoefficient < D.collisionLimit := by
  obtain ⟨P, hPgap⟩ := TwoLogParameters.exists_degree_parameters degreeRatio nu hdegree hnu
  let g : ℝ := nu * ((P.A : ℝ) * (1 - P.eta) - P.theta) - degreeRatio * (1 - P.theta)
  have hg : 0 < g := hPgap
  have hdegreepos : 0 < degreeRatio := by linarith
  have hnupos : 0 < nu := by nlinarith
  have hdegreeSub : 0 ≤ degreeRatio - 1 := by linarith
  let epsilon : ℝ := min (g / 2) (1 / 2)
  have heps : 0 < epsilon := lt_min (by positivity) (by norm_num)
  have hepsg : epsilon < g := (min_le_left _ _).trans_lt (by linarith)
  have hloga := Real.log_nonneg (show (1 : ℝ) ≤ da by exact_mod_cast hda)
  have hlogb := Real.log_nonneg (show (1 : ℝ) ≤ db by exact_mod_cast hdb)
  have hgrowth : 0 ≤ 4 * (1 + ‖logB‖ + ‖logA‖) + degreeRatio * (Real.log (da : ℝ) +
      Real.log (db : ℝ)) + (degreeRatio - 1) * badGrowth := by positivity
  obtain ⟨G, hGtheta, hdimension, hcollision⟩ := TwoLogParameters.exists_baseData P
    0 (degreeRatio * (Arithmetic.lcmConstant * (4 / (P.theta : ℝ)) + Real.log 2))
    (4 * (1 + ‖logB‖ + ‖logA‖) + degreeRatio * (Real.log (da : ℝ) + Real.log (db : ℝ)) + (degreeRatio - 1) * badGrowth)
    (epsilon / 2) ((degreeRatio + 1) / c) hgrowth (by positivity)
  simp only [zero_mul, zero_add] at hdimension
  have hcollision' : degreeRatio + 1 < c * (P.eta ^ (3 / 2 : ℝ) * Real.sqrt
      ((G.K : ℝ) * (P.theta : ℝ) ^ G.m /
        (((G.m : ℝ) + 1) * ((G.m : ℝ) + 2) * (G.v : ℝ) ^ 2 * (P.A : ℝ) ^ G.m))) := by
    simpa only [mul_comm] using (div_lt_iff₀ hc).mp hcollision
  have hW : 0 ≤ TwoLogComplexAnalytic.weightErrorCoefficient x logA logB nu G.K :=
    TwoLogComplexAnalytic.weightErrorCoefficient_nonneg _ _ _ _ _ hnupos.le G.K_pos
  have hS : 0 ≤ TwoLogComplexAnalytic.weightErrorCoefficient x logA logB nu G.K +
      (degreeRatio - 1) * badCoefficient := by positivity
  obtain ⟨X, hX, hXmargin⟩ := exists_weight_error_margin 0 1
    (TwoLogComplexAnalytic.weightErrorCoefficient x logA logB nu G.K + (degreeRatio - 1) * badCoefficient) (epsilon / 2)
    (by norm_num) hS (by positivity)
  obtain ⟨r, hrinj, hr, hw, hwstar⟩ :=
    TwoLogApproximationSelection.exists_reduced_approximations_above_thresholds
      x nu hx (by linarith) hbad G.m (thresholdSelector G)
        (max (X + 1) (Nat.ceil (Real.log (Q0 : ℝ)) : ℝ))
  have hwstar' (i : Fin G.m) : X + 1 < (Nat.ceil (Real.log (r i).den) : ℝ) :=
    (le_max_left _ _).trans_lt (hwstar i)
  have hden (i : Fin G.m) : Q0 ≤ (r i).den := by
    by_contra hnot
    have hden_le : (r i).den ≤ Q0 := by omega
    have hlog_le : Real.log ((r i).den : ℝ) ≤ Real.log (Q0 : ℝ) :=
      Real.log_le_log (by exact_mod_cast (r i).pos) (by exact_mod_cast hden_le)
    have hceil_le := Nat.ceil_mono hlog_le
    have hceil_lt : (Nat.ceil (Real.log (Q0 : ℝ)) : ℝ) <
        (Nat.ceil (Real.log (r i).den) : ℝ) :=
      (le_max_right _ _).trans_lt (hwstar i)
    have : (Nat.ceil (Real.log (r i).den) : ℝ) ≤
        (Nat.ceil (Real.log (Q0 : ℝ)) : ℝ) := by exact_mod_cast hceil_le
    linarith
  let D : TwoLogComplexMatchedData nu c := {
    target := x, a := a, b := b, logA := logA, logB := logB,
    exp_logA := hexpA, exp_logB := hexpB, target_relation := hrel,
    base := P, geometry := G, theta_eq := hGtheta,
    r := r, r_den_two_le := fun i => (hr i).1,
    approximation_error := fun i => (hr i).2.2,
    wstar := X + 1, wstar_pos := by linarith,
    wstar_lower := fun i => (hwstar' i).le }
  have hweight : (TwoLogComplexAnalytic.weightErrorCoefficient x logA logB nu G.K + (degreeRatio - 1) * badCoefficient) / (X + 1) <
      epsilon / 2 := by
    simpa using hXmargin (X + 1) (by linarith)
  have hsum : D.partialError degreeRatio da db badGrowth badCoefficient < epsilon := by
    rw [D.partialError_eq]
    have hwpos : 0 < (G.w0 : ℝ) := by exact_mod_cast G.w0_pos
    have hsub := div_nonneg (mul_nonneg hdegreepos.le (add_nonneg hloga hlogb)) hwpos.le
    change (degreeRatio * (Arithmetic.lcmConstant * (4 / (P.theta : ℝ)) + Real.log 2)) / (G.v : ℝ) +
      (4 * (1 + ‖logB‖ + ‖logA‖) + degreeRatio * (Real.log (da : ℝ) + Real.log (db : ℝ)) + (degreeRatio - 1) * badGrowth) *
        (G.K : ℝ) / (G.w0 : ℝ) +
      (TwoLogComplexAnalytic.weightErrorCoefficient x logA logB nu G.K + (degreeRatio - 1) * badCoefficient) / (X + 1) -
        degreeRatio * (Real.log (da : ℝ) + Real.log (db : ℝ)) / (G.w0 : ℝ) < epsilon
    linarith
  refine ⟨D, rfl, rfl, rfl, rfl, rfl, hw, fun i => (hr i).2.1, hrinj, hden, ?_, ?_⟩
  · exact hsum.trans hepsg
  · have hhalf : epsilon ≤ 1 / 2 := min_le_right _ _
    change degreeRatio + 1 < D.collisionLimit at hcollision'
    linarith


end QuadraticPi


==> anc/lean/QuadraticPi/TwoLogComplexReciprocalComparison.lean <==
import QuadraticPi.TwoLogComplexMatchedConstruction
import QuadraticPi.TwoLogComplexMatchedAnalytic
import QuadraticPi.TwoLogComplexMatchedReciprocal
import QuadraticPi.TwoLogNumberFieldMinors
import QuadraticPi.TwoLogAllEmbeddingComparison
import QuadraticPi.CofinalComparison

/-!
The same selected field minor has a proved analytic upper bound at every
embedding when the two bases are simultaneously unchanged or inverted.
The actual field norm then gives a degree-cancelled arithmetic comparison.
This is an intermediate comparison theorem: the cofinal nonvanishing premise,
embedding match, and strict numerical margins are explicitly displayed.
-/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogComplexReciprocalComparison
open OAI.PiExponent

variable {E : Type*} [Field E]
variable {nu : ℝ} (A : TwoLogComplexMatchedData nu TwoLogCollision.collisionConstant)

/-- Every conjugate of the literal selected minor obeys the same full analytic
bound. The two bases must match with the same reciprocal sign. -/
theorem all_embeddings_minor_norm_upper_bound
    (hnu : 0 ≤ nu) (a b : E)
    (hmatch : ∀ σ : E →+* ℂ,
      (σ a = A.a ∧ σ b = A.b) ∨ (σ a = A.a⁻¹ ∧ σ b = A.b⁻¹))
    (H : ℕ) (hH : 0 < H) (sel : A.Row H → A.Column H) :
    ∀ σ : E →+* ℂ,
      ‖(TwoLogMatrix.selectedMinor (σ b) (σ a) A.K A.w0 A.v A.geometry.theta
        (MatrixArithmetic.logWeights A.q) H (fun i => (A.r i : ℂ))
        (MatrixArithmetic.truncationOrders A.q A.F0 A.v) sel).det‖ ≤
      Real.exp ((A.actualRowCount H : ℝ) * H *
        (A.analyticError + A.analyticRemainder H + A.analyticMax H)) := by
  intro σ
  rcases hmatch σ with hσ | hσ
  · rw [hσ.1, hσ.2]
    exact A.actualMinor_norm_upper_bound hnu H hH sel
  · rw [hσ.1, hσ.2]
    have hh := A.reciprocal.actualMinor_norm_upper_bound hnu H hH sel
    rw [A.reciprocal_analyticError] at hh
    exact hh

/-- Taking logarithms needs only nonvanishing of the displayed conjugate. -/
theorem embedding_minor_log_upper_bound
    (hnu : 0 ≤ nu) (a b : E)
    (hmatch : ∀ σ : E →+* ℂ,
      (σ a = A.a ∧ σ b = A.b) ∨ (σ a = A.a⁻¹ ∧ σ b = A.b⁻¹))
    (H : ℕ) (hH : 0 < H) (sel : A.Row H → A.Column H)
    (σ : E →+* ℂ)
    (hdet : (TwoLogMatrix.selectedMinor (σ b) (σ a) A.K A.w0 A.v A.geometry.theta
      (MatrixArithmetic.logWeights A.q) H (fun i => (A.r i : ℂ))
      (MatrixArithmetic.truncationOrders A.q A.F0 A.v) sel).det ≠ 0) :
    Real.log ‖(TwoLogMatrix.selectedMinor (σ b) (σ a) A.K A.w0 A.v A.geometry.theta
      (MatrixArithmetic.logWeights A.q) H (fun i => (A.r i : ℂ))
      (MatrixArithmetic.truncationOrders A.q A.F0 A.v) sel).det‖ ≤
    (A.actualRowCount H : ℝ) * H *
      (A.analyticError + A.analyticRemainder H + A.analyticMax H) := by
  have h := all_embeddings_minor_norm_upper_bound A hnu a b hmatch H hH sel σ
  have hl := Real.log_le_log (norm_pos_iff.mpr hdet) h
  simpa only [Real.log_exp] using hl

variable [NumberField E]

/-- One nonzero actual field minor supplies nonvanishing at every embedding;
the same selector is retained throughout. -/
theorem all_embeddings_log_upper_bound_of_field_minor
    (hnu : 0 ≤ nu) (a b : E)
    (hmatch : ∀ σ : E →+* ℂ,
      (σ a = A.a ∧ σ b = A.b) ∨ (σ a = A.a⁻¹ ∧ σ b = A.b⁻¹))
    (H : ℕ) (hH : 0 < H) (sel : A.Row H → A.Column H)
    (hdet : (TwoLogMatrix.selectedMinor b a A.K A.w0 A.v A.geometry.theta
      (MatrixArithmetic.logWeights A.q) H (fun i => (A.r i : E))
      (MatrixArithmetic.truncationOrders A.q A.F0 A.v) sel).det ≠ 0) :
    ∀ σ : E →+* ℂ,
      Real.log ‖(TwoLogMatrix.selectedMinor (σ b) (σ a) A.K A.w0 A.v A.geometry.theta
        (MatrixArithmetic.logWeights A.q) H (fun i => (A.r i : ℂ))
        (MatrixArithmetic.truncationOrders A.q A.F0 A.v) sel).det‖ ≤
      (A.actualRowCount H : ℝ) * H *
        (A.analyticError + A.analyticRemainder H + A.analyticMax H) := by
  intro σ
  apply embedding_minor_log_upper_bound A hnu a b hmatch H hH sel σ
  have hh := (map_ne_zero σ).mpr hdet
  rw [TwoLogMatrix.map_selectedMinor_det] at hh
  simpa only [map_ratCast] using hh

/-- The actual arithmetic norm lower bound and the proved all-embedding
analytic upper bound for the same literal selected minor. -/
theorem actual_field_minor_comparison
    (hnu : 0 ≤ nu) (a b : E)
    (hmatch : ∀ σ : E →+* ℂ,
      (σ a = A.a ∧ σ b = A.b) ∨ (σ a = A.a⁻¹ ∧ σ b = A.b⁻¹))
    (da db : ℕ) (hda : 0 < da) (hdb : 0 < db)
    (hai : IsIntegral ℤ ((da : E) * a))
    (hbi : IsIntegral ℤ ((db : E) * b))
    (H : ℕ) (hH : 0 < H) (sel : A.Row H → A.Column H)
    (hdet : (TwoLogMatrix.selectedMinor b a A.K A.w0 A.v A.geometry.theta
      (MatrixArithmetic.logWeights A.q) H (fun i => (A.r i : E))
      (MatrixArithmetic.truncationOrders A.q A.F0 A.v) sel).det ≠ 0) :
    -(1 - A.actualMean H) - A.arithmeticError da db ≤
      A.analyticError + A.analyticRemainder H + A.analyticMax H := by
  have h := TwoLogAllEmbeddingComparison.selectedMinor_uniform_upper_bound_obstruction
    b a db da A.q (fun i => (A.r i : E)) hdb hda hbi hai
    (fun i => TwoLogNumberFieldMinors.rational_den_mul_integral (A.r i))
    A.geometry.K_pos A.r_den_two_le
    (by exact_mod_cast A.geometry.w0_pos) (by exact_mod_cast A.geometry.v_pos)
    (by exact_mod_cast A.geometry.theta_pos) A.F0_pos.le (by exact_mod_cast hH) sel hdet
    (fun σ => by
      simpa only [map_ratCast, TwoLogComplexMatchedData.actualRowCount,
        TwoLogComplexMatchedData.Row]
        using all_embeddings_log_upper_bound_of_field_minor A hnu a b hmatch H hH sel hdet σ)
  exact h

/-- With strict numerical margins, cofinally many actual nonzero field minors
are impossible. The premise is literal cofinal nonvanishing, not an endpoint
irrationality-exponent theorem. -/
theorem cofinal_field_minors_inconsistent
    (hnu : 1 < nu) (a b : E)
    (hmatch : ∀ σ : E →+* ℂ,
      (σ a = A.a ∧ σ b = A.b) ∨ (σ a = A.a⁻¹ ∧ σ b = A.b⁻¹))
    (da db : ℕ) (hda : 0 < da) (hdb : 0 < db)
    (hai : IsIntegral ℤ ((da : E) * a))
    (hbi : IsIntegral ℤ ((db : E) * b))
    (hgap : A.arithmeticError da db + A.analyticError <
      nu * ((A.base.A : ℝ) * (1 - A.base.eta) - A.base.theta) - (1 - A.base.theta))
    (hcollision : 1 + A.arithmeticError da db + A.analyticError < A.collisionLimit)
    (hcofinal : ∀ L : ℕ, ∃ H : ℕ, L ≤ H ∧ 0 < H ∧
      ∃ sel : A.Row H → A.Column H,
        (TwoLogMatrix.selectedMinor b a A.K A.w0 A.v A.geometry.theta
          (MatrixArithmetic.logWeights A.q) H (fun i => (A.r i : E))
          (MatrixArithmetic.truncationOrders A.q A.F0 A.v) sel).det ≠ 0) : False := by
  apply cofinal_determinant_bounds_inconsistent nu A.base.theta
    ((A.base.A : ℝ) * (1 - A.base.eta)) (A.arithmeticError da db)
    A.analyticError A.collisionLimit A.actualMean A.analyticRemainder A.collisionRate
    hnu hgap hcollision A.tendsto_analyticRemainder A.tendsto_collisionRate A.actualMean_bounds
  intro L
  obtain ⟨H, hLH, hH, sel, hdet⟩ := hcofinal L
  refine ⟨H, hLH, hH, A.analyticError + A.analyticRemainder H + A.analyticMax H, ?_, le_rfl⟩
  exact actual_field_minor_comparison A (by linarith) a b hmatch
    da db hda hdb hai hbi H hH sel hdet

end QuadraticPi.TwoLogComplexReciprocalComparison


==> anc/lean/QuadraticPi/TwoLogComplexUnmatchedGrowth.lean <==
import QuadraticPi.TwoLogHouse
import QuadraticPi.TwoLogComplexPartialConstruction
import QuadraticPi.TwoLogComplexMatchedGeometry

/-! The complementary-embedding growth bound for literal field minors.
The constants depend only on fixed bases and target; the remainder vanishes.
This discharges a growth estimate, not the final partial-matching endpoint. -/

set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogComplexMatchedData
open OAI.PiExponent Filter Topology
open scoped BigOperators
variable {nu c : ℝ} (D : TwoLogComplexMatchedData nu c)

def houseRemainder (H : ℝ) : ℝ := Real.log (D.actualRowCount H : ℝ) / H

theorem tendsto_houseRemainder : Tendsto D.houseRemainder atTop (𝓝 0) :=
  tendsto_log_div_of_normalized_pow D.tendsto_actualRowCount_normalized D.rowLeadingConstant_pos

theorem norm_r_le (hnu : 0 ≤ nu) (i : Fin D.m) :
    ‖(D.r i : ℂ)‖ ≤ 1 + |D.target| := by
  have hq : (1 : ℝ) ≤ (D.r i).den := by
    exact_mod_cast (show 1 ≤ (D.r i).den from (by norm_num : 1 ≤ 2).trans (D.r_den_two_le i))
  have hp : ((D.r i).den : ℝ) ^ (-nu) ≤ 1 := by
    simpa only [Real.rpow_zero] using Real.rpow_le_rpow_of_exponent_le hq (neg_nonpos.mpr hnu)
  have he := (D.approximation_error i).trans hp
  have ht := norm_le_norm_sub_add (D.r i : ℝ) D.target
  simp only [Real.norm_eq_abs] at ht
  rw [abs_sub_comm] at ht
  have hr : |(D.r i : ℝ)| ≤ 1 + |D.target| := by linarith
  simpa only [Complex.norm_ratCast] using hr

theorem houseError_le_unmatchedError (height : ℝ) :
    TwoLogHouse.houseError D.K height (1 + |D.target|) D.w0 D.v D.wstar ≤
      D.unmatchedError (height + Real.log 2) (Real.log (4 * (2 + |D.target|))) := by
  have h := TwoLogHouse.houseError_le_proxy D.K
    (height := height) (R := 1 + |D.target|) (w0 := (D.w0 : ℝ))
    (v := D.v) (wstar := D.wstar)
    D.geometry.K_pos (by exact_mod_cast D.geometry.w0_pos)
  have hc : (4 : ℝ) * (1 + (1 + |D.target|)) = 4 * (2 + |D.target|) := by ring
  simpa only [unmatchedError, hc] using h

theorem selectedMinor_log_growth (hnu : 0 ≤ nu) (b a : ℂ) {height H : ℝ}
    (hhgt : 0 ≤ height) (hb : ‖b‖ ≤ Real.exp height) (ha : ‖a‖ ≤ Real.exp height)
    (hH : 0 < H) (sel : D.Row H → D.Column H) :
    Real.log ‖(TwoLogMatrix.selectedMinor b a D.K D.w0 D.v D.geometry.theta
      (MatrixArithmetic.logWeights D.q) H (fun i => (D.r i : ℂ))
      (MatrixArithmetic.truncationOrders D.q D.F0 D.v) sel).det‖ ≤
      (D.actualRowCount H : ℝ) * H *
        (D.unmatchedError (height + Real.log 2) (Real.log (4 * (2 + |D.target|))) +
          D.houseRemainder H) := by
  have h := TwoLogHouse.selectedMinor_log_bound b a (fun i => (D.r i : ℂ))
    (MatrixArithmetic.truncationOrders D.q D.F0 D.v) (MatrixArithmetic.logWeights D.q)
    hhgt hb ha (by positivity : 0 ≤ 1 + |D.target|) (D.norm_r_le hnu)
    D.geometry.K_pos hH (by exact_mod_cast D.geometry.w0_pos)
    (by exact_mod_cast D.geometry.v_pos) (by exact_mod_cast D.geometry.theta_pos)
    D.wstar_pos D.wstar_lower sel
  change _ ≤ (D.actualRowCount H : ℝ) * H *
    (TwoLogHouse.houseError D.K height (1 + |D.target|) D.w0 D.v D.wstar +
      D.houseRemainder H) at h
  exact h.trans (mul_le_mul_of_nonneg_left
    (add_le_add (D.houseError_le_unmatchedError height) le_rfl)
    (mul_nonneg (Nat.cast_nonneg _) hH.le))

theorem field_selectedMinor_log_growth {E : Type*} [Field E] [CharZero E]
    (hnu : 0 ≤ nu) (b a : E) (sigma : E →+* ℂ) {height H : ℝ}
    (hhgt : 0 ≤ height) (hb : ‖sigma b‖ ≤ Real.exp height)
    (ha : ‖sigma a‖ ≤ Real.exp height) (hH : 0 < H)
    (sel : D.Row H → D.Column H) :
    Real.log ‖sigma (TwoLogMatrix.selectedMinor b a D.K D.w0 D.v D.geometry.theta
      (MatrixArithmetic.logWeights D.q) H (fun i => (D.r i : E))
      (MatrixArithmetic.truncationOrders D.q D.F0 D.v) sel).det‖ ≤
      (D.actualRowCount H : ℝ) * H *
        (D.unmatchedError (height + Real.log 2) (Real.log (4 * (2 + |D.target|))) +
          D.houseRemainder H) := by
  have hmap := TwoLogMatrix.map_selectedMinor_det sigma b a D.K D.w0 D.v D.geometry.theta
    (MatrixArithmetic.logWeights D.q) H (fun i => (D.r i : E))
    (MatrixArithmetic.truncationOrders D.q D.F0 D.v) sel
  simp only [map_ratCast] at hmap
  rw [hmap]
  exact D.selectedMinor_log_growth hnu (sigma b) (sigma a) hhgt hb ha hH sel

end QuadraticPi.TwoLogComplexMatchedData


==> anc/lean/QuadraticPi/TwoLogContactFamily.lean <==
import QuadraticPi.TwoLogPlaceContact
import OAI.NumberTheory.PiExponent.Geometry.CurveContactFamily

/-! Finitely supported actual two-torus logarithmic contacts on a curve. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogInterpolation.PlaceContactFamily

open OAI OAI.PiExponent
open CurveValuationCenter CurveCenters PlaceValuationRing

variable {E : Type*} [Field E] [Algebra ℂ E] {m K : ℕ}

def places
    (hfinite : ∀ f : E, Transcendental ℂ f →
      FiniteDimensional (IntermediateField.adjoin ℂ {f}) E)
    (z : Fin (m+2) → E) (b a : Fin K → ℂ)
    (hz : ∃ i, Transcendental ℂ (z i)) : Finset (NormalizedPlace ℂ E) :=
  centerPlaces z (fun j => fullCenter (b j) (a j)) hz hfinite

theorem mem_places
    (hfinite : ∀ f : E, Transcendental ℂ f →
      FiniteDimensional (IntermediateField.adjoin ℂ {f}) E)
    (z : Fin (m+2) → E) (b a : Fin K → ℂ)
    (hz : ∃ i, Transcendental ℂ (z i)) (p : NormalizedPlace ℂ E) :
    p ∈ places hfinite z b a hz ↔
      ∃ j : Fin K, Centered z (fullCenter (b j) (a j)) p :=
  mem_centerPlaces z (fun j => fullCenter (b j) (a j)) hz hfinite p

def center
    (hfinite : ∀ f : E, Transcendental ℂ f →
      FiniteDimensional (IntermediateField.adjoin ℂ {f}) E)
    (z : Fin (m+2) → E) (b a : Fin K → ℂ)
    (hz : ∃ i, Transcendental ℂ (z i))
    (p : NormalizedPlace ℂ E) (hp : p ∈ places hfinite z b a hz) : Fin K :=
  Classical.choose ((mem_places hfinite z b a hz p).mp hp)

theorem centered
    (hfinite : ∀ f : E, Transcendental ℂ f →
      FiniteDimensional (IntermediateField.adjoin ℂ {f}) E)
    (z : Fin (m+2) → E) (b a : Fin K → ℂ)
    (hz : ∃ i, Transcendental ℂ (z i))
    (p : NormalizedPlace ℂ E) (hp : p ∈ places hfinite z b a hz) :
    Centered z (fullCenter (b (center hfinite z b a hz p hp))
      (a (center hfinite z b a hz p hp))) p :=
  Classical.choose_spec ((mem_places hfinite z b a hz p).mp hp)

def contact
    (hres : ∀ p : NormalizedPlace ℂ E,
      Algebra.IsIntegral ℂ (IsLocalRing.ResidueField (ring p)))
    (hfinite : ∀ f : E, Transcendental ℂ f →
      FiniteDimensional (IntermediateField.adjoin ℂ {f}) E)
    (z : Fin (m+2) → E) (r : Fin m → ℂ)
    (b : Fin K → ℂ) (hb : ∀ j, b j ≠ 0)
    (a : Fin K → ℂ) (ha : ∀ j, a j ≠ 0)
    (hz : ∃ i, Transcendental ℂ (z i)) (v : Fin (m+2) → ℚ)
    (p : NormalizedPlace ℂ E) : ℚ := by
  classical
  letI := hres p
  exact if hp : p ∈ places hfinite z b a hz then
    let j := center hfinite z b a hz p hp
    PlaceContact.contact p z r (b j) (a j) (hb j) (ha j)
      (centered hfinite z b a hz p hp)
      (Centered.exists_nonzero_difference z (fullCenter (b j) (a j)) hz) v
  else 0

theorem contact_pos
    (hres : ∀ p : NormalizedPlace ℂ E,
      Algebra.IsIntegral ℂ (IsLocalRing.ResidueField (ring p)))
    (hfinite : ∀ f : E, Transcendental ℂ f →
      FiniteDimensional (IntermediateField.adjoin ℂ {f}) E)
    (z : Fin (m+2) → E) (r : Fin m → ℂ)
    (b : Fin K → ℂ) (hb : ∀ j, b j ≠ 0)
    (a : Fin K → ℂ) (ha : ∀ j, a j ≠ 0)
    (hz : ∃ i, Transcendental ℂ (z i))
    (v : Fin (m+2) → ℚ) (hv : ∀ i, 0 < v i)
    (p : NormalizedPlace ℂ E) (hp : p ∈ places hfinite z b a hz) :
    0 < contact hres hfinite z r b hb a ha hz v p := by
  letI := hres p
  simpa only [contact, dite_eq_left hp] using
    PlaceContact.contact_pos p z r
      (b (center hfinite z b a hz p hp)) (a (center hfinite z b a hz p hp))
      (hb _) (ha _) _ _ v hv

theorem contact_nonneg
    (hres : ∀ p : NormalizedPlace ℂ E,
      Algebra.IsIntegral ℂ (IsLocalRing.ResidueField (ring p)))
    (hfinite : ∀ f : E, Transcendental ℂ f →
      FiniteDimensional (IntermediateField.adjoin ℂ {f}) E)
    (z : Fin (m+2) → E) (r : Fin m → ℂ)
    (b : Fin K → ℂ) (hb : ∀ j, b j ≠ 0)
    (a : Fin K → ℂ) (ha : ∀ j, a j ≠ 0)
    (hz : ∃ i, Transcendental ℂ (z i))
    (v : Fin (m+2) → ℚ) (hv : ∀ i, 0 < v i) (p : NormalizedPlace ℂ E) :
    0 ≤ contact hres hfinite z r b hb a ha hz v p := by
  by_cases hp : p ∈ places hfinite z b a hz
  · exact (contact_pos hres hfinite z r b hb a ha hz v hv p hp).le
  · simp only [contact, dite_eq_right hp, le_refl]

theorem contact_eq_zero_of_not_mem
    (hres : ∀ p : NormalizedPlace ℂ E,
      Algebra.IsIntegral ℂ (IsLocalRing.ResidueField (ring p)))
    (hfinite : ∀ f : E, Transcendental ℂ f →
      FiniteDimensional (IntermediateField.adjoin ℂ {f}) E)
    (z : Fin (m+2) → E) (r : Fin m → ℂ)
    (b : Fin K → ℂ) (hb : ∀ j, b j ≠ 0)
    (a : Fin K → ℂ) (ha : ∀ j, a j ≠ 0)
    (hz : ∃ i, Transcendental ℂ (z i)) (v : Fin (m+2) → ℚ)
    (p : NormalizedPlace ℂ E) (hp : p ∉ places hfinite z b a hz) :
    contact hres hfinite z r b hb a ha hz v p = 0 := by
  simp only [contact, dite_eq_right hp]

theorem contact_eq_of_centered
    (hres : ∀ p : NormalizedPlace ℂ E,
      Algebra.IsIntegral ℂ (IsLocalRing.ResidueField (ring p)))
    (hfinite : ∀ f : E, Transcendental ℂ f →
      FiniteDimensional (IntermediateField.adjoin ℂ {f}) E)
    (z : Fin (m+2) → E) (r : Fin m → ℂ)
    (b : Fin K → ℂ) (hb : ∀ j, b j ≠ 0)
    (a : Fin K → ℂ) (ha : ∀ j, a j ≠ 0)
    (hz : ∃ i, Transcendental ℂ (z i)) (v : Fin (m+2) → ℚ)
    (p : NormalizedPlace ℂ E) (j : Fin K)
    (hc : Centered z (fullCenter (b j) (a j)) p) :
    letI := hres p
    contact hres hfinite z r b hb a ha hz v p =
      PlaceContact.contact p z r (b j) (a j) (hb j) (ha j) hc
        (Centered.exists_nonzero_difference z (fullCenter (b j) (a j)) hz) v := by
  letI := hres p
  have hp := (mem_places hfinite z b a hz p).mpr ⟨j, hc⟩
  have he := (centered hfinite z b a hz p hp).center_eq hc
  have heb : b (center hfinite z b a hz p hp) = b j :=
    congrArg (fun c : Fin (m+2) → ℂ => c 0) he
  have hea : a (center hfinite z b a hz p hp) = a j :=
    congrArg (fun c : Fin (m+2) → ℂ => c (0 : Fin (m+1)).succ) he
  dsimp only [contact]
  rw [dite_eq_left hp]
  simp only [heb, hea]

theorem word_order_lower
    (hres : ∀ p : NormalizedPlace ℂ E,
      Algebra.IsIntegral ℂ (IsLocalRing.ResidueField (ring p)))
    (hfinite : ∀ f : E, Transcendental ℂ f →
      FiniteDimensional (IntermediateField.adjoin ℂ {f}) E)
    (z : Fin (m+2) → E) (r : Fin m → ℂ)
    (b : Fin K → ℂ) (hb : ∀ j, b j ≠ 0)
    (a : Fin K → ℂ) (ha : ∀ j, a j ≠ 0)
    (hz : ∃ i, Transcendental ℂ (z i))
    (v : Fin (m+2) → ℚ) (hv : ∀ i, 0 < v i) (H : ℚ)
    (P : Polynomial m)
    (hP : ∀ j, formalJet r (b j) (a j) P ∈
      JetGeometry.rationalWeightedIdeal v (fun i => (hv i).le) H)
    (word : List (Fin (m+2)))
    (hne : MvPolynomial.aeval z (polynomialFrameWord r word P) ≠ 0)
    (p : NormalizedPlace ℂ E) (hp : p ∈ places hfinite z b a hz) :
    contact hres hfinite z r b hb a ha hz v p * (H - (word.map v).sum) ≤
      (WeightedPolynomialPole.coordinateOrder p.valuation
        (MvPolynomial.aeval z (polynomialFrameWord r word P)) : ℚ) := by
  letI := hres p
  let j := center hfinite z b a hz p hp
  have h := PlaceContact.word_field_order_lower p z r (b j) (a j) (hb j) (ha j)
    (centered hfinite z b a hz p hp)
    (Centered.exists_nonzero_difference z (fullCenter (b j) (a j)) hz)
    v hv H P (hP j) word hne
  simpa only [contact, dite_eq_left hp, j] using h

end QuadraticPi.TwoLogInterpolation.PlaceContactFamily


==> anc/lean/QuadraticPi/TwoLogCounting.lean <==
import QuadraticPi.TwoLogMatrix
import OAI.NumberTheory.PiExponent.Approximation.MatrixCounting

/-! Counts and affine row means for the actual two-torus interpolation
matrix. All asymptotics are proved from weighted-simplex counting. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogCounting
open OAI.PiExponent Filter Topology
open scoped BigOperators

def rowCount {m : ℕ} (K : ℕ) (v theta : ℝ) (w : Fin m → ℝ) (H : ℝ) : ℝ :=
  Fintype.card (TwoLogMatrix.Row K v theta w H)
def rowWeight {m K : ℕ} {v theta H : ℝ} (w : Fin m → ℝ)
    (R : TwoLogMatrix.Row K v theta w H) : ℝ :=
  ∑ i, w i*(R.2.val i.succ.succ:ℝ)
def meanRowWeight {m : ℕ} (K : ℕ) (v theta : ℝ) (w : Fin m → ℝ) (H : ℝ) : ℝ :=
  (∑ R : TwoLogMatrix.Row K v theta w H, rowWeight w R)/(rowCount K v theta w H*H)

theorem row_card {m : ℕ} (K : ℕ) (v theta : ℝ) (w : Fin m → ℝ) (H : ℝ) :
    Fintype.card (TwoLogMatrix.Row K v theta w H) =
      K*(strictWeightedSimplex (TwoLogMatrix.rowWeights v theta w) H).card := by
  simp only [TwoLogMatrix.Row,Fintype.card_prod,Fintype.card_fin,Fintype.card_coe]

theorem row_card_pos {m K : ℕ} {v theta H : ℝ} {w : Fin m → ℝ}
    (hK : 0 < K) (hv : 0 < v) (htheta : 0 < theta) (hw : ∀ i, 0 < w i)
    (hH : 0 < H) : 0 < Fintype.card (TwoLogMatrix.Row K v theta w H) := by
  apply Fintype.card_pos_iff.mpr
  refine ⟨⟨⟨0,hK⟩,⟨fun _ => 0,?_⟩⟩⟩
  apply (mem_strictWeightedSimplex (TwoLogMatrix.rowWeights_pos hv htheta hw)).mpr
  simpa using hH

theorem rowWeight_nonneg {m K : ℕ} {v theta H : ℝ} {w : Fin m → ℝ}
    (hw : ∀ i, 0 ≤ w i) (R : TwoLogMatrix.Row K v theta w H) : 0 ≤ rowWeight w R :=
  Finset.sum_nonneg (fun i _ => mul_nonneg (hw i) (Nat.cast_nonneg _))

theorem rowWeight_le {m K : ℕ} {v theta H : ℝ} {w : Fin m → ℝ}
    (hv : 0 < v) (htheta : 0 < theta) (hw : ∀ i, 0 < w i)
    (R : TwoLogMatrix.Row K v theta w H) : rowWeight w R ≤ H*theta := by
  have hr := TwoLogMatrix.row_weight_lt hv htheta hw R
  have ht : 0 ≤ v*((R.2.val 0:ℝ)+R.2.val (0:Fin (m+1)).succ) := by positivity
  have h : rowWeight w R/theta < H := by unfold rowWeight; linarith
  exact ((div_lt_iff₀ htheta).mp h).le

theorem meanRowWeight_nonneg {m K : ℕ} {v theta H : ℝ} {w : Fin m → ℝ}
    (hw : ∀ i, 0 ≤ w i) (hH : 0 ≤ H) : 0 ≤ meanRowWeight K v theta w H := by
  apply div_nonneg (Finset.sum_nonneg (fun R _ => rowWeight_nonneg hw R))
  exact mul_nonneg (Nat.cast_nonneg _) hH

theorem meanRowWeight_le_theta {m K : ℕ} {v theta H : ℝ} {w : Fin m → ℝ}
    (hK : 0 < K) (hv : 0 < v) (htheta : 0 < theta) (hw : ∀ i, 0 < w i)
    (hH : 0 < H) : meanRowWeight K v theta w H ≤ theta := by
  have hM : 0 < rowCount K v theta w H := by
    unfold rowCount
    exact_mod_cast row_card_pos hK hv htheta hw hH
  apply (div_le_iff₀ (mul_pos hM hH)).mpr
  calc
    (∑ R : TwoLogMatrix.Row K v theta w H, rowWeight w R) ≤
        ∑ _R : TwoLogMatrix.Row K v theta w H, H*theta :=
      Finset.sum_le_sum (fun R _ => rowWeight_le hv htheta hw R)
    _ = theta*(rowCount K v theta w H*H) := by
      simp only [Finset.sum_const,Finset.card_univ,nsmul_eq_mul,rowCount]
      ring

theorem rowWeight_sum_eq {m K : ℕ} {v theta H : ℝ} {w : Fin m → ℝ}
    (hK : 0 < K) (hv : 0 < v) (htheta : 0 < theta) (hw : ∀ i, 0 < w i)
    (hH : 0 < H) :
    (∑ R : TwoLogMatrix.Row K v theta w H, rowWeight w R) =
      rowCount K v theta w H*H*meanRowWeight K v theta w H := by
  have hM : 0 < rowCount K v theta w H := by
    unfold rowCount
    exact_mod_cast row_card_pos hK hv htheta hw hH
  unfold meanRowWeight
  field_simp

theorem tendsto_rowCount_normalized {m : ℕ} (K : ℕ) (v theta : ℚ)
    (q : Fin m → ℕ) (hv : 0 < v) (htheta : 0 < theta) (hq : ∀ i, 2 ≤ q i) :
    Tendsto (fun H : ℝ => rowCount K v theta (MatrixArithmetic.logWeights q) H/H^(m+2)) atTop
      (𝓝 ((K:ℝ)*(theta:ℝ)^m /
        (((m+2).factorial:ℝ)*(v:ℝ)^2*∏ i,MatrixArithmetic.logWeights q i))) := by
  let V : Fin (m+2) → ℚ := Fin.cases v (Fin.cases v
    (fun i => MatrixCounting.rationalLogWeights q i/theta))
  have hV : ∀ i, 0 < V i := fun i =>
    Fin.cases hv (Fin.cases hv
      (fun j => div_pos (MatrixCounting.rationalLogWeights_pos q hq j) htheta)) i
  have hcast : (fun i => (V i:ℝ)) =
      TwoLogMatrix.rowWeights v theta (MatrixArithmetic.logWeights q) := by
    funext i
    refine Fin.cases ?_ (fun j => ?_) i
    · rfl
    · refine Fin.cases ?_ (fun k => ?_) j
      · change (v:ℝ)=(v:ℝ)
        rfl
      · simp [V,TwoLogMatrix.rowWeights]
  have hp : ∏ i,(V i:ℝ) =
      (v:ℝ)^2*(∏ i,MatrixArithmetic.logWeights q i)/(theta:ℝ)^m := by
    simp [V,Fin.prod_univ_succ,Finset.prod_div_distrib]
    ring
  have ht := (tendsto_card_strictWeightedSimplex_rational V hV).const_mul (K:ℝ)
  have he : (K:ℝ)*(1/(((m+2).factorial:ℝ)*∏ i,(V i:ℝ))) =
      (K:ℝ)*(theta:ℝ)^m/(((m+2).factorial:ℝ)*(v:ℝ)^2*∏ i,MatrixArithmetic.logWeights q i) := by
    rw [hp]
    field_simp
  rw [he] at ht
  apply ht.congr'
  exact Eventually.of_forall (fun H => by
    simp only [rowCount,row_card,Nat.cast_mul]
    rw [←hcast]
    ring)

abbrev lowIndexCount {m : ℕ} (A : ℚ) (q : Fin m → ℕ) (H : ℝ) : ℝ :=
  MatrixCounting.lowIndexCount A q H

theorem tendsto_lowIndexCount_normalized {m : ℕ} (A : ℚ) (q : Fin m → ℕ)
    (hA : 0 < A) (hq : ∀ i, 2 ≤ q i) :
    Tendsto (fun H : ℝ => lowIndexCount A q H/H^m) atTop
      (𝓝 ((A:ℝ)^m/((m.factorial:ℝ)*∏ i,MatrixArithmetic.logWeights q i))) :=
  MatrixCounting.tendsto_lowIndexCount_normalized A q hA hq

theorem tendsto_row_lowIndex_ratio {m : ℕ} (K : ℕ) (v theta A : ℚ)
    (q : Fin m → ℕ) (hv : 0 < v) (htheta : 0 < theta) (hA : 0 < A)
    (hq : ∀ i, 2 ≤ q i) :
    Tendsto (fun H : ℝ => rowCount K v theta (MatrixArithmetic.logWeights q) H/
      (H^2*lowIndexCount A q H)) atTop
      (𝓝 ((K:ℝ)*(theta:ℝ)^m/(((m:ℝ)+1)*((m:ℝ)+2)*(v:ℝ)^2*(A:ℝ)^m))) := by
  have hAR : (0:ℝ) < A := by exact_mod_cast hA
  have hvR : (0:ℝ) < v := by exact_mod_cast hv
  have hP : 0 < ∏ i,MatrixArithmetic.logWeights q i :=
    Finset.prod_pos (fun i _ => MatrixArithmetic.ceil_log_weight_pos (hq i))
  have hfac : (0:ℝ) < m.factorial := by exact_mod_cast Nat.factorial_pos m
  have hd : (A:ℝ)^m/((m.factorial:ℝ)*∏ i,MatrixArithmetic.logWeights q i) ≠ 0 :=
    (div_pos (pow_pos hAR m) (mul_pos hfac hP)).ne'
  have h := (tendsto_rowCount_normalized K v theta q hv htheta hq).div
    (tendsto_lowIndexCount_normalized A q hA hq) hd
  have he :
      ((K:ℝ)*(theta:ℝ)^m/(((m+2).factorial:ℝ)*(v:ℝ)^2*∏ i,MatrixArithmetic.logWeights q i))/
      ((A:ℝ)^m/((m.factorial:ℝ)*∏ i,MatrixArithmetic.logWeights q i)) =
      (K:ℝ)*(theta:ℝ)^m/(((m:ℝ)+1)*((m:ℝ)+2)*(v:ℝ)^2*(A:ℝ)^m) := by
    simp only [Nat.factorial_succ,Nat.cast_mul,Nat.cast_add,Nat.cast_one]
    field_simp
    ring
  rw [he] at h
  apply h.congr'
  filter_upwards [eventually_gt_atTop (0:ℝ)] with H hH
  change (rowCount K v theta (MatrixArithmetic.logWeights q) H/H^(m+2))/
    (lowIndexCount A q H/H^m) = rowCount K v theta (MatrixArithmetic.logWeights q) H/(H^2*lowIndexCount A q H)
  by_cases hn : lowIndexCount A q H=0
  · simp [hn]
  · rw [pow_add]
    field_simp

theorem tendsto_sqrt_row_lowIndex_ratio {m : ℕ} (K : ℕ) (v theta A : ℚ)
    (q : Fin m → ℕ) (hv : 0 < v) (htheta : 0 < theta) (hA : 0 < A)
    (hq : ∀ i, 2 ≤ q i) :
    Tendsto (fun H : ℝ => Real.sqrt (rowCount K v theta (MatrixArithmetic.logWeights q) H/
      lowIndexCount A q H)/H) atTop
      (𝓝 (Real.sqrt ((K:ℝ)*(theta:ℝ)^m/(((m:ℝ)+1)*((m:ℝ)+2)*(v:ℝ)^2*(A:ℝ)^m)))) := by
  have h := (tendsto_row_lowIndex_ratio K v theta A q hv htheta hA hq).sqrt
  apply h.congr'
  filter_upwards [eventually_gt_atTop (0:ℝ)] with H hH
  rw [show rowCount K v theta (MatrixArithmetic.logWeights q) H/(H^2*lowIndexCount A q H) =
      (rowCount K v theta (MatrixArithmetic.logWeights q) H/lowIndexCount A q H)/H^2 by ring]
  rw [Real.sqrt_div,Real.sqrt_sq hH.le]
  exact div_nonneg (Nat.cast_nonneg _) (Nat.cast_nonneg _)

end QuadraticPi.TwoLogCounting


==> anc/lean/QuadraticPi/TwoLogCurveCoordinates.lean <==
import QuadraticPi.TwoLogCurveImage
import OAI.NumberTheory.PiExponent.Geometry.CurveImageAffineChart

set_option autoImplicit false

/-! Actual generic affine coordinates y,z,x and their generation of the curve function field. -/


namespace QuadraticPi.TwoLogGeometry
open OAI OAI.PiExponent

noncomputable section
namespace CurveCoordinates
open AlgebraicGeometry CategoryTheory TopologicalSpace
open BlowupGeometry
open CurveImageAffineCoordinates
variable (d : GeometricData)
variable (C : NumericalAmpleness.IntegralCurve (blowup d))
variable (hn : ¬ ∃ x : compactification d, Set.range (C.embedding ≫ projection d) ⊆ {x})

abbrev imageCurve := CurveImage.imageCurve d C hn
abbrev sourceStructure := C.embedding ≫ structureMap d
abbrev imageStructure := (imageCurve d C hn).embedding ≫ compactificationStructureMap d
@[instance_reducible] def sourceAlgebra : Algebra ℂ C.scheme.functionField :=
  IntegralAffineOpenDimension.functionFieldAlgebra (sourceStructure d C)
@[instance_reducible] def imageAlgebra :
    Algebra ℂ (imageCurve d C hn).scheme.functionField :=
  IntegralAffineOpenDimension.functionFieldAlgebra (imageStructure d C hn)

def fieldEquiv :
    letI := imageAlgebra d C hn
    letI := sourceAlgebra d C
    (imageCurve d C hn).scheme.functionField ≃ₐ[ℂ] C.scheme.functionField :=
  fieldAlgEquiv (imageStructure d C hn) (sourceStructure d C)
    (CurveImage.functionFieldIso d C hn) (by
      simpa only [imageStructure, sourceStructure, structureMap, Category.assoc] using
        congrArg (fun f => f ≫ compactificationStructureMap d)
          (CurveImage.functionFieldIso_generic d C hn))

abbrev chart := affinePart (imageCurve d C hn).embedding (affineChart d)
abbrev chartPresentation := affinePresentation (imageCurve d C hn).embedding (affineChart d)

variable (hm : ∃ c : C.scheme, (C.embedding ≫ projection d) c ∈ (affineChart d).opensRange)

include hm in
theorem chart_nonempty : Nonempty (chart d C hn).1 :=
  affinePart_nonempty _ _ (CurveImage.image_meets_chart d C hn hm)

def imageCoordinates : Fin (d.m+2) → (imageCurve d C hn).scheme.functionField :=
  letI := chart_nonempty d C hn hm
  CurveImageAffineCoordinates.coordinates (chart d C hn) (chartPresentation d C hn)

def coordinates : Fin (d.m+2) → C.scheme.functionField :=
  letI := imageAlgebra d C hn
  letI := sourceAlgebra d C
  fieldEquiv d C hn ∘ imageCoordinates d C hn hm

def y : C.scheme.functionField := coordinates d C hn hm 0

def z : C.scheme.functionField := coordinates d C hn hm (0 : Fin (d.m+1)).succ

def x : Fin d.m → C.scheme.functionField := fun i => coordinates d C hn hm i.succ.succ

@[simp] theorem full_coordinates :
    (Fin.cases (y d C hn hm) (Fin.cases (z d C hn hm) (x d C hn hm)) : Fin (d.m+2) → C.scheme.functionField) =
      coordinates d C hn hm := by
  funext i
  refine Fin.cases ?_ (fun j => Fin.cases ?_ (fun k => ?_) j) i <;> rfl

theorem field_properties :
    letI := sourceAlgebra d C
    Algebra.EssFiniteType ℂ C.scheme.functionField ∧
      Algebra.trdeg ℂ C.scheme.functionField = 1 ∧
      IntermediateField.adjoin ℂ (Set.range (coordinates d C hn hm)) = ⊤ := by
  let := sourceAlgebra d C
  let := imageAlgebra d C hn
  let := chart_nonempty d C hn hm
  obtain ⟨ht,hd,hg⟩ := CurveImageAffineCoordinates.field_properties
    (imageStructure d C hn) (imageCurve d C hn).dimension
    (chart d C hn) (chartPresentation d C hn)
    (affinePresentation_over (compactificationStructureMap d) _ _ (affineChart_over d))
  let := ht
  exact transport_field_properties (fieldEquiv d C hn)
    (imageCoordinates d C hn hm) hd hg

theorem coordinates_generic_map :
    letI := sourceAlgebra d C
    Spec.map (CommRingCat.ofHom (MvPolynomial.aeval (R := ℂ) (coordinates d C hn hm)).toRingHom) ≫
      affineChart d = C.scheme.fromSpecStalk (genericPoint C.scheme) ≫
        C.embedding ≫ projection d := by
  let := sourceAlgebra d C
  let := imageAlgebra d C hn
  let := chart_nonempty d C hn hm
  have himage := CurveImageAffineCoordinates.coordinates_generic_map
    (imageStructure d C hn) (chart d C hn) (chartPresentation d C hn)
    (affinePresentation_over (compactificationStructureMap d) _ _ (affineChart_over d))
    (affineChart d) (imageCurve d C hn).embedding (affinePresentation_comp _ _)
  have he : (MvPolynomial.aeval (R := ℂ) (coordinates d C hn hm)).toRingHom =
      (CurveImage.functionFieldIso d C hn).hom.hom.comp
        (MvPolynomial.aeval (R := ℂ) (imageCoordinates d C hn hm)).toRingHom := by
    apply congrArg AlgHom.toRingHom
      (show MvPolynomial.aeval (R := ℂ) (coordinates d C hn hm) =
        (fieldEquiv d C hn).toAlgHom.comp
          (MvPolynomial.aeval (R := ℂ) (imageCoordinates d C hn hm)) from ?_)
    apply MvPolynomial.algHom_ext
    intro i
    simp only [MvPolynomial.aeval_X, AlgHom.comp_apply]
    rfl
  rw [he, CommRingCat.ofHom_comp, CommRingCat.ofHom_hom, Spec.map_comp, Category.assoc]
  rw [show Spec.map (CommRingCat.ofHom
      (MvPolynomial.aeval (R := ℂ) (imageCoordinates d C hn hm)).toRingHom) ≫ affineChart d =
      (imageCurve d C hn).scheme.fromSpecStalk (genericPoint (imageCurve d C hn).scheme) ≫
        (imageCurve d C hn).embedding from himage]
  exact CurveImage.functionFieldIso_generic d C hn

end CurveCoordinates

end

end QuadraticPi.TwoLogGeometry


==> anc/lean/QuadraticPi/TwoLogCurveDegree.lean <==
import QuadraticPi.TwoLogBlowupGeometry
import QuadraticPi.TwoLogCurveMargin
import OAI.NumberTheory.PiExponent.Geometry.CurveNormalizedDegreeTransfer

/-! Concrete function-field data realizing both line-bundle degrees on a
non-contracted curve in the two-torus blowup. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogGeometry.BlowupMargin
open OAI OAI.PiExponent AlgebraicGeometry CategoryTheory
open PiExponentSeshadri.Geometry NumericalAmpleness BlowupGeometry CurveMargin
variable (d : GeometricData)

structure AffineCurveDegreeData (C : IntegralCurve (blowup d)) where
  E : Type
  [field : Field E]
  [algebra : Algebra ℂ E]
  [essFiniteType : Algebra.EssFiniteType ℂ E]
  y : E
  z : E
  x : Fin d.m → E
  coordinates_generate : IntermediateField.adjoin ℂ
    (Set.range (Fin.cases y (Fin.cases z x) : Fin (d.m+2) → E)) = ⊤
  trdeg_one : Algebra.trdeg ℂ E = 1
  hyperplane_degree : (curveDegree (structureMap d) (A d) C:ℝ) =
    ((scale d).radius:ℝ)*poleDegree d y z x trdeg_one
  exceptional_degree : (curveDegree (structureMap d) (J d) C:ℝ) =
    -((scale d).radius:ℝ)*contactSum d y z x coordinates_generate trdeg_one

end QuadraticPi.TwoLogGeometry.BlowupMargin


==> anc/lean/QuadraticPi/TwoLogCurveDegreeData.lean <==
import QuadraticPi.TwoLogCurveModelDegrees

set_option autoImplicit false

/-! Existence of actual curve degree data for every non-contracted curve meeting the affine chart. -/


namespace QuadraticPi.TwoLogGeometry
open OAI OAI.PiExponent

noncomputable section
namespace BlowupMargin
open AlgebraicGeometry CategoryTheory TopologicalSpace
open BlowupGeometry CurveNormalizationModel
variable (d : GeometricData)

theorem affineCurveDegreeData (C : NumericalAmpleness.IntegralCurve (blowup d))
    (hn : ¬ ∃ x : compactification d, Set.range (C.embedding ≫ projection d) ⊆ {x})
    (hm : ∃ c : C.scheme, (C.embedding ≫ projection d) c ∈ (affineChart d).opensRange) :
    Nonempty (AffineCurveDegreeData d C) := by
  obtain ⟨r⟩ := CurveModel.existsModelData d C hn hm
  exact ⟨CurveModel.degreeData d C r⟩

end BlowupMargin

end

end QuadraticPi.TwoLogGeometry


==> anc/lean/QuadraticPi/TwoLogCurveExcess.lean <==
import QuadraticPi.TwoLogAuxiliaryPolynomial
import QuadraticPi.TwoLogCurveRigidity
import QuadraticPi.TwoLogDerivativeVanishing

/-! Excess contact supplies a nonzero actual auxiliary polynomial and
forces the curve into an actual rational-character fibre through a center. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogInterpolation
open OAI PiExponent PiExponentApprox
open scoped BigOperators
open Filter Topology CurveValuationCenter PlaceValuationRing PlaceContactFamily
open TwoLogNormalFrameRigidity

theorem excess_implies_character_fibre
    {E : Type*} [Field E] [Algebra ℂ E]
    (hres : ∀ p : NormalizedPlace ℂ E,
      Algebra.IsIntegral ℂ (IsLocalRing.ResidueField (ring p)))
    (hfinite : ∀ f : E, Transcendental ℂ f →
      FiniteDimensional (IntermediateField.adjoin ℂ {f}) E)
    (D : BaseData) (w : Fin D.m → ℚ) (hw : ∀ i, 0 < w i)
    (hseparated : TwoLogWeightSeparation.SeparatedProducts D (frameComparisonConstant D) w)
    (z : Fin (D.m+2) → E) (r : Fin D.m → ℚ)
    (b : Fin D.K → ℂ) (hb : ∀ j, b j ≠ 0)
    (a : Fin D.K → ℂ) (ha : ∀ j, a j ≠ 0)
    (hz : ∃ i, Transcendental ℂ (z i))
    (hheight : (CurveFieldRigidity.coordinateKernel z).height ≤ D.m+1)
    (hexcess : CurveContactSum.weightedDegree hfinite z
        (TwoLogWeightSeparation.degreeWeights D w) <
      (1+(D.sigma:ℝ))*∑ p ∈ places hfinite z b a hz,
        (contact hres hfinite z (fun i => (r i:ℂ)) b hb a ha hz (jetWeights D w) p:ℝ)) :
    ∃ j : Fin D.K, ∃ i : Fin D.m,
      z 0 ≠ 0 ∧ z (0 : Fin (D.m+1)).succ ≠ 0 ∧
      z i.succ.succ = 0 ∧
      z (0 : Fin (D.m+1)).succ ^ (r i).den / z 0 ^ (r i).num =
        algebraMap ℂ E ((a j)^(r i).den/(b j)^(r i).num) := by
  have hvR (i : Fin (D.m+2)) : (0:ℝ) < jetWeights D w i := by
    exact_mod_cast jetWeights_pos D w hw i
  have hsR : (0:ℝ) < D.sigma := by exact_mod_cast D.sigma_pos
  have haux := eventually_exists_actual_auxiliaryPolynomial D w hw
  have hrect := (tendsto_natCast_atTop_atTop (R := ℝ)).eventually
    (PersistentComparison.eventually_uniformRectangles (D.m+2)
      (fun i => (jetWeights D w i:ℝ)) hvR
      ((D.sigma:ℝ)/((D.m:ℝ)+3)) (by positivity))
  obtain ⟨N, hauxN, hrectN, hN⟩ :=
    (haux.and (hrect.and (eventually_gt_atTop (0:ℕ)))).exists
  obtain ⟨F, hF0, hF, hjet⟩ := hauxN (fun i => (r i:ℂ)) b a
  have hwords := logarithmic_words_vanish hres hfinite z (fun i => (r i:ℂ)) b hb a ha hz
    (TwoLogWeightSeparation.degreeWeights D w) (jetWeights D w)
    (PersistentRigidity.degreeWeights_pos D w hw) (jetWeights_pos D w hw)
    D.sigma D.sigma_pos N hN F
    (by simpa only [PersistentRigidity.sourceWeights_eq_degreeWeights] using hF) hjet hexcess
  have hS : (places hfinite z b a hz).Nonempty := by
    by_contra h
    have he : places hfinite z b a hz = ∅ := Finset.not_nonempty_iff_eq_empty.mp h
    rw [he, Finset.sum_empty, mul_zero] at hexcess
    exact (not_lt_of_ge (CurveContactSum.weightedDegree_nonneg hfinite z
      (TwoLogWeightSeparation.degreeWeights D w))) hexcess
  obtain ⟨p, hp⟩ := hS
  letI := hres p
  let j := center hfinite z b a hz p hp
  have hcenter := centered hfinite z b a hz p hp
  have hy0 : z 0 ≠ 0 := by
    intro h
    have hh := hcenter.constant_coordinate 0 0 (by simpa using h)
    exact hb j hh.symm
  have hz0 : z (0 : Fin (D.m+1)).succ ≠ 0 := by
    intro h
    have hh := hcenter.constant_coordinate (0 : Fin (D.m+1)).succ 0 (by simpa using h)
    exact ha j hh.symm
  obtain ⟨i, hxi, hchar⟩ := CurveRigidity.coordinate_character_eq_center D w hw hseparated
    z (fullCenter (b j) (a j)) (hb j) (ha j) p
    (centered hfinite z b a hz p hp) hheight N (by exact_mod_cast hN) hrectN
    r F hF0 hF hwords
  refine ⟨j, i, hy0, hz0, ?_, ?_⟩
  · simpa only [fullCenter, Fin.cases_succ, map_zero] using hxi
  · simpa only [fullCenter, Fin.cases_zero, Fin.cases_succ] using hchar

end QuadraticPi.TwoLogInterpolation


==> anc/lean/QuadraticPi/TwoLogCurveHyperplaneDegree.lean <==
import QuadraticPi.TwoLogCurveModel

/-! The actual hyperplane degree equals the weighted pole degree of all
generic coordinates, with the common geometric scale. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogGeometry.CurveModel
open OAI OAI.PiExponent AlgebraicGeometry CategoryTheory
open PiExponentSeshadri.Geometry BlowupGeometry CurveNormalizationModel
variable (d : GeometricData)

theorem hyperplane_degree (C : NumericalAmpleness.IntegralCurve (blowup d))
    (r : ModelData d C) :
    letI := r.field
    letI := r.algebra
    letI := r.essFiniteType
    (NumericalAmpleness.curveDegree (structureMap d) (A d) C:ℝ) =
      ((scale d).radius:ℝ)*CurveContactSum.weightedDegree
        (CurveParameterFinite.finite_over_every_parameter ℂ r.E r.trdeg_one)
        r.coordinates d.curveDegreeWeights := by
  let := r.field
  let := r.algebra
  let := r.essFiniteType
  let := r.parameterFinite
  let := r.normalizationFinite
  let := r.chartIso
  exact CurveNormalizedDegreeTransfer.weighted_curveDegree
    (exponents d) r.coordinates (constantIndex d)
    ((scale d).exponents_constant d.curveDegreeWeights_pos)
    (coordinateIndex d) ((scale d).exponents_coordinate d.curveDegreeWeights_pos)
    (structureMap d) (H d) (H_ample d) C r.parameter r.parameter_transcendental
    r.normalization r.normalization_over r.chart r.chart_nonempty
    (projection d) r.generic_coordinates d.curveDegreeWeights d.curveDegreeWeights_pos
    (by exact_mod_cast (scale d).radius_pos) (scale d).degreePowers
    (scale d).degreePowers_eq (pureIndex d)
    ((scale d).exponents_pure d.curveDegreeWeights_pos)
    ((scale d).budget d.curveDegreeWeights_pos)
    (CurveParameterFinite.finite_over_every_parameter ℂ r.E r.trdeg_one)

end QuadraticPi.TwoLogGeometry.CurveModel


==> anc/lean/QuadraticPi/TwoLogCurveImage.lean <==
import QuadraticPi.TwoLogBlowupGeometry
import OAI.NumberTheory.PiExponent.Ampleness.CurveBlowupImage

set_option autoImplicit false

/-! Function fields of non-contracted integral curves on the actual two-torus blowup. -/


namespace QuadraticPi.TwoLogGeometry
open OAI OAI.PiExponent

noncomputable section
open CategoryTheory AlgebraicGeometry TopologicalSpace

namespace CurveImage
open BlowupGeometry CurveBlowupImage
variable (d : GeometricData)

theorem center_point_isClosed (x : compactification d)
    (hx : x ∈ (centerIdeal d).support) : IsClosed ({x} : Set (compactification d)) := by
  change x ∈ ((centerIdeal d).support : Set (compactification d)) at hx
  rw [centerIdeal_support d] at hx
  obtain ⟨j, z, rfl⟩ := Set.mem_iUnion.mp hx
  let q := TwoLogJetIdeals.point (d.basesY j) (d.basesZ j) ≫ affineChart d
  let : IsClosedImmersion q := OAI.PiExponent.CompactJetIdeal.section_isClosedImmersion
    (compactificationStructureMap d) q (by
      dsimp [q]
      rw [Category.assoc, affineChart_over, TwoLogJetIdeals.point_section])
  have he : Set.range q = {q z} := by
    ext x
    constructor
    · rintro ⟨z',rfl⟩
      exact congrArg q (Subsingleton.elim z' z)
    · rintro rfl
      exact ⟨z,rfl⟩
  rw [← he]
  exact q.isClosedEmbedding.isClosed_range

theorem meets_center_complement (C : NumericalAmpleness.IntegralCurve (blowup d))
    (hn : ¬ ∃ x : compactification d, Set.range (C.embedding ≫ projection d) ⊆ {x}) :
    ∃ c : C.scheme, (C.embedding ≫ projection d) c ∈ (centerIdeal d).support.compl :=
  exists_image_outside_closed_points (C.embedding ≫ projection d)
    (centerIdeal d).support (center_point_isClosed d) hn

instance projection_restrict_isIso :
    IsIso (projection d ∣_ (centerIdeal d).support.compl) :=
  blowup_restrict_isIso (isBlowup d)

abbrev imageCurve (C : NumericalAmpleness.IntegralCurve (blowup d))
    (hn : ¬ ∃ x : compactification d, Set.range (C.embedding ≫ projection d) ⊆ {x}) :=
  CurveBlowupImage.imageCurve (projection d) C hn

def functionFieldIso (C : NumericalAmpleness.IntegralCurve (blowup d))
    (hn : ¬ ∃ x : compactification d, Set.range (C.embedding ≫ projection d) ⊆ {x}) :
    (imageCurve d C hn).scheme.functionField ≅ C.scheme.functionField :=
  imageFunctionFieldIso (projection d) C hn (centerIdeal d).support.compl
    (meets_center_complement d C hn)

theorem functionFieldIso_generic (C : NumericalAmpleness.IntegralCurve (blowup d))
    (hn : ¬ ∃ x : compactification d, Set.range (C.embedding ≫ projection d) ⊆ {x}) :
    Spec.map (functionFieldIso d C hn).hom ≫
      (imageCurve d C hn).scheme.fromSpecStalk (genericPoint (imageCurve d C hn).scheme) ≫
      (imageCurve d C hn).embedding =
    C.scheme.fromSpecStalk (genericPoint C.scheme) ≫ C.embedding ≫ projection d :=
  imageFunctionFieldIso_generic (projection d) C hn (centerIdeal d).support.compl
    (meets_center_complement d C hn)

theorem image_meets_chart (C : NumericalAmpleness.IntegralCurve (blowup d))
    (hn : ¬ ∃ x : compactification d, Set.range (C.embedding ≫ projection d) ⊆ {x})
    (hm : ∃ c : C.scheme, (C.embedding ≫ projection d) c ∈ (affineChart d).opensRange) :
    ∃ c : (imageCurve d C hn).scheme,
      (imageCurve d C hn).embedding c ∈ (affineChart d).opensRange := by
  obtain ⟨c,hc⟩ := hm
  refine ⟨CurveBlowupImage.imageMap (projection d) C hn c, ?_⟩
  simpa only [← Scheme.Hom.comp_apply, CurveBlowupImage.imageMap_comp] using hc

end CurveImage

end

end QuadraticPi.TwoLogGeometry


==> anc/lean/QuadraticPi/TwoLogCurveInequality.lean <==
import QuadraticPi.TwoLogCurveExcess
import QuadraticPi.TwoLogProjectedWeights
import QuadraticPi.TwoLogCharacterFiberSum
import QuadraticPi.MovingLogGeometry.ProjectedCurveInequality
import QuadraticPi.TwoLogGeometricData

/-! The weighted curve inequality for actual two-logarithmic contacts.
Excess contact forces a rational-character fibre. Character separation
leaves one center, and deleting its constant affine coordinate reduces to
the proved one-torus inequality on the same ambient curve field. -/
set_option autoImplicit false
set_option maxHeartbeats 1200000
noncomputable section
namespace QuadraticPi.TwoLogInterpolation
open OAI PiExponent
open scoped BigOperators
open CurveValuationCenter PlaceValuationRing PlaceContactFamily
open TwoLogNormalFrameRigidity

theorem weighted_curve_inequality
    {E : Type*} [Field E] [Algebra ℂ E] [Algebra.EssFiniteType ℂ E]
    (D : BaseData) (w : Fin D.m → ℚ) (hw : ∀ i, 0 < w i)
    (hsepFrame : TwoLogWeightSeparation.SeparatedProducts D (frameComparisonConstant D) w)
    (hsepProjection : TwoLogWeightSeparation.SeparatedProducts D
      (PAWeightGeometry.separationConstant (D.m-1) D.sigma) w)
    (r : Fin D.m → ℚ) (hr : Function.Injective r)
    (b : Fin D.K → ℂ) (hb : ∀ j, b j ≠ 0)
    (a : Fin D.K → ℂ) (ha : ∀ j, a j ≠ 0)
    (hcharsep : CharacterDistinct r b a)
    (u : Fin (D.m+2) → E) (hu : ∃ i, Transcendental ℂ (u i))
    (htrdeg : Algebra.trdeg ℂ E = 1) :
    let hres := PlaceLocalRing.residue_integral htrdeg.le
    let hfinite := CurveParameterFinite.finite_over_every_parameter ℂ E htrdeg
    (1+(D.sigma:ℝ))*∑ p ∈ places hfinite u b a hu,
      (contact hres hfinite u (fun i => (r i:ℂ)) b hb a ha hu (jetWeights D w) p:ℝ) ≤
      CurveContactSum.weightedDegree hfinite u (TwoLogWeightSeparation.degreeWeights D w) := by
  rcases D with ⟨dim, K, hdim, hK, w0, v, theta, sigma, hw0, hv, htheta,
    htheta1, hsigma, hvolume, hfibre, hlower, hratio, htorus⟩
  obtain ⟨m, rfl⟩ : ∃ m, dim = m+1 := Nat.exists_eq_succ_of_ne_zero (by omega)
  let D : BaseData :=
    { m := m+1, K := K, m_two := hdim, K_pos := hK, w0 := w0, v := v,
      theta := theta, sigma := sigma, w0_pos := hw0, v_pos := hv, theta_pos := htheta,
      theta_lt_one := htheta1, sigma_pos := hsigma, total_volume := hvolume,
      fibre_volume := hfibre, lower_volume := hlower, theta_margin := hratio,
      torus_margin := htorus }
  let hres := PlaceLocalRing.residue_integral htrdeg.le
  let hfinite := CurveParameterFinite.finite_over_every_parameter ℂ E htrdeg
  change (1+(sigma:ℝ))*∑ p ∈ places hfinite u b a hu,
      (contact hres hfinite u (fun i => (r i:ℂ)) b hb a ha hu (jetWeights D w) p:ℝ) ≤
      CurveContactSum.weightedDegree hfinite u (TwoLogWeightSeparation.degreeWeights D w)
  by_contra h
  have hexcess := lt_of_not_ge h
  obtain ⟨j, i, hy, hz, hxi, hchar⟩ := excess_implies_character_fibre hres hfinite D w hw
    hsepFrame u r b hb a ha hu
    (MovingLogGeometry.ProjectedCurve.kernel_height_succ_eq u hu htrdeg).le hexcess
  let y := u 0
  let z := u (0 : Fin (m+2)).succ
  let x : Fin (m+1) → E := fun t => u t.succ.succ
  let scale : Fin m → ℂ := fun t => (r i-r (i.succAbove t):ℂ)
  have hscale : ∀ t, scale t ≠ 0 := TwoLogCharacterFiber.rational_difference_scale_nonzero r hr i
  have hfull : (Fin.cases y (Fin.cases z x) : Fin (m+3) → E) = u := by
    funext t
    cases t using Fin.cases with
    | zero => rfl
    | succ t => cases t using Fin.cases <;> rfl
  have hufull : ∃ t, Transcendental ℂ ((Fin.cases y (Fin.cases z x) : Fin (m+3) → E) t) := by
    simpa only [hfull] using hu
  have hproj := TwoLogCharacterFiber.projected_transcendental y z x i scale hscale hy
    (r i).num (r i).den (r i).pos ((a j)^(r i).den/(b j)^(r i).num) hchar
    (by change IsAlgebraic ℂ (u i.succ.succ); rw [hxi]; exact isAlgebraic_zero) hufull
  let proj := TwoLogCharacterFiber.projectedCoordinates y x i scale
  let wp := TwoLogProjectedWeights.degreeWeights w0 w i
  let vp := TwoLogProjectedWeights.jetWeights v theta w i
  have hwp : ∀ t, 0 < wp t := TwoLogProjectedWeights.degreeWeights_pos w0 w hw0 hw i
  have hvp : ∀ t, 0 < vp t := TwoLogProjectedWeights.jetWeights_pos v theta w hv htheta hw i
  have hwdel : (fun t => TwoLogWeightSeparation.degreeWeights D w
      (TwoLogDeletionSeparation.deletionIndex i t)) = wp := by
    funext t
    cases t using Fin.cases <;> rfl
  have hvdel : (fun t => jetWeights D w (TwoLogDeletionSeparation.deletionIndex i t)) = vp := by
    funext t
    cases t using Fin.cases <;> rfl
  have hsum := TwoLogCharacterFiber.contact_sum_le_projected_at_center hres hfinite y z x r hr i hy
    b hb a ha hufull hproj j (hcharsep i) hchar (jetWeights D w) (jetWeights_pos D w hw)
  simp only [hfull, hvdel] at hsum
  have hsepProjection' : ∀ A B : Finset (Fin (m+3)), A.card = B.card →
      ∀ t : Fin (m+1), t.succ.succ ∈ A → t.succ.succ ∉ B →
      (∀ q, t.succ.succ < q → (q ∈ A ↔ q ∈ B)) →
      (PAWeightGeometry.separationConstant m sigma:ℝ)*
        (∏ q ∈ B, ((Fin.cases v (Fin.cases v (fun t => w t/theta)) q:ℚ):ℝ)) <
          ∏ q ∈ A, ((Fin.cases w0 (Fin.cases w0 w) q:ℚ):ℝ) := by
    simpa only [TwoLogWeightSeparation.SeparatedProducts,
      TwoLogWeightSeparation.degreeWeights, jetWeights, Nat.add_sub_cancel] using hsepProjection
  have hsepReduced : ∀ A B : Finset (Fin (m+1)), A.card = B.card →
      ∀ t, t ≠ 0 → t ∈ A → t ∉ B → (∀ q, t < q → (q ∈ A ↔ q ∈ B)) →
      PersistentWeightComparison.comparisonConstant m sigma*(∏ q ∈ B, (vp q:ℝ)) <
        ∏ q ∈ A, (wp q:ℝ) := by
    intro A B hcard t ht htA htB hlarge
    have hh := TwoLogProjectedWeights.projected_separated
      (PAWeightGeometry.separationConstant m sigma) w0 v theta w hsepProjection'
      i A B hcard t ht htA htB hlarge
    simpa only [PersistentWeightComparison.comparisonConstant,
      PAWeightGeometry.separationConstant, Rat.cast_mul, Rat.cast_ofNat,
      Rat.cast_pow, Rat.cast_add, Rat.cast_natCast, Rat.cast_div, Rat.cast_one, wp, vp] using hh
  have hunit := MovingLogGeometry.ProjectedCurve.weighted_curve_inequality
    (by omega : 1 ≤ m) y (fun t => x (i.succAbove t)/algebraMap ℂ E (scale t))
    (fun _ : Fin 1 => b j) (fun _ => hb j) (fun _ _ => 0)
    (fun _ => Function.injective_of_subsingleton _) hproj htrdeg wp vp hwp hvp
    sigma hsigma
    (by simpa only [Nat.cast_one, one_mul, wp, vp] using
      TwoLogProjectedWeights.projected_volume w0 v theta sigma w hw0 hv htheta hsigma hw i hfibre)
    (by simpa only [Nat.cast_one, one_mul, wp, vp, Nat.add_sub_cancel] using
      TwoLogProjectedWeights.projected_fibre_volume w0 v theta sigma w htheta hw i hlower)
    hsepReduced
    (TwoLogProjectedWeights.projected_coordinate_ratio w0 v theta sigma w htheta hw i hratio)
  have hpole := TwoLogCharacterFiber.weightedDegree_projected_le hfinite y z x i scale hscale
    (TwoLogWeightSeparation.degreeWeights D w)
  rw [hwdel, hfull] at hpole
  have hsigR : (0:ℝ) < sigma := by exact_mod_cast hsigma
  have hbound := (mul_le_mul_of_nonneg_left hsum (by positivity : (0:ℝ) ≤ 1+(sigma:ℝ))).trans
    (hunit.trans hpole)
  exact (not_lt_of_ge hbound) hexcess

end QuadraticPi.TwoLogInterpolation

namespace QuadraticPi.TwoLogGeometry.GeometricData
open OAI PiExponent TwoLogInterpolation
open scoped BigOperators
open PlaceContactFamily

/-- The exact curve inequality attached to concrete two-log geometric data. -/
theorem exact_weighted_curve_inequality_of_nonconstant (d : GeometricData)
    {E : Type*} [Field E] [Algebra ℂ E] [Algebra.EssFiniteType ℂ E]
    (u : Fin (d.m+2) → E) (hu : ∃ i, Transcendental ℂ (u i))
    (htrdeg : Algebra.trdeg ℂ E = 1) :
    let hres := PlaceLocalRing.residue_integral htrdeg.le
    let hfinite := CurveParameterFinite.finite_over_every_parameter ℂ E htrdeg
    (1+(d.sigma:ℝ))*∑ p ∈ places hfinite u d.basesY d.basesZ hu,
      (contact hres hfinite u (fun i => (d.slopes i:ℂ)) d.basesY d.basesY_nonzero
        d.basesZ d.basesZ_nonzero hu d.curveJetWeights p:ℝ) ≤
      CurveContactSum.weightedDegree hfinite u d.curveDegreeWeights :=
  weighted_curve_inequality d.toBaseData d.weights d.weights_pos
    d.frame_separated d.projection_separated d.slopes d.slopes_injective
    d.basesY d.basesY_nonzero d.basesZ d.basesZ_nonzero d.characters_distinct u hu htrdeg

/-- A generating coordinate tuple on a curve supplies nonconstancy. -/
theorem exact_weighted_curve_inequality (d : GeometricData)
    {E : Type*} [Field E] [Algebra ℂ E] [Algebra.EssFiniteType ℂ E]
    (u : Fin (d.m+2) → E)
    (hgen : IntermediateField.adjoin ℂ (Set.range u) = ⊤)
    (htrdeg : Algebra.trdeg ℂ E = 1) :
    let hres := PlaceLocalRing.residue_integral htrdeg.le
    let hfinite := CurveParameterFinite.finite_over_every_parameter ℂ E htrdeg
    let hu := CurveInequality.nonconstant_coordinates u hgen htrdeg
    (1+(d.sigma:ℝ))*∑ p ∈ places hfinite u d.basesY d.basesZ hu,
      (contact hres hfinite u (fun i => (d.slopes i:ℂ)) d.basesY d.basesY_nonzero
        d.basesZ d.basesZ_nonzero hu d.curveJetWeights p:ℝ) ≤
      CurveContactSum.weightedDegree hfinite u d.curveDegreeWeights :=
  exact_weighted_curve_inequality_of_nonconstant d u
    (CurveInequality.nonconstant_coordinates u hgen htrdeg) htrdeg

end QuadraticPi.TwoLogGeometry.GeometricData


==> anc/lean/QuadraticPi/TwoLogCurveMargin.lean <==
import QuadraticPi.TwoLogGeometricData
import QuadraticPi.TwoLogContactFamily
import QuadraticPi.TwoLogCurveInequality
import QuadraticPi.MovingLogGeometry.CurveMargin

/-! Actual curve invariants used in the two-torus blowup degree comparison. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogGeometry.CurveMargin
open OAI OAI.PiExponent
open TwoLogInterpolation.PlaceContactFamily
open scoped BigOperators

variable (d : GeometricData)
variable {E : Type*} [Field E] [Algebra ℂ E] [Algebra.EssFiniteType ℂ E]

def contactSum (y z : E) (x : Fin d.m → E)
    (hgen : IntermediateField.adjoin ℂ
      (Set.range (Fin.cases y (Fin.cases z x) : Fin (d.m+2) → E)) = ⊤)
    (htrdeg : Algebra.trdeg ℂ E = 1) : ℝ :=
  let hres := PlaceLocalRing.residue_integral htrdeg.le
  let hfinite := CurveParameterFinite.finite_over_every_parameter ℂ E htrdeg
  let u : Fin (d.m+2) → E := Fin.cases y (Fin.cases z x)
  let hu := CurveInequality.nonconstant_coordinates u hgen htrdeg
  ∑ p ∈ places hfinite u d.basesY d.basesZ hu,
    (contact hres hfinite u (fun i => (d.slopes i : ℂ))
      d.basesY d.basesY_nonzero d.basesZ d.basesZ_nonzero hu d.curveJetWeights p : ℝ)

def poleDegree (y z : E) (x : Fin d.m → E)
    (htrdeg : Algebra.trdeg ℂ E = 1) : ℝ :=
  CurveContactSum.weightedDegree
    (CurveParameterFinite.finite_over_every_parameter ℂ E htrdeg)
    (Fin.cases y (Fin.cases z x) : Fin (d.m+2) → E) d.curveDegreeWeights

theorem actual_contact_bound (y z : E) (x : Fin d.m → E)
    (hgen : IntermediateField.adjoin ℂ
      (Set.range (Fin.cases y (Fin.cases z x) : Fin (d.m+2) → E)) = ⊤)
    (htrdeg : Algebra.trdeg ℂ E = 1) :
    (1 + (d.sigma : ℝ)) * contactSum d y z x hgen htrdeg ≤ poleDegree d y z x htrdeg :=
  d.exact_weighted_curve_inequality _ hgen htrdeg

open AlgebraicGeometry CategoryTheory PiExponentSeshadri.Geometry
open MovingLogGeometry.CurveMargin
open OAI.PiExponent.NumericalAmpleness

theorem margin_of_actual_contact_degrees
    {B : Scheme.{0}} (p : B ⟶ Spec (.of ℂ)) [IsProper p] (A J : LineBundle B)
    (a : ℕ) (ha : 1 < a) (hample : ((A.pow a).tensor J).IsAmple)
    (C : IntegralCurve B) (y z : E) (x : Fin d.m → E)
    (hgen : IntermediateField.adjoin ℂ
      (Set.range (Fin.cases y (Fin.cases z x) : Fin (d.m+2) → E)) = ⊤)
    (htrdeg : Algebra.trdeg ℂ E = 1) (R : ℚ) (hR : 0 < R)
    (hA : (curveDegree p A C : ℝ) = (R : ℝ) * poleDegree d y z x htrdeg)
    (hJ : (curveDegree p J C : ℝ) = -(R : ℝ) * contactSum d y z x hgen htrdeg) :
    marginCoefficient a (d.sigma : ℝ) * (curveDegree p ((A.pow a).tensor J) C : ℝ) ≤
      (curveDegree p (A.tensor J) C : ℝ) := by
  apply margin_of_nonnegative_degree p A J a ha hample (d.sigma : ℝ)
    (by exact_mod_cast d.sigma_pos) C
  rw [hA, hJ]
  have hR' : (0 : ℝ) ≤ R := by exact_mod_cast hR.le
  have h := mul_le_mul_of_nonneg_left (actual_contact_bound d y z x hgen htrdeg) hR'
  nlinarith

end QuadraticPi.TwoLogGeometry.CurveMargin


==> anc/lean/QuadraticPi/TwoLogCurveModel.lean <==
import QuadraticPi.TwoLogBlowupPolarization
import QuadraticPi.TwoLogCurveCoordinates
import OAI.NumberTheory.PiExponent.Geometry.CurveNormalizedDegreeTransfer
import OAI.NumberTheory.PiExponent.Geometry.CurveInequalityIntrinsic

set_option autoImplicit false

/-! Curve normalization model for the actual two-torus blowup. -/


namespace QuadraticPi.TwoLogGeometry
open OAI OAI.PiExponent

noncomputable section
namespace CurveModel
open AlgebraicGeometry CategoryTheory TopologicalSpace
open BlowupGeometry CurveNormalizationModel
variable (d : GeometricData)

structure ModelData (C : NumericalAmpleness.IntegralCurve (blowup d)) where
  E : Type
  [field : Field E]
  [algebra : Algebra ℂ E]
  [essFiniteType : Algebra.EssFiniteType ℂ E]
  coordinates : Fin (d.m+2) → E
  coordinates_generate : IntermediateField.adjoin ℂ (Set.range coordinates) = ⊤
  trdeg_one : Algebra.trdeg ℂ E = 1
  parameter : E
  parameter_transcendental : Transcendental ℂ parameter
  [parameterFinite : FiniteDimensional (IntermediateField.adjoin ℂ {parameter}) E]
  normalization : parameterCurve parameter parameter_transcendental ⟶ C.scheme
  [normalizationFinite : IsFinite normalization]
  normalization_over : normalization ≫ C.embedding ≫ structureMap d =
    parameterCurveStructureMap parameter parameter_transcendental
  chart : C.scheme.Opens
  chart_nonempty : chart ≠ ⊥
  [chartIso : IsIso (normalization ∣_ chart)]
  generic_coordinates : parameterCurveGenericPoint parameter parameter_transcendental ≫
      (normalization ≫ C.embedding ≫ projection d) =
    CurveMonomialMap.genericMonomialMap (exponents d) (constantIndex d)
      ((scale d).exponents_constant d.curveDegreeWeights_pos) (coordinateIndex d)
      ((scale d).exponents_coordinate d.curveDegreeWeights_pos) coordinates

theorem existsModelData (C : NumericalAmpleness.IntegralCurve (blowup d))
    (hn : ¬ ∃ t : compactification d, Set.range (C.embedding ≫ projection d) ⊆ {t})
    (hm : ∃ c : C.scheme, (C.embedding ≫ projection d) c ∈ (affineChart d).opensRange) :
    Nonempty (ModelData d C) := by
  let := CurveCoordinates.sourceAlgebra d C
  have hp := CurveCoordinates.field_properties d C hn hm
  let := hp.1
  let z := CurveCoordinates.coordinates d C hn hm
  have hfinite := CurveParameterFinite.finite_over_every_parameter ℂ C.scheme.functionField hp.2.1
  obtain ⟨i,hi⟩ := CurveInequality.nonconstant_coordinates z hp.2.2 hp.2.1
  let f := z i
  have hf : Transcendental ℂ f := hi
  let := hfinite f hf
  obtain ⟨g,hg,hgeneric,hgfinite,W,hW,hWiso⟩ :=
    CurveNormalizationMorphism.exists_intrinsic_normalization_morphism
      (C.embedding ≫ structureMap d) C.dimension f hf
  let := hgfinite
  let := hWiso
  have hWne : W ≠ ⊥ := by
    intro he
    simp only [he, Opens.mem_bot] at hW
  have hc : parameterCurveGenericPoint f hf ≫ (g ≫ C.embedding ≫ projection d) =
      CurveMonomialMap.genericMonomialMap (exponents d) (constantIndex d)
        ((scale d).exponents_constant d.curveDegreeWeights_pos) (coordinateIndex d)
        ((scale d).exponents_coordinate d.curveDegreeWeights_pos) z := by
    change parameterCurveGenericPoint f hf ≫ (g ≫ C.embedding ≫ projection d) =
      Spec.map (CommRingCat.ofHom (MvPolynomial.aeval z).toRingHom) ≫ affineChart d
    rw [← Category.assoc, ← Category.assoc, hgeneric]
    exact (CurveCoordinates.coordinates_generic_map d C hn hm).symm
  exact ⟨{ E := C.scheme.functionField
           field := inferInstance
           algebra := inferInstance
           essFiniteType := hp.1
           coordinates := z
           coordinates_generate := hp.2.2
           trdeg_one := hp.2.1
           parameter := f
           parameter_transcendental := hf
           parameterFinite := inferInstance
           normalization := g
           normalizationFinite := hgfinite
           normalization_over := hg
           chart := W
           chart_nonempty := hWne
           chartIso := hWiso
           generic_coordinates := hc }⟩

end CurveModel

end

end QuadraticPi.TwoLogGeometry


==> anc/lean/QuadraticPi/TwoLogCurveModelDegrees.lean <==
import QuadraticPi.TwoLogDataExceptionalDegree
import QuadraticPi.TwoLogCurveHyperplaneDegree
import QuadraticPi.TwoLogCurveDegree

set_option autoImplicit false

/-! Actual hyperplane and exceptional degrees of the normalized two-torus curve model. -/


namespace QuadraticPi.TwoLogGeometry
open OAI OAI.PiExponent

noncomputable section
namespace CurveModel
open AlgebraicGeometry CategoryTheory
open PiExponentSeshadri.Geometry
open BlowupGeometry CurveNormalizationModel
variable (d : GeometricData)

def degreeData (C : NumericalAmpleness.IntegralCurve (blowup d))
    (r : ModelData d C) : BlowupMargin.AffineCurveDegreeData d C := by
  letI := r.field
  letI := r.algebra
  letI := r.essFiniteType
  letI := r.parameterFinite
  letI := r.normalizationFinite
  letI := r.chartIso
  let y := r.coordinates 0
  let z := r.coordinates (0 : Fin (d.m+1)).succ
  let x := fun i : Fin d.m => r.coordinates i.succ.succ
  have htuple : (Fin.cases y (Fin.cases z x) : Fin (d.m+2) → r.E) = r.coordinates := by
    funext i
    refine Fin.cases ?_ (fun j => Fin.cases ?_ (fun k => ?_) j) i <;> rfl
  have hgen : IntermediateField.adjoin ℂ
      (Set.range (Fin.cases y (Fin.cases z x) : Fin (d.m+2) → r.E)) = ⊤ := by
    rw [htuple]
    exact r.coordinates_generate
  let hfinite := CurveParameterFinite.finite_over_every_parameter ℂ r.E r.trdeg_one
  have hA : (NumericalAmpleness.curveDegree (structureMap d) (A d) C : ℝ) =
      ((scale d).radius : ℝ) * CurveMargin.poleDegree d y z x r.trdeg_one := by
    change _ = ((scale d).radius : ℝ) *
      CurveContactSum.weightedDegree hfinite (Fin.cases y (Fin.cases z x)) d.curveDegreeWeights
    rw [htuple]
    exact hyperplane_degree d C r
  have hgeneric : parameterCurveGenericPoint r.parameter r.parameter_transcendental ≫
      (r.normalization ≫ C.embedding) ≫ projection d =
      Spec.map (CommRingCat.ofHom (MvPolynomial.aeval (Fin.cases y (Fin.cases z x))).toRingHom) ≫
        affineChart d := by
    have heval : (MvPolynomial.aeval r.coordinates).toRingHom =
        MvPolynomial.eval₂Hom (algebraMap ℂ r.E) r.coordinates := by
      apply RingHom.ext
      intro P
      exact MvPolynomial.aeval_def r.coordinates P
    rw [htuple, heval]
    simpa only [Category.assoc, CurveMonomialMap.genericMonomialMap, affineChart] using
      r.generic_coordinates
  have hJ : (NumericalAmpleness.curveDegree (structureMap d) (J d) C : ℝ) =
      -((scale d).radius : ℝ) * CurveMargin.contactSum d y z x hgen r.trdeg_one := by
    have hd := CurveNormalizedDegreeTransfer.curveDegree_eq_normalized
      (structureMap d) (H d) (H_ample d) C r.parameter r.parameter_transcendental
      r.normalization r.normalization_over r.chart r.chart_nonempty (J d)
    have hn := ExceptionalDegree.admissible_degree_eq_neg_contactSum
      d y z x hgen r.trdeg_one r.parameter r.parameter_transcendental
      (r.normalization ≫ C.embedding) hgeneric
    exact (congrArg (fun n : ℤ => (n : ℝ)) hd).trans hn
  exact { E := r.E
          field := r.field
          algebra := r.algebra
          essFiniteType := r.essFiniteType
          y := y
          z := z
          x := x
          coordinates_generate := hgen
          trdeg_one := r.trdeg_one
          hyperplane_degree := hA
          exceptional_degree := hJ }

end CurveModel

end

end QuadraticPi.TwoLogGeometry


==> anc/lean/QuadraticPi/TwoLogCurveRigidity.lean <==
import QuadraticPi.TwoLogPersistentRigidity
import QuadraticPi.TwoLogCharacterFiberField
import OAI.NumberTheory.PiExponent.Geometry.CurveFieldRigidity

/-! The actual persistent derivative argument fixes an affine coordinate
and its rational torus character at the values of a given curve center. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogInterpolation.CurveRigidity
open OAI PiExponent PiExponentApprox
open CurveCenters CurveFieldRigidity CurveValuationCenter PlaceValuationRing
open TwoLogNormalFrameRigidity

theorem coordinate_character_eq_center
    {E : Type*} [Field E] [Algebra ℂ E]
    (D : BaseData) (w : Fin D.m → ℚ) (hw : ∀ i, 0 < w i)
    (hseparated : TwoLogWeightSeparation.SeparatedProducts D (frameComparisonConstant D) w)
    (u : Fin (D.m+2) → E) (center : Fin (D.m+2) → ℂ)
    (hy : center 0 ≠ 0) (hz : center (0 : Fin (D.m+1)).succ ≠ 0)
    (p : NormalizedPlace ℂ E)
    [Algebra.IsIntegral ℂ (IsLocalRing.ResidueField (ring p))]
    (hp : Centered u center p)
    (hheight : (coordinateKernel u).height ≤ D.m+1)
    (N : ℝ) (hN : 0 < N)
    (hrect : PersistentComparison.UniformRectangles (D.m+2)
      (fun i => (jetWeights D w i:ℝ)) ((D.sigma:ℝ)/((D.m:ℝ)+3)) N)
    (r : Fin D.m → ℚ) (F : Polynomial D.m) (hF0 : F ≠ 0)
    (hF : HasWeightedDegreeLE (sourceWeights D w) N F)
    (hvanish : ∀ word : List (Fin (D.m+2)),
      frameWordCost (fun i => (jetWeights D w i:ℝ)) word ≤ (D.sigma:ℝ)*N →
        MvPolynomial.aeval u (polynomialFrameWord (fun i => (r i:ℂ)) word F) = 0) :
    ∃ i : Fin D.m,
      u i.succ.succ = algebraMap ℂ E (center i.succ.succ) ∧
      u (0 : Fin (D.m+1)).succ ^ (r i).den / u 0 ^ (r i).num =
        algebraMap ℂ E (center (0 : Fin (D.m+1)).succ ^ (r i).den /
          center 0 ^ (r i).num) := by
  have huY : u 0 ≠ 0 := by
    intro h
    exact hy (hp.constant_coordinate 0 0 (by simpa using h)).symm
  have huZ : u (0 : Fin (D.m+1)).succ ≠ 0 := by
    intro h
    exact hz (hp.constant_coordinate (0 : Fin (D.m+1)).succ 0 (by simpa using h)).symm
  obtain ⟨i, cx, cc, hcx, hcc⟩ := PersistentRigidity.constants_in_field_of_persistent_derivatives
    D w hw hseparated N hN hrect r F hF hF0 (coordinateKernel u) inferInstance hheight
    (MvPolynomial.aeval u) (fun _ h => h)
    (by simpa using huY) (by simpa using huZ) hvanish
  simp only [MvPolynomial.aeval_X] at hcx hcc
  have hcxi := hp.constant_coordinate i.succ.succ cx hcx
  have hcci := TwoLogCharacterFiber.character_value_at_center u center 0
    (0 : Fin (D.m+1)).succ p hp huY hy (r i).num (r i).den cc hcc
  exact ⟨i, hcx.trans (congrArg (algebraMap ℂ E) hcxi),
    hcc.trans (congrArg (algebraMap ℂ E) hcci.symm)⟩

end QuadraticPi.TwoLogInterpolation.CurveRigidity


==> anc/lean/QuadraticPi/TwoLogDVRBranch.lean <==
import QuadraticPi.TwoLogFormalBranchEvaluation
import Mathlib.Analysis.Complex.Polynomial.Basic
import OAI.NumberTheory.PiExponent.Jets.BranchContact
import OAI.NumberTheory.PiExponent.Jets.DVRBranch

/-! # Actual two-logarithm branches in a discrete valuation ring -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogDVRBranch
open OAI PiExponent TwoLogInterpolation

variable {A : Type*} [CommRing A] [IsDomain A] [IsDiscreteValuationRing A]
    [Algebra ℂ A] [Algebra.IsIntegral ℂ (IsLocalRing.ResidueField A)]

theorem expansion_aeval {n : ℕ} (x : Fin n → A) (P : MvPolynomial (Fin n) ℂ) :
    DVRBranch.expansion ℂ A (MvPolynomial.aeval x P) =
      MvPolynomial.aeval (fun i => DVRBranch.expansion ℂ A (x i)) P := by
  have h : (DVRBranch.expansion ℂ A).comp (MvPolynomial.aeval x) =
      MvPolynomial.aeval (fun i => DVRBranch.expansion ℂ A (x i)) := by
    apply MvPolynomial.algHom_ext
    intro i
    simp
  exact AlgHom.congr_fun h P

def coordinates {m : ℕ} (r : Fin m → ℂ) (b a : ℂ) (x : Fin (m+2) → A) :
    Fin (m+2) → PowerSeries ℂ :=
  branchCoordinates r b a (fun i => DVRBranch.expansion ℂ A (x i))

theorem coordinates_centered {m : ℕ} (r : Fin m → ℂ) (b a : ℂ)
    (hb : b ≠ 0) (ha : a ≠ 0) (x : Fin (m+2) → A)
    (hcenter : ∀ i, CurveLocalOrder.residueAugmentation ℂ A (x i) = fullCenter b a i) :
    ∀ i, PowerSeries.constantCoeff (coordinates r b a x i) = 0 :=
  branchCoordinates_centered r b a hb ha _ (fun i => by
    rw [DVRBranch.expansion_constantCoeff]
    exact hcenter i)

theorem coordinates_nonzero {m : ℕ} (r : Fin m → ℂ) (b a : ℂ)
    (hb : b ≠ 0) (ha : a ≠ 0) (x : Fin (m+2) → A)
    (hnc : ∃ i, x i ≠ algebraMap ℂ A (fullCenter b a i)) :
    ∃ i, coordinates r b a x i ≠ 0 := by
  apply branchCoordinates_nonzero r b a hb ha
  obtain ⟨i, hi⟩ := hnc
  refine ⟨i, fun he => hi ?_⟩
  apply DVRBranch.expansion_injective ℂ A
  rw [AlgHom.commutes]
  change DVRBranch.expansion ℂ A (x i) = PowerSeries.C (fullCenter b a i)
  exact he

def contact {m : ℕ} (r : Fin m → ℂ) (b a : ℂ) (hb : b ≠ 0) (ha : a ≠ 0)
    (x : Fin (m+2) → A) (hnc : ∃ i, x i ≠ algebraMap ℂ A (fullCenter b a i))
    (v : Fin (m+2) → ℚ) : ℚ :=
  BranchContact.contact v (coordinates r b a x) (coordinates_nonzero r b a hb ha x hnc)

theorem contact_pos {m : ℕ} (r : Fin m → ℂ) (b a : ℂ) (hb : b ≠ 0) (ha : a ≠ 0)
    (x : Fin (m+2) → A)
    (hcenter : ∀ i, CurveLocalOrder.residueAugmentation ℂ A (x i) = fullCenter b a i)
    (hnc : ∃ i, x i ≠ algebraMap ℂ A (fullCenter b a i))
    (v : Fin (m+2) → ℚ) (hv : ∀ i, 0 < v i) :
    0 < contact r b a hb ha x hnc v :=
  BranchContact.contact_pos v hv _ _ (coordinates_centered r b a hb ha x hcenter)

theorem contact_nonneg {m : ℕ} (r : Fin m → ℂ) (b a : ℂ) (hb : b ≠ 0) (ha : a ≠ 0)
    (x : Fin (m+2) → A)
    (hcenter : ∀ i, CurveLocalOrder.residueAugmentation ℂ A (x i) = fullCenter b a i)
    (hnc : ∃ i, x i ≠ algebraMap ℂ A (fullCenter b a i))
    (v : Fin (m+2) → ℚ) (hv : ∀ i, 0 < v i) :
    0 ≤ contact r b a hb ha x hnc v :=
  (contact_pos r b a hb ha x hcenter hnc v hv).le

/-- Weighted jet vanishing bounds the actual DVR valuation of every frame word. -/
theorem frameWord_addVal_lower {m : ℕ}
    (r : Fin m → ℂ) (b a : ℂ) (hb : b ≠ 0) (ha : a ≠ 0)
    (x : Fin (m+2) → A)
    (hcenter : ∀ i, CurveLocalOrder.residueAugmentation ℂ A (x i) = fullCenter b a i)
    (hnc : ∃ i, x i ≠ algebraMap ℂ A (fullCenter b a i))
    (v : Fin (m+2) → ℚ) (hv : ∀ i, 0 < v i) (H : ℚ)
    (P : Polynomial m)
    (hP : formalJet r b a P ∈ JetGeometry.rationalWeightedIdeal v (fun i => (hv i).le) H)
    (word : List (Fin (m+2)))
    (hne : MvPolynomial.aeval x (polynomialFrameWord r word P) ≠ 0) :
    contact r b a hb ha x hnc v * (H - (word.map v).sum) ≤
      ((IsDiscreteValuationRing.addVal A
        (MvPolynomial.aeval x (polynomialFrameWord r word P))).toNat : ℚ) := by
  have hne' : MvPolynomial.aeval (fun i => DVRBranch.expansion ℂ A (x i))
      (polynomialFrameWord r word P) ≠ 0 := by
    rw [← expansion_aeval]
    exact (map_ne_zero_iff _ (DVRBranch.expansion_injective ℂ A)).mpr hne
  have h := polynomialFrameWord_branch_order_toNat r b a hb ha
    (fun i => DVRBranch.expansion ℂ A (x i))
    (fun i => by rw [DVRBranch.expansion_constantCoeff]; exact hcenter i)
    v (fun i => (hv i).le) (contact r b a hb ha x hnc v) H
    (contact_nonneg r b a hb ha x hcenter hnc v hv) P hP
    (BranchContact.contact_bound v hv _ _) word hne'
  rw [← expansion_aeval, DVRBranch.expansion_order] at h
  exact h

/-- The same bound in the local colength used by the place/product-formula interface. -/
theorem frameWord_colength_lower {m : ℕ}
    (r : Fin m → ℂ) (b a : ℂ) (hb : b ≠ 0) (ha : a ≠ 0)
    (x : Fin (m+2) → A)
    (hcenter : ∀ i, CurveLocalOrder.residueAugmentation ℂ A (x i) = fullCenter b a i)
    (hnc : ∃ i, x i ≠ algebraMap ℂ A (fullCenter b a i))
    (v : Fin (m+2) → ℚ) (hv : ∀ i, 0 < v i) (H : ℚ)
    (P : Polynomial m)
    (hP : formalJet r b a P ∈ JetGeometry.rationalWeightedIdeal v (fun i => (hv i).le) H)
    (word : List (Fin (m+2)))
    (hne : MvPolynomial.aeval x (polynomialFrameWord r word P) ≠ 0) :
    contact r b a hb ha x hnc v * (H - (word.map v).sum) ≤
      ((Module.length A (A ⧸ Ideal.span {MvPolynomial.aeval x
        (polynomialFrameWord r word P)})).toNat : ℚ) := by
  rw [CurveLocalOrder.length_quotient_span_eq_addVal hne]
  exact frameWord_addVal_lower r b a hb ha x hcenter hnc v hv H P hP word hne

end QuadraticPi.TwoLogDVRBranch


==> anc/lean/QuadraticPi/TwoLogData.lean <==
import QuadraticPi.TwoLogFiniteParameters
import QuadraticPi.MovingLogData

/-! Concrete numerical data for a ratio of two real logarithms. The record
contains actual reduced rational slopes and numerical margins, with no
interpolation, determinant, or irrationality assertion among its fields. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi
open OAI.PiExponent OAI.PiExponent.MatrixArithmetic

def twoLogRadius (logA logB : ℝ) (K : ℕ) : ℝ := 4*(K:ℝ)*(1+|logB|+|logA|)
def twoLogAdditiveBound (target logA logB : ℝ) (K : ℕ) : ℝ :=
  2*twoLogRadius logA logB K*(1+|target|)
def twoLogWeightErrorCoefficient (target logA logB nu : ℝ) (K : ℕ) : ℝ :=
  Real.log (twoLogAdditiveBound target logA logB K)+nu+Real.log 2

theorem twoLogAdditiveBound_ge_one (target logA logB : ℝ) (K : ℕ) (hK : 1 ≤ K) :
    1 ≤ twoLogAdditiveBound target logA logB K := by
  have hKr : (1:ℝ) ≤ K := by exact_mod_cast hK
  have hprod : (1:ℝ) ≤ (K:ℝ)*(1+|logB|+|logA|)*(1+|target|) := by
    calc
      1 = 1*1*1 := by norm_num
      _ ≤ (K:ℝ)*(1+|logB|+|logA|)*(1+|target|) := by
        gcongr <;> linarith [abs_nonneg target,abs_nonneg logA,abs_nonneg logB]
  unfold twoLogAdditiveBound twoLogRadius
  nlinarith

theorem twoLogWeightErrorCoefficient_nonneg (target logA logB nu : ℝ) (K : ℕ)
    (hnu : 0 ≤ nu) (hK : 1 ≤ K) :
    0 ≤ twoLogWeightErrorCoefficient target logA logB nu K := by
  have hlog := Real.log_nonneg (twoLogAdditiveBound_ge_one target logA logB K hK)
  have hlog2 := Real.log_nonneg (by norm_num : (1:ℝ) ≤ 2)
  unfold twoLogWeightErrorCoefficient
  linarith

structure TwoLogData (nu Lambda c : ℝ) where
  target : ℝ
  a : ℚ
  b : ℚ
  logA : ℝ
  logB : ℝ
  exp_logA : Real.exp logA = (a:ℝ)
  exp_logB : Real.exp logB = (b:ℝ)
  target_relation : target*logB=logA
  base : TwoLogParameters.Parameters nu
  geometry : TwoLogInterpolation.BaseData
  theta_eq : geometry.theta=base.theta
  epsilon : ℝ
  epsilon_pos : 0 < epsilon
  epsilon_lt_gap : epsilon < nu*((base.A:ℝ)*(1-base.eta)-base.theta)-(1-base.theta)
  epsilon_le_half : epsilon ≤ 1/2
  dimension_margin :
    (Lambda*(4/(base.theta:ℝ))+Real.log 2)/(geometry.v:ℝ)+
      (4*(1+|logB|+|logA|)+Real.log (a.den:ℝ)+Real.log (b.den:ℝ))*
        (geometry.K:ℝ)/(geometry.w0:ℝ)<epsilon/2
  collision_margin : 2 < c*(base.eta^(3/2:ℝ)*Real.sqrt
    ((geometry.K:ℝ)*(base.theta:ℝ)^geometry.m /
      (((geometry.m:ℝ)+1)*((geometry.m:ℝ)+2)*(geometry.v:ℝ)^2*(base.A:ℝ)^geometry.m)))
  r : Fin geometry.m → ℚ
  r_den_two_le : ∀ i, 2 ≤ (r i).den
  r_nonzero : ∀ i, r i ≠ 0
  r_injective : Function.Injective r
  approximation_error : ∀ i, |target-(r i:ℝ)| ≤ ((r i).den:ℝ)^(-nu)
  wstar : ℝ
  wstar_pos : 0 < wstar
  wstar_lower : ∀ i, wstar ≤ (Nat.ceil (Real.log (r i).den):ℝ)
  weight_margin : twoLogWeightErrorCoefficient target logA logB nu geometry.K/wstar < epsilon/2

namespace TwoLogData
variable {nu Lambda c : ℝ} (D : TwoLogData nu Lambda c)
abbrev m := D.geometry.m
abbrev K := D.geometry.K
abbrev w0 := D.geometry.w0
abbrev v := D.geometry.v
def q (i : Fin D.m) : ℕ := (D.r i).den
def p (i : Fin D.m) : ℤ := (D.r i).num
def rationalWeights (i : Fin D.m) : ℚ := Nat.ceil (Real.log (D.q i))
def F0 : ℝ := 4/(D.base.theta:ℝ)
def radius : ℝ := twoLogRadius D.logA D.logB D.K
def additiveBound : ℝ := twoLogAdditiveBound D.target D.logA D.logB D.K
def arithmeticError : ℝ := Lambda*D.F0/(D.v:ℝ)+
  ((D.K:ℝ)-1)*(Real.log (D.a.den:ℝ)+Real.log (D.b.den:ℝ))/(D.w0:ℝ)
def analyticError : ℝ := D.radius/(D.w0:ℝ)+Real.log 2/(D.v:ℝ)+
  twoLogWeightErrorCoefficient D.target D.logA D.logB nu D.K/D.wstar
def collisionLimit : ℝ := c*(D.base.eta^(3/2:ℝ)*Real.sqrt
    ((D.K:ℝ)*(D.base.theta:ℝ)^D.m /
      (((D.m:ℝ)+1)*((D.m:ℝ)+2)*(D.v:ℝ)^2*(D.base.A:ℝ)^D.m)))

theorem F0_pos : 0 < D.F0 := div_pos (by norm_num) D.base.theta_pos
theorem F0_large : 2/(D.geometry.theta:ℝ) < D.F0 := by
  rw [D.theta_eq]
  exact div_lt_div_of_pos_right (by norm_num) D.base.theta_pos
theorem logWeights_pos (i : Fin D.m) : 0 < logWeights D.q i :=
  ceil_log_weight_pos (D.r_den_two_le i)
@[simp] theorem cast_rationalWeights (i : Fin D.m) :
    (D.rationalWeights i:ℝ)=logWeights D.q i := by simp [rationalWeights,logWeights]
theorem rationalWeights_pos (i : Fin D.m) : 0 < D.rationalWeights i := by
  have h : (0:ℝ) < (D.rationalWeights i:ℝ) := by
    rw [D.cast_rationalWeights]
    exact D.logWeights_pos i
  exact_mod_cast h

theorem error_sum_eq : D.arithmeticError+D.analyticError =
    ((Lambda*(4/(D.base.theta:ℝ))+Real.log 2)/(D.v:ℝ)+
      (4*(1+|D.logB|+|D.logA|)+Real.log (D.a.den:ℝ)+Real.log (D.b.den:ℝ))*
        (D.K:ℝ)/(D.w0:ℝ))+
    twoLogWeightErrorCoefficient D.target D.logA D.logB nu D.K/D.wstar-
      (Real.log (D.a.den:ℝ)+Real.log (D.b.den:ℝ))/(D.w0:ℝ) := by
  unfold arithmeticError analyticError F0 radius twoLogRadius
  ring

theorem error_sum_lt_epsilon : D.arithmeticError+D.analyticError < D.epsilon := by
  rw [D.error_sum_eq]
  have ha := Real.log_nonneg (show (1:ℝ) ≤ D.a.den by exact_mod_cast D.a.pos)
  have hb := Real.log_nonneg (show (1:ℝ) ≤ D.b.den by exact_mod_cast D.b.pos)
  have hw : 0 < (D.w0:ℝ) := by exact_mod_cast D.geometry.w0_pos
  have hd := div_nonneg (add_nonneg ha hb) hw.le
  have hm := D.dimension_margin
  have hwgt := D.weight_margin
  linarith

theorem error_sum_lt_gap : D.arithmeticError+D.analyticError <
    nu*((D.base.A:ℝ)*(1-D.base.eta)-D.base.theta)-(1-D.base.theta) :=
  D.error_sum_lt_epsilon.trans D.epsilon_lt_gap

theorem collision_exceeds_error_sum : 1+D.arithmeticError+D.analyticError<D.collisionLimit := by
  have he := D.error_sum_lt_epsilon
  have hh := D.epsilon_le_half
  have hc := D.collision_margin
  change 2 < D.collisionLimit at hc
  linarith

end TwoLogData
end QuadraticPi


==> anc/lean/QuadraticPi/TwoLogDataConstruction.lean <==
import QuadraticPi.TwoLogData
import QuadraticPi.TwoLogApproximationSelection
import OAI.NumberTheory.PiExponent.Approximation.WeightErrorMargin

/-! Finite numerical choices precede all reduced rational slopes. Actual
successive approximants meet arbitrary prefix-dependent interpolation
thresholds, have distinct denominators, and supply the remaining error budget. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi
open OAI.PiExponent SeparatedWeightPA

theorem exists_two_log_data (a b : ℚ) (logA logB x : ℝ)
    (hexpA : Real.exp logA=(a:ℝ)) (hexpB : Real.exp logB=(b:ℝ))
    (hrel : x*logB=logA) (hx : x ≠ 0)
    (nu Lambda c : ℝ) (hnu : 3 < nu) (_hLambda : 0 < Lambda) (hc : 0 < c)
    (thresholdSelector : (B : TwoLogInterpolation.BaseData) → Thresholds B.m)
    (hbad : ∀ Q : ℕ, ∃ r : ℚ, Q ≤ r.den ∧ |x-(r:ℝ)| ≤ (r.den:ℝ)^(-nu)) :
    ∃ D : TwoLogData nu Lambda c,
      D.target=x ∧ D.a=a ∧ D.b=b ∧ D.logA=logA ∧ D.logB=logB ∧
      AboveThresholds (thresholdSelector D.geometry) D.rationalWeights := by
  obtain ⟨P⟩ := TwoLogParameters.exists_parameters nu hnu
  let g : ℝ := nu*((P.A:ℝ)*(1-P.eta)-P.theta)-(1-P.theta)
  have hg : 0 < g := P.gap_pos
  let epsilon : ℝ := min (g/2) (1/2)
  have heps : 0 < epsilon := lt_min (by positivity) (by norm_num)
  have hepsg : epsilon < g := (min_le_left _ _).trans_lt (by linarith)
  have hloga := Real.log_nonneg (show (1:ℝ) ≤ a.den by exact_mod_cast a.pos)
  have hlogb := Real.log_nonneg (show (1:ℝ) ≤ b.den by exact_mod_cast b.pos)
  have hgrowth : 0 ≤ 4*(1+|logB|+|logA|)+Real.log (a.den:ℝ)+Real.log (b.den:ℝ) := by
    positivity
  obtain ⟨G,hGtheta,hdimension,hcollision⟩ := TwoLogParameters.exists_baseData P
    0 (Lambda*(4/(P.theta:ℝ))+Real.log 2)
    (4*(1+|logB|+|logA|)+Real.log (a.den:ℝ)+Real.log (b.den:ℝ))
    (epsilon/2) (2/c) hgrowth (by positivity)
  simp only [zero_mul,zero_add] at hdimension
  have hcollision' : 2 < c*(P.eta^(3/2:ℝ)*Real.sqrt
      ((G.K:ℝ)*(P.theta:ℝ)^G.m / (((G.m:ℝ)+1)*((G.m:ℝ)+2)*(G.v:ℝ)^2*(P.A:ℝ)^G.m))) := by
    simpa only [mul_comm] using (div_lt_iff₀ hc).mp hcollision
  have hS : 0 ≤ twoLogWeightErrorCoefficient x logA logB nu G.K :=
    twoLogWeightErrorCoefficient_nonneg _ _ _ _ _ (by linarith) G.K_pos
  obtain ⟨X,hX,hXmargin⟩ := exists_weight_error_margin 0 1
    (twoLogWeightErrorCoefficient x logA logB nu G.K) (epsilon/2) (by norm_num) hS (by positivity)
  obtain ⟨r,hrinj,hr,hw,hwstar⟩ :=
    TwoLogApproximationSelection.exists_reduced_approximations_above_thresholds
      x nu hx (by linarith) hbad G.m (thresholdSelector G) (X+1)
  let D : TwoLogData nu Lambda c := {
    target:=x, a:=a, b:=b, logA:=logA, logB:=logB,
    exp_logA:=hexpA, exp_logB:=hexpB, target_relation:=hrel,
    base:=P, geometry:=G, theta_eq:=hGtheta, epsilon:=epsilon,
    epsilon_pos:=heps, epsilon_lt_gap:=hepsg, epsilon_le_half:=min_le_right _ _,
    dimension_margin:=hdimension, collision_margin:=hcollision',
    r:=r, r_den_two_le:=fun i=>(hr i).1, r_nonzero:=fun i=>(hr i).2.1,
    r_injective:=hrinj, approximation_error:=fun i=>(hr i).2.2,
    wstar:=X+1, wstar_pos:=by linarith,
    wstar_lower:=fun i=>(hwstar i).le,
    weight_margin:=by simpa using hXmargin (X+1) (by linarith) }
  exact ⟨D,rfl,rfl,rfl,rfl,rfl,hw⟩

end QuadraticPi


==> anc/lean/QuadraticPi/TwoLogDataCounting.lean <==
import QuadraticPi.TwoLogCounting
import QuadraticPi.TwoLogData
import QuadraticPi.TwoLogCollisionExponential
import OAI.NumberTheory.PiExponent.Analysis.TranslationCountLimit

/-! Actual two-logarithm row counts, row means, collision rates, and vanishing
remainders attached to the concrete finite data. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogData
open OAI.PiExponent Filter Topology
open scoped BigOperators
variable {nu Lambda c : ℝ} (D : TwoLogData nu Lambda c)

abbrev Row (H : ℝ) :=
  TwoLogMatrix.Row D.K D.v D.geometry.theta (MatrixArithmetic.logWeights D.q) H
abbrev Column (H : ℝ) :=
  TwoLogMatrix.Column D.w0 (MatrixArithmetic.logWeights D.q) H
def actualRowCount (H : ℝ) : ℕ := Fintype.card (D.Row H)
def actualMean (H : ℝ) : ℝ :=
  TwoLogCounting.meanRowWeight D.K D.v D.geometry.theta (MatrixArithmetic.logWeights D.q) H
def lowIndexCount (H : ℝ) : ℕ :=
  (realWeightedSimplex (MatrixArithmetic.logWeights D.q) ((D.base.A:ℝ)*H)).card
def collisionRate (H : ℝ) : ℝ :=
  c*D.base.eta^(3/2:ℝ)*Real.sqrt ((D.actualRowCount H:ℝ)/(D.lowIndexCount H:ℝ))/H
def analyticCollisionRemainder (H : ℝ) : ℝ :=
  TwoLogCollision.collisionRemainder (D.actualRowCount H) H
def translationRemainder (H : ℝ) : ℝ :=
  Real.log (translationTermCount D.m D.v H:ℝ)/H
def analyticRemainder (H : ℝ) : ℝ := D.analyticCollisionRemainder H+D.translationRemainder H
def rowLeadingConstant : ℝ := (D.K:ℝ)*(D.base.theta:ℝ)^D.m/
  (((D.m+2).factorial:ℝ)*(D.v:ℝ)^2*∏ i,MatrixArithmetic.logWeights D.q i)

theorem actualRowCount_pos {H : ℝ} (hH : 0 < H) : 0 < D.actualRowCount H :=
  TwoLogCounting.row_card_pos D.geometry.K_pos
    (by exact_mod_cast D.geometry.v_pos) (by exact_mod_cast D.geometry.theta_pos)
    D.logWeights_pos hH

theorem lowIndexCount_pos {H : ℝ} (hH : 0 < H) : 0 < D.lowIndexCount H := by
  apply Finset.card_pos.mpr
  refine ⟨fun _ => 0,?_⟩
  apply (mem_realWeightedSimplex D.logWeights_pos).mpr
  simpa using (mul_pos D.base.A_pos hH).le

theorem actualRowWeight_sum_eq {H : ℝ} (hH : 0 < H) :
    (∑ R : D.Row H, TwoLogCounting.rowWeight (MatrixArithmetic.logWeights D.q) R) =
      (D.actualRowCount H:ℝ)*H*D.actualMean H :=
  TwoLogCounting.rowWeight_sum_eq D.geometry.K_pos (by exact_mod_cast D.geometry.v_pos)
    (by exact_mod_cast D.geometry.theta_pos) D.logWeights_pos hH

theorem actualMean_bounds (H : ℝ) (hH : 0 < H) :
    0 ≤ D.actualMean H ∧ D.actualMean H ≤ (D.base.theta:ℝ) := by
  refine ⟨TwoLogCounting.meanRowWeight_nonneg (fun i => (D.logWeights_pos i).le) hH.le,?_⟩
  rw [←D.theta_eq]
  exact TwoLogCounting.meanRowWeight_le_theta D.geometry.K_pos
    (by exact_mod_cast D.geometry.v_pos) (by exact_mod_cast D.geometry.theta_pos)
    D.logWeights_pos hH

theorem rowLeadingConstant_pos : 0 < D.rowLeadingConstant := by
  have hK : (0:ℝ) < D.K := by exact_mod_cast (show 0 < D.K from D.geometry.K_pos)
  have hv : (0:ℝ) < D.v := by exact_mod_cast D.geometry.v_pos
  apply div_pos (mul_pos hK (pow_pos D.base.theta_pos _))
  exact mul_pos (mul_pos (by positivity) (sq_pos_of_pos hv))
    (Finset.prod_pos (fun i _ => D.logWeights_pos i))

theorem tendsto_actualRowCount_normalized :
    Tendsto (fun H : ℝ => (D.actualRowCount H:ℝ)/H^(D.m+2)) atTop
      (𝓝 D.rowLeadingConstant) := by
  have h := TwoLogCounting.tendsto_rowCount_normalized D.K D.v D.geometry.theta D.q
    D.geometry.v_pos D.geometry.theta_pos D.r_den_two_le
  simpa only [actualRowCount,Row,TwoLogCounting.rowCount,rowLeadingConstant,D.theta_eq] using h

theorem tendsto_lowIndexCount_normalized :
    Tendsto (fun H : ℝ => (D.lowIndexCount H:ℝ)/H^D.m) atTop
      (𝓝 ((D.base.A:ℝ)^D.m/((D.m.factorial:ℝ)*∏ i,MatrixArithmetic.logWeights D.q i))) :=
  TwoLogCounting.tendsto_lowIndexCount_normalized D.base.A D.q
    (by exact_mod_cast D.base.A_pos) D.r_den_two_le

theorem tendsto_collisionRate : Tendsto D.collisionRate atTop (𝓝 D.collisionLimit) := by
  have h := (TwoLogCounting.tendsto_sqrt_row_lowIndex_ratio D.K D.v D.geometry.theta D.base.A D.q
    D.geometry.v_pos D.geometry.theta_pos (by exact_mod_cast D.base.A_pos) D.r_den_two_le).const_mul
      (c*D.base.eta^(3/2:ℝ))
  simp only [D.theta_eq] at h
  convert h using 1
  · ext H
    unfold collisionRate actualRowCount Row TwoLogCounting.rowCount lowIndexCount
      TwoLogCounting.lowIndexCount MatrixCounting.lowIndexCount
    rw [D.theta_eq]
    ring
  · unfold collisionLimit
    congr 1
    ring

theorem tendsto_analyticCollisionRemainder :
    Tendsto D.analyticCollisionRemainder atTop (𝓝 0) :=
  TwoLogCollision.tendsto_collisionRemainder_of_normalized_pow
    D.tendsto_actualRowCount_normalized D.rowLeadingConstant_pos

theorem tendsto_translationRemainder : Tendsto D.translationRemainder atTop (𝓝 0) :=
  tendsto_log_translationTermCount_div D.m (by exact_mod_cast D.geometry.v_pos)

theorem tendsto_analyticRemainder : Tendsto D.analyticRemainder atTop (𝓝 0) := by
  change Tendsto (fun H => D.analyticCollisionRemainder H+D.translationRemainder H) atTop (𝓝 0)
  simpa only [add_zero] using
    D.tendsto_analyticCollisionRemainder.add D.tendsto_translationRemainder

end QuadraticPi.TwoLogData


==> anc/lean/QuadraticPi/TwoLogDataExceptionalDegree.lean <==
import QuadraticPi.TwoLogExceptionalDegree
import QuadraticPi.TwoLogBlowupGeometry
import QuadraticPi.TwoLogCurveMargin

/-! Exact exceptional-divisor degree for the actual two-torus geometric data. -/
set_option autoImplicit false
namespace QuadraticPi.TwoLogGeometry
open OAI OAI.PiExponent TwoLogInterpolation TwoLogInterpolation.PlaceContactFamily
namespace ExceptionalDegree
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
open PiExponent.SectionZeroIdeal PiExponent.SectionImageIdeal
open scoped BigOperators

theorem admissible_degree_eq_neg_contactSum
    (d : GeometricData)
    {E : Type} [Field E] [Algebra ℂ E] [Algebra.EssFiniteType ℂ E]
    (y z : E) (x : Fin d.m → E)
    (hgen : IntermediateField.adjoin ℂ
      (Set.range (Fin.cases y (Fin.cases z x) : Fin (d.m+2) → E)) = ⊤)
    (htrdeg : Algebra.trdeg ℂ E = 1)
    (f : E) (hf : Transcendental ℂ f) :
    letI := CurveParameterFinite.finite_over_every_parameter ℂ E htrdeg f hf
    ∀ (g : CurveNormalizationModel.parameterCurve f hf ⟶ BlowupGeometry.blowup d),
    CurveNormalizationModel.parameterCurveGenericPoint f hf ≫ g ≫
      BlowupGeometry.projection d =
      Spec.map (CommRingCat.ofHom (MvPolynomial.aeval (Fin.cases y (Fin.cases z x))).toRingHom) ≫
        BlowupGeometry.affineChart d →
    ((eulerCharacteristic (CurveNormalizationModel.parameterCurveStructureMap f hf) 1
        ((BlowupGeometry.J d).pullback g).sheaf -
      eulerCharacteristic (CurveNormalizationModel.parameterCurveStructureMap f hf) 1
        (structureSheaf (CurveNormalizationModel.parameterCurve f hf)) : ℤ) : ℝ) =
      -((BlowupGeometry.scale d).radius : ℝ) *
        CurveMargin.contactSum d y z x hgen htrdeg := by
  let hfinite := CurveParameterFinite.finite_over_every_parameter ℂ E htrdeg
  let := hfinite f hf
  intro g hgeneric
  let hres := PlaceLocalRing.residue_integral htrdeg.le
  let u : Fin (d.m+2) → E := Fin.cases y (Fin.cases z x)
  let hu := CurveInequality.nonconstant_coordinates u hgen htrdeg
  have h := compactIdeal_degree_eq_neg_contact_sum f hf (fun i=>(d.slopes i:ℂ))
    d.basesY d.basesY_nonzero d.basesZ d.basesZ_nonzero d.centers_injective
    (BlowupGeometry.logCutoff d) (BlowupGeometry.scale d).jetPowers
    (BlowupGeometry.scale d).jetPowers_pos d.curveJetWeights d.curveJetWeights_pos
    (BlowupGeometry.scale d).radius (BlowupGeometry.scale d).jetPowers_eq
    (BlowupGeometry.logCutoff_strict d) (BlowupGeometry.logCutoff_strict_Z d)
    (BlowupGeometry.affineChart d) (BlowupGeometry.compactificationStructureMap d)
    (BlowupGeometry.affineChart_over d)
    (BlowupGeometry.projection d) (BlowupGeometry.J d)
    (BlowupGeometry.exceptionalInclusion d)
    (BlowupGeometry.exceptional_presents d) g u hu hgeneric hres hfinite
  change _ = -((BlowupGeometry.scale d).radius : ℝ) *
    ∑ p ∈ places hfinite u d.basesY d.basesZ hu,
      (contact hres hfinite u (fun i=>(d.slopes i:ℂ)) d.basesY d.basesY_nonzero
        d.basesZ d.basesZ_nonzero hu d.curveJetWeights p : ℝ)
  simpa only [Rat.cast_intCast,Rat.cast_natCast,Rat.cast_neg,Rat.cast_mul,Rat.cast_sum] using
    congrArg (fun a:ℚ=>(a:ℝ)) h

end
end ExceptionalDegree
end QuadraticPi.TwoLogGeometry


==> anc/lean/QuadraticPi/TwoLogDeletionSeparation.lean <==
import QuadraticPi.TwoLogWeightSeparation
import Mathlib.Order.Fin.Basic

/-!
# Separation survives deletion of the second torus and one affine coordinate

Mapping equal-cardinality coordinate sets through an order embedding preserves
the largest differing index. Thus the existing separation constant suffices
on every deleted-coordinate slice simultaneously.
-/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogDeletionSeparation
open scoped BigOperators

theorem separated_products_pullback {n N : ℕ} (C : ℝ) (W V : Fin N → ℝ)
    (e : Fin n ↪o Fin N) (good : Fin N → Prop)
    (hsep : ∀ A A' : Finset (Fin N), A.card = A'.card →
      ∀ i, good i → i ∈ A → i ∉ A' →
      (∀ j, i < j → (j ∈ A ↔ j ∈ A')) →
      C * (∏ j ∈ A', V j) < ∏ j ∈ A, W j)
    (A A' : Finset (Fin n)) (hcard : A.card = A'.card)
    (i : Fin n) (hi : good (e i)) (hiA : i ∈ A) (hiA' : i ∉ A')
    (hhigh : ∀ j, i < j → (j ∈ A ↔ j ∈ A')) :
    C * (∏ j ∈ A', V (e j)) < ∏ j ∈ A, W (e j) := by
  classical
  have hhigh' : ∀ j, e i < j →
      (j ∈ A.map e.toEmbedding ↔ j ∈ A'.map e.toEmbedding) := by
    intro j hij
    constructor
    · intro hj
      obtain ⟨k, hk, rfl⟩ := Finset.mem_map.mp hj
      exact Finset.mem_map.mpr ⟨k, (hhigh k (e.lt_iff_lt.mp hij)).mp hk, rfl⟩
    · intro hj
      obtain ⟨k, hk, rfl⟩ := Finset.mem_map.mp hj
      exact Finset.mem_map.mpr ⟨k, (hhigh k (e.lt_iff_lt.mp hij)).mpr hk, rfl⟩
  have h := hsep (A.map e.toEmbedding) (A'.map e.toEmbedding)
    (by simpa using hcard) (e i) hi
    (Finset.mem_map.mpr ⟨i, hiA, rfl⟩)
    (by simpa using hiA') hhigh'
  simpa only [Finset.prod_map, RelEmbedding.coe_toEmbedding] using h

/-- Keep Y at index zero, omit Z, and omit the chosen affine coordinate. -/
def deletionIndex {m : ℕ} (k : Fin (m+1)) : Fin (m+1) ↪o Fin (m+3) :=
  OrderEmbedding.ofStrictMono
    (Fin.cases 0 (fun i => (k.succAbove i).succ.succ)) (by
      intro i j
      refine Fin.cases ?_ (fun i => ?_) i
      · refine Fin.cases ?_ (fun j => ?_) j
        · intro h
          exact False.elim ((lt_irrefl (0 : Fin (m+1))) h)
        · intro _
          exact Fin.succ_pos _
      · refine Fin.cases ?_ (fun j => ?_) j
        · intro h
          exact False.elim (Fin.not_lt_zero i.succ h)
        · intro h
          exact Fin.succ_lt_succ_iff.mpr (Fin.succ_lt_succ_iff.mpr
            (Fin.strictMono_succAbove k (Fin.succ_lt_succ_iff.mp h))))

@[simp] theorem deletionIndex_zero {m : ℕ} (k : Fin (m+1)) :
    deletionIndex k 0 = 0 := rfl

@[simp] theorem deletionIndex_succ {m : ℕ} (k : Fin (m+1)) (i : Fin m) :
    deletionIndex k i.succ = (k.succAbove i).succ.succ := rfl

theorem deletion_separated {m : ℕ} (C : ℝ) (W V : Fin (m+3) → ℝ)
    (hsep : ∀ A A' : Finset (Fin (m+3)), A.card = A'.card →
      ∀ i : Fin (m+1), i.succ.succ ∈ A → i.succ.succ ∉ A' →
      (∀ j, i.succ.succ < j → (j ∈ A ↔ j ∈ A')) →
      C * (∏ j ∈ A', V j) < ∏ j ∈ A, W j)
    (k : Fin (m+1)) (A A' : Finset (Fin (m+1))) (hcard : A.card = A'.card)
    (i : Fin (m+1)) (hi : i ≠ 0) (hiA : i ∈ A) (hiA' : i ∉ A')
    (hhigh : ∀ j, i < j → (j ∈ A ↔ j ∈ A')) :
    C * (∏ j ∈ A', V (deletionIndex k j)) < ∏ j ∈ A, W (deletionIndex k j) := by
  apply separated_products_pullback C W V (deletionIndex k)
    (fun j => ∃ t : Fin (m+1), j = t.succ.succ) ?_ A A' hcard i ?_ hiA hiA' hhigh
  · intro S S' hcard j hj hjS hjS' hhigh
    obtain ⟨t, rfl⟩ := hj
    exact hsep S S' hcard t hjS hjS' hhigh
  · revert hi
    refine Fin.cases ?_ (fun i => ?_) i
    · exact fun h => False.elim (h rfl)
    · intro _
      exact ⟨k.succAbove i, rfl⟩

theorem deletion_weights {m : ℕ} (a b : ℝ) (w : Fin (m+1) → ℝ)
    (k : Fin (m+1)) :
    (fun j => Fin.cases a (Fin.cases b w) (deletionIndex k j)) =
      Fin.cases a (fun i => w (k.succAbove i)) := by
  funext j
  exact Fin.cases rfl (fun _ => rfl) j

theorem deletion_separated_weights {m : ℕ} (C w0 v0 theta : ℝ)
    (w : Fin (m+1) → ℝ)
    (hsep : ∀ A A' : Finset (Fin (m+3)), A.card = A'.card →
      ∀ i : Fin (m+1), i.succ.succ ∈ A → i.succ.succ ∉ A' →
      (∀ j, i.succ.succ < j → (j ∈ A ↔ j ∈ A')) →
      C * (∏ j ∈ A', Fin.cases v0 (Fin.cases v0 (fun i => w i / theta)) j) <
        ∏ j ∈ A, Fin.cases w0 (Fin.cases w0 w) j)
    (k : Fin (m+1)) (A A' : Finset (Fin (m+1))) (hcard : A.card = A'.card)
    (i : Fin (m+1)) (hi : i ≠ 0) (hiA : i ∈ A) (hiA' : i ∉ A')
    (hhigh : ∀ j, i < j → (j ∈ A ↔ j ∈ A')) :
    C * (∏ j ∈ A', Fin.cases v0 (fun t => w (k.succAbove t) / theta) j) <
      ∏ j ∈ A, Fin.cases w0 (fun t => w (k.succAbove t)) j := by
  have h := deletion_separated C (Fin.cases w0 (Fin.cases w0 w))
    (Fin.cases v0 (Fin.cases v0 (fun i => w i / theta))) hsep k A A' hcard
    i hi hiA hiA' hhigh
  have hW (j : Fin (m+1)) := congrFun (deletion_weights w0 w0 w k) j
  have hV (j : Fin (m+1)) := congrFun
    (deletion_weights v0 v0 (fun i => w i / theta) k) j
  simp_rw [hW, hV] at h
  exact h

theorem separatedProducts_pullback (B : TwoLogInterpolation.BaseData) (C : ℚ)
    (w : Fin B.m → ℚ) (hsep : TwoLogWeightSeparation.SeparatedProducts B C w)
    {n : ℕ} [NeZero n] (e : Fin n ↪o Fin (B.m+2))
    (he : ∀ i : Fin n, i ≠ 0 → ∃ t : Fin B.m, e i = t.succ.succ)
    (A A' : Finset (Fin n)) (hcard : A.card = A'.card)
    (i : Fin n) (hi : i ≠ 0) (hiA : i ∈ A) (hiA' : i ∉ A')
    (hhigh : ∀ j, i < j → (j ∈ A ↔ j ∈ A')) :
    (C : ℝ) * (∏ j ∈ A', (TwoLogInterpolation.jetWeights B w (e j) : ℝ)) <
      ∏ j ∈ A, (TwoLogWeightSeparation.degreeWeights B w (e j) : ℝ) := by
  apply separated_products_pullback C
    (fun j => (TwoLogWeightSeparation.degreeWeights B w j : ℝ))
    (fun j => (TwoLogInterpolation.jetWeights B w j : ℝ)) e
    (fun j => ∃ t : Fin B.m, j = t.succ.succ) ?_ A A' hcard i (he i hi) hiA hiA' hhigh
  intro S S' hcard j hj hjS hjS' hhigh
  obtain ⟨t, rfl⟩ := hj
  exact hsep S S' hcard t hjS hjS' hhigh

theorem separatedProducts_mono (B : TwoLogInterpolation.BaseData) {C C' : ℚ}
    (hC : C' ≤ C) (w : Fin B.m → ℚ) (hw : ∀ i, 0 < w i)
    (hsep : TwoLogWeightSeparation.SeparatedProducts B C w) :
    TwoLogWeightSeparation.SeparatedProducts B C' w := by
  intro A A' hcard i hiA hiA' hhigh
  have hp : 0 ≤ ∏ j ∈ A', (TwoLogInterpolation.jetWeights B w j : ℝ) := by
    apply Finset.prod_nonneg
    intro j _
    exact le_of_lt (by exact_mod_cast TwoLogInterpolation.jetWeights_pos B w hw j)
  exact lt_of_le_of_lt
    (mul_le_mul_of_nonneg_right (by exact_mod_cast hC) hp)
    (hsep A A' hcard i hiA hiA' hhigh)

/-- One threshold choice covers the exact paper constant and any prescribed
positive one-torus comparison constant, including every deletion slice. -/
theorem exists_joint_thresholds (B : TwoLogInterpolation.BaseData) (C : ℚ) (hC : 0 < C) :
    ∃ T : SeparatedWeightPA.Thresholds B.m,
      ∀ w : Fin B.m → ℚ, SeparatedWeightPA.AboveThresholds T w →
      TwoLogWeightSeparation.SeparatedProducts B
        (TwoLogWeightSeparation.comparisonConstant B.m B.sigma) w ∧
      TwoLogWeightSeparation.SeparatedProducts B C w := by
  obtain ⟨T, hT⟩ := TwoLogWeightSeparation.exists_separation_thresholds B
    (max (TwoLogWeightSeparation.comparisonConstant B.m B.sigma) C)
    (hC.trans_le (le_max_right _ _))
  refine ⟨T, fun w hw => ?_⟩
  exact ⟨separatedProducts_mono B (le_max_left _ _) w hw.1 (hT w hw),
    separatedProducts_mono B (le_max_right _ _) w hw.1 (hT w hw)⟩

/-- In particular the original one-Euler comparison constant requires no new
assumption on the two-torus base data. -/
theorem exists_joint_oneTorus_thresholds (B : TwoLogInterpolation.BaseData) :
    ∃ T : SeparatedWeightPA.Thresholds B.m,
      ∀ w : Fin B.m → ℚ, SeparatedWeightPA.AboveThresholds T w →
      TwoLogWeightSeparation.SeparatedProducts B
        (TwoLogWeightSeparation.comparisonConstant B.m B.sigma) w ∧
      TwoLogWeightSeparation.SeparatedProducts B
        (PAWeightGeometry.separationConstant (B.m-1) B.sigma) w :=
  exists_joint_thresholds B _ (PAWeightGeometry.separationConstant_pos _ _ B.sigma_pos)

end QuadraticPi.TwoLogDeletionSeparation


==> anc/lean/QuadraticPi/TwoLogDerivativeVanishing.lean <==
import QuadraticPi.TwoLogContactFamily
import QuadraticPi.TwoLogFrameDegree
import OAI.NumberTheory.PiExponent.Cohomology.CurveDerivativeVanishing

/-! The product formula converts excess actual two-log contact into
vanishing of every bounded-cost word in the actual two-Euler frame. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogInterpolation
open OAI PiExponent PiExponentApprox
open scoped BigOperators
open CurveValuationCenter PlaceValuationRing PlaceContactFamily

theorem logarithmic_words_vanish
    {E : Type*} [Field E] [Algebra ℂ E] {m K : ℕ}
    (hres : ∀ p : NormalizedPlace ℂ E,
      Algebra.IsIntegral ℂ (IsLocalRing.ResidueField (ring p)))
    (hfinite : ∀ f : E, Transcendental ℂ f →
      FiniteDimensional (IntermediateField.adjoin ℂ {f}) E)
    (z : Fin (m+2) → E) (r : Fin m → ℂ)
    (b : Fin K → ℂ) (hb : ∀ j, b j ≠ 0)
    (a : Fin K → ℂ) (ha : ∀ j, a j ≠ 0)
    (hz : ∃ i, Transcendental ℂ (z i))
    (w v : Fin (m+2) → ℚ) (hw : ∀ i, 0 < w i) (hv : ∀ i, 0 < v i)
    (sigma : ℚ) (hsigma : 0 < sigma) (N : ℕ) (hN : 0 < N)
    (F : Polynomial m)
    (hF : HasWeightedDegreeLE (fun i => (w i:ℝ)) N F)
    (hjet : ∀ j, formalJet r (b j) (a j) F ∈
      JetGeometry.rationalWeightedIdeal v (fun i => (hv i).le) ((1+3*sigma)*N))
    (hexcess : CurveContactSum.weightedDegree hfinite z w <
      (1+(sigma:ℝ))*∑ p ∈ places hfinite z b a hz,
        (contact hres hfinite z r b hb a ha hz v p:ℝ)) :
    ∀ word : List (Fin (m+2)),
      frameWordCost (fun i => (v i:ℝ)) word ≤ (sigma:ℝ)*N →
        MvPolynomial.aeval z (polynomialFrameWord r word F) = 0 := by
  intro word hword
  have hNR : (0:ℝ) < N := by exact_mod_cast hN
  have hsigR : (0:ℝ) < sigma := by exact_mod_cast hsigma
  have hcost : (word.map v).sum ≤ sigma*N := by
    change (word.map (fun i => (v i:ℝ))).sum ≤ (sigma:ℝ)*N at hword
    rw [← CurveDerivativeVanishing.cast_word_cost v word] at hword
    exact_mod_cast hword
  have hdegree : ∀ d ∈ (polynomialFrameWord r word F).support,
      Finsupp.weight (fun i => (w i:ℝ)) d ≤ (N:ℝ) := by
    apply (PiExponent.FrameEquationFamily.hasWeightedDegreeLE_iff_supportBound _ _ _).mp
    exact weightedDegree_polynomialFrameWord r hF (fun i => by exact_mod_cast (hw i).le) word
  have hsum : 0 ≤ ∑ p ∈ places hfinite z b a hz,
      (contact hres hfinite z r b hb a ha hz v p:ℝ) := by
    apply Finset.sum_nonneg
    intro p hp
    exact_mod_cast contact_nonneg hres hfinite z r b hb a ha hz v hv p
  apply CurveContactSum.polynomial_eq_zero_of_excess_contact hfinite z w hw
    (N:ℝ) ((1+2*(sigma:ℝ))*N) hNR.le (polynomialFrameWord r word F) hdegree
    (places hfinite z b a hz) (fun p => (contact hres hfinite z r b hb a ha hz v p:ℝ))
  · intro hne p hp
    have hret : (1+2*sigma)*(N:ℚ) ≤ (1+3*sigma)*N - (word.map v).sum := by
      nlinarith
    have hlocal := word_order_lower hres hfinite z r b hb a ha hz v hv ((1+3*sigma)*N)
      F hjet word hne p hp
    have hq := (mul_le_mul_of_nonneg_left hret
      (contact_nonneg hres hfinite z r b hb a ha hz v hv p)).trans hlocal
    have hr : (contact hres hfinite z r b hb a ha hz v p:ℝ)*((1+2*(sigma:ℝ))*N) ≤
        (WeightedPolynomialPole.coordinateOrder p.valuation
          (MvPolynomial.aeval z (polynomialFrameWord r word F)):ℝ) := by
      exact_mod_cast hq
    simpa only [mul_comm] using hr
  · calc
      (N:ℝ)*CurveContactSum.weightedDegree hfinite z w <
          N*((1+(sigma:ℝ))*∑ p ∈ places hfinite z b a hz,
            (contact hres hfinite z r b hb a ha hz v p:ℝ)) :=
        mul_lt_mul_of_pos_left hexcess hNR
      _ = (1+(sigma:ℝ))*(N*∑ p ∈ places hfinite z b a hz,
          (contact hres hfinite z r b hb a ha hz v p:ℝ)) := by ring
      _ ≤ (1+2*(sigma:ℝ))*(N*∑ p ∈ places hfinite z b a hz,
          (contact hres hfinite z r b hb a ha hz v p:ℝ)) :=
        mul_le_mul_of_nonneg_right (by linarith) (mul_nonneg hNR.le hsum)
      _ = _ := by ring

end QuadraticPi.TwoLogInterpolation


==> anc/lean/QuadraticPi/TwoLogDifferentialFrame.lean <==
import QuadraticPi.TwoLogInterpolation

/-!
# Differential compatibility of the two-torus logarithmic chart

The polynomial frame has two Euler directions and the actual affine drift
coefficients. Its image under the formal chart is the diagonal local frame.
All derivative words therefore have the stated weighted jet-loss bound.
No interpolation hypothesis is used.
-/
namespace QuadraticPi.TwoLogInterpolation
open OAI PiExponent PiExponent.FormalLogJet
open MvPowerSeries
noncomputable section

/-- Y*d/dY minus the slope-weighted sum of the affine derivatives. -/
def polynomialY {m : ℕ} (r : Fin m → ℂ) :
    Derivation ℂ (Polynomial m) (Polynomial m) :=
  MvPolynomial.mkDerivation ℂ
    (Fin.cases (MvPolynomial.X 0)
      (Fin.cases 0 (fun i => -MvPolynomial.C (r i))))

/-- Z*d/dZ plus the sum of the affine derivatives. -/
def polynomialZ (m : ℕ) : Derivation ℂ (Polynomial m) (Polynomial m) :=
  MvPolynomial.mkDerivation ℂ
    (Fin.cases 0 (Fin.cases (MvPolynomial.X (0 : Fin (m+1)).succ) (fun _ => 1)))

def polynomialFrame {m : ℕ} (r : Fin m → ℂ) (i : Fin (m+2)) :
    Derivation ℂ (Polynomial m) (Polynomial m) :=
  Fin.cases (polynomialY r)
    (Fin.cases (polynomialZ m) (fun j => MvPolynomial.pderiv j.succ.succ)) i

@[simp] theorem polynomialFrame_Y {m : ℕ} (r : Fin m → ℂ) :
    polynomialFrame r 0 = polynomialY r := rfl
@[simp] theorem polynomialFrame_Z {m : ℕ} (r : Fin m → ℂ) :
    polynomialFrame r (0 : Fin (m+1)).succ = polynomialZ m := rfl
@[simp] theorem polynomialFrame_affine {m : ℕ} (r : Fin m → ℂ) (i : Fin m) :
    polynomialFrame r i.succ.succ = MvPolynomial.pderiv i.succ.succ := rfl

@[simp] theorem polynomialY_Y {m : ℕ} (r : Fin m → ℂ) :
    polynomialY r (MvPolynomial.X 0) = MvPolynomial.X 0 := by
  simp only [polynomialY, MvPolynomial.mkDerivation_X, Fin.cases_zero]
@[simp] theorem polynomialY_Z {m : ℕ} (r : Fin m → ℂ) :
    polynomialY r (MvPolynomial.X (0 : Fin (m+1)).succ) = 0 := by
  simp only [polynomialY, MvPolynomial.mkDerivation_X, Fin.cases_succ, Fin.cases_zero]
@[simp] theorem polynomialY_affine {m : ℕ} (r : Fin m → ℂ) (i : Fin m) :
    polynomialY r (MvPolynomial.X i.succ.succ) = -MvPolynomial.C (r i) := by
  simp only [polynomialY, MvPolynomial.mkDerivation_X, Fin.cases_succ]
@[simp] theorem polynomialZ_Y (m : ℕ) :
    polynomialZ m (MvPolynomial.X 0) = 0 := by
  simp only [polynomialZ, MvPolynomial.mkDerivation_X, Fin.cases_zero]
@[simp] theorem polynomialZ_Z (m : ℕ) :
    polynomialZ m (MvPolynomial.X (0 : Fin (m+1)).succ) =
      MvPolynomial.X (0 : Fin (m+1)).succ := by
  simp only [polynomialZ, MvPolynomial.mkDerivation_X, Fin.cases_succ, Fin.cases_zero]
@[simp] theorem polynomialZ_affine (m : ℕ) (i : Fin m) :
    polynomialZ m (MvPolynomial.X i.succ.succ) = 1 := by
  simp only [polynomialZ, MvPolynomial.mkDerivation_X, Fin.cases_succ]

@[simp] theorem polynomialFrame_C {m : ℕ} (r : Fin m → ℂ) (i : Fin (m+2)) (c : ℂ) :
    polynomialFrame r i (MvPolynomial.C c) = 0 := by
  rw [MvPolynomial.C_eq_algebraMap]
  exact Derivation.map_algebraMap _ _

def polynomialFrameWord {m : ℕ} (r : Fin m → ℂ)
    (word : List (Fin (m+2))) (P : Polynomial m) : Polynomial m :=
  word.foldr (fun i f => polynomialFrame r i f) P

@[simp] theorem polynomialFrameWord_nil {m : ℕ} (r : Fin m → ℂ) (P : Polynomial m) :
    polynomialFrameWord r [] P = P := rfl
@[simp] theorem polynomialFrameWord_cons {m : ℕ} (r : Fin m → ℂ) (i : Fin (m+2))
    (word : List (Fin (m+2))) (P : Polynomial m) :
    polynomialFrameWord r (i::word) P = polynomialFrame r i (polynomialFrameWord r word P) := rfl

/-- (1+t)*d/dt, (1+s)*d/ds, and the affine partial derivatives. -/
def jetFrame (m : ℕ) (i : Fin (m+2)) : Derivation ℂ (Series m) (Series m) :=
  Fin.cases ((1 + X 0 : Series m) • pderiv 0)
    (Fin.cases ((1 + X (0 : Fin (m+1)).succ : Series m) • pderiv (0 : Fin (m+1)).succ)
      (fun j => pderiv j.succ.succ)) i

@[simp] theorem jetFrame_Y (m : ℕ) (f : Series m) :
    jetFrame m 0 f = (1 + X 0) * pderiv 0 f := by
  simp only [jetFrame, Fin.cases_zero, Derivation.smul_apply, smul_eq_mul]
@[simp] theorem jetFrame_Z (m : ℕ) (f : Series m) :
    jetFrame m (0 : Fin (m+1)).succ f =
      (1 + X (0 : Fin (m+1)).succ) * pderiv (0 : Fin (m+1)).succ f := by
  simp only [jetFrame, Fin.cases_succ, Fin.cases_zero, Derivation.smul_apply, smul_eq_mul]
@[simp] theorem jetFrame_affine (m : ℕ) (i : Fin m) (f : Series m) :
    jetFrame m i.succ.succ f = pderiv i.succ.succ f := rfl

@[simp] theorem formalJet_C {m : ℕ} (r : Fin m → ℂ) (b a c : ℂ) :
    formalJet r b a (MvPolynomial.C c) = C c := by simp [formalJet, MvPowerSeries.algebraMap_apply]

@[simp] theorem jetFrame_C (m : ℕ) (i : Fin (m+2)) (c : ℂ) :
    jetFrame m i (C c) = 0 := by
  change jetFrame m i (algebraMap ℂ (Series m) c) = 0
  exact Derivation.map_algebraMap _ _

@[simp] theorem jetFrame_Y_logY (m : ℕ) : jetFrame m 0 (logY m) = 1 :=
  logY_derivative m
@[simp] theorem jetFrame_Y_logZ (m : ℕ) : jetFrame m 0 (logZ m) = 0 := by simp
@[simp] theorem jetFrame_Z_logY (m : ℕ) :
    jetFrame m (0 : Fin (m+1)).succ (logY m) = 0 := by
  rw [jetFrame_Z, pderiv_succ_logY, mul_zero]
@[simp] theorem jetFrame_Z_logZ (m : ℕ) :
    jetFrame m (0 : Fin (m+1)).succ (logZ m) = 1 := logZ_derivative m

/-- The two polynomial Euler directions become the two diagonal local directions. -/
theorem formalJet_frame_X {m : ℕ} (r : Fin m → ℂ) (b a : ℂ) (i j : Fin (m+2)) :
    formalJet r b a (polynomialFrame r i (MvPolynomial.X j)) =
      jetFrame m i (formalJet r b a (MvPolynomial.X j)) := by
  classical
  cases i using Fin.cases with
  | zero =>
    cases j using Fin.cases with
    | zero => simp [mul_comm]
    | succ j =>
      cases j using Fin.cases with
      | zero =>
        rw [polynomialFrame_Y, polynomialY_Z, map_zero, formalJet_Z, jetFrame_Y]
        simp
      | succ j =>
        simp only [polynomialFrame_Y, polynomialY_affine, map_neg, formalJet_C,
          formalJet_X, map_sub, map_add, Derivation.leibniz, jetFrame_C,
          jetFrame_Y_logY, jetFrame_Y_logZ, smul_eq_mul, mul_one, add_zero]
        simp [MvPowerSeries.pderiv_X_of_ne]
  | succ i =>
    cases i using Fin.cases with
    | zero =>
      cases j using Fin.cases with
      | zero =>
        rw [polynomialFrame_Z, polynomialZ_Y, map_zero, formalJet_Y, jetFrame_Z]
        simp
      | succ j =>
        cases j using Fin.cases with
        | zero =>
          rw [polynomialFrame_Z, polynomialZ_Z, formalJet_Z, jetFrame_Z]
          simp [mul_comm]
        | succ j =>
          simp only [polynomialFrame_Z, polynomialZ_affine, map_one,
            formalJet_X, map_sub, map_add, Derivation.leibniz, jetFrame_C,
            jetFrame_Z_logY, jetFrame_Z_logZ, smul_eq_mul, mul_zero,
            zero_add, sub_zero]
          rw [jetFrame_Z, MvPowerSeries.pderiv_X_of_ne
            (by intro h; exact Fin.succ_ne_zero j (Fin.succ_injective _ h)), mul_zero, zero_add]
    | succ i =>
      cases j using Fin.cases with
      | zero =>
        rw [polynomialFrame_affine, formalJet_Y, jetFrame_affine]
        simp [MvPolynomial.pderiv_X, MvPowerSeries.pderiv_X]
      | succ j =>
        cases j using Fin.cases with
        | zero =>
          rw [polynomialFrame_affine, formalJet_Z, jetFrame_affine]
          have hne : (0 : Fin (m+1)).succ ≠ i.succ.succ := by
            intro h
            exact Fin.succ_ne_zero i (Fin.succ_injective _ h.symm)
          rw [MvPolynomial.pderiv_X_of_ne hne, map_zero]
          simp only [Derivation.leibniz, map_add, MvPowerSeries.pderiv_C,
            MvPowerSeries.pderiv_one, MvPowerSeries.pderiv_X_of_ne hne, smul_eq_mul,
            add_zero, mul_zero]
        | succ j =>
          by_cases hij : i = j
          · subst j; simp
          · simp [MvPowerSeries.pderiv_X_of_ne, Ne.symm hij]

theorem formalJet_polynomialFrame {m : ℕ} (r : Fin m → ℂ) (b a : ℂ)
    (i : Fin (m+2)) (P : Polynomial m) :
    formalJet r b a (polynomialFrame r i P) = jetFrame m i (formalJet r b a P) :=
  derivation_map_of_X (formalJet r b a) (polynomialFrame r i) (jetFrame m i)
    (formalJet_frame_X r b a i) P

def jetFrameWord (m : ℕ) (word : List (Fin (m+2))) (f : Series m) : Series m :=
  word.foldr (fun i g => jetFrame m i g) f

theorem formalJet_polynomialFrameWord {m : ℕ} (r : Fin m → ℂ) (b a : ℂ)
    (word : List (Fin (m+2))) (P : Polynomial m) :
    formalJet r b a (polynomialFrameWord r word P) =
      jetFrameWord m word (formalJet r b a P) := by
  induction word with
  | nil => rfl
  | cons i word ih =>
    rw [polynomialFrameWord_cons, formalJet_polynomialFrame, ih]
    rfl

/-- A single frame derivative loses at most its assigned jet weight. -/
theorem jetFrame_mem_rationalWeightedIdeal {m : ℕ}
    (v : Fin (m+2) → ℚ) (hv : ∀ i, 0 ≤ v i) (H : ℚ) (f : Series m)
    (hf : f ∈ JetGeometry.rationalWeightedIdeal v hv H) (i : Fin (m+2)) :
    jetFrame m i f ∈ JetGeometry.rationalWeightedIdeal v hv (H - v i) := by
  cases i using Fin.cases with
  | zero =>
    rw [jetFrame_Y]
    exact FormalJetDerivatives.mul_pderiv_mem_rationalWeightedIdeal v hv H f (1 + X 0) hf 0
  | succ i =>
    cases i using Fin.cases with
    | zero =>
      rw [jetFrame_Z]
      exact FormalJetDerivatives.mul_pderiv_mem_rationalWeightedIdeal v hv H f
        (1 + X (0 : Fin (m+1)).succ) hf (0 : Fin (m+1)).succ
    | succ i =>
      rw [jetFrame_affine]
      exact FormalJetDerivatives.pderiv_mem_rationalWeightedIdeal v hv H f hf i.succ.succ

theorem jetFrameWord_mem_rationalWeightedIdeal {m : ℕ}
    (v : Fin (m+2) → ℚ) (hv : ∀ i, 0 ≤ v i) (H : ℚ) (f : Series m)
    (hf : f ∈ JetGeometry.rationalWeightedIdeal v hv H) (word : List (Fin (m+2))) :
    jetFrameWord m word f ∈ JetGeometry.rationalWeightedIdeal v hv (H - (word.map v).sum) := by
  induction word with
  | nil => simpa [jetFrameWord] using hf
  | cons i word ih =>
    have h := jetFrame_mem_rationalWeightedIdeal v hv
      (H - (word.map v).sum) (jetFrameWord m word f) ih i
    simpa only [jetFrameWord, List.foldr_cons, List.map_cons, List.sum_cons,
      sub_sub, add_comm] using h

/-- The actual global polynomial derivatives satisfy the weighted local loss bound. -/
theorem formalJet_polynomialFrameWord_vanishing {m : ℕ} (r : Fin m → ℂ) (b a : ℂ)
    (v : Fin (m+2) → ℚ) (hv : ∀ i, 0 ≤ v i) (H : ℚ) (P : Polynomial m)
    (hP : formalJet r b a P ∈ JetGeometry.rationalWeightedIdeal v hv H)
    (word : List (Fin (m+2))) :
    formalJet r b a (polynomialFrameWord r word P) ∈
      JetGeometry.rationalWeightedIdeal v hv (H - (word.map v).sum) := by
  rw [formalJet_polynomialFrameWord]
  exact jetFrameWord_mem_rationalWeightedIdeal v hv H (formalJet r b a P) hP word

end
end QuadraticPi.TwoLogInterpolation


==> anc/lean/QuadraticPi/TwoLogDimension.lean <==
import QuadraticPi.TwoLogParameters
import Mathlib.Analysis.SpecialFunctions.Pow.Real

/-! Rational even-dimensional weights and quantitative bounds for the
two-logarithm parameter choice. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogParameters
open OAI.PiExponent Filter Topology
variable {nu : ℝ} (P : Parameters nu)

def dimensionK (n : ℕ) : ℕ := ⌊(P.C : ℝ)^(2*n)⌋₊
def dimensionW (n : ℕ) : ℚ := (P.B^n)⁻¹
def dimensionV (n : ℕ) : ℚ := 2*(P.C*P.theta/P.B)^n

theorem dimensionK_pos (n : ℕ) : 1 ≤ dimensionK P n :=
  OAI.PiExponent.dimensionK_one_le P.C P.one_lt_C.le (2*n)
theorem dimensionW_pos (n : ℕ) : 0 < (dimensionW P n : ℝ) := by
  simp only [dimensionW, Rat.cast_inv, Rat.cast_pow]
  exact inv_pos.mpr (pow_pos P.B_pos n)
theorem dimensionV_pos (n : ℕ) : 0 < (dimensionV P n : ℝ) := by
  simp only [dimensionV, Rat.cast_mul, Rat.cast_ofNat, Rat.cast_pow, Rat.cast_div]
  exact mul_pos (by norm_num) (pow_pos (div_pos (mul_pos P.C_pos P.theta_pos) P.B_pos) n)

theorem dimension_ratio (n : ℕ) :
    (dimensionW P n : ℝ) / (dimensionV P n : ℝ) =
      1 / (2*((P.C : ℝ)*P.theta)^n) := by
  have hB := (pow_pos P.B_pos n).ne'
  have hC := (pow_pos P.C_pos n).ne'
  have ht := (pow_pos P.theta_pos n).ne'
  simp only [dimensionW, dimensionV, Rat.cast_mul, Rat.cast_ofNat, Rat.cast_pow,
    Rat.cast_inv, Rat.cast_div, div_pow, mul_pow]
  field_simp

theorem dimension_volume_le (n : ℕ) :
    (dimensionK P n : ℝ) * ((dimensionW P n : ℝ)/(dimensionV P n : ℝ))^2 *
      (P.theta : ℝ)^(2*n) ≤ 1/4 := by
  rw [dimension_ratio]
  have hK : (dimensionK P n : ℝ) ≤ (P.C : ℝ)^(2*n) := Nat.floor_le (pow_pos P.C_pos _).le
  calc
    _ ≤ (P.C : ℝ)^(2*n) * (1/(2*((P.C : ℝ)*P.theta)^n))^2 *
        (P.theta : ℝ)^(2*n) := by gcongr; exact (pow_pos P.theta_pos _).le
    _ = 1/4 := by
      rw [pow_mul, pow_mul]
      have hc := (pow_pos P.C_pos n).ne'
      have ht := (pow_pos P.theta_pos n).ne'
      simp only [mul_pow]
      field_simp
      ring

theorem dimension_K_div_W_le (n : ℕ) :
    (dimensionK P n : ℝ)/(dimensionW P n : ℝ) ≤ ((P.C : ℝ)^2*P.B)^n := by
  have hK : (dimensionK P n : ℝ) ≤ ((P.C : ℝ)^2)^n := by
    have hK0 : (dimensionK P n : ℝ) ≤ (P.C : ℝ)^(2*n) :=
      Nat.floor_le (pow_pos P.C_pos (2*n)).le
    simpa only [pow_mul] using hK0
  simp only [dimensionW, Rat.cast_inv, Rat.cast_pow, div_inv_eq_mul, mul_pow]
  exact mul_le_mul_of_nonneg_right hK (pow_pos P.B_pos n).le

theorem dimension_fibre_identity (n : ℕ) (hn : 1 ≤ n) :
    ((dimensionW P n : ℝ)/(dimensionV P n : ℝ)) * (P.theta : ℝ)^(2*n-1) =
      ((P.theta : ℝ)/P.C)^n / (2*P.theta) := by
  rw [dimension_ratio, pow_sub₀ (P.theta : ℝ) P.theta_pos.ne' (by omega)]
  rw [pow_one, pow_mul]
  have hc := (pow_pos P.C_pos n).ne'
  have ht := (pow_pos P.theta_pos n).ne'
  simp only [div_pow, mul_pow]
  field_simp
  ring

theorem tendsto_dimension_error (a b growth : ℝ) :
    Tendsto (fun n : ℕ => (a*(2*(n:ℝ))+b)/(dimensionV P n : ℝ) +
      growth*((P.C : ℝ)^2*P.B)^n) atTop (𝓝 0) := by
  have h1 := tendsto_pow_const_div_const_pow_of_one_lt 1 P.one_lt_C_theta_div_B
  have h0 := tendsto_pow_const_div_const_pow_of_one_lt 0 P.one_lt_C_theta_div_B
  have hgeom := tendsto_pow_atTop_nhds_zero_of_lt_one
    (mul_pos (sq_pos_of_pos P.C_pos) P.B_pos).le P.C_sq_B_lt_one
  convert ((h1.const_mul a).add (h0.const_mul (b/2))).add (hgeom.const_mul growth) using 1
  · ext n
    simp only [dimensionV, Rat.cast_mul, Rat.cast_ofNat, Rat.cast_pow, Rat.cast_div,
      pow_one, pow_zero]
    ring
  · simp

theorem tendsto_dimension_fibre :
    Tendsto (fun n : ℕ => ((P.theta : ℝ)/P.C)^n / (2*P.theta)) atTop (𝓝 0) := by
  simpa using (tendsto_pow_atTop_nhds_zero_of_lt_one
    (div_pos P.theta_pos P.C_pos).le P.theta_div_C_lt_one).div_const (2*(P.theta:ℝ))

theorem tendsto_torus_error :
    Tendsto (fun n : ℕ => 800*(2*(n:ℝ)+3)^2*((P.C:ℝ)*P.theta)^n) atTop (𝓝 0) := by
  have h2 := tendsto_pow_const_mul_const_pow_of_lt_one 2
    (mul_pos P.C_pos P.theta_pos).le P.C_theta_lt_one
  have h1 := tendsto_pow_const_mul_const_pow_of_lt_one 1
    (mul_pos P.C_pos P.theta_pos).le P.C_theta_lt_one
  have h0 := tendsto_pow_const_mul_const_pow_of_lt_one 0
    (mul_pos P.C_pos P.theta_pos).le P.C_theta_lt_one
  convert ((h2.const_mul 3200).add (h1.const_mul 9600)).add (h0.const_mul 7200) using 1
  · ext n; simp only [pow_one, pow_zero]; ring
  · simp

theorem tendsto_collision_minorant :
    Tendsto (fun n : ℕ => P.eta^(3/2:ℝ)*((P.B:ℝ)/P.A)^n/(4*(2*(n:ℝ)+3)))
      atTop atTop := by
  have h1 := tendsto_pow_const_div_const_pow_of_one_lt 1 P.one_lt_B_div_A
  have h0 := tendsto_pow_const_div_const_pow_of_one_lt 0 P.one_lt_B_div_A
  have hzero : Tendsto (fun n : ℕ => (2*(n:ℝ)+3)/((P.B:ℝ)/P.A)^n)
      atTop (𝓝 0) := by
    convert (h1.const_mul 2).add (h0.const_mul 3) using 1
    · ext n; simp only [pow_one, pow_zero]; ring
    · simp
  have hpos : ∀ᶠ n : ℕ in atTop, 0 < (2*(n:ℝ)+3)/((P.B:ℝ)/P.A)^n :=
    Filter.Eventually.of_forall (fun n => div_pos (by positivity) (pow_pos (div_pos P.B_pos P.A_pos) n))
  have hinv := (tendsto_nhdsWithin_iff.mpr ⟨hzero,hpos⟩).inv_tendsto_nhdsGT_zero
  change Tendsto (fun n : ℕ => ((2*(n:ℝ)+3)/((P.B:ℝ)/P.A)^n)⁻¹) atTop atTop at hinv
  simp only [inv_div] at hinv
  have heta : 0 < P.eta^(3/2:ℝ)/4 := div_pos (Real.rpow_pos_of_pos P.eta_pos _) (by norm_num)
  have h := hinv.const_mul_atTop heta
  convert h using 1
  ext n
  rw [mul_div_mul_comm]

theorem collision_radical_identity (n : ℕ) :
    (dimensionK P n : ℝ)*(P.theta : ℝ)^(2*n) /
      ((2*(n:ℝ)+1)*(2*(n:ℝ)+2)*(dimensionV P n : ℝ)^2*(P.A : ℝ)^(2*n)) =
    ((dimensionK P n : ℝ)/(P.C : ℝ)^(2*n))*(((P.B : ℝ)/P.A)^n)^2 /
      (4*(2*(n:ℝ)+1)*(2*(n:ℝ)+2)) := by
  have hc := (pow_pos P.C_pos n).ne'
  have ht := (pow_pos P.theta_pos n).ne'
  have hb := (pow_pos P.B_pos n).ne'
  have ha := (pow_pos P.A_pos n).ne'
  have hc2 : (P.C : ℝ)^(2*n) = ((P.C : ℝ)^n)^2 := by ring
  have ht2 : (P.theta : ℝ)^(2*n) = ((P.theta : ℝ)^n)^2 := by ring
  have ha2 : (P.A : ℝ)^(2*n) = ((P.A : ℝ)^n)^2 := by ring
  rw [hc2,ht2,ha2]
  simp only [dimensionV, Rat.cast_mul, Rat.cast_ofNat, Rat.cast_pow, Rat.cast_div,
    div_pow, mul_pow]
  field_simp
  ring

theorem sqrt_lower_aux (k c t s : ℝ) (hc : 0 < c) (_ht : 0 ≤ t) (hs : 0 ≤ s)
    (hkc : c ≤ 2*k) :
    t/(4*(s+3)) ≤ Real.sqrt ((k/c)*t^2/(4*(s+1)*(s+2))) := by
  have hhalf : (1/2:ℝ) ≤ k/c := (le_div_iff₀ hc).2 (by linarith)
  have hpoly : 4*(s+1)*(s+2) ≤ 8*(s+3)^2 := by nlinarith
  apply Real.le_sqrt_of_sq_le
  calc
    (t/(4*(s+3)))^2 = (t^2/2)/(8*(s+3)^2) := by
      have h : s+3 ≠ 0 := by positivity
      field_simp
      ring
    _ ≤ (t^2/2)/(4*(s+1)*(s+2)) :=
      div_le_div_of_nonneg_left (by positivity) (by positivity) hpoly
    _ ≤ (k/c)*t^2/(4*(s+1)*(s+2)) := by gcongr; nlinarith [sq_nonneg t]

theorem collision_minorant_le (n : ℕ) (hlarge : 2 ≤ (P.C : ℝ)^(2*n)) :
    P.eta^(3/2:ℝ)*((P.B:ℝ)/P.A)^n/(4*(2*(n:ℝ)+3)) ≤
      P.eta^(3/2:ℝ)*Real.sqrt ((dimensionK P n : ℝ)*(P.theta : ℝ)^(2*n) /
        ((2*(n:ℝ)+1)*(2*(n:ℝ)+2)*(dimensionV P n : ℝ)^2*(P.A : ℝ)^(2*n))) := by
  rw [collision_radical_identity]
  have hfloor : (P.C : ℝ)^(2*n) < (dimensionK P n : ℝ)+1 := Nat.lt_floor_add_one _
  have hhalf : (P.C : ℝ)^(2*n) ≤ 2*(dimensionK P n : ℝ) := by linarith
  have hs := sqrt_lower_aux (dimensionK P n) ((P.C:ℝ)^(2*n))
    (((P.B:ℝ)/P.A)^n) (2*(n:ℝ)) (pow_pos P.C_pos _)
    (pow_pos (div_pos P.B_pos P.A_pos) _).le (by positivity) hhalf
  simpa only [mul_div_assoc] using
    mul_le_mul_of_nonneg_left hs (Real.rpow_pos_of_pos P.eta_pos _).le

end QuadraticPi.TwoLogParameters


==> anc/lean/QuadraticPi/TwoLogEndpointReduction.lean <==
import QuadraticPi.TwoLogMinors
import QuadraticPi.TwoLogComparison
import QuadraticPi.TwoLogDataConstruction
import QuadraticPi.TwoLogCharacterCenters
import QuadraticPi.FiniteSpectrumConclusion

/-! The endpoint reduction for a ratio of rational-base logarithms.
Both still-required inputs, uniform interpolation and the actual analytic
minor estimate, occur explicitly as hypotheses. This is not an unconditional
irrationality-measure theorem. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogEndpointReduction
open OAI.PiExponent

theorem finite_good_of_interpolation_and_analytic_bounds
    (hInterpolation : TwoLogInterpolation.UniformStatement)
    (a b : ℚ) (ha : 0 < (a:ℝ)) (hb : 0 < (b:ℝ)) (hlogb : Real.log (b:ℝ) ≠ 0)
    (hindependent : TwoLogCharacterCenters.NoPowerRelation (a:ℝ) (b:ℝ))
    (nu c : ℝ) (hnu : 3 < nu) (hc : 0 < c)
    (hupper : ∀ D : TwoLogData nu Arithmetic.lcmConstant c,
      ∀ (H : ℕ), 0 < H → ∀ sel : D.Row H → D.Column H,
        (D.actualMinor H sel).det ≠ 0 →
        D.normalizedLogMinor H sel ≤ D.analyticError+D.analyticRemainder H+
          max (-D.collisionRate H)
            (-nu*((D.base.A:ℝ)*(1-D.base.eta)-D.actualMean H))) :
    (GoodRationalApproximations (Real.log (a:ℝ)/Real.log (b:ℝ)) nu).Finite := by
  classical
  by_contra hfinite
  have hinfinite : (GoodRationalApproximations (Real.log (a:ℝ)/Real.log (b:ℝ)) nu).Infinite := hfinite
  have hx := TwoLogCharacterCenters.irrational_log_ratio_of_noPowerRelation ha hb hlogb hindependent
  obtain ⟨thresholds, hthresholds⟩ := TwoLogMinors.cofinal_data_minors hInterpolation
  have hbad := TwoLogApproximationSelection.unbounded_den_of_infinite_good
    (Real.log (a:ℝ)/Real.log (b:ℝ)) nu (by linarith) hinfinite
  obtain ⟨D, htarget, haeq, hbeq, hlogA, hlogB, hw⟩ := exists_two_log_data a b
    (Real.log (a:ℝ)) (Real.log (b:ℝ)) (Real.log (a:ℝ)/Real.log (b:ℝ))
    (Real.exp_log ha) (Real.exp_log hb) (div_mul_cancel₀ _ hlogb) hx.ne_zero
    nu Arithmetic.lcmConstant c hnu Arithmetic.lcmConstant_pos hc thresholds hbad
  have hchar : TwoLogInterpolation.CharacterDistinct D.r
      (fun j : Fin D.K => (D.b:ℂ)^j.val) (fun j : Fin D.K => (D.a:ℂ)^j.val) := by
    have hh := TwoLogCharacterCenters.characterDistinct_geometric
      (K:=D.K) ha hb hindependent D.r
    simpa only [haeq, hbeq, Complex.ofReal_ratCast] using hh
  apply TwoLogComparison.actual_minor_bounds_inconsistent D (by linarith)
  intro L
  obtain ⟨H, hLH, hH, sel, hinj, hdet⟩ := hthresholds nu Arithmetic.lcmConstant c D hw hchar L
  exact ⟨H, hLH, hH, sel, hdet, hupper D H hH sel hdet⟩

theorem bounds_of_interpolation_and_analytic_bounds
    (hInterpolation : TwoLogInterpolation.UniformStatement)
    (a b : ℚ) (ha : 0 < (a:ℝ)) (hb : 0 < (b:ℝ)) (hlogb : Real.log (b:ℝ) ≠ 0)
    (hindependent : TwoLogCharacterCenters.NoPowerRelation (a:ℝ) (b:ℝ))
    (c : ℝ) (hc : 0 < c)
    (hupper : ∀ (nu : ℝ), 3 < nu → ∀ D : TwoLogData nu Arithmetic.lcmConstant c,
      ∀ (H : ℕ), 0 < H → ∀ sel : D.Row H → D.Column H,
        (D.actualMinor H sel).det ≠ 0 →
        D.normalizedLogMinor H sel ≤ D.analyticError+D.analyticRemainder H+
          max (-D.collisionRate H)
            (-nu*((D.base.A:ℝ)*(1-D.base.eta)-D.actualMean H))) :
    2 ≤ irrationalityExponent (Real.log (a:ℝ)/Real.log (b:ℝ)) ∧
      irrationalityExponent (Real.log (a:ℝ)/Real.log (b:ℝ)) ≤ 3 := by
  apply irrationalityExponent_bounds_of_finite_good
    (TwoLogCharacterCenters.irrational_log_ratio_of_noPowerRelation ha hb hlogb hindependent)
  intro nu hnu
  exact finite_good_of_interpolation_and_analytic_bounds hInterpolation a b ha hb hlogb
    hindependent nu c hnu hc (hupper nu hnu)

end QuadraticPi.TwoLogEndpointReduction


==> anc/lean/QuadraticPi/TwoLogExactRationalArithmetic.lean <==
import QuadraticPi.TwoLogExactRationalRepresentation
import QuadraticPi.TwoLogNormalizedSlopes

/-! Denominator clearing for actual unreduced rational representations.
The matrix slopes are actual field elements `c * r_i`; row/column clearing
uses `u * q_i` from the chosen integer representations. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogExactRationalArithmetic
open TwoLogExactRationalRepresentation
open scoped BigOperators NumberField
variable {E : Type*} [Field E] [NumberField E]

theorem represented_slope_integral (c : E) (u : ℕ)
    (hc : IsIntegral ℤ ((u : E) * c)) (r : ℚ) (R : Representation r) :
    IsIntegral ℤ (((u * R.denominator : ℕ) : E) * (c * (r : E))) := by
  have he : (((u * R.denominator : ℕ) : E) * (c * (r : E))) =
      ((u : E) * c) * (R.numerator : E) := by
    rw [Nat.cast_mul, ← R.denominator_mul_value_cast r]
    ring
  rw [he]
  exact hc.mul (isIntegral_intCast R.numerator)

theorem selectedMinor_entries_integral {m K : ℕ} {w0 v theta H : ℝ}
    {w : Fin m → ℝ} (b a c : E) (db da u : ℕ)
    (r : Fin m → ℚ) (R : (i : Fin m) → Representation (r i))
    (T : Fin m → ℕ) (hu : 0 < u) (hw0 : 0 < w0) (hw : ∀ i, 0 < w i)
    (hb : IsIntegral ℤ ((db : E) * b)) (ha : IsIntegral ℤ ((da : E) * a))
    (hc : IsIntegral ℤ ((u : E) * c))
    (sel : TwoLogMatrix.Row K v theta w H → TwoLogMatrix.Column w0 w H)
    (S V : TwoLogMatrix.Row K v theta w H) :
    IsIntegral ℤ ((TwoLogArithmetic.baseDenominator db da K w0 H : E) *
      (TwoLogArithmetic.scale (fun i => u * (R i).denominator) T
        (fun i => S.2.val i.succ.succ) : E)⁻¹ *
      ((TwoLogArithmetic.scale (fun i => u * (R i).denominator) T
        (fun i => (sel V).val i.succ.succ) : E) *
        TwoLogMatrix.selectedMinor b a K w0 v theta w H
          (fun i => c * (r i : E)) T sel S V)) := by
  exact TwoLogNumberFieldArithmetic.selectedMinor_entries_integral b a db da
    (fun i => u * (R i).denominator) T (fun i => c * (r i : E))
    (fun i => Nat.mul_pos hu (R i).denominator_pos) hw0 hw hb ha
    (fun i => represented_slope_integral c u hc (r i) (R i)) sel S V

theorem selectedMinor_clearing_bound {m K : ℕ} {w0 v theta H : ℝ}
    {w : Fin m → ℝ} (b a c : E) (db da u : ℕ)
    (r : Fin m → ℚ) (R : (i : Fin m) → Representation (r i))
    (T : Fin m → ℕ) (hdb : 0 < db) (hda : 0 < da) (hu : 0 < u)
    (hw0 : 0 < w0) (hw : ∀ i, 0 < w i)
    (hb : IsIntegral ℤ ((db : E) * b)) (ha : IsIntegral ℤ ((da : E) * a))
    (hc : IsIntegral ℤ ((u : E) * c))
    (sel : TwoLogMatrix.Row K v theta w H → TwoLogMatrix.Column w0 w H)
    (hdet : (TwoLogMatrix.selectedMinor b a K w0 v theta w H
      (fun i => c * (r i : E)) T sel).det ≠ 0) :
    -(Module.finrank ℚ E : ℝ) *
      ((Fintype.card (TwoLogMatrix.Row K v theta w H) : ℝ) *
        Real.log (TwoLogArithmetic.baseDenominator db da K w0 H : ℝ) -
        (∑ S : TwoLogMatrix.Row K v theta w H, ∑ i, (S.2.val i.succ.succ : ℝ) *
          Real.log (((u * (R i).denominator : ℕ) : ℝ) * Nat.lcmUpto (T i - 1))) +
        (∑ S : TwoLogMatrix.Row K v theta w H, ∑ i, ((sel S).val i.succ.succ : ℝ) *
          Real.log (((u * (R i).denominator : ℕ) : ℝ) * Nat.lcmUpto (T i - 1)))) ≤
      ∑ sigma : E →+* ℂ,
        Real.log ‖sigma (TwoLogMatrix.selectedMinor b a K w0 v theta w H
          (fun i => c * (r i : E)) T sel).det‖ := by
  exact TwoLogNumberFieldArithmetic.selectedMinor_clearing_bound b a db da
    (fun i => u * (R i).denominator) T (fun i => c * (r i : E)) hdb hda
    (fun i => Nat.mul_pos hu (R i).denominator_pos) hw0 hw hb ha
    (fun i => represented_slope_integral c u hc (r i) (R i)) sel hdet

end QuadraticPi.TwoLogExactRationalArithmetic


==> anc/lean/QuadraticPi/TwoLogExactRationalRepresentation.lean <==
import QuadraticPi.PAWeightSelection

/-!
# Exact rational values with independently chosen denominators

The denominator here belongs to an actual integer representation, not to
`Rat.den`. Multiplying numerator and denominator leaves the rational value
unchanged and permits arbitrarily large, separated logarithmic weights.
-/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogExactRationalRepresentation
open SeparatedWeightPA

structure Representation (r : ℚ) where
  numerator : ℤ
  denominator : ℕ
  denominator_pos : 0 < denominator
  value_eq : (numerator : ℚ) / (denominator : ℚ) = r

namespace Representation

theorem denominator_mul_value (r : ℚ) (R : Representation r) :
    (R.denominator : ℚ) * r = (R.numerator : ℚ) := by
  have hq : (R.denominator : ℚ) ≠ 0 := by exact_mod_cast R.denominator_pos.ne'
  calc
    _ = (R.denominator : ℚ) * ((R.numerator : ℚ) / (R.denominator : ℚ)) :=
      congrArg (fun x : ℚ => (R.denominator : ℚ) * x) R.value_eq.symm
    _ = _ := by field_simp

theorem denominator_mul_value_cast {E : Type*} [Field E] [CharZero E]
    (r : ℚ) (R : Representation r) :
    (R.denominator : E) * (r : E) = (R.numerator : E) := by
  exact_mod_cast R.denominator_mul_value r

theorem numerator_ne_zero (r : ℚ) (R : Representation r) (hr : r ≠ 0) :
    R.numerator ≠ 0 := by
  intro hp
  apply hr
  rw [← R.value_eq, hp, Int.cast_zero, zero_div]

end Representation

def ofMultiplier (r : ℚ) (N : ℕ) (hN : 0 < N) : Representation r where
  numerator := r.num * (N : ℤ)
  denominator := r.den * N
  denominator_pos := Nat.mul_pos r.pos hN
  value_eq := by
    have hNQ : (N : ℚ) ≠ 0 := by exact_mod_cast hN.ne'
    have hden : (r.den : ℚ) ≠ 0 := by exact_mod_cast r.pos.ne'
    have he := Rat.den_mul_eq_num r
    push_cast
    apply (div_eq_iff (mul_ne_zero hden hNQ)).mpr
    rw [← he]
    ring

/-- An exact representation exceeds every denominator and log-weight bound. -/
theorem exists_above (r : ℚ) (Q0 : ℕ) (X : ℝ) :
    ∃ R : Representation r, Q0 ≤ R.denominator ∧ 2 ≤ R.denominator ∧
      X < Real.log (R.denominator : ℝ) := by
  obtain ⟨N, hN⟩ := exists_nat_gt (max (Real.exp X) (max Q0 2 : ℕ))
  have hN0 : 0 < N := by
    have h : (0 : ℝ) < N := (Real.exp_pos X).trans_le
      ((le_max_left _ _).trans hN.le)
    exact_mod_cast h
  let R := ofMultiplier r N hN0
  have hNq : N ≤ R.denominator := Nat.le_mul_of_pos_left N r.pos
  have hmax : ((max Q0 2 : ℕ) : ℝ) < N := (le_max_right _ _).trans_lt hN
  have hmaxN : max Q0 2 ≤ N := by exact_mod_cast hmax.le
  have hQ : Q0 ≤ N := (le_max_left _ _).trans hmaxN
  have htwo : 2 ≤ N := (le_max_right _ _).trans hmaxN
  have hexp : Real.exp X < (R.denominator : ℝ) :=
    ((le_max_left _ _).trans_lt hN).trans_le (by exact_mod_cast hNq)
  refine ⟨R, hQ.trans hNq, htwo.trans hNq, ?_⟩
  simpa only [Real.log_exp] using Real.log_lt_log (Real.exp_pos X) hexp

/-- Finite successive PA thresholds can be exceeded with one fixed exact
rational value. No irrationality or reduced-denominator approximation is used. -/
theorem exists_family_above_thresholds (r : ℚ) (Q0 m : ℕ) (T : Thresholds m) :
    ∃ R : Fin m → Representation r,
      (∀ i, Q0 ≤ (R i).denominator ∧ 2 ≤ (R i).denominator) ∧
      AboveThresholds T (fun i => (Nat.ceil (Real.log ((R i).denominator : ℝ)) : ℚ)) := by
  classical
  let wt : Representation r → ℝ := fun R => Nat.ceil (Real.log (R.denominator : ℝ))
  let Good : Representation r → Prop := fun R =>
    Q0 ≤ R.denominator ∧ 2 ≤ R.denominator ∧ 1 ≤ Nat.ceil (Real.log (R.denominator : ℝ))
  have hex (L : List (Representation r)) :
      ∃ R : Representation r, Good R ∧
        PAWeightSelection.historyThreshold T (L.map wt) < wt R := by
    obtain ⟨R, hQ, htwo, hlog⟩ := exists_above r Q0
      (max 1 (PAWeightSelection.historyThreshold T (L.map wt)))
    have hceil : Real.log (R.denominator : ℝ) ≤ wt R := Nat.le_ceil _
    have hone : (1 : ℝ) < wt R :=
      (le_max_left _ _).trans_lt (hlog.trans_le hceil)
    have hnat : 1 ≤ Nat.ceil (Real.log (R.denominator : ℝ)) := by
      change (1 : ℝ) < (Nat.ceil (Real.log (R.denominator : ℝ)) : ℝ) at hone
      exact_mod_cast hone.le
    exact ⟨R, ⟨hQ, htwo, hnat⟩,
      (le_max_right _ _).trans_lt (hlog.trans_le hceil)⟩
  let next : List (Representation r) → Representation r := fun L => (hex L).choose
  have hnext (L : List (Representation r)) : Good (next L) ∧
      PAWeightSelection.historyThreshold T (L.map wt) < wt (next L) :=
    (hex L).choose_spec
  let hist : ℕ → List (Representation r) := Nat.rec [] (fun _ L => next L :: L)
  let a : ℕ → Representation r := fun n => next (hist n)
  have hhist (n : ℕ) : hist n = (List.range n).reverse.map a := by
    induction n with
    | zero => rfl
    | succ n ih =>
      change a n :: hist n = (List.range (n + 1)).reverse.map a
      rw [ih]
      simp [List.range_succ, List.reverse_append]
  refine ⟨fun i => a i.val, ?_, ?_, ?_⟩
  · intro i
    exact ⟨(hnext (hist i.val)).1.1, (hnext (hist i.val)).1.2.1⟩
  · intro i
    change (0 : ℚ) < (Nat.ceil (Real.log ((a i.val).denominator : ℝ)) : ℚ)
    exact_mod_cast (show 0 < Nat.ceil (Real.log ((a i.val).denominator : ℝ)) from
      lt_of_lt_of_le Nat.zero_lt_one (hnext (hist i.val)).1.2.2)
  · intro i
    have hbound := (hnext (hist i.val)).2
    have hmap : (hist i.val).map wt = (List.range i.val).reverse.map (wt ∘ a) := by
      rw [hhist, List.map_map]
    rw [hmap] at hbound
    change PAWeightSelection.historyThreshold T
      ((List.range i.val).reverse.map
        (fun j => (Nat.ceil (Real.log ((a j).denominator : ℝ)) : ℝ))) <
        (Nat.ceil (Real.log ((a i.val).denominator : ℝ)) : ℝ) at hbound
    rw [PAWeightSelection.historyThreshold_eq T (fun n => (a n).denominator)
      i.val i.isLt] at hbound
    exact_mod_cast hbound

end QuadraticPi.TwoLogExactRationalRepresentation


==> anc/lean/QuadraticPi/TwoLogExceptionalDegree.lean <==
import QuadraticPi.TwoLogCenterIdentification
import QuadraticPi.TwoLogJetColength
import OAI.NumberTheory.PiExponent.Ampleness.ExceptionalCurveDegree

set_option autoImplicit false

/-! Exact degree of the exceptional two-torus jet ideal along normalized curves. -/

namespace QuadraticPi.TwoLogGeometry
noncomputable section
namespace ExceptionalDegree
open OAI OAI.PiExponent
open TwoLogInterpolation TwoLogInterpolation.PlaceContactFamily
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
open PiExponent.SectionZeroIdeal PiExponent.SectionImageIdeal
open OAI.PiExponent.ExceptionalCurveDegree
variable {X Y : Scheme.{0}}

theorem localIdeal_compactIdeal {A : Type} [CommRing A]
    {m : ℕ} {K : Type} [Fintype K] (r : Fin m → ℂ) (b a : K → ℂ)
    (T : Fin m → ℕ) (e : Fin (m+2) → ℕ)
    (j : TwoLogJetIdeals.affineSpace m ⟶ X) [IsOpenImmersion j] [QuasiCompact j]
    (φ : TwoLogJetIdeals.coordinateRing m →+* A) :
    localIdeal (TwoLogJetIdeals.compactIdeal r b a T e j)
      (Spec.map (CommRingCat.ofHom φ) ≫ j) =
        (TwoLogJetIdeals.polynomialIdeal r b a T e).map φ := by
  unfold localIdeal
  rw [Scheme.IdealSheafData.comap_comp, TwoLogJetIdeals.restrict_compactIdeal]
  exact localIdeal_specIdeal _ φ

section Curve
open CurveNormalizationModel CurveValuationCenter CurvePlaceCenter
open LocalSectionOrder
variable {E : Type} [Field E] [Algebra ℂ E]
variable (f : E) (hf : Transcendental ℂ f)
variable [FiniteDimensional (IntermediateField.adjoin ℂ {f}) E]

theorem map_powerIdeal_eq_top_of_transcendental {m : ℕ}
    (z : Fin (m+2) → E) (hz : ∃ i, Transcendental ℂ (z i))
    (r : Fin m → ℂ) (b a : ℂ) (hb : b≠0) (ha : a≠0) (T : Fin m → ℕ)
    (e : Fin (m+2) → ℕ) (he : ∀ i, 0 < e i) :
    (TwoLogJetIdeals.powerIdeal r b a T e).map (MvPolynomial.aeval z).toRingHom = ⊤ := by
  by_contra htop
  have hbot : (TwoLogJetIdeals.powerIdeal r b a T e).map (MvPolynomial.aeval z).toRingHom = ⊥ :=
    (Ideal.eq_bot_or_top _).resolve_right htop
  have hle : TwoLogJetIdeals.powerIdeal r b a T e ≤ RingHom.ker (MvPolynomial.aeval z).toRingHom := by
    intro P hP
    have hm := Ideal.mem_map_of_mem (MvPolynomial.aeval z).toRingHom hP
    rw [hbot] at hm
    exact hm
  have hrad := (Ideal.IsPrime.radical_le_iff
    (RingHom.ker_isPrime (MvPolynomial.aeval z).toRingHom)).mpr hle
  rw [TwoLogJetIdeals.radical_powerIdeal r b a hb ha T e he] at hrad
  obtain ⟨i, hi⟩ := hz
  have hc : MvPolynomial.X i - MvPolynomial.C (fullCenter (m := m) b a i) ∈
      WeightedBezout.pointIdeal (fullCenter (m := m) b a) := by
    change MvPolynomial.aeval (fullCenter (m := m) b a) _ = 0
    simp
  have heq := hrad hc
  change MvPolynomial.aeval z _ = 0 at heq
  simp only [map_sub, MvPolynomial.aeval_X, MvPolynomial.aeval_C, sub_eq_zero] at heq
  exact hi (heq ▸ isAlgebraic_algebraMap (fullCenter (m := m) b a i))

theorem compactIdeal_comap_ne_bot_of_generic {m : ℕ} {K : Type} [Fintype K]
    (r : Fin m → ℂ) (b : K → ℂ) (hb : ∀k,b k≠0)
    (a : K → ℂ) (ha : ∀k,a k≠0) (T : Fin m → ℕ)
    (e : Fin (m+2) → ℕ) (hepos : ∀ i, 0 < e i)
    (j : TwoLogJetIdeals.affineSpace m ⟶ X) [IsOpenImmersion j] [QuasiCompact j]
    (g : parameterCurve f hf ⟶ X) (z : Fin (m+2) → E)
    (hz : ∃ i, Transcendental ℂ (z i))
    (hgeneric : parameterCurveGenericPoint f hf ≫ g =
      Spec.map (CommRingCat.ofHom (MvPolynomial.aeval z).toRingHom) ≫ j) :
    (TwoLogJetIdeals.compactIdeal r b a T e j).comap g ≠ ⊥ := by
  have htop : localIdeal (TwoLogJetIdeals.compactIdeal r b a T e j)
      (parameterCurveGenericPoint f hf ≫ g) = ⊤ := by
    rw [hgeneric, localIdeal_compactIdeal]
    unfold TwoLogJetIdeals.polynomialIdeal
    change Ideal.mapHom (MvPolynomial.aeval z).toRingHom _ = _
    rw [map_prod]
    have ht : ∀ k : K, (TwoLogJetIdeals.powerIdeal r (b k) (a k) T e).map
        (MvPolynomial.aeval z).toRingHom = ⊤ :=
      fun k => map_powerIdeal_eq_top_of_transcendental z hz r (b k) (a k) (hb k) (ha k) T e hepos
    simp only [Ideal.mapHom_apply, ht]
    rw [← Ideal.one_eq_top]
    exact Finset.prod_const_one
  intro hzero
  have hb : localIdeal (TwoLogJetIdeals.compactIdeal r b a T e j)
      (parameterCurveGenericPoint f hf ≫ g) = ⊥ := by
    simp only [localIdeal, Scheme.IdealSheafData.comap_comp, hzero,
      Scheme.IdealSheafData.comap_bot]
    exact Ideal.map_bot
  exact bot_ne_top (hb.symm.trans htop)

theorem centerMorphism_eq_centeredLift [X.IsSeparated]
    {m : ℕ} (j : TwoLogJetIdeals.affineSpace m ⟶ X)
    (g : parameterCurve f hf ⟶ X) (z : Fin (m+2) → E)
    (hgeneric : parameterCurveGenericPoint f hf ≫ g =
      Spec.map (CommRingCat.ofHom (MvPolynomial.aeval z).toRingHom) ≫ j)
    (p : NormalizedPlace ℂ E) (b a : ℂ)
    (hc : CurveCenters.Centered z (fullCenter (m := m) b a) p) :
    centerMorphism f hf p ≫ g =
      Spec.map (CommRingCat.ofHom
        (MvPolynomial.aeval (PlaceCenteredBranch.lift p z (fullCenter (m := m) b a) hc)).toRingHom) ≫ j := by
  apply centerMorphism_comp_eq_of_generic f hf p g
  rw [hgeneric, ← Category.assoc, ← Spec.map_comp, ← CommRingCat.ofHom_comp]
  congr 2
  apply CommRingCat.hom_ext
  apply RingHom.ext
  intro P
  exact PlaceCenteredBranch.lift_aeval p z (fullCenter (m := m) b a) hc P

theorem localIdeal_length_eq_contact [X.IsSeparated]
    {m K : ℕ} (r : Fin m → ℂ) (b : Fin K → ℂ) (hb : ∀ j, b j ≠ 0)
    (a : Fin K → ℂ) (ha : ∀ j,a j≠0)
    (hc : Function.Injective (fun j => fullCenter (m := m) (b j) (a j)))
    (T : Fin m → ℕ) (e : Fin (m+2) → ℕ)
    (v : Fin (m+2) → ℚ) (hv : ∀ i, 0 < v i)
    (R : ℚ) (he : ∀ i, v i * (e i : ℚ) = R)
    (hTY : ∀ i, v i.succ.succ < (T i : ℚ) * v 0)
    (hTZ : ∀ i, v i.succ.succ < (T i : ℚ) * v (0:Fin (m+1)).succ)
    (j : TwoLogJetIdeals.affineSpace m ⟶ X) [IsOpenImmersion j] [QuasiCompact j]
    (g : parameterCurve f hf ⟶ X) (z : Fin (m+2) → E)
    (hz : ∃ i, Transcendental ℂ (z i))
    (hgeneric : parameterCurveGenericPoint f hf ≫ g =
      Spec.map (CommRingCat.ofHom (MvPolynomial.aeval z).toRingHom) ≫ j)
    (p : NormalizedPlace ℂ E)
    [Algebra.IsIntegral ℂ (IsLocalRing.ResidueField (PlaceValuationRing.ring p))]
    (k : Fin K) (hcenter : CurveCenters.Centered z (fullCenter (m := m) (b k) (a k)) p) :
    ((Module.length (PlaceValuationRing.ring p)
      ((PlaceValuationRing.ring p) ⧸
        localIdeal (TwoLogJetIdeals.compactIdeal r b a T e j)
          (centerMorphism f hf p ≫ g))).toNat : ℚ) =
      R * PlaceContact.contact p z r (b k) (a k) (hb k) (ha k) hcenter
        (CurveCenters.Centered.exists_nonzero_difference z (fullCenter (m := m) (b k) (a k)) hz) v := by
  rw [centerMorphism_eq_centeredLift f hf j g z hgeneric p (b k) (a k) hcenter,
    localIdeal_compactIdeal]
  exact TwoLogJetColength.mapped_polynomialIdeal_colength_eq_contact
    p r b hb a ha hc v hv T hTY hTZ R e he z hz k hcenter

theorem compactIdeal_degree_eq_neg_contact_sum [X.IsSeparated]
    {m K : ℕ} (r : Fin m → ℂ) (b : Fin K → ℂ) (hb : ∀ j, b j ≠ 0)
    (a : Fin K → ℂ) (ha : ∀ j,a j≠0)
    (hc : Function.Injective (fun j => fullCenter (m := m) (b j) (a j)))
    (T : Fin m → ℕ) (e : Fin (m+2) → ℕ) (hepos : ∀ i, 0 < e i)
    (v : Fin (m+2) → ℚ) (hv : ∀ i, 0 < v i)
    (R : ℚ) (he : ∀ i, v i * (e i : ℚ) = R)
    (hTY : ∀ i, v i.succ.succ < (T i : ℚ) * v 0)
    (hTZ : ∀ i, v i.succ.succ < (T i : ℚ) * v (0:Fin (m+1)).succ)
    (j : TwoLogJetIdeals.affineSpace m ⟶ X) [IsOpenImmersion j] [QuasiCompact j]
    (pX : X ⟶ Spec (CommRingCat.of ℂ)) [IsSeparated pX]
    (hj : j ≫ pX = TwoLogJetIdeals.structureMap m)
    (π : Y ⟶ X) (J : LineBundle Y) (ι : J.sheaf ⟶ O Y)
    (hJ : PresentsPullbackIdeal (TwoLogJetIdeals.compactIdeal r b a T e j) π J ι)
    (g : parameterCurve f hf ⟶ Y) (z : Fin (m+2) → E)
    (hz : ∃ i, Transcendental ℂ (z i))
    (hgeneric : parameterCurveGenericPoint f hf ≫ g ≫ π =
      Spec.map (CommRingCat.ofHom (MvPolynomial.aeval z).toRingHom) ≫ j)
    (hres : ∀ p : NormalizedPlace ℂ E,
      Algebra.IsIntegral ℂ (IsLocalRing.ResidueField (PlaceValuationRing.ring p)))
    (hfinite : ∀ t : E, Transcendental ℂ t →
      FiniteDimensional (IntermediateField.adjoin ℂ {t}) E) :
    ((eulerCharacteristic (parameterCurveStructureMap f hf) 1 (J.pullback g).sheaf -
      eulerCharacteristic (parameterCurveStructureMap f hf) 1
        (structureSheaf (parameterCurve f hf)) : ℤ) : ℚ) =
      -R * ∑ p ∈ places hfinite z b a hz,
        contact hres hfinite z r b hb a ha hz v p := by
  classical
  let I := TwoLogJetIdeals.compactIdeal r b a T e j
  have hg : I.comap (g ≫ π) ≠ ⊥ :=
    compactIdeal_comap_ne_bot_of_generic f hf r b hb a ha T e hepos j (g ≫ π) z hz hgeneric
  let D := idealDivisor f hf I π J ι hJ g hg
  let P := places hfinite z b a hz
  have hzero (p : NormalizedPlace ℂ E) (hp : p ∉ P) : D p = 0 := by
    have havoid : (centerMorphism f hf p ≫ g ≫ π)
        (IsLocalRing.closedPoint (PlaceValuationRing.ring p)) ∉ I.support := by
      intro hmem
      change _ ∈ ((TwoLogJetIdeals.compactIdeal r b a T e j).support : Set X) at hmem
      rw [TwoLogJetIdeals.support_compactIdeal r b hb a ha T e hepos j pX hj] at hmem
      obtain ⟨k, hk⟩ := Set.mem_iUnion.mp hmem
      obtain ⟨pt, hpt⟩ := hk
      have hap : TwoLogJetIdeals.point (m := m) (b k) (a k) pt = TwoLogJetIdeals.centerPoint (m := m) (b k) (a k) := by
        have h := Set.mem_range_self (f := TwoLogJetIdeals.point (m := m) (b k) (a k)) pt
        rw [TwoLogJetIdeals.range_point] at h
        exact h
      have hclosed : (centerMorphism f hf p ≫ g ≫ π)
          (IsLocalRing.closedPoint (PlaceValuationRing.ring p)) =
          j (TwoLogJetIdeals.centerPoint (m := m) (b k) (a k)) := by
        exact hpt.symm.trans (congrArg j hap)
      have hfield : Spec.map (CommRingCat.ofHom
          (algebraMap (PlaceValuationRing.ring p) E)) ≫
          (centerMorphism f hf p ≫ g ≫ π) =
          Spec.map (CommRingCat.ofHom (MvPolynomial.aeval z).toRingHom) ≫ j := by
        rw [← Category.assoc, centerMorphism_generic]
        exact hgeneric
      apply hp
      exact (mem_places hfinite z b a hz p).mpr
        ⟨k, TwoLogJetIdeals.centered_of_closedPoint_eq p z (b k) (a k) j _ hfield hclosed⟩
    change idealDivisor f hf I π J ι hJ g hg p = 0
    rw [idealDivisor_apply, localIdeal_eq_top_of_not_mem I _ havoid]
    simp
  have hsupport : D.support ⊆ P := by
    intro p hp
    by_contra h
    exact (Finsupp.mem_support_iff.mp hp) (hzero p h)
  have hvalue (p : NormalizedPlace ℂ E) (hp : p ∈ P) :
      (D p : ℚ) = R * contact hres hfinite z r b hb a ha hz v p := by
    let := hres p
    have hp' : p ∈ places hfinite z b a hz := hp
    let k := center hfinite z b a hz p hp
    have hcenter := centered hfinite z b a hz p hp
    have h := localIdeal_length_eq_contact f hf r b hb a ha hc T e v hv R he hTY hTZ j (g ≫ π)
      z hz hgeneric p k hcenter
    change (idealDivisor f hf I π J ι hJ g hg p : ℚ) = _
    rw [idealDivisor_apply]
    simpa only [contact, dite_eq_left hp', I, k] using h
  have hsum : D.sum (fun _ n => (n : ℚ)) =
      R * ∑ p ∈ P, contact hres hfinite z r b hb a ha hz v p := by
    rw [D.sum_of_support_subset hsupport (fun _ n => (n : ℚ)) (by simp)]
    rw [Finset.mul_sum]
    exact Finset.sum_congr rfl (fun p hp => hvalue p hp)
  have hd := degree_eq_neg_idealDivisor_sum f hf I π J ι hJ g hg
  have hdq : ((eulerCharacteristic (parameterCurveStructureMap f hf) 1 (J.pullback g).sheaf -
      eulerCharacteristic (parameterCurveStructureMap f hf) 1
        (structureSheaf (parameterCurve f hf)) : ℤ) : ℚ) =
      -D.sum (fun _ n => (n : ℚ)) := by
    simpa only [Int.cast_neg, Finsupp.sum, Int.cast_sum, Int.cast_natCast] using
      congrArg (fun a : ℤ => (a : ℚ)) hd
  rw [hsum] at hdq
  simpa only [neg_mul, P] using hdq

end Curve
end ExceptionalDegree
end
end QuadraticPi.TwoLogGeometry


==> anc/lean/QuadraticPi/TwoLogFiniteCollision.lean <==
import OAI.NumberTheory.PiExponent.Analysis.FiniteDeterminantCollision
import QuadraticPi.TwoLogCollisionGeometricSum

/-! Finite bivariate Taylor determinant expansion. Taylor labels are pairs
of natural numbers and collisions are repeated triples (grade,k,l).
The finite cutoff is arbitrary; neither rectangular nor triangular shape
is assumed. No one-variable quadratic occupancy bound is used. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogFiniteCollision
open scoped BigOperators
open OAI.PiExponent.FiniteDeterminantCollision

def collisionFreeAssignments {ι κ : Type*} [Fintype ι] [DecidableEq ι]
    (group : ι → κ) (J : Finset (ℕ × ℕ)) : Finset (ι → ↥J) := by
  classical
  exact Finset.univ.filter
    (fun f => Function.Injective (fun i => (group i, (f i).val)))

theorem coefficient_det_eq_zero_of_collision
    {ι κ : Type*} [Fintype ι] [DecidableEq ι]
    (C : κ → (ℕ × ℕ) → ι → ℂ) (group : ι → κ) (pair : ι → ℕ × ℕ)
    {i j : ι} (hij : i ≠ j) (hg : group i = group j) (hp : pair i = pair j) :
    Matrix.det (fun r c => C (group r) (pair r) c) = 0 := by
  apply Matrix.det_zero_of_row_eq hij
  simp only [hg, hp]

theorem coefficient_det_eq_zero_of_not_injective
    {ι κ : Type*} [Fintype ι] [DecidableEq ι]
    (C : κ → (ℕ × ℕ) → ι → ℂ) (group : ι → κ) (pair : ι → ℕ × ℕ)
    (hbad : ¬ Function.Injective (fun i => (group i, pair i))) :
    Matrix.det (fun r c => C (group r) (pair r) c) = 0 := by
  obtain ⟨i, j, hij, hne⟩ := Function.not_injective_iff.mp hbad
  exact coefficient_det_eq_zero_of_collision C group pair hne
    (congrArg Prod.fst hij) (congrArg Prod.snd hij)

/-- Multilinearity gives an exact finite expansion. Every summand with a
repeated (grade,k,l) has an identical coefficient row and vanishes. -/
theorem det_finite_row_sum_injective
    {ι κ : Type*} [Fintype ι] [DecidableEq ι]
    (group : ι → κ) (B : ι → (ℕ × ℕ) → ℂ) (C : κ → (ℕ × ℕ) → ι → ℂ)
    (J : Finset (ℕ × ℕ)) :
    Matrix.det (fun i j => ∑ p : ↥J, B i p.val * C (group i) p.val j) =
      ∑ f ∈ collisionFreeAssignments group J,
        (∏ i, B i (f i).val) * Matrix.det (fun i j => C (group i) (f i).val j) := by
  classical
  rw [det_finite_row_sum group (fun i (p : ↥J) => B i p.val)
    (fun a (p : ↥J) j => C a p.val j)]
  symm
  apply Finset.sum_subset (Finset.filter_subset _ _)
  intro f _ hf
  have hbad : ¬ Function.Injective (fun i => (group i, (f i).val)) := by
    simpa only [collisionFreeAssignments, Finset.mem_filter, Finset.mem_univ,
      true_and] using hf
  rw [coefficient_det_eq_zero_of_not_injective C group (fun i => (f i).val) hbad,
    mul_zero]

/-- The determinant estimate retains the exact collision-free geometric
sum. Its bivariate occupancy bound is supplied separately. -/
theorem finite_collision_sum_bound
    {ι κ : Type*} [Fintype ι] [DecidableEq ι]
    (group : ι → κ) (B : ι → (ℕ × ℕ) → ℂ) (C : κ → (ℕ × ℕ) → ι → ℂ)
    (D s : ℝ) (L : ι → ℝ) (hD : 0 ≤ D) (hL : ∀ i, 0 ≤ L i)
    (hC : ∀ a p j, ‖C a p j‖ ≤ D)
    (hB : ∀ i p, ‖B i p‖ ≤ L i * (s * s) ^ (p.1 + p.2))
    (J : Finset (ℕ × ℕ)) :
    ‖Matrix.det (fun i j => ∑ p : ↥J, B i p.val * C (group i) p.val j)‖ ≤
      ((Fintype.card ι).factorial * D ^ Fintype.card ι * (∏ i, L i)) *
        ∑ f ∈ collisionFreeAssignments group J,
          (s * s) ^ (∑ i, ((f i).val.1 + (f i).val.2)) := by
  classical
  let Q := (Fintype.card ι).factorial * D ^ Fintype.card ι * (∏ i, L i)
  have hterm (f : ι → ↥J) :
      ‖(∏ i, B i (f i).val) * Matrix.det (fun i j => C (group i) (f i).val j)‖ ≤
        Q * (s * s) ^ (∑ i, ((f i).val.1 + (f i).val.2)) := by
    have hbp : (∏ i, ‖B i (f i).val‖) ≤
        ∏ i, L i * (s * s) ^ ((f i).val.1 + (f i).val.2) :=
      Finset.prod_le_prod₀ (fun i _ => norm_nonneg _) (fun i _ => hB i (f i).val)
    have hcp := norm_det_le_factorial_mul_pow
      (fun i j => C (group i) (f i).val j) hD (fun i j => hC _ _ _)
    rw [norm_mul, norm_prod]
    calc
      _ ≤ (∏ i, L i * (s * s) ^ ((f i).val.1 + (f i).val.2)) *
          ((Fintype.card ι).factorial * D ^ Fintype.card ι) :=
        mul_le_mul hbp hcp (norm_nonneg _) (Finset.prod_nonneg fun i _ =>
          mul_nonneg (hL i) (pow_nonneg (mul_self_nonneg s) _))
      _ = _ := by
        rw [Finset.prod_mul_distrib, Finset.prod_pow_eq_pow_sum]
        dsimp [Q]
        ring
  rw [det_finite_row_sum_injective group B C J]
  calc
    _ ≤ ∑ f ∈ collisionFreeAssignments group J,
        ‖(∏ i, B i (f i).val) * Matrix.det (fun i j => C (group i) (f i).val j)‖ :=
      norm_sum_le _ _
    _ ≤ ∑ f ∈ collisionFreeAssignments group J,
        Q * (s * s) ^ (∑ i, ((f i).val.1 + (f i).val.2)) :=
      Finset.sum_le_sum (fun f _ => hterm f)
    _ = _ := by rw [Finset.mul_sum]

theorem finite_collision_bound_of_geometric_bound
    {ι κ : Type*} [Fintype ι] [DecidableEq ι]
    (group : ι → κ) (B : ι → (ℕ × ℕ) → ℂ) (C : κ → (ℕ × ℕ) → ι → ℂ)
    (D s : ℝ) (L : ι → ℝ) (hD : 0 ≤ D) (hL : ∀ i, 0 ≤ L i)
    (hC : ∀ a p j, ‖C a p j‖ ≤ D)
    (hB : ∀ i p, ‖B i p‖ ≤ L i * (s * s) ^ (p.1 + p.2))
    (J : Finset (ℕ × ℕ)) (G : ℝ)
    (hG : (∑ f ∈ collisionFreeAssignments group J,
      (s * s) ^ (∑ i, ((f i).val.1 + (f i).val.2))) ≤ G) :
    ‖Matrix.det (fun i j => ∑ p : ↥J, B i p.val * C (group i) p.val j)‖ ≤
      ((Fintype.card ι).factorial * D ^ Fintype.card ι * (∏ i, L i)) * G := by
  apply (finite_collision_sum_bound group B C D s L hD hL hC hB J).trans
  exact mul_le_mul_of_nonneg_left hG
    (mul_nonneg (mul_nonneg (Nat.cast_nonneg _) (pow_nonneg hD _))
      (Finset.prod_nonneg fun i _ => hL i))

/-- The bivariate saving depends on the three-halves powers of the grade
multiplicities. The geometric remainder has two factors per row. -/
theorem finite_collision_bound
    {ι κ : Type*} [Fintype ι] [DecidableEq ι] [Fintype κ] [DecidableEq κ]
    (group : ι → κ) (B : ι → (ℕ × ℕ) → ℂ) (C : κ → (ℕ × ℕ) → ι → ℂ)
    (D s : ℝ) (L : ι → ℝ) (hD : 0 ≤ D) (hs0 : 0 < s) (hs1 : s < 1)
    (hL : ∀ i, 0 ≤ L i)
    (hC : ∀ a p j, ‖C a p j‖ ≤ D)
    (hB : ∀ i p, ‖B i p‖ ≤ L i * (s * s) ^ (p.1 + p.2))
    (J : Finset (ℕ × ℕ)) :
    ‖Matrix.det (fun i j => ∑ p : ↥J, B i p.val * C (group i) p.val j)‖ ≤
      ((Fintype.card ι).factorial * D ^ Fintype.card ι * (∏ i, L i)) *
        s ^ TwoLogCollision.degreeBudget group *
          ((1 - s)⁻¹) ^ (2 * Fintype.card ι) := by
  classical
  have hg := TwoLogCollision.collision_geometric_sum_le group hs0 hs1 J
  have hgood : collisionFreeAssignments group J =
      (Finset.univ : Finset (ι → ↥J)).filter
        (fun f => Function.Injective (fun i => (group i, (f i).val))) := by
    ext f
    simp only [collisionFreeAssignments, Finset.mem_filter, Finset.mem_univ, true_and]
  have hh := finite_collision_bound_of_geometric_bound group B C D s L hD hL hC hB J
    (s ^ TwoLogCollision.degreeBudget group * ((1 - s)⁻¹) ^ (2 * Fintype.card ι))
    (by rw [hgood]; exact hg)
  simpa only [mul_assoc] using hh

end QuadraticPi.TwoLogFiniteCollision


==> anc/lean/QuadraticPi/TwoLogFiniteParameters.lean <==
import QuadraticPi.TwoLogDimension
import QuadraticPi.TwoLogSigmaBounds

/-! Finite simultaneous choices of all two-torus geometric margins, an
arbitrarily small fixed numerical error, and an arbitrarily large collision
rate. Successive approximation weights can be chosen afterwards. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogParameters
open Filter Topology

theorem exists_baseData {nu : ℝ} (P : Parameters nu)
    (a b growth epsilon target : ℝ) (hgrowth : 0 ≤ growth) (hepsilon : 0 < epsilon) :
    ∃ D : TwoLogInterpolation.BaseData, D.theta = P.theta ∧
      (a*(D.m:ℝ)+b)/(D.v:ℝ)+growth*(D.K:ℝ)/(D.w0:ℝ) < epsilon ∧
      target < P.eta^(3/2:ℝ)*Real.sqrt ((D.K:ℝ)*(P.theta:ℝ)^D.m /
        (((D.m:ℝ)+1)*((D.m:ℝ)+2)*(D.v:ℝ)^2*(P.A:ℝ)^D.m)) := by
  have hnat : Tendsto (fun n : ℕ => 2*n) atTop atTop := by
    apply tendsto_atTop.mpr
    intro k
    exact eventually_atTop.mpr ⟨k, fun n hn => by omega⟩
  have herr := (tendsto_dimension_error P a b growth).eventually (gt_mem_nhds hepsilon)
  have hcollision := (tendsto_collision_minorant P).eventually (eventually_gt_atTop target)
  have hC2 : 1 < (P.C:ℝ)^2 := by have := P.one_lt_C; nlinarith
  have hfloor := (tendsto_pow_atTop_atTop_of_one_lt hC2).eventually
    (eventually_ge_atTop (2:ℝ))
  have hfibre := (tendsto_dimension_fibre P).eventually (gt_mem_nhds (by norm_num : (0:ℝ)<1/2))
  have htheta := hnat.eventually (TwoLogSigmaBounds.eventually_theta_margin P.theta P.theta_lt_one)
  have htorus := (tendsto_torus_error P).eventually (gt_mem_nhds (by norm_num : (0:ℝ)<1))
  have ht2 : (P.theta:ℝ)^2 < 1 := by
    have := P.theta_pos; have := P.theta_lt_one; nlinarith
  have hlower : Tendsto (fun n : ℕ => ((P.theta:ℝ)^2)^n/(P.theta:ℝ)) atTop (𝓝 0) := by
    simpa using (tendsto_pow_atTop_nhds_zero_of_lt_one (sq_nonneg (P.theta:ℝ)) ht2).div_const (P.theta:ℝ)
  have hlow := hlower.eventually (gt_mem_nhds (by norm_num : (0:ℝ)<1/2))
  have hevent : ∀ᶠ n : ℕ in atTop,
      1 ≤ n ∧
      (a*(2*(n:ℝ))+b)/(dimensionV P n:ℝ)+growth*((P.C:ℝ)^2*P.B)^n < epsilon ∧
      target < P.eta^(3/2:ℝ)*((P.B:ℝ)/P.A)^n/(4*(2*(n:ℝ)+3)) ∧
      2 ≤ (P.C:ℝ)^(2*n) ∧
      ((P.theta:ℝ)/P.C)^n/(2*P.theta) < 1/2 ∧
      (1+(TwoLogSigmaBounds.sigma (2*n):ℝ))*(P.theta:ℝ)<1 ∧
      800*(2*(n:ℝ)+3)^2*((P.C:ℝ)*P.theta)^n<1 ∧
      (P.theta:ℝ)^(2*n-1)<1/2 := by
    filter_upwards [eventually_ge_atTop 1,herr,hcollision,hfloor,hfibre,htheta,htorus,hlow]
      with n hn he hc hf hv ht htor hl
    refine ⟨hn,he,hc,?_,hv,ht,htor,?_⟩
    · simpa only [pow_mul] using hf
    · rw [pow_sub₀ (P.theta:ℝ) P.theta_pos.ne' (by omega),pow_one,pow_mul]
      exact hl
  obtain ⟨n,hn,he,hc,hf,hv,ht,htor,hl⟩ := hevent.exists
  let m : ℕ := 2*n
  let sigma : ℚ := TwoLogSigmaBounds.sigma m
  have hm : 2 ≤ m := by dsimp [m]; omega
  have hs : 0 < (sigma:ℝ) := by exact_mod_cast TwoLogSigmaBounds.sigma_pos m
  have hv0 := dimensionV_pos P n
  have hw0 := dimensionW_pos P n
  have htpos := P.theta_pos
  have hK : 1 ≤ dimensionK P n := dimensionK_pos P n
  have hinfl : (1+3*(sigma:ℝ))^(m+2)<2 := TwoLogSigmaBounds.inflation_lt_two_real m
  have hinfl1 : (1+3*(sigma:ℝ))^(m+1)<2 := by
    exact_mod_cast TwoLogSigmaBounds.inflation_le_two_of_le m (m+1) (by omega)
  have hinfl2 : (1+3*(sigma:ℝ))^(m-1)<2 := by
    exact_mod_cast TwoLogSigmaBounds.inflation_le_two_of_le m (m-1) (by omega)
  have hvolume : (1+3*(sigma:ℝ))^(m+2)*(dimensionK P n:ℝ)*
      ((dimensionW P n:ℝ)/(dimensionV P n:ℝ))^2*(P.theta:ℝ)^m < 1 := by
    have hv := dimension_volume_le P n
    calc
      _ = (1+3*(sigma:ℝ))^(m+2)*((dimensionK P n:ℝ)*
          ((dimensionW P n:ℝ)/(dimensionV P n:ℝ))^2*(P.theta:ℝ)^m) := by ring
      _ ≤ 2*(1/4:ℝ) := mul_le_mul hinfl.le hv (by positivity) (by norm_num)
      _ < 1 := by norm_num
  have hfibre0 : ((dimensionW P n:ℝ)/(dimensionV P n:ℝ))*(P.theta:ℝ)^(m-1)<1/2 := by
    rw [dimension_fibre_identity P n hn]
    exact hv
  have hfibreVolume : (1+3*(sigma:ℝ))^(m+1)*
      ((dimensionW P n:ℝ)/(dimensionV P n:ℝ))*(P.theta:ℝ)^(m-1)<1 := by
    calc
      _ = (1+3*(sigma:ℝ))^(m+1)*
          (((dimensionW P n:ℝ)/(dimensionV P n:ℝ))*(P.theta:ℝ)^(m-1)) := by ring
      _ ≤ 2*(((dimensionW P n:ℝ)/(dimensionV P n:ℝ))*(P.theta:ℝ)^(m-1)) := by
        gcongr
      _ < 1 := by linarith
  have hlowerVolume : (1+3*(sigma:ℝ))^(m-1)*(P.theta:ℝ)^(m-1)<1 := by
    calc
      _ ≤ 2*(P.theta:ℝ)^(m-1) := mul_le_mul_of_nonneg_right hinfl2.le (by positivity)
      _ < 1 := by change 2*(P.theta:ℝ)^(2*n-1)<1; linarith
  have htorusMargin : 4*((m:ℝ)+3)/(sigma:ℝ)<(dimensionW P n:ℝ)/(dimensionV P n:ℝ) := by
    rw [TwoLogSigmaBounds.torus_margin_identity,dimension_ratio]
    apply (lt_div_iff₀ (mul_pos (by norm_num) (pow_pos (mul_pos P.C_pos P.theta_pos) n))).2
    dsimp [m] at ⊢
    push_cast
    nlinarith
  let D : TwoLogInterpolation.BaseData := {
    m := m, K := dimensionK P n, m_two := hm, K_pos := hK,
    w0 := dimensionW P n, v := dimensionV P n, theta := P.theta, sigma := sigma,
    w0_pos := by exact_mod_cast hw0,
    v_pos := by exact_mod_cast hv0,
    theta_pos := by exact_mod_cast P.theta_pos,
    theta_lt_one := by exact_mod_cast P.theta_lt_one,
    sigma_pos := by exact_mod_cast hs,
    total_volume := by exact_mod_cast hvolume,
    fibre_volume := by exact_mod_cast hfibreVolume,
    lower_volume := by exact_mod_cast hlowerVolume,
    theta_margin := by exact_mod_cast ht,
    torus_margin := by exact_mod_cast htorusMargin }
  refine ⟨D,rfl,?_,?_⟩
  · change (a*(m:ℝ)+b)/(dimensionV P n:ℝ)+growth*(dimensionK P n:ℝ)/(dimensionW P n:ℝ)<epsilon
    have hle := mul_le_mul_of_nonneg_left (dimension_K_div_W_le P n) hgrowth
    have hmcast : (m:ℝ)=2*(n:ℝ) := by dsimp [m]; norm_cast
    rw [hmcast,mul_div_assoc]
    exact lt_of_le_of_lt (add_le_add (le_refl _) hle) he
  · have h := hc.trans_le (collision_minorant_le P n hf)
    simpa only [D,m,Nat.cast_mul,Nat.cast_ofNat] using h

/-- Leave half the error budget available for the later choice of the
successive approximation weights. All finite-dimensional choices are made
before those weights or their interpolation thresholds are used. -/
theorem exists_budget_data (nu a b growth c : ℝ)
    (hnu : 3 < nu) (hgrowth : 0 ≤ growth) (hc : 0 < c) :
    ∃ P : Parameters nu, ∃ epsilon : ℝ,
      0 < epsilon ∧
      epsilon < nu*((P.A:ℝ)*(1-P.eta)-P.theta)-(1-P.theta) ∧
      epsilon ≤ 1/2 ∧
      ∃ D : TwoLogInterpolation.BaseData, D.theta = P.theta ∧
        (a*(D.m:ℝ)+b)/(D.v:ℝ)+growth*(D.K:ℝ)/(D.w0:ℝ) < epsilon/2 ∧
        2 < c*(P.eta^(3/2:ℝ)*Real.sqrt ((D.K:ℝ)*(P.theta:ℝ)^D.m /
          (((D.m:ℝ)+1)*((D.m:ℝ)+2)*(D.v:ℝ)^2*(P.A:ℝ)^D.m))) := by
  obtain ⟨P⟩ := exists_parameters nu hnu
  let g : ℝ := nu*((P.A:ℝ)*(1-P.eta)-P.theta)-(1-P.theta)
  have hg : 0 < g := P.gap_pos
  let epsilon : ℝ := min (g/2) (1/2)
  have heps : 0 < epsilon := lt_min (by positivity) (by norm_num)
  have hepsg : epsilon < g := (min_le_left _ _).trans_lt (by linarith)
  obtain ⟨D,ht,he,hL⟩ := exists_baseData P a b growth (epsilon/2) (2/c) hgrowth (by positivity)
  refine ⟨P,epsilon,heps,hepsg,min_le_right _ _,D,ht,he,?_⟩
  have h := (div_lt_iff₀ hc).mp hL
  simpa only [mul_comm] using h

end QuadraticPi.TwoLogParameters


==> anc/lean/QuadraticPi/TwoLogFormalBranchEvaluation.lean <==
import QuadraticPi.TwoLogDifferentialFrame
import QuadraticPi.TwoLogMatrixShear
import OAI.NumberTheory.PiExponent.Jets.FormalBranchOrderRational

/-! # Actual formal branch coordinates for the two-logarithm chart -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogInterpolation
open OAI PiExponent MvPowerSeries

/-- The two torus centers and zero affine coordinates. -/
def fullCenter {m : ℕ} (b a : ℂ) : Fin (m+2) → ℂ :=
  Fin.cases b (Fin.cases a (fun _ => 0))

@[simp] theorem fullCenter_Y {m : ℕ} (b a : ℂ) : fullCenter (m := m) b a 0 = b := rfl
@[simp] theorem fullCenter_Z {m : ℕ} (b a : ℂ) :
    fullCenter (m := m) b a (0 : Fin (m+1)).succ = a := rfl
@[simp] theorem fullCenter_affine {m : ℕ} (b a : ℂ) (i : Fin m) :
    fullCenter b a i.succ.succ = 0 := rfl

/-- Actual inverse chart on an arbitrary tuple of one-variable series. -/
def branchCoordinates {m : ℕ} (r : Fin m → ℂ) (b a : ℂ)
    (F : Fin (m+2) → PowerSeries ℂ) : Fin (m+2) → PowerSeries ℂ :=
  Fin.cases (PowerSeries.C b⁻¹ * F 0 - 1)
    (Fin.cases (PowerSeries.C a⁻¹ * F (0 : Fin (m+1)).succ - 1)
      (fun i => F i.succ.succ -
        PowerSeries.subst (PowerSeries.C a⁻¹ * F (0 : Fin (m+1)).succ - 1) (PowerSeries.log ℂ) +
        PowerSeries.C (r i) * PowerSeries.subst (PowerSeries.C b⁻¹ * F 0 - 1) (PowerSeries.log ℂ)))

@[simp] theorem branchCoordinates_Y {m : ℕ} (r : Fin m → ℂ) (b a : ℂ)
    (F : Fin (m+2) → PowerSeries ℂ) :
    branchCoordinates r b a F 0 = PowerSeries.C b⁻¹ * F 0 - 1 := rfl
@[simp] theorem branchCoordinates_Z {m : ℕ} (r : Fin m → ℂ) (b a : ℂ)
    (F : Fin (m+2) → PowerSeries ℂ) :
    branchCoordinates r b a F (0 : Fin (m+1)).succ =
      PowerSeries.C a⁻¹ * F (0 : Fin (m+1)).succ - 1 := rfl
@[simp] theorem branchCoordinates_affine {m : ℕ} (r : Fin m → ℂ) (b a : ℂ)
    (F : Fin (m+2) → PowerSeries ℂ) (i : Fin m) :
    branchCoordinates r b a F i.succ.succ = F i.succ.succ -
      PowerSeries.subst (PowerSeries.C a⁻¹ * F (0 : Fin (m+1)).succ - 1) (PowerSeries.log ℂ) +
      PowerSeries.C (r i) * PowerSeries.subst (PowerSeries.C b⁻¹ * F 0 - 1) (PowerSeries.log ℂ) := rfl

/-- The affine coordinate written using the centered formal logarithm. -/
theorem branchCoordinates_affine_logOf {m : ℕ} (r : Fin m → ℂ) (b a : ℂ)
    (F : Fin (m+2) → PowerSeries ℂ) (i : Fin m) :
    branchCoordinates r b a F i.succ.succ = F i.succ.succ -
      PowerSeries.logOf (PowerSeries.C a⁻¹ * F (0 : Fin (m+1)).succ) +
      PowerSeries.C (r i) * PowerSeries.logOf (PowerSeries.C b⁻¹ * F 0) := rfl

theorem branchCoordinates_centered {m : ℕ} (r : Fin m → ℂ) (b a : ℂ)
    (hb : b ≠ 0) (ha : a ≠ 0) (F : Fin (m+2) → PowerSeries ℂ)
    (hF : ∀ i, PowerSeries.constantCoeff (F i) = fullCenter b a i) :
    ∀ i, PowerSeries.constantCoeff (branchCoordinates r b a F i) = 0 := by
  have hY : PowerSeries.constantCoeff (PowerSeries.C b⁻¹ * F 0 - 1) = 0 := by
    rw [map_sub, map_mul, PowerSeries.constantCoeff_C, hF 0, fullCenter_Y,
      map_one, inv_mul_cancel₀ hb, sub_self]
  have hZ : PowerSeries.constantCoeff
      (PowerSeries.C a⁻¹ * F (0 : Fin (m+1)).succ - 1) = 0 := by
    rw [map_sub, map_mul, PowerSeries.constantCoeff_C, hF, fullCenter_Z,
      map_one, inv_mul_cancel₀ ha, sub_self]
  intro i
  cases i using Fin.cases with
  | zero => exact hY
  | succ i =>
    cases i using Fin.cases with
    | zero => exact hZ
    | succ i =>
      rw [branchCoordinates_affine, map_add, map_sub, map_mul]
      simp only [PowerSeries.constantCoeff_eq] at hY hZ ⊢
      rw [PowerSeries.constantCoeff_subst_eq_zero hZ _ PowerSeries.constantCoeff_log,
        PowerSeries.constantCoeff_subst_eq_zero hY _ PowerSeries.constantCoeff_log,
        mul_zero, add_zero, sub_zero]
      exact hF i.succ.succ

theorem branchCoordinates_hasSubst {m : ℕ} (r : Fin m → ℂ) (b a : ℂ)
    (hb : b ≠ 0) (ha : a ≠ 0) (F : Fin (m+2) → PowerSeries ℂ)
    (hF : ∀ i, PowerSeries.constantCoeff (F i) = fullCenter b a i) :
    HasSubst (branchCoordinates r b a F) :=
  hasSubst_of_constantCoeff_zero (branchCoordinates_centered r b a hb ha F hF)

private theorem eq_constant_of_normalized_zero (b : ℂ) (hb : b ≠ 0)
    (F : PowerSeries ℂ) (hF : PowerSeries.C b⁻¹ * F - 1 = 0) : F = PowerSeries.C b := by
  have h := congrArg (fun f : PowerSeries ℂ => PowerSeries.C b * f) (sub_eq_zero.mp hF)
  simpa only [← mul_assoc, ← map_mul, mul_inv_cancel₀ hb, map_one, one_mul, mul_one] using h

/-- A nonconstant tuple gives at least one nonzero branch coordinate. -/
theorem branchCoordinates_nonzero {m : ℕ} (r : Fin m → ℂ) (b a : ℂ)
    (hb : b ≠ 0) (ha : a ≠ 0) (F : Fin (m+2) → PowerSeries ℂ)
    (hnc : ∃ i, F i ≠ PowerSeries.C (fullCenter b a i)) :
    ∃ i, branchCoordinates r b a F i ≠ 0 := by
  classical
  by_contra h
  push Not at h
  have hY : F 0 = PowerSeries.C b := eq_constant_of_normalized_zero b hb _ (h 0)
  have hZ : F (0 : Fin (m+1)).succ = PowerSeries.C a :=
    eq_constant_of_normalized_zero a ha _ (h (0 : Fin (m+1)).succ)
  obtain ⟨i, hi⟩ := hnc
  apply hi
  cases i using Fin.cases with
  | zero => exact hY
  | succ i =>
    cases i using Fin.cases with
    | zero => exact hZ
    | succ i =>
      have hx := h i.succ.succ
      rw [branchCoordinates_affine, hY, hZ, ← map_mul, ← map_mul,
        inv_mul_cancel₀ hb, inv_mul_cancel₀ ha, map_one, sub_self,
        PowerSeries.subst_zero_of_constantCoeff_zero PowerSeries.constantCoeff_log,
        mul_zero, add_zero, sub_zero] at hx
      simpa only [fullCenter_affine, map_zero] using hx

theorem subst_logY {m : ℕ} (F : Fin (m+2) → PowerSeries ℂ) (hF : HasSubst F) :
    subst F (logY m) = PowerSeries.subst (F 0) (PowerSeries.log ℂ) := by
  rw [TwoLogMatrixShear.logY_eq_toMvPowerSeries, PowerSeries.subst_toMvPowerSeries hF]

theorem subst_logZ {m : ℕ} (F : Fin (m+2) → PowerSeries ℂ) (hF : HasSubst F) :
    subst F (logZ m) = PowerSeries.subst (F (0 : Fin (m+1)).succ) (PowerSeries.log ℂ) := by
  rw [TwoLogMatrixShear.logZ_eq_toMvPowerSeries, PowerSeries.subst_toMvPowerSeries hF]

/-- Substitution of the actual inverse branch chart recovers polynomial evaluation. -/
theorem formalJet_subst_branch {m : ℕ} (r : Fin m → ℂ) (b a : ℂ)
    (hb : b ≠ 0) (ha : a ≠ 0) (F : Fin (m+2) → PowerSeries ℂ)
    (hF : ∀ i, PowerSeries.constantCoeff (F i) = fullCenter b a i)
    (P : Polynomial m) :
    subst (branchCoordinates r b a F) (formalJet r b a P) = MvPolynomial.aeval F P := by
  let hsubst := branchCoordinates_hasSubst r b a hb ha F hF
  have he : (substAlgHom hsubst).comp (formalJet r b a) = MvPolynomial.aeval F := by
    apply MvPolynomial.algHom_ext
    intro i
    cases i using Fin.cases with
    | zero =>
      simp only [AlgHom.comp_apply, formalJet_Y, map_mul, map_add, map_one,
        subst_X hsubst, MvPolynomial.aeval_X, substAlgHom_apply, subst_C, branchCoordinates_Y]
      rw [show (1 : PowerSeries ℂ)+(PowerSeries.C b⁻¹*F 0-1)=PowerSeries.C b⁻¹*F 0 by ring,
        ← mul_assoc]
      change PowerSeries.C b * PowerSeries.C b⁻¹ * F 0 = F 0
      rw [← map_mul, mul_inv_cancel₀ hb, map_one, one_mul]
    | succ i =>
      cases i using Fin.cases with
      | zero =>
        simp only [AlgHom.comp_apply, formalJet_Z, map_mul, map_add, map_one,
          subst_X hsubst, MvPolynomial.aeval_X, substAlgHom_apply, subst_C, branchCoordinates_Z]
        rw [show (1 : PowerSeries ℂ)+(PowerSeries.C a⁻¹*F (0 : Fin (m+1)).succ-1)=
            PowerSeries.C a⁻¹*F (0 : Fin (m+1)).succ by ring,
          ← mul_assoc]
        change PowerSeries.C a * PowerSeries.C a⁻¹ * F (0 : Fin (m+1)).succ = F (0 : Fin (m+1)).succ
        rw [← map_mul, mul_inv_cancel₀ ha, map_one, one_mul]
      | succ i =>
        simp only [AlgHom.comp_apply, formalJet_X, map_sub, map_add, map_mul,
          subst_X hsubst, MvPolynomial.aeval_X, substAlgHom_apply, subst_C,
          subst_logY _ hsubst, subst_logZ _ hsubst, branchCoordinates_affine,
          branchCoordinates_Y, branchCoordinates_Z]
        simp only [PowerSeries.C]
        ring
  simpa only [AlgHom.comp_apply, substAlgHom_apply] using AlgHom.congr_fun he P

/-- Every derivative word has the expected weighted branch-order loss. -/
theorem polynomialFrameWord_branch_order {m : ℕ}
    (r : Fin m → ℂ) (b a : ℂ) (hb : b ≠ 0) (ha : a ≠ 0)
    (F : Fin (m+2) → PowerSeries ℂ)
    (hF : ∀ i, PowerSeries.constantCoeff (F i) = fullCenter b a i)
    (v : Fin (m+2) → ℚ) (hv : ∀ i, 0 ≤ v i) (mu H : ℚ) (hmu : 0 ≤ mu)
    (P : Polynomial m) (hP : formalJet r b a P ∈ JetGeometry.rationalWeightedIdeal v hv H)
    (hcontact : ∀ i (k : ℕ), (branchCoordinates r b a F i).order = (k : ℕ∞) →
      mu * v i ≤ (k : ℚ)) (word : List (Fin (m+2))) :
    (⌈mu*(H-(word.map v).sum)⌉₊ : ℕ∞) ≤
      PowerSeries.order (MvPolynomial.aeval F (polynomialFrameWord r word P)) := by
  have h := FormalBranchOrder.rational_powerSeries_order_subst_of_mem_weightedIdeal
    v hv mu (H-(word.map v).sum) hmu
    (formalJet r b a (polynomialFrameWord r word P)) (branchCoordinates r b a F)
    (branchCoordinates_hasSubst r b a hb ha F hF)
    (formalJet_polynomialFrameWord_vanishing r b a v hv H P hP word) hcontact
  rwa [formalJet_subst_branch r b a hb ha F hF] at h

theorem polynomialFrameWord_branch_order_toNat {m : ℕ}
    (r : Fin m → ℂ) (b a : ℂ) (hb : b ≠ 0) (ha : a ≠ 0)
    (F : Fin (m+2) → PowerSeries ℂ)
    (hF : ∀ i, PowerSeries.constantCoeff (F i) = fullCenter b a i)
    (v : Fin (m+2) → ℚ) (hv : ∀ i, 0 ≤ v i) (mu H : ℚ) (hmu : 0 ≤ mu)
    (P : Polynomial m) (hP : formalJet r b a P ∈ JetGeometry.rationalWeightedIdeal v hv H)
    (hcontact : ∀ i (k : ℕ), (branchCoordinates r b a F i).order = (k : ℕ∞) →
      mu * v i ≤ (k : ℚ)) (word : List (Fin (m+2)))
    (hne : MvPolynomial.aeval F (polynomialFrameWord r word P) ≠ 0) :
    mu*(H-(word.map v).sum) ≤
      ((PowerSeries.order (MvPolynomial.aeval F (polynomialFrameWord r word P))).toNat : ℚ) := by
  have h := polynomialFrameWord_branch_order r b a hb ha F hF v hv mu H hmu P hP hcontact word
  have hn := PowerSeries.order_eq_top.not.mpr hne
  have hh := ENat.toNat_le_toNat h hn
  exact Nat.ceil_le.mp (by simpa using hh)

end QuadraticPi.TwoLogInterpolation


==> anc/lean/QuadraticPi/TwoLogFormalCharacter.lean <==
import Mathlib.RingTheory.PowerSeries.Log
import Mathlib.Analysis.Complex.Basic

/-!
# Formal logarithms on a centered torus character fibre

The identities are proved by the formal chain rule, the logarithmic
derivative, and uniqueness from derivative and constant term. They apply
to arbitrary centered complex power series, including DVR expansions.
-/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogFormalCharacter
open PowerSeries

/-- A series with constant term one is nonzero. -/
theorem ne_zero_of_constantCoeff_one (Y : PowerSeries ℂ)
    (hY : constantCoeff Y = 1) : Y ≠ 0 := by
  intro h
  rw [h, map_zero] at hY
  exact zero_ne_one hY

/-- The genuine substituted formal logarithm has logarithmic derivative. -/
theorem derivative_logOf_mul (Y : PowerSeries ℂ) (hY : constantCoeff Y = 1) :
    derivative (logOf Y) * Y = derivative Y := by
  have hsub : HasSubst (Y-1) := HasSubst.of_constantCoeff_zero' (by simp [hY])
  have hi := congrArg (substAlgHom (R := ℂ) hsub)
    (derivative_log_mul_one_add_X (A := ℂ))
  rw [map_mul, map_add, map_one, substAlgHom_X,
    show (1 : PowerSeries ℂ)+(Y-1)=Y by ring] at hi
  have hi' : (derivative (log ℂ)).subst (Y-1) * Y = 1 := by
    simpa only [coe_substAlgHom] using hi
  rw [logOf_eq, derivative_subst hsub, map_sub, derivative_one, sub_zero]
  calc
    _ = ((derivative (log ℂ)).subst (Y-1) * Y) * derivative Y := by ring
    _ = _ := by rw [hi', one_mul]

/-- Additivity of the formal logarithm is derived, not assumed. -/
theorem logOf_mul (Y Z : PowerSeries ℂ)
    (hY : constantCoeff Y = 1) (hZ : constantCoeff Z = 1) :
    logOf (Y*Z) = logOf Y + logOf Z := by
  have hYZ : constantCoeff (Y*Z) = 1 := by rw [map_mul, hY, hZ, one_mul]
  apply derivative.ext
  · apply mul_right_cancel₀
      (mul_ne_zero (ne_zero_of_constantCoeff_one Y hY) (ne_zero_of_constantCoeff_one Z hZ))
    rw [derivative_logOf_mul (Y*Z) hYZ, map_add, Derivation.leibniz, smul_eq_mul, smul_eq_mul]
    have hdY := derivative_logOf_mul Y hY
    have hdZ := derivative_logOf_mul Z hZ
    rw [← hdY, ← hdZ]
    ring
  · rw [constantCoeff_logOf hYZ, map_add, constantCoeff_logOf hY, constantCoeff_logOf hZ, add_zero]

@[simp] theorem logOf_one : logOf (1 : PowerSeries ℂ) = 0 := by
  apply derivative.ext
  · simpa only [mul_one, derivative_one, map_zero] using derivative_logOf_mul 1 (by simp)
  · rw [constantCoeff_logOf (by simp), map_zero]

/-- Natural powers multiply the formal logarithm by their exponent. -/
theorem logOf_pow (Y : PowerSeries ℂ) (hY : constantCoeff Y = 1) (n : ℕ) :
    logOf (Y^n) = (n : ℂ) • logOf Y := by
  induction n with
  | zero => simp
  | succ n ih =>
    rw [pow_succ, logOf_mul (Y^n) Y (by simp [hY]) hY, ih]
    simp only [Nat.cast_add, Nat.cast_one, add_smul, one_smul]

/-- The positive-character equation yields the centered logarithm identity. -/
theorem logOf_eq_smul_of_pow_eq (Y Z : PowerSeries ℂ)
    (hY : constantCoeff Y = 1) (hZ : constantCoeff Z = 1)
    (n q : ℕ) (hq : 0 < q) (hchar : Z^q = Y^n) :
    logOf Z = ((n : ℂ)/(q : ℂ)) • logOf Y := by
  have he := congrArg logOf hchar
  rw [logOf_pow Z hZ q, logOf_pow Y hY n] at he
  have hqC : (q : ℂ) ≠ 0 := by exact_mod_cast (Nat.ne_zero_of_lt hq)
  have h := congrArg (fun F : PowerSeries ℂ => (q : ℂ)⁻¹ • F) he
  simpa only [smul_smul, inv_mul_cancel₀ hqC, one_smul, div_eq_mul_inv, mul_comm] using h

/-- The negative-character equation yields the negative logarithm multiple. -/
theorem logOf_eq_neg_smul_of_pow_mul_eq_one (Y Z : PowerSeries ℂ)
    (hY : constantCoeff Y = 1) (hZ : constantCoeff Z = 1)
    (n q : ℕ) (hq : 0 < q) (hchar : Z^q * Y^n = 1) :
    logOf Z = -((n : ℂ)/(q : ℂ)) • logOf Y := by
  have he := congrArg logOf hchar
  rw [logOf_mul (Z^q) (Y^n) (by simp [hZ]) (by simp [hY]),
    logOf_pow Z hZ q, logOf_pow Y hY n, logOf_one] at he
  have he' : (q : ℂ) • logOf Z = -(n : ℂ) • logOf Y := by
    rw [neg_smul]
    exact eq_neg_of_add_eq_zero_left he
  have hqC : (q : ℂ) ≠ 0 := by exact_mod_cast (Nat.ne_zero_of_lt hq)
  have h := congrArg (fun F : PowerSeries ℂ => (q : ℂ)⁻¹ • F) he'
  simpa only [smul_smul, inv_mul_cancel₀ hqC, one_smul, div_eq_mul_inv, mul_neg, mul_comm] using h

/-- Literal substitution form for a nonnegative exponent. -/
theorem subst_log_eq_smul_of_pow_eq (Y Z : PowerSeries ℂ)
    (hY : constantCoeff Y = 1) (hZ : constantCoeff Z = 1)
    (n q : ℕ) (hq : 0 < q) (hchar : Z^q = Y^n) :
    (log ℂ).subst (Z-1) = ((n : ℂ)/(q : ℂ)) • (log ℂ).subst (Y-1) :=
  logOf_eq_smul_of_pow_eq Y Z hY hZ n q hq hchar

/-- Literal substitution form for a nonpositive exponent. -/
theorem subst_log_eq_neg_smul_of_pow_mul_eq_one (Y Z : PowerSeries ℂ)
    (hY : constantCoeff Y = 1) (hZ : constantCoeff Z = 1)
    (n q : ℕ) (hq : 0 < q) (hchar : Z^q * Y^n = 1) :
    (log ℂ).subst (Z-1) = -((n : ℂ)/(q : ℂ)) • (log ℂ).subst (Y-1) :=
  logOf_eq_neg_smul_of_pow_mul_eq_one Y Z hY hZ n q hq hchar


/-- A single signed character statement for centered units. The cleared
positive and negative polynomial forms above remain available for mapping
through a DVR expansion without a field-map extension. -/
theorem logOf_units_character (Y Z : (PowerSeries ℂ)ˣ)
    (hY : constantCoeff (Y : PowerSeries ℂ) = 1)
    (hZ : constantCoeff (Z : PowerSeries ℂ) = 1)
    (p : ℤ) (q : ℕ) (hq : 0 < q) (hchar : Z^q / Y^p = 1) :
    logOf (Z : PowerSeries ℂ) = ((p : ℂ)/(q : ℂ)) • logOf (Y : PowerSeries ℂ) := by
  cases p with
  | ofNat n =>
    have hu : Z^q = Y^n := by simpa only [Int.ofNat_eq_natCast, zpow_natCast] using (div_eq_one.mp hchar)
    have hval : (Z : PowerSeries ℂ)^q = (Y : PowerSeries ℂ)^n := by
      simpa only [Units.val_pow_eq_pow_val] using congrArg Units.val hu
    simpa only [Int.ofNat_eq_natCast, Int.cast_natCast] using logOf_eq_smul_of_pow_eq _ _ hY hZ n q hq hval
  | negSucc n =>
    have hu : Z^q * Y^(n+1) = 1 := by
      simpa only [zpow_negSucc, div_inv_eq_mul] using hchar
    have hval : (Z : PowerSeries ℂ)^q * (Y : PowerSeries ℂ)^(n+1) = 1 := by
      simpa only [Units.val_mul, Units.val_pow_eq_pow_val, Units.val_one] using congrArg Units.val hu
    simpa only [Int.cast_negSucc, Nat.cast_add, Nat.cast_one, neg_div] using
      logOf_eq_neg_smul_of_pow_mul_eq_one _ _ hY hZ (n+1) q hq hval

end QuadraticPi.TwoLogFormalCharacter


==> anc/lean/QuadraticPi/TwoLogFrameDegree.lean <==
import QuadraticPi.TwoLogDifferentialFrame
import Mathlib.RingTheory.Derivation.Lie

/-!
# The commuting two-Euler polynomial frame preserves weighted degree

Both multiplicative directions are Euler derivatives plus constant affine
drifts. Arbitrary nonnegative source weights are preserved, including after
every finite derivative word. No interpolation statement is assumed.
-/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogInterpolation
open OAI PiExponentApprox
open scoped BigOperators

private theorem affine_ne_one {m : ℕ} (i : Fin m) :
    i.succ.succ ≠ (1 : Fin (m+2)) := by
  change i.succ.succ ≠ (0 : Fin (m+1)).succ
  exact fun h => Fin.succ_ne_zero i (Fin.succ_inj.mp h)

private theorem one_eq_succ_zero (m : ℕ) :
    (1 : Fin (m+2)) = (0 : Fin (m+1)).succ := by
  apply Fin.ext
  simp

theorem polynomialY_eq {m : ℕ} (r : Fin m → ℂ) :
    polynomialY r =
      (MvPolynomial.X (0 : Fin (m+2)) : Polynomial m) • MvPolynomial.pderiv 0 -
        ∑ i : Fin m, (MvPolynomial.C (r i) : Polynomial m) •
          MvPolynomial.pderiv i.succ.succ := by
  apply MvPolynomial.derivation_ext
  intro j
  refine Fin.cases ?_ (fun j => Fin.cases ?_ (fun j => ?_) j) j
  all_goals simp [polynomialY, Derivation.sub_apply, Derivation.smul_apply,
    MvPolynomial.pderiv_X, Pi.single_apply, Ne.symm (affine_ne_one _)]
  all_goals simp only [one_eq_succ_zero, Fin.cases_succ, Fin.cases_zero]

theorem polynomialZ_eq (m : ℕ) :
    polynomialZ m =
      (MvPolynomial.X (0 : Fin (m+1)).succ : Polynomial m) •
        MvPolynomial.pderiv (0 : Fin (m+1)).succ +
        ∑ i : Fin m, MvPolynomial.pderiv i.succ.succ := by
  apply MvPolynomial.derivation_ext
  intro j
  refine Fin.cases ?_ (fun j => Fin.cases ?_ (fun j => ?_) j) j
  all_goals simp [polynomialZ, Derivation.smul_apply,
    MvPolynomial.pderiv_X, Pi.single_apply, affine_ne_one, Ne.symm (affine_ne_one _)]
  all_goals simp only [one_eq_succ_zero, Fin.cases_succ, Fin.cases_zero]

theorem polynomialY_apply {m : ℕ} (r : Fin m → ℂ) (P : Polynomial m) :
    polynomialY r P = MvPolynomial.X 0 * MvPolynomial.pderiv 0 P -
      ∑ i : Fin m, MvPolynomial.C (r i) * MvPolynomial.pderiv i.succ.succ P := by
  rw [polynomialY_eq]
  simp only [Derivation.sub_apply, Derivation.smul_apply,
    derivation_finset_sum_apply, smul_eq_mul]

theorem polynomialZ_apply (m : ℕ) (P : Polynomial m) :
    polynomialZ m P =
      MvPolynomial.X (0 : Fin (m+1)).succ * MvPolynomial.pderiv (0 : Fin (m+1)).succ P +
      ∑ i : Fin m, MvPolynomial.pderiv i.succ.succ P := by
  rw [polynomialZ_eq]
  simp only [Derivation.add_apply, Derivation.smul_apply,
    derivation_finset_sum_apply, smul_eq_mul]

theorem polynomialFrame_commute {m : ℕ} (r : Fin m → ℂ)
    (i j : Fin (m+2)) (P : Polynomial m) :
    polynomialFrame r i (polynomialFrame r j P) =
      polynomialFrame r j (polynomialFrame r i P) := by
  have hbr : ⁅polynomialFrame r i, polynomialFrame r j⁆ = 0 := by
    apply MvPolynomial.derivation_ext
    intro k
    rw [Derivation.commutator_apply, Derivation.zero_apply]
    apply sub_eq_zero.mpr
    have hYC (a : ℂ) : polynomialY r (MvPolynomial.C a) = 0 := polynomialFrame_C r 0 a
    have hZC (a : ℂ) : polynomialZ m (MvPolynomial.C a) = 0 :=
      polynomialFrame_C r (0 : Fin (m+1)).succ a
    refine Fin.cases ?_ (fun i => Fin.cases ?_ (fun i => ?_) i) i <;>
      refine Fin.cases ?_ (fun j => Fin.cases ?_ (fun j => ?_) j) j <;>
      refine Fin.cases ?_ (fun k => Fin.cases ?_ (fun k => ?_) k) k <;>
      simp only [polynomialFrame_Y, polynomialFrame_Z, polynomialFrame_affine,
        polynomialY_Y, polynomialY_Z, polynomialY_affine,
        polynomialZ_Y, polynomialZ_Z, polynomialZ_affine,
        map_zero, map_neg, hYC, hZC, Derivation.map_one_eq_zero,
        MvPolynomial.pderiv_X, MvPolynomial.pderiv_C, Pi.single_apply,
        Fin.succ_inj, Ne.symm (Fin.succ_ne_zero _), ite_false,
        neg_zero, apply_ite, ite_self]
  have h := congrArg (fun D : Derivation ℂ (Polynomial m) (Polynomial m) => D P) hbr
  simpa only [Derivation.commutator_apply, Derivation.zero_apply, sub_eq_zero] using h

theorem polynomialFrame_commute_word {m : ℕ} (r : Fin m → ℂ) (i : Fin (m+2))
    (word : List (Fin (m+2))) (P : Polynomial m) :
    polynomialFrame r i (polynomialFrameWord r word P) =
      polynomialFrameWord r word (polynomialFrame r i P) := by
  induction word with
  | nil => rfl
  | cons j word ih =>
    rw [polynomialFrameWord_cons, polynomialFrameWord_cons, polynomialFrame_commute, ih]

theorem weightedDegree_C_mul {m : ℕ} {w : Fin (m+2) → ℝ} {N : ℝ}
    {P : Polynomial m} (hP : HasWeightedDegreeLE w N P) (a : ℂ) :
    HasWeightedDegreeLE w N (MvPolynomial.C a * P) := by
  rw [MvPolynomial.C_mul']
  exact fun d hd => hP d (MvPolynomial.support_smul hd)

theorem weightedDegree_neg {m : ℕ} {w : Fin (m+2) → ℝ} {N : ℝ}
    {P : Polynomial m} (hP : HasWeightedDegreeLE w N P) :
    HasWeightedDegreeLE w N (-P) := by
  intro d hd
  exact hP d (by simpa only [MvPolynomial.support_neg] using hd)

theorem weightedDegree_polynomialY {m : ℕ} (r : Fin m → ℂ)
    {w : Fin (m+2) → ℝ} {N : ℝ} {P : Polynomial m}
    (hP : HasWeightedDegreeLE w N P) (hw : ∀ i, 0 ≤ w i) :
    HasWeightedDegreeLE w N (polynomialY r P) := by
  rw [polynomialY_apply, sub_eq_add_neg]
  apply (hP.X_mul_pderiv 0).add
  apply weightedDegree_neg
  exact HasWeightedDegreeLE.sum Finset.univ _ (fun i _ =>
    weightedDegree_C_mul (hP.pderiv_preserves i.succ.succ (hw i.succ.succ)) (r i))

theorem weightedDegree_polynomialZ {m : ℕ} {w : Fin (m+2) → ℝ} {N : ℝ}
    {P : Polynomial m} (hP : HasWeightedDegreeLE w N P) (hw : ∀ i, 0 ≤ w i) :
    HasWeightedDegreeLE w N (polynomialZ m P) := by
  rw [polynomialZ_apply]
  apply (hP.X_mul_pderiv (0 : Fin (m+1)).succ).add
  exact HasWeightedDegreeLE.sum Finset.univ _ (fun i _ =>
    hP.pderiv_preserves i.succ.succ (hw i.succ.succ))

theorem weightedDegree_polynomialFrame {m : ℕ} (r : Fin m → ℂ)
    {w : Fin (m+2) → ℝ} {N : ℝ} {P : Polynomial m}
    (hP : HasWeightedDegreeLE w N P) (hw : ∀ i, 0 ≤ w i) (i : Fin (m+2)) :
    HasWeightedDegreeLE w N (polynomialFrame r i P) := by
  refine Fin.cases ?_ (fun i => Fin.cases ?_ (fun i => ?_) i) i
  · exact weightedDegree_polynomialY r hP hw
  · exact weightedDegree_polynomialZ hP hw
  · exact hP.pderiv_preserves i.succ.succ (hw i.succ.succ)

theorem weightedDegree_polynomialFrameWord {m : ℕ} (r : Fin m → ℂ)
    {w : Fin (m+2) → ℝ} {N : ℝ} {P : Polynomial m}
    (hP : HasWeightedDegreeLE w N P) (hw : ∀ i, 0 ≤ w i)
    (word : List (Fin (m+2))) :
    HasWeightedDegreeLE w N (polynomialFrameWord r word P) := by
  induction word with
  | nil => exact hP
  | cons i word ih => exact weightedDegree_polynomialFrame r ih hw i

end QuadraticPi.TwoLogInterpolation


==> anc/lean/QuadraticPi/TwoLogFrameEquationFamily.lean <==
import QuadraticPi.TwoLogPersistentComponents
import OAI.NumberTheory.PiExponent.Approximation.FrameEquationFamily

/-! # The actual bounded-word equation family and its proved source degree bounds -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogInterpolation.FrameEquationFamily
open OAI PiExponent PiExponentApprox

abbrev BoundedWords {m : ℕ} (cost : Fin (m+2) → ℝ) (bound : ℝ) :=
  {word : List (Fin (m+2)) // frameWordCost cost word ≤ bound}

def equations {m : ℕ} (r : Fin m → ℂ) (cost : Fin (m+2) → ℝ) (bound : ℝ)
    (F : Polynomial m) : BoundedWords cost bound → Polynomial m :=
  fun word => TwoLogInterpolation.polynomialFrameWord r word.1 F

theorem equations_mem {m : ℕ} (r : Fin m → ℂ) (cost : Fin (m+2) → ℝ) (bound : ℝ)
    (F : Polynomial m) (word : BoundedWords cost bound) :
    equations r cost bound F word ∈ TwoLogInterpolation.frameDerivativeIdeal r cost bound F :=
  TwoLogInterpolation.frameWord_mem_derivativeIdeal r cost bound F word.1 word.2

theorem span_equations {m : ℕ} (r : Fin m → ℂ) (cost : Fin (m+2) → ℝ) (bound : ℝ)
    (F : Polynomial m) :
    Ideal.span (Set.range (equations r cost bound F)) =
      TwoLogInterpolation.frameDerivativeIdeal r cost bound F := by
  unfold TwoLogInterpolation.frameDerivativeIdeal
  congr 1
  ext g
  constructor
  · rintro ⟨word, rfl⟩
    exact ⟨word.1, word.2, rfl⟩
  · rintro ⟨word, hword, rfl⟩
    exact ⟨⟨word, hword⟩, rfl⟩

theorem equation_hasWeightedDegreeLE {m : ℕ} (r : Fin m → ℂ) (cost W : Fin (m+2) → ℝ)
    (bound N : ℝ) (F : Polynomial m) (hF : HasWeightedDegreeLE W N F)
    (hW : ∀ i, 0 ≤ W i) (word : BoundedWords cost bound) :
    HasWeightedDegreeLE W N (equations r cost bound F word) :=
  TwoLogInterpolation.weightedDegree_polynomialFrameWord r hF hW word.1

theorem equation_supportBound {m : ℕ} (r : Fin m → ℂ) (cost W : Fin (m+2) → ℝ)
    (bound N : ℝ) (F : Polynomial m) (hF : HasWeightedDegreeLE W N F)
    (hW : ∀ i, 0 ≤ W i) (word : BoundedWords cost bound) :
    WeightedSliceDegree.SupportBound W N (equations r cost bound F word) :=
  (PiExponent.FrameEquationFamily.hasWeightedDegreeLE_iff_supportBound W N _).mp
    (equation_hasWeightedDegreeLE r cost W bound N F hF hW word)

end QuadraticPi.TwoLogInterpolation.FrameEquationFamily


==> anc/lean/QuadraticPi/TwoLogFrameResidueDirections.lean <==
import QuadraticPi.TwoLogFrameDegree

/-! # Actual residue directions of the two-Euler polynomial frame -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogInterpolation
open OAI
open scoped BigOperators

/-- The coordinate vector of the actual derivation after residue evaluation. -/
def frameDirection {m : ℕ} {E : Type*} [CommRing E]
    (r : Fin m → ℂ) (phi : Polynomial m →+* E) (j : Fin (m+2)) : Fin (m+2) → E :=
  fun i => phi (polynomialFrame r j (MvPolynomial.X i))

theorem frameDirection_affine {m : ℕ} {E : Type*} [CommRing E]
    (r : Fin m → ℂ) (phi : Polynomial m →+* E) (j : Fin m) :
    frameDirection r phi j.succ.succ = Pi.single j.succ.succ 1 := by
  classical
  funext i
  by_cases h : i = j.succ.succ
  · subst i; simp [frameDirection]
  · simp [frameDirection, MvPolynomial.pderiv_X, h]

/-- Evaluation of the derivation is the dot product with its actual residue direction. -/
theorem residue_polynomialFrame_eq_direction_dot {m : ℕ} {E : Type*} [CommRing E]
    (r : Fin m → ℂ) (phi : Polynomial m →+* E) (j : Fin (m+2)) (P : Polynomial m) :
    phi (polynomialFrame r j P) =
      ∑ i, frameDirection r phi j i * phi (MvPolynomial.pderiv i P) := by
  classical
  cases j using Fin.cases with
  | zero =>
    rw [polynomialFrame_Y, polynomialY_apply, map_sub, map_mul, map_sum,
      Fin.sum_univ_succ, Fin.sum_univ_succ]
    simp only [frameDirection, polynomialFrame_Y, polynomialY_Y, polynomialY_Z,
      polynomialY_affine, map_zero, map_neg, zero_mul, zero_add, map_mul, neg_mul,
      Finset.sum_neg_distrib, sub_eq_add_neg]
  | succ j =>
    cases j using Fin.cases with
    | zero =>
      rw [polynomialFrame_Z, polynomialZ_apply, map_add, map_mul, map_sum,
        Fin.sum_univ_succ, Fin.sum_univ_succ]
      simp only [frameDirection, polynomialFrame_Z, polynomialZ_Y, polynomialZ_Z,
        polynomialZ_affine, map_zero, map_one, zero_mul, one_mul, zero_add]
    | succ j =>
      rw [polynomialFrame_affine, frameDirection_affine]
      simp [Pi.single_apply]

end QuadraticPi.TwoLogInterpolation


==> anc/lean/QuadraticPi/TwoLogFrameTransverseMultiplicity.lean <==
import QuadraticPi.TwoLogTaylorRectangular
import OAI.NumberTheory.PiExponent.Jets.TransverseWeightedMultiplicity

/-!
# Localized rectangular multiplicity for the two-Euler frame

The localized maps and length inequalities use the actual two-torus derivative
words. The residue and cotangent hypotheses are explicit algebraic conditions;
their later geometric verification is not presumed here.
-/

namespace QuadraticPi

noncomputable section
namespace TwoLogInterpolation.FrameTransverseMultiplicity

open scoped BigOperators
open OAI PiExponent PiExponentApprox
open CommutingTaylor
open TwoLogInterpolation.TaylorRectangular
open TransverseMultiplicity

variable {L K : Type*} [CommRing L] [Field K]

def frameTaylor (m : ℕ) (r : Fin m → ℂ) (k : ℕ) (B : Fin k → Fin (m + 2))
    [Algebra (Polynomial m) L] (rho : L →+* K) :
    Polynomial m →+* MvPowerSeries (Fin k) K :=
  residueTaylorFin k (fun i => rationalFrame r (B i))
    (rho.comp (algebraMap (Polynomial m) L))

@[simp] theorem frameTaylor_constant (m : ℕ) (r : Fin m → ℂ) (k : ℕ) (B : Fin k → Fin (m + 2))
    [Algebra (Polynomial m) L] (rho : L →+* K) (a : Polynomial m) :
    MvPowerSeries.constantCoeff (frameTaylor m r k B rho a) =
      rho (algebraMap (Polynomial m) L a) := by
  exact constantCoeff_residueTaylorFin _ _ _ _

def localizedFrameTaylor (m : ℕ) (r : Fin m → ℂ) (k : ℕ) (B : Fin k → Fin (m + 2))
    [Algebra (Polynomial m) L] (M : Submonoid (Polynomial m)) [IsLocalization M L]
    (rho : L →+* K) : L →+* MvPowerSeries (Fin k) K :=
  localizedTaylorMap M (frameTaylor m r k B rho) rho (frameTaylor_constant m r k B rho)

@[simp] theorem localizedFrameTaylor_algebraMap (m : ℕ) (r : Fin m → ℂ) (k : ℕ) (B : Fin k → Fin (m + 2))
    [Algebra (Polynomial m) L] (M : Submonoid (Polynomial m)) [IsLocalization M L]
    (rho : L →+* K) (a : Polynomial m) :
    localizedFrameTaylor m r k B M rho (algebraMap (Polynomial m) L a) =
      frameTaylor m r k B rho a := by
  exact localizedTaylorMap_algebraMap M _ rho _ a

@[simp] theorem localizedFrameTaylor_constant (m : ℕ) (r : Fin m → ℂ) (k : ℕ) (B : Fin k → Fin (m + 2))
    [Algebra (Polynomial m) L] (M : Submonoid (Polynomial m)) [IsLocalization M L]
    (rho : L →+* K) (a : L) :
    MvPowerSeries.constantCoeff (localizedFrameTaylor m r k B M rho a) = rho a := by
  exact RingHom.congr_fun (localizedTaylorMap_constant M (frameTaylor m r k B rho) rho
    (frameTaylor_constant m r k B rho)) a

@[simp] theorem frameTaylor_firstCoefficient (m : ℕ) (r : Fin m → ℂ) (k : ℕ) (B : Fin k → Fin (m + 2))
    [Algebra (Polynomial m) L] (rho : L →+* K) (i : Fin k) (a : Polynomial m) :
    MvPowerSeries.coeff (Finsupp.single i 1) (frameTaylor m r k B rho a) =
      rho (algebraMap (Polynomial m) L (TwoLogInterpolation.polynomialFrame r (B i) a)) := by
  exact coeff_single_residueTaylorFin _ _ _ i a

variable [Algebra ℚ K]

theorem localizedFrameTaylor_ideal_le (m : ℕ) (r : Fin m → ℂ) (k : ℕ) (B : Fin k → Fin (m + 2))
    [Algebra (Polynomial m) L] (M : Submonoid (Polynomial m)) [IsLocalization M L]
    (rho : L →+* K) (I : Ideal (Polynomial m))
    (cost : Fin (m + 2) → ℝ) (n : Fin k → ℕ) (δ : ℝ)
    (hcost : ∀ i, 0 ≤ cost i)
    (hn : ∑ i, ((n i - 1 : ℕ) : ℝ) * cost (B i) ≤ δ)
    (hvanish : ∀ a ∈ I, ∀ word : List (Fin (m + 2)), frameWordCost cost word ≤ δ →
      rho (algebraMap (Polynomial m) L (TwoLogInterpolation.polynomialFrameWord r word a)) = 0) :
    I.map (algebraMap (Polynomial m) L) ≤
      (rectangularIdeal (K := K) n).comap (localizedFrameTaylor m r k B M rho) := by
  apply localizedTaylorMap_ideal_le M (frameTaylor m r k B rho) rho (frameTaylor_constant m r k B rho)
  exact frame_residueTaylor_ideal_le r k B (rho.comp (algebraMap (Polynomial m) L))
    I cost n δ hcost hn hvanish

def frameRectangularHom (m : ℕ) (r : Fin m → ℂ) (k : ℕ) (B : Fin k → Fin (m + 2))
    [Algebra ℚ L] [Algebra (Polynomial m) L]
    (M : Submonoid (Polynomial m)) [IsLocalization M L]
    (rho : L →+* K) (n : Fin k → ℕ) :
    L →ₐ[ℚ] (MvPowerSeries (Fin k) K ⧸ rectangularIdeal (K := K) n) :=
  rectangularTaylorAlgHom n (localizedFrameTaylor m r k B M rho)

theorem frameRectangularHom_maps_residueIdeal (m : ℕ) (r : Fin m → ℂ) (k : ℕ) (B : Fin k → Fin (m + 2))
    [Algebra ℚ L] [Algebra (Polynomial m) L]
    (M : Submonoid (Polynomial m)) [IsLocalization M L]
    (rho : L →+* K) (n : Fin k → ℕ) (hn : ∀ i, 0 < n i)
    (P : Ideal L) (hP : P ≤ RingHom.ker rho) :
    P ≤ (RingHom.ker (rectangularAugmentation (K := K) n hn)).comap
      (frameRectangularHom m r k B M rho n) :=
  rectangularTaylorAlgHom_maps_residueIdeal n hn _ rho
    (localizedFrameTaylor_constant m r k B M rho) P hP

theorem frame_rectangular_length_lower (m : ℕ) (r : Fin m → ℂ) (k : ℕ) (B : Fin k → Fin (m + 2))
    [Algebra ℚ L] [Algebra (Polynomial m) L]
    (M : Submonoid (Polynomial m)) [IsLocalization M L]
    (rho : L →+* K) (hrho : Function.Surjective rho)
    (P : Ideal L) (hP : P ≤ RingHom.ker rho) (I : Ideal (Polynomial m))
    (cost : Fin (m + 2) → ℝ) (n : Fin k → ℕ) (δ : ℝ)
    (hn : ∀ i, 0 < n i) (hcost : ∀ i, 0 ≤ cost i)
    (hbudget : ∑ i, ((n i - 1 : ℕ) : ℝ) * cost (B i) ≤ δ)
    (hCot : Function.Surjective
      (Ideal.mapCotangent P (RingHom.ker (rectangularAugmentation (K := K) n hn))
        (frameRectangularHom m r k B M rho n)
        (frameRectangularHom_maps_residueIdeal m r k B M rho n hn P hP)))
    (hvanish : ∀ a ∈ I, ∀ word : List (Fin (m + 2)), frameWordCost cost word ≤ δ →
      rho (algebraMap (Polynomial m) L (TwoLogInterpolation.polynomialFrameWord r word a)) = 0) :
    (∏ i, n i : ℕ) ≤
      Module.length L (L ⧸ I.map (algebraMap (Polynomial m) L)) := by
  apply rectangularTaylor_length_lower n hn (localizedFrameTaylor m r k B M rho) rho hrho
    (localizedFrameTaylor_constant m r k B M rho) P _ hP hCot
  exact localizedFrameTaylor_ideal_le m r k B M rho I cost n δ hcost hbudget hvanish

end TwoLogInterpolation.FrameTransverseMultiplicity

end

end QuadraticPi


==> anc/lean/QuadraticPi/TwoLogFullSeriesBridge.lean <==
import QuadraticPi.TwoLogSeriesFlatten
import QuadraticPi.TwoLogSlopeTranslation

/-! The full formal jet and the exact varying-slope bivariate series have
identical coefficients, including both moving-base factors. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogFullSeriesBridge
open scoped BigOperators
open MvPowerSeries OAI.PiExponent
open TwoLogInterpolation TwoLogMatrix TwoLogMatrixJet

theorem formalJet_monomial_eq_flattenSeries {m : ℕ} (r : Fin m → ℂ) (b a : ℂ)
    (e : Fin (m+2) → ℕ) :
    formalJet r b a (MvPolynomial.monomial (InterpolationMatrix.exponentVector e) 1) =
      C (b^e 0 * a^e (0 : Fin (m+1)).succ) *
        flattenSeries m (TwoLogAnalytic.slopePolynomial r (e 0) (e (0 : Fin (m+1)).succ)
          (fun i => e i.succ.succ)) := by
  classical
  rw [formalJet, MvPolynomial.aeval_monomial,
    Finsupp.prod_fintype _ _ (fun _ => pow_zero _), Fin.prod_univ_succ, Fin.prod_univ_succ]
  simp only [InterpolationMatrix.exponentVector_apply, Fin.cases_zero, Fin.cases_succ,
    map_one, one_mul, mul_pow, TwoLogAnalytic.slopePolynomial, map_mul,
    map_prod, map_pow, map_add, map_sub]
  simp only [flattenSeries, MvPolynomial.eval₂Hom_C, MvPolynomial.eval₂Hom_X', AlgHom.toRingHom_eq_coe, RingHom.coe_coe,
    torusMap_logY, torusMap_logZ]
  simp only [torusMap, rename_C, rename_X, torusEmbedding_Y, torusEmbedding_Z]
  have hprod : (∏ i, (X i.succ.succ + logZ m - C (r i) * logY m) ^ e i.succ.succ) =
      ∏ i, (logZ m - C (r i) * logY m + X i.succ.succ) ^ e i.succ.succ := by
    apply Finset.prod_congr rfl
    intro i _
    congr 1
    ring
  rw [hprod]
  ring

theorem coeff_formalJet_monomial {m : ℕ} (r : Fin m → ℂ) (b a : ℂ)
    (beta e : Fin (m+2) → ℕ) :
    coeff (InterpolationMatrix.exponentVector beta)
      (formalJet r b a (MvPolynomial.monomial (InterpolationMatrix.exponentVector e) 1)) =
      b^e 0 * a^e (0 : Fin (m+1)).succ *
        coeff (pairExponent (beta 0) (beta (0 : Fin (m+1)).succ))
          ((TwoLogAnalytic.slopePolynomial r (e 0) (e (0 : Fin (m+1)).succ)
            (fun i => e i.succ.succ)).coeff
            (InterpolationMatrix.exponentVector (fun i => beta i.succ.succ))) := by
  rw [formalJet_monomial_eq_flattenSeries, coeff_C_mul, coeff_flattenSeries]
  congr 2

end QuadraticPi.TwoLogFullSeriesBridge


==> anc/lean/QuadraticPi/TwoLogGeometricData.lean <==
import QuadraticPi.TwoLogProjectedWeights
import QuadraticPi.TwoLogFormalBranchEvaluation

/-! Concrete numerical and center data for the two-logarithm compactification.
No interpolation, ampleness, or curve-contact conclusion is part of this record.
The two separation hypotheses come from a common threshold choice independent
of all slopes and centers.
-/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogGeometry
open TwoLogInterpolation

structure GeometricData extends BaseData where
  weights : Fin m → ℚ
  weights_pos : ∀ i, 0 < weights i
  frame_separated : TwoLogWeightSeparation.SeparatedProducts toBaseData
    (TwoLogNormalFrameRigidity.frameComparisonConstant toBaseData) weights
  projection_separated : TwoLogWeightSeparation.SeparatedProducts toBaseData
    (PAWeightGeometry.separationConstant (m-1) sigma) weights
  slopes : Fin m → ℚ
  slopes_injective : Function.Injective slopes
  basesY : Fin K → ℂ
  basesZ : Fin K → ℂ
  basesY_nonzero : ∀ j, basesY j ≠ 0
  basesZ_nonzero : ∀ j, basesZ j ≠ 0
  characters_distinct : CharacterDistinct slopes basesY basesZ

namespace GeometricData

def curveDegreeWeights (d : GeometricData) : Fin (d.m+2) → ℚ :=
  TwoLogWeightSeparation.degreeWeights d.toBaseData d.weights

def curveJetWeights (d : GeometricData) : Fin (d.m+2) → ℚ :=
  jetWeights d.toBaseData d.weights

theorem curveDegreeWeights_pos (d : GeometricData) : ∀ i, 0 < d.curveDegreeWeights i :=
  Fin.cases d.w0_pos (Fin.cases d.w0_pos d.weights_pos)

theorem curveJetWeights_pos (d : GeometricData) : ∀ i, 0 < d.curveJetWeights i :=
  jetWeights_pos d.toBaseData d.weights d.weights_pos

theorem centers_injective (d : GeometricData) :
    Function.Injective (fun j => fullCenter (m := d.m) (d.basesY j) (d.basesZ j)) := by
  let i : Fin d.m := ⟨0, by have := d.m_two; omega⟩
  intro j k h
  have hy : d.basesY j = d.basesY k := congrFun h 0
  have hz : d.basesZ j = d.basesZ k := congrFun h (0 : Fin (d.m+1)).succ
  exact d.characters_distinct i (by dsimp only; rw [hy, hz])

theorem exists_from_uniform_thresholds (B : BaseData) :
    ∃ T : SeparatedWeightPA.Thresholds B.m,
      ∀ w : Fin B.m → ℚ, SeparatedWeightPA.AboveThresholds T w →
      ∀ r : Fin B.m → ℚ, Function.Injective r →
      ∀ b a : Fin B.K → ℂ, (∀ j, b j ≠ 0) → (∀ j, a j ≠ 0) →
      CharacterDistinct r b a →
      ∃ d : GeometricData, d.toBaseData = B := by
  obtain ⟨T, hT⟩ := TwoLogProjectedWeights.exists_rigidity_and_projection_thresholds B
  refine ⟨T, fun w hw r hr b a hb ha hchar => ?_⟩
  let d : GeometricData :=
    { toBaseData := B
      weights := w
      weights_pos := hw.1
      frame_separated := (hT w hw).1
      projection_separated := (hT w hw).2
      slopes := r
      slopes_injective := hr
      basesY := b
      basesZ := a
      basesY_nonzero := hb
      basesZ_nonzero := ha
      characters_distinct := hchar }
  exact ⟨d, rfl⟩

end GeometricData
end QuadraticPi.TwoLogGeometry


==> anc/lean/QuadraticPi/TwoLogGradeData.lean <==
import QuadraticPi.TwoLogGradeDichotomy
import QuadraticPi.TwoLogDataCounting
import OAI.NumberTheory.PiExponent.Approximation.MatrixTranslationBounds

/-! The finite grade dichotomy for the actual two-logarithm row set and
the actual weighted-simplex capacity. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogData
open OAI.PiExponent
open scoped BigOperators
variable {nu Lambda c : ℝ} (D : TwoLogData nu Lambda c)

abbrev Transverse (H : ℝ) :=
  ↥(MatrixTranslation.transverseIndices (MatrixArithmetic.logWeights D.q) H)

def indexWeight {H : ℝ} (a : D.Transverse H) : ℝ :=
  MatrixTranslationBounds.weight (MatrixArithmetic.logWeights D.q) a.val

theorem indexWeight_nonneg {H : ℝ} (a : D.Transverse H) : 0 ≤ D.indexWeight a := by
  unfold indexWeight MatrixTranslationBounds.weight
  apply Finset.sum_nonneg
  intro i hi
  exact mul_nonneg (D.logWeights_pos i).le (Nat.cast_nonneg _)

theorem indexWeight_le {H : ℝ} (a : D.Transverse H) : D.indexWeight a ≤ H :=
  (MatrixTranslation.mem_transverseIndices _ _ D.logWeights_pos a.val).mp a.property

theorem low_transverse_capacity (H : ℝ) :
    (((Finset.univ : Finset (D.Transverse H)).filter
      (fun a => D.indexWeight a ≤ (D.base.A:ℝ)*H)).card:ℝ) ≤ D.lowIndexCount H := by
  classical
  let f : {a : D.Transverse H // D.indexWeight a ≤ (D.base.A:ℝ)*H} →
      ↥(MatrixTranslation.transverseIndices (MatrixArithmetic.logWeights D.q)
        ((D.base.A:ℝ)*H)) :=
    fun a => ⟨a.1.1, (MatrixTranslation.mem_transverseIndices _ _ D.logWeights_pos _).mpr a.2⟩
  have hinj : Function.Injective f := by
    intro a b h
    apply Subtype.ext
    apply Subtype.ext
    have hh := congrArg Subtype.val h
    simpa only [f] using hh
  have hh := Fintype.card_le_of_injective f hinj
  rw [Fintype.card_subtype] at hh
  have hc : Fintype.card ↥(MatrixTranslation.transverseIndices (MatrixArithmetic.logWeights D.q)
      ((D.base.A:ℝ)*H)) = D.lowIndexCount H := by
    simp only [Fintype.card_coe, MatrixTranslation.card_transverseIndices]
    rfl
  rw [hc] at hh
  exact_mod_cast hh

theorem collision_and_scalar_exponent_le_data (hnu : 0 ≤ nu) (hc : 0 ≤ c)
    {H : ℝ} (hH : 0 < H) (group : D.Row H → D.Transverse H)
    (hbeta : (∑ row : D.Row H, TwoLogCounting.rowWeight (MatrixArithmetic.logWeights D.q) row) ≤
      ∑ row : D.Row H, D.indexWeight (group row)) :
    -c*TwoLogCollision.occupancyLoad group-
        nu*((∑ row : D.Row H, D.indexWeight (group row))-
          (D.actualRowCount H:ℝ)*H*D.actualMean H) ≤
      (D.actualRowCount H:ℝ)*H*max (-D.collisionRate H)
        (-nu*((D.base.A:ℝ)*(1-D.base.eta)-D.actualMean H)) := by
  classical
  have hM : (0:ℝ) < D.actualRowCount H := by exact_mod_cast D.actualRowCount_pos hH
  have hL : (0:ℝ) < D.lowIndexCount H := by exact_mod_cast D.lowIndexCount_pos hH
  let low := (Finset.univ : Finset (D.Transverse H)).filter
    (fun a => D.indexWeight a ≤ (D.base.A:ℝ)*H)
  have hhigh : ∀ a : D.Transverse H, a ∉ low → (D.base.A:ℝ)*H ≤ D.indexWeight a := by
    intro a ha
    have hh : ¬D.indexWeight a ≤ (D.base.A:ℝ)*H := by
      simpa only [low, Finset.mem_filter, Finset.mem_univ, true_and] using ha
    exact (lt_of_not_ge hh).le
  have hbeta' : (D.actualRowCount H:ℝ)*H*D.actualMean H ≤
      ∑ row : D.Row H, D.indexWeight (group row) := by
    rw [←D.actualRowWeight_sum_eq hH]
    exact hbeta
  have hh := TwoLogCollision.collision_and_scalar_exponent_le group D.indexWeight low
    hM hL hH D.base.eta_pos hc hnu rfl (D.low_transverse_capacity H)
    D.indexWeight_nonneg (mul_pos D.base.A_pos hH).le hhigh hbeta'
  have hcancel : (D.actualRowCount H:ℝ)*H*D.actualMean H /
      ((D.actualRowCount H:ℝ)*H) = D.actualMean H := by field_simp
  rw [hcancel] at hh
  simpa only [collisionRate, neg_mul, neg_div] using hh

end QuadraticPi.TwoLogData


==> anc/lean/QuadraticPi/TwoLogGradeDichotomy.lean <==
import QuadraticPi.TwoLogCollisionCombinatorics

/-! The low-grade/high-grade dichotomy for the genuine two-dimensional
collision load. These statements concern finite multiplicities and real
weights only; the analytic row expansion is supplied separately. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogCollision
open OAI.PiExponent.Collision
open scoped BigOperators

theorem sum_group_weight {ι κ : Type*} [Fintype ι] [Fintype κ] [DecidableEq κ]
    (group : ι → κ) (weight : κ → ℝ) :
    (∑ a, (multiplicity Finset.univ group a:ℝ)*weight a) = ∑ i, weight (group i) := by
  classical
  calc
    _ = ∑ a, ∑ i ∈ Finset.univ.filter (fun i => group i=a), weight a := by
      simp only [Finset.sum_const, nsmul_eq_mul, OAI.PiExponent.Collision.multiplicity]
    _ = ∑ a, ∑ i ∈ Finset.univ.filter (fun i => group i=a), weight (group i) := by
      apply Finset.sum_congr rfl
      intro a ha
      apply Finset.sum_congr rfl
      intro i hi
      rw [(Finset.mem_filter.mp hi).2]
    _ = _ := Finset.sum_fiberwise_of_maps_to (by simp) (fun i => weight (group i))

theorem occupancy_grade_dichotomy {ι κ : Type*} [Fintype ι] [Fintype κ] [DecidableEq κ]
    (group : ι → κ) (weight : κ → ℝ) (low : Finset κ)
    {eta M D A H : ℝ} (hM : 0 < M) (hD : 0 < D) (heta : 0 < eta)
    (hmass : (Fintype.card ι:ℝ)=M) (hcard : (low.card:ℝ) ≤ D)
    (hweight : ∀ a, 0 ≤ weight a) (hAH : 0 ≤ A*H)
    (hhigh : ∀ a, a ∉ low → A*H ≤ weight a) :
    eta^(3/2:ℝ)*M*Real.sqrt (M/D) ≤ occupancyLoad group ∨
      (1-eta)*M*A*H ≤ ∑ i, weight (group i) := by
  classical
  let n : κ → ℕ := multiplicity Finset.univ group
  have htotal : (∑ a, (n a:ℝ))=M := by
    rw [←hmass]
    exact_mod_cast sum_multiplicity_univ group
  by_cases hlow : eta*M ≤ ∑ a ∈ low, (n a:ℝ)
  · left
    have hlowpos : 0 < low.card := by
      by_contra hn
      have he : low = ∅ := Finset.card_eq_zero.mp (Nat.eq_zero_of_not_pos hn)
      simp only [he, Finset.sum_empty] at hlow
      exact (not_le_of_gt (mul_pos heta hM)) hlow
    have hroot : 0 < Real.sqrt (low.card:ℝ) :=
      Real.sqrt_pos.mpr (by exact_mod_cast hlowpos)
    have hholder := (div_le_iff₀ hroot).mp (occupancy_mass_lower low n hlowpos)
    have hmono : eta*M*Real.sqrt (eta*M) ≤
        (∑ a ∈ low, (n a:ℝ))*Real.sqrt (∑ a ∈ low, (n a:ℝ)) :=
      mul_le_mul hlow (Real.sqrt_le_sqrt hlow) (Real.sqrt_nonneg _)
        (Finset.sum_nonneg (fun _ _ => Nat.cast_nonneg _))
    have hroots := Real.sqrt_le_sqrt hcard
    have hload : 0 ≤ ∑ a, (n a:ℝ)*Real.sqrt (n a:ℝ) :=
      Finset.sum_nonneg (fun a _ => mul_nonneg (Nat.cast_nonneg _) (Real.sqrt_nonneg _))
    have hden := mul_le_mul_of_nonneg_left hroots hload
    have hbound : eta*M*Real.sqrt (eta*M)/Real.sqrt D ≤ occupancyLoad group := by
      apply (div_le_iff₀ (Real.sqrt_pos.mpr hD)).mpr
      change _ ≤ (∑ a, (n a:ℝ)*Real.sqrt (n a:ℝ))*Real.sqrt D
      nlinarith only [hmono,hholder,hden]
    convert hbound using 1
    rw [rpow_three_halves_eq_mul_sqrt heta.le, Real.sqrt_mul heta.le, Real.sqrt_div hM.le]
    ring
  · right
    have hlow' : (∑ a ∈ low, (n a:ℝ)) < eta*M := lt_of_not_ge hlow
    have hsplit : (∑ a ∈ low, (n a:ℝ))+(∑ a ∈ lowᶜ, (n a:ℝ))=M := by
      rw [Finset.sum_add_sum_compl]
      exact htotal
    have hhighmass : (1-eta)*M ≤ ∑ a ∈ lowᶜ, (n a:ℝ) := by linarith
    have hbound := mul_le_mul_of_nonneg_right hhighmass hAH
    calc
      (1-eta)*M*A*H = ((1-eta)*M)*(A*H) := by ring
      _ ≤ (∑ a ∈ lowᶜ, (n a:ℝ))*(A*H) := hbound
      _ = ∑ a ∈ lowᶜ, (n a:ℝ)*(A*H) := Finset.sum_mul _ _ _
      _ ≤ ∑ a ∈ lowᶜ, (n a:ℝ)*weight a := by
        apply Finset.sum_le_sum
        intro a ha
        exact mul_le_mul_of_nonneg_left (hhigh a (Finset.mem_compl.mp ha)) (Nat.cast_nonneg _)
      _ ≤ ∑ a, (n a:ℝ)*weight a :=
        Finset.sum_le_univ_sum_of_nonneg (fun a => mul_nonneg (Nat.cast_nonneg _) (hweight a))
      _ = ∑ i, weight (group i) := sum_group_weight group weight

/-- The two alternatives give exactly the maximum appearing in the
normalized determinant comparison. -/
theorem collision_and_scalar_exponent_le {ι κ : Type*}
    [Fintype ι] [Fintype κ] [DecidableEq κ]
    (group : ι → κ) (weight : κ → ℝ) (low : Finset κ)
    {eta M D A H c nu beta : ℝ}
    (hM : 0 < M) (hD : 0 < D) (hH : 0 < H) (heta : 0 < eta)
    (hc : 0 ≤ c) (hnu : 0 ≤ nu)
    (hmass : (Fintype.card ι:ℝ)=M) (hcard : (low.card:ℝ) ≤ D)
    (hweight : ∀ a, 0 ≤ weight a) (hAH : 0 ≤ A*H)
    (hhigh : ∀ a, a ∉ low → A*H ≤ weight a)
    (hbeta : beta ≤ ∑ i, weight (group i)) :
    -c*occupancyLoad group-nu*((∑ i, weight (group i))-beta) ≤
      M*H*max (-c*eta^(3/2:ℝ)*Real.sqrt (M/D)/H)
        (-nu*(A*(1-eta)-beta/(M*H))) := by
  have hMH := mul_pos hM hH
  rcases occupancy_grade_dichotomy group weight low hM hD heta hmass hcard
    hweight hAH hhigh with hlow | hhighgrade
  · have hscalar : 0 ≤ nu*((∑ i, weight (group i))-beta) :=
      mul_nonneg hnu (sub_nonneg.mpr hbeta)
    have hcollision := mul_le_mul_of_nonneg_left hlow hc
    calc
      _ ≤ -c*(eta^(3/2:ℝ)*M*Real.sqrt (M/D)) := by linarith
      _ = M*H*(-c*eta^(3/2:ℝ)*Real.sqrt (M/D)/H) := by field_simp
      _ ≤ _ := mul_le_mul_of_nonneg_left (le_max_left _ _) hMH.le
  · have hcollision : 0 ≤ c*occupancyLoad group :=
      mul_nonneg hc (occupancyLoad_nonneg group)
    have hscalar := mul_le_mul_of_nonneg_left hhighgrade hnu
    calc
      _ ≤ -nu*((1-eta)*M*A*H-beta) := by linarith
      _ = M*H*(-nu*(A*(1-eta)-beta/(M*H))) := by field_simp
      _ ≤ _ := mul_le_mul_of_nonneg_left (le_max_right _ _) hMH.le

end QuadraticPi.TwoLogCollision


==> anc/lean/QuadraticPi/TwoLogHouse.lean <==
import QuadraticPi.TwoLogPolynomialGrowth
import QuadraticPi.MovingLogHouse
import QuadraticPi.TwoLogCounting

/-! Weighted growth of the literal two-log matrix and its selected minors.
The fixed constants require only norm bounds, with no logarithm matching. -/

set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogHouse
open scoped BigOperators

def houseError (K : ℕ) (height R w0 v wstar : ℝ) : ℝ :=
  ((K : ℝ) * height + Real.log 2) / w0 + Real.log 2 / v +
    Real.log (4 * (1 + R)) / wstar

theorem houseError_nonneg (K : ℕ) {height R w0 v wstar : ℝ}
    (hhgt : 0 ≤ height) (hR : 0 ≤ R)
    (hw0 : 0 < w0) (hv : 0 < v) (hws : 0 < wstar) :
    0 ≤ houseError K height R w0 v wstar := by
  have hl2 : 0 ≤ Real.log 2 := Real.log_nonneg (by norm_num)
  have hlB : 0 ≤ Real.log (4 * (1 + R)) := Real.log_nonneg (by linarith)
  unfold houseError
  positivity

theorem scalar_budget (b a : ℂ) (K j s h k n : ℕ)
    {height R w0 v wstar H : ℝ}
    (hhgt : 0 ≤ height) (hb : ‖b‖ ≤ Real.exp height) (ha : ‖a‖ ≤ Real.exp height)
    (hR : 0 ≤ R) (hw0 : 0 < w0) (hv : 0 < v) (_hws : 0 < wstar)
    (hj : j ≤ K) (hs : (s : ℝ) ≤ H / v)
    (hhk : ((h + k : ℕ) : ℝ) ≤ H / w0) (hn : (n : ℝ) ≤ H / wstar) :
    ‖b‖ ^ (j * h) * ‖a‖ ^ (j * k) * (2 : ℝ) ^ s *
      (2 : ℝ) ^ (h + k) * (4 * (1 + R)) ^ n ≤
      Real.exp (H * houseError K height R w0 v wstar) := by
  have hbase : 1 ≤ 4 * (1 + R) := by linarith
  have hl2 : 0 ≤ Real.log 2 := Real.log_nonneg (by norm_num)
  have hlB : 0 ≤ Real.log (4 * (1 + R)) := Real.log_nonneg hbase
  have hH : 0 ≤ H := (mul_nonneg (Nat.cast_nonneg s) hv.le).trans
    ((le_div_iff₀ hv).mp hs)
  have hjr : (j : ℝ) ≤ K := by exact_mod_cast hj
  have h1 := mul_le_mul_of_nonneg_right hs hl2
  have h2 : ((h + k : ℕ) : ℝ) * ((j : ℝ) * height + Real.log 2) ≤
      (H / w0) * ((K : ℝ) * height + Real.log 2) :=
    mul_le_mul hhk (by nlinarith) (by positivity) (by positivity)
  have h3 := mul_le_mul_of_nonneg_right hn hlB
  calc
    _ ≤ Real.exp height ^ (j * h) * Real.exp height ^ (j * k) *
        (2 : ℝ) ^ s * (2 : ℝ) ^ (h + k) * (4 * (1 + R)) ^ n := by gcongr
    _ = Real.exp ((j : ℝ) * (h + k : ℕ) * height + (s : ℝ) * Real.log 2 +
        ((h + k : ℕ) : ℝ) * Real.log 2 + (n : ℝ) * Real.log (4 * (1 + R))) := by
      rw [← Real.exp_nat_mul, ← Real.exp_nat_mul,
        MovingLogHouse.pow_eq_exp_log (by norm_num : (0 : ℝ) < 2),
        MovingLogHouse.pow_eq_exp_log (by norm_num : (0 : ℝ) < 2),
        MovingLogHouse.pow_eq_exp_log (by linarith : 0 < 4 * (1 + R)),
        ← Real.exp_add, ← Real.exp_add, ← Real.exp_add, ← Real.exp_add]
      congr 1
      push_cast
      ring
    _ ≤ _ := by
      apply Real.exp_le_exp.mpr
      unfold houseError
      convert add_le_add (add_le_add h2 h1) h3 using 1 <;> ring

theorem norm_matrix_entry_le {m K : ℕ} (b a : ℂ) (r : Fin m → ℂ)
    (T : Fin m → ℕ) (w : Fin m → ℝ) {height R w0 v theta wstar H : ℝ}
    (hhgt : 0 ≤ height) (hb : ‖b‖ ≤ Real.exp height) (ha : ‖a‖ ≤ Real.exp height)
    (hR : 0 ≤ R) (hr : ∀ i, ‖r i‖ ≤ R)
    (hw0 : 0 < w0) (hv : 0 < v) (htheta : 0 < theta) (hws : 0 < wstar)
    (hw : ∀ i, wstar ≤ w i)
    (row : TwoLogMatrix.Row K v theta w H) (col : TwoLogMatrix.Column w0 w H) :
    ‖TwoLogMatrix.matrix b a K w0 v theta w H r T row col‖ ≤
      Real.exp (H * houseError K height R w0 v wstar) := by
  have hwpos (i) : 0 < w i := hws.trans_le (hw i)
  have hcol := TwoLogMatrix.column_weight_le hw0 hwpos col
  have hsum0 : 0 ≤ ∑ i, w i * (col.val i.succ.succ : ℝ) :=
    Finset.sum_nonneg (fun i _ => mul_nonneg (hwpos i).le (Nat.cast_nonneg _))
  have hhk : ((col.val 0 + col.val (0 : Fin (m + 1)).succ : ℕ) : ℝ) ≤ H / w0 := by
    rw [le_div_iff₀ hw0]
    push_cast
    nlinarith
  have hn : ((∑ i : Fin m, col.val i.succ.succ : ℕ) : ℝ) ≤ H / wstar := by
    have hwc : wstar * ∑ i : Fin m, (col.val i.succ.succ : ℝ) ≤
        ∑ i, w i * (col.val i.succ.succ : ℝ) := by
      rw [Finset.mul_sum]
      exact Finset.sum_le_sum
        (fun i _ => mul_le_mul_of_nonneg_right (hw i) (Nat.cast_nonneg _))
    rw [le_div_iff₀ hws]
    push_cast
    nlinarith [mul_nonneg hw0.le
      (add_nonneg (Nat.cast_nonneg (col.val 0))
        (Nat.cast_nonneg (col.val (0 : Fin (m + 1)).succ)))]
  have hs : ((row.2.val 0 + row.2.val (0 : Fin (m + 1)).succ : ℕ) : ℝ) ≤ H / v := by
    have hrow := TwoLogMatrix.row_weight_lt hv htheta hwpos row
    have hs0 : 0 ≤ (∑ i, w i * (row.2.val i.succ.succ : ℝ)) / theta :=
      div_nonneg
        (Finset.sum_nonneg (fun i _ => mul_nonneg (hwpos i).le (Nat.cast_nonneg _)))
        htheta.le
    rw [le_div_iff₀ hv]
    push_cast
    nlinarith
  exact (TwoLogPolynomialGrowth.norm_entry_le b a r T row.1.val
    (row.2.val 0) (row.2.val (0 : Fin (m + 1)).succ)
    (fun i => row.2.val i.succ.succ) (col.val 0) (col.val (0 : Fin (m + 1)).succ)
    (fun i => col.val i.succ.succ) hR hr).trans
      (scalar_budget b a K row.1.val _ _ _ _ hhgt hb ha hR hw0 hv hws
        row.1.isLt.le hs hhk hn)

theorem selectedMinor_norm_le {m K : ℕ} (b a : ℂ) (r : Fin m → ℂ)
    (T : Fin m → ℕ) (w : Fin m → ℝ) {height R w0 v theta wstar H : ℝ}
    (hhgt : 0 ≤ height) (hb : ‖b‖ ≤ Real.exp height) (ha : ‖a‖ ≤ Real.exp height)
    (hR : 0 ≤ R) (hr : ∀ i, ‖r i‖ ≤ R) (hK : 0 < K) (hH : 0 < H)
    (hw0 : 0 < w0) (hv : 0 < v) (htheta : 0 < theta) (hws : 0 < wstar)
    (hw : ∀ i, wstar ≤ w i)
    (sel : TwoLogMatrix.Row K v theta w H → TwoLogMatrix.Column w0 w H) :
    ‖(TwoLogMatrix.selectedMinor b a K w0 v theta w H r T sel).det‖ ≤
      Real.exp ((Fintype.card (TwoLogMatrix.Row K v theta w H) : ℝ) * H *
        (houseError K height R w0 v wstar +
          Real.log (Fintype.card (TwoLogMatrix.Row K v theta w H) : ℝ) / H)) := by
  classical
  apply MovingLogHouse.norm_det_le_exp_of_entry_bound _
    (TwoLogCounting.row_card_pos hK hv htheta (fun i => hws.trans_le (hw i)) hH) hH
  intro row row'
  exact norm_matrix_entry_le b a r T w hhgt hb ha hR hr hw0 hv htheta hws hw row (sel row')

theorem selectedMinor_log_norm_le {m K : ℕ} (b a : ℂ) (r : Fin m → ℂ)
    (T : Fin m → ℕ) (w : Fin m → ℝ) {height R w0 v theta wstar H : ℝ}
    (hhgt : 0 ≤ height) (hb : ‖b‖ ≤ Real.exp height) (ha : ‖a‖ ≤ Real.exp height)
    (hR : 0 ≤ R) (hr : ∀ i, ‖r i‖ ≤ R) (hK : 0 < K) (hH : 0 < H)
    (hw0 : 0 < w0) (hv : 0 < v) (htheta : 0 < theta) (hws : 0 < wstar)
    (hw : ∀ i, wstar ≤ w i)
    (sel : TwoLogMatrix.Row K v theta w H → TwoLogMatrix.Column w0 w H)
    (hne : (TwoLogMatrix.selectedMinor b a K w0 v theta w H r T sel).det ≠ 0) :
    Real.log ‖(TwoLogMatrix.selectedMinor b a K w0 v theta w H r T sel).det‖ /
      ((Fintype.card (TwoLogMatrix.Row K v theta w H) : ℝ) * H) ≤
      houseError K height R w0 v wstar +
        Real.log (Fintype.card (TwoLogMatrix.Row K v theta w H) : ℝ) / H := by
  classical
  apply MovingLogHouse.log_norm_det_le_of_entry_bound _
    (TwoLogCounting.row_card_pos hK hv htheta (fun i => hws.trans_le (hw i)) hH) hH hne
  intro row row'
  exact norm_matrix_entry_le b a r T w hhgt hb ha hR hr hw0 hv htheta hws hw row (sel row')

theorem houseError_le_proxy (K : ℕ) {height R w0 v wstar : ℝ}
    (hK : 0 < K) (hw0 : 0 < w0) :
    houseError K height R w0 v wstar ≤
      (height + Real.log 2) * K / w0 + Real.log 2 / v +
        Real.log (4 * (1 + R)) / wstar := by
  have hK1 : (1 : ℝ) ≤ K := by exact_mod_cast hK
  have hl2 : 0 ≤ Real.log 2 := Real.log_nonneg (by norm_num)
  unfold houseError
  gcongr
  nlinarith

theorem selectedMinor_log_bound {m K : ℕ} (b a : ℂ) (r : Fin m → ℂ)
    (T : Fin m → ℕ) (w : Fin m → ℝ) {height R w0 v theta wstar H : ℝ}
    (hhgt : 0 ≤ height) (hb : ‖b‖ ≤ Real.exp height) (ha : ‖a‖ ≤ Real.exp height)
    (hR : 0 ≤ R) (hr : ∀ i, ‖r i‖ ≤ R) (hK : 0 < K) (hH : 0 < H)
    (hw0 : 0 < w0) (hv : 0 < v) (htheta : 0 < theta) (hws : 0 < wstar)
    (hw : ∀ i, wstar ≤ w i)
    (sel : TwoLogMatrix.Row K v theta w H → TwoLogMatrix.Column w0 w H) :
    Real.log ‖(TwoLogMatrix.selectedMinor b a K w0 v theta w H r T sel).det‖ ≤
      (Fintype.card (TwoLogMatrix.Row K v theta w H) : ℝ) * H *
        (houseError K height R w0 v wstar +
          Real.log (Fintype.card (TwoLogMatrix.Row K v theta w H) : ℝ) / H) := by
  have hM : 0 < Fintype.card (TwoLogMatrix.Row K v theta w H) :=
    TwoLogCounting.row_card_pos hK hv htheta (fun i => hws.trans_le (hw i)) hH
  have hMr : (0 : ℝ) < Fintype.card (TwoLogMatrix.Row K v theta w H) := by
    exact_mod_cast hM
  by_cases hne : (TwoLogMatrix.selectedMinor b a K w0 v theta w H r T sel).det = 0
  · rw [hne, norm_zero, Real.log_zero]
    have hM1 : (1 : ℝ) ≤ Fintype.card (TwoLogMatrix.Row K v theta w H) := by
      exact_mod_cast hM
    exact mul_nonneg (mul_nonneg hMr.le hH.le)
      (add_nonneg (houseError_nonneg K hhgt hR hw0 hv hws)
        (div_nonneg (Real.log_nonneg hM1) hH.le))
  · have h := (div_le_iff₀ (mul_pos hMr hH)).mp
      (selectedMinor_log_norm_le b a r T w hhgt hb ha hR hr hK hH
        hw0 hv htheta hws hw sel hne)
    convert h using 1 <;> ring

end QuadraticPi.TwoLogHouse


==> anc/lean/QuadraticPi/TwoLogInterpolation.lean <==
import QuadraticPi.SeparatedWeightPA

/-!
# The actual two-torus logarithmic interpolation interface

There are two multiplicative coordinates and m additive coordinates. The
formal chart, its differential compatibility, and its weighted coefficient
packets are concrete. This file defines the interpolation propositions;
their proofs are in `QuadraticPi.TwoLogUniformInterpolation`.
-/
namespace QuadraticPi.TwoLogInterpolation
open OAI PiExponent PiExponent.FormalLogJet
open MvPowerSeries
noncomputable section

abbrev Polynomial (m : ℕ) := MvPolynomial (Fin (m+2)) ℂ
abbrev Series (m : ℕ) := MvPowerSeries (Fin (m+2)) ℂ

def liftTail (m : ℕ) : MvPowerSeries (Fin (m+1)) ℂ →+* Series m :=
  (finSuccEquiv ℂ (m+1)).symm.toRingHom.comp PowerSeries.C

@[simp] theorem coeff_liftTail (m : ℕ) (f : MvPowerSeries (Fin (m+1)) ℂ)
    (d : Fin (m+2) →₀ ℕ) :
    coeff d (liftTail m f) = if d 0 = 0 then coeff d.tail f else 0 := by
  have h := coeff_coeff_finSuccEquiv (liftTail m f) (k := d 0) (x := d.tail)
  rw [Finsupp.cons_tail] at h
  rw [← h]
  by_cases hd : d 0 = 0 <;> simp [liftTail, PowerSeries.coeff_C, hd]

@[simp] theorem liftTail_X (m : ℕ) (i : Fin (m+1)) :
    liftTail m (X i) = X i.succ := by
  apply (finSuccEquiv ℂ (m+1)).injective
  simp [liftTail]

@[simp] theorem liftTail_C (m : ℕ) (a : ℂ) : liftTail m (C a) = C a := by
  apply (finSuccEquiv ℂ (m+1)).injective
  simp [liftTail]

@[simp] theorem pderiv_zero_liftTail (m : ℕ) (f : MvPowerSeries (Fin (m+1)) ℂ) :
    pderiv 0 (liftTail m f) = 0 := by
  ext d
  simp [coeff_pderiv, coeff_liftTail, Finsupp.add_apply]

@[simp] theorem pderiv_succ_liftTail (m : ℕ) (i : Fin (m+1))
    (f : MvPowerSeries (Fin (m+1)) ℂ) :
    pderiv i.succ (liftTail m f) = liftTail m (pderiv i f) := by
  ext d
  simp only [coeff_pderiv, coeff_liftTail]
  have h0 : ((d + Finsupp.single i.succ 1 : Fin (m+2) →₀ ℕ) 0) = d 0 := by simp
  have ht : (d + Finsupp.single i.succ 1).tail = d.tail + Finsupp.single i 1 := by
    ext j
    simp [Finsupp.tail_apply, Finsupp.single_apply]
  rw [h0, ht]
  split_ifs <;> simp_all [Finsupp.tail_apply]

def logY (m : ℕ) : Series m := FormalLogJet.formalLog (m+1)
def logZ (m : ℕ) : Series m := liftTail m (FormalLogJet.formalLog m)

@[simp] theorem pderiv_zero_logZ (m : ℕ) : pderiv 0 (logZ m) = 0 := by simp [logZ]
@[simp] theorem pderiv_succ_logY (m : ℕ) (i : Fin (m+1)) :
    pderiv i.succ (logY m) = 0 := by simp [logY]
@[simp] theorem pderiv_affine_logZ (m : ℕ) (i : Fin m) :
    pderiv i.succ.succ (logZ m) = 0 := by simp [logZ]

theorem logY_derivative (m : ℕ) : (1 + X 0) * pderiv 0 (logY m) = 1 :=
  one_add_X_mul_pderiv_formalLog (m+1)

theorem logZ_derivative (m : ℕ) :
    (1 + X (0 : Fin (m+1)).succ) * pderiv (0 : Fin (m+1)).succ (logZ m) = 1 := by
  have h := congrArg (liftTail m) (one_add_X_mul_pderiv_formalLog m)
  simpa only [map_mul, map_add, map_one, liftTail_X, logZ, pderiv_succ_liftTail] using h

/-- Y=b(1+t), Z=a(1+s), Xi=ui+log(1+s)-ri*log(1+t). -/
def formalJet {m : ℕ} (r : Fin m → ℂ) (b a : ℂ) :
    Polynomial m →ₐ[ℂ] Series m :=
  MvPolynomial.aeval (Fin.cases (C b * (1+X 0))
    (Fin.cases (C a * (1+X (0 : Fin (m+1)).succ))
      (fun i => X i.succ.succ + logZ m - C (r i) * logY m)))

@[simp] theorem formalJet_Y {m : ℕ} (r : Fin m → ℂ) (b a : ℂ) :
    formalJet r b a (MvPolynomial.X 0) = C b * (1+X 0) := by simp [formalJet]
@[simp] theorem formalJet_Z {m : ℕ} (r : Fin m → ℂ) (b a : ℂ) :
    formalJet r b a (MvPolynomial.X (0 : Fin (m+1)).succ) =
      C a * (1+X (0 : Fin (m+1)).succ) := by
  simp only [formalJet, MvPolynomial.aeval_X, Fin.cases_succ, Fin.cases_zero]
@[simp] theorem formalJet_X {m : ℕ} (r : Fin m → ℂ) (b a : ℂ) (i : Fin m) :
    formalJet r b a (MvPolynomial.X i.succ.succ) =
      X i.succ.succ + logZ m - C (r i) * logY m := by simp [formalJet]

/-- The numerical margins in the manuscript's two-torus interpolation lemma. -/
structure BaseData where
  m : ℕ
  K : ℕ
  m_two : 2 ≤ m
  K_pos : 1 ≤ K
  w0 : ℚ
  v : ℚ
  theta : ℚ
  sigma : ℚ
  w0_pos : 0 < w0
  v_pos : 0 < v
  theta_pos : 0 < theta
  theta_lt_one : theta < 1
  sigma_pos : 0 < sigma
  total_volume : (1 + 3*sigma)^(m+2) * K * (w0/v)^2 * theta^m < 1
  fibre_volume : (1 + 3*sigma)^(m+1) * (w0/v) * theta^(m-1) < 1
  lower_volume : (1 + 3*sigma)^(m-1) * theta^(m-1) < 1
  theta_margin : (1 + sigma)*theta < 1
  torus_margin : 4*((m:ℚ)+3)/sigma < w0/v

/-- Two equally weighted torus coordinates, then the successive affine weights. -/
def sourceWeights (B : BaseData) (w : Fin B.m → ℚ) : Fin (B.m+2) → ℝ :=
  Fin.cases (B.w0:ℝ) (Fin.cases (B.w0:ℝ) (fun i => (w i:ℝ)))

def jetWeights (B : BaseData) (w : Fin B.m → ℚ) : Fin (B.m+2) → ℚ :=
  Fin.cases B.v (Fin.cases B.v (fun i => w i / B.theta))

theorem jetWeights_pos (B : BaseData) (w : Fin B.m → ℚ)
    (hw : ∀ i, 0 < w i) : ∀ i, 0 < jetWeights B w i := by
  intro i
  exact Fin.cases B.v_pos (Fin.cases B.v_pos (fun j => div_pos (hw j) B.theta_pos)) i

/-- The full source: every polynomial of weak weighted degree at most H. -/
def WeightedPolynomials (B : BaseData) (w : Fin B.m → ℚ) (H : ℕ) :=
  {P : Polynomial B.m //
    PiExponentApprox.HasWeightedDegreeLE (sourceWeights B w) (H:ℝ) P}

/-- All actual coefficients at every center with strict jet weight below H. -/
def packetMap (B : BaseData) (w : Fin B.m → ℚ) (r : Fin B.m → ℚ)
    (b a : Fin B.K → ℂ) (H : ℕ) (P : WeightedPolynomials B w H) :
    Fin B.K → JetGeometry.RationalCoefficientPacket (R := ℂ) (jetWeights B w) (H:ℚ) :=
  fun j => JetGeometry.rationalCoefficientPacket (jetWeights B w) (H:ℚ)
    (formalJet (fun i => (r i:ℂ)) (b j) (a j) P.val)

/-- Rational characters distinguish the centers on every possible exceptional fibre. -/
def CharacterDistinct {m K : ℕ} (r : Fin m → ℚ) (b a : Fin K → ℂ) : Prop :=
  ∀ i, Function.Injective (fun j => (a j)^(r i).den / (b j)^(r i).num)

/-- Precisely the manuscript's two-torus interpolation statement, at (3^j,2^j,0).
The weight thresholds and divisibility modulus precede all rational slopes.
This proposition is proved in `TwoLogUniformInterpolation`. -/
def Statement : Prop :=
  ∀ B : BaseData, ∃ T : SeparatedWeightPA.Thresholds B.m,
    ∀ w : Fin B.m → ℚ, SeparatedWeightPA.AboveThresholds T w →
      ∃ R : ℕ, 0 < R ∧
        ∀ r : Fin B.m → ℚ, (∀ i, r i ≠ 0) → Function.Injective r →
          ∃ H0 : ℕ, ∀ H : ℕ, H0 ≤ H → R ∣ H →
            Function.Surjective (packetMap B w r (fun j => (3:ℂ)^j.val)
              (fun j => (2:ℂ)^j.val) H)

/-- The stronger proposition for arbitrary character-separated centers,
proved by `TwoLogUniformInterpolation.twoLogUniformInterpolation`. -/
def UniformStatement : Prop :=
  ∀ B : BaseData, ∃ T : SeparatedWeightPA.Thresholds B.m,
    ∀ w : Fin B.m → ℚ, SeparatedWeightPA.AboveThresholds T w →
      ∃ R : ℕ, 0 < R ∧
        ∀ r : Fin B.m → ℚ, (∀ i, r i ≠ 0) → Function.Injective r →
        ∀ b a : Fin B.K → ℂ, (∀ j, b j ≠ 0) → (∀ j, a j ≠ 0) →
          CharacterDistinct r b a →
          ∃ H0 : ℕ, ∀ H : ℕ, H0 ≤ H → R ∣ H →
            Function.Surjective (packetMap B w r b a H)

end
end QuadraticPi.TwoLogInterpolation


==> anc/lean/QuadraticPi/TwoLogIrrationalSlopeResidue.lean <==
import OAI.NumberTheory.PiExponent.Analysis.AlgebraicLogarithmicObstruction

/-! Rational-function residue obstruction for irrational logarithmic slopes.
This is the rational-function stage; descent from a finite function-field
extension and the geometric interpolation conclusion are not asserted. -/

set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogIrrationalSlopeResidue
open Polynomial OAI.PiExponent

theorem polynomial_simple_pole_plus_regular_equation_impossible
    {K : Type*} [Field K] [CharZero K] (P Q U N : K[X])
    (hQ : Q ≠ 0) (hcop : IsCoprime P Q) (hU : U.coeff 0 ≠ 0)
    {c : K} (hc : c ≠ 0) :
    X * (derivative P * Q - P * derivative Q) * U ≠
      (C c * U + X * N) * Q ^ 2 := by
  intro heq
  obtain ⟨V, hfactor, hV⟩ := Q.exists_eq_pow_rootMultiplicity_mul_and_not_dvd hQ 0
  simp only [map_zero, sub_zero] at hfactor hV
  have hV0 : V.coeff 0 ≠ 0 := fun h => hV (X_dvd_iff.mpr h)
  cases hn : Q.rootMultiplicity 0 with
  | zero =>
      have hQ0 : Q.coeff 0 ≠ 0 := by
        rw [hfactor, hn]
        simpa using hV0
      have hconst := congrArg (fun f : K[X] => f.coeff 0) heq
      have hz : c * U.coeff 0 * (Q.coeff 0) ^ 2 = 0 := by
        simpa [pow_two] using hconst.symm
      exact (mul_ne_zero (mul_ne_zero hc hU) (pow_ne_zero _ hQ0)) hz
  | succ n =>
      have hQfactor : Q = X ^ (n + 1) * V := by simpa [hn] using hfactor
      have hQ0 : Q.coeff 0 = 0 := by simp [hQfactor]
      have hP0 : P.coeff 0 ≠ 0 := by
        intro hp
        obtain ⟨A, B, hab⟩ := hcop
        have hconst := congrArg (fun f : K[X] => f.coeff 0) hab
        simp [hp, hQ0] at hconst
      have hcancel :
          (X * derivative P * V - P * (C (n + 1 : K) * V + X * derivative V)) * U =
            (C c * U + X * N) * X ^ (n + 1) * V ^ 2 := by
        apply mul_left_cancel₀ (pow_ne_zero (n + 1) (X_ne_zero (R := K)))
        calc
          X ^ (n + 1) *
              ((X * derivative P * V - P * (C (n + 1 : K) * V + X * derivative V)) * U) =
              X * (derivative P * Q - P * derivative Q) * U := by
                rw [hQfactor, derivative_mul, derivative_X_pow_succ]
                ring
          _ = (C c * U + X * N) * Q ^ 2 := heq
          _ = X ^ (n + 1) * ((C c * U + X * N) * X ^ (n + 1) * V ^ 2) := by
                rw [hQfactor]
                ring
      have hconst := congrArg (fun f : K[X] => f.coeff 0) hcancel
      have hz : P.coeff 0 * ((n + 1 : K) * V.coeff 0) * U.coeff 0 = 0 := by
        simpa using hconst
      exact (mul_ne_zero (mul_ne_zero hP0 (mul_ne_zero (Nat.cast_add_one_ne_zero n) hV0)) hU) hz

theorem ratFunc_derivation_ne_simple_pole_plus_regular
    {K : Type*} [Field K] [CharZero K]
    (d : Derivation K (RatFunc K) (RatFunc K)) (hDX : d RatFunc.X = 1)
    (r : RatFunc K) (U N : K[X]) (hU : U.coeff 0 ≠ 0)
    {c : K} (hc : c ≠ 0) :
    d r ≠ RatFunc.C c / RatFunc.X +
      algebraMap K[X] (RatFunc K) N / algebraMap K[X] (RatFunc K) U := by
  intro heq
  have hquot := d.leibniz_div (algebraMap K[X] (RatFunc K) r.num)
    (algebraMap K[X] (RatFunc K) r.denom)
  rw [RatFunc.num_div_denom, ratFunc_derivation_polynomial d hDX,
    ratFunc_derivation_polynomial d hDX] at hquot
  have hder : d r =
      algebraMap K[X] (RatFunc K) (derivative r.num * r.denom - r.num * derivative r.denom) /
        (algebraMap K[X] (RatFunc K) r.denom) ^ 2 := by
    rw [hquot]
    simp only [smul_eq_mul, map_sub, map_mul, div_eq_mul_inv, inv_pow]
    ring
  have hden : algebraMap K[X] (RatFunc K) r.denom ≠ 0 :=
    RatFunc.algebraMap_ne_zero r.denom_ne_zero
  have hUn : U ≠ 0 := by intro h; simp [h] at hU
  have hUm : algebraMap K[X] (RatFunc K) U ≠ 0 := RatFunc.algebraMap_ne_zero hUn
  have hx : (RatFunc.X : RatFunc K) ≠ 0 := by
    rw [← RatFunc.algebraMap_X]
    exact RatFunc.algebraMap_ne_zero X_ne_zero
  apply polynomial_simple_pole_plus_regular_equation_impossible r.num r.denom U N
    r.denom_ne_zero r.isCoprime_num_denom hU hc
  apply RatFunc.algebraMap_injective K
  simp only [map_mul, map_pow, map_sub, map_add, RatFunc.algebraMap_X, RatFunc.algebraMap_C]
  rw [hder] at heq
  field_simp at heq ⊢
  simp only [map_sub, map_mul] at heq
  convert heq using 1 <;> ring

theorem logarithmic_derivative_mul {K F : Type*} [Field K] [Field F] [Algebra K F]
    (d : Derivation K F F) (y z : F) (hy : y ≠ 0) (hz : z ≠ 0) :
    d (y * z) / (y * z) = d y / y + d z / z := by
  rw [d.leibniz]
  simp only [smul_eq_mul]
  field_simp
  ring

theorem logarithmic_derivative_div {K F : Type*} [Field K] [Field F] [Algebra K F]
    (d : Derivation K F F) (y z : F) (hy : y ≠ 0) (hz : z ≠ 0) :
    d (z / y) / (z / y) = d z / z - d y / y := by
  rw [d.leibniz_div]
  simp only [smul_eq_mul]
  field_simp

theorem logarithmic_derivative_zpow {K F : Type*} [Field K] [Field F] [Algebra K F]
    (d : Derivation K F F) (y : F) (hy : y ≠ 0) (n : ℤ) :
    d (y ^ n) / y ^ n = (n : F) * (d y / y) := by
  rw [d.leibniz_zpow]
  simp only [← Int.cast_smul_eq_zsmul F, smul_eq_mul]
  rw [zpow_sub₀ hy, zpow_one]
  field_simp

theorem polynomial_logarithmic_derivative_split
    {K : Type*} [Field K] (d : Derivation K (RatFunc K) (RatFunc K))
    (hDX : d RatFunc.X = 1) (A : K[X]) (hA : A ≠ 0) :
    ∃ U : K[X], U.coeff 0 ≠ 0 ∧
      d (algebraMap K[X] (RatFunc K) A) / algebraMap K[X] (RatFunc K) A =
        RatFunc.C (A.rootMultiplicity 0 : K) / RatFunc.X +
          algebraMap K[X] (RatFunc K) (derivative U) / algebraMap K[X] (RatFunc K) U := by
  obtain ⟨U, hfactor, hU⟩ := A.exists_eq_pow_rootMultiplicity_mul_and_not_dvd hA 0
  simp only [map_zero, sub_zero] at hfactor hU
  have hU0 : U.coeff 0 ≠ 0 := fun h => hU (X_dvd_iff.mpr h)
  have hUn : U ≠ 0 := by intro h; simp [h] at hU0
  have hUm : algebraMap K[X] (RatFunc K) U ≠ 0 := RatFunc.algebraMap_ne_zero hUn
  have hx : (RatFunc.X : RatFunc K) ≠ 0 := by
    rw [← RatFunc.algebraMap_X]
    exact RatFunc.algebraMap_ne_zero X_ne_zero
  refine ⟨U, hU0, ?_⟩
  conv_lhs => rw [hfactor, map_mul, map_pow, RatFunc.algebraMap_X]
  rw [logarithmic_derivative_mul d _ _ (pow_ne_zero _ hx) hUm,
    ratFunc_derivation_polynomial d hDX]
  have hp := logarithmic_derivative_zpow d RatFunc.X hx (A.rootMultiplicity 0 : ℤ)
  simpa only [zpow_natCast, Int.cast_natCast, hDX,
    map_natCast, mul_one_div] using congrArg
      (fun t => t + algebraMap K[X] (RatFunc K) (derivative U) /
        algebraMap K[X] (RatFunc K) U) hp

theorem ratFunc_logarithmic_derivative_split
    {K : Type*} [Field K] (d : Derivation K (RatFunc K) (RatFunc K))
    (hDX : d RatFunc.X = 1) (z : RatFunc K) (hz : z ≠ 0) :
    ∃ n : ℤ, ∃ U N : K[X], U.coeff 0 ≠ 0 ∧
      d z / z = RatFunc.C (n : K) / RatFunc.X +
        algebraMap K[X] (RatFunc K) N / algebraMap K[X] (RatFunc K) U := by
  have hnum : z.num ≠ 0 := RatFunc.num_ne_zero hz
  obtain ⟨U, hU0, hUeq⟩ := polynomial_logarithmic_derivative_split d hDX z.num hnum
  obtain ⟨V, hV0, hVeq⟩ := polynomial_logarithmic_derivative_split d hDX z.denom z.denom_ne_zero
  have hUn : U ≠ 0 := by intro h; simp [h] at hU0
  have hVn : V ≠ 0 := by intro h; simp [h] at hV0
  have hUm : algebraMap K[X] (RatFunc K) U ≠ 0 := RatFunc.algebraMap_ne_zero hUn
  have hVm : algebraMap K[X] (RatFunc K) V ≠ 0 := RatFunc.algebraMap_ne_zero hVn
  refine ⟨(z.num.rootMultiplicity 0 : ℤ) - (z.denom.rootMultiplicity 0 : ℤ),
    U * V, derivative U * V - U * derivative V, ?_, ?_⟩
  · simpa using mul_ne_zero hU0 hV0
  · calc
      d z / z = d (algebraMap K[X] (RatFunc K) z.num /
          algebraMap K[X] (RatFunc K) z.denom) /
            (algebraMap K[X] (RatFunc K) z.num / algebraMap K[X] (RatFunc K) z.denom) := by
              rw [RatFunc.num_div_denom]
      _ = d (algebraMap K[X] (RatFunc K) z.num) / algebraMap K[X] (RatFunc K) z.num -
          d (algebraMap K[X] (RatFunc K) z.denom) / algebraMap K[X] (RatFunc K) z.denom :=
        logarithmic_derivative_div d _ _ (RatFunc.algebraMap_ne_zero z.denom_ne_zero)
          (RatFunc.algebraMap_ne_zero hnum)
      _ = _ := by
        rw [hUeq, hVeq]
        simp only [Int.cast_sub, Int.cast_natCast, map_sub, map_mul, map_natCast]
        field_simp
        ring

/-- An irrational coefficient cannot occur as the residue of an exact
rational-function differential, even after subtracting a logarithmic
differential of an arbitrary nonzero rational function. -/
theorem ratFunc_irrational_slope_obstruction
    {K : Type*} [Field K] [CharZero K]
    (d : Derivation K (RatFunc K) (RatFunc K)) (hDX : d RatFunc.X = 1)
    (eta : K) (heta : ∀ q : ℚ, eta ≠ (q : K))
    (r z : RatFunc K) (hz : z ≠ 0) :
    d r ≠ d z / z - RatFunc.C eta / RatFunc.X := by
  intro heq
  obtain ⟨n, U, N, hU, hsplit⟩ := ratFunc_logarithmic_derivative_split d hDX z hz
  have hc : (n : K) - eta ≠ 0 := by
    apply sub_ne_zero.mpr
    simpa only [Rat.cast_intCast] using (heta (n : ℚ)).symm
  apply ratFunc_derivation_ne_simple_pole_plus_regular d hDX r U N hU hc
  rw [heq, hsplit, map_sub]
  ring

end QuadraticPi.TwoLogIrrationalSlopeResidue


==> anc/lean/QuadraticPi/TwoLogIrrationalSlopeRigidity.lean <==
import QuadraticPi.TwoLogNormDerivation
import QuadraticPi.TwoLogIrrationalSlopeResidue
import OAI.NumberTheory.PiExponent.Jets.DifferentialConstant

/-! Irrational logarithmic-slope rigidity via finite-extension norms,
trace compatibility and the rational-function residue obstruction. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogIrrationalSlopeRigidity
open OAI.PiExponent KaehlerDifferential
open scoped BigOperators TensorProduct IntermediateField

theorem nat_mul_nonrational {K : Type*} [Field K] [CharZero K]
    (eta : K) (heta : ∀ q : ℚ, eta ≠ (q : K)) (n : ℕ) (hn : 0 < n) :
    ∀ q : ℚ, (n : K) * eta ≠ (q : K) := by
  have hnK : (n : K) ≠ 0 := by exact_mod_cast (Nat.ne_zero_of_lt hn)
  intro q he
  apply heta (q / (n : ℚ))
  push_cast
  apply (eq_div_iff hnK).mpr
  simpa only [mul_comm] using he

theorem finite_extension_derivation_irrational_slope_obstruction
    {K E : Type*} [Field K] [CharZero K] [Field E]
    [Algebra K E] [Algebra (RatFunc K) E] [IsScalarTower K (RatFunc K) E]
    [FiniteDimensional (RatFunc K) E]
    (d : Derivation K (RatFunc K) (RatFunc K)) (Delta : Derivation K E E)
    (hDX : d RatFunc.X = 1)
    (hcompat : ∀ a : RatFunc K,
      Delta (algebraMap (RatFunc K) E a) = algebraMap (RatFunc K) E (d a))
    (eta : K) (heta : ∀ q : ℚ, eta ≠ (q : K)) (x z : E) (hz : z ≠ 0) :
    Delta x ≠ Delta z / z - algebraMap (RatFunc K) E (RatFunc.C eta / RatFunc.X) := by
  intro heq
  have ht := derivation_trace_of_basis d Delta hcompat (Module.finBasis (RatFunc K) E) x
  have hnorm := TwoLogNormDerivation.derivation_norm d Delta hcompat z hz
  have hNz : Algebra.norm (RatFunc K) z ≠ 0 := (Algebra.norm_ne_zero_iff).mpr hz
  have hlog : Algebra.trace (RatFunc K) E (z⁻¹ * Delta z) =
      d (Algebra.norm (RatFunc K) z) / Algebra.norm (RatFunc K) z := by
    apply (eq_div_iff hNz).mpr
    simpa only [mul_comm] using hnorm.symm
  rw [heq, map_sub, Algebra.trace_algebraMap] at ht
  apply TwoLogIrrationalSlopeResidue.ratFunc_irrational_slope_obstruction d hDX
    ((Module.finrank (RatFunc K) E : K) * eta)
    (nat_mul_nonrational eta heta _ (Module.finrank_pos (R := RatFunc K) (M := E)))
    (Algebra.trace (RatFunc K) E x) (Algebra.norm (RatFunc K) z) hNz
  calc
    d (Algebra.trace (RatFunc K) E x) = Algebra.trace (RatFunc K) E (Delta z / z) -
      Module.finrank (RatFunc K) E • (RatFunc.C eta / RatFunc.X) := ht
    _ = _ := by
      rw [show Delta z / z = z⁻¹ * Delta z by simp only [div_eq_mul_inv, mul_comm], hlog]
      simp only [map_mul, map_natCast, nsmul_eq_mul, mul_div_assoc]

theorem finite_extension_no_irrational_two_logarithmic_differential
    {K E : Type*} [Field K] [CharZero K] [Field E]
    [Algebra K E] [Algebra (RatFunc K) E] [IsScalarTower K (RatFunc K) E]
    [FiniteDimensional (RatFunc K) E]
    (eta : K) (heta : ∀ q : ℚ, eta ≠ (q : K)) (x z : E) (hz : z ≠ 0) :
    D K E x ≠ z⁻¹ • D K E z - algebraMap K E eta •
      ((algebraMap (RatFunc K) E RatFunc.X)⁻¹ •
        D K E (algebraMap (RatFunc K) E RatFunc.X)) := by
  let : Algebra.FormallyEtale (RatFunc K) E :=
    Algebra.FormallyEtale.of_isSeparable (RatFunc K) E
  let Delta : Derivation K E E := extendDerivation ratFuncDerivative
  have hcompat (a : RatFunc K) :
      Delta (algebraMap (RatFunc K) E a) =
        algebraMap (RatFunc K) E (ratFuncDerivative a) :=
    extendDerivation_algebraMap ratFuncDerivative a
  have hC : algebraMap (RatFunc K) E (RatFunc.C eta) = algebraMap K E eta := by
    simpa only [RatFunc.algebraMap_eq_C] using
      (IsScalarTower.algebraMap_apply K (RatFunc K) E eta).symm
  intro heq
  have hd := congrArg Delta.liftKaehlerDifferential heq
  simp only [Derivation.liftKaehlerDifferential_comp_D, map_sub, map_smul, hcompat,
    ratFuncDerivative_X, map_one, smul_eq_mul, mul_one] at hd
  apply finite_extension_derivation_irrational_slope_obstruction ratFuncDerivative Delta
    ratFuncDerivative_X hcompat eta heta x z hz
  simpa only [map_div₀, div_eq_mul_inv, map_mul, map_inv₀, hC, mul_comm] using hd

theorem adjoin_finite_no_irrational_two_logarithmic_differential
    {K E : Type*} [Field K] [CharZero K] [Field E] [Algebra K E]
    (eta : K) (heta : ∀ q : ℚ, eta ≠ (q : K))
    (y : E) (hy : Transcendental K y) [FiniteDimensional K⟮y⟯ E]
    (x z : E) (hz : z ≠ 0) :
    D K E x ≠ z⁻¹ • D K E z - algebraMap K E eta • (y⁻¹ • D K E y) := by
  let F := K⟮y⟯
  let e : RatFunc K ≃ₐ[K] F := RatFunc.algEquivOfTranscendental y hy
  let : Algebra (RatFunc K) F := e.toRingHom.toAlgebra
  let : Algebra (RatFunc K) E := ((algebraMap F E).comp e.toRingHom).toAlgebra
  let : IsScalarTower (RatFunc K) F E := IsScalarTower.of_algebraMap_eq' rfl
  let : IsScalarTower K (RatFunc K) E := IsScalarTower.of_algebraMap_eq fun a => by
    change algebraMap K E a = algebraMap F E (e (algebraMap K (RatFunc K) a))
    rw [e.commutes]
    exact IsScalarTower.algebraMap_apply K F E a
  have : Module.Finite (RatFunc K) F :=
    Module.Finite.of_surjective (Algebra.linearMap (RatFunc K) F) e.surjective
  have : Module.Finite (RatFunc K) E := Module.Finite.trans F E
  have hX : algebraMap (RatFunc K) E RatFunc.X = y := by
    change ((RatFunc.algEquivOfTranscendental y hy) RatFunc.X : E) = y
    exact RatFunc.algEquivOfTranscendental_X y hy
  simpa only [hX] using
    finite_extension_no_irrational_two_logarithmic_differential eta heta x z hz

theorem two_logarithmic_differential_base_change
    {C K E : Type*} [Field C] [Field K] [Field E]
    [Algebra C K] [Algebra C E] [Algebra K E] [IsScalarTower C K E]
    {x y z : E} {eta : C}
    (h : D C E x = z⁻¹ • D C E z - algebraMap C E eta • (y⁻¹ • D C E y)) :
    D K E x = z⁻¹ • D K E z - algebraMap C E eta • (y⁻¹ • D K E y) := by
  have hm := congrArg (KaehlerDifferential.map C K E E) h
  simpa only [map_D, map_sub, map_smul, Algebra.algebraMap_self, RingHom.id_apply] using hm

theorem isAlgebraic_of_irrational_two_logarithmic_differential
    {C E : Type*} [Field C] [CharZero C] [Field E] [Algebra C E]
    [Algebra.EssFiniteType C E]
    (eta : C) (heta : ∀ q : ℚ, eta ≠ (q : C)) (x y z : E) (hz : z ≠ 0)
    (h : D C E x = z⁻¹ • D C E z - algebraMap C E eta • (y⁻¹ • D C E y)) :
    IsAlgebraic C y := by
  let : CharZero E := charZero_of_injective_algebraMap (algebraMap C E).injective
  by_contra hy
  obtain ⟨K, hKy, hfinite⟩ := exists_intermediateField_finite_over_simple C E hy
  have : FiniteDimensional K⟮y⟯ E := hfinite
  have hetaK : ∀ q : ℚ, algebraMap C K eta ≠ (q : K) := by
    intro q he
    apply heta q
    apply (algebraMap C K).injective
    simpa only [map_ratCast] using he
  apply adjoin_finite_no_irrational_two_logarithmic_differential
    (algebraMap C K eta) hetaK y hKy x z hz
  simpa only [← IsScalarTower.algebraMap_apply C K E] using
    two_logarithmic_differential_base_change (K := K) h

theorem constant_torus_and_coordinate_of_irrational_slope
    {C E : Type*} [Field C] [CharZero C] [IsAlgClosed C] [Field E] [Algebra C E]
    [Algebra.EssFiniteType C E]
    (eta : C) (heta : ∀ q : ℚ, eta ≠ (q : C)) (x y z : E) (hz : z ≠ 0)
    (h : D C E x = z⁻¹ • D C E z - algebraMap C E eta • (y⁻¹ • D C E y)) :
    (∃ cy : C, algebraMap C E cy = y) ∧
      (∃ cz : C, algebraMap C E cz = z) ∧ (∃ cx : C, algebraMap C E cx = x) := by
  have hy := isAlgebraic_of_irrational_two_logarithmic_differential eta heta x y z hz h
  have hmem : y ∈ algebraicClosure C E := mem_algebraicClosure_iff.mpr hy
  rw [IntermediateField.eq_bot_of_isAlgClosed_of_isAlgebraic (algebraicClosure C E)] at hmem
  obtain ⟨cy, hcy⟩ := IntermediateField.mem_bot.mp hmem
  have hDy : D C E y = 0 := by rw [← hcy, Derivation.map_algebraMap]
  rw [hDy, smul_zero, smul_zero, sub_zero] at h
  obtain ⟨cz, hcz⟩ := constant_of_logarithmic_differential x z h
  have hDz : D C E z = 0 := by rw [← hcz, Derivation.map_algebraMap]
  have hDx : D C E x = 0 := by rw [h, hDz, smul_zero]
  exact ⟨⟨cy, hcy⟩, ⟨cz, hcz⟩, constant_of_differential_eq_zero x hDx⟩

end QuadraticPi.TwoLogIrrationalSlopeRigidity


==> anc/lean/QuadraticPi/TwoLogJetColength.lean <==
import QuadraticPi.TwoLogJetLocalization
import QuadraticPi.TwoLogContactFamily

/-! Exact finite colength of the actual two-logarithm product ideal at a centered place. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogJetColength
open OAI.PiExponent TwoLogInterpolation
open CurveValuationCenter CurveCenters PlaceValuationRing

section DVR
variable {A : Type*} [CommRing A] [IsDomain A] [IsDiscreteValuationRing A]
    [Algebra ℂ A] [Algebra.IsIntegral ℂ (IsLocalRing.ResidueField A)]

theorem mapped_polynomialIdeal_colength_eq_DVRContact {J : Type*} [Fintype J] {m : ℕ}
    (r : Fin m → ℂ) (b : J → ℂ) (hb : ∀ j, b j ≠ 0)
    (a : J → ℂ) (ha : ∀ j, a j ≠ 0)
    (hinj : Function.Injective (fun j => fullCenter (m := m) (b j) (a j)))
    (v : Fin (m+2) → ℚ) (hv : ∀ i, 0 < v i) (T : Fin m → ℕ)
    (hTY : ∀ i, v i.succ.succ < (T i : ℚ) * v 0)
    (hTZ : ∀ i, v i.succ.succ < (T i : ℚ) * v (0 : Fin (m+1)).succ)
    (R : ℚ) (e : Fin (m+2) → ℕ) (he : ∀ i, v i * (e i : ℚ) = R)
    (x : Fin (m+2) → A) (j : J)
    (hcenter : ∀ i, CurveLocalOrder.residueAugmentation ℂ A (x i) = fullCenter (b j) (a j) i)
    (hnc : ∃ i, x i ≠ algebraMap ℂ A (fullCenter (b j) (a j) i)) :
    ((Module.length A (A ⧸ (TwoLogJetIdeals.polynomialIdeal r b a T e).map
      (MvPolynomial.aeval x).toRingHom)).toNat : ℚ) =
      R * TwoLogDVRBranch.contact r (b j) (a j) (hb j) (ha j) x hnc v := by
  rw [TwoLogJetIdeals.map_polynomialIdeal_eq_selected r b hb a ha hinj T e x j hcenter]
  exact TwoLogBranchColength.logarithmicIdeal_colength_eq_contact
    r (b j) (a j) (hb j) (ha j) x hcenter hnc v hv T
    (fun i => ⟨hTY i, hTZ i⟩) R e he

theorem mapped_polynomialIdeal_colength_ne_top {J : Type*} [Fintype J] {m : ℕ}
    (r : Fin m → ℂ) (b : J → ℂ) (hb : ∀ j, b j ≠ 0)
    (a : J → ℂ) (ha : ∀ j, a j ≠ 0)
    (hinj : Function.Injective (fun j => fullCenter (m := m) (b j) (a j)))
    (v : Fin (m+2) → ℚ) (hv : ∀ i, 0 < v i) (T : Fin m → ℕ)
    (hTY : ∀ i, v i.succ.succ < (T i : ℚ) * v 0)
    (hTZ : ∀ i, v i.succ.succ < (T i : ℚ) * v (0 : Fin (m+1)).succ)
    (R : ℚ) (e : Fin (m+2) → ℕ) (he : ∀ i, v i * (e i : ℚ) = R)
    (x : Fin (m+2) → A) (j : J)
    (hcenter : ∀ i, CurveLocalOrder.residueAugmentation ℂ A (x i) = fullCenter (b j) (a j) i)
    (hnc : ∃ i, x i ≠ algebraMap ℂ A (fullCenter (b j) (a j) i)) :
    Module.length A (A ⧸ (TwoLogJetIdeals.polynomialIdeal r b a T e).map
      (MvPolynomial.aeval x).toRingHom) ≠ ⊤ := by
  rw [TwoLogJetIdeals.map_polynomialIdeal_eq_selected r b hb a ha hinj T e x j hcenter]
  exact TwoLogBranchColength.logarithmicIdeal_colength_ne_top
    r (b j) (a j) (hb j) (ha j) x hcenter hnc v hv T
    (fun i => ⟨hTY i, hTZ i⟩) R e he
end DVR

section Place
variable {E : Type*} [Field E] [Algebra ℂ E] {m : ℕ}
variable (p : NormalizedPlace ℂ E)
    [Algebra.IsIntegral ℂ (IsLocalRing.ResidueField (ring p))]

theorem mapped_polynomialIdeal_colength_eq_contact {J : Type*} [Fintype J]
    (r : Fin m → ℂ) (b : J → ℂ) (hb : ∀ j, b j ≠ 0)
    (a : J → ℂ) (ha : ∀ j, a j ≠ 0)
    (hinj : Function.Injective (fun j => fullCenter (m := m) (b j) (a j)))
    (v : Fin (m+2) → ℚ) (hv : ∀ i, 0 < v i) (T : Fin m → ℕ)
    (hTY : ∀ i, v i.succ.succ < (T i : ℚ) * v 0)
    (hTZ : ∀ i, v i.succ.succ < (T i : ℚ) * v (0 : Fin (m+1)).succ)
    (R : ℚ) (e : Fin (m+2) → ℕ) (he : ∀ i, v i * (e i : ℚ) = R)
    (z : Fin (m+2) → E) (hz : ∃ i, Transcendental ℂ (z i))
    (j : J) (hc : Centered z (fullCenter (b j) (a j)) p) :
    ((Module.length (ring p) ((ring p) ⧸
      (TwoLogJetIdeals.polynomialIdeal r b a T e).map
        (MvPolynomial.aeval (PlaceCenteredBranch.lift p z (fullCenter (b j) (a j)) hc)).toRingHom
      )).toNat : ℚ) =
      R * PlaceContact.contact p z r (b j) (a j) (hb j) (ha j) hc
        (Centered.exists_nonzero_difference z (fullCenter (b j) (a j)) hz) v := by
  exact mapped_polynomialIdeal_colength_eq_DVRContact r b hb a ha hinj v hv T hTY hTZ R e he
    (PlaceCenteredBranch.lift p z (fullCenter (b j) (a j)) hc) j
    (PlaceCenteredBranch.lift_residue p z (fullCenter (b j) (a j)) hc)
    (PlaceCenteredBranch.lift_nonconstant p z (fullCenter (b j) (a j)) hc
      (Centered.exists_nonzero_difference z (fullCenter (b j) (a j)) hz))

theorem mapped_polynomialIdeal_at_place_colength_ne_top {J : Type*} [Fintype J]
    (r : Fin m → ℂ) (b : J → ℂ) (hb : ∀ j, b j ≠ 0)
    (a : J → ℂ) (ha : ∀ j, a j ≠ 0)
    (hinj : Function.Injective (fun j => fullCenter (m := m) (b j) (a j)))
    (v : Fin (m+2) → ℚ) (hv : ∀ i, 0 < v i) (T : Fin m → ℕ)
    (hTY : ∀ i, v i.succ.succ < (T i : ℚ) * v 0)
    (hTZ : ∀ i, v i.succ.succ < (T i : ℚ) * v (0 : Fin (m+1)).succ)
    (R : ℚ) (e : Fin (m+2) → ℕ) (he : ∀ i, v i * (e i : ℚ) = R)
    (z : Fin (m+2) → E) (hz : ∃ i, Transcendental ℂ (z i))
    (j : J) (hc : Centered z (fullCenter (b j) (a j)) p) :
    Module.length (ring p) ((ring p) ⧸
      (TwoLogJetIdeals.polynomialIdeal r b a T e).map
        (MvPolynomial.aeval (PlaceCenteredBranch.lift p z (fullCenter (b j) (a j)) hc)).toRingHom
      ) ≠ ⊤ := by
  exact mapped_polynomialIdeal_colength_ne_top r b hb a ha hinj v hv T hTY hTZ R e he
    (PlaceCenteredBranch.lift p z (fullCenter (b j) (a j)) hc) j
    (PlaceCenteredBranch.lift_residue p z (fullCenter (b j) (a j)) hc)
    (PlaceCenteredBranch.lift_nonconstant p z (fullCenter (b j) (a j)) hc
      (Centered.exists_nonzero_difference z (fullCenter (b j) (a j)) hz))
end Place

end QuadraticPi.TwoLogJetColength


==> anc/lean/QuadraticPi/TwoLogJetDeterminant.lean <==
import QuadraticPi.CoordinateShearDeterminant
import QuadraticPi.TwoLogShearFiltration
import QuadraticPi.TwoLogMatrixJet
import QuadraticPi.LemniscateLogJetDeterminant

/-! Determinant-one two-variable logarithmic-tail shears, preserving exactly
the same selected columns at every center. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogJetDeterminant
open MvPowerSeries OAI.PiExponent FormalLogTruncation JetGeometry
open TwoLogInterpolation TwoLogMatrixShear LemniscateJetDeterminant
open scoped BigOperators
variable {m : ℕ}

theorem shiftMap_eq_comp (s t : Fin m → PowerSeries ℂ) (hs ht) (f : Series m) :
    TwoLogMatrixShear.shiftMap s t hs ht f =
      TwoLogMatrixShear.shiftMap s (fun _ => 0) hs (fun _ => map_zero PowerSeries.constantCoeff)
        (TwoLogMatrixShear.shiftMap (fun _ => 0) t (fun _ => map_zero PowerSeries.constantCoeff) ht f) := by
  simp only [TwoLogMatrixShear.shiftMap_apply]
  rw [subst_comp_subst_apply
    (TwoLogMatrixShear.shiftVars_hasSubst (fun _ => 0) t (fun _ => map_zero PowerSeries.constantCoeff) ht)
    (TwoLogMatrixShear.shiftVars_hasSubst s (fun _ => 0) hs (fun _ => map_zero PowerSeries.constantCoeff))]
  congr 1
  funext i
  rw [← TwoLogMatrixShear.shiftMap_apply s (fun _ => 0) hs (fun _ => map_zero PowerSeries.constantCoeff)]
  refine Fin.cases ?_ (fun i => Fin.cases ?_ (fun i => ?_) i) i
  · exact (shiftMap_X_Y s (fun _ => 0) hs (fun _ => map_zero PowerSeries.constantCoeff)).symm
  · exact (shiftMap_X_Z s (fun _ => 0) hs (fun _ => map_zero PowerSeries.constantCoeff)).symm
  · change X i.succ.succ + _ + _ =
      TwoLogMatrixShear.shiftMap s (fun _ => 0) hs (fun _ => map_zero PowerSeries.constantCoeff) (X i.succ.succ + _ + _)
    simp only [map_add, map_zero, add_zero, shiftMap_X_affine,
      shiftMap_toMvPowerSeries_Z]

theorem shiftY_sub_X_dvd (s : Fin m → PowerSeries ℂ) (hs) (i : Fin (m+2)) :
    X (0 : Fin (m+2)) ∣ TwoLogMatrixShear.shiftMap s (fun _ => 0) hs (fun _ => map_zero PowerSeries.constantCoeff) (X i) - X i := by
  refine Fin.cases ?_ (fun i => Fin.cases ?_ (fun i => ?_) i) i
  · rw [shiftMap_X_Y, sub_self]; exact dvd_zero _
  · rw [shiftMap_X_Z, sub_self]; exact dvd_zero _
  · rw [shiftMap_X_affine, map_zero, add_zero, add_sub_cancel_left]
    obtain ⟨g, hg⟩ := PowerSeries.X_dvd_iff.mpr (hs i)
    refine ⟨g.toMvPowerSeries 0, ?_⟩
    rw [hg, map_mul, PowerSeries.toMvPowerSeries_X]

theorem shiftZ_sub_X_dvd (t : Fin m → PowerSeries ℂ) (ht) (i : Fin (m+2)) :
    X (0 : Fin (m+1)).succ ∣ TwoLogMatrixShear.shiftMap (fun _ => 0) t (fun _ => map_zero PowerSeries.constantCoeff) ht (X i) - X i := by
  refine Fin.cases ?_ (fun i => Fin.cases ?_ (fun i => ?_) i) i
  · rw [shiftMap_X_Y, sub_self]; exact dvd_zero _
  · rw [shiftMap_X_Z, sub_self]; exact dvd_zero _
  · rw [shiftMap_X_affine, map_zero, add_zero, add_sub_cancel_left]
    obtain ⟨g, hg⟩ := PowerSeries.X_dvd_iff.mpr (ht i)
    refine ⟨g.toMvPowerSeries (0 : Fin (m+1)).succ, ?_⟩
    rw [hg, map_mul, PowerSeries.toMvPowerSeries_X]

theorem det_selected_centerPacketMatrix_shift {α C : Type*} [Fintype C] [DecidableEq C]
    (v : Fin (m+2) → ℚ) (hv : ∀ i, 0 ≤ v i) (H : ℚ)
    [Fintype (JetIndex v H)] [DecidableEq (JetIndex v H)]
    (s t : C → Fin m → PowerSeries ℂ)
    (hs : ∀ c i, PowerSeries.constantCoeff (s c i) = 0)
    (ht : ∀ c i, PowerSeries.constantCoeff (t c i) = 0)
    (hY : ∀ c i, (s c i).toMvPowerSeries 0 ∈ rationalWeightedIdeal v hv (v i.succ.succ))
    (hZ : ∀ c i, (t c i).toMvPowerSeries (0 : Fin (m+1)).succ ∈
      rationalWeightedIdeal v hv (v i.succ.succ))
    (g : α → C → Series m) (sel : C × JetIndex v H → α) :
    ((centerPacketMatrix v H (fun a c => TwoLogMatrixShear.shiftMap
      (s c) (t c) (hs c) (ht c) (g a c))).submatrix id sel).det =
      ((centerPacketMatrix v H g).submatrix id sel).det := by
  have he : (fun a c => TwoLogMatrixShear.shiftMap (s c) (t c) (hs c) (ht c) (g a c)) =
      (fun a c => TwoLogMatrixShear.shiftMap (s c) (fun _ => 0) (hs c)
        (fun _ => map_zero PowerSeries.constantCoeff)
        (TwoLogMatrixShear.shiftMap (fun _ => 0) (t c)
          (fun _ => map_zero PowerSeries.constantCoeff) (ht c) (g a c))) := by
    funext a c
    exact shiftMap_eq_comp _ _ _ _ _
  rw [he]
  rw [CoordinateShearDeterminant.det_selected_centerPacketMatrix_map v hv H
    (fun c => TwoLogMatrixShear.shiftMap (s c) (fun _ => 0) (hs c) (fun _ => map_zero PowerSeries.constantCoeff))
    (fun _ => 0) (fun c => shiftMap_X_Y _ _ _ _) (fun c => shiftY_sub_X_dvd (s c) (hs c))
    (fun c f hf => TwoLogMatrixShear.shiftMap_mem_rationalWeightedIdeal _ _ _ _ v hv
      (hY c) (by intro i; rw [map_zero]; exact Ideal.zero_mem _) H f hf)]
  exact CoordinateShearDeterminant.det_selected_centerPacketMatrix_map v hv H
    (fun c => TwoLogMatrixShear.shiftMap (fun _ => 0) (t c) (fun _ => map_zero PowerSeries.constantCoeff) (ht c))
    (fun _ => (0 : Fin (m+1)).succ) (fun c => shiftMap_X_Z _ _ _ _)
    (fun c => shiftZ_sub_X_dvd (t c) (ht c))
    (fun c f hf => TwoLogMatrixShear.shiftMap_mem_rationalWeightedIdeal _ _ _ _ v hv
      (by intro i; rw [map_zero]; exact Ideal.zero_mem _) (hZ c) H f hf) g sel

theorem det_selected_fullLog_eq_truncatedLog {α C : Type*} [Fintype C] [DecidableEq C]
    (r : Fin m → ℂ) (v : Fin (m+2) → ℚ) (hv : ∀ i, 0 ≤ v i) (H : ℚ)
    [Fintype (JetIndex v H)] [DecidableEq (JetIndex v H)]
    (T : Fin m → ℕ) (hTY : ∀ i, v i.succ.succ ≤ (T i : ℚ) * v 0)
    (hTZ : ∀ i, v i.succ.succ ≤ (T i : ℚ) * v (0 : Fin (m+1)).succ)
    (b a : C → ℂ) (P : α → TwoLogInterpolation.Polynomial m)
    (sel : C × JetIndex v H → α) :
    ((centerPacketMatrix v H (fun c j => formalJet r (b j) (a j) (P c))).submatrix id sel).det =
      ((centerPacketMatrix v H (fun c j => truncatedJet r (b j) (a j) T (P c))).submatrix id sel).det := by
  have h := det_selected_centerPacketMatrix_shift v hv H
    (fun _ => tailY r T) (fun _ => tailZ T)
    (fun _ => tailY_constantCoeff r T) (fun _ => tailZ_constantCoeff T)
    (fun _ => tailY_mem_weighted r T v hv hTY)
    (fun _ i => logTail_mem_weighted_at v hv _ (T i) _ (hTZ i))
    (fun c j => truncatedJet r (b j) (a j) T (P c)) sel
  simpa only [shiftMap_truncatedJet] using h

/-- Full formal coefficients with exactly the matrix's row and source indices. -/
def fullLogMatrix (b a : ℂ) (K : ℕ) (w0 v0 theta : ℝ) (w : Fin m → ℝ) (H : ℝ)
    (r : Fin m → ℂ) :
    Matrix (TwoLogMatrix.Row K v0 theta w H) (TwoLogMatrix.Column w0 w H) ℂ :=
  fun row col => coeff (InterpolationMatrix.exponentVector row.2.val)
    (formalJet r (b^row.1.val) (a^row.1.val)
      (MvPolynomial.monomial (InterpolationMatrix.exponentVector col.val) 1))

theorem det_fullLog_selected_eq_selectedMinor (b a : ℂ) (K : ℕ)
    (w0 v0 theta : ℝ) (w : Fin m → ℝ) (H : ℚ)
    (v : Fin (m+2) → ℚ) (hv : ∀ i, 0 < v i) (r : Fin m → ℂ) (T : Fin m → ℕ)
    (hrow : ∀ i, (v i : ℝ) = TwoLogMatrix.rowWeights v0 theta w i)
    (hTY : ∀ i, v i.succ.succ ≤ (T i : ℚ) * v 0)
    (hTZ : ∀ i, v i.succ.succ ≤ (T i : ℚ) * v (0 : Fin (m+1)).succ)
    (selection : TwoLogMatrix.Row K v0 theta w (H : ℝ) → TwoLogMatrix.Column w0 w (H : ℝ)) :
    ((fullLogMatrix b a K w0 v0 theta w (H : ℝ) r).submatrix id selection).det =
      (TwoLogMatrix.selectedMinor b a K w0 v0 theta w (H : ℝ) r T selection).det := by
  classical
  let : Fintype (JetIndex v H) :=
    Fintype.ofEquiv _ (FormalMatrixBridge.rationalJetIndexEquiv v hv H).symm
  let e := Equiv.prodCongr (Equiv.refl (Fin K))
    (LemniscateLogJetDeterminant.realJetIndexEquiv v hv H _ hrow)
  let P := fun col : TwoLogMatrix.Column w0 w (H : ℝ) =>
    MvPolynomial.monomial (InterpolationMatrix.exponentVector col.val) (1 : ℂ)
  have hh := det_selected_fullLog_eq_truncatedLog r v (fun i => (hv i).le) H T hTY hTZ
    (fun j : Fin K => b^j.val) (fun j : Fin K => a^j.val) P (fun d => selection (e d))
  have hfull :
      (centerPacketMatrix v H (fun col j => formalJet r (b^j.val) (a^j.val) (P col))).submatrix id
        (fun d => selection (e d)) =
      ((fullLogMatrix b a K w0 v0 theta w (H : ℝ) r).submatrix id selection).submatrix e e := by
    ext d c
    change coeff d.2.val _ = coeff (InterpolationMatrix.exponentVector (fun i => d.2.val i)) _
    rw [FormalMatrixBridge.exponentVector_coe]
    rfl
  have htrunc :
      (centerPacketMatrix v H (fun col j => truncatedJet r (b^j.val) (a^j.val) T (P col))).submatrix id
        (fun d => selection (e d)) =
      (TwoLogMatrix.selectedMinor b a K w0 v0 theta w (H : ℝ) r T selection).submatrix e e := by
    ext d c
    symm
    change TwoLogMatrix.entry b a r T d.1.val (d.2.val 0) (d.2.val (0 : Fin (m+1)).succ)
      (fun i => d.2.val i.succ.succ) ((selection (e c)).val 0)
      ((selection (e c)).val (0 : Fin (m+1)).succ) (fun i => (selection (e c)).val i.succ.succ) = _
    rw [TwoLogMatrixJet.entry_eq_coeff_truncatedJet, FormalMatrixBridge.exponentVector_coe]
    rfl
  rw [hfull, htrunc, Matrix.det_submatrix_equiv_self, Matrix.det_submatrix_equiv_self] at hh
  exact hh

end QuadraticPi.TwoLogJetDeterminant


==> anc/lean/QuadraticPi/TwoLogJetIdeals.lean <==
import QuadraticPi.TwoLogPolynomialChart
import OAI.NumberTheory.PiExponent.Jets.AffineJetPackets

/-! Algebraic jet ideals of the actual two-torus logarithmic chart. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogJetIdeals
open OAI OAI.PiExponent MvPolynomial TwoLogPolynomialChart
open scoped BigOperators
variable {m : ℕ}

def coordinates (r : Fin m → ℂ) (b a : ℂ) (T : Fin m → ℕ) (i : Fin (m+2)) :
    TwoLogInterpolation.Polynomial m :=
  inverseMap r b a (CompactJetPolynomial.logPolynomials T) (X i)

@[simp] theorem coordinates_Y (r : Fin m → ℂ) (b a : ℂ) (T : Fin m → ℕ) :
    coordinates r b a T 0 = C b⁻¹ * X 0 - 1 := inverseMap_Y _ _ _ _
@[simp] theorem coordinates_Z (r : Fin m → ℂ) (b a : ℂ) (T : Fin m → ℕ) :
    coordinates r b a T (0 : Fin (m+1)).succ =
      C a⁻¹ * X (0 : Fin (m+1)).succ - 1 := inverseMap_Z _ _ _ _
@[simp] theorem coordinates_affine (r : Fin m → ℂ) (b a : ℂ) (T : Fin m → ℕ) (i : Fin m) :
    coordinates r b a T i.succ.succ = X i.succ.succ -
      Polynomial.aeval (C a⁻¹ * X (0 : Fin (m+1)).succ - 1)
        (PowerSeries.trunc (T i) (PowerSeries.log ℂ)) +
      C (r i) * Polynomial.aeval (C b⁻¹ * X 0 - 1)
        (PowerSeries.trunc (T i) (PowerSeries.log ℂ)) := inverseMap_affine _ _ _ _ _

def powerIdeal (r : Fin m → ℂ) (b a : ℂ) (T : Fin m → ℕ) (e : Fin (m+2) → ℕ) :
    Ideal (TwoLogInterpolation.Polynomial m) :=
  Ideal.span (Set.range (fun i => coordinates r b a T i ^ e i))

theorem span_coordinates (r : Fin m → ℂ) (b a : ℂ) (hb : b ≠ 0) (ha : a ≠ 0)
    (T : Fin m → ℕ) :
    Ideal.span (Set.range (coordinates r b a T)) =
      WeightedBezout.pointIdeal (TwoLogInterpolation.fullCenter b a) := by
  let phi := (inverseMap r b a (CompactJetPolynomial.logPolynomials T)).toRingHom
  have hs : Function.Surjective phi :=
    (chartEquiv r b a hb ha (CompactJetPolynomial.logPolynomials T)).symm.surjective
  have hc : (WeightedBezout.pointIdeal (TwoLogInterpolation.fullCenter b a)).comap phi =
      WeightedBezout.pointIdeal (0 : Fin (m+2) → ℂ) := by
    ext P
    change MvPolynomial.aeval (TwoLogInterpolation.fullCenter b a)
      (inverseMap r b a (CompactJetPolynomial.logPolynomials T) P) = 0 ↔
        MvPolynomial.aeval (0 : Fin (m+2) → ℂ) P = 0
    rw [← AlgHom.comp_apply, eval_center_inverse r b a hb ha _
      (CompactJetPolynomial.logPolynomials_eval_zero T)]
  calc
    _ = (Ideal.span (Set.range (X (R := ℂ) : Fin (m+2) → _))).map phi := by
      rw [Ideal.map_span, ← Set.range_comp]
      rfl
    _ = (WeightedBezout.pointIdeal (0 : Fin (m+2) → ℂ)).map phi := by
      congr 1
      rw [WeightedBezout.pointIdeal_eq_span]
      simp
    _ = _ := by rw [← hc, Ideal.map_comap_of_surjective phi hs]

theorem radical_powerIdeal (r : Fin m → ℂ) (b a : ℂ) (hb : b ≠ 0) (ha : a ≠ 0)
    (T : Fin m → ℕ) (e : Fin (m+2) → ℕ) (he : ∀ i, 0 < e i) :
    (powerIdeal r b a T e).radical =
      WeightedBezout.pointIdeal (TwoLogInterpolation.fullCenter b a) := by
  apply le_antisymm
  · apply (Ideal.IsPrime.radical_le_iff
      (inferInstance : (WeightedBezout.pointIdeal (TwoLogInterpolation.fullCenter b a)).IsPrime)).mpr
    apply Ideal.span_le.mpr
    rintro _ ⟨i, rfl⟩
    have hz : coordinates r b a T i ∈
        WeightedBezout.pointIdeal (TwoLogInterpolation.fullCenter b a) := by
      rw [← span_coordinates r b a hb ha T]
      exact Ideal.subset_span ⟨i, rfl⟩
    change MvPolynomial.aeval (TwoLogInterpolation.fullCenter b a)
      (coordinates r b a T i ^ e i) = 0
    rw [map_pow, (WeightedBezout.mem_pointIdeal _ _).mp hz, zero_pow (he i).ne']
  · rw [← span_coordinates r b a hb ha T]
    apply Ideal.span_le.mpr
    rintro _ ⟨i, rfl⟩
    exact ⟨e i, Ideal.subset_span ⟨i, rfl⟩⟩

def centerPoint (b a : ℂ) : PrimeSpectrum (TwoLogInterpolation.Polynomial m) :=
  ⟨WeightedBezout.pointIdeal (TwoLogInterpolation.fullCenter b a), inferInstance⟩

theorem zeroLocus_powerIdeal (r : Fin m → ℂ) (b a : ℂ) (hb : b ≠ 0) (ha : a ≠ 0)
    (T : Fin m → ℕ) (e : Fin (m+2) → ℕ) (he : ∀ i, 0 < e i) :
    PrimeSpectrum.zeroLocus (powerIdeal r b a T e : Set (TwoLogInterpolation.Polynomial m)) =
      {centerPoint (m := m) b a} := by
  rw [← PrimeSpectrum.zeroLocus_radical, radical_powerIdeal r b a hb ha T e he]
  exact PrimeSpectrum.zeroLocus_eq_singleton _

theorem powerIdeal_pairwise_isCoprime {J : Type*} (r : Fin m → ℂ)
    (b a : J → ℂ) (hb : ∀ j, b j ≠ 0) (ha : ∀ j, a j ≠ 0)
    (hc : Function.Injective (fun j => TwoLogInterpolation.fullCenter (m := m) (b j) (a j)))
    (T : Fin m → ℕ) (e : Fin (m+2) → ℕ) (he : ∀ i, 0 < e i) :
    Pairwise (fun j k => IsCoprime (powerIdeal r (b j) (a j) T e)
      (powerIdeal r (b k) (a k) T e)) := by
  intro j k hjk
  have hp : IsCoprime (WeightedBezout.pointIdeal (TwoLogInterpolation.fullCenter (m := m) (b j) (a j)))
      (WeightedBezout.pointIdeal (TwoLogInterpolation.fullCenter (m := m) (b k) (a k))) := by
    apply Ideal.isCoprime_of_isMaximal
    intro heq
    exact hjk (hc (JetPowerIdealCoprime.pointIdeal_injective heq))
  apply Ideal.isCoprime_iff_sup_eq.mpr
  apply Ideal.radical_eq_top.mp
  rw [Ideal.radical_sup, radical_powerIdeal r (b j) (a j) (hb j) (ha j) T e he,
    radical_powerIdeal r (b k) (a k) (hb k) (ha k) T e he, hp.sup_eq, Ideal.radical_top]

theorem powerIdeal_pow_pairwise_isCoprime {J : Type*} (r : Fin m → ℂ)
    (b a : J → ℂ) (hb : ∀ j, b j ≠ 0) (ha : ∀ j, a j ≠ 0)
    (hc : Function.Injective (fun j => TwoLogInterpolation.fullCenter (m := m) (b j) (a j)))
    (T : Fin m → ℕ) (e : Fin (m+2) → ℕ) (he : ∀ i, 0 < e i) (n : ℕ) :
    Pairwise (fun j k => IsCoprime (powerIdeal r (b j) (a j) T e ^ n)
      (powerIdeal r (b k) (a k) T e ^ n)) :=
  fun _ _ hjk => (powerIdeal_pairwise_isCoprime r b a hb ha hc T e he hjk).pow

theorem truncatedJet_coordinates (r : Fin m → ℂ) (b a : ℂ) (hb : b ≠ 0) (ha : a ≠ 0)
    (T : Fin m → ℕ) (i : Fin (m+2)) :
    TwoLogMatrixShear.truncatedJet r b a T (coordinates r b a T i) = MvPowerSeries.X i := by
  rw [coordinates, TwoLogPolynomialChart.truncatedJet_inverse r b a hb ha]
  simp

theorem map_powerIdeal_truncatedJet (r : Fin m → ℂ) (b a : ℂ) (hb : b ≠ 0) (ha : a ≠ 0)
    (T : Fin m → ℕ) (e : Fin (m+2) → ℕ) :
    (powerIdeal r b a T e).map (TwoLogMatrixShear.truncatedJet r b a T).toRingHom =
      JetGeometry.coordinatePowerIdeal (R := ℂ) e := by
  rw [powerIdeal, Ideal.map_span, ← Set.range_comp]
  apply congrArg Ideal.span
  apply congrArg Set.range
  funext i
  change TwoLogMatrixShear.truncatedJet r b a T (coordinates r b a T i ^ e i) = _
  rw [map_pow, truncatedJet_coordinates r b a hb ha]

theorem truncatedJet_mem_weighted_of_mem_pow (r : Fin m → ℂ) (b a : ℂ)
    (hb : b ≠ 0) (ha : a ≠ 0) (T : Fin m → ℕ) (e : Fin (m+2) → ℕ)
    (v : Fin (m+2) → ℚ) (hv : ∀ i, 0 ≤ v i)
    (R : ℚ) (he : ∀ i, R ≤ (e i : ℚ) * v i) (n : ℕ)
    (P : TwoLogInterpolation.Polynomial m) (hP : P ∈ powerIdeal r b a T e ^ n) :
    TwoLogMatrixShear.truncatedJet r b a T P ∈ JetGeometry.rationalWeightedIdeal v hv (n*R) := by
  apply JetGeometry.coordinatePowerIdeal_pow_le_rational v hv e R he n
  rw [← map_powerIdeal_truncatedJet r b a hb ha T e, ← Ideal.map_pow]
  exact Ideal.mem_map_of_mem _ hP

theorem formalJet_mem_weighted_of_mem_pow (r : Fin m → ℂ) (b a : ℂ)
    (hb : b ≠ 0) (ha : a ≠ 0) (T : Fin m → ℕ) (e : Fin (m+2) → ℕ)
    (v : Fin (m+2) → ℚ) (hv : ∀ i, 0 ≤ v i)
    (hTY : ∀ i, v i.succ.succ ≤ (T i : ℚ) * v 0)
    (hTZ : ∀ i, v i.succ.succ ≤ (T i : ℚ) * v (0 : Fin (m+1)).succ)
    (R : ℚ) (he : ∀ i, R ≤ (e i : ℚ) * v i) (n : ℕ)
    (P : TwoLogInterpolation.Polynomial m) (hP : P ∈ powerIdeal r b a T e ^ n) :
    TwoLogInterpolation.formalJet r b a P ∈ JetGeometry.rationalWeightedIdeal v hv (n*R) := by
  rw [← TwoLogMatrixShear.shiftMap_truncatedJet r b a T P]
  exact TwoLogMatrixShear.shiftMap_mem_rationalWeightedIdeal _ _ _ _ v hv
    (TwoLogMatrixShear.tailY_mem_weighted r T v hv hTY)
    (fun i => TwoLogMatrixShear.logTail_mem_weighted_at v hv _ (T i) _ (hTZ i))
    (n*R) _ (truncatedJet_mem_weighted_of_mem_pow r b a hb ha T e v hv R he n P hP)

theorem formalJet_packet_zero_of_mem_pow (r : Fin m → ℂ) (b a : ℂ)
    (hb : b ≠ 0) (ha : a ≠ 0) (T : Fin m → ℕ) (e : Fin (m+2) → ℕ)
    (v : Fin (m+2) → ℚ) (hv : ∀ i, 0 ≤ v i)
    (hTY : ∀ i, v i.succ.succ ≤ (T i : ℚ) * v 0)
    (hTZ : ∀ i, v i.succ.succ ≤ (T i : ℚ) * v (0 : Fin (m+1)).succ)
    (R : ℚ) (he : ∀ i, R ≤ (e i : ℚ) * v i) (n : ℕ)
    (P : TwoLogInterpolation.Polynomial m) (hP : P ∈ powerIdeal r b a T e ^ n) :
    JetGeometry.rationalCoefficientPacket v (n*R) (TwoLogInterpolation.formalJet r b a P) =
      (fun _ => (0 : ℂ)) := by
  funext d
  exact formalJet_mem_weighted_of_mem_pow r b a hb ha T e v hv hTY hTZ R he n P hP d.val d.property

theorem formalJet_packet_eq_of_sub_mem_pow (r : Fin m → ℂ) (b a : ℂ)
    (hb : b ≠ 0) (ha : a ≠ 0) (T : Fin m → ℕ) (e : Fin (m+2) → ℕ)
    (v : Fin (m+2) → ℚ) (hv : ∀ i, 0 ≤ v i)
    (hTY : ∀ i, v i.succ.succ ≤ (T i : ℚ) * v 0)
    (hTZ : ∀ i, v i.succ.succ ≤ (T i : ℚ) * v (0 : Fin (m+1)).succ)
    (R : ℚ) (he : ∀ i, R ≤ (e i : ℚ) * v i) (n : ℕ)
    (P Q : TwoLogInterpolation.Polynomial m) (hPQ : P-Q ∈ powerIdeal r b a T e ^ n) :
    JetGeometry.rationalCoefficientPacket v (n*R) (TwoLogInterpolation.formalJet r b a P) =
      JetGeometry.rationalCoefficientPacket v (n*R) (TwoLogInterpolation.formalJet r b a Q) := by
  apply (FormalLogTruncation.rationalCoefficientPacket_eq_iff v hv (n*R) _ _).mpr
  simpa only [map_sub] using
    formalJet_mem_weighted_of_mem_pow r b a hb ha T e v hv hTY hTZ R he n (P-Q) hPQ

def polynomialIdeal {J : Type*} [Fintype J] (r : Fin m → ℂ) (b a : J → ℂ)
    (T : Fin m → ℕ) (e : Fin (m+2) → ℕ) : Ideal (TwoLogInterpolation.Polynomial m) :=
  ∏ j, powerIdeal r (b j) (a j) T e

theorem polynomialIdeal_pow_le {J : Type*} [Fintype J] (r : Fin m → ℂ) (b a : J → ℂ)
    (T : Fin m → ℕ) (e : Fin (m+2) → ℕ) (n : ℕ) (j : J) :
    polynomialIdeal r b a T e ^ n ≤ powerIdeal r (b j) (a j) T e ^ n := by
  classical
  apply pow_le_pow_left'
  exact Ideal.prod_le_inf.trans (Finset.inf_le (Finset.mem_univ j))

theorem formalJet_packet_zero_of_mem_polynomialIdeal_pow {J : Type*} [Fintype J]
    (r : Fin m → ℂ) (b a : J → ℂ) (hb : ∀ j, b j ≠ 0) (ha : ∀ j, a j ≠ 0)
    (T : Fin m → ℕ) (e : Fin (m+2) → ℕ) (v : Fin (m+2) → ℚ) (hv : ∀ i, 0 ≤ v i)
    (hTY : ∀ i, v i.succ.succ ≤ (T i : ℚ) * v 0)
    (hTZ : ∀ i, v i.succ.succ ≤ (T i : ℚ) * v (0 : Fin (m+1)).succ)
    (R : ℚ) (he : ∀ i, R ≤ (e i : ℚ) * v i) (n : ℕ)
    (P : TwoLogInterpolation.Polynomial m) (hP : P ∈ polynomialIdeal r b a T e ^ n) (j : J) :
    JetGeometry.rationalCoefficientPacket v (n*R)
      (TwoLogInterpolation.formalJet r (b j) (a j) P) = (fun _ => (0 : ℂ)) :=
  formalJet_packet_zero_of_mem_pow r (b j) (a j) (hb j) (ha j) T e v hv hTY hTZ R he n P
    (polynomialIdeal_pow_le r b a T e n j hP)

end QuadraticPi.TwoLogJetIdeals


==> anc/lean/QuadraticPi/TwoLogJetLocalization.lean <==
import QuadraticPi.TwoLogJetIdeals
import QuadraticPi.TwoLogBranchColength
import OAI.NumberTheory.PiExponent.Jets.JetProductLocalization

/-! Localization of the product jet ideal at one of its distinct two-torus centers. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogJetIdeals
open OAI.PiExponent TwoLogInterpolation
open scoped BigOperators

variable {A : Type*} [CommRing A] [Algebra ℂ A]

theorem aeval_coordinates {m : ℕ} (r : Fin m → ℂ) (b a : ℂ)
    (T : Fin m → ℕ) (x : Fin (m+2) → A) (i : Fin (m+2)) :
    MvPolynomial.aeval x (coordinates r b a T i) =
      TwoLogBranchColength.truncatedCoordinates r b a x T i := by
  refine Fin.cases ?_ (fun j => Fin.cases ?_ (fun j => ?_) j) i
  · simp [TwoLogBranchColength.truncatedCoordinates]
  · simp only [coordinates_Z, map_sub, map_mul, map_one, MvPolynomial.aeval_C,
      MvPolynomial.aeval_X, TwoLogBranchColength.truncatedCoordinates,
      Fin.cases_succ, Fin.cases_zero]
  · simp only [coordinates_affine, map_add, map_sub, map_mul, map_one,
      MvPolynomial.aeval_C, MvPolynomial.aeval_X, ← Polynomial.aeval_algHom_apply,
      TwoLogBranchColength.truncatedCoordinates, Fin.cases_succ]

theorem map_powerIdeal_aeval {m : ℕ} (r : Fin m → ℂ) (b a : ℂ)
    (T : Fin m → ℕ) (e : Fin (m+2) → ℕ) (x : Fin (m+2) → A) :
    (powerIdeal r b a T e).map (MvPolynomial.aeval x).toRingHom =
      TwoLogBranchColength.logarithmicIdeal r b a x T e := by
  rw [powerIdeal, Ideal.map_span, ← Set.range_comp]
  congr 1
  funext i
  simp [TwoLogBranchColength.logarithmicIdeal, Function.comp_def, aeval_coordinates]

theorem map_polynomialIdeal {J : Type*} [Fintype J] {m : ℕ}
    (r : Fin m → ℂ) (b a : J → ℂ) (T : Fin m → ℕ) (e : Fin (m+2) → ℕ)
    (x : Fin (m+2) → A) :
    (polynomialIdeal r b a T e).map (MvPolynomial.aeval x).toRingHom =
      ∏ j, TwoLogBranchColength.logarithmicIdeal r (b j) (a j) x T e := by
  unfold polynomialIdeal
  change Ideal.mapHom (MvPolynomial.aeval x).toRingHom _ = _
  rw [map_prod]
  apply Finset.prod_congr rfl
  intro j _
  exact map_powerIdeal_aeval r (b j) (a j) T e x

variable [IsLocalRing A] [Algebra.IsIntegral ℂ (IsLocalRing.ResidueField A)]

theorem map_powerIdeal_eq_top_of_ne {J : Type*} {m : ℕ}
    (r : Fin m → ℂ) (b : J → ℂ) (hb : ∀ j, b j ≠ 0)
    (a : J → ℂ) (ha : ∀ j, a j ≠ 0)
    (hinj : Function.Injective (fun j => fullCenter (m := m) (b j) (a j)))
    (T : Fin m → ℕ) (e : Fin (m+2) → ℕ) (x : Fin (m+2) → A)
    (j k : J) (hkj : k ≠ j)
    (hcenter : ∀ i, CurveLocalOrder.residueAugmentation ℂ A (x i) = fullCenter (b j) (a j) i) :
    (powerIdeal r (b k) (a k) T e).map (MvPolynomial.aeval x).toRingHom = ⊤ := by
  rw [map_powerIdeal_aeval]
  have hdiff : b k ≠ b j ∨ a k ≠ a j := by
    by_contra h
    push Not at h
    exact hkj (hinj (by dsimp only; rw [h.1, h.2]))
  have hunit : ∃ i : Fin (m+2),
      IsUnit (TwoLogBranchColength.truncatedCoordinates r (b k) (a k) x T i) := by
    rcases hdiff with h | h
    · refine ⟨0, (JetProductLocalization.residue_ne_zero_iff_isUnit _).mp ?_⟩
      change CurveLocalOrder.residueAugmentation ℂ A (algebraMap ℂ A (b k)⁻¹ * x 0 - 1) ≠ 0
      rw [map_sub, map_mul, map_one, CurveLocalOrder.residueAugmentation_algebraMap,
        hcenter 0, fullCenter_Y]
      intro hz
      have he : (b k)⁻¹ * b j = 1 := sub_eq_zero.mp hz
      apply h
      calc
        b k = b k * 1 := (mul_one _).symm
        _ = b k * ((b k)⁻¹ * b j) := congrArg (b k * ·) he.symm
        _ = b j := by rw [← mul_assoc, mul_inv_cancel₀ (hb k), one_mul]
    · refine ⟨(0 : Fin (m+1)).succ, (JetProductLocalization.residue_ne_zero_iff_isUnit _).mp ?_⟩
      change CurveLocalOrder.residueAugmentation ℂ A
        (algebraMap ℂ A (a k)⁻¹ * x (0 : Fin (m+1)).succ - 1) ≠ 0
      rw [map_sub, map_mul, map_one, CurveLocalOrder.residueAugmentation_algebraMap,
        hcenter _, fullCenter_Z]
      intro hz
      have he : (a k)⁻¹ * a j = 1 := sub_eq_zero.mp hz
      apply h
      calc
        a k = a k * 1 := (mul_one _).symm
        _ = a k * ((a k)⁻¹ * a j) := congrArg (a k * ·) he.symm
        _ = a j := by rw [← mul_assoc, mul_inv_cancel₀ (ha k), one_mul]
  obtain ⟨i, hi⟩ := hunit
  exact Ideal.eq_top_of_isUnit_mem _ (Ideal.subset_span (Set.mem_range_self i)) (hi.pow (e i))

theorem map_polynomialIdeal_eq_selected {J : Type*} [Fintype J] {m : ℕ}
    (r : Fin m → ℂ) (b : J → ℂ) (hb : ∀ j, b j ≠ 0)
    (a : J → ℂ) (ha : ∀ j, a j ≠ 0)
    (hinj : Function.Injective (fun j => fullCenter (m := m) (b j) (a j)))
    (T : Fin m → ℕ) (e : Fin (m+2) → ℕ) (x : Fin (m+2) → A) (j : J)
    (hcenter : ∀ i, CurveLocalOrder.residueAugmentation ℂ A (x i) = fullCenter (b j) (a j) i) :
    (polynomialIdeal r b a T e).map (MvPolynomial.aeval x).toRingHom =
      TwoLogBranchColength.logarithmicIdeal r (b j) (a j) x T e := by
  classical
  rw [map_polynomialIdeal]
  apply Finset.prod_eq_single j
  · intro k _ hkj
    rw [Ideal.one_eq_top, ← map_powerIdeal_aeval]
    exact map_powerIdeal_eq_top_of_ne r b hb a ha hinj T e x j k hkj hcenter
  · simp

end QuadraticPi.TwoLogJetIdeals


==> anc/lean/QuadraticPi/TwoLogJetSurjectivity.lean <==
import QuadraticPi.TwoLogBlowupAmple
import OAI.NumberTheory.PiExponent.Ampleness.BlowupJetSurjectivityComplete

set_option autoImplicit false
namespace QuadraticPi.TwoLogGeometry.JetSurjectivity
open OAI OAI.PiExponent
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry BlowupGeometry PiExponent.BlowupJetSurjectivity
attribute [local irreducible] BlowupGeometry.centerIdeal BlowupGeometry.hyperplane

theorem blowupBundle_ample (d : GeometricData) :
    (blowupBundle (centerIdeal d) (hyperplane d)).IsAmple := by
  apply PiExponent.AmpleIso.isAmple_of_sheaf_iso (interpolationBundle d)
    (blowupBundle (centerIdeal d) (hyperplane d))
    (moduleTensorComm (A d).sheaf (J d).sheaf)
  exact interpolationBundle_ample d

theorem eventual_jetRestriction_surjective (d : GeometricData) :
    ∃ N, ∀ n, N ≤ n → Function.Surjective
      (jetRestriction (centerIdeal d) (hyperplane d) n) :=
  eventual_blowup_jetRestriction_surjective
    (compactificationStructureMap d) (centerIdeal d) (hyperplane d) (blowupBundle_ample d)

theorem eventually_jetRestriction_surjective (d : GeometricData) :
    ∀ᶠ n in Filter.atTop, Function.Surjective
      (jetRestriction (centerIdeal d) (hyperplane d) n) := by
  obtain ⟨N, hN⟩ := eventual_jetRestriction_surjective d
  exact Filter.eventually_atTop.mpr ⟨N, hN⟩

end
end QuadraticPi.TwoLogGeometry.JetSurjectivity


==> anc/lean/QuadraticPi/TwoLogLowCodimensionExclusion.lean <==
import QuadraticPi.TwoLogNormalFrameRigidity
import OAI.NumberTheory.PiExponent.Jets.NormalBasisProducts

/-!
# The all-affine tangent case retains the raw rectangular comparison

Only the tied torus weights remain in a normal basis. The normal dimension
is at most two, so the raw codimension-dependent factor is contradicted by
the actual torus margin. The large uniform separation constant is not used
for this step.
-/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogNormalFrameRigidity
open OAI.PiExponent.NormalBasisRigidity
open scoped BigOperators

variable {K V : Type*} [Field K] [AddCommGroup V] [Module K V]

/-- Every coordinate normal basis uses only the two torus coordinates when
all affine directions are tangent. -/
theorem degree_product_of_all_affine_tangent
    (D : TwoLogInterpolation.BaseData) (w : Fin D.m → ℚ)
    (q : (Fin (D.m+2) → K) →ₗ[K] V)
    (haff : ∀ i : Fin D.m, q (Pi.basisFun K _ i.succ.succ) = 0)
    (A : Finset (Fin (D.m+2)))
    (hA : IsNormalBasis (K := K) (fun j => q (Pi.basisFun K _ j)) A) :
    (∏ j ∈ A, (TwoLogWeightSeparation.degreeWeights D w j : ℝ)) = (D.w0 : ℝ)^A.card := by
  classical
  calc
    _ = ∏ _j ∈ A, (D.w0 : ℝ) := by
      apply Finset.prod_congr rfl
      intro j hj
      cases j using Fin.cases with
      | zero => rfl
      | succ j =>
        cases j using Fin.cases with
        | zero => rfl
        | succ j => exact (hA.ne_zero hj (haff j)).elim
    _ = _ := by rw [Finset.prod_const]

/-- Frame normal bases have the same two-coordinate support. -/
theorem jet_product_of_all_affine_tangent
    (D : TwoLogInterpolation.BaseData) (w : Fin D.m → ℚ)
    (r : Fin D.m → K) (y z : K) (hy : y ≠ 0) (hz : z ≠ 0)
    (q : (Fin (D.m+2) → K) →ₗ[K] V)
    (haff : ∀ i : Fin D.m, q (Pi.basisFun K _ i.succ.succ) = 0)
    (A : Finset (Fin (D.m+2)))
    (hA : IsNormalBasis (K := K) (fun j => q (frameBasis r y z hy hz j)) A) :
    (∏ j ∈ A, (TwoLogInterpolation.jetWeights D w j : ℝ)) = (D.v : ℝ)^A.card := by
  classical
  calc
    _ = ∏ _j ∈ A, (D.v : ℝ) := by
      apply Finset.prod_congr rfl
      intro j hj
      cases j using Fin.cases with
      | zero => rfl
      | succ j =>
        cases j using Fin.cases with
        | zero => rfl
        | succ j => exact (hA.ne_zero hj (by simpa only [frameBasis_affine] using haff j)).elim
    _ = _ := by rw [Finset.prod_const]

/-- The torus margin is stronger than the exact bound required in dimensions
one and two, before replacing anything by a uniform separation constant. -/
theorem torus_margin_raw_factor_lt (D : TwoLogInterpolation.BaseData)
    (k : ℕ) (hk : 0 < k) (hk2 : k ≤ 2) :
    (k : ℝ)^k * (D.v : ℝ)^k / ((D.sigma : ℝ)/((D.m : ℝ)+3))^k < (D.w0 : ℝ)^k := by
  have hsig : (0 : ℝ) < D.sigma := by exact_mod_cast D.sigma_pos
  have hv : (0 : ℝ) < D.v := by exact_mod_cast D.v_pos
  have hm : (0 : ℝ) < (D.m : ℝ)+3 := by positivity
  have hkR : (k : ℝ) ≤ 2 := by exact_mod_cast hk2
  have hmargin : (4 : ℝ)*((D.m : ℝ)+3)/(D.sigma : ℝ) < (D.w0 : ℝ)/(D.v : ℝ) := by
    exact_mod_cast D.torus_margin
  have hmargin' := (lt_div_iff₀ hv).mp hmargin
  have hcoef : (k : ℝ)*(D.v : ℝ)/((D.sigma : ℝ)/((D.m : ℝ)+3)) < (D.w0 : ℝ) := by
    have hbound := mul_le_mul_of_nonneg_right hkR
      (show 0 ≤ (D.v : ℝ)*((D.m : ℝ)+3)/(D.sigma : ℝ) by positivity)
    have hpos : 0 < (D.v : ℝ)*((D.m : ℝ)+3)/(D.sigma : ℝ) := by positivity
    calc
      _ = (k : ℝ)*((D.v : ℝ)*((D.m : ℝ)+3)/(D.sigma : ℝ)) := by field_simp
      _ ≤ 2*((D.v : ℝ)*((D.m : ℝ)+3)/(D.sigma : ℝ)) := hbound
      _ < 4*((D.v : ℝ)*((D.m : ℝ)+3)/(D.sigma : ℝ)) := by linarith
      _ < (D.w0 : ℝ) := by convert hmargin' using 1; ring
  have hp := pow_lt_pow_left₀ hcoef (by positivity) (Nat.ne_zero_of_lt hk)
  simpa only [div_pow, mul_pow] using hp

/-- A concrete raw comparison is already impossible in the all-affine case. -/
theorem not_all_affine_tangent_of_raw_comparison
    (D : TwoLogInterpolation.BaseData) (w : Fin D.m → ℚ)
    (r : Fin D.m → K) (y z : K) (hy : y ≠ 0) (hz : z ≠ 0)
    (q : (Fin (D.m+2) → K) →ₗ[K] V) (hq : Function.Surjective q)
    (A B : Finset (Fin (D.m+2))) (hk : 0 < A.card)
    (hA : IsNormalBasis (K := K) (fun j => q (Pi.basisFun K _ j)) A)
    (hB : IsNormalBasis (K := K) (fun j => q (frameBasis r y z hy hz j)) B)
    (hcomparison : (∏ j ∈ A, (TwoLogWeightSeparation.degreeWeights D w j : ℝ)) ≤
      (A.card : ℝ)^A.card * (∏ j ∈ B, (TwoLogInterpolation.jetWeights D w j : ℝ)) /
        ((D.sigma : ℝ)/((D.m : ℝ)+3))^A.card) :
    ¬(∀ i : Fin D.m, q (Pi.basisFun K _ i.succ.succ) = 0) := by
  intro haff
  have hdim : A.card ≤ 2 := hA.card_eq.trans_le (all_affine_tangent_finrank_le_two q hq haff)
  rw [degree_product_of_all_affine_tangent D w q haff A hA,
    jet_product_of_all_affine_tangent D w r y z hy hz q haff B hB,
    hB.card_eq.trans hA.card_eq.symm] at hcomparison
  exact (not_lt_of_ge hcomparison) (torus_margin_raw_factor_lt D A.card hk hdim)


/-- A deliberately enlarged constant, used only for the separated affine
case. The torus case continues to use its exact small-dimensional factor. -/
def frameComparisonConstant (D : TwoLogInterpolation.BaseData) : ℚ :=
  2 * ((D.m : ℚ)+3)^(D.m+3) * (1+((D.m : ℚ)+3)/D.sigma)^(D.m+3)

theorem frameComparisonConstant_pos (D : TwoLogInterpolation.BaseData) :
    0 < frameComparisonConstant D := by
  have := D.sigma_pos
  unfold frameComparisonConstant
  positivity

theorem raw_factor_le_frameComparisonConstant (D : TwoLogInterpolation.BaseData)
    (k : ℕ) (hk : k ≤ D.m+2) :
    (k : ℝ)^k / ((D.sigma : ℝ)/((D.m : ℝ)+3))^k ≤ (frameComparisonConstant D : ℝ) := by
  have hsig : (0 : ℝ) < D.sigma := by exact_mod_cast D.sigma_pos
  have h := OAI.PiExponent.NormalBasisProducts.rectangular_factor_le_constant
    (D.m+1) k D.sigma hsig (by omega)
  convert h using 1
  · simp only [Nat.cast_add, Nat.cast_one, div_eq_mul_inv,
      mul_inv_rev, inv_inv, mul_pow, inv_pow]
    congr 2; ring
  · simp [frameComparisonConstant]
    ring

/-- Successive weight thresholds can use the enlarged affine comparison
constant without changing the tied torus weights. -/
theorem exists_frame_separation_thresholds (D : TwoLogInterpolation.BaseData) :
    ∃ T : SeparatedWeightPA.Thresholds D.m, ∀ w : Fin D.m → ℚ,
      SeparatedWeightPA.AboveThresholds T w →
      TwoLogWeightSeparation.SeparatedProducts D (frameComparisonConstant D) w :=
  TwoLogWeightSeparation.exists_separation_thresholds D _ (frameComparisonConstant_pos D)

theorem normalBasis_card_pos_of_map_ne_zero {m : ℕ}
    (q : (Fin (m+2) → K) →ₗ[K] V) (hq0 : q ≠ 0)
    (A : Finset (Fin (m+2)))
    (hA : IsNormalBasis (K := K) (fun j => q (Pi.basisFun K _ j)) A) : 0 < A.card := by
  classical
  by_contra h
  have hAempty : A = ∅ := Finset.card_eq_zero.mp (by omega)
  have hbot : (⊥ : Submodule K V) = ⊤ := by simpa [hAempty] using hA.2
  apply hq0
  apply LinearMap.ext
  intro t
  have ht : q t ∈ (⊥ : Submodule K V) := hbot.symm ▸ Submodule.mem_top
  exact ht

/-- An actual raw normal-basis comparison, together with the existing
numerical margins, forces one affine logarithmic differential to vanish on
the tangent kernel. No all-affine alternative or curve-rigidity premise is
left in the conclusion. -/
theorem logarithmic_kernel_of_raw_comparison
    (D : TwoLogInterpolation.BaseData) (w : Fin D.m → ℚ) (hw : ∀ i, 0 < w i)
    (hseparated : TwoLogWeightSeparation.SeparatedProducts D (frameComparisonConstant D) w)
    (r : Fin D.m → K) (y z : K) (hy : y ≠ 0) (hz : z ≠ 0)
    (q : (Fin (D.m+2) → K) →ₗ[K] V) (hq : Function.Surjective q) (hq0 : q ≠ 0)
    (hraw : ∀ A B,
      IsNormalBasis (K := K) (fun j => q (Pi.basisFun K _ j)) A →
      IsNormalBasis (K := K) (fun j => q (frameBasis r y z hy hz j)) B →
      (∏ j ∈ A, (TwoLogWeightSeparation.degreeWeights D w j : ℝ)) ≤
        (A.card : ℝ)^A.card * (∏ j ∈ B, (TwoLogInterpolation.jetWeights D w j : ℝ)) /
          ((D.sigma : ℝ)/((D.m : ℝ)+3))^A.card) :
    ∃ i : Fin D.m, LinearMap.ker q ≤ LinearMap.ker (logarithmicForm r y z i) := by
  have hcomparison : ∀ A B,
      IsNormalBasis (K := K) (fun j => q (Pi.basisFun K _ j)) A →
      IsNormalBasis (K := K) (fun j => q (frameBasis r y z hy hz j)) B →
      (∏ j ∈ A, (TwoLogWeightSeparation.degreeWeights D w j : ℝ)) ≤
        (frameComparisonConstant D : ℝ) * ∏ j ∈ B, (TwoLogInterpolation.jetWeights D w j : ℝ) := by
    intro A B hA hB
    have hprod : 0 ≤ ∏ j ∈ B, (TwoLogInterpolation.jetWeights D w j : ℝ) := by
      apply Finset.prod_nonneg
      intro j hj
      cases j using Fin.cases with
      | zero => exact_mod_cast D.v_pos.le
      | succ j =>
        cases j using Fin.cases with
        | zero => exact_mod_cast D.v_pos.le
        | succ j =>
          change (0 : ℝ) ≤ (w j / D.theta : ℚ)
          exact_mod_cast (div_pos (hw j) D.theta_pos).le
    calc
      _ ≤ _ := hraw A B hA hB
      _ = ((A.card : ℝ)^A.card / ((D.sigma : ℝ)/((D.m : ℝ)+3))^A.card) *
          (∏ j ∈ B, (TwoLogInterpolation.jetWeights D w j : ℝ)) := by ring
      _ ≤ _ := mul_le_mul_of_nonneg_right
        (raw_factor_le_frameComparisonConstant D A.card (by simpa using Finset.card_le_univ A)) hprod
  rcases separated_weight_differential_dichotomy D (frameComparisonConstant D) w
      hseparated r y z hy hz q hq hcomparison with haff | hlog
  · obtain ⟨A, _, hA⟩ := exists_normalBasis_subset (fun j => q (Pi.basisFun K _ j)) Set.univ
      (by simpa using span_mapped_basis_eq_top (Pi.basisFun K _) q hq)
    obtain ⟨B, _, hB⟩ := exists_normalBasis_subset (fun j => q (frameBasis r y z hy hz j)) Set.univ
      (by simpa using span_mapped_basis_eq_top (frameBasis r y z hy hz) q hq)
    exact (not_all_affine_tangent_of_raw_comparison D w r y z hy hz q hq A B
      (normalBasis_card_pos_of_map_ne_zero q hq0 A hA) hA hB (hraw A B hA hB) haff.1).elim
  · exact hlog


/-- Direct input adapter for the actual residue directions in
`TwoLogPersistentComparison.NormalProductComparison`. -/
theorem logarithmic_kernel_of_residue_raw_comparison
    (D : TwoLogInterpolation.BaseData) (w : Fin D.m → ℚ) (hw : ∀ i, 0 < w i)
    (hseparated : TwoLogWeightSeparation.SeparatedProducts D (frameComparisonConstant D) w)
    (r : Fin D.m → ℂ) (phi : TwoLogInterpolation.Polynomial D.m →+* K)
    (hy : phi (MvPolynomial.X 0) ≠ 0)
    (hz : phi (MvPolynomial.X (0 : Fin (D.m+1)).succ) ≠ 0)
    (q : (Fin (D.m+2) → K) →ₗ[K] V) (hq : Function.Surjective q) (hq0 : q ≠ 0)
    (hraw : ∀ A B,
      IsNormalBasis (K := K) (fun j => q (Pi.basisFun K _ j)) A →
      IsNormalBasis (K := K) (fun j => q (TwoLogInterpolation.frameDirection r phi j)) B →
      (∏ j ∈ A, (TwoLogWeightSeparation.degreeWeights D w j : ℝ)) ≤
        (A.card : ℝ)^A.card * (∏ j ∈ B, (TwoLogInterpolation.jetWeights D w j : ℝ)) /
          ((D.sigma : ℝ)/((D.m : ℝ)+3))^A.card) :
    ∃ i : Fin D.m, LinearMap.ker q ≤ LinearMap.ker
      (logarithmicForm (fun j => phi (MvPolynomial.C (r j)))
        (phi (MvPolynomial.X 0)) (phi (MvPolynomial.X (0 : Fin (D.m+1)).succ)) i) := by
  apply logarithmic_kernel_of_raw_comparison D w hw hseparated
    (fun j => phi (MvPolynomial.C (r j))) _ _ hy hz q hq hq0
  intro A B hA hB
  exact hraw A B hA (by simpa only [frameBasis_eq_frameDirection] using hB)

/-- The raw actual-frame product comparison forces an actual Kähler identity
on a polynomial quotient field. The input `hq0` is only positive normal
codimension, as supplied by a nonzero prime component. -/
theorem logarithmic_differential_of_residue_raw_comparison
    [Algebra ℂ K]
    (D : TwoLogInterpolation.BaseData) (w : Fin D.m → ℚ) (hw : ∀ i, 0 < w i)
    (hseparated : TwoLogWeightSeparation.SeparatedProducts D (frameComparisonConstant D) w)
    (r : Fin D.m → ℂ) (phi : TwoLogInterpolation.Polynomial D.m →ₐ[ℂ] K)
    (Q : Ideal (TwoLogInterpolation.Polynomial D.m)) (hQ : ∀ p ∈ Q, phi p = 0)
    (hy : phi (MvPolynomial.X 0) ≠ 0)
    (hz : phi (MvPolynomial.X (0 : Fin (D.m+1)).succ) ≠ 0)
    (hq0 : (OAI.PiExponent.polynomialTangent phi Q).mkQ ≠ 0)
    (hraw : ∀ A B,
      IsNormalBasis (K := K) (fun j => (OAI.PiExponent.polynomialTangent phi Q).mkQ
        (Pi.basisFun K _ j)) A →
      IsNormalBasis (K := K) (fun j => (OAI.PiExponent.polynomialTangent phi Q).mkQ
        (TwoLogInterpolation.frameDirection r phi.toRingHom j)) B →
      (∏ j ∈ A, (TwoLogWeightSeparation.degreeWeights D w j : ℝ)) ≤
        (A.card : ℝ)^A.card * (∏ j ∈ B, (TwoLogInterpolation.jetWeights D w j : ℝ)) /
          ((D.sigma : ℝ)/((D.m : ℝ)+3))^A.card) :
    ∃ i : Fin D.m,
      KaehlerDifferential.D ℂ K (phi (MvPolynomial.X i.succ.succ)) =
        (phi (MvPolynomial.X (0 : Fin (D.m+1)).succ))⁻¹ •
          KaehlerDifferential.D ℂ K (phi (MvPolynomial.X (0 : Fin (D.m+1)).succ)) -
        (algebraMap ℂ K (r i)) • ((phi (MvPolynomial.X 0))⁻¹ •
          KaehlerDifferential.D ℂ K (phi (MvPolynomial.X 0))) := by
  obtain ⟨i, hi⟩ := logarithmic_kernel_of_residue_raw_comparison D w hw hseparated r
    phi.toRingHom hy hz (OAI.PiExponent.polynomialTangent phi Q).mkQ
    (Submodule.mkQ_surjective _) hq0 hraw
  refine ⟨i, ?_⟩
  apply two_logarithmic_differential_of_polynomialTangent phi Q hQ
    (fun j => algebraMap ℂ K (r j)) i
  intro t ht
  have htq : (OAI.PiExponent.polynomialTangent phi Q).mkQ t = 0 :=
    (Submodule.Quotient.mk_eq_zero _).mpr ht
  have h := hi htq
  change t i.succ.succ + phi (MvPolynomial.C (r i))*(t 0/phi (MvPolynomial.X 0)) -
    t (0 : Fin (D.m+1)).succ / phi (MvPolynomial.X (0 : Fin (D.m+1)).succ) = 0 at h
  simpa only [MvPolynomial.algHom_C] using h

end QuadraticPi.TwoLogNormalFrameRigidity


==> anc/lean/QuadraticPi/TwoLogMainPeriodBridge.lean <==
import QuadraticPi.TwoLogMatrix
import QuadraticPi.MovingLogAnalyticColumns

/-! The exact two-variable formal period series and its separated coefficient
formula. These identities retain both center multipliers and both logarithms. -/
set_option autoImplicit false
noncomputable section
open scoped BigOperators
namespace QuadraticPi.TwoLogMainPeriodBridge
open OAI.PiExponent MvPowerSeries

abbrev Series := MvPowerSeries (Fin 2) ℂ

def liftY : PowerSeries ℂ →+* Series := FormalLogJet.liftSeries 1
def liftZ : PowerSeries ℂ →+* Series :=
  (TwoLogInterpolation.liftTail 0).comp (FormalLogJet.liftSeries 0)

@[simp] theorem liftY_C (c : ℂ) : liftY (PowerSeries.C c) = C c := by
  simp [liftY]
@[simp] theorem liftZ_C (c : ℂ) : liftZ (PowerSeries.C c) = C c := by
  simp [liftZ]
@[simp] theorem liftY_X : liftY PowerSeries.X = X 0 := by simp [liftY]
@[simp] theorem liftZ_X : liftZ PowerSeries.X = X 1 := by simp [liftZ]

theorem coeff_separated_product (f g : PowerSeries ℂ) (lambda rho : ℕ) :
    coeff (TwoLogMatrix.pairExponent lambda rho) (liftY f * liftZ g) =
      PowerSeries.coeff lambda f * PowerSeries.coeff rho g := by
  have hd : TwoLogMatrix.pairExponent lambda rho =
      Finsupp.cons lambda (Finsupp.single (0 : Fin 1) rho) := by
    ext i
    refine Fin.cases ?_ (fun i => ?_) i
    · simp [TwoLogMatrix.pairExponent]
    · rw [Finsupp.cons_succ]
      have hi : i = 0 := Subsingleton.elim _ _
      subst i
      norm_num [TwoLogMatrix.pairExponent, Finsupp.single_apply]
  rw [hd, ← coeff_coeff_finSuccEquiv]
  have he : finSuccEquiv ℂ 1 (liftY f * liftZ g) =
      PowerSeries.map C f * PowerSeries.C (FormalLogJet.liftSeries 0 g) := by
    simp [liftY, liftZ, FormalLogJet.liftSeries, TwoLogInterpolation.liftTail]
  rw [he, PowerSeries.coeff_mul_C, PowerSeries.coeff_map, coeff_C_mul]
  have htail : (Finsupp.single (0:Fin 1) rho).tail = 0 := by
    ext i
    exact Fin.elim0 i
  simp [FormalLogJet.coeff_liftSeries, htail]

def periodSeries (b xi centerY centerZ : ℂ) (h k d : ℕ) : Series :=
  C b * (1+X 0)^h * (1+X 1)^k *
    (C centerZ + TwoLogInterpolation.logZ 0 -
      C xi*(C centerY+TwoLogInterpolation.logY 0))^d

theorem periodSeries_binomial (b xi centerY centerZ : ℂ) (h k d : ℕ) :
    periodSeries b xi centerY centerZ h k d =
      ∑ n ∈ Finset.range (d+1),
        C (b*(d.choose n:ℂ)*(-xi)^n) *
          liftY (PeriodAnalytic.periodSeries 1 centerY h n) *
          liftZ (PeriodAnalytic.periodSeries 1 centerZ k (d-n)) := by
  simp only [PeriodAnalytic.periodSeries, map_mul, map_pow, map_add, map_one,
    liftY_C, liftZ_C, liftY_X, liftZ_X, one_mul]
  have hY : liftY (PowerSeries.log ℂ) = TwoLogInterpolation.logY 0 := rfl
  have hZ : liftZ (PowerSeries.log ℂ) = TwoLogInterpolation.logZ 0 := rfl
  rw [hY, hZ]
  unfold periodSeries
  rw [show C centerZ + TwoLogInterpolation.logZ 0 -
      C xi*(C centerY+TwoLogInterpolation.logY 0) =
    C (-xi)*(C centerY+TwoLogInterpolation.logY 0)+
      (C centerZ+TwoLogInterpolation.logZ 0) by rw [map_neg]; ring]
  rw [add_pow (C (-xi)*(C centerY+TwoLogInterpolation.logY 0))
    (C centerZ+TwoLogInterpolation.logZ 0), Finset.mul_sum]
  apply Finset.sum_congr rfl
  intro n hn
  simp only [map_mul, map_pow, map_natCast, mul_pow]
  ring

theorem periodSeries_coeff (b xi centerY centerZ : ℂ) (h k d lambda rho : ℕ) :
    coeff (TwoLogMatrix.pairExponent lambda rho)
      (periodSeries b xi centerY centerZ h k d) =
      ∑ n ∈ Finset.range (d+1), (b*(d.choose n:ℂ)*(-xi)^n) *
        PowerSeries.coeff lambda (PeriodAnalytic.periodSeries 1 centerY h n) *
        PowerSeries.coeff rho (PeriodAnalytic.periodSeries 1 centerZ k (d-n)) := by
  rw [periodSeries_binomial]
  simp only [map_sum]
  apply Finset.sum_congr rfl
  intro n hn
  rw [mul_assoc, coeff_C_mul, coeff_separated_product]
  ring

theorem moving_center_coeff (value center : ℂ) (hexp : Complex.exp center = value)
    (h n ell : ℕ) :
    value^h * PowerSeries.coeff ell (PeriodAnalytic.periodSeries 1 center h n) =
      AnalyticCollision.rowTest ell (fun t =>
        AnalyticCollision.exponentialMonomial 1 (h:ℂ) n
          (center+Complex.log (1+t))) := by
  simpa only [Nat.one_mul, Nat.cast_one, one_mul] using
    MovingLogAnalyticColumns.moving_periodSeries_coeff_eq_rowTest
      value center 1 hexp 1 h n ell

/-- The coefficient is exactly the finite separated row-test expression,
with both base multipliers retained. -/
theorem periodSeries_coeff_rowTest (b xi centerY centerZ Y0 Z0 : ℂ)
    (hexpY : Complex.exp centerY = Y0) (hexpZ : Complex.exp centerZ = Z0)
    (h k d lambda rho : ℕ) :
    Y0^h * Z0^k * coeff (TwoLogMatrix.pairExponent lambda rho)
      (periodSeries b xi centerY centerZ h k d) =
      ∑ n ∈ Finset.range (d+1), (b*(d.choose n:ℂ)*(-xi)^n) *
        AnalyticCollision.rowTest lambda (fun t =>
          AnalyticCollision.exponentialMonomial 1 (h:ℂ) n
            (centerY+Complex.log (1+t))) *
        AnalyticCollision.rowTest rho (fun s =>
          AnalyticCollision.exponentialMonomial 1 (k:ℂ) (d-n)
            (centerZ+Complex.log (1+s))) := by
  rw [periodSeries_coeff, Finset.mul_sum]
  apply Finset.sum_congr rfl
  intro n hn
  rw [← moving_center_coeff Y0 centerY hexpY,
    ← moving_center_coeff Z0 centerZ hexpZ]
  ring

/-- On the exact logarithmic relation the constant affine shift vanishes. -/
theorem periodSeries_center_collapse (b xi centerY centerZ : ℂ)
    (hcenter : centerZ = xi*centerY) (h k d : ℕ) :
    periodSeries b xi centerY centerZ h k d =
      periodSeries b xi 0 0 h k d := by
  unfold periodSeries
  simp only [hcenter, map_mul, map_zero, zero_add]
  congr 2
  ring

end QuadraticPi.TwoLogMainPeriodBridge


==> anc/lean/QuadraticPi/TwoLogManuscriptShear.lean <==
import QuadraticPi.TwoLogJetDeterminant

/-! The manuscript's rational parameter and ceiling-cutoff adapter for the
same selected two-logarithm minor. The determinant shear and literal entry
identification are reused from TwoLogJetDeterminant. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogManuscriptShear
variable {m : ℕ}

def rowWeights (v theta : ℚ) (w : Fin m → ℚ) : Fin (m+2) → ℚ :=
  Fin.cases v (Fin.cases v (fun i => w i / theta))

def orders (F0 v : ℚ) (w : Fin m → ℚ) : Fin m → ℕ :=
  fun i => Nat.ceil (F0 * w i / v)

theorem orders_eq_real_ceil (F0 v : ℚ) (w : Fin m → ℚ) (i : Fin m) :
    orders F0 v w i = Nat.ceil ((F0 : ℝ) * (w i : ℝ) / (v : ℝ)) := by
  simp only [orders, ← Rat.cast_mul, ← Rat.cast_div, ← Int.ceil_toNat,
    Rat.ceil_cast]

theorem rowWeights_pos (v theta : ℚ) (w : Fin m → ℚ)
    (hv : 0 < v) (htheta : 0 < theta) (hw : ∀ i, 0 < w i) :
    ∀ i, 0 < rowWeights v theta w i :=
  fun i => Fin.cases hv (Fin.cases hv (fun j => div_pos (hw j) htheta)) i

theorem cast_rowWeights (v theta : ℚ) (w : Fin m → ℚ) :
    ∀ i, (rowWeights v theta w i : ℝ) =
      TwoLogMatrix.rowWeights (v : ℝ) (theta : ℝ) (fun j => (w j : ℝ)) i := by
  intro i
  refine Fin.cases ?_ (fun j => Fin.cases ?_ (fun k => ?_) j) i
  · rfl
  · rfl
  · simp [rowWeights, TwoLogMatrix.rowWeights]

theorem cutoff_weight_lt (F0 v theta : ℚ) (w : Fin m → ℚ)
    (hv : 0 < v) (htheta : 0 < theta) (hw : ∀ i, 0 < w i)
    (hF0 : 2 / theta < F0) (i : Fin m) :
    w i / theta < (orders F0 v w i : ℚ) * v := by
  have hsmall : (1 : ℚ) / theta < F0 :=
    (div_lt_div_of_pos_right (by norm_num : (1 : ℚ) < 2) htheta).trans hF0
  calc
    w i / theta = (1 / theta) * w i := by ring
    _ < F0 * w i := mul_lt_mul_of_pos_right hsmall (hw i)
    _ ≤ (orders F0 v w i : ℚ) * v :=
      (div_le_iff₀ hv).mp (Nat.le_ceil _)

/-- All hypotheses on the row identification and weighted tail are derived
from the displayed manuscript parameters. The selector is unchanged. -/
theorem det_fullLog_selected_eq_selectedMinor (b a : ℂ) (K : ℕ)
    (w0 v theta F0 H : ℚ) (w : Fin m → ℚ) (r : Fin m → ℂ)
    (hv : 0 < v) (htheta : 0 < theta) (hw : ∀ i, 0 < w i)
    (hF0 : 2 / theta < F0)
    (sel : TwoLogMatrix.Row K (v : ℝ) (theta : ℝ) (fun i => (w i : ℝ)) (H : ℝ) →
      TwoLogMatrix.Column (w0 : ℝ) (fun i => (w i : ℝ)) (H : ℝ)) :
    ((TwoLogJetDeterminant.fullLogMatrix b a K (w0 : ℝ) (v : ℝ) (theta : ℝ)
      (fun i => (w i : ℝ)) (H : ℝ) r).submatrix id sel).det =
    (TwoLogMatrix.selectedMinor b a K (w0 : ℝ) (v : ℝ) (theta : ℝ)
      (fun i => (w i : ℝ)) (H : ℝ) r (orders F0 v w) sel).det := by
  exact TwoLogJetDeterminant.det_fullLog_selected_eq_selectedMinor b a K
    (w0 : ℝ) (v : ℝ) (theta : ℝ) (fun i => (w i : ℝ)) H
    (rowWeights v theta w) (rowWeights_pos v theta w hv htheta hw) r (orders F0 v w)
    (cast_rowWeights v theta w)
    (fun i => (cutoff_weight_lt F0 v theta w hv htheta hw hF0 i).le)
    (fun i => (cutoff_weight_lt F0 v theta w hv htheta hw hF0 i).le) sel

theorem selected_det_ne_zero_iff (b a : ℂ) (K : ℕ)
    (w0 v theta F0 H : ℚ) (w : Fin m → ℚ) (r : Fin m → ℂ)
    (hv : 0 < v) (htheta : 0 < theta) (hw : ∀ i, 0 < w i)
    (hF0 : 2 / theta < F0)
    (sel : TwoLogMatrix.Row K (v : ℝ) (theta : ℝ) (fun i => (w i : ℝ)) (H : ℝ) →
      TwoLogMatrix.Column (w0 : ℝ) (fun i => (w i : ℝ)) (H : ℝ)) :
    ((TwoLogJetDeterminant.fullLogMatrix b a K (w0 : ℝ) (v : ℝ) (theta : ℝ)
      (fun i => (w i : ℝ)) (H : ℝ) r).submatrix id sel).det ≠ 0 ↔
    (TwoLogMatrix.selectedMinor b a K (w0 : ℝ) (v : ℝ) (theta : ℝ)
      (fun i => (w i : ℝ)) (H : ℝ) r (orders F0 v w) sel).det ≠ 0 := by
  rw [det_fullLog_selected_eq_selectedMinor b a K w0 v theta F0 H w r hv htheta hw hF0 sel]

/-- The literal full-log minor equals the embedding of the same rational
truncated minor, including at the paper's centers b=3 and a=2. -/
theorem det_fullLog_selected_eq_ratMinor (b a : ℚ) (K : ℕ)
    (w0 v theta F0 H : ℚ) (w : Fin m → ℚ) (r : Fin m → ℚ)
    (hv : 0 < v) (htheta : 0 < theta) (hw : ∀ i, 0 < w i)
    (hF0 : 2 / theta < F0)
    (sel : TwoLogMatrix.Row K (v : ℝ) (theta : ℝ) (fun i => (w i : ℝ)) (H : ℝ) →
      TwoLogMatrix.Column (w0 : ℝ) (fun i => (w i : ℝ)) (H : ℝ)) :
    ((TwoLogJetDeterminant.fullLogMatrix (b : ℂ) (a : ℂ) K (w0 : ℝ) (v : ℝ)
      (theta : ℝ) (fun i => (w i : ℝ)) (H : ℝ) (fun i => (r i : ℂ))).submatrix id sel).det =
    ((TwoLogMatrix.selectedMinor b a K (w0 : ℝ) (v : ℝ) (theta : ℝ)
      (fun i => (w i : ℝ)) (H : ℝ) r (orders F0 v w) sel).det : ℚ) := by
  rw [det_fullLog_selected_eq_selectedMinor (b : ℂ) (a : ℂ) K w0 v theta F0 H w
    (fun i => (r i : ℂ)) hv htheta hw hF0 sel]
  exact (TwoLogMatrix.map_selectedMinor_det (algebraMap ℚ ℂ) b a K
    (w0 : ℝ) (v : ℝ) (theta : ℝ) (fun i => (w i : ℝ)) (H : ℝ)
    r (orders F0 v w) sel).symm

theorem fullLog_det_ne_zero_iff_ratMinor (b a : ℚ) (K : ℕ)
    (w0 v theta F0 H : ℚ) (w : Fin m → ℚ) (r : Fin m → ℚ)
    (hv : 0 < v) (htheta : 0 < theta) (hw : ∀ i, 0 < w i)
    (hF0 : 2 / theta < F0)
    (sel : TwoLogMatrix.Row K (v : ℝ) (theta : ℝ) (fun i => (w i : ℝ)) (H : ℝ) →
      TwoLogMatrix.Column (w0 : ℝ) (fun i => (w i : ℝ)) (H : ℝ)) :
    ((TwoLogJetDeterminant.fullLogMatrix (b : ℂ) (a : ℂ) K (w0 : ℝ) (v : ℝ)
      (theta : ℝ) (fun i => (w i : ℝ)) (H : ℝ) (fun i => (r i : ℂ))).submatrix id sel).det ≠ 0 ↔
    (TwoLogMatrix.selectedMinor b a K (w0 : ℝ) (v : ℝ) (theta : ℝ)
      (fun i => (w i : ℝ)) (H : ℝ) r (orders F0 v w) sel).det ≠ 0 := by
  rw [det_fullLog_selected_eq_ratMinor b a K w0 v theta F0 H w r hv htheta hw hF0 sel]
  exact_mod_cast Iff.rfl

end QuadraticPi.TwoLogManuscriptShear


==> anc/lean/QuadraticPi/TwoLogMatrix.lean <==
import QuadraticPi.NumberFieldMovingMatrix
import QuadraticPi.TwoLogInterpolation

/-! Actual two-torus truncated logarithm matrices. The first polynomial
coordinate is t, the second is s. Source coordinates are Y,Z,X_i, with
Y=b^j(1+t), Z=a^j(1+s), X_i=u_i+G_i(s)-r_i G_i(t).
No interpolation or nonvanishing assertion is assumed in these definitions. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogMatrix
open OAI.PiExponent
open scoped BigOperators

abbrev Bivariate (E : Type*) [CommRing E] := MvPolynomial (Fin 2) E

def inVariable (E : Type*) [CommRing E] (i : Fin 2) :
    Polynomial E →+* Bivariate E :=
  Polynomial.eval₂RingHom MvPolynomial.C (MvPolynomial.X i)

def truncatedLog (E : Type*) [CommRing E] [Algebra ℚ E] (T : ℕ) (i : Fin 2) :
    Bivariate E := inVariable E i (NumberFieldMovingMatrix.truncatedLog E T)

def pairExponent (lambda rho : ℕ) : Fin 2 →₀ ℕ :=
  Finsupp.single 0 lambda + Finsupp.single 1 rho

def columnWeights {m : ℕ} (w0 : ℝ) (w : Fin m → ℝ) : Fin (m+2) → ℝ :=
  Fin.cases w0 (Fin.cases w0 w)

def rowWeights {m : ℕ} (v theta : ℝ) (w : Fin m → ℝ) : Fin (m+2) → ℝ :=
  Fin.cases v (Fin.cases v (fun i => w i / theta))

abbrev Column {m : ℕ} (w0 : ℝ) (w : Fin m → ℝ) (H : ℝ) :=
  ↥(realWeightedSimplex (columnWeights w0 w) H)

abbrev Row {m : ℕ} (K : ℕ) (v theta : ℝ) (w : Fin m → ℝ) (H : ℝ) :=
  Fin K × ↥(strictWeightedSimplex (rowWeights v theta w) H)

theorem columnWeights_pos {m : ℕ} {w0 : ℝ} {w : Fin m → ℝ}
    (hw0 : 0 < w0) (hw : ∀ i, 0 < w i) : ∀ i, 0 < columnWeights w0 w i :=
  fun i => Fin.cases hw0 (Fin.cases hw0 hw) i

theorem rowWeights_pos {m : ℕ} {v theta : ℝ} {w : Fin m → ℝ}
    (hv : 0 < v) (htheta : 0 < theta) (hw : ∀ i, 0 < w i) :
    ∀ i, 0 < rowWeights v theta w i :=
  fun i => Fin.cases hv (Fin.cases hv (fun j => div_pos (hw j) htheta)) i

theorem column_weight_le {m : ℕ} {w0 H : ℝ} {w : Fin m → ℝ}
    (hw0 : 0 < w0) (hw : ∀ i, 0 < w i) (c : Column w0 w H) :
    w0 * ((c.val 0 : ℝ) + c.val (0 : Fin (m+1)).succ) +
      ∑ i, w i * (c.val i.succ.succ : ℝ) ≤ H := by
  have h := (mem_realWeightedSimplex (columnWeights_pos hw0 hw)).mp c.prop
  simpa only [Fin.sum_univ_succ, columnWeights, Fin.cases_zero,
    Fin.cases_succ, mul_add, add_assoc] using h

theorem row_weight_lt {m K : ℕ} {v theta H : ℝ} {w : Fin m → ℝ}
    (hv : 0 < v) (htheta : 0 < theta) (hw : ∀ i, 0 < w i)
    (r : Row K v theta w H) :
    v * ((r.2.val 0 : ℝ) + r.2.val (0 : Fin (m+1)).succ) +
      (∑ i, w i * (r.2.val i.succ.succ : ℝ)) / theta < H := by
  have h := (mem_strictWeightedSimplex (rowWeights_pos hv htheta hw)).mp r.2.prop
  simpa only [Fin.sum_univ_succ, rowWeights, Fin.cases_zero, Fin.cases_succ,
    div_mul_eq_mul_div, Finset.sum_div, mul_add, add_assoc] using h

theorem columnWeights_eq_sourceWeights (B : TwoLogInterpolation.BaseData)
    (w : Fin B.m → ℚ) :
    columnWeights (B.w0 : ℝ) (fun i => (w i : ℝ)) =
      TwoLogInterpolation.sourceWeights B w := rfl

theorem rowWeights_eq_jetWeights (B : TwoLogInterpolation.BaseData)
    (w : Fin B.m → ℚ) :
    rowWeights (B.v : ℝ) (B.theta : ℝ) (fun i => (w i : ℝ)) =
      fun i => (TwoLogInterpolation.jetWeights B w i : ℝ) := by
  funext i
  refine Fin.cases ?_ (fun j => ?_) i
  · simp [rowWeights, TwoLogInterpolation.jetWeights]
  · refine Fin.cases ?_ (fun k => ?_) j
    · change (B.v : ℝ) = (B.v : ℝ)
      rfl
    · simp [rowWeights, TwoLogInterpolation.jetWeights]

variable {E : Type*} [CommRing E] [Algebra ℚ E]

/-- The bivariate polynomial after extracting the affine binomial factor. -/
def corePolynomial {m : ℕ} (r : Fin m → E) (T : Fin m → ℕ)
    (h k : ℕ) (delta : Fin m → ℕ) : Bivariate E :=
  (1 + MvPolynomial.X 0)^h * (1 + MvPolynomial.X 1)^k *
    ∏ i, (truncatedLog E (T i) 1 - MvPolynomial.C (r i) *
      truncatedLog E (T i) 0) ^ delta i

def entry {m : ℕ} (b a : E) (r : Fin m → E) (T : Fin m → ℕ)
    (j lambda rho : ℕ) (beta : Fin m → ℕ) (h k : ℕ) (gamma : Fin m → ℕ) : E :=
  b^(j*h) * a^(j*k) * (∏ i, ((gamma i).choose (beta i) : E)) *
    (corePolynomial r T h k (fun i => gamma i - beta i)).coeff (pairExponent lambda rho)

def matrix {m : ℕ} (b a : E) (K : ℕ) (w0 v theta : ℝ)
    (w : Fin m → ℝ) (H : ℝ) (r : Fin m → E) (T : Fin m → ℕ) :
    Matrix (Row K v theta w H) (Column w0 w H) E :=
  fun R c => entry b a r T R.1.val (R.2.val 0) (R.2.val (0 : Fin (m+1)).succ)
    (fun i => R.2.val i.succ.succ) (c.val 0) (c.val (0 : Fin (m+1)).succ)
    (fun i => c.val i.succ.succ)

def selectedMinor {m : ℕ} (b a : E) (K : ℕ) (w0 v theta : ℝ)
    (w : Fin m → ℝ) (H : ℝ) (r : Fin m → E) (T : Fin m → ℕ)
    (sel : Row K v theta w H → Column w0 w H) :
    Matrix (Row K v theta w H) (Row K v theta w H) E :=
  (matrix b a K w0 v theta w H r T).submatrix id sel

omit [Algebra ℚ E] in
theorem map_inVariable {F : Type*} [CommRing F]
    (sigma : E →+* F) (i : Fin 2) (P : Polynomial E) :
    MvPolynomial.map sigma (inVariable E i P) = inVariable F i (P.map sigma) := by
  induction P using Polynomial.induction_on' with
  | add P Q hP hQ => simpa only [map_add, Polynomial.map_add] using congrArg₂ HAdd.hAdd hP hQ
  | monomial n c => simp [inVariable]

theorem map_truncatedLog {F : Type*} [CommRing F] [Algebra ℚ F]
    (sigma : E →+* F) (T : ℕ) (i : Fin 2) :
    MvPolynomial.map sigma (truncatedLog E T i) = truncatedLog F T i := by
  rw [truncatedLog, map_inVariable, NumberFieldMovingMatrix.map_truncatedLog]
  rfl

theorem map_corePolynomial {F : Type*} [CommRing F] [Algebra ℚ F]
    (sigma : E →+* F) {m : ℕ} (r : Fin m → E) (T : Fin m → ℕ)
    (h k : ℕ) (delta : Fin m → ℕ) :
    MvPolynomial.map sigma (corePolynomial r T h k delta) =
      corePolynomial (fun i => sigma (r i)) T h k delta := by
  simp [corePolynomial, map_truncatedLog]

theorem map_entry {F : Type*} [CommRing F] [Algebra ℚ F]
    (sigma : E →+* F) {m : ℕ} (b a : E) (r : Fin m → E) (T : Fin m → ℕ)
    (j lambda rho : ℕ) (beta : Fin m → ℕ) (h k : ℕ) (gamma : Fin m → ℕ) :
    sigma (entry b a r T j lambda rho beta h k gamma) =
      entry (sigma b) (sigma a) (fun i => sigma (r i)) T j lambda rho beta h k gamma := by
  simp only [entry, map_mul, map_pow, map_prod, map_natCast]
  rw [← MvPolynomial.coeff_map, map_corePolynomial]

theorem map_selectedMinor_det {F : Type*} [CommRing F] [Algebra ℚ F]
    (sigma : E →+* F) {m : ℕ} (b a : E) (K : ℕ) (w0 v theta : ℝ)
    (w : Fin m → ℝ) (H : ℝ) (r : Fin m → E) (T : Fin m → ℕ)
    (sel : Row K v theta w H → Column w0 w H) :
    sigma (selectedMinor b a K w0 v theta w H r T sel).det =
      (selectedMinor (sigma b) (sigma a) K w0 v theta w H
        (fun i => sigma (r i)) T sel).det := by
  classical
  rw [sigma.map_det]
  congr 1
  ext R c
  exact map_entry sigma b a r T _ _ _ _ _ _ _

theorem entry_eq_zero_of_not_le {m : ℕ} (b a : E) (r : Fin m → E)
    (T : Fin m → ℕ) (j lambda rho : ℕ) (beta : Fin m → ℕ)
    (h k : ℕ) (gamma : Fin m → ℕ) (hbg : ¬ ∀ i, beta i ≤ gamma i) :
    entry b a r T j lambda rho beta h k gamma = 0 := by
  classical
  push Not at hbg
  obtain ⟨i, hi⟩ := hbg
  have hp : (∏ k, ((gamma k).choose (beta k) : E)) = 0 := by
    apply Finset.prod_eq_zero (Finset.mem_univ i)
    simp [Nat.choose_eq_zero_of_lt hi]
  rw [entry, hp, mul_zero, zero_mul]

theorem selectedMinor_total_row_degree_le_total_column_degree {m K : ℕ}
    (b a : E) (w0 v theta : ℝ) (w : Fin m → ℝ) (H : ℝ)
    (r : Fin m → E) (T : Fin m → ℕ)
    (sel : Row K v theta w H → Column w0 w H)
    (hdet : (selectedMinor b a K w0 v theta w H r T sel).det ≠ 0) (i : Fin m) :
    (∑ R : Row K v theta w H, R.2.val i.succ.succ) ≤
      ∑ R : Row K v theta w H, (sel R).val i.succ.succ := by
  classical
  let A := selectedMinor b a K w0 v theta w H r T sel
  have hterm : ∃ sigma : Equiv.Perm (Row K v theta w H), ∀ R, A (sigma R) R ≠ 0 := by
    by_contra! hz
    apply hdet
    rw [Matrix.det_apply']
    apply Finset.sum_eq_zero
    intro sigma _
    obtain ⟨R, hR⟩ := hz sigma
    have hp : (∏ c, A (sigma c) c) = 0 := Finset.prod_eq_zero (Finset.mem_univ R) hR
    simp only [A] at hp
    rw [hp, mul_zero]
  obtain ⟨sigma, hsigma⟩ := hterm
  have hle (R : Row K v theta w H) : (sigma R).2.val i.succ.succ ≤ (sel R).val i.succ.succ := by
    by_contra hi
    apply hsigma R
    exact entry_eq_zero_of_not_le b a r T _ _ _ _ _ _ _ (fun h => hi (h i))
  have hsum := Finset.sum_le_sum (fun R (_ : R ∈ Finset.univ) => hle R)
  rw [show (∑ R, (sigma R).2.val i.succ.succ) =
      ∑ R : Row K v theta w H, R.2.val i.succ.succ from
    Equiv.sum_comp sigma (fun R => R.2.val i.succ.succ)] at hsum
  exact hsum

end QuadraticPi.TwoLogMatrix


==> anc/lean/QuadraticPi/TwoLogMatrixFrame.lean <==
import QuadraticPi.TwoLogBlowupGeometry
import OAI.NumberTheory.PiExponent.Approximation.AdmissibleMatrixFrame

set_option autoImplicit false

namespace QuadraticPi.TwoLogGeometry
open OAI OAI.PiExponent
noncomputable section
namespace MatrixInterpolation
open BlowupGeometry AlgebraicGeometry CategoryTheory PiExponentSeshadri.Geometry

theorem actualFrame_exists (d : GeometricData) :
    Nonempty (AffineJetCoefficientInterface.Frame (affineChart d) (hyperplane d)) := by
  exact AdmissibleMatrixInterpolation.monomialFrame_exists (R := ℂ)
    (exponents d) (constantIndex d)
    ((scale d).exponents_constant d.curveDegreeWeights_pos)
    (coordinateIndex d) ((scale d).exponents_coordinate d.curveDegreeWeights_pos)

end MatrixInterpolation
end
end QuadraticPi.TwoLogGeometry


==> anc/lean/QuadraticPi/TwoLogMatrixGeometry.lean <==
import QuadraticPi.TwoLogMatrixFrame
import QuadraticPi.TwoLogSectionBound
import QuadraticPi.TwoLogSectionPackets

set_option autoImplicit false

/-! Global coefficient interpolation for the arithmetic-free geometric data.
This follows the upstream section-to-polynomial bridge, retaining actual
formal logarithms and the strict coefficient cutoff. -/

namespace QuadraticPi.TwoLogGeometry
open OAI OAI.PiExponent
noncomputable section
namespace MatrixInterpolation
open AlgebraicGeometry CategoryTheory Filter
open PiExponentSeshadri.Geometry
open BlowupGeometry JetPackets
attribute [local irreducible] WeightedCompactification.lineBundle
  WeightedCompactification.affineChartMap
  AffineJetCoefficientInterface.Frame AffineJetCoefficientInterface.Sections
  AffineJetCoefficientInterface.coefficient

variable (d : GeometricData)

def WeightedPolynomials (H : ℚ) :=
  {P : TwoLogInterpolation.Polynomial d.m //
    WeightedSliceDegree.SupportBound (fun i => (d.curveDegreeWeights i : ℝ)) (H : ℝ) P}

def packetMap (H : ℚ) (P : WeightedPolynomials d H) :=
  fun j : Fin d.K => JetGeometry.rationalCoefficientPacket d.curveJetWeights H
    (TwoLogInterpolation.formalJet (fun i => (d.slopes i : ℂ)) (d.basesY j) (d.basesZ j) P.val)

theorem packetMap_surjective_of_family {α : Type*} (H : ℚ)
    (P : α → TwoLogInterpolation.Polynomial d.m)
    (hdegree : ∀ a, WeightedSliceDegree.SupportBound
      (fun i => (d.curveDegreeWeights i : ℝ)) (H : ℝ) (P a))
    (hpacket : Function.Surjective (fun a => fun j : Fin d.K =>
      JetGeometry.rationalCoefficientPacket d.curveJetWeights H
        (TwoLogInterpolation.formalJet (fun i => (d.slopes i : ℂ)) (d.basesY j) (d.basesZ j) (P a)))) :
    Function.Surjective (packetMap d H) := by
  intro y
  obtain ⟨a, ha⟩ := hpacket y
  exact ⟨⟨P a, hdegree a⟩, ha⟩

theorem eventual_packets_of_eventual_jetRestriction
    (hjet : ∀ᶠ n : ℕ in atTop, Function.Surjective
      (PiExponent.BlowupJetSurjectivity.jetRestriction (centerIdeal d) (hyperplane d) n)) :
    ∀ᶠ n : ℕ in atTop, Function.Surjective (packetMap d ((n : ℚ) * (scale d).radius)) := by
  obtain ⟨N, hN⟩ := SectionBound.eventual_supportBound d
  obtain ⟨e⟩ := actualFrame_exists d
  filter_upwards [hjet,
    eventually_ge_atTop N] with n hn hnN
  apply packetMap_surjective_of_family d _ (sectionPolynomial d n e)
  · intro s
    simpa only [Rat.cast_mul, Rat.cast_natCast, sectionPolynomial] using hN n hnN e s
  · exact formalPackets_surjective_of_jetRestriction d n e hn

end MatrixInterpolation
end
end QuadraticPi.TwoLogGeometry


==> anc/lean/QuadraticPi/TwoLogMatrixJet.lean <==
import QuadraticPi.TwoLogMatrix
import QuadraticPi.TwoLogMatrixShear
import OAI.NumberTheory.PiExponent.Polynomials.NestedPolynomialSwap

/-! The same bivariate entries as `TwoLogMatrix` are coefficients of the
actual truncated two-torus jet. No interpolation surjectivity is assumed. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogMatrixJet
open scoped BigOperators
open OAI.PiExponent
open TwoLogMatrix

def variableEquiv (m : ℕ) : Fin m ⊕ Fin 2 ≃ Fin (m+2) :=
  ((Equiv.sumComm (Fin m) (Fin 2)).trans finSumFinEquiv).trans
    (finCongr (Nat.add_comm 2 m))

@[simp] theorem variableEquiv_affine (m : ℕ) (i : Fin m) :
    variableEquiv m (.inl i) = i.succ.succ := by
  apply Fin.ext
  simp [variableEquiv, Nat.add_comm]
  omega
@[simp] theorem variableEquiv_Y (m : ℕ) : variableEquiv m (.inr 0) = 0 := rfl
@[simp] theorem variableEquiv_Z (m : ℕ) :
    variableEquiv m (.inr 1) = (0 : Fin (m+1)).succ := rfl

def flattenPolynomial (m : ℕ) :
    MvPolynomial (Fin m) (Bivariate ℂ) →ₐ[ℂ] TwoLogInterpolation.Polynomial m :=
  (MvPolynomial.renameEquiv ℂ (variableEquiv m)).toAlgHom.comp
    (MvPolynomial.sumAlgEquiv ℂ (Fin m) (Fin 2)).symm.toAlgHom

def flatten (m : ℕ) :
    MvPolynomial (Fin m) (Bivariate ℂ) →ₐ[ℂ] TwoLogInterpolation.Series m :=
  (MvPolynomial.coeToMvPowerSeries.algHom ℂ).comp (flattenPolynomial m)

lemma coeff_sumAlgEquiv_symm {m : ℕ} (p : MvPolynomial (Fin m) (Bivariate ℂ))
    (d : Fin m ⊕ Fin 2 →₀ ℕ) :
    ((MvPolynomial.sumAlgEquiv ℂ (Fin m) (Fin 2)).symm p).coeff d =
      (p.coeff (d.comapDomain Sum.inl Sum.inl_injective.injOn)).coeff
        (d.comapDomain Sum.inr Sum.inr_injective.injOn) := by
  classical
  generalize hq : (MvPolynomial.sumAlgEquiv ℂ (Fin m) (Fin 2)).symm p = q
  have hp : p = MvPolynomial.sumAlgEquiv ℂ (Fin m) (Fin 2) q :=
    (AlgEquiv.symm_apply_eq _).mp hq
  rw [hp]
  simp [MvPolynomial.sumAlgEquiv, AddMonoidAlgebra.curryAlgEquiv,
    AddMonoidAlgebra.curryRingEquiv, AddMonoidAlgebra.curryAddEquiv]

lemma exponent_map_variableEquiv (m : ℕ) (d : Fin (m+2) →₀ ℕ) :
    Finsupp.mapDomain (variableEquiv m) (d.comapDomain (variableEquiv m) (variableEquiv m).injective.injOn) = d := by
  exact Finsupp.mapDomain_comapDomain _ (variableEquiv m).injective d (by simp)

theorem coeff_flatten {m : ℕ} (p : MvPolynomial (Fin m) (Bivariate ℂ))
    (d : Fin (m+2) →₀ ℕ) :
    MvPowerSeries.coeff d (flatten m p) =
      (p.coeff d.tail.tail).coeff (pairExponent (d 0) (d (0 : Fin (m+1)).succ)) := by
  classical
  change ((MvPolynomial.rename (variableEquiv m))
    ((MvPolynomial.sumAlgEquiv ℂ (Fin m) (Fin 2)).symm p)).coeff d = _
  conv_lhs => rw [← exponent_map_variableEquiv m d]
  rw [MvPolynomial.coeff_rename_mapDomain _ (variableEquiv m).injective,
    coeff_sumAlgEquiv_symm]
  have hA : (d.comapDomain (variableEquiv m) (variableEquiv m).injective.injOn).comapDomain
      Sum.inl Sum.inl_injective.injOn = d.tail.tail := by
    ext i
    simp [Finsupp.comapDomain_apply, Finsupp.tail_apply]
  have hB : (d.comapDomain (variableEquiv m) (variableEquiv m).injective.injOn).comapDomain
      Sum.inr Sum.inr_injective.injOn = pairExponent (d 0) (d (0 : Fin (m+1)).succ) := by
    ext i
    fin_cases i <;> simp [Finsupp.comapDomain_apply, pairExponent]
  rw [hA, hB]

@[simp] theorem flatten_C_C {m : ℕ} (c : ℂ) :
    flatten m (MvPolynomial.C (MvPolynomial.C c)) = MvPowerSeries.C c := by
  simp [flatten, flattenPolynomial, MvPowerSeries.algebraMap_apply]
@[simp] theorem flatten_X {m : ℕ} (i : Fin m) :
    flatten m (MvPolynomial.X i) = MvPowerSeries.X i.succ.succ := by
  simp [flatten, flattenPolynomial]
@[simp] theorem flatten_C_Y {m : ℕ} :
    flatten m (MvPolynomial.C (MvPolynomial.X 0)) = MvPowerSeries.X 0 := by
  simp [flatten, flattenPolynomial]
@[simp] theorem flatten_C_Z {m : ℕ} :
    flatten m (MvPolynomial.C (MvPolynomial.X 1)) = MvPowerSeries.X (0 : Fin (m+1)).succ := by
  simp [flatten, flattenPolynomial]


@[simp] theorem flatten_C_inVariable_Y {m : ℕ} (P : Polynomial ℂ) :
    flatten m (MvPolynomial.C (inVariable ℂ 0 P)) =
      (P : PowerSeries ℂ).toMvPowerSeries (0 : Fin (m+2)) := by
  induction P using Polynomial.induction_on' with
  | add P Q hP hQ => simpa only [map_add, Polynomial.coe_add] using congrArg₂ HAdd.hAdd hP hQ
  | monomial n c =>
    simp [inVariable, Polynomial.eval₂_monomial, Polynomial.coe_monomial,
      PowerSeries.monomial_eq_C_mul_X_pow]

@[simp] theorem flatten_C_inVariable_Z {m : ℕ} (P : Polynomial ℂ) :
    flatten m (MvPolynomial.C (inVariable ℂ 1 P)) =
      (P : PowerSeries ℂ).toMvPowerSeries (0 : Fin (m+1)).succ := by
  induction P using Polynomial.induction_on' with
  | add P Q hP hQ => simpa only [map_add, Polynomial.coe_add] using congrArg₂ HAdd.hAdd hP hQ
  | monomial n c =>
    simp [inVariable, Polynomial.eval₂_monomial, Polynomial.coe_monomial,
      PowerSeries.monomial_eq_C_mul_X_pow]

def literalJet {m : ℕ} (r : Fin m → ℂ) (b a : ℂ) (T : Fin m → ℕ) :
    TwoLogInterpolation.Polynomial m →ₐ[ℂ] MvPolynomial (Fin m) (Bivariate ℂ) :=
  MvPolynomial.aeval (Fin.cases
    (MvPolynomial.C (MvPolynomial.C b * (1 + MvPolynomial.X 0)))
    (Fin.cases (MvPolynomial.C (MvPolynomial.C a * (1 + MvPolynomial.X 1)))
      (fun i => MvPolynomial.X i + MvPolynomial.C
        (truncatedLog ℂ (T i) 1 - MvPolynomial.C (r i) * truncatedLog ℂ (T i) 0))))

theorem flatten_literalJet {m : ℕ} (r : Fin m → ℂ) (b a : ℂ) (T : Fin m → ℕ)
    (P : TwoLogInterpolation.Polynomial m) :
    flatten m (literalJet r b a T P) = TwoLogMatrixShear.truncatedJet r b a T P := by
  have hh : (flatten m).comp (literalJet r b a T) = TwoLogMatrixShear.truncatedJet r b a T := by
    apply MvPolynomial.algHom_ext
    intro i
    refine Fin.cases ?_ (fun i => Fin.cases ?_ (fun i => ?_) i) i <;>
      simp only [AlgHom.comp_apply, literalJet, MvPolynomial.aeval_X, Fin.cases_zero,
        Fin.cases_succ, map_mul, map_add, map_neg, map_one, flatten_C_C,
        flatten_C_Y, flatten_C_Z, flatten_X, TwoLogMatrixShear.truncatedJet,
        truncatedLog, NumberFieldMovingMatrix.truncatedLog,
        flatten_C_inVariable_Y, flatten_C_inVariable_Z, sub_eq_add_neg, add_assoc]
  exact DFunLike.congr_fun hh P

theorem literalJet_monomial {m : ℕ} (r : Fin m → ℂ) (b a : ℂ) (T : Fin m → ℕ)
    (e : Fin (m+2) → ℕ) :
    literalJet r b a T (MvPolynomial.monomial (InterpolationMatrix.exponentVector e) 1) =
      MvPolynomial.C (MvPolynomial.C (b ^ e 0 * a ^ e (0 : Fin (m+1)).succ)) *
      (MvPolynomial.C ((1 + MvPolynomial.X 0) ^ e 0 *
        (1 + MvPolynomial.X 1) ^ e (0 : Fin (m+1)).succ) *
        ∏ i, (MvPolynomial.X i + MvPolynomial.C
          (truncatedLog ℂ (T i) 1 - MvPolynomial.C (r i) * truncatedLog ℂ (T i) 0)) ^ e i.succ.succ) := by
  classical
  rw [literalJet, MvPolynomial.aeval_monomial,
    Finsupp.prod_fintype _ _ (fun _ => pow_zero _), Fin.prod_univ_succ, Fin.prod_univ_succ]
  simp only [InterpolationMatrix.exponentVector_apply, Fin.cases_zero, Fin.cases_succ,
    map_one, one_mul, mul_pow, ← map_pow, map_mul]
  ring

theorem entry_eq_coeff_literalJet {m : ℕ} (b a : ℂ) (r : Fin m → ℂ)
    (T : Fin m → ℕ) (j : ℕ) (beta e : Fin (m+2) → ℕ) :
    entry b a r T j (beta 0) (beta (0 : Fin (m+1)).succ)
      (fun i => beta i.succ.succ) (e 0) (e (0 : Fin (m+1)).succ)
      (fun i => e i.succ.succ) =
      ((literalJet r (b^j) (a^j) T
        (MvPolynomial.monomial (InterpolationMatrix.exponentVector e) 1)).coeff
        (InterpolationMatrix.exponentVector (fun i => beta i.succ.succ))).coeff
          (pairExponent (beta 0) (beta (0 : Fin (m+1)).succ)) := by
  classical
  rw [literalJet_monomial]
  simp only [MvPolynomial.coeff_C_mul]
  have hexp := RowTranslation.shiftCoefficient_eq
    (fun i => truncatedLog ℂ (T i) 1 - MvPolynomial.C (r i) * truncatedLog ℂ (T i) 0)
    (InterpolationMatrix.exponentVector (fun i => beta i.succ.succ))
    (InterpolationMatrix.exponentVector (fun i => e i.succ.succ))
  rw [RowTranslation.shiftCoefficient, RowTranslation.shift_monomial_one] at hexp
  simp only [InterpolationMatrix.exponentVector_apply] at hexp
  rw [hexp, Finset.prod_mul_distrib]
  have hc : (∏ i : Fin m, ((e i.succ.succ).choose (beta i.succ.succ) : Bivariate ℂ)) =
      MvPolynomial.C (∏ i : Fin m, ((e i.succ.succ).choose (beta i.succ.succ) : ℂ)) := by simp
  rw [hc]
  rw [show ((1 + MvPolynomial.X 0) ^ e 0 *
      (1 + MvPolynomial.X 1) ^ e (0 : Fin (m+1)).succ) *
        (MvPolynomial.C (∏ i : Fin m, ((e i.succ.succ).choose (beta i.succ.succ) : ℂ)) *
          ∏ i, (truncatedLog ℂ (T i) 1 - MvPolynomial.C (r i) * truncatedLog ℂ (T i) 0) ^
            (e i.succ.succ - beta i.succ.succ)) =
      MvPolynomial.C (∏ i : Fin m, ((e i.succ.succ).choose (beta i.succ.succ) : ℂ)) *
        corePolynomial r T (e 0) (e (0 : Fin (m+1)).succ)
          (fun i => e i.succ.succ - beta i.succ.succ) by simp only [corePolynomial]; ring]
  simp only [MvPolynomial.coeff_C_mul, entry, ← pow_mul]
  ring

theorem entry_eq_coeff_truncatedJet {m : ℕ} (b a : ℂ) (r : Fin m → ℂ)
    (T : Fin m → ℕ) (j : ℕ) (beta e : Fin (m+2) → ℕ) :
    entry b a r T j (beta 0) (beta (0 : Fin (m+1)).succ)
      (fun i => beta i.succ.succ) (e 0) (e (0 : Fin (m+1)).succ)
      (fun i => e i.succ.succ) =
      MvPowerSeries.coeff (InterpolationMatrix.exponentVector beta)
        (TwoLogMatrixShear.truncatedJet r (b^j) (a^j) T
          (MvPolynomial.monomial (InterpolationMatrix.exponentVector e) 1)) := by
  rw [← flatten_literalJet, coeff_flatten, entry_eq_coeff_literalJet]
  congr 2


theorem matrix_eq_coeff_truncatedJet {m K : ℕ} (b a : ℂ)
    (w0 v theta : ℝ) (w : Fin m → ℝ) (H : ℝ) (r : Fin m → ℂ) (T : Fin m → ℕ)
    (rho : Row K v theta w H) (c : Column w0 w H) :
    matrix b a K w0 v theta w H r T rho c =
      MvPowerSeries.coeff (InterpolationMatrix.exponentVector rho.2.val)
        (TwoLogMatrixShear.truncatedJet r (b^rho.1.val) (a^rho.1.val) T
          (MvPolynomial.monomial (InterpolationMatrix.exponentVector c.val) 1)) :=
  entry_eq_coeff_truncatedJet b a r T rho.1.val rho.2.val c.val

theorem matrix_mulVec_eq_coeff {m K : ℕ} (b a : ℂ)
    (w0 v theta : ℝ) (w : Fin m → ℝ) (H : ℝ) (r : Fin m → ℂ) (T : Fin m → ℕ)
    (x : Column w0 w H → ℂ) (rho : Row K v theta w H) :
    (matrix b a K w0 v theta w H r T).mulVec x rho =
      MvPowerSeries.coeff (InterpolationMatrix.exponentVector rho.2.val)
        (TwoLogMatrixShear.truncatedJet r (b^rho.1.val) (a^rho.1.val) T
          (polynomialOfCoefficients (realWeightedSimplex (columnWeights w0 w) H) x)) := by
  classical
  change (∑ c, matrix b a K w0 v theta w H r T rho c * x c) =
    MvPowerSeries.coeff _ (TwoLogMatrixShear.truncatedJet r _ _ T
      (∑ c : Column w0 w H, MvPolynomial.monomial
        (InterpolationMatrix.exponentVector c.val) (x c)))
  rw [map_sum, map_sum]
  apply Finset.sum_congr rfl
  intro c _
  rw [matrix_eq_coeff_truncatedJet]
  rw [show MvPolynomial.monomial (InterpolationMatrix.exponentVector c.val) (x c) =
      MvPolynomial.C (x c) * MvPolynomial.monomial (InterpolationMatrix.exponentVector c.val) 1 by
        simp [MvPolynomial.C_mul_monomial]]
  rw [map_mul]
  have hc : TwoLogMatrixShear.truncatedJet r (b^rho.1.val) (a^rho.1.val) T
      (MvPolynomial.C (x c)) = MvPowerSeries.C (x c) :=
    (TwoLogMatrixShear.truncatedJet r _ _ T).commutes (x c)
  rw [hc, MvPowerSeries.coeff_C_mul, mul_comm]

end QuadraticPi.TwoLogMatrixJet


==> anc/lean/QuadraticPi/TwoLogMatrixShear.lean <==
import QuadraticPi.TwoLogInterpolation
import OAI.NumberTheory.PiExponent.Analysis.FormalLogTruncation

/-! Exact two-variable logarithmic-tail substitution. Both torus coordinates
are fixed. Each affine coordinate receives an independent sum of a t-series
and an s-series, and the inverse subtracts precisely those same tails. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogMatrixShear
open MvPowerSeries OAI.PiExponent
open TwoLogInterpolation

lemma liftTail_eq_rename (m : ℕ) (f : MvPowerSeries (Fin (m+1)) ℂ) :
    liftTail m f = rename Fin.succ f := by
  classical
  let e : Fin (m+1) ↪ Fin (m+2) := ⟨Fin.succ, Fin.succ_injective _⟩
  ext d
  rw [coeff_liftTail]
  by_cases hd : d 0 = 0
  · rw [ite_eq_left hd]
    have he : Finsupp.embDomain e d.tail = d := by
      ext i
      refine Fin.cases ?_ (fun i => ?_) i
      · simp [e, Finsupp.embDomain_apply, hd]
      · change (Finsupp.embDomain e d.tail) (e i) = _
        rw [Finsupp.embDomain_apply_self]
        rfl
    have hh := coeff_embDomain_rename e f d.tail
    rw [he] at hh
    exact hh.symm
  · rw [ite_eq_right hd]
    symm
    apply coeff_rename_eq_zero
    rintro ⟨a, ha⟩
    apply hd
    rw [← ha]
    simp [Finsupp.mapDomain_apply]

lemma logY_eq_toMvPowerSeries (m : ℕ) :
    logY m = (PowerSeries.log ℂ).toMvPowerSeries (0 : Fin (m+2)) :=
  FormalLogTruncation.liftSeries_eq_toMvPowerSeries _ _

lemma logZ_eq_toMvPowerSeries (m : ℕ) :
    logZ m = (PowerSeries.log ℂ).toMvPowerSeries (0 : Fin (m+1)).succ := by
  rw [logZ, FormalLogJet.formalLog, liftTail_eq_rename,
    FormalLogTruncation.liftSeries_eq_toMvPowerSeries, rename_toMvPowerSeries]

def shiftVars {m : ℕ} (s t : Fin m → PowerSeries ℂ) : Fin (m+2) → Series m :=
  Fin.cases (X 0) (Fin.cases (X (0 : Fin (m+1)).succ)
    (fun i => X i.succ.succ + (s i).toMvPowerSeries 0 +
      (t i).toMvPowerSeries (0 : Fin (m+1)).succ))

theorem shiftVars_hasSubst {m : ℕ} (s t : Fin m → PowerSeries ℂ)
    (hs : ∀ i, PowerSeries.constantCoeff (s i) = 0)
    (ht : ∀ i, PowerSeries.constantCoeff (t i) = 0) : HasSubst (shiftVars s t) := by
  apply hasSubst_of_constantCoeff_zero
  intro i
  refine Fin.cases ?_ (fun i => Fin.cases ?_ (fun i => ?_) i) i
  · exact constantCoeff_X _
  · exact constantCoeff_X _
  · simp only [shiftVars, Fin.cases_succ, map_add, constantCoeff_X,
      PowerSeries.toMvPowerSeries_apply, constantCoeff_rename, zero_add]
    change PowerSeries.constantCoeff (s i) + PowerSeries.constantCoeff (t i) = 0
    rw [hs, ht, zero_add]

def shiftMap {m : ℕ} (s t : Fin m → PowerSeries ℂ)
    (hs : ∀ i, PowerSeries.constantCoeff (s i) = 0)
    (ht : ∀ i, PowerSeries.constantCoeff (t i) = 0) : Series m →ₐ[ℂ] Series m :=
  substAlgHom (shiftVars_hasSubst s t hs ht)

@[simp] theorem shiftMap_X_Y {m : ℕ} (s t : Fin m → PowerSeries ℂ) (hs ht) :
    shiftMap s t hs ht (X 0) = X 0 := by rw [shiftMap, substAlgHom_X]; rfl
@[simp] theorem shiftMap_X_Z {m : ℕ} (s t : Fin m → PowerSeries ℂ) (hs ht) :
    shiftMap s t hs ht (X (0 : Fin (m+1)).succ) = X (0 : Fin (m+1)).succ := by
  rw [shiftMap, substAlgHom_X]; rfl
@[simp] theorem shiftMap_X_affine {m : ℕ} (s t : Fin m → PowerSeries ℂ) (hs ht)
    (i : Fin m) :
    shiftMap s t hs ht (X i.succ.succ) = X i.succ.succ +
      (s i).toMvPowerSeries 0 + (t i).toMvPowerSeries (0 : Fin (m+1)).succ := by
  rw [shiftMap, substAlgHom_X]; rfl

@[simp] theorem shiftMap_toMvPowerSeries_Y {m : ℕ} (s t : Fin m → PowerSeries ℂ)
    (hs ht) (f : PowerSeries ℂ) :
    shiftMap s t hs ht (f.toMvPowerSeries 0) = f.toMvPowerSeries 0 := by
  rw [shiftMap, substAlgHom_apply, PowerSeries.subst_toMvPowerSeries (shiftVars_hasSubst s t hs ht)]
  exact PowerSeries.toMvPowerSeries_eq_subst.symm
@[simp] theorem shiftMap_toMvPowerSeries_Z {m : ℕ} (s t : Fin m → PowerSeries ℂ)
    (hs ht) (f : PowerSeries ℂ) :
    shiftMap s t hs ht (f.toMvPowerSeries (0 : Fin (m+1)).succ) =
      f.toMvPowerSeries (0 : Fin (m+1)).succ := by
  rw [shiftMap, substAlgHom_apply, PowerSeries.subst_toMvPowerSeries (shiftVars_hasSubst s t hs ht)]
  exact PowerSeries.toMvPowerSeries_eq_subst.symm

@[simp] theorem shiftMap_apply {m : ℕ} (s t : Fin m → PowerSeries ℂ) (hs ht) (f) :
    shiftMap s t hs ht f = subst (shiftVars s t) f := substAlgHom_apply _ _

theorem shiftMap_inverse {m : ℕ} (s t u v : Fin m → PowerSeries ℂ)
    (hs ht hu hv) (hsu : ∀ i, s i + u i = 0) (htv : ∀ i, t i + v i = 0)
    (f : Series m) : shiftMap s t hs ht (shiftMap u v hu hv f) = f := by
  simp only [shiftMap_apply]
  rw [subst_comp_subst_apply (shiftVars_hasSubst u v hu hv) (shiftVars_hasSubst s t hs ht)]
  have hvars : (fun i => subst (shiftVars s t) (shiftVars u v i)) = X := by
    funext i
    rw [← shiftMap_apply s t hs ht]
    refine Fin.cases ?_ (fun i => Fin.cases ?_ (fun i => ?_) i) i
    · exact shiftMap_X_Y s t hs ht
    · exact shiftMap_X_Z s t hs ht
    · change shiftMap s t hs ht (X i.succ.succ + _ + _) = _
      rw [map_add, map_add, shiftMap_X_affine, shiftMap_toMvPowerSeries_Y,
        shiftMap_toMvPowerSeries_Z]
      have hY := congrArg (PowerSeries.toMvPowerSeries (0 : Fin (m+2))) (hsu i)
      have hZ := congrArg (PowerSeries.toMvPowerSeries (0 : Fin (m+1)).succ) (htv i)
      simp only [map_add, map_zero] at hY hZ
      linear_combination hY + hZ
  rw [hvars]
  exact congrFun subst_self f

def shiftEquiv {m : ℕ} (s t : Fin m → PowerSeries ℂ)
    (hs : ∀ i, PowerSeries.constantCoeff (s i) = 0)
    (ht : ∀ i, PowerSeries.constantCoeff (t i) = 0) :
    Series m ≃ₐ[ℂ] Series m := by
  let hns : ∀ i, PowerSeries.constantCoeff (-s i) = 0 := by simp [hs]
  let hnt : ∀ i, PowerSeries.constantCoeff (-t i) = 0 := by simp [ht]
  refine AlgEquiv.ofAlgHom (shiftMap s t hs ht) (shiftMap (fun i => -s i) (fun i => -t i) hns hnt) ?_ ?_
  · apply AlgHom.ext; intro f
    exact shiftMap_inverse _ _ _ _ hs ht hns hnt (fun i => add_neg_cancel _) (fun i => add_neg_cancel _) f
  · apply AlgHom.ext; intro f
    exact shiftMap_inverse _ _ _ _ hns hnt hs ht (fun i => neg_add_cancel _) (fun i => neg_add_cancel _) f

def truncatedJet {m : ℕ} (r : Fin m → ℂ) (b a : ℂ) (T : Fin m → ℕ) :
    TwoLogInterpolation.Polynomial m →ₐ[ℂ] Series m :=
  MvPolynomial.aeval (Fin.cases (C b * (1 + X 0))
    (Fin.cases (C a * (1 + X (0 : Fin (m+1)).succ))
      (fun i => X i.succ.succ +
        (PowerSeries.trunc (T i) (PowerSeries.log ℂ) : PowerSeries ℂ).toMvPowerSeries
          (0 : Fin (m+1)).succ - C (r i) *
        (PowerSeries.trunc (T i) (PowerSeries.log ℂ) : PowerSeries ℂ).toMvPowerSeries 0)))

def tailY {m : ℕ} (r : Fin m → ℂ) (T : Fin m → ℕ) (i : Fin m) : PowerSeries ℂ :=
  -PowerSeries.C (r i) * FormalLogTruncation.logTail (T i)
def tailZ {m : ℕ} (T : Fin m → ℕ) (i : Fin m) : PowerSeries ℂ :=
  FormalLogTruncation.logTail (T i)
@[simp] theorem tailY_constantCoeff {m : ℕ} (r : Fin m → ℂ) (T : Fin m → ℕ) (i) :
    PowerSeries.constantCoeff (tailY r T i) = 0 := by simp [tailY]
@[simp] theorem tailZ_constantCoeff {m : ℕ} (T : Fin m → ℕ) (i) :
    PowerSeries.constantCoeff (tailZ T i) = 0 := by simp [tailZ]

theorem shiftMap_truncatedJet {m : ℕ} (r : Fin m → ℂ) (b a : ℂ) (T : Fin m → ℕ)
    (P : TwoLogInterpolation.Polynomial m) :
    shiftMap (tailY r T) (tailZ T) (tailY_constantCoeff r T) (tailZ_constantCoeff T)
      (truncatedJet r b a T P) = formalJet r b a P := by
  have he : (shiftMap (tailY r T) (tailZ T) (tailY_constantCoeff r T)
      (tailZ_constantCoeff T)).comp (truncatedJet r b a T) = formalJet r b a := by
    apply MvPolynomial.algHom_ext
    intro i
    refine Fin.cases ?_ (fun i => Fin.cases ?_ (fun i => ?_) i) i
    · simp only [AlgHom.comp_apply, truncatedJet, MvPolynomial.aeval_X,
        Fin.cases_zero, formalJet_Y, map_mul, map_add, map_one, shiftMap_X_Y]
      congr 1
      exact (shiftMap _ _ _ _).commutes b
    · simp only [AlgHom.comp_apply, truncatedJet, MvPolynomial.aeval_X,
        Fin.cases_succ, Fin.cases_zero, formalJet_Z, map_mul, map_add, map_one,
        shiftMap_X_Z]
      congr 1
      exact (shiftMap _ _ _ _).commutes a
    · simp only [AlgHom.comp_apply, truncatedJet, MvPolynomial.aeval_X,
        Fin.cases_succ, formalJet_X, map_sub, map_add, map_mul, shiftMap_X_affine,
        shiftMap_toMvPowerSeries_Y, shiftMap_toMvPowerSeries_Z]
      rw [show shiftMap _ _ _ _ (C (r i)) = C (r i) from (shiftMap _ _ _ _).commutes (r i)]
      rw [tailY, tailZ, map_mul, map_neg, PowerSeries.toMvPowerSeries_C,
        FormalLogTruncation.logTail, map_sub, map_sub, logY_eq_toMvPowerSeries,
        logZ_eq_toMvPowerSeries]
      ring
  exact DFunLike.congr_fun he P

end QuadraticPi.TwoLogMatrixShear


==> anc/lean/QuadraticPi/TwoLogMatrixTheorems.lean <==
import QuadraticPi.TwoLogMatrixGeometry
import QuadraticPi.TwoLogJetSurjectivity

/-! Global weighted interpolation, with the geometric surjectivity input proved. -/
set_option autoImplicit false
namespace QuadraticPi.TwoLogGeometry.MatrixInterpolation
open OAI OAI.PiExponent
noncomputable section
open Filter BlowupGeometry

theorem eventual_packets (d : GeometricData) :
    ∀ᶠ n : ℕ in atTop,
      Function.Surjective (packetMap d ((n : ℚ) * (scale d).radius)) :=
  eventual_packets_of_eventual_jetRestriction d
    (JetSurjectivity.eventually_jetRestriction_surjective d)

end
end QuadraticPi.TwoLogGeometry.MatrixInterpolation


==> anc/lean/QuadraticPi/TwoLogMinors.lean <==
import QuadraticPi.TwoLogMatrixJet
import QuadraticPi.TwoLogShearFiltration
import QuadraticPi.TwoLogActualMinor

/-! Actual full-row minors from the explicitly stated two-torus interpolation
obligation. The source and packet indices are transported concretely; no
matrix-surjectivity hypothesis is inserted into the numerical data. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogMinors
open OAI OAI.PiExponent MvPowerSeries FormalMatrixBridge
open SeparatedWeightPA

theorem matrix_surjective_of_truncated_packets {m : ℕ} {α : Type*}
    (b a : ℂ) (K : ℕ) (w0 v theta : ℝ) (w : Fin m → ℝ) (H : ℚ)
    (hw0 : 0 < w0) (hw : ∀ i, 0 < w i)
    (V : Fin (m+2) → ℚ) (hV : ∀ i, 0 < V i)
    (hrow : ∀ i, (V i : ℝ) = TwoLogMatrix.rowWeights v theta w i)
    (r : Fin m → ℂ) (T : Fin m → ℕ)
    (P : α → TwoLogInterpolation.Polynomial m)
    (hdegree : ∀ p, PiExponentApprox.HasWeightedDegreeLE
      (TwoLogMatrix.columnWeights w0 w) (H:ℝ) (P p))
    (hpacket : Function.Surjective (fun p => fun j : Fin K =>
      JetGeometry.rationalCoefficientPacket V H
        (TwoLogMatrixShear.truncatedJet r (b^j.val) (a^j.val) T (P p)))) :
    Function.Surjective
      (TwoLogMatrix.matrix b a K w0 v theta w (H:ℝ) r T).mulVecLin := by
  classical
  have hrow' : (fun i => (V i:ℝ)) = TwoLogMatrix.rowWeights v theta w := funext hrow
  have hW := TwoLogMatrix.columnWeights_pos hw0 hw
  intro y
  let e := rationalJetIndexEquiv V hV H
  let z : Fin K → JetGeometry.RationalCoefficientPacket (R:=ℂ) V H :=
    fun j d => y (j, ⟨(e d).val, by simpa only [←hrow'] using (e d).property⟩)
  obtain ⟨p, hp⟩ := hpacket z
  let x : TwoLogMatrix.Column w0 w (H:ℝ) → ℂ :=
    fun col => (P p).coeff (InterpolationMatrix.exponentVector col.val)
  refine ⟨x, ?_⟩
  funext rho
  change (TwoLogMatrix.matrix b a K w0 v theta w (H:ℝ) r T).mulVec x rho = _
  rw [TwoLogMatrixJet.matrix_mulVec_eq_coeff]
  change coeff (InterpolationMatrix.exponentVector rho.2.val)
    (TwoLogMatrixShear.truncatedJet r (b^rho.1.val) (a^rho.1.val) T
      (polynomialOfCoefficients
        (realWeightedSimplex (TwoLogMatrix.columnWeights w0 w) (H:ℝ))
        (fun col => (P p).coeff (InterpolationMatrix.exponentVector col.val)))) = y rho
  rw [polynomialOfCoefficients_of_weighted _ hW _ (P p) (hdegree p)]
  let row : ↥(strictWeightedSimplex (fun i => (V i:ℝ)) (H:ℝ)) :=
    ⟨rho.2.val, by simpa only [hrow'] using rho.2.property⟩
  have hh := congrFun (congrFun hp rho.1) (e.symm row)
  change coeff (e.symm row).val
    (TwoLogMatrixShear.truncatedJet r (b^rho.1.val) (a^rho.1.val) T (P p)) =
      z rho.1 (e.symm row) at hh
  simpa only [e, rationalJetIndexEquiv_symm_val, row, z, Equiv.apply_symm_apply] using hh

theorem exists_minor_of_packets {m : ℕ} {α : Type*}
    (b a : ℂ) (K : ℕ) (w0 v theta : ℝ) (w : Fin m → ℝ) (H : ℚ)
    (hw0 : 0 < w0) (hw : ∀ i, 0 < w i)
    (V : Fin (m+2) → ℚ) (hV : ∀ i, 0 < V i)
    (hrow : ∀ i, (V i:ℝ) = TwoLogMatrix.rowWeights v theta w i)
    (r : Fin m → ℂ) (T : Fin m → ℕ)
    (hTY : ∀ i, V i.succ.succ ≤ (T i:ℚ)*V 0)
    (hTZ : ∀ i, V i.succ.succ ≤ (T i:ℚ)*V (0:Fin (m+1)).succ)
    (P : α → TwoLogInterpolation.Polynomial m)
    (hdegree : ∀ p, PiExponentApprox.HasWeightedDegreeLE
      (TwoLogMatrix.columnWeights w0 w) (H:ℝ) (P p))
    (hpacket : Function.Surjective (fun p => fun j : Fin K =>
      JetGeometry.rationalCoefficientPacket V H
        (TwoLogInterpolation.formalJet r (b^j.val) (a^j.val) (P p)))) :
    ∃ sel : TwoLogMatrix.Row K v theta w (H:ℝ) → TwoLogMatrix.Column w0 w (H:ℝ),
      Function.Injective sel ∧
      (TwoLogMatrix.selectedMinor b a K w0 v theta w (H:ℝ) r T sel).det ≠ 0 := by
  have ht := (TwoLogMatrixShear.formalJet_packets_surjective_iff_truncated r V
    (fun i => (hV i).le) H T hTY hTZ (fun j : Fin K => b^j.val)
      (fun j : Fin K => a^j.val) P).mp hpacket
  exact InterpolationMatrix.exists_full_row_minor_of_surjective _
    (matrix_surjective_of_truncated_packets b a K w0 v theta w H hw0 hw V hV hrow
      r T P hdegree ht)

theorem cofinal_minors (h : TwoLogInterpolation.UniformStatement)
    (B : TwoLogInterpolation.BaseData) :
    ∃ thresholds : Thresholds B.m,
      ∀ w : Fin B.m → ℚ, AboveThresholds thresholds w →
        ∀ r : Fin B.m → ℚ, (∀ i, r i ≠ 0) → Function.Injective r →
        ∀ b a : ℂ, b ≠ 0 → a ≠ 0 →
          TwoLogInterpolation.CharacterDistinct r
            (fun j : Fin B.K => b^j.val) (fun j : Fin B.K => a^j.val) →
        ∀ T : Fin B.m → ℕ,
          (∀ i, w i/B.theta ≤ (T i:ℚ)*B.v) →
        ∀ L : ℕ, ∃ H : ℕ, L ≤ H ∧
          ∃ sel : TwoLogMatrix.Row B.K B.v B.theta (fun i => (w i:ℝ)) H →
              TwoLogMatrix.Column B.w0 (fun i => (w i:ℝ)) H,
            Function.Injective sel ∧
            (TwoLogMatrix.selectedMinor b a B.K B.w0 B.v B.theta
              (fun i => (w i:ℝ)) H (fun i => (r i:ℂ)) T sel).det ≠ 0 := by
  obtain ⟨thresholds, hthresholds⟩ := h B
  refine ⟨thresholds, ?_⟩
  intro w hw r hr hinj b a hb ha hchar T hT L
  obtain ⟨R, hR, hpacket⟩ := hthresholds w hw
  obtain ⟨H0, hH0⟩ := hpacket r hr hinj
    (fun j => b^j.val) (fun j => a^j.val)
    (fun _ => pow_ne_zero _ hb) (fun _ => pow_ne_zero _ ha) hchar
  obtain ⟨H, hLH, hHH0, hdiv⟩ := exists_large_multiple R H0 L hR
  refine ⟨H, hLH, ?_⟩
  have hdegree : ∀ P : TwoLogInterpolation.WeightedPolynomials B w H,
      PiExponentApprox.HasWeightedDegreeLE
        (TwoLogMatrix.columnWeights B.w0 (fun i => (w i:ℝ))) ((H:ℚ):ℝ) P.val := by
    intro P
    simpa only [Rat.cast_natCast, TwoLogMatrix.columnWeights_eq_sourceWeights] using P.property
  have hminor := exists_minor_of_packets b a B.K B.w0 B.v B.theta
    (fun i => (w i:ℝ)) (H:ℚ) (by exact_mod_cast B.w0_pos)
    (fun i => by exact_mod_cast hw.1 i)
    (TwoLogInterpolation.jetWeights B w) (TwoLogInterpolation.jetWeights_pos B w hw.1)
    (fun i => (congrFun (TwoLogMatrix.rowWeights_eq_jetWeights B w) i).symm)
    (fun i => (r i:ℂ)) T hT hT
    (fun P : TwoLogInterpolation.WeightedPolynomials B w H => P.val)
    hdegree (hH0 H hHH0 hdiv)
  have hcast : ((H:ℚ):ℝ) = (H:ℝ) := by norm_cast
  rw [hcast] at hminor
  exact hminor

theorem data_truncation_weight {nu Lambda c : ℝ} (D : TwoLogData nu Lambda c)
    (i : Fin D.m) : D.rationalWeights i/D.geometry.theta ≤
      (MatrixArithmetic.truncationOrders D.q D.F0 D.v i:ℚ)*D.v := by
  have hv : 0 < (D.v:ℝ) := by exact_mod_cast D.geometry.v_pos
  have ht : 0 < (D.geometry.theta:ℝ) := by exact_mod_cast D.geometry.theta_pos
  have hreal : MatrixArithmetic.logWeights D.q i/(D.geometry.theta:ℝ) ≤
      (MatrixArithmetic.truncationOrders D.q D.F0 D.v i:ℝ)*(D.v:ℝ) := by
    calc
      _ ≤ 4*(MatrixArithmetic.logWeights D.q i/(D.geometry.theta:ℝ)) := by
        nlinarith [div_pos (D.logWeights_pos i) ht]
      _ = D.F0*MatrixArithmetic.logWeights D.q i := by
        rw [TwoLogData.F0, ←D.theta_eq]
        ring
      _ ≤ _ := (div_le_iff₀ hv).mp (Nat.le_ceil _)
  have hc : ((D.rationalWeights i/D.geometry.theta:ℚ):ℝ) ≤
      (((MatrixArithmetic.truncationOrders D.q D.F0 D.v i:ℚ)*D.v:ℚ):ℝ) := by
    simpa only [Rat.cast_div, Rat.cast_mul, Rat.cast_natCast, D.cast_rationalWeights] using hreal
  exact_mod_cast hc

/-- The threshold selector is chosen before the approximation data. All
remaining hypotheses are the stated interpolation obligation and the actual
character separation condition at the concrete exponential centers. -/
theorem cofinal_data_minors (h : TwoLogInterpolation.UniformStatement) :
    ∃ thresholds : (B : TwoLogInterpolation.BaseData) → Thresholds B.m,
      ∀ (nu Lambda c : ℝ) (D : TwoLogData nu Lambda c),
        AboveThresholds (thresholds D.geometry) D.rationalWeights →
        TwoLogInterpolation.CharacterDistinct D.r
          (fun j : Fin D.K => (D.b:ℂ)^j.val) (fun j : Fin D.K => (D.a:ℂ)^j.val) →
        ∀ L : ℕ, ∃ H : ℕ, L ≤ H ∧ 0 < H ∧
          ∃ sel : D.Row H → D.Column H,
            Function.Injective sel ∧ (D.actualMinor H sel).det ≠ 0 := by
  classical
  let thresholds : (B : TwoLogInterpolation.BaseData) → Thresholds B.m :=
    fun B => Classical.choose (cofinal_minors h B)
  refine ⟨thresholds, ?_⟩
  intro nu Lambda c D hw hchar L
  have hbR : (D.b:ℝ) ≠ 0 := by rw [←D.exp_logB]; exact (Real.exp_pos _).ne'
  have haR : (D.a:ℝ) ≠ 0 := by rw [←D.exp_logA]; exact (Real.exp_pos _).ne'
  have hb : (D.b:ℂ) ≠ 0 := by exact_mod_cast hbR
  have ha : (D.a:ℂ) ≠ 0 := by exact_mod_cast haR
  have hdata := (Classical.choose_spec (cofinal_minors h D.geometry))
    D.rationalWeights hw D.r D.r_nonzero D.r_injective (D.b:ℂ) (D.a:ℂ) hb ha hchar
    (MatrixArithmetic.truncationOrders D.q D.F0 D.v) (data_truncation_weight D) (max L 1)
  simp only [TwoLogData.rationalWeights] at hdata
  obtain ⟨H, hLH, sel, hinj, hdet⟩ := hdata
  have hH : 0 < H := lt_of_lt_of_le (by decide : 0 < 1)
    ((le_max_right L 1).trans hLH)
  exact ⟨H, (le_max_left L 1).trans hLH, hH, sel, hinj, hdet⟩

end QuadraticPi.TwoLogMinors


==> anc/lean/QuadraticPi/TwoLogNonrationalBlowupAmple.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.NumericalAmplenessTheorem
import QuadraticPi.TwoLogNonrationalUniformCurveMargin

set_option autoImplicit false
namespace QuadraticPi.TwoLogNonrationalGeometry.BlowupGeometry
open OAI OAI.PiExponent
noncomputable section

theorem interpolationBundle_ample (d : GeometricData) : (interpolationBundle d).IsAmple :=
  NumericalAmpleness.isAmple_of_uniform_curve_margin (structureMap d)
    (H d) (interpolationBundle d) (H_ample d) (uniformMargin d)
    (uniformMargin_pos d) (uniform_curve_margin d)

end
end QuadraticPi.TwoLogNonrationalGeometry.BlowupGeometry


==> anc/lean/QuadraticPi/TwoLogNonrationalBlowupGeometry.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.BlowupProperIntegral
import OAI.NumberTheory.PiExponent.Ampleness.WeightedProjectiveAmple
import OAI.NumberTheory.PiExponent.Approximation.WeightedGeometryScale
import QuadraticPi.TwoLogNonrationalGeometricData
import OAI.NumberTheory.PiExponent.Geometry.CurveMonomialMap
import QuadraticPi.TwoLogCompactJetIdeal

set_option autoImplicit false

namespace QuadraticPi.TwoLogNonrationalGeometry
open OAI OAI.PiExponent TwoLogInterpolation

noncomputable section
namespace BlowupGeometry
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry
open WeightedGeometryScale
variable (d : GeometricData)

def scale : Scale d.curveDegreeWeights d.curveJetWeights :=
  chooseScale d.curveDegreeWeights d.curveJetWeights
    d.curveDegreeWeights_pos d.curveJetWeights_pos

abbrev Index := (scale d).Index
abbrev exponents : Index d → Fin (d.m+2) →₀ ℕ := (scale d).exponents
abbrev constantIndex : Index d := (scale d).constantIndex d.curveDegreeWeights_pos
abbrev coordinateIndex : Fin (d.m+2) → Index d :=
  (scale d).coordinateIndex d.curveDegreeWeights_pos
abbrev pureIndex : Fin (d.m+2) → Index d :=
  (scale d).pureIndex d.curveDegreeWeights_pos

instance index_nonempty : Nonempty (Index d) := ⟨constantIndex d⟩

abbrev compactification : Scheme := Proj (WeightedCompactification.imageGrade (R := ℂ) (exponents d))

def compactificationStructureMap : compactification d ⟶ Spec (.of ℂ) :=
  WeightedCompactification.projection (exponents d)

instance compactificationStructureMap_proper : IsProper (compactificationStructureMap d) := by
  dsimp [compactificationStructureMap]
  infer_instance

def affineChart : TwoLogJetIdeals.affineSpace d.m ⟶ compactification d :=
  WeightedCompactification.affineChartMap (exponents d) (constantIndex d)
    ((scale d).exponents_constant d.curveDegreeWeights_pos)
    (coordinateIndex d) ((scale d).exponents_coordinate d.curveDegreeWeights_pos)

instance affineChart_isOpenImmersion : IsOpenImmersion (affineChart d) := by
  dsimp [affineChart]
  infer_instance

def origin : TwoLogJetIdeals.affineSpace d.m :=
  ⟨WeightedBezout.pointIdeal (0 : Fin (d.m+2) → ℂ),inferInstance⟩

instance compactification_nonempty : Nonempty (compactification d) := ⟨affineChart d (origin d)⟩
instance compactification_isIntegral : IsIntegral (compactification d) := by infer_instance
instance compactification_isLocallyNoetherian : IsLocallyNoetherian (compactification d) :=
  LocallyOfFiniteType.isLocallyNoetherian (compactificationStructureMap d)
instance compactification_compact : CompactSpace (compactification d) :=
  QuasiCompact.compactSpace_of_compactSpace (compactificationStructureMap d)
instance compactification_isNoetherian : IsNoetherian (compactification d) := {}
instance affineChart_quasiCompact : QuasiCompact (affineChart d) := by infer_instance

theorem affineChart_over : affineChart d ≫ compactificationStructureMap d =
    TwoLogJetIdeals.structureMap d.m :=
  CurveMonomialMap.affineChartMap_projection (exponents d) (constantIndex d)
    ((scale d).exponents_constant d.curveDegreeWeights_pos)
    (coordinateIndex d) ((scale d).exponents_coordinate d.curveDegreeWeights_pos)

def hyperplane : LineBundle (compactification d) := WeightedCompactification.lineBundle (exponents d)
theorem hyperplane_ample : (hyperplane d).IsAmple :=
  WeightedCompactification.lineBundle_ample (exponents d)

def logCutoff : Fin d.m → ℕ :=
  fun i => (exists_log_cutoff d.curveJetWeights (d.curveJetWeights_pos 0)).choose i.succ

theorem logCutoff_strict (i : Fin d.m) :
    d.curveJetWeights i.succ.succ < (logCutoff d i : ℚ) * d.curveJetWeights 0 :=
  (exists_log_cutoff d.curveJetWeights (d.curveJetWeights_pos 0)).choose_spec i.succ

theorem logCutoff_strict_Z (i : Fin d.m) :
    d.curveJetWeights i.succ.succ <
      (logCutoff d i : ℚ) * d.curveJetWeights (0 : Fin (d.m+1)).succ :=
  logCutoff_strict d i

def centerIdeal : (compactification d).IdealSheafData :=
  TwoLogJetIdeals.compactIdeal (fun i => (d.slopes i : ℂ)) d.basesY d.basesZ (logCutoff d) (scale d).jetPowers (affineChart d)

theorem centerIdeal_restrict : (centerIdeal d).comap (affineChart d) =
    TwoLogJetIdeals.affineIdeal (fun i => (d.slopes i : ℂ)) d.basesY d.basesZ (logCutoff d) (scale d).jetPowers :=
  TwoLogJetIdeals.restrict_compactIdeal _ _ _ _ _ _

theorem centerIdeal_support : ((centerIdeal d).support : Set (compactification d)) =
    ⋃ j : Fin d.K, Set.range (TwoLogJetIdeals.point (d.basesY j) (d.basesZ j) ≫ affineChart d) :=
  TwoLogJetIdeals.support_compactIdeal _ d.basesY d.basesY_nonzero d.basesZ
    d.basesZ_nonzero _ _ (scale d).jetPowers_pos _
    (compactificationStructureMap d) (affineChart_over d)

theorem centerIdeal_support_finite :
    ((centerIdeal d).support : Set (compactification d)).Finite := by
  rw [centerIdeal_support]
  exact Set.finite_iUnion (fun _ => Set.finite_range _)

theorem centerIdeal_support_subset_chart :
    ((centerIdeal d).support : Set (compactification d)) ⊆ (affineChart d).opensRange := by
  rw [centerIdeal_support]
  intro x hx
  obtain ⟨j,z,rfl⟩ := Set.mem_iUnion.mp hx
  exact ⟨TwoLogJetIdeals.point (d.basesY j) (d.basesZ j) z,rfl⟩

theorem centerIdeal_coherent :
    (PiExponentSeshadri.IdealModule.closedModule (centerIdeal d)).IsFinitePresentation :=
  TwoLogJetIdeals.compactIdeal_isFinitePresentation _ _ _ _ _ _

theorem origin_ne_center (b : ℂ) (hb : b ≠ 0) (a : ℂ) :
    origin d ≠ TwoLogJetIdeals.centerPoint (m := d.m) b a := by
  intro h
  have hx : MvPolynomial.X (0 : Fin (d.m+2)) ∈ (origin d).asIdeal := by
    change MvPolynomial.aeval (0 : Fin (d.m+2) → ℂ) (MvPolynomial.X 0) = 0
    simp
  rw [h] at hx
  change MvPolynomial.aeval (fullCenter (m := d.m) b a) (MvPolynomial.X 0) = 0 at hx
  exact hb (by simpa [fullCenter] using hx)

theorem origin_avoids_center : affineChart d (origin d) ∉ (centerIdeal d).support := by
  change affineChart d (origin d) ∉ ((centerIdeal d).support : Set (compactification d))
  rw [centerIdeal_support]
  intro h
  obtain ⟨j,hj⟩ := Set.mem_iUnion.mp h
  obtain ⟨z,hz⟩ := hj
  have he : TwoLogJetIdeals.point (d.basesY j) (d.basesZ j) z = origin d :=
    (affineChart d).isOpenEmbedding.injective hz
  have hc : TwoLogJetIdeals.point (m := d.m) (d.basesY j) (d.basesZ j) z =
      TwoLogJetIdeals.centerPoint (m := d.m) (d.basesY j) (d.basesZ j) := by
    apply Set.mem_singleton_iff.mp
    erw [← TwoLogJetIdeals.range_point]
    exact ⟨z,rfl⟩
  exact origin_ne_center d _ (d.basesY_nonzero j) _ (he.symm.trans hc)

theorem centerIdeal_support_ne_top : (centerIdeal d).support ≠ ⊤ := by
  intro h
  exact origin_avoids_center d (by rw [h]; trivial)

abbrev blowup : Scheme := PiExponentSeshadri.BlowupGluing.scheme (centerIdeal d)
abbrev projection : blowup d ⟶ compactification d :=
  PiExponentSeshadri.BlowupGluing.projection (centerIdeal d)
def structureMap : blowup d ⟶ Spec (.of ℂ) := projection d ≫ compactificationStructureMap d

instance projection_proper : IsProper (projection d) := by infer_instance
instance structureMap_proper : IsProper (structureMap d) := by
  dsimp [structureMap]
  infer_instance
instance blowup_isIntegral : IsIntegral (blowup d) :=
  PiExponentSeshadri.BlowupGluing.scheme_isIntegral (centerIdeal d) (centerIdeal_support_ne_top d)
instance blowup_isLocallyNoetherian : IsLocallyNoetherian (blowup d) :=
  LocallyOfFiniteType.isLocallyNoetherian (structureMap d)
instance blowup_compact : CompactSpace (blowup d) :=
  QuasiCompact.compactSpace_of_compactSpace (structureMap d)
instance blowup_isNoetherian : IsNoetherian (blowup d) := {}

def A : LineBundle (blowup d) := (hyperplane d).pullback (projection d)
abbrev J : LineBundle (blowup d) :=
  PiExponentSeshadri.BlowupGluing.exceptionalLineBundle (centerIdeal d)
abbrev exceptionalInclusion : (J d).sheaf ⟶ structureSheaf (blowup d) :=
  PiExponentSeshadri.BlowupGluing.exceptionalInclusion (centerIdeal d)

theorem exceptional_presents :
    PresentsPullbackIdeal (centerIdeal d) (projection d) (J d) (exceptionalInclusion d) :=
  PiExponentSeshadri.BlowupGluing.exceptional_presents (centerIdeal d)

theorem isBlowup : IsBlowup (centerIdeal d) (projection d) :=
  PiExponentSeshadri.BlowupGluing.isBlowup (centerIdeal d)

abbrev affinePolynomialIdeal :=
  TwoLogJetIdeals.polynomialIdeal (fun i => (d.slopes i : ℂ)) d.basesY d.basesZ (logCutoff d) (scale d).jetPowers

theorem formalJet_packet_zero (n : ℕ) (P : TwoLogJetIdeals.coordinateRing d.m)
    (hP : P ∈ affinePolynomialIdeal d ^ n) (j : Fin d.K) :
    JetGeometry.rationalCoefficientPacket d.curveJetWeights (n * (scale d).radius)
      (TwoLogInterpolation.formalJet (fun i => (d.slopes i : ℂ)) (d.basesY j) (d.basesZ j) P) = (fun _ => (0 : ℂ)) := by
  apply TwoLogJetIdeals.formalJet_packet_zero_of_mem_polynomialIdeal_pow
    (fun i => (d.slopes i : ℂ)) d.basesY d.basesZ d.basesY_nonzero d.basesZ_nonzero
    (logCutoff d) (scale d).jetPowers d.curveJetWeights
    (fun i => (d.curveJetWeights_pos i).le) (fun i => (logCutoff_strict d i).le) (fun i => (logCutoff_strict_Z d i).le)
    (scale d).radius (fun i => ?_) n P hP j
  rw [mul_comm, (scale d).jetPowers_eq]

end BlowupGeometry

end

end QuadraticPi.TwoLogNonrationalGeometry


==> anc/lean/QuadraticPi/TwoLogNonrationalBlowupMargin.lean <==
import QuadraticPi.TwoLogNonrationalCurveDegree
import QuadraticPi.TwoLogNonrationalCurveMargin
import OAI.NumberTheory.PiExponent.Geometry.CurveNormalizedDegreeTransfer

set_option autoImplicit false

namespace QuadraticPi.TwoLogNonrationalGeometry
open OAI OAI.PiExponent

noncomputable section
namespace BlowupMargin
open AlgebraicGeometry CategoryTheory
open PiExponentSeshadri.Geometry NumericalAmpleness
open BlowupGeometry CurveMargin
open MovingLogGeometry.CurveMargin
variable (d : GeometricData)

theorem uniform_margin_of_affine_curve_data
    (a : ℕ) (ha : 1 < a) (hample : (((A d).pow a).tensor (J d)).IsAmple)
    (hdata : ∀ C : IntegralCurve (blowup d),
      (¬ ∃ x : compactification d, Set.range (C.embedding ≫ projection d) ⊆ ({x} : Set _)) →
      (∃ c : C.scheme, (C.embedding ≫ projection d) c ∈ (affineChart d).opensRange) →
      Nonempty (AffineCurveDegreeData d C)) :
    ∀ C : IntegralCurve (blowup d),
      marginCoefficient a d.sigma *
          (curveDegree (structureMap d) (((A d).pow a).tensor (J d)) C : ℝ) ≤
        (curveDegree (structureMap d) ((A d).tensor (J d)) C : ℝ) := by
  classical
  intro C
  by_cases hc : ∃ x : compactification d,
      Set.range (C.embedding ≫ projection d) ⊆ ({x} : Set _)
  · obtain ⟨x,hx⟩ := hc
    exact margin_of_contracted (structureMap d) (projection d) (hyperplane d) (J d)
      a ha hample d.sigma (by exact_mod_cast d.sigma_pos) C x hx
  · by_cases hm : ∃ c : C.scheme,
        (C.embedding ≫ projection d) c ∈ (affineChart d).opensRange
    · obtain ⟨r⟩ := hdata C hc hm
      let := r.field
      let := r.algebra
      let := r.essFiniteType
      exact margin_of_actual_contact_degrees d (structureMap d) (A d) (J d)
        a ha hample C r.y r.z r.x r.coordinates_generate r.trdeg_one
        (scale d).radius (by exact_mod_cast (scale d).radius_pos)
        r.hyperplane_degree r.exceptional_degree
    · exact margin_of_image_outside_chart (structureMap d) (centerIdeal d)
        (projection d) (A d) (J d) (exceptionalInclusion d) (exceptional_presents d)
        a ha hample d.sigma (by exact_mod_cast d.sigma_pos) C (affineChart d).opensRange
        (centerIdeal_support_subset_chart d) (fun c hh => hm ⟨c,hh⟩)

theorem exists_positive_uniform_margin_of_affine_curve_data
    (a : ℕ) (ha : 1 < a) (hample : (((A d).pow a).tensor (J d)).IsAmple)
    (hdata : ∀ C : IntegralCurve (blowup d),
      (¬ ∃ x : compactification d, Set.range (C.embedding ≫ projection d) ⊆ ({x} : Set _)) →
      (∃ c : C.scheme, (C.embedding ≫ projection d) c ∈ (affineChart d).opensRange) →
      Nonempty (AffineCurveDegreeData d C)) :
    ∃ ε : ℝ, 0 < ε ∧ ∀ C : IntegralCurve (blowup d),
      ε * (curveDegree (structureMap d) (((A d).pow a).tensor (J d)) C : ℝ) ≤
        (curveDegree (structureMap d) ((A d).tensor (J d)) C : ℝ) :=
  ⟨marginCoefficient a d.sigma,marginCoefficient_pos ha (by exact_mod_cast d.sigma_pos),
    uniform_margin_of_affine_curve_data d a ha hample hdata⟩

end BlowupMargin

end

end QuadraticPi.TwoLogNonrationalGeometry


==> anc/lean/QuadraticPi/TwoLogNonrationalBlowupPolarization.lean <==
import QuadraticPi.TwoLogNonrationalBlowupGeometry
import QuadraticPi.MovingLogGeometry.CurveMargin
import OAI.NumberTheory.PiExponent.Ampleness.BlowupAmpleTwist

set_option autoImplicit false

namespace QuadraticPi.TwoLogNonrationalGeometry
open OAI OAI.PiExponent

noncomputable section
namespace BlowupGeometry
open AlgebraicGeometry CategoryTheory
open PiExponentSeshadri.Geometry NumericalAmpleness
variable (d : GeometricData)

theorem exists_ampleExponent : ∃ a : ℕ, 1 < a ∧ (((A d).pow a).tensor (J d)).IsAmple :=
  PiExponentSeshadri.BlowupGluing.exists_ample_exceptional_power_gt_one
    (centerIdeal d) (centerIdeal_support_ne_top d) (hyperplane d) (hyperplane_ample d)

def ampleExponent : ℕ := (exists_ampleExponent d).choose

theorem ampleExponent_gt_one : 1 < ampleExponent d := (exists_ampleExponent d).choose_spec.1

def H : LineBundle (blowup d) := ((A d).pow (ampleExponent d)).tensor (J d)

theorem H_ample : (H d).IsAmple := (exists_ampleExponent d).choose_spec.2

def interpolationBundle : LineBundle (blowup d) := (A d).tensor (J d)

def uniformMargin : ℝ := QuadraticPi.MovingLogGeometry.CurveMargin.marginCoefficient (ampleExponent d) d.sigma

theorem uniformMargin_pos : 0 < uniformMargin d :=
  QuadraticPi.MovingLogGeometry.CurveMargin.marginCoefficient_pos (ampleExponent_gt_one d)
    (by exact_mod_cast d.sigma_pos)

end BlowupGeometry
end
end QuadraticPi.TwoLogNonrationalGeometry


==> anc/lean/QuadraticPi/TwoLogNonrationalCurveCoordinates.lean <==
import QuadraticPi.TwoLogNonrationalCurveImage
import OAI.NumberTheory.PiExponent.Geometry.CurveImageAffineChart

set_option autoImplicit false

/-! Actual generic affine coordinates y,z,x and their generation of the curve function field. -/


namespace QuadraticPi.TwoLogNonrationalGeometry
open OAI OAI.PiExponent

noncomputable section
namespace CurveCoordinates
open AlgebraicGeometry CategoryTheory TopologicalSpace
open BlowupGeometry
open CurveImageAffineCoordinates
variable (d : GeometricData)
variable (C : NumericalAmpleness.IntegralCurve (blowup d))
variable (hn : ¬ ∃ x : compactification d, Set.range (C.embedding ≫ projection d) ⊆ {x})

abbrev imageCurve := CurveImage.imageCurve d C hn
abbrev sourceStructure := C.embedding ≫ structureMap d
abbrev imageStructure := (imageCurve d C hn).embedding ≫ compactificationStructureMap d
@[instance_reducible] def sourceAlgebra : Algebra ℂ C.scheme.functionField :=
  IntegralAffineOpenDimension.functionFieldAlgebra (sourceStructure d C)
@[instance_reducible] def imageAlgebra :
    Algebra ℂ (imageCurve d C hn).scheme.functionField :=
  IntegralAffineOpenDimension.functionFieldAlgebra (imageStructure d C hn)

def fieldEquiv :
    letI := imageAlgebra d C hn
    letI := sourceAlgebra d C
    (imageCurve d C hn).scheme.functionField ≃ₐ[ℂ] C.scheme.functionField :=
  fieldAlgEquiv (imageStructure d C hn) (sourceStructure d C)
    (CurveImage.functionFieldIso d C hn) (by
      simpa only [imageStructure, sourceStructure, structureMap, Category.assoc] using
        congrArg (fun f => f ≫ compactificationStructureMap d)
          (CurveImage.functionFieldIso_generic d C hn))

abbrev chart := affinePart (imageCurve d C hn).embedding (affineChart d)
abbrev chartPresentation := affinePresentation (imageCurve d C hn).embedding (affineChart d)

variable (hm : ∃ c : C.scheme, (C.embedding ≫ projection d) c ∈ (affineChart d).opensRange)

include hm in
theorem chart_nonempty : Nonempty (chart d C hn).1 :=
  affinePart_nonempty _ _ (CurveImage.image_meets_chart d C hn hm)

def imageCoordinates : Fin (d.m+2) → (imageCurve d C hn).scheme.functionField :=
  letI := chart_nonempty d C hn hm
  CurveImageAffineCoordinates.coordinates (chart d C hn) (chartPresentation d C hn)

def coordinates : Fin (d.m+2) → C.scheme.functionField :=
  letI := imageAlgebra d C hn
  letI := sourceAlgebra d C
  fieldEquiv d C hn ∘ imageCoordinates d C hn hm

def y : C.scheme.functionField := coordinates d C hn hm 0

def z : C.scheme.functionField := coordinates d C hn hm (0 : Fin (d.m+1)).succ

def x : Fin d.m → C.scheme.functionField := fun i => coordinates d C hn hm i.succ.succ

@[simp] theorem full_coordinates :
    (Fin.cases (y d C hn hm) (Fin.cases (z d C hn hm) (x d C hn hm)) : Fin (d.m+2) → C.scheme.functionField) =
      coordinates d C hn hm := by
  funext i
  refine Fin.cases ?_ (fun j => Fin.cases ?_ (fun k => ?_) j) i <;> rfl

theorem field_properties :
    letI := sourceAlgebra d C
    Algebra.EssFiniteType ℂ C.scheme.functionField ∧
      Algebra.trdeg ℂ C.scheme.functionField = 1 ∧
      IntermediateField.adjoin ℂ (Set.range (coordinates d C hn hm)) = ⊤ := by
  let := sourceAlgebra d C
  let := imageAlgebra d C hn
  let := chart_nonempty d C hn hm
  obtain ⟨ht,hd,hg⟩ := CurveImageAffineCoordinates.field_properties
    (imageStructure d C hn) (imageCurve d C hn).dimension
    (chart d C hn) (chartPresentation d C hn)
    (affinePresentation_over (compactificationStructureMap d) _ _ (affineChart_over d))
  let := ht
  exact transport_field_properties (fieldEquiv d C hn)
    (imageCoordinates d C hn hm) hd hg

theorem coordinates_generic_map :
    letI := sourceAlgebra d C
    Spec.map (CommRingCat.ofHom (MvPolynomial.aeval (R := ℂ) (coordinates d C hn hm)).toRingHom) ≫
      affineChart d = C.scheme.fromSpecStalk (genericPoint C.scheme) ≫
        C.embedding ≫ projection d := by
  let := sourceAlgebra d C
  let := imageAlgebra d C hn
  let := chart_nonempty d C hn hm
  have himage := CurveImageAffineCoordinates.coordinates_generic_map
    (imageStructure d C hn) (chart d C hn) (chartPresentation d C hn)
    (affinePresentation_over (compactificationStructureMap d) _ _ (affineChart_over d))
    (affineChart d) (imageCurve d C hn).embedding (affinePresentation_comp _ _)
  have he : (MvPolynomial.aeval (R := ℂ) (coordinates d C hn hm)).toRingHom =
      (CurveImage.functionFieldIso d C hn).hom.hom.comp
        (MvPolynomial.aeval (R := ℂ) (imageCoordinates d C hn hm)).toRingHom := by
    apply congrArg AlgHom.toRingHom
      (show MvPolynomial.aeval (R := ℂ) (coordinates d C hn hm) =
        (fieldEquiv d C hn).toAlgHom.comp
          (MvPolynomial.aeval (R := ℂ) (imageCoordinates d C hn hm)) from ?_)
    apply MvPolynomial.algHom_ext
    intro i
    simp only [MvPolynomial.aeval_X, AlgHom.comp_apply]
    rfl
  rw [he, CommRingCat.ofHom_comp, CommRingCat.ofHom_hom, Spec.map_comp, Category.assoc]
  rw [show Spec.map (CommRingCat.ofHom
      (MvPolynomial.aeval (R := ℂ) (imageCoordinates d C hn hm)).toRingHom) ≫ affineChart d =
      (imageCurve d C hn).scheme.fromSpecStalk (genericPoint (imageCurve d C hn).scheme) ≫
        (imageCurve d C hn).embedding from himage]
  exact CurveImage.functionFieldIso_generic d C hn

end CurveCoordinates

end

end QuadraticPi.TwoLogNonrationalGeometry


==> anc/lean/QuadraticPi/TwoLogNonrationalCurveDegree.lean <==
import QuadraticPi.TwoLogNonrationalBlowupGeometry
import QuadraticPi.TwoLogNonrationalCurveMargin
import OAI.NumberTheory.PiExponent.Geometry.CurveNormalizedDegreeTransfer

/-! Concrete function-field data realizing both line-bundle degrees on a
non-contracted curve in the two-torus blowup. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogNonrationalGeometry.BlowupMargin
open OAI OAI.PiExponent AlgebraicGeometry CategoryTheory
open PiExponentSeshadri.Geometry NumericalAmpleness BlowupGeometry CurveMargin
variable (d : GeometricData)

structure AffineCurveDegreeData (C : IntegralCurve (blowup d)) where
  E : Type
  [field : Field E]
  [algebra : Algebra ℂ E]
  [essFiniteType : Algebra.EssFiniteType ℂ E]
  y : E
  z : E
  x : Fin d.m → E
  coordinates_generate : IntermediateField.adjoin ℂ
    (Set.range (Fin.cases y (Fin.cases z x) : Fin (d.m+2) → E)) = ⊤
  trdeg_one : Algebra.trdeg ℂ E = 1
  hyperplane_degree : (curveDegree (structureMap d) (A d) C:ℝ) =
    ((scale d).radius:ℝ)*poleDegree d y z x trdeg_one
  exceptional_degree : (curveDegree (structureMap d) (J d) C:ℝ) =
    -((scale d).radius:ℝ)*contactSum d y z x coordinates_generate trdeg_one

end QuadraticPi.TwoLogNonrationalGeometry.BlowupMargin


==> anc/lean/QuadraticPi/TwoLogNonrationalCurveDegreeData.lean <==
import QuadraticPi.TwoLogNonrationalCurveModelDegrees

set_option autoImplicit false

/-! Existence of actual curve degree data for every non-contracted curve meeting the affine chart. -/


namespace QuadraticPi.TwoLogNonrationalGeometry
open OAI OAI.PiExponent

noncomputable section
namespace BlowupMargin
open AlgebraicGeometry CategoryTheory TopologicalSpace
open BlowupGeometry CurveNormalizationModel
variable (d : GeometricData)

theorem affineCurveDegreeData (C : NumericalAmpleness.IntegralCurve (blowup d))
    (hn : ¬ ∃ x : compactification d, Set.range (C.embedding ≫ projection d) ⊆ {x})
    (hm : ∃ c : C.scheme, (C.embedding ≫ projection d) c ∈ (affineChart d).opensRange) :
    Nonempty (AffineCurveDegreeData d C) := by
  obtain ⟨r⟩ := CurveModel.existsModelData d C hn hm
  exact ⟨CurveModel.degreeData d C r⟩

end BlowupMargin

end

end QuadraticPi.TwoLogNonrationalGeometry


==> anc/lean/QuadraticPi/TwoLogNonrationalCurveHyperplaneDegree.lean <==
import QuadraticPi.TwoLogNonrationalCurveModel

/-! The actual hyperplane degree equals the weighted pole degree of all
generic coordinates, with the common geometric scale. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogNonrationalGeometry.CurveModel
open OAI OAI.PiExponent AlgebraicGeometry CategoryTheory
open PiExponentSeshadri.Geometry BlowupGeometry CurveNormalizationModel
variable (d : GeometricData)

theorem hyperplane_degree (C : NumericalAmpleness.IntegralCurve (blowup d))
    (r : ModelData d C) :
    letI := r.field
    letI := r.algebra
    letI := r.essFiniteType
    (NumericalAmpleness.curveDegree (structureMap d) (A d) C:ℝ) =
      ((scale d).radius:ℝ)*CurveContactSum.weightedDegree
        (CurveParameterFinite.finite_over_every_parameter ℂ r.E r.trdeg_one)
        r.coordinates d.curveDegreeWeights := by
  let := r.field
  let := r.algebra
  let := r.essFiniteType
  let := r.parameterFinite
  let := r.normalizationFinite
  let := r.chartIso
  exact CurveNormalizedDegreeTransfer.weighted_curveDegree
    (exponents d) r.coordinates (constantIndex d)
    ((scale d).exponents_constant d.curveDegreeWeights_pos)
    (coordinateIndex d) ((scale d).exponents_coordinate d.curveDegreeWeights_pos)
    (structureMap d) (H d) (H_ample d) C r.parameter r.parameter_transcendental
    r.normalization r.normalization_over r.chart r.chart_nonempty
    (projection d) r.generic_coordinates d.curveDegreeWeights d.curveDegreeWeights_pos
    (by exact_mod_cast (scale d).radius_pos) (scale d).degreePowers
    (scale d).degreePowers_eq (pureIndex d)
    ((scale d).exponents_pure d.curveDegreeWeights_pos)
    ((scale d).budget d.curveDegreeWeights_pos)
    (CurveParameterFinite.finite_over_every_parameter ℂ r.E r.trdeg_one)

end QuadraticPi.TwoLogNonrationalGeometry.CurveModel


==> anc/lean/QuadraticPi/TwoLogNonrationalCurveImage.lean <==
import QuadraticPi.TwoLogNonrationalBlowupGeometry
import OAI.NumberTheory.PiExponent.Ampleness.CurveBlowupImage

set_option autoImplicit false

/-! Function fields of non-contracted integral curves on the actual two-torus blowup. -/


namespace QuadraticPi.TwoLogNonrationalGeometry
open OAI OAI.PiExponent

noncomputable section
open CategoryTheory AlgebraicGeometry TopologicalSpace

namespace CurveImage
open BlowupGeometry CurveBlowupImage
variable (d : GeometricData)

theorem center_point_isClosed (x : compactification d)
    (hx : x ∈ (centerIdeal d).support) : IsClosed ({x} : Set (compactification d)) := by
  change x ∈ ((centerIdeal d).support : Set (compactification d)) at hx
  rw [centerIdeal_support d] at hx
  obtain ⟨j, z, rfl⟩ := Set.mem_iUnion.mp hx
  let q := TwoLogJetIdeals.point (d.basesY j) (d.basesZ j) ≫ affineChart d
  let : IsClosedImmersion q := OAI.PiExponent.CompactJetIdeal.section_isClosedImmersion
    (compactificationStructureMap d) q (by
      dsimp [q]
      rw [Category.assoc, affineChart_over, TwoLogJetIdeals.point_section])
  have he : Set.range q = {q z} := by
    ext x
    constructor
    · rintro ⟨z',rfl⟩
      exact congrArg q (Subsingleton.elim z' z)
    · rintro rfl
      exact ⟨z,rfl⟩
  rw [← he]
  exact q.isClosedEmbedding.isClosed_range

theorem meets_center_complement (C : NumericalAmpleness.IntegralCurve (blowup d))
    (hn : ¬ ∃ x : compactification d, Set.range (C.embedding ≫ projection d) ⊆ {x}) :
    ∃ c : C.scheme, (C.embedding ≫ projection d) c ∈ (centerIdeal d).support.compl :=
  exists_image_outside_closed_points (C.embedding ≫ projection d)
    (centerIdeal d).support (center_point_isClosed d) hn

instance projection_restrict_isIso :
    IsIso (projection d ∣_ (centerIdeal d).support.compl) :=
  blowup_restrict_isIso (isBlowup d)

abbrev imageCurve (C : NumericalAmpleness.IntegralCurve (blowup d))
    (hn : ¬ ∃ x : compactification d, Set.range (C.embedding ≫ projection d) ⊆ {x}) :=
  CurveBlowupImage.imageCurve (projection d) C hn

def functionFieldIso (C : NumericalAmpleness.IntegralCurve (blowup d))
    (hn : ¬ ∃ x : compactification d, Set.range (C.embedding ≫ projection d) ⊆ {x}) :
    (imageCurve d C hn).scheme.functionField ≅ C.scheme.functionField :=
  imageFunctionFieldIso (projection d) C hn (centerIdeal d).support.compl
    (meets_center_complement d C hn)

theorem functionFieldIso_generic (C : NumericalAmpleness.IntegralCurve (blowup d))
    (hn : ¬ ∃ x : compactification d, Set.range (C.embedding ≫ projection d) ⊆ {x}) :
    Spec.map (functionFieldIso d C hn).hom ≫
      (imageCurve d C hn).scheme.fromSpecStalk (genericPoint (imageCurve d C hn).scheme) ≫
      (imageCurve d C hn).embedding =
    C.scheme.fromSpecStalk (genericPoint C.scheme) ≫ C.embedding ≫ projection d :=
  imageFunctionFieldIso_generic (projection d) C hn (centerIdeal d).support.compl
    (meets_center_complement d C hn)

theorem image_meets_chart (C : NumericalAmpleness.IntegralCurve (blowup d))
    (hn : ¬ ∃ x : compactification d, Set.range (C.embedding ≫ projection d) ⊆ {x})
    (hm : ∃ c : C.scheme, (C.embedding ≫ projection d) c ∈ (affineChart d).opensRange) :
    ∃ c : (imageCurve d C hn).scheme,
      (imageCurve d C hn).embedding c ∈ (affineChart d).opensRange := by
  obtain ⟨c,hc⟩ := hm
  refine ⟨CurveBlowupImage.imageMap (projection d) C hn c, ?_⟩
  simpa only [← Scheme.Hom.comp_apply, CurveBlowupImage.imageMap_comp] using hc

end CurveImage

end

end QuadraticPi.TwoLogNonrationalGeometry


==> anc/lean/QuadraticPi/TwoLogNonrationalCurveMargin.lean <==
import QuadraticPi.TwoLogNonrationalGeometricData
import QuadraticPi.TwoLogContactFamily
import QuadraticPi.TwoLogNonrationalGeometricCurveInequality
import QuadraticPi.MovingLogGeometry.CurveMargin

/-! Actual curve invariants used in the two-torus blowup degree comparison. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogNonrationalGeometry.CurveMargin
open OAI OAI.PiExponent
open TwoLogInterpolation.PlaceContactFamily
open scoped BigOperators

variable (d : GeometricData)
variable {E : Type*} [Field E] [Algebra ℂ E] [Algebra.EssFiniteType ℂ E]

def contactSum (y z : E) (x : Fin d.m → E)
    (hgen : IntermediateField.adjoin ℂ
      (Set.range (Fin.cases y (Fin.cases z x) : Fin (d.m+2) → E)) = ⊤)
    (htrdeg : Algebra.trdeg ℂ E = 1) : ℝ :=
  let hres := PlaceLocalRing.residue_integral htrdeg.le
  let hfinite := CurveParameterFinite.finite_over_every_parameter ℂ E htrdeg
  let u : Fin (d.m+2) → E := Fin.cases y (Fin.cases z x)
  let hu := CurveInequality.nonconstant_coordinates u hgen htrdeg
  ∑ p ∈ places hfinite u d.basesY d.basesZ hu,
    (contact hres hfinite u (fun i => (d.slopes i : ℂ))
      d.basesY d.basesY_nonzero d.basesZ d.basesZ_nonzero hu d.curveJetWeights p : ℝ)

def poleDegree (y z : E) (x : Fin d.m → E)
    (htrdeg : Algebra.trdeg ℂ E = 1) : ℝ :=
  CurveContactSum.weightedDegree
    (CurveParameterFinite.finite_over_every_parameter ℂ E htrdeg)
    (Fin.cases y (Fin.cases z x) : Fin (d.m+2) → E) d.curveDegreeWeights

theorem actual_contact_bound (y z : E) (x : Fin d.m → E)
    (hgen : IntermediateField.adjoin ℂ
      (Set.range (Fin.cases y (Fin.cases z x) : Fin (d.m+2) → E)) = ⊤)
    (htrdeg : Algebra.trdeg ℂ E = 1) :
    (1 + (d.sigma : ℝ)) * contactSum d y z x hgen htrdeg ≤ poleDegree d y z x htrdeg :=
  d.exact_weighted_curve_inequality _ hgen htrdeg

open AlgebraicGeometry CategoryTheory PiExponentSeshadri.Geometry
open MovingLogGeometry.CurveMargin
open OAI.PiExponent.NumericalAmpleness

theorem margin_of_actual_contact_degrees
    {B : Scheme.{0}} (p : B ⟶ Spec (.of ℂ)) [IsProper p] (A J : LineBundle B)
    (a : ℕ) (ha : 1 < a) (hample : ((A.pow a).tensor J).IsAmple)
    (C : IntegralCurve B) (y z : E) (x : Fin d.m → E)
    (hgen : IntermediateField.adjoin ℂ
      (Set.range (Fin.cases y (Fin.cases z x) : Fin (d.m+2) → E)) = ⊤)
    (htrdeg : Algebra.trdeg ℂ E = 1) (R : ℚ) (hR : 0 < R)
    (hA : (curveDegree p A C : ℝ) = (R : ℝ) * poleDegree d y z x htrdeg)
    (hJ : (curveDegree p J C : ℝ) = -(R : ℝ) * contactSum d y z x hgen htrdeg) :
    marginCoefficient a (d.sigma : ℝ) * (curveDegree p ((A.pow a).tensor J) C : ℝ) ≤
      (curveDegree p (A.tensor J) C : ℝ) := by
  apply margin_of_nonnegative_degree p A J a ha hample (d.sigma : ℝ)
    (by exact_mod_cast d.sigma_pos) C
  rw [hA, hJ]
  have hR' : (0 : ℝ) ≤ R := by exact_mod_cast hR.le
  have h := mul_le_mul_of_nonneg_left (actual_contact_bound d y z x hgen htrdeg) hR'
  nlinarith

end QuadraticPi.TwoLogNonrationalGeometry.CurveMargin


==> anc/lean/QuadraticPi/TwoLogNonrationalCurveModel.lean <==
import QuadraticPi.TwoLogNonrationalBlowupPolarization
import QuadraticPi.TwoLogNonrationalCurveCoordinates
import OAI.NumberTheory.PiExponent.Geometry.CurveNormalizedDegreeTransfer
import OAI.NumberTheory.PiExponent.Geometry.CurveInequalityIntrinsic

set_option autoImplicit false

/-! Curve normalization model for the actual two-torus blowup. -/


namespace QuadraticPi.TwoLogNonrationalGeometry
open OAI OAI.PiExponent

noncomputable section
namespace CurveModel
open AlgebraicGeometry CategoryTheory TopologicalSpace
open BlowupGeometry CurveNormalizationModel
variable (d : GeometricData)

structure ModelData (C : NumericalAmpleness.IntegralCurve (blowup d)) where
  E : Type
  [field : Field E]
  [algebra : Algebra ℂ E]
  [essFiniteType : Algebra.EssFiniteType ℂ E]
  coordinates : Fin (d.m+2) → E
  coordinates_generate : IntermediateField.adjoin ℂ (Set.range coordinates) = ⊤
  trdeg_one : Algebra.trdeg ℂ E = 1
  parameter : E
  parameter_transcendental : Transcendental ℂ parameter
  [parameterFinite : FiniteDimensional (IntermediateField.adjoin ℂ {parameter}) E]
  normalization : parameterCurve parameter parameter_transcendental ⟶ C.scheme
  [normalizationFinite : IsFinite normalization]
  normalization_over : normalization ≫ C.embedding ≫ structureMap d =
    parameterCurveStructureMap parameter parameter_transcendental
  chart : C.scheme.Opens
  chart_nonempty : chart ≠ ⊥
  [chartIso : IsIso (normalization ∣_ chart)]
  generic_coordinates : parameterCurveGenericPoint parameter parameter_transcendental ≫
      (normalization ≫ C.embedding ≫ projection d) =
    CurveMonomialMap.genericMonomialMap (exponents d) (constantIndex d)
      ((scale d).exponents_constant d.curveDegreeWeights_pos) (coordinateIndex d)
      ((scale d).exponents_coordinate d.curveDegreeWeights_pos) coordinates

theorem existsModelData (C : NumericalAmpleness.IntegralCurve (blowup d))
    (hn : ¬ ∃ t : compactification d, Set.range (C.embedding ≫ projection d) ⊆ {t})
    (hm : ∃ c : C.scheme, (C.embedding ≫ projection d) c ∈ (affineChart d).opensRange) :
    Nonempty (ModelData d C) := by
  let := CurveCoordinates.sourceAlgebra d C
  have hp := CurveCoordinates.field_properties d C hn hm
  let := hp.1
  let z := CurveCoordinates.coordinates d C hn hm
  have hfinite := CurveParameterFinite.finite_over_every_parameter ℂ C.scheme.functionField hp.2.1
  obtain ⟨i,hi⟩ := CurveInequality.nonconstant_coordinates z hp.2.2 hp.2.1
  let f := z i
  have hf : Transcendental ℂ f := hi
  let := hfinite f hf
  obtain ⟨g,hg,hgeneric,hgfinite,W,hW,hWiso⟩ :=
    CurveNormalizationMorphism.exists_intrinsic_normalization_morphism
      (C.embedding ≫ structureMap d) C.dimension f hf
  let := hgfinite
  let := hWiso
  have hWne : W ≠ ⊥ := by
    intro he
    simp only [he, Opens.mem_bot] at hW
  have hc : parameterCurveGenericPoint f hf ≫ (g ≫ C.embedding ≫ projection d) =
      CurveMonomialMap.genericMonomialMap (exponents d) (constantIndex d)
        ((scale d).exponents_constant d.curveDegreeWeights_pos) (coordinateIndex d)
        ((scale d).exponents_coordinate d.curveDegreeWeights_pos) z := by
    change parameterCurveGenericPoint f hf ≫ (g ≫ C.embedding ≫ projection d) =
      Spec.map (CommRingCat.ofHom (MvPolynomial.aeval z).toRingHom) ≫ affineChart d
    rw [← Category.assoc, ← Category.assoc, hgeneric]
    exact (CurveCoordinates.coordinates_generic_map d C hn hm).symm
  exact ⟨{ E := C.scheme.functionField
           field := inferInstance
           algebra := inferInstance
           essFiniteType := hp.1
           coordinates := z
           coordinates_generate := hp.2.2
           trdeg_one := hp.2.1
           parameter := f
           parameter_transcendental := hf
           parameterFinite := inferInstance
           normalization := g
           normalizationFinite := hgfinite
           normalization_over := hg
           chart := W
           chart_nonempty := hWne
           chartIso := hWiso
           generic_coordinates := hc }⟩

end CurveModel

end

end QuadraticPi.TwoLogNonrationalGeometry


==> anc/lean/QuadraticPi/TwoLogNonrationalCurveModelDegrees.lean <==
import QuadraticPi.TwoLogNonrationalDataExceptionalDegree
import QuadraticPi.TwoLogNonrationalCurveHyperplaneDegree
import QuadraticPi.TwoLogNonrationalCurveDegree

set_option autoImplicit false

/-! Actual hyperplane and exceptional degrees of the normalized two-torus curve model. -/


namespace QuadraticPi.TwoLogNonrationalGeometry
open OAI OAI.PiExponent

noncomputable section
namespace CurveModel
open AlgebraicGeometry CategoryTheory
open PiExponentSeshadri.Geometry
open BlowupGeometry CurveNormalizationModel
variable (d : GeometricData)

def degreeData (C : NumericalAmpleness.IntegralCurve (blowup d))
    (r : ModelData d C) : BlowupMargin.AffineCurveDegreeData d C := by
  letI := r.field
  letI := r.algebra
  letI := r.essFiniteType
  letI := r.parameterFinite
  letI := r.normalizationFinite
  letI := r.chartIso
  let y := r.coordinates 0
  let z := r.coordinates (0 : Fin (d.m+1)).succ
  let x := fun i : Fin d.m => r.coordinates i.succ.succ
  have htuple : (Fin.cases y (Fin.cases z x) : Fin (d.m+2) → r.E) = r.coordinates := by
    funext i
    refine Fin.cases ?_ (fun j => Fin.cases ?_ (fun k => ?_) j) i <;> rfl
  have hgen : IntermediateField.adjoin ℂ
      (Set.range (Fin.cases y (Fin.cases z x) : Fin (d.m+2) → r.E)) = ⊤ := by
    rw [htuple]
    exact r.coordinates_generate
  let hfinite := CurveParameterFinite.finite_over_every_parameter ℂ r.E r.trdeg_one
  have hA : (NumericalAmpleness.curveDegree (structureMap d) (A d) C : ℝ) =
      ((scale d).radius : ℝ) * CurveMargin.poleDegree d y z x r.trdeg_one := by
    change _ = ((scale d).radius : ℝ) *
      CurveContactSum.weightedDegree hfinite (Fin.cases y (Fin.cases z x)) d.curveDegreeWeights
    rw [htuple]
    exact hyperplane_degree d C r
  have hgeneric : parameterCurveGenericPoint r.parameter r.parameter_transcendental ≫
      (r.normalization ≫ C.embedding) ≫ projection d =
      Spec.map (CommRingCat.ofHom (MvPolynomial.aeval (Fin.cases y (Fin.cases z x))).toRingHom) ≫
        affineChart d := by
    have heval : (MvPolynomial.aeval r.coordinates).toRingHom =
        MvPolynomial.eval₂Hom (algebraMap ℂ r.E) r.coordinates := by
      apply RingHom.ext
      intro P
      exact MvPolynomial.aeval_def r.coordinates P
    rw [htuple, heval]
    simpa only [Category.assoc, CurveMonomialMap.genericMonomialMap, affineChart] using
      r.generic_coordinates
  have hJ : (NumericalAmpleness.curveDegree (structureMap d) (J d) C : ℝ) =
      -((scale d).radius : ℝ) * CurveMargin.contactSum d y z x hgen r.trdeg_one := by
    have hd := CurveNormalizedDegreeTransfer.curveDegree_eq_normalized
      (structureMap d) (H d) (H_ample d) C r.parameter r.parameter_transcendental
      r.normalization r.normalization_over r.chart r.chart_nonempty (J d)
    have hn := ExceptionalDegree.admissible_degree_eq_neg_contactSum
      d y z x hgen r.trdeg_one r.parameter r.parameter_transcendental
      (r.normalization ≫ C.embedding) hgeneric
    exact (congrArg (fun n : ℤ => (n : ℝ)) hd).trans hn
  exact { E := r.E
          field := r.field
          algebra := r.algebra
          essFiniteType := r.essFiniteType
          y := y
          z := z
          x := x
          coordinates_generate := hgen
          trdeg_one := r.trdeg_one
          hyperplane_degree := hA
          exceptional_degree := hJ }

end CurveModel

end

end QuadraticPi.TwoLogNonrationalGeometry


==> anc/lean/QuadraticPi/TwoLogNonrationalDataExceptionalDegree.lean <==
import QuadraticPi.TwoLogExceptionalDegree
import QuadraticPi.TwoLogNonrationalBlowupGeometry
import QuadraticPi.TwoLogNonrationalCurveMargin

/-! Exact exceptional-divisor degree for the actual two-torus geometric data. -/
set_option autoImplicit false
namespace QuadraticPi.TwoLogNonrationalGeometry
open OAI OAI.PiExponent TwoLogInterpolation TwoLogInterpolation.PlaceContactFamily
namespace ExceptionalDegree
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
open PiExponent.SectionZeroIdeal PiExponent.SectionImageIdeal
open scoped BigOperators

theorem admissible_degree_eq_neg_contactSum
    (d : GeometricData)
    {E : Type} [Field E] [Algebra ℂ E] [Algebra.EssFiniteType ℂ E]
    (y z : E) (x : Fin d.m → E)
    (hgen : IntermediateField.adjoin ℂ
      (Set.range (Fin.cases y (Fin.cases z x) : Fin (d.m+2) → E)) = ⊤)
    (htrdeg : Algebra.trdeg ℂ E = 1)
    (f : E) (hf : Transcendental ℂ f) :
    letI := CurveParameterFinite.finite_over_every_parameter ℂ E htrdeg f hf
    ∀ (g : CurveNormalizationModel.parameterCurve f hf ⟶ BlowupGeometry.blowup d),
    CurveNormalizationModel.parameterCurveGenericPoint f hf ≫ g ≫
      BlowupGeometry.projection d =
      Spec.map (CommRingCat.ofHom (MvPolynomial.aeval (Fin.cases y (Fin.cases z x))).toRingHom) ≫
        BlowupGeometry.affineChart d →
    ((eulerCharacteristic (CurveNormalizationModel.parameterCurveStructureMap f hf) 1
        ((BlowupGeometry.J d).pullback g).sheaf -
      eulerCharacteristic (CurveNormalizationModel.parameterCurveStructureMap f hf) 1
        (structureSheaf (CurveNormalizationModel.parameterCurve f hf)) : ℤ) : ℝ) =
      -((BlowupGeometry.scale d).radius : ℝ) *
        CurveMargin.contactSum d y z x hgen htrdeg := by
  let hfinite := CurveParameterFinite.finite_over_every_parameter ℂ E htrdeg
  let := hfinite f hf
  intro g hgeneric
  let hres := PlaceLocalRing.residue_integral htrdeg.le
  let u : Fin (d.m+2) → E := Fin.cases y (Fin.cases z x)
  let hu := CurveInequality.nonconstant_coordinates u hgen htrdeg
  have h := TwoLogGeometry.ExceptionalDegree.compactIdeal_degree_eq_neg_contact_sum
    f hf (fun i=>(d.slopes i:ℂ))
    d.basesY d.basesY_nonzero d.basesZ d.basesZ_nonzero d.centers_injective
    (BlowupGeometry.logCutoff d) (BlowupGeometry.scale d).jetPowers
    (BlowupGeometry.scale d).jetPowers_pos d.curveJetWeights d.curveJetWeights_pos
    (BlowupGeometry.scale d).radius (BlowupGeometry.scale d).jetPowers_eq
    (BlowupGeometry.logCutoff_strict d) (BlowupGeometry.logCutoff_strict_Z d)
    (BlowupGeometry.affineChart d) (BlowupGeometry.compactificationStructureMap d)
    (BlowupGeometry.affineChart_over d)
    (BlowupGeometry.projection d) (BlowupGeometry.J d)
    (BlowupGeometry.exceptionalInclusion d)
    (BlowupGeometry.exceptional_presents d) g u hu hgeneric hres hfinite
  change _ = -((BlowupGeometry.scale d).radius : ℝ) *
    ∑ p ∈ places hfinite u d.basesY d.basesZ hu,
      (contact hres hfinite u (fun i=>(d.slopes i:ℂ)) d.basesY d.basesY_nonzero
        d.basesZ d.basesZ_nonzero hu d.curveJetWeights p : ℝ)
  simpa only [Rat.cast_intCast,Rat.cast_natCast,Rat.cast_neg,Rat.cast_mul,Rat.cast_sum] using
    congrArg (fun a:ℚ=>(a:ℝ)) h

end
end ExceptionalDegree
end QuadraticPi.TwoLogNonrationalGeometry


==> anc/lean/QuadraticPi/TwoLogNonrationalGeometricCurveInequality.lean <==
import QuadraticPi.TwoLogNormalizedCurveInequality
import QuadraticPi.TwoLogNonrationalGeometricData

/-! The proved irrational-slope curve inequality for concrete geometry data. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogNonrationalGeometry.GeometricData
open OAI PiExponent TwoLogInterpolation PlaceContactFamily
open scoped BigOperators

theorem exact_weighted_curve_inequality_of_nonconstant (d : GeometricData)
    {E : Type*} [Field E] [Algebra ℂ E] [Algebra.EssFiniteType ℂ E]
    (u : Fin (d.m+2) → E) (hu : ∃ i, Transcendental ℂ (u i))
    (htrdeg : Algebra.trdeg ℂ E = 1) :
    let hres := PlaceLocalRing.residue_integral htrdeg.le
    let hfinite := CurveParameterFinite.finite_over_every_parameter ℂ E htrdeg
    (1+(d.sigma : ℝ)) * ∑ p ∈ places hfinite u d.basesY d.basesZ hu,
      (contact hres hfinite u d.slopes d.basesY d.basesY_nonzero
        d.basesZ d.basesZ_nonzero hu d.curveJetWeights p : ℝ) ≤
      CurveContactSum.weightedDegree hfinite u d.curveDegreeWeights :=
  TwoLogNormalizedInterpolation.weighted_curve_inequality d.toBaseData d.weights d.weights_pos
    d.frame_separated d.slopes d.slopes_nonrational d.basesY d.basesY_nonzero
    d.basesZ d.basesZ_nonzero d.paired_centers_injective u hu htrdeg

theorem exact_weighted_curve_inequality (d : GeometricData)
    {E : Type*} [Field E] [Algebra ℂ E] [Algebra.EssFiniteType ℂ E]
    (u : Fin (d.m+2) → E) (hgen : IntermediateField.adjoin ℂ (Set.range u) = ⊤)
    (htrdeg : Algebra.trdeg ℂ E = 1) :
    let hres := PlaceLocalRing.residue_integral htrdeg.le
    let hfinite := CurveParameterFinite.finite_over_every_parameter ℂ E htrdeg
    let hu := CurveInequality.nonconstant_coordinates u hgen htrdeg
    (1+(d.sigma : ℝ)) * ∑ p ∈ places hfinite u d.basesY d.basesZ hu,
      (contact hres hfinite u d.slopes d.basesY d.basesY_nonzero
        d.basesZ d.basesZ_nonzero hu d.curveJetWeights p : ℝ) ≤
      CurveContactSum.weightedDegree hfinite u d.curveDegreeWeights :=
  exact_weighted_curve_inequality_of_nonconstant d u
    (CurveInequality.nonconstant_coordinates u hgen htrdeg) htrdeg
end QuadraticPi.TwoLogNonrationalGeometry.GeometricData


==> anc/lean/QuadraticPi/TwoLogNonrationalGeometricData.lean <==
import QuadraticPi.TwoLogGeometricData

/-! Geometry data with actual complex nonrational slopes and separated
paired centers. No interpolation or curve-inequality conclusion is a field. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogNonrationalGeometry
open TwoLogInterpolation

structure GeometricData extends BaseData where
  weights : Fin m → ℚ
  weights_pos : ∀ i, 0 < weights i
  frame_separated : TwoLogWeightSeparation.SeparatedProducts toBaseData
    (TwoLogNormalFrameRigidity.frameComparisonConstant toBaseData) weights
  projection_separated : TwoLogWeightSeparation.SeparatedProducts toBaseData
    (PAWeightGeometry.separationConstant (m-1) sigma) weights
  slopes : Fin m → ℂ
  slopes_nonrational : ∀ i, ∀ q : ℚ, slopes i ≠ (q : ℂ)
  basesY : Fin K → ℂ
  basesZ : Fin K → ℂ
  basesY_nonzero : ∀ j, basesY j ≠ 0
  basesZ_nonzero : ∀ j, basesZ j ≠ 0
  paired_centers_injective : Function.Injective (fun j => (basesY j, basesZ j))

namespace GeometricData
def curveDegreeWeights (d : GeometricData) : Fin (d.m+2) → ℚ :=
  TwoLogWeightSeparation.degreeWeights d.toBaseData d.weights
def curveJetWeights (d : GeometricData) : Fin (d.m+2) → ℚ :=
  jetWeights d.toBaseData d.weights
theorem curveDegreeWeights_pos (d : GeometricData) : ∀ i, 0 < d.curveDegreeWeights i :=
  Fin.cases d.w0_pos (Fin.cases d.w0_pos d.weights_pos)
theorem curveJetWeights_pos (d : GeometricData) : ∀ i, 0 < d.curveJetWeights i :=
  jetWeights_pos d.toBaseData d.weights d.weights_pos
theorem centers_injective (d : GeometricData) :
    Function.Injective (fun j => fullCenter (m := d.m) (d.basesY j) (d.basesZ j)) := by
  intro j k h
  apply d.paired_centers_injective
  exact Prod.ext (congrFun h 0) (congrFun h (0 : Fin (d.m+1)).succ)

theorem exists_from_uniform_thresholds (B : BaseData) :
    ∃ T : SeparatedWeightPA.Thresholds B.m,
      ∀ w : Fin B.m → ℚ, SeparatedWeightPA.AboveThresholds T w →
      ∀ r : Fin B.m → ℂ, (∀ i, ∀ q : ℚ, r i ≠ (q : ℂ)) →
      ∀ b a : Fin B.K → ℂ, (∀ j, b j ≠ 0) → (∀ j, a j ≠ 0) →
      Function.Injective (fun j => (b j, a j)) →
      ∃ d : GeometricData, d.toBaseData = B := by
  obtain ⟨T, hT⟩ := TwoLogProjectedWeights.exists_rigidity_and_projection_thresholds B
  refine ⟨T, fun w hw r hn b a hb ha hp => ?_⟩
  let d : GeometricData := {
    toBaseData := B, weights := w, weights_pos := hw.1,
    frame_separated := (hT w hw).1, projection_separated := (hT w hw).2,
    slopes := r, slopes_nonrational := hn,
    basesY := b, basesZ := a, basesY_nonzero := hb, basesZ_nonzero := ha,
    paired_centers_injective := hp }
  exact ⟨d, rfl⟩
end GeometricData
end QuadraticPi.TwoLogNonrationalGeometry


==> anc/lean/QuadraticPi/TwoLogNonrationalJetSurjectivity.lean <==
import QuadraticPi.TwoLogNonrationalBlowupAmple
import OAI.NumberTheory.PiExponent.Ampleness.BlowupJetSurjectivityComplete

set_option autoImplicit false
namespace QuadraticPi.TwoLogNonrationalGeometry.JetSurjectivity
open OAI OAI.PiExponent
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry BlowupGeometry PiExponent.BlowupJetSurjectivity
attribute [local irreducible] BlowupGeometry.centerIdeal BlowupGeometry.hyperplane

theorem blowupBundle_ample (d : GeometricData) :
    (blowupBundle (centerIdeal d) (hyperplane d)).IsAmple := by
  apply PiExponent.AmpleIso.isAmple_of_sheaf_iso (interpolationBundle d)
    (blowupBundle (centerIdeal d) (hyperplane d))
    (moduleTensorComm (A d).sheaf (J d).sheaf)
  exact interpolationBundle_ample d

theorem eventual_jetRestriction_surjective (d : GeometricData) :
    ∃ N, ∀ n, N ≤ n → Function.Surjective
      (jetRestriction (centerIdeal d) (hyperplane d) n) :=
  eventual_blowup_jetRestriction_surjective
    (compactificationStructureMap d) (centerIdeal d) (hyperplane d) (blowupBundle_ample d)

theorem eventually_jetRestriction_surjective (d : GeometricData) :
    ∀ᶠ n in Filter.atTop, Function.Surjective
      (jetRestriction (centerIdeal d) (hyperplane d) n) := by
  obtain ⟨N, hN⟩ := eventual_jetRestriction_surjective d
  exact Filter.eventually_atTop.mpr ⟨N, hN⟩

end
end QuadraticPi.TwoLogNonrationalGeometry.JetSurjectivity


==> anc/lean/QuadraticPi/TwoLogNonrationalMatrixFrame.lean <==
import QuadraticPi.TwoLogNonrationalBlowupGeometry
import OAI.NumberTheory.PiExponent.Approximation.AdmissibleMatrixFrame

set_option autoImplicit false

namespace QuadraticPi.TwoLogNonrationalGeometry
open OAI OAI.PiExponent
noncomputable section
namespace MatrixInterpolation
open BlowupGeometry AlgebraicGeometry CategoryTheory PiExponentSeshadri.Geometry

theorem actualFrame_exists (d : GeometricData) :
    Nonempty (AffineJetCoefficientInterface.Frame (affineChart d) (hyperplane d)) := by
  exact AdmissibleMatrixInterpolation.monomialFrame_exists (R := ℂ)
    (exponents d) (constantIndex d)
    ((scale d).exponents_constant d.curveDegreeWeights_pos)
    (coordinateIndex d) ((scale d).exponents_coordinate d.curveDegreeWeights_pos)

end MatrixInterpolation
end
end QuadraticPi.TwoLogNonrationalGeometry


==> anc/lean/QuadraticPi/TwoLogNonrationalMatrixGeometry.lean <==
import QuadraticPi.TwoLogNonrationalMatrixFrame
import QuadraticPi.TwoLogNonrationalSectionBound
import QuadraticPi.TwoLogNonrationalSectionPackets

set_option autoImplicit false

/-! Global coefficient interpolation for the arithmetic-free geometric data.
This follows the upstream section-to-polynomial bridge, retaining actual
formal logarithms and the strict coefficient cutoff. -/

namespace QuadraticPi.TwoLogNonrationalGeometry
open OAI OAI.PiExponent
noncomputable section
namespace MatrixInterpolation
open AlgebraicGeometry CategoryTheory Filter
open PiExponentSeshadri.Geometry
open BlowupGeometry JetPackets
attribute [local irreducible] WeightedCompactification.lineBundle
  WeightedCompactification.affineChartMap
  AffineJetCoefficientInterface.Frame AffineJetCoefficientInterface.Sections
  AffineJetCoefficientInterface.coefficient

variable (d : GeometricData)

def WeightedPolynomials (H : ℚ) :=
  {P : TwoLogInterpolation.Polynomial d.m //
    WeightedSliceDegree.SupportBound (fun i => (d.curveDegreeWeights i : ℝ)) (H : ℝ) P}

def packetMap (H : ℚ) (P : WeightedPolynomials d H) :=
  fun j : Fin d.K => JetGeometry.rationalCoefficientPacket d.curveJetWeights H
    (TwoLogInterpolation.formalJet (fun i => (d.slopes i : ℂ)) (d.basesY j) (d.basesZ j) P.val)

theorem packetMap_surjective_of_family {α : Type*} (H : ℚ)
    (P : α → TwoLogInterpolation.Polynomial d.m)
    (hdegree : ∀ a, WeightedSliceDegree.SupportBound
      (fun i => (d.curveDegreeWeights i : ℝ)) (H : ℝ) (P a))
    (hpacket : Function.Surjective (fun a => fun j : Fin d.K =>
      JetGeometry.rationalCoefficientPacket d.curveJetWeights H
        (TwoLogInterpolation.formalJet (fun i => (d.slopes i : ℂ)) (d.basesY j) (d.basesZ j) (P a)))) :
    Function.Surjective (packetMap d H) := by
  intro y
  obtain ⟨a, ha⟩ := hpacket y
  exact ⟨⟨P a, hdegree a⟩, ha⟩

theorem eventual_packets_of_eventual_jetRestriction
    (hjet : ∀ᶠ n : ℕ in atTop, Function.Surjective
      (PiExponent.BlowupJetSurjectivity.jetRestriction (centerIdeal d) (hyperplane d) n)) :
    ∀ᶠ n : ℕ in atTop, Function.Surjective (packetMap d ((n : ℚ) * (scale d).radius)) := by
  obtain ⟨N, hN⟩ := SectionBound.eventual_supportBound d
  obtain ⟨e⟩ := actualFrame_exists d
  filter_upwards [hjet,
    eventually_ge_atTop N] with n hn hnN
  apply packetMap_surjective_of_family d _ (sectionPolynomial d n e)
  · intro s
    simpa only [Rat.cast_mul, Rat.cast_natCast, sectionPolynomial] using hN n hnN e s
  · exact formalPackets_surjective_of_jetRestriction d n e hn

end MatrixInterpolation
end
end QuadraticPi.TwoLogNonrationalGeometry


==> anc/lean/QuadraticPi/TwoLogNonrationalMatrixTheorems.lean <==
import QuadraticPi.TwoLogNonrationalMatrixGeometry
import QuadraticPi.TwoLogNonrationalJetSurjectivity

/-! Global weighted interpolation, with the geometric surjectivity input proved. -/
set_option autoImplicit false
namespace QuadraticPi.TwoLogNonrationalGeometry.MatrixInterpolation
open OAI OAI.PiExponent
noncomputable section
open Filter BlowupGeometry

theorem eventual_packets (d : GeometricData) :
    ∀ᶠ n : ℕ in atTop,
      Function.Surjective (packetMap d ((n : ℚ) * (scale d).radius)) :=
  eventual_packets_of_eventual_jetRestriction d
    (JetSurjectivity.eventually_jetRestriction_surjective d)

end
end QuadraticPi.TwoLogNonrationalGeometry.MatrixInterpolation


==> anc/lean/QuadraticPi/TwoLogNonrationalNumberFieldMinors.lean <==
import QuadraticPi.TwoLogNonrationalUniformInterpolation
import QuadraticPi.TwoLogMinors
import QuadraticPi.TwoLogNumberFieldArithmetic

/-! Actual cofinal nonzero full-row minors from the proved irrational-slope
interpolation theorem. No interpolation or nonvanishing premise is assumed. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogNonrationalNumberFieldMinors
open OAI.PiExponent SeparatedWeightPA
open scoped NumberField

theorem cofinal_minors (B : TwoLogInterpolation.BaseData) :
    ∃ thresholds : Thresholds B.m,
      ∀ w : Fin B.m → ℚ, AboveThresholds thresholds w →
      ∀ r : Fin B.m → ℂ, (∀ i, ∀ q : ℚ, r i ≠ (q : ℂ)) →
      ∀ b a : ℂ, b ≠ 0 → a ≠ 0 →
      Function.Injective (fun j : Fin B.K => (b^j.val, a^j.val)) →
      ∀ T : Fin B.m → ℕ, (∀ i, w i/B.theta ≤ (T i : ℚ)*B.v) →
      ∀ L : ℕ, ∃ H : ℕ, L ≤ H ∧ 0 < H ∧
        ∃ sel : TwoLogMatrix.Row B.K B.v B.theta (fun i => (w i : ℝ)) H →
            TwoLogMatrix.Column B.w0 (fun i => (w i : ℝ)) H,
          Function.Injective sel ∧
          (TwoLogMatrix.selectedMinor b a B.K B.w0 B.v B.theta
            (fun i => (w i : ℝ)) H r T sel).det ≠ 0 := by
  obtain ⟨thresholds, ht⟩ := TwoLogNonrationalUniformInterpolation.twoLogNormalizedUniformInterpolation B
  refine ⟨thresholds, ?_⟩
  intro w hw r hn b a hb ha hp T hT L
  obtain ⟨R, hR, hpacket⟩ := ht w hw
  obtain ⟨H0, hH0⟩ := hpacket r hn (fun j => b^j.val) (fun j => a^j.val)
    (fun _ => pow_ne_zero _ hb) (fun _ => pow_ne_zero _ ha) hp
  obtain ⟨H, hLH, hHH0, hdiv⟩ := exists_large_multiple R H0 (max L 1) hR
  have hH : 0 < H := lt_of_lt_of_le (by decide : 0 < 1) ((le_max_right L 1).trans hLH)
  refine ⟨H, (le_max_left L 1).trans hLH, hH, ?_⟩
  have hdegree : ∀ P : TwoLogInterpolation.WeightedPolynomials B w H,
      OAI.PiExponentApprox.HasWeightedDegreeLE
        (TwoLogMatrix.columnWeights B.w0 (fun i => (w i : ℝ))) ((H : ℚ) : ℝ) P.val := by
    intro P
    simpa only [Rat.cast_natCast, TwoLogMatrix.columnWeights_eq_sourceWeights] using P.property
  have hminor := TwoLogMinors.exists_minor_of_packets b a B.K B.w0 B.v B.theta
    (fun i => (w i : ℝ)) (H : ℚ) (by exact_mod_cast B.w0_pos)
    (fun i => by exact_mod_cast hw.1 i) (TwoLogInterpolation.jetWeights B w)
    (TwoLogInterpolation.jetWeights_pos B w hw.1)
    (fun i => (congrFun (TwoLogMatrix.rowWeights_eq_jetWeights B w) i).symm)
    r T hT hT (fun P : TwoLogInterpolation.WeightedPolynomials B w H => P.val)
    hdegree (hH0 H hHH0 hdiv)
  have hcast : ((H : ℚ) : ℝ) = (H : ℝ) := by norm_cast
  rw [hcast] at hminor
  exact hminor

theorem cofinal_field_minors {E : Type*} [Field E] [NumberField E]
    (B : TwoLogInterpolation.BaseData) :
    ∃ thresholds : Thresholds B.m,
      ∀ w : Fin B.m → ℚ, AboveThresholds thresholds w →
      ∀ r : Fin B.m → E, (∀ i, ∀ q : ℚ, r i ≠ (q : E)) →
      ∀ (sigma : E →+* ℂ) (b a : E), b ≠ 0 → a ≠ 0 →
      Function.Injective (fun j : Fin B.K => ((sigma b)^j.val, (sigma a)^j.val)) →
      ∀ T : Fin B.m → ℕ, (∀ i, w i/B.theta ≤ (T i : ℚ)*B.v) →
      ∀ L : ℕ, ∃ H : ℕ, L ≤ H ∧ 0 < H ∧
        ∃ sel : TwoLogMatrix.Row B.K B.v B.theta (fun i => (w i : ℝ)) H →
            TwoLogMatrix.Column B.w0 (fun i => (w i : ℝ)) H,
          Function.Injective sel ∧
          (TwoLogMatrix.selectedMinor b a B.K B.w0 B.v B.theta
            (fun i => (w i : ℝ)) H r T sel).det ≠ 0 ∧
          ∀ tau : E →+* ℂ,
            (TwoLogMatrix.selectedMinor (tau b) (tau a) B.K B.w0 B.v B.theta
              (fun i => (w i : ℝ)) H (fun i => tau (r i)) T sel).det ≠ 0 := by
  obtain ⟨thresholds, ht⟩ := cofinal_minors B
  refine ⟨thresholds, ?_⟩
  intro w hw r hn sigma b a hb ha hp T hT L
  have hnC (i : Fin B.m) (q : ℚ) : sigma (r i) ≠ (q : ℂ) := by
    intro he
    apply hn i q
    apply sigma.injective
    simpa only [map_ratCast] using he
  obtain ⟨H, hLH, hH, sel, hsel, hdet⟩ := ht w hw (fun i => sigma (r i))
    hnC (sigma b) (sigma a)
    ((map_ne_zero sigma).mpr hb) ((map_ne_zero sigma).mpr ha) hp T hT L
  have hmap (tau : E →+* ℂ) := TwoLogMatrix.map_selectedMinor_det tau b a B.K B.w0
    B.v B.theta (fun i => (w i : ℝ)) H r T sel
  have hfield : (TwoLogMatrix.selectedMinor b a B.K B.w0 B.v B.theta
      (fun i => (w i : ℝ)) H r T sel).det ≠ 0 := by
    intro he
    apply hdet
    rw [← hmap sigma, he, map_zero]
  refine ⟨H, hLH, hH, sel, hsel, hfield, ?_⟩
  intro tau
  rw [← hmap tau]
  exact (map_ne_zero tau).mpr hfield

end QuadraticPi.TwoLogNonrationalNumberFieldMinors


==> anc/lean/QuadraticPi/TwoLogNonrationalSectionBound.lean <==
import QuadraticPi.TwoLogNonrationalBlowupGeometry
import OAI.NumberTheory.PiExponent.Approximation.WeightedGlobalSectionBound

set_option autoImplicit false

namespace QuadraticPi.TwoLogNonrationalGeometry
open OAI OAI.PiExponent
noncomputable section
namespace SectionBound
open AlgebraicGeometry CategoryTheory PiExponentSeshadri.Geometry
open BlowupGeometry

theorem exponent_budget (d : GeometricData) (j : Index d) :
    Finsupp.weight (fun i => (d.curveDegreeWeights i : ℝ)) (exponents d j) ≤
      (scale d).radius := by
  have hq := (scale d).budget d.curveDegreeWeights_pos j
  have hr : (∑ i, (d.curveDegreeWeights i : ℝ) * (exponents d j i : ℝ)) ≤
      (scale d).radius := by exact_mod_cast hq
  simpa only [Finsupp.weight_eq_sum, nsmul_eq_mul, mul_comm] using hr

theorem eventual_supportBound (d : GeometricData) :
    ProjectiveCoefficientBound.EventualBound (affineChart d) (hyperplane d)
      (fun i => (d.curveDegreeWeights i : ℝ)) (scale d).radius := by
  unfold affineChart hyperplane
  exact WeightedGlobalSectionBound.eventual_supportBound (K := ℂ) (ι := Fin (d.m+2))
    (σ := Index d) (exponents d) (constantIndex d)
    ((scale d).exponents_constant d.curveDegreeWeights_pos)
    (coordinateIndex d) ((scale d).exponents_coordinate d.curveDegreeWeights_pos)
    (fun i => (d.curveDegreeWeights i : ℝ)) (scale d).radius (exponent_budget d)

end SectionBound
end
end QuadraticPi.TwoLogNonrationalGeometry


==> anc/lean/QuadraticPi/TwoLogNonrationalSectionPackets.lean <==
import QuadraticPi.TwoLogNonrationalBlowupGeometry
import OAI.NumberTheory.PiExponent.Jets.AffineJetFramedPackets

set_option autoImplicit false

namespace QuadraticPi.TwoLogNonrationalGeometry
open OAI OAI.PiExponent

noncomputable section
namespace JetPackets
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry
open BlowupGeometry
open PiExponent.BlowupJetSurjectivity PiExponent.ExceptionalAffineChart
attribute [local irreducible] BlowupGeometry.affineChart BlowupGeometry.hyperplane
  BlowupGeometry.centerIdeal
  AffineJetCoefficientInterface.Frame AffineJetCoefficientInterface.Sections
  AffineJetCoefficientInterface.coefficient
variable (d : GeometricData)

abbrev affineOpen := chartOpen (affineChart d)

def sectionPolynomial (n : ℕ)
    (e : AffineJetCoefficientInterface.Frame (affineChart d) (hyperplane d)) :
    AffineJetCoefficientInterface.Sections (hyperplane d) n → TwoLogInterpolation.Polynomial d.m :=
  AffineJetCoefficientInterface.coefficient (affineChart d) (hyperplane d) n e

theorem formalPackets_surjective_of_jetRestriction (n : ℕ)
    (e : AffineJetCoefficientInterface.Frame (affineChart d) (hyperplane d))
    (hjet : Function.Surjective (jetRestriction (centerIdeal d) (hyperplane d) n)) :
    Function.Surjective (fun s j =>
      JetGeometry.rationalCoefficientPacket d.curveJetWeights (n * (scale d).radius)
        (TwoLogInterpolation.formalJet (fun i => (d.slopes i : ℂ)) (d.basesY j) (d.basesZ j) (sectionPolynomial d n e s))) := by
  have he : ∀ i, (scale d).radius ≤ ((scale d).jetPowers i : ℚ) * d.curveJetWeights i := by
    intro i
    rw [mul_comm, (scale d).jetPowers_eq]
  have hs : (((centerIdeal d)^n).support : Set (compactification d)) ⊆
      (affineChart d).opensRange := by
    cases n with
    | zero => simp
    | succ n => simpa using centerIdeal_support_subset_chart d
  exact TwoLogJetIdeals.framed_packets_surjective_of_jetRestriction
    (fun i => (d.slopes i : ℂ)) d.basesY d.basesY_nonzero d.basesZ d.basesZ_nonzero d.centers_injective
    (logCutoff d) (scale d).jetPowers (scale d).jetPowers_pos
    d.curveJetWeights d.curveJetWeights_pos (fun i => (logCutoff_strict d i).le) (fun i => (logCutoff_strict_Z d i).le)
    (scale d).radius he n (affineChart d) (centerIdeal d) (hyperplane d) e
    (centerIdeal_restrict d) hs hjet

end JetPackets
end

end QuadraticPi.TwoLogNonrationalGeometry


==> anc/lean/QuadraticPi/TwoLogNonrationalUniformCurveMargin.lean <==
import QuadraticPi.TwoLogNonrationalBlowupMargin
import QuadraticPi.TwoLogNonrationalCurveDegreeData
import QuadraticPi.TwoLogNonrationalBlowupPolarization

/-! The uniform positive numerical margin on every actual blowup curve. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogNonrationalGeometry.BlowupGeometry
open OAI OAI.PiExponent PiExponentSeshadri.Geometry
open AlgebraicGeometry CategoryTheory NumericalAmpleness

theorem uniform_curve_margin (d : GeometricData) :
    ∀ C : IntegralCurve (blowup d),
      uniformMargin d * (curveDegree (structureMap d) (H d) C : ℝ) ≤
        (curveDegree (structureMap d) (interpolationBundle d) C : ℝ) :=
  BlowupMargin.uniform_margin_of_affine_curve_data d (ampleExponent d)
    (ampleExponent_gt_one d) (H_ample d) (BlowupMargin.affineCurveDegreeData d)

end QuadraticPi.TwoLogNonrationalGeometry.BlowupGeometry


==> anc/lean/QuadraticPi/TwoLogNonrationalUniformInterpolation.lean <==
import QuadraticPi.TwoLogUniformData
import QuadraticPi.TwoLogNonrationalMatrixTheorems

/-! Uniform actual two-torus interpolation for nonrational complex slopes
and injective paired centers. Thresholds and radius precede slopes/centers. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogNonrationalUniformInterpolation
open OAI PiExponent TwoLogInterpolation

def packetMap (B : BaseData) (w : Fin B.m → ℚ) (r : Fin B.m → ℂ)
    (b a : Fin B.K → ℂ) (H : ℕ) (P : WeightedPolynomials B w H) :
    Fin B.K → JetGeometry.RationalCoefficientPacket (R := ℂ) (jetWeights B w) (H : ℚ) :=
  fun j => JetGeometry.rationalCoefficientPacket (jetWeights B w) (H : ℚ)
    (formalJet r (b j) (a j) P.val)

def UniformStatement : Prop :=
  ∀ B : BaseData, ∃ T : SeparatedWeightPA.Thresholds B.m,
    ∀ w : Fin B.m → ℚ, SeparatedWeightPA.AboveThresholds T w →
      ∃ R : ℕ, 0 < R ∧
      ∀ r : Fin B.m → ℂ, (∀ i, ∀ q : ℚ, r i ≠ (q : ℂ)) →
      ∀ b a : Fin B.K → ℂ, (∀ j, b j ≠ 0) → (∀ j, a j ≠ 0) →
      Function.Injective (fun j => (b j, a j)) →
      ∃ H0 : ℕ, ∀ H : ℕ, H0 ≤ H → R ∣ H → Function.Surjective (packetMap B w r b a H)

def geometricData {B : BaseData} {w : Fin B.m → ℚ}
    (h : TwoLogUniformInterpolation.NumericData B w)
    (r : Fin B.m → ℂ) (hn : ∀ i, ∀ q : ℚ, r i ≠ (q : ℂ))
    (b a : Fin B.K → ℂ) (hb : ∀ j, b j ≠ 0) (ha : ∀ j, a j ≠ 0)
    (hp : Function.Injective (fun j => (b j, a j))) : TwoLogNonrationalGeometry.GeometricData where
  toBaseData := B
  weights := w
  weights_pos := h.weights_pos
  frame_separated := h.frame_separated
  projection_separated := h.projection_separated
  slopes := r
  slopes_nonrational := hn
  basesY := b
  basesZ := a
  basesY_nonzero := hb
  basesZ_nonzero := ha
  paired_centers_injective := hp

theorem geometric_scale_eq {B : BaseData} {w : Fin B.m → ℚ}
    (h : TwoLogUniformInterpolation.NumericData B w)
    (r : Fin B.m → ℂ) (hn : ∀ i, ∀ q : ℚ, r i ≠ (q : ℂ))
    (b a : Fin B.K → ℂ) (hb : ∀ j, b j ≠ 0) (ha : ∀ j, a j ≠ 0)
    (hp : Function.Injective (fun j => (b j, a j))) :
    TwoLogNonrationalGeometry.BlowupGeometry.scale (geometricData h r hn b a hb ha hp) = h.scale := rfl

theorem actual_packets {B : BaseData} {w : Fin B.m → ℚ}
    (h : TwoLogUniformInterpolation.NumericData B w)
    (r : Fin B.m → ℂ) (hn : ∀ i, ∀ q : ℚ, r i ≠ (q : ℂ))
    (b a : Fin B.K → ℂ) (hb : ∀ j, b j ≠ 0) (ha : ∀ j, a j ≠ 0)
    (hp : Function.Injective (fun j => (b j, a j))) (H : ℕ)
    (hg : Function.Surjective (TwoLogNonrationalGeometry.MatrixInterpolation.packetMap
      (geometricData h r hn b a hb ha hp) (H : ℚ))) :
    Function.Surjective (packetMap B w r b a H) := by
  intro y
  obtain ⟨P, hP⟩ := hg y
  refine ⟨⟨P.val, TwoLogUniformInterpolation.supportBound_to_degree B w H P.val ?_⟩, hP⟩
  simpa only [geometricData, TwoLogNonrationalGeometry.GeometricData.curveDegreeWeights,
    Rat.cast_natCast] using P.property

theorem eventual_actual_packets {B : BaseData} {w : Fin B.m → ℚ}
    (h : TwoLogUniformInterpolation.NumericData B w)
    (r : Fin B.m → ℂ) (hn : ∀ i, ∀ q : ℚ, r i ≠ (q : ℂ))
    (b a : Fin B.K → ℂ) (hb : ∀ j, b j ≠ 0) (ha : ∀ j, a j ≠ 0)
    (hp : Function.Injective (fun j => (b j, a j))) :
    ∃ H0 : ℕ, ∀ H : ℕ, H0 ≤ H → h.scale.radius ∣ H →
      Function.Surjective (packetMap B w r b a H) := by
  have hs := TwoLogNonrationalGeometry.MatrixInterpolation.eventual_packets
    (geometricData h r hn b a hb ha hp)
  obtain ⟨N, hN⟩ := Filter.eventually_atTop.mp hs
  refine ⟨N*h.scale.radius, ?_⟩
  intro H hH hdiv
  obtain ⟨n, rfl⟩ := hdiv
  have hnN : N ≤ n := by nlinarith [h.scale.radius_pos]
  apply actual_packets h r hn b a hb ha hp
  have hh := hN n hnN
  have heq : (n : ℚ)*(h.scale.radius : ℚ) = ((h.scale.radius*n : ℕ) : ℚ) := by
    rw [Nat.cast_mul]
    exact mul_comm _ _
  rw [geometric_scale_eq h r hn b a hb ha hp, heq] at hh
  exact hh

theorem twoLogNormalizedUniformInterpolation : UniformStatement := by
  intro B
  obtain ⟨T, hT⟩ := TwoLogUniformInterpolation.exists_numeric_thresholds B
  refine ⟨T, fun w hw => ?_⟩
  obtain ⟨h⟩ := hT w hw
  exact ⟨h.scale.radius, h.scale.radius_pos, fun r hn b a hb ha hp =>
    eventual_actual_packets h r hn b a hb ha hp⟩

end QuadraticPi.TwoLogNonrationalUniformInterpolation


==> anc/lean/QuadraticPi/TwoLogNormDerivation.lean <==
import Mathlib.RingTheory.Norm.Basic
import OAI.NumberTheory.PiExponent.Analysis.LogarithmicObstruction

/-! Compatible derivations and the field norm. The matrix determinant is
differentiated explicitly; no norm/derivation compatibility premise is used. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogNormDerivation
open scoped BigOperators Matrix

theorem derivation_finset_prod {k F I : Type*} [Field k] [Field F] [Algebra k F]
    [DecidableEq I] (d : Derivation k F F) (s : Finset I) (f : I → F) :
    d (∏ i ∈ s, f i) = ∑ i ∈ s, d (f i) * ∏ j ∈ s.erase i, f j := by
  induction s using Finset.induction_on with
  | empty => simp
  | @insert a s ha ih =>
      rw [Finset.prod_insert ha, d.leibniz, ih, Finset.sum_insert ha]
      simp only [smul_eq_mul, Finset.erase_insert ha]
      rw [Finset.mul_sum]
      conv_lhs => rw [add_comm]
      apply congrArg₂ (fun (x y : F) => x + y)
      · ring
      · apply Finset.sum_congr rfl
        intro i hi
        have hai : a ≠ i := by intro h; subst i; exact ha hi
        rw [Finset.erase_insert_of_ne hai,
          Finset.prod_insert (fun h => ha (Finset.mem_of_mem_erase h))]
        ring

theorem derivation_fintype_prod_update {k F I : Type*} [Field k] [Field F] [Algebra k F]
    [Fintype I] [DecidableEq I] (d : Derivation k F F) (f : I → F) :
    d (∏ i, f i) = ∑ i, ∏ j, Function.update f i (d (f i)) j := by
  rw [derivation_finset_prod]
  apply Finset.sum_congr rfl
  intro i hi
  rw [Finset.prod_update_of_mem hi, Finset.sdiff_singleton_eq_erase]

theorem derivation_matrix_det {k F I : Type*} [Field k] [Field F] [Algebra k F]
    [Fintype I] [DecidableEq I] (d : Derivation k F F) (M : Matrix I I F) :
    d M.det = ∑ j, (M.updateCol j (fun i => d (M i j))).det := by
  classical
  have hprod (sigma : Equiv.Perm I) :
      d (∏ i, M (sigma i) i) =
        ∑ j, ∏ i, (M.updateCol j (fun a => d (M a j))) (sigma i) i := by
    rw [derivation_fintype_prod_update]
    apply Finset.sum_congr rfl
    intro j _
    apply Finset.prod_congr rfl
    intro i _
    by_cases h : i = j
    · subst i
      simp
    · simp [h]
  rw [Matrix.det_apply', map_sum]
  simp only [d.leibniz, Derivation.map_intCast, smul_eq_mul, mul_zero, add_zero]
  simp_rw [hprod, Finset.mul_sum]
  rw [Finset.sum_comm]
  apply Finset.sum_congr rfl
  intro j _
  exact (Matrix.det_apply' _).symm

theorem derivation_matrix_det_of_inverse
    {k F I : Type*} [Field k] [Field F] [Algebra k F]
    [Fintype I] [DecidableEq I] (d : Derivation k F F)
    (M N : Matrix I I F) (hMN : M * N = 1) :
    d M.det = M.det * Matrix.trace (N * M.map d) := by
  let dM : Matrix I I F := M.map d
  let B : Matrix I I F := N * dM
  have hfactor : M * B = dM := by
    dsimp only [B]
    rw [← Matrix.mul_assoc, hMN, one_mul]
  have hcol (j : I) : (fun i => d (M i j)) = fun k => ∑ i, B i j • M k i := by
    funext k
    have h := congrArg (fun A : Matrix I I F => A k j) hfactor
    simpa only [Matrix.mul_apply, dM, Matrix.map_apply, smul_eq_mul, mul_comm] using h.symm
  rw [derivation_matrix_det]
  simp_rw [hcol, Matrix.det_updateCol_sum, smul_eq_mul]
  change (∑ j, B j j * M.det) = M.det * (∑ j, B j j)
  exact (Finset.sum_mul Finset.univ (fun j => B j j) M.det).symm.trans (mul_comm _ _)

theorem derivation_norm_of_basis
    {k F E I : Type*} [Field k] [Field F] [Field E] [Fintype I] [DecidableEq I]
    [Algebra k F] [Algebra k E] [Algebra F E] [IsScalarTower k F E]
    (d : Derivation k F F) (Delta : Derivation k E E)
    (hcompat : ∀ a : F, Delta (algebraMap F E a) = algebraMap F E (d a))
    (b : Module.Basis I F E) (x : E) (hx : x ≠ 0) :
    d (Algebra.norm F x) = Algebra.norm F x * Algebra.trace F E (x⁻¹ * Delta x) := by
  classical
  let M := Algebra.leftMulMatrix b x
  let Minv := Algebra.leftMulMatrix b x⁻¹
  let N : Matrix I I F := fun i j => b.repr (Delta (b j)) i
  let dM : Matrix I I F := fun i j => d (M i j)
  have hMN : M * Minv = 1 := by
    simp only [M, Minv, ← map_mul, mul_inv_cancel₀ hx, map_one]
  have hNM : Minv * M = 1 := by
    simp only [M, Minv, ← map_mul, inv_mul_cancel₀ hx, map_one]
  have hentry (i j : I) :
      Algebra.leftMulMatrix b (Delta x) i j + (M * N) i j =
        d (M i j) + (N * M) i j := by
    have hMN' : (M * N) i j = ∑ t, M i t * N t j := rfl
    have hNM' : (N * M) i j = ∑ t, N i t * M t j := rfl
    have hz := OAI.PiExponent.derivation_basis_coordinates d Delta hcompat b (x * b j) i
    have hm := congrFun (Algebra.leftMulMatrix_mulVec_repr b x (Delta (b j))) i
    have hl : b.repr (Delta (x * b j)) i =
        Algebra.leftMulMatrix b (Delta x) i j + (M * N) i j := by
      rw [hMN', Delta.leibniz]
      simp only [smul_eq_mul, map_add, Finsupp.add_apply]
      rw [← hm]
      simp only [M, N, Algebra.leftMulMatrix_eq_repr_mul,
        Matrix.mulVec, dotProduct, mul_comm, add_comm]
    rw [hl] at hz
    simpa only [hNM', M, N, Algebra.leftMulMatrix_eq_repr_mul, mul_comm] using hz
  have hmat : dM = Algebra.leftMulMatrix b (Delta x) + M * N - N * M := by
    ext i j
    exact (eq_sub_iff_add_eq).mpr (hentry i j).symm
  have hcycle : Matrix.trace (Minv * (N * M)) = Matrix.trace N := by
    rw [← Matrix.mul_assoc, Matrix.trace_mul_cycle, hMN, one_mul]
  have hleft : Minv * Algebra.leftMulMatrix b (Delta x) =
      Algebra.leftMulMatrix b (x⁻¹ * Delta x) := by
    simp only [Minv, map_mul]
  have htrace : Matrix.trace (Minv * dM) =
      Matrix.trace (Algebra.leftMulMatrix b (x⁻¹ * Delta x)) := by
    rw [hmat, Matrix.mul_sub, Matrix.mul_add, ← Matrix.mul_assoc Minv M N,
      hNM, one_mul, hleft, Matrix.trace_sub, Matrix.trace_add, hcycle,
      add_sub_cancel_right]
  have hjac := derivation_matrix_det_of_inverse d M Minv hMN
  change d M.det = M.det * Matrix.trace (Minv * dM) at hjac
  rw [htrace] at hjac
  simpa only [Algebra.norm_eq_matrix_det b, Algebra.trace_eq_matrix_trace b, M] using hjac

theorem derivation_norm
    {k F E : Type*} [Field k] [Field F] [Field E]
    [Algebra k F] [Algebra k E] [Algebra F E] [IsScalarTower k F E]
    [FiniteDimensional F E]
    (d : Derivation k F F) (Delta : Derivation k E E)
    (hcompat : ∀ a : F, Delta (algebraMap F E a) = algebraMap F E (d a))
    (x : E) (hx : x ≠ 0) :
    d (Algebra.norm F x) = Algebra.norm F x * Algebra.trace F E (x⁻¹ * Delta x) := by
  classical
  exact derivation_norm_of_basis d Delta hcompat (Module.finBasis F E) x hx

end QuadraticPi.TwoLogNormDerivation


==> anc/lean/QuadraticPi/TwoLogNormalFrameRigidity.lean <==
import OAI.NumberTheory.PiExponent.Jets.NormalFrameBasis
import QuadraticPi.TwoLogFrameResidueDirections
import QuadraticPi.TwoLogWeightSeparation
import OAI.NumberTheory.PiExponent.Jets.PolynomialTangentDifferential

/-!
# Normal-frame rigidity with two tied torus weights

The frame consists of the two actual Euler directions and the affine partial
vectors. Its affine dual coordinate is dXi + ri*dY/Y - dZ/Z. Product separation
only at affine indices forces this differential to vanish on the tangent space,
unless every affine direction is tangent. In that second case the normal
space has dimension at most two; no unjustified separation of the two torus
weights is used.
-/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogNormalFrameRigidity
open OAI.PiExponent.NormalBasisRigidity
open Module
open scoped BigOperators

variable {K : Type*} [Field K] {m : ℕ}

/-- The triangular coordinate change whose columns are the actual frame. -/
def frameEquiv (r : Fin m → K) (y z : K) (hy : y ≠ 0) (hz : z ≠ 0) :
    (Fin (m+2) → K) ≃ₗ[K] (Fin (m+2) → K) where
  toFun c := Fin.cases (y*c 0)
    (Fin.cases (z*c (0 : Fin (m+1)).succ)
      (fun i => c i.succ.succ - r i*c 0 + c (0 : Fin (m+1)).succ))
  invFun t := Fin.cases (t 0/y)
    (Fin.cases (t (0 : Fin (m+1)).succ/z)
      (fun i => t i.succ.succ + r i*(t 0/y) - t (0 : Fin (m+1)).succ/z))
  left_inv c := by
    funext i
    cases i using Fin.cases with
    | zero => simp [-Fin.succ_zero_eq_one, -Fin.succ_zero_eq_one', hy]
    | succ i =>
      cases i using Fin.cases with
      | zero => simp [-Fin.succ_zero_eq_one, -Fin.succ_zero_eq_one', hz]
      | succ i => simp [-Fin.succ_zero_eq_one, -Fin.succ_zero_eq_one', hy, hz]; ring
  right_inv t := by
    funext i
    cases i using Fin.cases with
    | zero => simp only [Fin.cases_zero]; field_simp
    | succ i =>
      cases i using Fin.cases with
      | zero => simp only [Fin.cases_succ, Fin.cases_zero]; field_simp
      | succ i => simp only [Fin.cases_succ, Fin.cases_zero]; ring
  map_add' c d := by
    funext i
    cases i using Fin.cases with
    | zero => simp [-Fin.succ_zero_eq_one, -Fin.succ_zero_eq_one', mul_add]
    | succ i =>
      cases i using Fin.cases with
      | zero => simp [-Fin.succ_zero_eq_one, -Fin.succ_zero_eq_one', mul_add]
      | succ i => simp only [Pi.add_apply, Fin.cases_succ]; ring
  map_smul' a c := by
    funext i
    cases i using Fin.cases with
    | zero => simp [-Fin.succ_zero_eq_one, -Fin.succ_zero_eq_one', mul_left_comm]
    | succ i =>
      cases i using Fin.cases with
      | zero => simp [-Fin.succ_zero_eq_one, -Fin.succ_zero_eq_one', mul_left_comm]
      | succ i => simp [-Fin.succ_zero_eq_one, -Fin.succ_zero_eq_one', mul_sub, mul_add]; ring

def frameBasis (r : Fin m → K) (y z : K) (hy : y ≠ 0) (hz : z ≠ 0) :
    Basis (Fin (m+2)) K (Fin (m+2) → K) :=
  (Pi.basisFun K _).map (frameEquiv r y z hy hz)

@[simp] theorem frameBasis_repr_Y (r : Fin m → K) (y z : K)
    (hy : y ≠ 0) (hz : z ≠ 0) (t : Fin (m+2) → K) :
    (frameBasis r y z hy hz).repr t 0 = t 0/y := by
  change (Pi.basisFun K _).repr ((frameEquiv r y z hy hz).symm t) 0 = _
  rw [Pi.basisFun_repr]
  rfl

@[simp] theorem frameBasis_repr_Z (r : Fin m → K) (y z : K)
    (hy : y ≠ 0) (hz : z ≠ 0) (t : Fin (m+2) → K) :
    (frameBasis r y z hy hz).repr t (0 : Fin (m+1)).succ =
      t (0 : Fin (m+1)).succ/z := by
  change (Pi.basisFun K _).repr ((frameEquiv r y z hy hz).symm t) _ = _
  rw [Pi.basisFun_repr]
  rfl

@[simp] theorem frameBasis_repr_affine (r : Fin m → K) (y z : K)
    (hy : y ≠ 0) (hz : z ≠ 0) (t : Fin (m+2) → K) (i : Fin m) :
    (frameBasis r y z hy hz).repr t i.succ.succ =
      t i.succ.succ + r i*(t 0/y) - t (0 : Fin (m+1)).succ/z := by
  change (Pi.basisFun K _).repr ((frameEquiv r y z hy hz).symm t) _ = _
  rw [Pi.basisFun_repr]
  rfl

@[simp] theorem frameBasis_affine (r : Fin m → K) (y z : K)
    (hy : y ≠ 0) (hz : z ≠ 0) (i : Fin m) :
    frameBasis r y z hy hz i.succ.succ = Pi.basisFun K _ i.succ.succ := by
  ext j
  cases j using Fin.cases with
  | zero => simp [-Fin.succ_zero_eq_one, -Fin.succ_zero_eq_one', frameBasis, frameEquiv, Pi.basisFun_apply]
  | succ j =>
    cases j using Fin.cases with
    | zero => simp [-Fin.succ_zero_eq_one, -Fin.succ_zero_eq_one', frameBasis, frameEquiv, Pi.basisFun_apply]
    | succ j => simp [-Fin.succ_zero_eq_one, -Fin.succ_zero_eq_one', frameBasis, frameEquiv, Pi.basisFun_apply, Pi.single_apply]

/-- Agreement with the evaluated polynomial derivations, not an abstract frame assumption. -/
theorem frameBasis_eq_frameDirection (r : Fin m → ℂ)
    (phi : TwoLogInterpolation.Polynomial m →+* K)
    (hy : phi (MvPolynomial.X 0) ≠ 0)
    (hz : phi (MvPolynomial.X (0 : Fin (m+1)).succ) ≠ 0) (i : Fin (m+2)) :
    frameBasis (fun j => phi (MvPolynomial.C (r j)))
      (phi (MvPolynomial.X 0)) (phi (MvPolynomial.X (0 : Fin (m+1)).succ)) hy hz i =
        TwoLogInterpolation.frameDirection r phi i := by
  ext j
  cases i using Fin.cases with
  | zero =>
    cases j using Fin.cases with
    | zero => simp [-Fin.succ_zero_eq_one, -Fin.succ_zero_eq_one', frameBasis, frameEquiv, Pi.basisFun_apply, TwoLogInterpolation.frameDirection]
    | succ j =>
      cases j using Fin.cases with
      | zero => simp [-Fin.succ_zero_eq_one, -Fin.succ_zero_eq_one', frameBasis, frameEquiv, Pi.basisFun_apply, TwoLogInterpolation.frameDirection]
      | succ j => simp [-Fin.succ_zero_eq_one, -Fin.succ_zero_eq_one', frameBasis, frameEquiv, Pi.basisFun_apply, TwoLogInterpolation.frameDirection]
  | succ i =>
    cases i using Fin.cases with
    | zero =>
      cases j using Fin.cases with
      | zero => simp [-Fin.succ_zero_eq_one, -Fin.succ_zero_eq_one', frameBasis, frameEquiv, Pi.basisFun_apply, TwoLogInterpolation.frameDirection]
      | succ j =>
        cases j using Fin.cases with
        | zero => simp [-Fin.succ_zero_eq_one, -Fin.succ_zero_eq_one', frameBasis, frameEquiv, Pi.basisFun_apply, TwoLogInterpolation.frameDirection]
        | succ j => simp [-Fin.succ_zero_eq_one, -Fin.succ_zero_eq_one', frameBasis, frameEquiv, Pi.basisFun_apply, TwoLogInterpolation.frameDirection]
    | succ i =>
      rw [frameBasis_affine, TwoLogInterpolation.frameDirection_affine]
      simp [-Fin.succ_zero_eq_one, -Fin.succ_zero_eq_one', Pi.basisFun_apply]

variable {V : Type*} [AddCommGroup V] [Module K V]

/-- If every affine direction is tangent, only two torus directions are needed
to span the normal space. The dimension-zero case is included. -/
theorem all_affine_tangent_finrank_le_two
    (q : (Fin (m+2) → K) →ₗ[K] V) (hq : Function.Surjective q)
    (haff : ∀ i : Fin m, q (Pi.basisFun K _ i.succ.succ) = 0) :
    Module.finrank K V ≤ 2 := by
  classical
  let u := fun i => q (Pi.basisFun K (Fin (m+2)) i)
  let T : Finset (Fin (m+2)) := {0, (0 : Fin (m+1)).succ}
  have hspan : Submodule.span K (u '' (T : Set (Fin (m+2)))) = ⊤ := by
    apply top_unique
    rw [← span_mapped_basis_eq_top (Pi.basisFun K _) q hq]
    apply Submodule.span_le.mpr
    rintro _ ⟨i, rfl⟩
    cases i using Fin.cases with
    | zero => exact Submodule.subset_span ⟨0, by simp [-Fin.succ_zero_eq_one, -Fin.succ_zero_eq_one', T], rfl⟩
    | succ i =>
      cases i using Fin.cases with
      | zero => exact Submodule.subset_span ⟨(0 : Fin (m+1)).succ, by simp [-Fin.succ_zero_eq_one, -Fin.succ_zero_eq_one', T], rfl⟩
      | succ i =>
          change q (Pi.basisFun K _ i.succ.succ) ∈ _
          rw [haff]
          exact Submodule.zero_mem _
  obtain ⟨A, hAT, hA⟩ := exists_normalBasis_subset u (T : Set (Fin (m+2))) hspan
  rw [← hA.card_eq]
  exact (Finset.card_le_card hAT).trans (by simp [T])

/-- The highest non-tangent affine direction is mandatory in every normal
basis of the actual frame. Both smaller torus coordinates remain tied. -/
theorem normal_basis_differential_dichotomy
    (r : Fin m → K) (y z : K) (hy : y ≠ 0) (hz : z ≠ 0)
    (q : (Fin (m+2) → K) →ₗ[K] V) (hq : Function.Surjective q)
    (hexclude : ∀ A B : Finset (Fin (m+2)),
      IsNormalBasis (K := K) (fun j => q (Pi.basisFun K _ j)) A →
      IsNormalBasis (K := K) (fun j => q (frameBasis r y z hy hz j)) B →
      ∀ i : Fin m, i.succ.succ ∈ A → i.succ.succ ∉ B →
      (∀ j, i.succ.succ < j → (j ∈ A ↔ j ∈ B)) → False) :
    ((∀ i : Fin m, q (Pi.basisFun K _ i.succ.succ) = 0) ∧ Module.finrank K V ≤ 2) ∨
      ∃ i : Fin m, ∀ t, q t = 0 →
        t i.succ.succ + r i*(t 0/y) - t (0 : Fin (m+1)).succ/z = 0 := by
  classical
  let b := Pi.basisFun K (Fin (m+2))
  let S := Finset.univ.filter (fun i : Fin m => q (b i.succ.succ) ≠ 0)
  by_cases hS : S.Nonempty
  · let i := S.max' hS
    have hi : q (b i.succ.succ) ≠ 0 := (Finset.mem_filter.mp (Finset.max'_mem S hS)).2
    have hlarge : ∀ j, i.succ.succ < j → q (b j) = 0 := by
      intro j hj
      cases j using Fin.cases with
      | zero => exact ((not_lt_of_ge (Fin.zero_le _)) hj).elim
      | succ j =>
        cases j using Fin.cases with
        | zero => exact (by have h := Fin.lt_def.mp hj; simp at h)
        | succ j =>
          by_contra hjq
          have hjS : j ∈ S := Finset.mem_filter.mpr ⟨Finset.mem_univ _, hjq⟩
          exact (not_lt_of_ge (Finset.le_max' S j hjS)) (by simpa using hj)
    obtain ⟨A, hiA, hA⟩ := exists_normalBasis_containing (fun j => q (b j))
      (span_mapped_basis_eq_top b q hq) i.succ.succ hi
    have hmandatory : ∀ B, IsNormalBasis (K := K)
        (fun j => q (frameBasis r y z hy hz j)) B → i.succ.succ ∈ B := by
      intro B hB
      by_contra hiB
      apply hexclude A B hA hB i hiA hiB
      intro j hj
      have hjA : j ∉ A := fun h => hA.ne_zero h (hlarge j hj)
      have hjB : j ∉ B := by
        intro h
        apply hB.ne_zero h
        cases j using Fin.cases with
        | zero => exact ((not_lt_of_ge (Fin.zero_le _)) hj).elim
        | succ j =>
          cases j using Fin.cases with
          | zero => exact (by have h := Fin.lt_def.mp hj; simp at h)
          | succ j => simpa only [frameBasis_affine] using hlarge j.succ.succ hj
      simp only [hjA, hjB]
    right
    refine ⟨i, fun t ht => ?_⟩
    have h := mandatory_coordinate_eq_zero (frameBasis r y z hy hz) q
      (span_mapped_basis_eq_top (frameBasis r y z hy hz) q hq) i.succ.succ hmandatory t ht
    simpa only [frameBasis_repr_affine] using h
  · have haff : ∀ i : Fin m, q (b i.succ.succ) = 0 := by
      intro i
      by_contra hi
      exact hS ⟨i, Finset.mem_filter.mpr ⟨Finset.mem_univ _, hi⟩⟩
    exact Or.inl ⟨haff, all_affine_tangent_finrank_le_two q hq haff⟩


/-- The actual affine logarithmic differential as a linear form. -/
def logarithmicForm (r : Fin m → K) (y z : K) (i : Fin m) :
    (Fin (m+2) → K) →ₗ[K] K where
  toFun t := t i.succ.succ + r i*(t 0/y) - t (0 : Fin (m+1)).succ/z
  map_add' t u := by simp [add_div]; ring
  map_smul' a t := by simp [mul_div_assoc]; ring

/-- Separation is required only for a largest differing affine index. -/
theorem weighted_normal_basis_differential_dichotomy
    (r : Fin m → K) (y z : K) (hy : y ≠ 0) (hz : z ≠ 0)
    (q : (Fin (m+2) → K) →ₗ[K] V) (hq : Function.Surjective q)
    (w cost : Fin (m+2) → ℝ) (C : ℝ)
    (hcomparison : ∀ A B,
      IsNormalBasis (K := K) (fun j => q (Pi.basisFun K _ j)) A →
      IsNormalBasis (K := K) (fun j => q (frameBasis r y z hy hz j)) B →
      (∏ j ∈ A, w j) ≤ C * ∏ j ∈ B, cost j)
    (hseparated : ∀ A B : Finset (Fin (m+2)), A.card = B.card →
      ∀ i : Fin m, i.succ.succ ∈ A → i.succ.succ ∉ B →
      (∀ j, i.succ.succ < j → (j ∈ A ↔ j ∈ B)) →
      C * (∏ j ∈ B, cost j) < ∏ j ∈ A, w j) :
    ((∀ i : Fin m, q (Pi.basisFun K _ i.succ.succ) = 0) ∧ Module.finrank K V ≤ 2) ∨
      ∃ i : Fin m, LinearMap.ker q ≤ LinearMap.ker (logarithmicForm r y z i) := by
  have h := normal_basis_differential_dichotomy r y z hy hz q hq (by
    intro A B hA hB i hiA hiB hlarge
    exact (not_lt_of_ge (hcomparison A B hA hB))
      (hseparated A B (hA.card_eq.trans hB.card_eq.symm) i hiA hiB hlarge))
  rcases h with haff | ⟨i, hi⟩
  · exact Or.inl haff
  · exact Or.inr ⟨i, fun t ht => hi t ht⟩

/-- Specialized to the proved two-torus successor-weight separation. The
comparison constant may be strengthened before the thresholds are chosen. -/
theorem separated_weight_differential_dichotomy
    (D : TwoLogInterpolation.BaseData) (C : ℚ) (w : Fin D.m → ℚ)
    (hseparated : TwoLogWeightSeparation.SeparatedProducts D C w)
    (r : Fin D.m → K) (y z : K) (hy : y ≠ 0) (hz : z ≠ 0)
    (q : (Fin (D.m+2) → K) →ₗ[K] V) (hq : Function.Surjective q)
    (hcomparison : ∀ A B,
      IsNormalBasis (K := K) (fun j => q (Pi.basisFun K _ j)) A →
      IsNormalBasis (K := K) (fun j => q (frameBasis r y z hy hz j)) B →
      (∏ j ∈ A, (TwoLogWeightSeparation.degreeWeights D w j : ℝ)) ≤
        (C : ℝ) * ∏ j ∈ B, (TwoLogInterpolation.jetWeights D w j : ℝ)) :
    ((∀ i : Fin D.m, q (Pi.basisFun K _ i.succ.succ) = 0) ∧ Module.finrank K V ≤ 2) ∨
      ∃ i : Fin D.m, LinearMap.ker q ≤ LinearMap.ker (logarithmicForm r y z i) :=
  weighted_normal_basis_differential_dichotomy r y z hy hz q hq _ _ C hcomparison hseparated

/-- This wrapper accepts the actual evaluated polynomial directions used by
the transverse multiplicity theorem. -/
theorem residue_direction_differential_dichotomy
    (D : TwoLogInterpolation.BaseData) (C : ℚ) (w : Fin D.m → ℚ)
    (hseparated : TwoLogWeightSeparation.SeparatedProducts D C w)
    (r : Fin D.m → ℂ) (phi : TwoLogInterpolation.Polynomial D.m →+* K)
    (hy : phi (MvPolynomial.X 0) ≠ 0)
    (hz : phi (MvPolynomial.X (0 : Fin (D.m+1)).succ) ≠ 0)
    (q : (Fin (D.m+2) → K) →ₗ[K] V) (hq : Function.Surjective q)
    (hcomparison : ∀ A B,
      IsNormalBasis (K := K) (fun j => q (Pi.basisFun K _ j)) A →
      IsNormalBasis (K := K) (fun j => q (TwoLogInterpolation.frameDirection r phi j)) B →
      (∏ j ∈ A, (TwoLogWeightSeparation.degreeWeights D w j : ℝ)) ≤
        (C : ℝ) * ∏ j ∈ B, (TwoLogInterpolation.jetWeights D w j : ℝ)) :
    ((∀ i : Fin D.m, q (Pi.basisFun K _ i.succ.succ) = 0) ∧ Module.finrank K V ≤ 2) ∨
      ∃ i : Fin D.m, LinearMap.ker q ≤ LinearMap.ker
        (logarithmicForm (fun j => phi (MvPolynomial.C (r j)))
          (phi (MvPolynomial.X 0)) (phi (MvPolynomial.X (0 : Fin (D.m+1)).succ)) i) := by
  apply separated_weight_differential_dichotomy D C w hseparated
    (fun j => phi (MvPolynomial.C (r j))) _ _ hy hz q hq
  intro A B hA hB
  exact hcomparison A B hA (by simpa only [frameBasis_eq_frameDirection] using hB)

/-- Tangent containment gives the actual Kähler differential identity used
in rational-character rigidity. This is valid for any polynomial map to a
field annihilating the ideal. -/
theorem two_logarithmic_differential_of_polynomialTangent
    {C : Type*} [Field C] [Algebra C K]
    (phi : MvPolynomial (Fin (m+2)) C →ₐ[C] K)
    (Q : Ideal (MvPolynomial (Fin (m+2)) C))
    (hQ : ∀ p ∈ Q, phi p = 0) (r : Fin m → K) (i : Fin m)
    (h : ∀ t ∈ OAI.PiExponent.polynomialTangent phi Q,
      t i.succ.succ + r i*(t 0 / phi (MvPolynomial.X 0)) -
        t (0 : Fin (m+1)).succ / phi (MvPolynomial.X (0 : Fin (m+1)).succ) = 0) :
    KaehlerDifferential.D C K (phi (MvPolynomial.X i.succ.succ)) =
      (phi (MvPolynomial.X (0 : Fin (m+1)).succ))⁻¹ •
        KaehlerDifferential.D C K (phi (MvPolynomial.X (0 : Fin (m+1)).succ)) -
      r i • ((phi (MvPolynomial.X 0))⁻¹ • KaehlerDifferential.D C K (phi (MvPolynomial.X 0))) := by
  apply eq_sub_iff_add_eq.mpr
  apply sub_eq_zero.mp
  apply (Module.forall_dual_apply_eq_zero_iff K _).mp
  intro l
  let d : Derivation C K K := l.compDer (KaehlerDifferential.D C K)
  have hd := h (fun j => d (phi (MvPolynomial.X j)))
    (OAI.PiExponent.derivation_mem_polynomialTangent phi Q hQ d)
  change l (KaehlerDifferential.D C K (phi (MvPolynomial.X i.succ.succ))) +
    r i*(l (KaehlerDifferential.D C K (phi (MvPolynomial.X 0))) / phi (MvPolynomial.X 0)) -
    l (KaehlerDifferential.D C K (phi (MvPolynomial.X (0 : Fin (m+1)).succ))) /
      phi (MvPolynomial.X (0 : Fin (m+1)).succ) = 0 at hd
  simpa only [map_sub, map_add, map_smul, smul_eq_mul, div_eq_mul_inv, mul_comm] using hd

end QuadraticPi.TwoLogNormalFrameRigidity


==> anc/lean/QuadraticPi/TwoLogNormalizedAnalytic.lean <==
import QuadraticPi.TwoLogComplexMatchedAnalytic
import QuadraticPi.TwoLogNormalizedSlopes

/-! Full matched analytic bound for literal algebraically scaled slopes.
The normalized exponent endpoint additionally needs irrational-slope
interpolation and the degree-weighted arithmetic/parameter assembly. -/

set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogAnalytic
open OAI.PiExponent MatrixTranslationBounds
open scoped BigOperators

def normalizationLog (c : ℂ) : ℝ := Real.log (1 + ‖c‖)

theorem normalizationLog_nonneg (c : ℂ) : 0 ≤ normalizationLog c :=
  Real.log_nonneg (by linarith [norm_nonneg c])

theorem norm_normalized_epsilonScalar {m : ℕ} (c : ℂ) (target : ℝ)
    (r : Fin m → ℚ) (beta grade : Fin m → ℕ) (ell : ℕ) {nu H wstar : ℝ}
    (hnu : 0 ≤ nu) (hws : 0 < wstar)
    (hw : ∀ i, wstar ≤ (Nat.ceil (Real.log (r i).den) : ℝ))
    (hgrade : weight (fun i => (Nat.ceil (Real.log (r i).den) : ℝ)) grade ≤ H)
    (happrox : ∀ i, |target - (r i : ℝ)| ≤ ((r i).den : ℝ) ^ (-nu)) :
    ‖epsilonScalar (fun i => c * ((target : ℂ) - (r i : ℂ))) beta grade ell‖ ≤
      (2 : ℝ) ^ ell * Real.exp
        (-nu * (weight (fun i => (Nat.ceil (Real.log (r i).den) : ℝ)) grade -
          weight (fun i => (Nat.ceil (Real.log (r i).den) : ℝ)) beta) +
            (nu + normalizationLog c + Real.log 2) * H / wstar) := by
  apply norm_epsilonScalar_exp_weight_difference _ _ _ _ _
    (add_nonneg hnu (normalizationLog_nonneg c)) hnu hws hw hgrade
  intro i
  have he := (happrox i).trans (rpow_neg_le_exp_ceil_log nu hnu (r i).pos)
  have hcast : (target : ℂ) - (r i : ℂ) = ((target - (r i : ℝ) : ℝ) : ℂ) := by
    push_cast
    rfl
  have he' : ‖(target : ℂ) - (r i : ℂ)‖ ≤
      Real.exp (nu - nu * (Nat.ceil (Real.log (r i).den) : ℝ)) := by
    rw [hcast, Complex.norm_real, Real.norm_eq_abs]
    simpa only [← Real.exp_add, sub_eq_add_neg, neg_mul] using he
  rw [norm_mul]
  calc
    _ ≤ (1 + ‖c‖) * Real.exp (nu - nu * (Nat.ceil (Real.log (r i).den) : ℝ)) :=
      mul_le_mul (by linarith) he' (norm_nonneg _) (by positivity)
    _ = _ := by
      rw [← Real.exp_log (by positivity : 0 < 1 + ‖c‖), ← Real.exp_add]
      congr 1
      unfold normalizationLog
      ring

end QuadraticPi.TwoLogAnalytic

namespace QuadraticPi.TwoLogComplexMatchedData
open OAI.PiExponent TwoLogAnalytic
open scoped BigOperators
variable {nu : ℝ} (D : QuadraticPi.TwoLogComplexMatchedData nu TwoLogCollision.collisionConstant)

def normalizedAnalyticError (c logA logB : ℂ) : ℝ :=
  TwoLogComplexAnalytic.radius logA logB D.K / (D.w0 : ℝ) + Real.log 2 / (D.v : ℝ) +
    (Real.log (TwoLogComplexAnalytic.additiveBound (c * (D.target : ℂ)) logA logB D.K) +
      nu + normalizationLog c + Real.log 2) / D.wstar

def normalizedSlopeMatrix (c b a : ℂ) (H : ℝ) (sel : D.Row H → D.Column H) :
    Matrix (D.Row H) (D.Row H) ℂ :=
  fun row col => slopeEntry (fun i => c * (D.r i : ℂ)) b a (D.rowJ row)
    (D.rowLambda row) (D.rowRho row) (D.rowBeta row)
    (D.colH (sel col)) (D.colK (sel col)) (D.colGamma (sel col))

def normalizedAssignmentScalar (c : ℂ) {H : ℝ} (f : D.Assignment H) (row : D.Row H) : ℂ :=
  epsilonScalar (fun i => c * ((D.target : ℂ) - (D.r i : ℂ))) (D.rowBeta row)
    (fun i => (f row).1.val i) (f row).2.val

def normalizedAssignmentTerm (c b a : ℂ) {H : ℝ} (sel : D.Row H → D.Column H)
    (f : D.Assignment H) : ℂ :=
  (∏ row, D.normalizedAssignmentScalar c f row) * Matrix.det (fun row col =>
    mainEntry (c * (D.target : ℂ)) b a (D.rowJ row) (D.rowLambda row - (f row).2.val)
      (D.rowRho row) (f row).1.val (D.colH (sel col)) (D.colK (sel col)) (D.colGamma (sel col)))

theorem normalized_column_main_support_subset (c : ℂ) {H : ℝ} (col : D.Column H) :
    (mainPolynomial (c * (D.target : ℂ)) (D.colH col) (D.colK col) (D.colGamma col)).support ⊆
      MatrixTranslation.transverseIndices (MatrixArithmetic.logWeights D.q) H := by
  apply mainPolynomial_support_subset _ _ _ _ _ _ D.logWeights_pos
  have hh := D.column_weight_bound col
  have hp : 0 ≤ (D.w0 : ℝ) * ((D.colH col : ℝ) + D.colK col) := by
    apply mul_nonneg
    · exact_mod_cast D.geometry.w0_pos.le
    · positivity
  linarith

theorem normalizedSlopeMatrix_det_eq_assignment_sum (c b a : ℂ) {H : ℝ}
    (sel : D.Row H → D.Column H) :
    (D.normalizedSlopeMatrix c b a H sel).det =
      ∑ f : D.Assignment H, D.normalizedAssignmentTerm c b a sel f := by
  have h := det_slopeEntry_eq_sum (fun i => c * (D.r i : ℂ)) (c * (D.target : ℂ)) b a
    D.rowJ D.rowLambda D.rowRho (fun col => D.colH (sel col)) (fun col => D.colK (sel col))
    D.rowBeta (fun col => D.colGamma (sel col))
    (MatrixTranslation.transverseIndices (MatrixArithmetic.logWeights D.q) H)
    (fun col => D.normalized_column_main_support_subset c (sel col))
  unfold normalizedSlopeMatrix normalizedAssignmentTerm normalizedAssignmentScalar
  simpa only [mul_sub] using h

theorem normalizedAssignmentTerm_norm_le (hnu : 0 ≤ nu) (c b a logA logB : ℂ)
    (hexpA : Complex.exp logA = a) (hexpB : Complex.exp logB = b)
    (hrel : (c * (D.target : ℂ)) * logB = logA) {H : ℝ} (hH : 0 < H)
    (sel : D.Row H → D.Column H) (f : D.Assignment H) :
    ‖D.normalizedAssignmentTerm c b a sel f‖ ≤ Real.exp ((D.actualRowCount H : ℝ) * H *
      (D.normalizedAnalyticError c logA logB + D.analyticCollisionRemainder H + D.analyticMax H)) := by
  classical
  by_cases hz : (∏ row, D.normalizedAssignmentScalar c f row) = 0
  · simp only [normalizedAssignmentTerm, hz, zero_mul, norm_zero]
    exact (Real.exp_pos _).le
  have hsne : ∀ row, D.normalizedAssignmentScalar c f row ≠ 0 := by
    intro row hh
    exact hz (Finset.prod_eq_zero (Finset.mem_univ row) hh)
  let group : D.Row H → D.Transverse H := fun row => (f row).1
  let error : D.Row H → ℝ := fun row =>
    -nu * (D.indexWeight (group row) -
      MatrixTranslationBounds.weight (MatrixArithmetic.logWeights D.q) (D.rowBeta row)) +
      (nu + normalizationLog c + Real.log 2) * H / D.wstar
  have hbeta : (∑ row : D.Row H, TwoLogCounting.rowWeight (MatrixArithmetic.logWeights D.q) row) ≤
      ∑ row : D.Row H, D.indexWeight (group row) := by
    apply Finset.sum_le_sum
    intro row _
    rw [D.rowWeight_eq_beta_weight]
    apply Finset.sum_le_sum
    intro i _
    apply mul_le_mul_of_nonneg_left _ (D.logWeights_pos i).le
    exact_mod_cast epsilonScalar_ne_zero_le _ _ _ _ (hsne row) i
  have hscalar : ∀ row, ‖D.normalizedAssignmentScalar c f row‖ ≤
      (2 : ℝ) ^ (f row).2.val * Real.exp (error row) := by
    intro row
    exact norm_normalized_epsilonScalar c D.target D.r (D.rowBeta row)
      (fun i => (f row).1.val i) (f row).2.val hnu D.wstar_pos D.wstar_lower
      (D.indexWeight_le (group row)) D.approximation_error
  let R : NNReal := ⟨TwoLogComplexAnalytic.radius logA logB D.K,
    zero_le_one.trans (TwoLogComplexAnalytic.radius_one_le logA logB D.geometry.K_pos)⟩
  have hRcoe : (R : ℝ) = TwoLogComplexAnalytic.radius logA logB D.K := rfl
  have hb := weighted_main_row_determinant_exp_bound (c * (D.target : ℂ)) group
    (fun a i => a.val i) (fun col => D.colH (sel col)) (fun col => D.colK (sel col))
    (fun col => D.colGamma (sel col)) (MatrixArithmetic.logWeights D.q)
    (fun row => (D.rowJ row : ℂ) * logB) (fun row => (D.rowJ row : ℂ) * logA)
    D.rowLambda D.rowRho (fun row => (f row).2.val) (D.normalizedAssignmentScalar c f) error R
    (TwoLogComplexAnalytic.radius_one_le logA logB D.geometry.K_pos) hH
    (by exact_mod_cast D.geometry.w0_pos) D.wstar_pos D.wstar_lower
    (fun col => D.column_weight_bound (sel col))
    (fun row => (TwoLogComplexAnalytic.center_radius_bound logA logB D.geometry.K_pos (D.rowJ_lt row)).1)
    (fun row => (TwoLogComplexAnalytic.center_radius_bound logA logB D.geometry.K_pos (D.rowJ_lt row)).2)
    (fun row => Nat.le_of_lt_succ (f row).2.isLt) hscalar D.sum_row_order_le
  have hterm : D.normalizedAssignmentTerm c b a sel f = Matrix.det (fun row col =>
      D.normalizedAssignmentScalar c f row * mainRow
        ((∏ i, (D.colGamma (sel col) i).choose ((group row).val i) : ℕ) : ℂ)
        (c * (D.target : ℂ)) (D.colH (sel col)) (D.colK (sel col))
        (∑ i, (D.colGamma (sel col) i - (group row).val i))
        ((D.rowJ row : ℂ) * logB) ((D.rowJ row : ℂ) * logA)
        (D.rowLambda row - (f row).2.val) (D.rowRho row)) := by
    unfold normalizedAssignmentTerm mainEntry
    simp_rw [main_period_coeff_eq_mainRow b a (c * (D.target : ℂ)) logA logB hexpA hexpB hrel]
    exact (Matrix.det_mul_column (D.normalizedAssignmentScalar c f) _).symm
  rw [hterm]
  apply hb.trans
  apply Real.exp_le_exp.mpr
  have hsum : (∑ row, error row) =
      -nu * ((∑ row, D.indexWeight (group row)) -
        (D.actualRowCount H : ℝ) * H * D.actualMean H) +
        (D.actualRowCount H : ℝ) * ((nu + normalizationLog c + Real.log 2) * H / D.wstar) := by
    simp only [error, Finset.sum_add_distrib, ← Finset.mul_sum, Finset.sum_sub_distrib,
      Finset.sum_const, Finset.card_univ, nsmul_eq_mul, D.sum_beta_weight_eq hH, actualRowCount]
  rw [hsum, hRcoe]
  have hcollision := D.collision_and_scalar_exponent_le_data hnu
    TwoLogCollision.collisionConstant_pos.le hH group hbeta
  change -TwoLogCollision.collisionConstant * TwoLogCollision.occupancyLoad group -
    nu * ((∑ row, D.indexWeight (group row)) - (D.actualRowCount H : ℝ) * H * D.actualMean H) ≤
      (D.actualRowCount H : ℝ) * H * D.analyticMax H at hcollision
  unfold normalizedAnalyticError analyticCollisionRemainder TwoLogComplexAnalytic.additiveBound
  dsimp only [actualRowCount] at *
  linear_combination hcollision

theorem normalizedSlopeMatrix_norm_le (hnu : 0 ≤ nu) (c b a logA logB : ℂ)
    (hexpA : Complex.exp logA = a) (hexpB : Complex.exp logB = b)
    (hrel : (c * (D.target : ℂ)) * logB = logA) {H : ℝ} (hH : 0 < H)
    (sel : D.Row H → D.Column H) :
    ‖(D.normalizedSlopeMatrix c b a H sel).det‖ ≤ Real.exp ((D.actualRowCount H : ℝ) * H *
      (D.normalizedAnalyticError c logA logB + D.analyticRemainder H + D.analyticMax H)) := by
  classical
  have hN : 0 < translationTermCount D.m D.v H := by unfold translationTermCount; positivity
  have h := norm_eq_sum_assignments_le_exp (D.normalizedSlopeMatrix c b a H sel).det
    (D.normalizedAssignmentTerm c b a sel) (D.normalizedSlopeMatrix_det_eq_assignment_sum c b a sel)
    (translationTermCount D.m D.v H) hN D.rowChoice_card_le H
    (D.normalizedAnalyticError c logA logB + D.analyticCollisionRemainder H + D.analyticMax H) hH
    (D.normalizedAssignmentTerm_norm_le hnu c b a logA logB hexpA hexpB hrel hH sel)
  simpa only [analyticRemainder, translationRemainder, actualRowCount,
    add_assoc, add_left_comm, add_comm] using h

theorem normalized_actualMinor_det_eq_slopeMatrix_rat (c b a : ℂ) (H : ℚ)
    (sel : D.Row (H : ℝ) → D.Column (H : ℝ)) :
    (TwoLogMatrix.selectedMinor b a D.K D.w0 D.v D.geometry.theta
      (MatrixArithmetic.logWeights D.q) H (fun i => c * (D.r i : ℂ))
      (MatrixArithmetic.truncationOrders D.q D.F0 D.v) sel).det =
        (D.normalizedSlopeMatrix c b a H sel).det := by
  have hrow : ∀ i,
      ((TwoLogInterpolation.jetWeights D.geometry D.rationalWeights i : ℚ) : ℝ) =
        TwoLogMatrix.rowWeights D.v D.geometry.theta (MatrixArithmetic.logWeights D.q) i := by
    intro i
    have h := (congrFun
      (TwoLogMatrix.rowWeights_eq_jetWeights D.geometry D.rationalWeights) i).symm
    simpa only [D.cast_rationalWeights] using h
  have h := TwoLogJetDeterminant.det_fullLog_selected_eq_selectedMinor b a D.K D.w0 D.v
    D.geometry.theta (MatrixArithmetic.logWeights D.q) (H : ℚ)
    (TwoLogInterpolation.jetWeights D.geometry D.rationalWeights)
    (TwoLogInterpolation.jetWeights_pos D.geometry D.rationalWeights D.rationalWeights_pos)
    (fun i => c * (D.r i : ℂ)) (MatrixArithmetic.truncationOrders D.q D.F0 D.v) hrow
    D.data_truncation_weight D.data_truncation_weight sel
  have he : (TwoLogJetDeterminant.fullLogMatrix b a D.K D.w0 D.v D.geometry.theta
      (MatrixArithmetic.logWeights D.q) H (fun i => c * (D.r i : ℂ))).submatrix id sel =
        D.normalizedSlopeMatrix c b a H sel := by
    ext row col
    change MvPowerSeries.coeff (InterpolationMatrix.exponentVector row.2.val)
      (TwoLogInterpolation.formalJet (fun i => c * (D.r i : ℂ))
        (b ^ row.1.val) (a ^ row.1.val)
        (MvPolynomial.monomial (InterpolationMatrix.exponentVector (sel col).val) 1)) = _
    rw [TwoLogFullSeriesBridge.coeff_formalJet_monomial]
    simp only [normalizedSlopeMatrix, slopeEntry, rowJ, rowLambda, rowRho,
      rowBeta, colH, colK, ← pow_mul]
    rfl
  rw [he] at h
  exact h.symm

theorem normalized_actualMinor_det_eq_slopeMatrix (c b a : ℂ) (H : ℕ)
    (sel : D.Row H → D.Column H) :
    (TwoLogMatrix.selectedMinor b a D.K D.w0 D.v D.geometry.theta
      (MatrixArithmetic.logWeights D.q) H (fun i => c * (D.r i : ℂ))
      (MatrixArithmetic.truncationOrders D.q D.F0 D.v) sel).det =
        (D.normalizedSlopeMatrix c b a H sel).det := by
  have h := D.normalized_actualMinor_det_eq_slopeMatrix_rat c b a (H : ℚ)
  rw [Rat.cast_natCast] at h
  exact h sel

theorem normalized_actualMinor_norm_le (hnu : 0 ≤ nu) (c b a logA logB : ℂ)
    (hexpA : Complex.exp logA = a) (hexpB : Complex.exp logB = b)
    (hrel : (c * (D.target : ℂ)) * logB = logA) (H : ℕ) (hH : 0 < H)
    (sel : D.Row H → D.Column H) :
    ‖(TwoLogMatrix.selectedMinor b a D.K D.w0 D.v D.geometry.theta
      (MatrixArithmetic.logWeights D.q) H (fun i => c * (D.r i : ℂ))
      (MatrixArithmetic.truncationOrders D.q D.F0 D.v) sel).det‖ ≤
        Real.exp ((D.actualRowCount H : ℝ) * H *
          (D.normalizedAnalyticError c logA logB + D.analyticRemainder H + D.analyticMax H)) := by
  rw [D.normalized_actualMinor_det_eq_slopeMatrix]
  exact D.normalizedSlopeMatrix_norm_le hnu c b a logA logB hexpA hexpB hrel
    (by exact_mod_cast hH) sel

theorem normalized_field_selectedMinor_norm_matched {E : Type*} [Field E] [CharZero E]
    (hnu : 0 ≤ nu) (c b a : E) (sigma : E →+* ℂ) (logA logB : ℂ)
    (hexpA : Complex.exp logA = sigma a) (hexpB : Complex.exp logB = sigma b)
    (hrel : (sigma c * (D.target : ℂ)) * logB = logA) (H : ℕ) (hH : 0 < H)
    (sel : D.Row H → D.Column H) :
    ‖sigma (TwoLogMatrix.selectedMinor b a D.K D.w0 D.v D.geometry.theta
      (MatrixArithmetic.logWeights D.q) H (fun i => c * (D.r i : E))
      (MatrixArithmetic.truncationOrders D.q D.F0 D.v) sel).det‖ ≤
      Real.exp ((D.actualRowCount H : ℝ) * H *
        (D.normalizedAnalyticError (sigma c) logA logB + D.analyticRemainder H + D.analyticMax H)) := by
  have hmap := TwoLogMatrix.map_selectedMinor_det sigma b a D.K D.w0 D.v D.geometry.theta
    (MatrixArithmetic.logWeights D.q) H (fun i => c * (D.r i : E))
    (MatrixArithmetic.truncationOrders D.q D.F0 D.v) sel
  simp only [map_mul, map_ratCast] at hmap
  rw [hmap]
  exact D.normalized_actualMinor_norm_le hnu (sigma c) (sigma b) (sigma a) logA logB
    hexpA hexpB hrel H hH sel

theorem normalized_field_selectedMinor_log_matched {E : Type*} [Field E] [CharZero E]
    (hnu : 0 ≤ nu) (c b a : E) (sigma : E →+* ℂ) (logA logB : ℂ)
    (hexpA : Complex.exp logA = sigma a) (hexpB : Complex.exp logB = sigma b)
    (hrel : (sigma c * (D.target : ℂ)) * logB = logA) (H : ℕ) (hH : 0 < H)
    (sel : D.Row H → D.Column H)
    (hdet : (TwoLogMatrix.selectedMinor b a D.K D.w0 D.v D.geometry.theta
      (MatrixArithmetic.logWeights D.q) H (fun i => c * (D.r i : E))
      (MatrixArithmetic.truncationOrders D.q D.F0 D.v) sel).det ≠ 0) :
    Real.log ‖sigma (TwoLogMatrix.selectedMinor b a D.K D.w0 D.v D.geometry.theta
      (MatrixArithmetic.logWeights D.q) H (fun i => c * (D.r i : E))
      (MatrixArithmetic.truncationOrders D.q D.F0 D.v) sel).det‖ ≤
      (D.actualRowCount H : ℝ) * H *
        (D.normalizedAnalyticError (sigma c) logA logB + D.analyticRemainder H + D.analyticMax H) := by
  have hb := D.normalized_field_selectedMinor_norm_matched hnu c b a sigma logA logB
    hexpA hexpB hrel H hH sel
  have hn := (map_ne_zero sigma).mpr hdet
  have h := Real.log_le_log (norm_pos_iff.mpr hn) hb
  simpa only [Real.log_exp] using h

end QuadraticPi.TwoLogComplexMatchedData


==> anc/lean/QuadraticPi/TwoLogNormalizedArithmetic.lean <==
import QuadraticPi.TwoLogNormalizedSlopes
import QuadraticPi.TwoLogNumberFieldArithmeticBounds
import QuadraticPi.NumberFieldMovingPartial

/-! Quantitative norm bounds with one fixed extra slope-clearing integer.
Weights and truncation orders still use the original denominators. All
embeddings, the extra clearing cost, and the literal nonzero minor are kept. -/

set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogNormalizedArithmetic
open OAI.PiExponent MatrixArithmetic TwoLogMatrix TwoLogArithmetic
open scoped BigOperators NumberField
variable {E : Type*} [Field E] [NumberField E]

theorem selectedMinor_arithmetic_lower_bound {m K : ℕ} {w0 v theta F H wstar : ℝ}
    (b a : E) (db da u : ℕ) (q : Fin m → ℕ) (r : Fin m → E)
    (hdb : 0 < db) (hda : 0 < da) (hu : 0 < u)
    (hb : IsIntegral ℤ ((db : E) * b))
    (ha : IsIntegral ℤ ((da : E) * a))
    (hr : ∀ i, IsIntegral ℤ (((u * q i : ℕ) : E) * r i))
    (hK : 0 < K) (hq : ∀ i, 2 ≤ q i)
    (hw0 : 0 < w0) (hv : 0 < v) (htheta : 0 < theta)
    (hF : 0 ≤ F) (hH : 0 < H) (hws : 0 < wstar)
    (hwl : ∀ i, wstar ≤ logWeights q i)
    (sel : Row K v theta (logWeights q) H → Column w0 (logWeights q) H)
    (hdet : (selectedMinor b a K w0 v theta (logWeights q) H
      r (truncationOrders q F v) sel).det ≠ 0) :
    -(Module.finrank ℚ E : ℝ) *
      (1 - TwoLogCounting.meanRowWeight K v theta (logWeights q) H) -
    (Module.finrank ℚ E : ℝ) *
      (Arithmetic.lcmConstant * F / v +
        ((K : ℝ) - 1) * (Real.log (da : ℝ) + Real.log (db : ℝ)) / w0 +
        Real.log (u : ℝ) / wstar) ≤
      (∑ sigma : E →+* ℂ, Real.log ‖sigma (selectedMinor b a K w0 v theta
        (logWeights q) H r (truncationOrders q F v) sel).det‖) /
      ((Fintype.card (Row K v theta (logWeights q) H) : ℝ) * H) := by
  have hw (i : Fin m) : 0 < logWeights q i := ceil_log_weight_pos (hq i)
  have hqpos (i : Fin m) : 0 < q i := lt_of_lt_of_le (by decide) (hq i)
  have hqupos (i : Fin m) : 0 < u * q i := Nat.mul_pos hu (hqpos i)
  have hclear := TwoLogNumberFieldArithmetic.selectedMinor_clearing_bound
    b a db da (fun i => u * q i) (truncationOrders q F v) r
    hdb hda hqupos hw0 hw hb ha hr sel hdet
  have hcost := TwoLogNumberFieldArithmeticBounds.combined_log_cost_le
    b a q r hq hw0 hF hv sel hdet
  have hextra := TwoLogNormalizedSlopes.selectedMinor_extra_clearing_cost_le
    u q (truncationOrders q F v) hu hqpos (logWeights q) hw0 hws hwl sel
  simp only [log_scale _ _ hqpos, log_scale _ _ hqupos] at hextra
  have hbase := TwoLogNumberFieldArithmeticBounds.log_baseDenominator_le
    db da K hdb hda hK hw0 hH.le
  have hbase' := mul_le_mul_of_nonneg_left hbase
    (Nat.cast_nonneg (α := ℝ) (Fintype.card (Row K v theta (logWeights q) H)))
  have hM : 0 < (Fintype.card (Row K v theta (logWeights q) H) : ℝ) := by
    exact_mod_cast TwoLogCounting.row_card_pos hK hv htheta hw hH
  have hmean := TwoLogCounting.rowWeight_sum_eq hK hv htheta hw hH
  simp only [TwoLogCounting.rowWeight, TwoLogCounting.rowCount] at hmean
  rw [add_comm (Real.log (db : ℝ)) (Real.log (da : ℝ))] at hbase'
  have hd : (0 : ℝ) ≤ Module.finrank ℚ E := Nat.cast_nonneg _
  have hcostd := mul_le_mul_of_nonneg_left hcost hd
  have hextrad := mul_le_mul_of_nonneg_left hextra hd
  have hbased := mul_le_mul_of_nonneg_left hbase' hd
  have hmeand := congrArg (fun x : ℝ => (Module.finrank ℚ E : ℝ) * x) hmean
  apply (le_div_iff₀ (mul_pos hM hH)).mpr
  nlinarith only [hclear, hcostd, hextrad, hbased, hmeand]

theorem selectedMinor_average_lower_bound {m K : ℕ} {w0 v theta F H wstar : ℝ}
    (b a : E) (db da u : ℕ) (q : Fin m → ℕ) (r : Fin m → E)
    (hdb : 0 < db) (hda : 0 < da) (hu : 0 < u)
    (hb : IsIntegral ℤ ((db : E) * b))
    (ha : IsIntegral ℤ ((da : E) * a))
    (hr : ∀ i, IsIntegral ℤ (((u * q i : ℕ) : E) * r i))
    (hK : 0 < K) (hq : ∀ i, 2 ≤ q i)
    (hw0 : 0 < w0) (hv : 0 < v) (htheta : 0 < theta)
    (hF : 0 ≤ F) (hH : 0 < H) (hws : 0 < wstar)
    (hwl : ∀ i, wstar ≤ logWeights q i)
    (sel : Row K v theta (logWeights q) H → Column w0 (logWeights q) H)
    (hdet : (selectedMinor b a K w0 v theta (logWeights q) H
      r (truncationOrders q F v) sel).det ≠ 0)
    (S : Finset (E →+* ℂ)) (hS : S.Nonempty) (U : ℝ)
    (hother : ∀ sigma : E →+* ℂ, sigma ∉ S →
      Real.log ‖sigma (selectedMinor b a K w0 v theta (logWeights q) H
        r (truncationOrders q F v) sel).det‖ ≤
      (Fintype.card (Row K v theta (logWeights q) H) : ℝ) * H * U) :
    -((Module.finrank ℚ E : ℝ) / (S.card : ℝ)) *
      (1 - TwoLogCounting.meanRowWeight K v theta (logWeights q) H) -
    ((Module.finrank ℚ E : ℝ) / (S.card : ℝ)) *
      (Arithmetic.lcmConstant * F / v +
        ((K : ℝ) - 1) * (Real.log (da : ℝ) + Real.log (db : ℝ)) / w0 +
        Real.log (u : ℝ) / wstar) -
    ((Module.finrank ℚ E : ℝ) / (S.card : ℝ) - 1) * U ≤
      (∑ sigma ∈ S, Real.log ‖sigma (selectedMinor b a K w0 v theta
        (logWeights q) H r (truncationOrders q F v) sel).det‖) /
      ((S.card : ℝ) * (Fintype.card (Row K v theta (logWeights q) H) : ℝ) * H) := by
  classical
  have hs : (0 : ℝ) < S.card := by exact_mod_cast hS.card_pos
  have hM : 0 < (Fintype.card (Row K v theta (logWeights q) H) : ℝ) := by
    exact_mod_cast TwoLogCounting.row_card_pos hK hv htheta
      (fun i => ceil_log_weight_pos (hq i)) hH
  have hall := (le_div_iff₀ (mul_pos hM hH)).mp
    (selectedMinor_arithmetic_lower_bound b a db da u q r
      hdb hda hu hb ha hr hK hq hw0 hv htheta hF hH hws hwl sel hdet)
  have hp := NumberFieldMovingPartial.sum_subset_lower_bound S
    (fun sigma => Real.log ‖sigma (selectedMinor b a K w0 v theta (logWeights q) H
      r (truncationOrders q F v) sel).det‖) _ _ hall hother
  simp only [NumberField.Embeddings.card] at hp
  apply (le_div_iff₀ (mul_pos (mul_pos hs hM) hH)).mpr
  convert hp using 1 <;> field_simp

end QuadraticPi.TwoLogNormalizedArithmetic


==> anc/lean/QuadraticPi/TwoLogNormalizedAssembly.lean <==
import QuadraticPi.TwoLogNormalizedArithmetic
import QuadraticPi.TwoLogNormalizedAnalytic
import QuadraticPi.TwoLogComplexPartialComparison
import QuadraticPi.TwoLogPartialParameters

/-! Uniform analytic budgets and norm comparison for algebraically scaled
slopes. The geometry/approximation record is used only as a finite shape;
matching is asserted for the actual field bases and actual branches below.
Producing cofinal nonzero normalized minors remains a separate obligation. -/

set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogComplexMatchedData
open OAI.PiExponent
open scoped BigOperators NumberField
variable {nu : ℝ} (D : TwoLogComplexMatchedData nu TwoLogCollision.collisionConstant)

def normalizedRadius (branchA branchB : ℝ) : ℝ :=
  4 * (D.K : ℝ) * (1 + branchB + branchA)

def normalizedWeightCoefficient (C branchA branchB : ℝ) : ℝ :=
  Real.log (2 * D.normalizedRadius branchA branchB * (1 + C * |D.target|)) +
    nu + Real.log (1 + C) + Real.log 2

def normalizedUniformAnalyticError (C branchA branchB : ℝ) : ℝ :=
  D.normalizedRadius branchA branchB / (D.w0 : ℝ) + Real.log 2 / (D.v : ℝ) +
    D.normalizedWeightCoefficient C branchA branchB / D.wstar

def normalizedArithmeticError (da db u : ℕ) : ℝ :=
  D.arithmeticError da db + Real.log (u : ℝ) / D.wstar

def normalizedPartialError (degreeRatio C branchA branchB : ℝ)
    (da db u : ℕ) (badGrowth badCoefficient : ℝ) : ℝ :=
  degreeRatio * D.normalizedArithmeticError da db u +
    D.normalizedUniformAnalyticError C branchA branchB +
    (degreeRatio - 1) * D.unmatchedError badGrowth badCoefficient

theorem normalizedAnalyticError_le_uniform (c LA LB : ℂ)
    {C branchA branchB : ℝ} (_hC : 0 ≤ C) (_hA : 0 ≤ branchA) (_hB : 0 ≤ branchB)
    (hc : ‖c‖ ≤ C) (hLA : ‖LA‖ ≤ branchA) (hLB : ‖LB‖ ≤ branchB) :
    D.normalizedAnalyticError c LA LB ≤
      D.normalizedUniformAnalyticError C branchA branchB := by
  have hK : (0 : ℝ) < D.K := by exact_mod_cast D.geometry.K_pos
  have hw0 : (0 : ℝ) < D.w0 := by exact_mod_cast D.geometry.w0_pos
  have hR : TwoLogComplexAnalytic.radius LA LB D.K ≤ D.normalizedRadius branchA branchB := by
    unfold TwoLogComplexAnalytic.radius normalizedRadius
    nlinarith
  have hRpos : 0 < TwoLogComplexAnalytic.radius LA LB D.K := by
    unfold TwoLogComplexAnalytic.radius
    positivity
  have hRupper : 0 < D.normalizedRadius branchA branchB := hRpos.trans_le hR
  have hcx : ‖c * (D.target : ℂ)‖ ≤ C * |D.target| := by
    rw [norm_mul, Complex.norm_real, Real.norm_eq_abs]
    exact mul_le_mul_of_nonneg_right hc (abs_nonneg _)
  have hbpos : 0 < TwoLogComplexAnalytic.additiveBound (c * (D.target : ℂ)) LA LB D.K := by
    unfold TwoLogComplexAnalytic.additiveBound
    positivity
  have hb : TwoLogComplexAnalytic.additiveBound (c * (D.target : ℂ)) LA LB D.K ≤
      2 * D.normalizedRadius branchA branchB * (1 + C * |D.target|) := by
    unfold TwoLogComplexAnalytic.additiveBound
    exact mul_le_mul (mul_le_mul_of_nonneg_left hR (by norm_num))
      (by linarith) (by positivity) (by positivity)
  have hlog := Real.log_le_log hbpos hb
  have hcLog : TwoLogAnalytic.normalizationLog c ≤ Real.log (1 + C) := by
    exact Real.log_le_log (by positivity : 0 < 1 + ‖c‖) (by linarith)
  unfold normalizedAnalyticError normalizedUniformAnalyticError normalizedWeightCoefficient
  exact add_le_add (add_le_add (div_le_div_of_nonneg_right hR hw0.le) le_rfl)
    (div_le_div_of_nonneg_right (by linarith) D.wstar_pos.le)

theorem normalizedWeightCoefficient_nonneg {C branchA branchB : ℝ}
    (hnu : 0 ≤ nu) (hC : 0 ≤ C) (hA : 0 ≤ branchA) (hB : 0 ≤ branchB) :
    0 ≤ D.normalizedWeightCoefficient C branchA branchB := by
  have hK : (1 : ℝ) ≤ D.K := by exact_mod_cast D.geometry.K_pos
  have harg : 1 ≤ 2 * D.normalizedRadius branchA branchB * (1 + C * |D.target|) := by
    unfold normalizedRadius
    have hprod : 0 ≤ C * |D.target| := mul_nonneg hC (abs_nonneg _)
    have hR : 1 ≤ 4 * (D.K : ℝ) * (1 + branchB + branchA) := by nlinarith
    nlinarith
  unfold normalizedWeightCoefficient
  exact add_nonneg (add_nonneg (add_nonneg (Real.log_nonneg harg) hnu)
    (Real.log_nonneg (by linarith))) (Real.log_nonneg (by norm_num))

theorem normalizedPartialError_eq (degreeRatio C branchA branchB : ℝ)
    (da db u : ℕ) (growth coefficient : ℝ) :
    D.normalizedPartialError degreeRatio C branchA branchB da db u growth coefficient =
      degreeRatio * (Arithmetic.lcmConstant * (4 / (D.base.theta : ℝ)) + Real.log 2) / (D.v : ℝ) +
      (4 * (1 + branchB + branchA) +
        degreeRatio * (Real.log (da : ℝ) + Real.log (db : ℝ)) +
        (degreeRatio - 1) * growth) * (D.K : ℝ) / (D.w0 : ℝ) +
      (D.normalizedWeightCoefficient C branchA branchB + degreeRatio * Real.log (u : ℝ) +
        (degreeRatio - 1) * coefficient) / D.wstar -
      degreeRatio * (Real.log (da : ℝ) + Real.log (db : ℝ)) / (D.w0 : ℝ) := by
  unfold normalizedPartialError normalizedArithmeticError normalizedUniformAnalyticError
    normalizedRadius unmatchedError arithmeticError F0
  ring

end QuadraticPi.TwoLogComplexMatchedData

namespace QuadraticPi
open OAI.PiExponent SeparatedWeightPA

/-- Construct both strict normalized norm margins, including scalar clearing
and uniform bounds for independent matched branches. The record's zero logs
and unit bases are placeholders for shape data, not the actual field bases. -/
theorem exists_two_log_normalized_partial_data
    (degreeRatio C branchA branchB badGrowth badCoefficient : ℝ)
    (hdegree : 1 ≤ degreeRatio) (hC : 0 ≤ C)
    (hA : 0 ≤ branchA) (hB : 0 ≤ branchB)
    (hbadGrowth : 0 ≤ badGrowth) (hbadCoefficient : 0 ≤ badCoefficient)
    (x : ℝ) (hx : x ≠ 0) (da db u : ℕ)
    (hda : 0 < da) (hdb : 0 < db) (hu : 0 < u)
    (nu : ℝ) (hnu : 3 * degreeRatio < nu)
    (thresholdSelector : (B : TwoLogInterpolation.BaseData) → Thresholds B.m)
    (hbad : ∀ Q : ℕ, ∃ r : ℚ, Q ≤ r.den ∧ |x - (r : ℝ)| ≤ (r.den : ℝ) ^ (-nu))
    (Q0 : ℕ) :
    ∃ D : TwoLogComplexMatchedData nu TwoLogCollision.collisionConstant,
      D.target = x ∧
      AboveThresholds (thresholdSelector D.geometry) D.rationalWeights ∧
      (∀ i, D.r i ≠ 0) ∧ Function.Injective D.r ∧
      (∀ i, Q0 ≤ (D.r i).den) ∧
      D.normalizedPartialError degreeRatio C branchA branchB da db u badGrowth badCoefficient <
        nu * ((D.base.A : ℝ) * (1 - D.base.eta) - D.base.theta) - degreeRatio * (1 - D.base.theta) ∧
      degreeRatio + D.normalizedPartialError degreeRatio C branchA branchB da db u badGrowth badCoefficient <
        D.collisionLimit := by
  obtain ⟨P, hPgap⟩ := TwoLogParameters.exists_degree_parameters degreeRatio nu hdegree hnu
  let g : ℝ := nu * ((P.A : ℝ) * (1 - P.eta) - P.theta) - degreeRatio * (1 - P.theta)
  have hg : 0 < g := hPgap
  have hdegreepos : 0 < degreeRatio := by linarith
  have hnupos : 0 < nu := by nlinarith
  have hdegreeSub : 0 ≤ degreeRatio - 1 := by linarith
  let epsilon : ℝ := min (g / 2) (1 / 2)
  have heps : 0 < epsilon := lt_min (by positivity) (by norm_num)
  have hepsg : epsilon < g := (min_le_left _ _).trans_lt (by linarith)
  have hloga := Real.log_nonneg (show (1 : ℝ) ≤ da by exact_mod_cast hda)
  have hlogb := Real.log_nonneg (show (1 : ℝ) ≤ db by exact_mod_cast hdb)
  have hlogu := Real.log_nonneg (show (1 : ℝ) ≤ u by exact_mod_cast hu)
  have hgrowth : 0 ≤ 4 * (1 + branchB + branchA) + degreeRatio * (Real.log (da : ℝ) +
      Real.log (db : ℝ)) + (degreeRatio - 1) * badGrowth := by positivity
  obtain ⟨G, hGtheta, hdimension, hcollision⟩ := TwoLogParameters.exists_baseData P
    0 (degreeRatio * (Arithmetic.lcmConstant * (4 / (P.theta : ℝ)) + Real.log 2))
    (4 * (1 + branchB + branchA) + degreeRatio * (Real.log (da : ℝ) + Real.log (db : ℝ)) +
      (degreeRatio - 1) * badGrowth)
    (epsilon / 2) ((degreeRatio + 1) / TwoLogCollision.collisionConstant) hgrowth (by positivity)
  simp only [zero_mul, zero_add] at hdimension
  have hcollision' : degreeRatio + 1 < TwoLogCollision.collisionConstant *
      (P.eta ^ (3 / 2 : ℝ) * Real.sqrt
        ((G.K : ℝ) * (P.theta : ℝ) ^ G.m /
          (((G.m : ℝ) + 1) * ((G.m : ℝ) + 2) * (G.v : ℝ) ^ 2 * (P.A : ℝ) ^ G.m))) := by
    simpa only [mul_comm] using
      (div_lt_iff₀ TwoLogCollision.collisionConstant_pos).mp hcollision
  let W : ℝ := Real.log (2 * (4 * (G.K : ℝ) * (1 + branchB + branchA)) * (1 + C * |x|)) +
    nu + Real.log (1 + C) + Real.log 2
  have hW : 0 ≤ W := by
    have hK : (1 : ℝ) ≤ G.K := by exact_mod_cast G.K_pos
    have hprod : 0 ≤ C * |x| := mul_nonneg hC (abs_nonneg _)
    have hR : 1 ≤ 4 * (G.K : ℝ) * (1 + branchB + branchA) := by nlinarith
    have harg : 1 ≤ 2 * (4 * (G.K : ℝ) * (1 + branchB + branchA)) * (1 + C * |x|) := by
      nlinarith
    exact add_nonneg (add_nonneg (add_nonneg (Real.log_nonneg harg) hnupos.le)
      (Real.log_nonneg (by linarith))) (Real.log_nonneg (by norm_num))
  have hS : 0 ≤ W + degreeRatio * Real.log (u : ℝ) +
      (degreeRatio - 1) * badCoefficient := by positivity
  obtain ⟨X, hX, hXmargin⟩ := exists_weight_error_margin 0 1
    (W + degreeRatio * Real.log (u : ℝ) + (degreeRatio - 1) * badCoefficient)
    (epsilon / 2) (by norm_num) hS (by positivity)
  obtain ⟨r, hrinj, hr, hw, hwstar⟩ :=
    TwoLogApproximationSelection.exists_reduced_approximations_above_thresholds
      x nu hx (by linarith) hbad G.m (thresholdSelector G)
        (max (X + 1) (Nat.ceil (Real.log (Q0 : ℝ)) : ℝ))
  have hwstar' (i : Fin G.m) : X + 1 < (Nat.ceil (Real.log (r i).den) : ℝ) :=
    (le_max_left _ _).trans_lt (hwstar i)
  have hden (i : Fin G.m) : Q0 ≤ (r i).den := by
    by_contra hnot
    have hden_le : (r i).den ≤ Q0 := by omega
    have hlog_le : Real.log ((r i).den : ℝ) ≤ Real.log (Q0 : ℝ) :=
      Real.log_le_log (by exact_mod_cast (r i).pos) (by exact_mod_cast hden_le)
    have hceil_le := Nat.ceil_mono hlog_le
    have hceil_lt : (Nat.ceil (Real.log (Q0 : ℝ)) : ℝ) <
        (Nat.ceil (Real.log (r i).den) : ℝ) :=
      (le_max_right _ _).trans_lt (hwstar i)
    have : (Nat.ceil (Real.log (r i).den) : ℝ) ≤
        (Nat.ceil (Real.log (Q0 : ℝ)) : ℝ) := by exact_mod_cast hceil_le
    linarith
  let D : TwoLogComplexMatchedData nu TwoLogCollision.collisionConstant := {
    target := x, a := 1, b := 1, logA := 0, logB := 0,
    exp_logA := by simp, exp_logB := by simp, target_relation := by simp,
    base := P, geometry := G, theta_eq := hGtheta,
    r := r, r_den_two_le := fun i => (hr i).1,
    approximation_error := fun i => (hr i).2.2,
    wstar := X + 1, wstar_pos := by linarith,
    wstar_lower := fun i => (hwstar' i).le }
  have hweight : (W + degreeRatio * Real.log (u : ℝ) +
      (degreeRatio - 1) * badCoefficient) / (X + 1) < epsilon / 2 := by
    simpa using hXmargin (X + 1) (by linarith)
  have hsum : D.normalizedPartialError degreeRatio C branchA branchB da db u badGrowth badCoefficient <
      epsilon := by
    rw [D.normalizedPartialError_eq]
    have hwpos : 0 < (G.w0 : ℝ) := by exact_mod_cast G.w0_pos
    have hsub := div_nonneg (mul_nonneg hdegreepos.le (add_nonneg hloga hlogb)) hwpos.le
    change (degreeRatio * (Arithmetic.lcmConstant * (4 / (P.theta : ℝ)) + Real.log 2)) / (G.v : ℝ) +
      (4 * (1 + branchB + branchA) + degreeRatio * (Real.log (da : ℝ) + Real.log (db : ℝ)) +
        (degreeRatio - 1) * badGrowth) * (G.K : ℝ) / (G.w0 : ℝ) +
      (W + degreeRatio * Real.log (u : ℝ) + (degreeRatio - 1) * badCoefficient) / (X + 1) -
        degreeRatio * (Real.log (da : ℝ) + Real.log (db : ℝ)) / (G.w0 : ℝ) < epsilon
    linarith
  refine ⟨D, rfl, hw, fun i => (hr i).2.1, hrinj, hden, ?_, ?_⟩
  · exact hsum.trans hepsg
  · have hhalf : epsilon ≤ 1 / 2 := min_le_right _ _
    change degreeRatio + 1 < D.collisionLimit at hcollision'
    linarith

end QuadraticPi


==> anc/lean/QuadraticPi/TwoLogNormalizedBlowupAmple.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.NumericalAmplenessTheorem
import QuadraticPi.TwoLogNormalizedUniformCurveMargin

set_option autoImplicit false
namespace QuadraticPi.TwoLogNormalizedGeometry.BlowupGeometry
open OAI OAI.PiExponent
noncomputable section

theorem interpolationBundle_ample (d : GeometricData) : (interpolationBundle d).IsAmple :=
  NumericalAmpleness.isAmple_of_uniform_curve_margin (structureMap d)
    (H d) (interpolationBundle d) (H_ample d) (uniformMargin d)
    (uniformMargin_pos d) (uniform_curve_margin d)

end
end QuadraticPi.TwoLogNormalizedGeometry.BlowupGeometry


==> anc/lean/QuadraticPi/TwoLogNormalizedBlowupGeometry.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.BlowupProperIntegral
import OAI.NumberTheory.PiExponent.Ampleness.WeightedProjectiveAmple
import OAI.NumberTheory.PiExponent.Approximation.WeightedGeometryScale
import QuadraticPi.TwoLogNormalizedGeometricData
import OAI.NumberTheory.PiExponent.Geometry.CurveMonomialMap
import QuadraticPi.TwoLogCompactJetIdeal

set_option autoImplicit false

namespace QuadraticPi.TwoLogNormalizedGeometry
open OAI OAI.PiExponent TwoLogInterpolation

noncomputable section
namespace BlowupGeometry
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry
open WeightedGeometryScale
variable (d : GeometricData)

def scale : Scale d.curveDegreeWeights d.curveJetWeights :=
  chooseScale d.curveDegreeWeights d.curveJetWeights
    d.curveDegreeWeights_pos d.curveJetWeights_pos

abbrev Index := (scale d).Index
abbrev exponents : Index d → Fin (d.m+2) →₀ ℕ := (scale d).exponents
abbrev constantIndex : Index d := (scale d).constantIndex d.curveDegreeWeights_pos
abbrev coordinateIndex : Fin (d.m+2) → Index d :=
  (scale d).coordinateIndex d.curveDegreeWeights_pos
abbrev pureIndex : Fin (d.m+2) → Index d :=
  (scale d).pureIndex d.curveDegreeWeights_pos

instance index_nonempty : Nonempty (Index d) := ⟨constantIndex d⟩

abbrev compactification : Scheme := Proj (WeightedCompactification.imageGrade (R := ℂ) (exponents d))

def compactificationStructureMap : compactification d ⟶ Spec (.of ℂ) :=
  WeightedCompactification.projection (exponents d)

instance compactificationStructureMap_proper : IsProper (compactificationStructureMap d) := by
  dsimp [compactificationStructureMap]
  infer_instance

def affineChart : TwoLogJetIdeals.affineSpace d.m ⟶ compactification d :=
  WeightedCompactification.affineChartMap (exponents d) (constantIndex d)
    ((scale d).exponents_constant d.curveDegreeWeights_pos)
    (coordinateIndex d) ((scale d).exponents_coordinate d.curveDegreeWeights_pos)

instance affineChart_isOpenImmersion : IsOpenImmersion (affineChart d) := by
  dsimp [affineChart]
  infer_instance

def origin : TwoLogJetIdeals.affineSpace d.m :=
  ⟨WeightedBezout.pointIdeal (0 : Fin (d.m+2) → ℂ),inferInstance⟩

instance compactification_nonempty : Nonempty (compactification d) := ⟨affineChart d (origin d)⟩
instance compactification_isIntegral : IsIntegral (compactification d) := by infer_instance
instance compactification_isLocallyNoetherian : IsLocallyNoetherian (compactification d) :=
  LocallyOfFiniteType.isLocallyNoetherian (compactificationStructureMap d)
instance compactification_compact : CompactSpace (compactification d) :=
  QuasiCompact.compactSpace_of_compactSpace (compactificationStructureMap d)
instance compactification_isNoetherian : IsNoetherian (compactification d) := {}
instance affineChart_quasiCompact : QuasiCompact (affineChart d) := by infer_instance

theorem affineChart_over : affineChart d ≫ compactificationStructureMap d =
    TwoLogJetIdeals.structureMap d.m :=
  CurveMonomialMap.affineChartMap_projection (exponents d) (constantIndex d)
    ((scale d).exponents_constant d.curveDegreeWeights_pos)
    (coordinateIndex d) ((scale d).exponents_coordinate d.curveDegreeWeights_pos)

def hyperplane : LineBundle (compactification d) := WeightedCompactification.lineBundle (exponents d)
theorem hyperplane_ample : (hyperplane d).IsAmple :=
  WeightedCompactification.lineBundle_ample (exponents d)

def logCutoff : Fin d.m → ℕ :=
  fun i => (exists_log_cutoff d.curveJetWeights (d.curveJetWeights_pos 0)).choose i.succ

theorem logCutoff_strict (i : Fin d.m) :
    d.curveJetWeights i.succ.succ < (logCutoff d i : ℚ) * d.curveJetWeights 0 :=
  (exists_log_cutoff d.curveJetWeights (d.curveJetWeights_pos 0)).choose_spec i.succ

theorem logCutoff_strict_Z (i : Fin d.m) :
    d.curveJetWeights i.succ.succ <
      (logCutoff d i : ℚ) * d.curveJetWeights (0 : Fin (d.m+1)).succ :=
  logCutoff_strict d i

def centerIdeal : (compactification d).IdealSheafData :=
  TwoLogJetIdeals.compactIdeal (fun i => (d.slopes i : ℂ)) d.basesY d.basesZ (logCutoff d) (scale d).jetPowers (affineChart d)

theorem centerIdeal_restrict : (centerIdeal d).comap (affineChart d) =
    TwoLogJetIdeals.affineIdeal (fun i => (d.slopes i : ℂ)) d.basesY d.basesZ (logCutoff d) (scale d).jetPowers :=
  TwoLogJetIdeals.restrict_compactIdeal _ _ _ _ _ _

theorem centerIdeal_support : ((centerIdeal d).support : Set (compactification d)) =
    ⋃ j : Fin d.K, Set.range (TwoLogJetIdeals.point (d.basesY j) (d.basesZ j) ≫ affineChart d) :=
  TwoLogJetIdeals.support_compactIdeal _ d.basesY d.basesY_nonzero d.basesZ
    d.basesZ_nonzero _ _ (scale d).jetPowers_pos _
    (compactificationStructureMap d) (affineChart_over d)

theorem centerIdeal_support_finite :
    ((centerIdeal d).support : Set (compactification d)).Finite := by
  rw [centerIdeal_support]
  exact Set.finite_iUnion (fun _ => Set.finite_range _)

theorem centerIdeal_support_subset_chart :
    ((centerIdeal d).support : Set (compactification d)) ⊆ (affineChart d).opensRange := by
  rw [centerIdeal_support]
  intro x hx
  obtain ⟨j,z,rfl⟩ := Set.mem_iUnion.mp hx
  exact ⟨TwoLogJetIdeals.point (d.basesY j) (d.basesZ j) z,rfl⟩

theorem centerIdeal_coherent :
    (PiExponentSeshadri.IdealModule.closedModule (centerIdeal d)).IsFinitePresentation :=
  TwoLogJetIdeals.compactIdeal_isFinitePresentation _ _ _ _ _ _

theorem origin_ne_center (b : ℂ) (hb : b ≠ 0) (a : ℂ) :
    origin d ≠ TwoLogJetIdeals.centerPoint (m := d.m) b a := by
  intro h
  have hx : MvPolynomial.X (0 : Fin (d.m+2)) ∈ (origin d).asIdeal := by
    change MvPolynomial.aeval (0 : Fin (d.m+2) → ℂ) (MvPolynomial.X 0) = 0
    simp
  rw [h] at hx
  change MvPolynomial.aeval (fullCenter (m := d.m) b a) (MvPolynomial.X 0) = 0 at hx
  exact hb (by simpa [fullCenter] using hx)

theorem origin_avoids_center : affineChart d (origin d) ∉ (centerIdeal d).support := by
  change affineChart d (origin d) ∉ ((centerIdeal d).support : Set (compactification d))
  rw [centerIdeal_support]
  intro h
  obtain ⟨j,hj⟩ := Set.mem_iUnion.mp h
  obtain ⟨z,hz⟩ := hj
  have he : TwoLogJetIdeals.point (d.basesY j) (d.basesZ j) z = origin d :=
    (affineChart d).isOpenEmbedding.injective hz
  have hc : TwoLogJetIdeals.point (m := d.m) (d.basesY j) (d.basesZ j) z =
      TwoLogJetIdeals.centerPoint (m := d.m) (d.basesY j) (d.basesZ j) := by
    apply Set.mem_singleton_iff.mp
    erw [← TwoLogJetIdeals.range_point]
    exact ⟨z,rfl⟩
  exact origin_ne_center d _ (d.basesY_nonzero j) _ (he.symm.trans hc)

theorem centerIdeal_support_ne_top : (centerIdeal d).support ≠ ⊤ := by
  intro h
  exact origin_avoids_center d (by rw [h]; trivial)

abbrev blowup : Scheme := PiExponentSeshadri.BlowupGluing.scheme (centerIdeal d)
abbrev projection : blowup d ⟶ compactification d :=
  PiExponentSeshadri.BlowupGluing.projection (centerIdeal d)
def structureMap : blowup d ⟶ Spec (.of ℂ) := projection d ≫ compactificationStructureMap d

instance projection_proper : IsProper (projection d) := by infer_instance
instance structureMap_proper : IsProper (structureMap d) := by
  dsimp [structureMap]
  infer_instance
instance blowup_isIntegral : IsIntegral (blowup d) :=
  PiExponentSeshadri.BlowupGluing.scheme_isIntegral (centerIdeal d) (centerIdeal_support_ne_top d)
instance blowup_isLocallyNoetherian : IsLocallyNoetherian (blowup d) :=
  LocallyOfFiniteType.isLocallyNoetherian (structureMap d)
instance blowup_compact : CompactSpace (blowup d) :=
  QuasiCompact.compactSpace_of_compactSpace (structureMap d)
instance blowup_isNoetherian : IsNoetherian (blowup d) := {}

def A : LineBundle (blowup d) := (hyperplane d).pullback (projection d)
abbrev J : LineBundle (blowup d) :=
  PiExponentSeshadri.BlowupGluing.exceptionalLineBundle (centerIdeal d)
abbrev exceptionalInclusion : (J d).sheaf ⟶ structureSheaf (blowup d) :=
  PiExponentSeshadri.BlowupGluing.exceptionalInclusion (centerIdeal d)

theorem exceptional_presents :
    PresentsPullbackIdeal (centerIdeal d) (projection d) (J d) (exceptionalInclusion d) :=
  PiExponentSeshadri.BlowupGluing.exceptional_presents (centerIdeal d)

theorem isBlowup : IsBlowup (centerIdeal d) (projection d) :=
  PiExponentSeshadri.BlowupGluing.isBlowup (centerIdeal d)

abbrev affinePolynomialIdeal :=
  TwoLogJetIdeals.polynomialIdeal (fun i => (d.slopes i : ℂ)) d.basesY d.basesZ (logCutoff d) (scale d).jetPowers

theorem formalJet_packet_zero (n : ℕ) (P : TwoLogJetIdeals.coordinateRing d.m)
    (hP : P ∈ affinePolynomialIdeal d ^ n) (j : Fin d.K) :
    JetGeometry.rationalCoefficientPacket d.curveJetWeights (n * (scale d).radius)
      (TwoLogInterpolation.formalJet (fun i => (d.slopes i : ℂ)) (d.basesY j) (d.basesZ j) P) = (fun _ => (0 : ℂ)) := by
  apply TwoLogJetIdeals.formalJet_packet_zero_of_mem_polynomialIdeal_pow
    (fun i => (d.slopes i : ℂ)) d.basesY d.basesZ d.basesY_nonzero d.basesZ_nonzero
    (logCutoff d) (scale d).jetPowers d.curveJetWeights
    (fun i => (d.curveJetWeights_pos i).le) (fun i => (logCutoff_strict d i).le) (fun i => (logCutoff_strict_Z d i).le)
    (scale d).radius (fun i => ?_) n P hP j
  rw [mul_comm, (scale d).jetPowers_eq]

end BlowupGeometry

end

end QuadraticPi.TwoLogNormalizedGeometry


==> anc/lean/QuadraticPi/TwoLogNormalizedBlowupMargin.lean <==
import QuadraticPi.TwoLogNormalizedCurveDegree
import QuadraticPi.TwoLogNormalizedCurveMargin
import OAI.NumberTheory.PiExponent.Geometry.CurveNormalizedDegreeTransfer

set_option autoImplicit false

namespace QuadraticPi.TwoLogNormalizedGeometry
open OAI OAI.PiExponent

noncomputable section
namespace BlowupMargin
open AlgebraicGeometry CategoryTheory
open PiExponentSeshadri.Geometry NumericalAmpleness
open BlowupGeometry CurveMargin
open MovingLogGeometry.CurveMargin
variable (d : GeometricData)

theorem uniform_margin_of_affine_curve_data
    (a : ℕ) (ha : 1 < a) (hample : (((A d).pow a).tensor (J d)).IsAmple)
    (hdata : ∀ C : IntegralCurve (blowup d),
      (¬ ∃ x : compactification d, Set.range (C.embedding ≫ projection d) ⊆ ({x} : Set _)) →
      (∃ c : C.scheme, (C.embedding ≫ projection d) c ∈ (affineChart d).opensRange) →
      Nonempty (AffineCurveDegreeData d C)) :
    ∀ C : IntegralCurve (blowup d),
      marginCoefficient a d.sigma *
          (curveDegree (structureMap d) (((A d).pow a).tensor (J d)) C : ℝ) ≤
        (curveDegree (structureMap d) ((A d).tensor (J d)) C : ℝ) := by
  classical
  intro C
  by_cases hc : ∃ x : compactification d,
      Set.range (C.embedding ≫ projection d) ⊆ ({x} : Set _)
  · obtain ⟨x,hx⟩ := hc
    exact margin_of_contracted (structureMap d) (projection d) (hyperplane d) (J d)
      a ha hample d.sigma (by exact_mod_cast d.sigma_pos) C x hx
  · by_cases hm : ∃ c : C.scheme,
        (C.embedding ≫ projection d) c ∈ (affineChart d).opensRange
    · obtain ⟨r⟩ := hdata C hc hm
      let := r.field
      let := r.algebra
      let := r.essFiniteType
      exact margin_of_actual_contact_degrees d (structureMap d) (A d) (J d)
        a ha hample C r.y r.z r.x r.coordinates_generate r.trdeg_one
        (scale d).radius (by exact_mod_cast (scale d).radius_pos)
        r.hyperplane_degree r.exceptional_degree
    · exact margin_of_image_outside_chart (structureMap d) (centerIdeal d)
        (projection d) (A d) (J d) (exceptionalInclusion d) (exceptional_presents d)
        a ha hample d.sigma (by exact_mod_cast d.sigma_pos) C (affineChart d).opensRange
        (centerIdeal_support_subset_chart d) (fun c hh => hm ⟨c,hh⟩)

theorem exists_positive_uniform_margin_of_affine_curve_data
    (a : ℕ) (ha : 1 < a) (hample : (((A d).pow a).tensor (J d)).IsAmple)
    (hdata : ∀ C : IntegralCurve (blowup d),
      (¬ ∃ x : compactification d, Set.range (C.embedding ≫ projection d) ⊆ ({x} : Set _)) →
      (∃ c : C.scheme, (C.embedding ≫ projection d) c ∈ (affineChart d).opensRange) →
      Nonempty (AffineCurveDegreeData d C)) :
    ∃ ε : ℝ, 0 < ε ∧ ∀ C : IntegralCurve (blowup d),
      ε * (curveDegree (structureMap d) (((A d).pow a).tensor (J d)) C : ℝ) ≤
        (curveDegree (structureMap d) ((A d).tensor (J d)) C : ℝ) :=
  ⟨marginCoefficient a d.sigma,marginCoefficient_pos ha (by exact_mod_cast d.sigma_pos),
    uniform_margin_of_affine_curve_data d a ha hample hdata⟩

end BlowupMargin

end

end QuadraticPi.TwoLogNormalizedGeometry


==> anc/lean/QuadraticPi/TwoLogNormalizedBlowupPolarization.lean <==
import QuadraticPi.TwoLogNormalizedBlowupGeometry
import QuadraticPi.MovingLogGeometry.CurveMargin
import OAI.NumberTheory.PiExponent.Ampleness.BlowupAmpleTwist

set_option autoImplicit false

namespace QuadraticPi.TwoLogNormalizedGeometry
open OAI OAI.PiExponent

noncomputable section
namespace BlowupGeometry
open AlgebraicGeometry CategoryTheory
open PiExponentSeshadri.Geometry NumericalAmpleness
variable (d : GeometricData)

theorem exists_ampleExponent : ∃ a : ℕ, 1 < a ∧ (((A d).pow a).tensor (J d)).IsAmple :=
  PiExponentSeshadri.BlowupGluing.exists_ample_exceptional_power_gt_one
    (centerIdeal d) (centerIdeal_support_ne_top d) (hyperplane d) (hyperplane_ample d)

def ampleExponent : ℕ := (exists_ampleExponent d).choose

theorem ampleExponent_gt_one : 1 < ampleExponent d := (exists_ampleExponent d).choose_spec.1

def H : LineBundle (blowup d) := ((A d).pow (ampleExponent d)).tensor (J d)

theorem H_ample : (H d).IsAmple := (exists_ampleExponent d).choose_spec.2

def interpolationBundle : LineBundle (blowup d) := (A d).tensor (J d)

def uniformMargin : ℝ := QuadraticPi.MovingLogGeometry.CurveMargin.marginCoefficient (ampleExponent d) d.sigma

theorem uniformMargin_pos : 0 < uniformMargin d :=
  QuadraticPi.MovingLogGeometry.CurveMargin.marginCoefficient_pos (ampleExponent_gt_one d)
    (by exact_mod_cast d.sigma_pos)

end BlowupGeometry
end
end QuadraticPi.TwoLogNormalizedGeometry


==> anc/lean/QuadraticPi/TwoLogNormalizedComparison.lean <==
import QuadraticPi.TwoLogNormalizedAssembly

/-! Assemble the proved normalized arithmetic, matched analytic, and
unmatched growth bounds for the same actual field minor. The cofinal
nonvanishing premise is explicit: irrational-slope interpolation is not
asserted or hidden in a finite-data record. -/

set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogNormalizedComparison
open OAI.PiExponent TwoLogComplexPartialComparison
open scoped BigOperators NumberField
variable {E : Type*} [Field E] [NumberField E]
variable {nu : ℝ} (D : TwoLogComplexMatchedData nu TwoLogCollision.collisionConstant)

theorem actual_field_minor_partial_comparison
    (hnu : 0 ≤ nu) (a b c : E)
    (S : Finset (E →+* ℂ)) (hS : S.Nonempty)
    (C branchA branchB height : ℝ)
    (hC : 0 ≤ C) (hA : 0 ≤ branchA) (hB : 0 ≤ branchB) (hhgt : 0 ≤ height)
    (hscalar : ∀ sigma : E →+* ℂ, ‖sigma c‖ ≤ C)
    (hbaseA : ∀ sigma : E →+* ℂ, ‖sigma a‖ ≤ Real.exp height)
    (hbaseB : ∀ sigma : E →+* ℂ, ‖sigma b‖ ≤ Real.exp height)
    (hgood : ∀ sigma ∈ S, ∃ LA LB : ℂ,
      Complex.exp LA = sigma a ∧ Complex.exp LB = sigma b ∧
      (sigma c * (D.target : ℂ)) * LB = LA ∧ ‖LA‖ ≤ branchA ∧ ‖LB‖ ≤ branchB)
    (da db u : ℕ) (hda : 0 < da) (hdb : 0 < db) (hu : 0 < u)
    (hai : IsIntegral ℤ ((da : E) * a)) (hbi : IsIntegral ℤ ((db : E) * b))
    (hci : IsIntegral ℤ ((u : E) * c))
    (H : ℕ) (hH : 0 < H) (sel : D.Row H → D.Column H)
    (hdet : (TwoLogMatrix.selectedMinor b a D.K D.w0 D.v D.geometry.theta
      (MatrixArithmetic.logWeights D.q) H (fun i => c * (D.r i : E))
      (MatrixArithmetic.truncationOrders D.q D.F0 D.v) sel).det ≠ 0) :
    -degreeRatio S * (1 - D.actualMean H) - degreeRatio S * D.normalizedArithmeticError da db u -
      (degreeRatio S - 1) *
        (D.unmatchedError (height + Real.log 2)
          (Real.log (4 * (1 + C * (1 + |D.target|)))) + D.houseRemainder H) ≤
      D.normalizedUniformAnalyticError C branchA branchB + D.analyticRemainder H + D.analyticMax H := by
  classical
  have hHr : (0 : ℝ) < H := by exact_mod_cast hH
  have hM : (0 : ℝ) < D.actualRowCount H := by exact_mod_cast D.actualRowCount_pos hHr
  have hs : (0 : ℝ) < S.card := by exact_mod_cast hS.card_pos
  let delta : E := (TwoLogMatrix.selectedMinor b a D.K D.w0 D.v D.geometry.theta
      (MatrixArithmetic.logWeights D.q) H (fun i => c * (D.r i : E))
      (MatrixArithmetic.truncationOrders D.q D.F0 D.v) sel).det
  have hupper (sigma : E →+* ℂ) (hsigma : sigma ∈ S) :
      Real.log ‖sigma delta‖ ≤ (D.actualRowCount H : ℝ) * H *
        (D.normalizedUniformAnalyticError C branchA branchB + D.analyticRemainder H + D.analyticMax H) := by
    obtain ⟨LA, LB, hexpA, hexpB, hrel, hLA, hLB⟩ := hgood sigma hsigma
    have h := D.normalized_field_selectedMinor_log_matched hnu c b a sigma LA LB
      hexpA hexpB hrel H hH sel hdet
    have he := D.normalizedAnalyticError_le_uniform (sigma c) LA LB hC hA hB
      (hscalar sigma) hLA hLB
    exact h.trans (mul_le_mul_of_nonneg_left (by linarith) (by positivity))
  have hsum := Finset.sum_le_sum (fun sigma hsigma => hupper sigma hsigma)
  simp only [Finset.sum_const, nsmul_eq_mul] at hsum
  have havg : (∑ sigma ∈ S, Real.log ‖sigma delta‖) /
      ((S.card : ℝ) * (D.actualRowCount H : ℝ) * H) ≤
        D.normalizedUniformAnalyticError C branchA branchB + D.analyticRemainder H + D.analyticMax H := by
    apply (div_le_iff₀ (mul_pos (mul_pos hs hM) hHr)).mpr
    convert hsum using 1 <;> ring
  have hlower := TwoLogNormalizedArithmetic.selectedMinor_average_lower_bound
    b a db da u D.q (fun i => c * (D.r i : E)) hdb hda hu hbi hai
    (fun i => TwoLogNormalizedSlopes.rational_slope_integral c u hci (D.r i))
    D.geometry.K_pos D.r_den_two_le (by exact_mod_cast D.geometry.w0_pos)
    (by exact_mod_cast D.geometry.v_pos) (by exact_mod_cast D.geometry.theta_pos)
    D.F0_pos.le hHr D.wstar_pos D.wstar_lower sel hdet S hS
    (D.unmatchedError (height + Real.log 2)
      (Real.log (4 * (1 + C * (1 + |D.target|)))) + D.houseRemainder H)
    (fun sigma _ => D.normalized_field_selectedMinor_log_growth hnu b a c sigma
      hhgt (hbaseB sigma) (hbaseA sigma) hC (hscalar sigma) hHr sel)
  exact hlower.trans havg

/-- The two strict numerical margins contradict cofinal nonzero normalized
minors. All determinant estimates and vanishing remainders are proved here;
only the actual nonvanishing/interpolation input is supplied. -/
theorem cofinal_field_minors_inconsistent
    (a b c : E) (S : Finset (E →+* ℂ)) (hS : S.Nonempty)
    (hnu : degreeRatio S < nu)
    (C branchA branchB height : ℝ)
    (hC : 0 ≤ C) (hA : 0 ≤ branchA) (hB : 0 ≤ branchB) (hhgt : 0 ≤ height)
    (hscalar : ∀ sigma : E →+* ℂ, ‖sigma c‖ ≤ C)
    (hbaseA : ∀ sigma : E →+* ℂ, ‖sigma a‖ ≤ Real.exp height)
    (hbaseB : ∀ sigma : E →+* ℂ, ‖sigma b‖ ≤ Real.exp height)
    (hgood : ∀ sigma ∈ S, ∃ LA LB : ℂ,
      Complex.exp LA = sigma a ∧ Complex.exp LB = sigma b ∧
      (sigma c * (D.target : ℂ)) * LB = LA ∧ ‖LA‖ ≤ branchA ∧ ‖LB‖ ≤ branchB)
    (da db u : ℕ) (hda : 0 < da) (hdb : 0 < db) (hu : 0 < u)
    (hai : IsIntegral ℤ ((da : E) * a)) (hbi : IsIntegral ℤ ((db : E) * b))
    (hci : IsIntegral ℤ ((u : E) * c))
    (hgap : D.normalizedPartialError (degreeRatio S) C branchA branchB da db u
        (height + Real.log 2) (Real.log (4 * (1 + C * (1 + |D.target|)))) <
      nu * ((D.base.A : ℝ) * (1 - D.base.eta) - D.base.theta) -
        degreeRatio S * (1 - D.base.theta))
    (hcollision : degreeRatio S +
      D.normalizedPartialError (degreeRatio S) C branchA branchB da db u
        (height + Real.log 2) (Real.log (4 * (1 + C * (1 + |D.target|)))) < D.collisionLimit)
    (hcofinal : ∀ L : ℕ, ∃ H : ℕ, L ≤ H ∧ 0 < H ∧
      ∃ sel : D.Row H → D.Column H,
        (TwoLogMatrix.selectedMinor b a D.K D.w0 D.v D.geometry.theta
          (MatrixArithmetic.logWeights D.q) H (fun i => c * (D.r i : E))
          (MatrixArithmetic.truncationOrders D.q D.F0 D.v) sel).det ≠ 0) : False := by
  have hD1 := degreeRatio_one_le S hS
  have hD : 0 ≤ degreeRatio S := by linarith
  have hnu0 : 0 ≤ nu := by linarith
  have hLower : Filter.Tendsto (fun H : ℝ => (degreeRatio S - 1) * D.houseRemainder H)
      Filter.atTop (nhds 0) := by
    simpa only [mul_zero] using D.tendsto_houseRemainder.const_mul (degreeRatio S - 1)
  apply degree_cofinal_determinant_bounds_inconsistent
    (degreeRatio S) nu D.base.theta ((D.base.A : ℝ) * (1 - D.base.eta))
    (degreeRatio S * D.normalizedArithmeticError da db u +
      (degreeRatio S - 1) * D.unmatchedError (height + Real.log 2)
        (Real.log (4 * (1 + C * (1 + |D.target|)))))
    (D.normalizedUniformAnalyticError C branchA branchB) D.collisionLimit D.actualMean
    (fun H => (degreeRatio S - 1) * D.houseRemainder H) D.analyticRemainder D.collisionRate
    hD hnu (by dsimp only [TwoLogComplexMatchedData.normalizedPartialError] at hgap; linarith)
    (by dsimp only [TwoLogComplexMatchedData.normalizedPartialError] at hcollision; linarith)
    hLower D.tendsto_analyticRemainder D.tendsto_collisionRate D.actualMean_bounds
  intro L
  obtain ⟨H, hLH, hH, sel, hdet⟩ := hcofinal L
  have hcompare := actual_field_minor_partial_comparison D hnu0 a b c S hS
    C branchA branchB height hC hA hB hhgt hscalar hbaseA hbaseB hgood
    da db u hda hdb hu hai hbi hci H hH sel hdet
  refine ⟨H, hLH, hH,
    D.normalizedUniformAnalyticError C branchA branchB + D.analyticRemainder H + D.analyticMax H, ?_, ?_⟩
  · nlinarith only [hcompare]
  · rfl

end QuadraticPi.TwoLogNormalizedComparison


==> anc/lean/QuadraticPi/TwoLogNormalizedContactBound.lean <==
import QuadraticPi.TwoLogContactFamily
import QuadraticPi.TwoLogFormalCharacter
import OAI.NumberTheory.PiExponent.Geometry.CurveContactSum

/-! With constant torus coordinates the affine logarithmic branch is the
ordinary affine expansion. This bounds actual contact by its coordinate order. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogNormalizedInterpolation
open OAI PiExponent QuadraticPi.TwoLogInterpolation
open CurveValuationCenter CurveCenters PlaceValuationRing WeightedPolynomialPole

theorem place_contact_affine_order_le
    {E : Type*} [Field E] [Algebra ℂ E] {m : ℕ}
    (p : NormalizedPlace ℂ E)
    [Algebra.IsIntegral ℂ (IsLocalRing.ResidueField (ring p))]
    (u : Fin (m+2) → E) (r : Fin m → ℂ) (b a : ℂ)
    (hb : b ≠ 0) (ha : a ≠ 0)
    (hc : Centered u (fullCenter b a) p)
    (hnc : ∃ j, u j ≠ algebraMap ℂ E (fullCenter b a j))
    (hy : u 0 = algebraMap ℂ E b)
    (hz : u (0 : Fin (m+1)).succ = algebraMap ℂ E a)
    (i : Fin m) (hi : u i.succ.succ ≠ 0)
    (v : Fin (m+2) → ℚ) (hv : ∀ j, 0 < v j) :
    v i.succ.succ * PlaceContact.contact p u r b a hb ha hc hnc v ≤
      (coordinateOrder p.valuation (u i.succ.succ) : ℚ) := by
  let t := PlaceCenteredBranch.lift p u (fullCenter b a) hc
  have hyt : t 0 = algebraMap ℂ (ring p) b :=
    (PlaceCenteredBranch.lift_eq_algebraMap_iff p u (fullCenter b a) hc 0 b).mpr hy
  have hzt : t (0 : Fin (m+1)).succ = algebraMap ℂ (ring p) a :=
    (PlaceCenteredBranch.lift_eq_algebraMap_iff p u (fullCenter b a) hc _ a).mpr hz
  have hye : DVRBranch.expansion ℂ (ring p) (t 0) = PowerSeries.C b := by
    rw [hyt, AlgHom.commutes]
    rfl
  have hze : DVRBranch.expansion ℂ (ring p) (t (0 : Fin (m+1)).succ) = PowerSeries.C a := by
    rw [hzt, AlgHom.commutes]
    rfl
  have hcoord : TwoLogDVRBranch.coordinates r b a t i.succ.succ =
      DVRBranch.expansion ℂ (ring p) (t i.succ.succ) := by
    unfold TwoLogDVRBranch.coordinates
    rw [branchCoordinates_affine_logOf, hye, hze]
    simp [← map_mul, hb, ha]
  have hit : t i.succ.succ ≠ 0 := by
    intro he
    apply hi
    have h := congrArg (fun x : ring p => (x : E)) he
    simpa only [t, PlaceCenteredBranch.lift_coe, ZeroMemClass.coe_zero] using h
  have hie : DVRBranch.expansion ℂ (ring p) (t i.succ.succ) ≠ 0 := by
    intro he
    apply hit
    apply DVRBranch.expansion_injective ℂ (ring p)
    simpa using he
  have hci : TwoLogDVRBranch.coordinates r b a t i.succ.succ ≠ 0 := by
    rw [hcoord]
    exact hie
  have hbound := BranchContact.contact_le v (TwoLogDVRBranch.coordinates r b a t)
    (TwoLogDVRBranch.coordinates_nonzero r b a hb ha t
      (PlaceCenteredBranch.lift_nonconstant p u (fullCenter b a) hc hnc)) i.succ.succ hci
  rw [hcoord, DVRBranch.expansion_order_eq_length ℂ (ring p) hit] at hbound
  have hlen : coordinateOrder p.valuation (u i.succ.succ) =
      ((Module.length (ring p) ((ring p) ⧸ Ideal.span {t i.succ.succ})).toNat : ℤ) := by
    rw [coordinateOrder, dite_eq_right hi, valuation_eq_fractionAddValuation p]
    exact CurveLocalOrder.integerOrder_field_image_eq_length (K := E) hit
  rw [hlen]
  simpa only [PlaceContact.contact, TwoLogDVRBranch.contact, t, Int.cast_natCast, mul_comm] using
    (le_div_iff₀ (hv i.succ.succ)).mp hbound

end QuadraticPi.TwoLogNormalizedInterpolation


==> anc/lean/QuadraticPi/TwoLogNormalizedCurveCoordinates.lean <==
import QuadraticPi.TwoLogNormalizedCurveImage
import OAI.NumberTheory.PiExponent.Geometry.CurveImageAffineChart

set_option autoImplicit false

/-! Actual generic affine coordinates y,z,x and their generation of the curve function field. -/


namespace QuadraticPi.TwoLogNormalizedGeometry
open OAI OAI.PiExponent

noncomputable section
namespace CurveCoordinates
open AlgebraicGeometry CategoryTheory TopologicalSpace
open BlowupGeometry
open CurveImageAffineCoordinates
variable (d : GeometricData)
variable (C : NumericalAmpleness.IntegralCurve (blowup d))
variable (hn : ¬ ∃ x : compactification d, Set.range (C.embedding ≫ projection d) ⊆ {x})

abbrev imageCurve := CurveImage.imageCurve d C hn
abbrev sourceStructure := C.embedding ≫ structureMap d
abbrev imageStructure := (imageCurve d C hn).embedding ≫ compactificationStructureMap d
@[instance_reducible] def sourceAlgebra : Algebra ℂ C.scheme.functionField :=
  IntegralAffineOpenDimension.functionFieldAlgebra (sourceStructure d C)
@[instance_reducible] def imageAlgebra :
    Algebra ℂ (imageCurve d C hn).scheme.functionField :=
  IntegralAffineOpenDimension.functionFieldAlgebra (imageStructure d C hn)

def fieldEquiv :
    letI := imageAlgebra d C hn
    letI := sourceAlgebra d C
    (imageCurve d C hn).scheme.functionField ≃ₐ[ℂ] C.scheme.functionField :=
  fieldAlgEquiv (imageStructure d C hn) (sourceStructure d C)
    (CurveImage.functionFieldIso d C hn) (by
      simpa only [imageStructure, sourceStructure, structureMap, Category.assoc] using
        congrArg (fun f => f ≫ compactificationStructureMap d)
          (CurveImage.functionFieldIso_generic d C hn))

abbrev chart := affinePart (imageCurve d C hn).embedding (affineChart d)
abbrev chartPresentation := affinePresentation (imageCurve d C hn).embedding (affineChart d)

variable (hm : ∃ c : C.scheme, (C.embedding ≫ projection d) c ∈ (affineChart d).opensRange)

include hm in
theorem chart_nonempty : Nonempty (chart d C hn).1 :=
  affinePart_nonempty _ _ (CurveImage.image_meets_chart d C hn hm)

def imageCoordinates : Fin (d.m+2) → (imageCurve d C hn).scheme.functionField :=
  letI := chart_nonempty d C hn hm
  CurveImageAffineCoordinates.coordinates (chart d C hn) (chartPresentation d C hn)

def coordinates : Fin (d.m+2) → C.scheme.functionField :=
  letI := imageAlgebra d C hn
  letI := sourceAlgebra d C
  fieldEquiv d C hn ∘ imageCoordinates d C hn hm

def y : C.scheme.functionField := coordinates d C hn hm 0

def z : C.scheme.functionField := coordinates d C hn hm (0 : Fin (d.m+1)).succ

def x : Fin d.m → C.scheme.functionField := fun i => coordinates d C hn hm i.succ.succ

@[simp] theorem full_coordinates :
    (Fin.cases (y d C hn hm) (Fin.cases (z d C hn hm) (x d C hn hm)) : Fin (d.m+2) → C.scheme.functionField) =
      coordinates d C hn hm := by
  funext i
  refine Fin.cases ?_ (fun j => Fin.cases ?_ (fun k => ?_) j) i <;> rfl

theorem field_properties :
    letI := sourceAlgebra d C
    Algebra.EssFiniteType ℂ C.scheme.functionField ∧
      Algebra.trdeg ℂ C.scheme.functionField = 1 ∧
      IntermediateField.adjoin ℂ (Set.range (coordinates d C hn hm)) = ⊤ := by
  let := sourceAlgebra d C
  let := imageAlgebra d C hn
  let := chart_nonempty d C hn hm
  obtain ⟨ht,hd,hg⟩ := CurveImageAffineCoordinates.field_properties
    (imageStructure d C hn) (imageCurve d C hn).dimension
    (chart d C hn) (chartPresentation d C hn)
    (affinePresentation_over (compactificationStructureMap d) _ _ (affineChart_over d))
  let := ht
  exact transport_field_properties (fieldEquiv d C hn)
    (imageCoordinates d C hn hm) hd hg

theorem coordinates_generic_map :
    letI := sourceAlgebra d C
    Spec.map (CommRingCat.ofHom (MvPolynomial.aeval (R := ℂ) (coordinates d C hn hm)).toRingHom) ≫
      affineChart d = C.scheme.fromSpecStalk (genericPoint C.scheme) ≫
        C.embedding ≫ projection d := by
  let := sourceAlgebra d C
  let := imageAlgebra d C hn
  let := chart_nonempty d C hn hm
  have himage := CurveImageAffineCoordinates.coordinates_generic_map
    (imageStructure d C hn) (chart d C hn) (chartPresentation d C hn)
    (affinePresentation_over (compactificationStructureMap d) _ _ (affineChart_over d))
    (affineChart d) (imageCurve d C hn).embedding (affinePresentation_comp _ _)
  have he : (MvPolynomial.aeval (R := ℂ) (coordinates d C hn hm)).toRingHom =
      (CurveImage.functionFieldIso d C hn).hom.hom.comp
        (MvPolynomial.aeval (R := ℂ) (imageCoordinates d C hn hm)).toRingHom := by
    apply congrArg AlgHom.toRingHom
      (show MvPolynomial.aeval (R := ℂ) (coordinates d C hn hm) =
        (fieldEquiv d C hn).toAlgHom.comp
          (MvPolynomial.aeval (R := ℂ) (imageCoordinates d C hn hm)) from ?_)
    apply MvPolynomial.algHom_ext
    intro i
    simp only [MvPolynomial.aeval_X, AlgHom.comp_apply]
    rfl
  rw [he, CommRingCat.ofHom_comp, CommRingCat.ofHom_hom, Spec.map_comp, Category.assoc]
  rw [show Spec.map (CommRingCat.ofHom
      (MvPolynomial.aeval (R := ℂ) (imageCoordinates d C hn hm)).toRingHom) ≫ affineChart d =
      (imageCurve d C hn).scheme.fromSpecStalk (genericPoint (imageCurve d C hn).scheme) ≫
        (imageCurve d C hn).embedding from himage]
  exact CurveImage.functionFieldIso_generic d C hn

end CurveCoordinates

end

end QuadraticPi.TwoLogNormalizedGeometry


==> anc/lean/QuadraticPi/TwoLogNormalizedCurveDegree.lean <==
import QuadraticPi.TwoLogNormalizedBlowupGeometry
import QuadraticPi.TwoLogNormalizedCurveMargin
import OAI.NumberTheory.PiExponent.Geometry.CurveNormalizedDegreeTransfer

/-! Concrete function-field data realizing both line-bundle degrees on a
non-contracted curve in the two-torus blowup. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogNormalizedGeometry.BlowupMargin
open OAI OAI.PiExponent AlgebraicGeometry CategoryTheory
open PiExponentSeshadri.Geometry NumericalAmpleness BlowupGeometry CurveMargin
variable (d : GeometricData)

structure AffineCurveDegreeData (C : IntegralCurve (blowup d)) where
  E : Type
  [field : Field E]
  [algebra : Algebra ℂ E]
  [essFiniteType : Algebra.EssFiniteType ℂ E]
  y : E
  z : E
  x : Fin d.m → E
  coordinates_generate : IntermediateField.adjoin ℂ
    (Set.range (Fin.cases y (Fin.cases z x) : Fin (d.m+2) → E)) = ⊤
  trdeg_one : Algebra.trdeg ℂ E = 1
  hyperplane_degree : (curveDegree (structureMap d) (A d) C:ℝ) =
    ((scale d).radius:ℝ)*poleDegree d y z x trdeg_one
  exceptional_degree : (curveDegree (structureMap d) (J d) C:ℝ) =
    -((scale d).radius:ℝ)*contactSum d y z x coordinates_generate trdeg_one

end QuadraticPi.TwoLogNormalizedGeometry.BlowupMargin


==> anc/lean/QuadraticPi/TwoLogNormalizedCurveDegreeData.lean <==
import QuadraticPi.TwoLogNormalizedCurveModelDegrees

set_option autoImplicit false

/-! Existence of actual curve degree data for every non-contracted curve meeting the affine chart. -/


namespace QuadraticPi.TwoLogNormalizedGeometry
open OAI OAI.PiExponent

noncomputable section
namespace BlowupMargin
open AlgebraicGeometry CategoryTheory TopologicalSpace
open BlowupGeometry CurveNormalizationModel
variable (d : GeometricData)

theorem affineCurveDegreeData (C : NumericalAmpleness.IntegralCurve (blowup d))
    (hn : ¬ ∃ x : compactification d, Set.range (C.embedding ≫ projection d) ⊆ {x})
    (hm : ∃ c : C.scheme, (C.embedding ≫ projection d) c ∈ (affineChart d).opensRange) :
    Nonempty (AffineCurveDegreeData d C) := by
  obtain ⟨r⟩ := CurveModel.existsModelData d C hn hm
  exact ⟨CurveModel.degreeData d C r⟩

end BlowupMargin

end

end QuadraticPi.TwoLogNormalizedGeometry


==> anc/lean/QuadraticPi/TwoLogNormalizedCurveExcess.lean <==
import QuadraticPi.TwoLogAuxiliaryPolynomial
import QuadraticPi.TwoLogNormalizedCurveRigidity
import QuadraticPi.TwoLogDerivativeVanishing

/-! Excess contact supplies a nonzero actual auxiliary polynomial and
forces the curve into an constant-torus fibre through an actual center. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogNormalizedInterpolation
open OAI PiExponent PiExponentApprox QuadraticPi.TwoLogInterpolation
open scoped BigOperators
open Filter Topology CurveValuationCenter PlaceValuationRing PlaceContactFamily
open TwoLogNormalFrameRigidity

theorem excess_implies_constant_torus_fibre
    {E : Type*} [Field E] [Algebra ℂ E]
    (hres : ∀ p : NormalizedPlace ℂ E,
      Algebra.IsIntegral ℂ (IsLocalRing.ResidueField (ring p)))
    (hfinite : ∀ f : E, Transcendental ℂ f →
      FiniteDimensional (IntermediateField.adjoin ℂ {f}) E)
    (D : BaseData) (w : Fin D.m → ℚ) (hw : ∀ i, 0 < w i)
    (hseparated : TwoLogWeightSeparation.SeparatedProducts D (frameComparisonConstant D) w)
    (z : Fin (D.m+2) → E) (r : Fin D.m → ℂ) (hr : ∀ i, ∀ q : ℚ, r i ≠ (q : ℂ))
    (b : Fin D.K → ℂ) (hb : ∀ j, b j ≠ 0)
    (a : Fin D.K → ℂ) (ha : ∀ j, a j ≠ 0)
    (hz : ∃ i, Transcendental ℂ (z i))
    (hheight : (CurveFieldRigidity.coordinateKernel z).height ≤ D.m+1)
    (hexcess : CurveContactSum.weightedDegree hfinite z
        (TwoLogWeightSeparation.degreeWeights D w) <
      (1+(D.sigma:ℝ))*∑ p ∈ places hfinite z b a hz,
        (contact hres hfinite z (fun i => (r i:ℂ)) b hb a ha hz (jetWeights D w) p:ℝ)) :
    ∃ j : Fin D.K, ∃ i : Fin D.m,
      z 0 ≠ 0 ∧ z (0 : Fin (D.m+1)).succ ≠ 0 ∧
      z i.succ.succ = 0 ∧
      z 0 = algebraMap ℂ E (b j) ∧
      z (0 : Fin (D.m+1)).succ = algebraMap ℂ E (a j) := by
  have hvR (i : Fin (D.m+2)) : (0:ℝ) < jetWeights D w i := by
    exact_mod_cast jetWeights_pos D w hw i
  have hsR : (0:ℝ) < D.sigma := by exact_mod_cast D.sigma_pos
  have haux := eventually_exists_actual_auxiliaryPolynomial D w hw
  have hrect := (tendsto_natCast_atTop_atTop (R := ℝ)).eventually
    (PersistentComparison.eventually_uniformRectangles (D.m+2)
      (fun i => (jetWeights D w i:ℝ)) hvR
      ((D.sigma:ℝ)/((D.m:ℝ)+3)) (by positivity))
  obtain ⟨N, hauxN, hrectN, hN⟩ :=
    (haux.and (hrect.and (eventually_gt_atTop (0:ℕ)))).exists
  obtain ⟨F, hF0, hF, hjet⟩ := hauxN (fun i => (r i:ℂ)) b a
  have hwords := logarithmic_words_vanish hres hfinite z (fun i => (r i:ℂ)) b hb a ha hz
    (TwoLogWeightSeparation.degreeWeights D w) (jetWeights D w)
    (TwoLogInterpolation.PersistentRigidity.degreeWeights_pos D w hw) (jetWeights_pos D w hw)
    D.sigma D.sigma_pos N hN F
    (by simpa only [TwoLogInterpolation.PersistentRigidity.sourceWeights_eq_degreeWeights] using hF) hjet hexcess
  have hS : (places hfinite z b a hz).Nonempty := by
    by_contra h
    have he : places hfinite z b a hz = ∅ := Finset.not_nonempty_iff_eq_empty.mp h
    rw [he, Finset.sum_empty, mul_zero] at hexcess
    exact (not_lt_of_ge (CurveContactSum.weightedDegree_nonneg hfinite z
      (TwoLogWeightSeparation.degreeWeights D w))) hexcess
  obtain ⟨p, hp⟩ := hS
  letI := hres p
  let j := center hfinite z b a hz p hp
  have hcenter := centered hfinite z b a hz p hp
  have hy0 : z 0 ≠ 0 := by
    intro h
    have hh := hcenter.constant_coordinate 0 0 (by simpa using h)
    exact hb j hh.symm
  have hz0 : z (0 : Fin (D.m+1)).succ ≠ 0 := by
    intro h
    have hh := hcenter.constant_coordinate (0 : Fin (D.m+1)).succ 0 (by simpa using h)
    exact ha j hh.symm
  obtain ⟨i, hxi, hyi, hzi⟩ := CurveRigidity.coordinate_torus_eq_center D w hw hseparated
    z (fullCenter (b j) (a j)) (hb j) (ha j) p
    (centered hfinite z b a hz p hp) hheight N (by exact_mod_cast hN) hrectN
    r hr F hF0 hF hwords
  refine ⟨j, i, hy0, hz0, ?_, ?_, ?_⟩
  · simpa only [fullCenter, Fin.cases_succ, map_zero] using hxi
  · simpa only [fullCenter, Fin.cases_zero] using hyi
  · simpa only [fullCenter, Fin.cases_succ, Fin.cases_zero] using hzi

end QuadraticPi.TwoLogNormalizedInterpolation


==> anc/lean/QuadraticPi/TwoLogNormalizedCurveHyperplaneDegree.lean <==
import QuadraticPi.TwoLogNormalizedCurveModel

/-! The actual hyperplane degree equals the weighted pole degree of all
generic coordinates, with the common geometric scale. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogNormalizedGeometry.CurveModel
open OAI OAI.PiExponent AlgebraicGeometry CategoryTheory
open PiExponentSeshadri.Geometry BlowupGeometry CurveNormalizationModel
variable (d : GeometricData)

theorem hyperplane_degree (C : NumericalAmpleness.IntegralCurve (blowup d))
    (r : ModelData d C) :
    letI := r.field
    letI := r.algebra
    letI := r.essFiniteType
    (NumericalAmpleness.curveDegree (structureMap d) (A d) C:ℝ) =
      ((scale d).radius:ℝ)*CurveContactSum.weightedDegree
        (CurveParameterFinite.finite_over_every_parameter ℂ r.E r.trdeg_one)
        r.coordinates d.curveDegreeWeights := by
  let := r.field
  let := r.algebra
  let := r.essFiniteType
  let := r.parameterFinite
  let := r.normalizationFinite
  let := r.chartIso
  exact CurveNormalizedDegreeTransfer.weighted_curveDegree
    (exponents d) r.coordinates (constantIndex d)
    ((scale d).exponents_constant d.curveDegreeWeights_pos)
    (coordinateIndex d) ((scale d).exponents_coordinate d.curveDegreeWeights_pos)
    (structureMap d) (H d) (H_ample d) C r.parameter r.parameter_transcendental
    r.normalization r.normalization_over r.chart r.chart_nonempty
    (projection d) r.generic_coordinates d.curveDegreeWeights d.curveDegreeWeights_pos
    (by exact_mod_cast (scale d).radius_pos) (scale d).degreePowers
    (scale d).degreePowers_eq (pureIndex d)
    ((scale d).exponents_pure d.curveDegreeWeights_pos)
    ((scale d).budget d.curveDegreeWeights_pos)
    (CurveParameterFinite.finite_over_every_parameter ℂ r.E r.trdeg_one)

end QuadraticPi.TwoLogNormalizedGeometry.CurveModel


==> anc/lean/QuadraticPi/TwoLogNormalizedCurveImage.lean <==
import QuadraticPi.TwoLogNormalizedBlowupGeometry
import OAI.NumberTheory.PiExponent.Ampleness.CurveBlowupImage

set_option autoImplicit false

/-! Function fields of non-contracted integral curves on the actual two-torus blowup. -/


namespace QuadraticPi.TwoLogNormalizedGeometry
open OAI OAI.PiExponent

noncomputable section
open CategoryTheory AlgebraicGeometry TopologicalSpace

namespace CurveImage
open BlowupGeometry CurveBlowupImage
variable (d : GeometricData)

theorem center_point_isClosed (x : compactification d)
    (hx : x ∈ (centerIdeal d).support) : IsClosed ({x} : Set (compactification d)) := by
  change x ∈ ((centerIdeal d).support : Set (compactification d)) at hx
  rw [centerIdeal_support d] at hx
  obtain ⟨j, z, rfl⟩ := Set.mem_iUnion.mp hx
  let q := TwoLogJetIdeals.point (d.basesY j) (d.basesZ j) ≫ affineChart d
  let : IsClosedImmersion q := OAI.PiExponent.CompactJetIdeal.section_isClosedImmersion
    (compactificationStructureMap d) q (by
      dsimp [q]
      rw [Category.assoc, affineChart_over, TwoLogJetIdeals.point_section])
  have he : Set.range q = {q z} := by
    ext x
    constructor
    · rintro ⟨z',rfl⟩
      exact congrArg q (Subsingleton.elim z' z)
    · rintro rfl
      exact ⟨z,rfl⟩
  rw [← he]
  exact q.isClosedEmbedding.isClosed_range

theorem meets_center_complement (C : NumericalAmpleness.IntegralCurve (blowup d))
    (hn : ¬ ∃ x : compactification d, Set.range (C.embedding ≫ projection d) ⊆ {x}) :
    ∃ c : C.scheme, (C.embedding ≫ projection d) c ∈ (centerIdeal d).support.compl :=
  exists_image_outside_closed_points (C.embedding ≫ projection d)
    (centerIdeal d).support (center_point_isClosed d) hn

instance projection_restrict_isIso :
    IsIso (projection d ∣_ (centerIdeal d).support.compl) :=
  blowup_restrict_isIso (isBlowup d)

abbrev imageCurve (C : NumericalAmpleness.IntegralCurve (blowup d))
    (hn : ¬ ∃ x : compactification d, Set.range (C.embedding ≫ projection d) ⊆ {x}) :=
  CurveBlowupImage.imageCurve (projection d) C hn

def functionFieldIso (C : NumericalAmpleness.IntegralCurve (blowup d))
    (hn : ¬ ∃ x : compactification d, Set.range (C.embedding ≫ projection d) ⊆ {x}) :
    (imageCurve d C hn).scheme.functionField ≅ C.scheme.functionField :=
  imageFunctionFieldIso (projection d) C hn (centerIdeal d).support.compl
    (meets_center_complement d C hn)

theorem functionFieldIso_generic (C : NumericalAmpleness.IntegralCurve (blowup d))
    (hn : ¬ ∃ x : compactification d, Set.range (C.embedding ≫ projection d) ⊆ {x}) :
    Spec.map (functionFieldIso d C hn).hom ≫
      (imageCurve d C hn).scheme.fromSpecStalk (genericPoint (imageCurve d C hn).scheme) ≫
      (imageCurve d C hn).embedding =
    C.scheme.fromSpecStalk (genericPoint C.scheme) ≫ C.embedding ≫ projection d :=
  imageFunctionFieldIso_generic (projection d) C hn (centerIdeal d).support.compl
    (meets_center_complement d C hn)

theorem image_meets_chart (C : NumericalAmpleness.IntegralCurve (blowup d))
    (hn : ¬ ∃ x : compactification d, Set.range (C.embedding ≫ projection d) ⊆ {x})
    (hm : ∃ c : C.scheme, (C.embedding ≫ projection d) c ∈ (affineChart d).opensRange) :
    ∃ c : (imageCurve d C hn).scheme,
      (imageCurve d C hn).embedding c ∈ (affineChart d).opensRange := by
  obtain ⟨c,hc⟩ := hm
  refine ⟨CurveBlowupImage.imageMap (projection d) C hn c, ?_⟩
  simpa only [← Scheme.Hom.comp_apply, CurveBlowupImage.imageMap_comp] using hc

end CurveImage

end

end QuadraticPi.TwoLogNormalizedGeometry


==> anc/lean/QuadraticPi/TwoLogNormalizedCurveInequality.lean <==
import QuadraticPi.TwoLogNormalizedCurveExcess
import QuadraticPi.TwoLogNormalizedContactBound
import QuadraticPi.MovingLogGeometry.ProjectedCurveInequality

/-! The weighted curve inequality for irrational complex slopes. Excess
contact fixes both torus coordinates, hence one paired center. The ordinary
affine coordinate order and product formula then contradict the theta margin. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogNormalizedInterpolation
open OAI PiExponent QuadraticPi.TwoLogInterpolation
open scoped BigOperators
open CurveValuationCenter PlaceValuationRing PlaceContactFamily
open TwoLogNormalFrameRigidity

theorem weighted_curve_inequality
    {E : Type*} [Field E] [Algebra ℂ E] [Algebra.EssFiniteType ℂ E]
    (D : BaseData) (w : Fin D.m → ℚ) (hw : ∀ i, 0 < w i)
    (hsepFrame : TwoLogWeightSeparation.SeparatedProducts D (frameComparisonConstant D) w)
    (r : Fin D.m → ℂ) (hr : ∀ i, ∀ q : ℚ, r i ≠ (q : ℂ))
    (b : Fin D.K → ℂ) (hb : ∀ j, b j ≠ 0)
    (a : Fin D.K → ℂ) (ha : ∀ j, a j ≠ 0)
    (hpair : Function.Injective (fun j => (b j, a j)))
    (u : Fin (D.m+2) → E) (hu : ∃ i, Transcendental ℂ (u i))
    (htrdeg : Algebra.trdeg ℂ E = 1) :
    let hres := PlaceLocalRing.residue_integral htrdeg.le
    let hfinite := CurveParameterFinite.finite_over_every_parameter ℂ E htrdeg
    (1+(D.sigma : ℝ)) * ∑ p ∈ places hfinite u b a hu,
      (contact hres hfinite u r b hb a ha hu (jetWeights D w) p : ℝ) ≤
      CurveContactSum.weightedDegree hfinite u (TwoLogWeightSeparation.degreeWeights D w) := by
  classical
  let hres := PlaceLocalRing.residue_integral htrdeg.le
  let hfinite := CurveParameterFinite.finite_over_every_parameter ℂ E htrdeg
  change (1+(D.sigma : ℝ)) * ∑ p ∈ places hfinite u b a hu,
      (contact hres hfinite u r b hb a ha hu (jetWeights D w) p : ℝ) ≤ _
  by_contra h
  have hexcess := lt_of_not_ge h
  obtain ⟨j, i0, hy0, hz0, hxi0, hy, hz⟩ := excess_implies_constant_torus_fibre
    hres hfinite D w hw hsepFrame u r hr b hb a ha hu
    (MovingLogGeometry.ProjectedCurve.kernel_height_succ_eq u hu htrdeg).le hexcess
  obtain ⟨i, hi⟩ : ∃ i : Fin D.m, Transcendental ℂ (u i.succ.succ) := by
    obtain ⟨l, hl⟩ := hu
    cases l using Fin.cases with
    | zero => exact (hl (hy.symm ▸ isAlgebraic_algebraMap (b j))).elim
    | succ l =>
        cases l using Fin.cases with
        | zero => exact (hl (hz.symm ▸ isAlgebraic_algebraMap (a j))).elim
        | succ l => exact ⟨l, hl⟩
  have hc (p : NormalizedPlace ℂ E) (hp : p ∈ places hfinite u b a hu) :
      CurveCenters.Centered u (fullCenter (b j) (a j)) p := by
    letI := hres p
    obtain ⟨k, hk⟩ := (mem_places hfinite u b a hu p).mp hp
    have hyk : b j = b k := by
      simpa only [fullCenter, Fin.cases_zero] using hk.constant_coordinate 0 (b j) hy
    have hzk : a j = a k := by
      simpa only [fullCenter, Fin.cases_succ, Fin.cases_zero] using
        hk.constant_coordinate (0 : Fin (D.m+1)).succ (a j) hz
    have hkj : k = j := hpair (Prod.ext hyk.symm hzk.symm)
    simpa only [hkj] using hk
  have hsum := CurveContactSum.polynomial_contact_sum_le_div hfinite u
    (TwoLogWeightSeparation.degreeWeights D w)
    (TwoLogInterpolation.PersistentRigidity.degreeWeights_pos D w hw)
    (w i : ℝ) (jetWeights D w i.succ.succ : ℝ)
    (by exact_mod_cast (hw i).le) (by exact_mod_cast jetWeights_pos D w hw i.succ.succ)
    (MvPolynomial.X i.succ.succ)
    (by
      intro d hd
      simp only [MvPolynomial.support_X, Finset.mem_singleton] at hd
      subst d
      simp [Finsupp.weight, TwoLogWeightSeparation.degreeWeights])
    (by simpa only [MvPolynomial.aeval_X] using hi.ne_zero)
    (places hfinite u b a hu)
    (fun p => (contact hres hfinite u r b hb a ha hu (jetWeights D w) p : ℝ))
    (by
      intro p hp
      letI := hres p
      simp only [MvPolynomial.aeval_X]
      rw [contact_eq_of_centered hres hfinite u r b hb a ha hu (jetWeights D w) p j (hc p hp)]
      exact_mod_cast place_contact_affine_order_le p u r (b j) (a j) (hb j) (ha j)
        (hc p hp) (CurveCenters.Centered.exists_nonzero_difference u (fullCenter (b j) (a j)) hu)
        hy hz i hi.ne_zero (jetWeights D w) (jetWeights_pos D w hw))
  have hratio : (w i : ℝ) / (jetWeights D w i.succ.succ : ℝ) = (D.theta : ℝ) := by
    change (w i : ℝ) / ((w i / D.theta : ℚ) : ℝ) = _
    rw [Rat.cast_div]
    field_simp [show (w i : ℝ) ≠ 0 by exact_mod_cast (hw i).ne']
  rw [hratio] at hsum
  have hsig : 0 ≤ 1+(D.sigma : ℝ) := by
    have : (0 : ℝ) < D.sigma := by exact_mod_cast D.sigma_pos
    linarith
  have hmarg : (1+(D.sigma : ℝ))*(D.theta : ℝ) ≤ 1 := by
    exact_mod_cast D.theta_margin.le
  have hd : 0 ≤ CurveContactSum.weightedDegree hfinite u (TwoLogWeightSeparation.degreeWeights D w) :=
    CurveContactSum.weightedDegree_nonneg hfinite u _
  have hbound := mul_le_mul_of_nonneg_left hsum hsig
  have hmargin := mul_le_mul_of_nonneg_right hmarg hd
  have hfinal : (1+(D.sigma : ℝ)) * ∑ p ∈ places hfinite u b a hu,
      (contact hres hfinite u r b hb a ha hu (jetWeights D w) p : ℝ) ≤
      CurveContactSum.weightedDegree hfinite u (TwoLogWeightSeparation.degreeWeights D w) := by
    nlinarith only [hbound, hmargin]
  exact (not_lt_of_ge hfinal) hexcess

end QuadraticPi.TwoLogNormalizedInterpolation


==> anc/lean/QuadraticPi/TwoLogNormalizedCurveMargin.lean <==
import QuadraticPi.TwoLogNormalizedGeometricData
import QuadraticPi.TwoLogContactFamily
import QuadraticPi.TwoLogNormalizedGeometricCurveInequality
import QuadraticPi.MovingLogGeometry.CurveMargin

/-! Actual curve invariants used in the two-torus blowup degree comparison. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogNormalizedGeometry.CurveMargin
open OAI OAI.PiExponent
open TwoLogInterpolation.PlaceContactFamily
open scoped BigOperators

variable (d : GeometricData)
variable {E : Type*} [Field E] [Algebra ℂ E] [Algebra.EssFiniteType ℂ E]

def contactSum (y z : E) (x : Fin d.m → E)
    (hgen : IntermediateField.adjoin ℂ
      (Set.range (Fin.cases y (Fin.cases z x) : Fin (d.m+2) → E)) = ⊤)
    (htrdeg : Algebra.trdeg ℂ E = 1) : ℝ :=
  let hres := PlaceLocalRing.residue_integral htrdeg.le
  let hfinite := CurveParameterFinite.finite_over_every_parameter ℂ E htrdeg
  let u : Fin (d.m+2) → E := Fin.cases y (Fin.cases z x)
  let hu := CurveInequality.nonconstant_coordinates u hgen htrdeg
  ∑ p ∈ places hfinite u d.basesY d.basesZ hu,
    (contact hres hfinite u (fun i => (d.slopes i : ℂ))
      d.basesY d.basesY_nonzero d.basesZ d.basesZ_nonzero hu d.curveJetWeights p : ℝ)

def poleDegree (y z : E) (x : Fin d.m → E)
    (htrdeg : Algebra.trdeg ℂ E = 1) : ℝ :=
  CurveContactSum.weightedDegree
    (CurveParameterFinite.finite_over_every_parameter ℂ E htrdeg)
    (Fin.cases y (Fin.cases z x) : Fin (d.m+2) → E) d.curveDegreeWeights

theorem actual_contact_bound (y z : E) (x : Fin d.m → E)
    (hgen : IntermediateField.adjoin ℂ
      (Set.range (Fin.cases y (Fin.cases z x) : Fin (d.m+2) → E)) = ⊤)
    (htrdeg : Algebra.trdeg ℂ E = 1) :
    (1 + (d.sigma : ℝ)) * contactSum d y z x hgen htrdeg ≤ poleDegree d y z x htrdeg :=
  d.exact_weighted_curve_inequality _ hgen htrdeg

open AlgebraicGeometry CategoryTheory PiExponentSeshadri.Geometry
open MovingLogGeometry.CurveMargin
open OAI.PiExponent.NumericalAmpleness

theorem margin_of_actual_contact_degrees
    {B : Scheme.{0}} (p : B ⟶ Spec (.of ℂ)) [IsProper p] (A J : LineBundle B)
    (a : ℕ) (ha : 1 < a) (hample : ((A.pow a).tensor J).IsAmple)
    (C : IntegralCurve B) (y z : E) (x : Fin d.m → E)
    (hgen : IntermediateField.adjoin ℂ
      (Set.range (Fin.cases y (Fin.cases z x) : Fin (d.m+2) → E)) = ⊤)
    (htrdeg : Algebra.trdeg ℂ E = 1) (R : ℚ) (hR : 0 < R)
    (hA : (curveDegree p A C : ℝ) = (R : ℝ) * poleDegree d y z x htrdeg)
    (hJ : (curveDegree p J C : ℝ) = -(R : ℝ) * contactSum d y z x hgen htrdeg) :
    marginCoefficient a (d.sigma : ℝ) * (curveDegree p ((A.pow a).tensor J) C : ℝ) ≤
      (curveDegree p (A.tensor J) C : ℝ) := by
  apply margin_of_nonnegative_degree p A J a ha hample (d.sigma : ℝ)
    (by exact_mod_cast d.sigma_pos) C
  rw [hA, hJ]
  have hR' : (0 : ℝ) ≤ R := by exact_mod_cast hR.le
  have h := mul_le_mul_of_nonneg_left (actual_contact_bound d y z x hgen htrdeg) hR'
  nlinarith

end QuadraticPi.TwoLogNormalizedGeometry.CurveMargin


==> anc/lean/QuadraticPi/TwoLogNormalizedCurveModel.lean <==
import QuadraticPi.TwoLogNormalizedBlowupPolarization
import QuadraticPi.TwoLogNormalizedCurveCoordinates
import OAI.NumberTheory.PiExponent.Geometry.CurveNormalizedDegreeTransfer
import OAI.NumberTheory.PiExponent.Geometry.CurveInequalityIntrinsic

set_option autoImplicit false

/-! Curve normalization model for the actual two-torus blowup. -/


namespace QuadraticPi.TwoLogNormalizedGeometry
open OAI OAI.PiExponent

noncomputable section
namespace CurveModel
open AlgebraicGeometry CategoryTheory TopologicalSpace
open BlowupGeometry CurveNormalizationModel
variable (d : GeometricData)

structure ModelData (C : NumericalAmpleness.IntegralCurve (blowup d)) where
  E : Type
  [field : Field E]
  [algebra : Algebra ℂ E]
  [essFiniteType : Algebra.EssFiniteType ℂ E]
  coordinates : Fin (d.m+2) → E
  coordinates_generate : IntermediateField.adjoin ℂ (Set.range coordinates) = ⊤
  trdeg_one : Algebra.trdeg ℂ E = 1
  parameter : E
  parameter_transcendental : Transcendental ℂ parameter
  [parameterFinite : FiniteDimensional (IntermediateField.adjoin ℂ {parameter}) E]
  normalization : parameterCurve parameter parameter_transcendental ⟶ C.scheme
  [normalizationFinite : IsFinite normalization]
  normalization_over : normalization ≫ C.embedding ≫ structureMap d =
    parameterCurveStructureMap parameter parameter_transcendental
  chart : C.scheme.Opens
  chart_nonempty : chart ≠ ⊥
  [chartIso : IsIso (normalization ∣_ chart)]
  generic_coordinates : parameterCurveGenericPoint parameter parameter_transcendental ≫
      (normalization ≫ C.embedding ≫ projection d) =
    CurveMonomialMap.genericMonomialMap (exponents d) (constantIndex d)
      ((scale d).exponents_constant d.curveDegreeWeights_pos) (coordinateIndex d)
      ((scale d).exponents_coordinate d.curveDegreeWeights_pos) coordinates

theorem existsModelData (C : NumericalAmpleness.IntegralCurve (blowup d))
    (hn : ¬ ∃ t : compactification d, Set.range (C.embedding ≫ projection d) ⊆ {t})
    (hm : ∃ c : C.scheme, (C.embedding ≫ projection d) c ∈ (affineChart d).opensRange) :
    Nonempty (ModelData d C) := by
  let := CurveCoordinates.sourceAlgebra d C
  have hp := CurveCoordinates.field_properties d C hn hm
  let := hp.1
  let z := CurveCoordinates.coordinates d C hn hm
  have hfinite := CurveParameterFinite.finite_over_every_parameter ℂ C.scheme.functionField hp.2.1
  obtain ⟨i,hi⟩ := CurveInequality.nonconstant_coordinates z hp.2.2 hp.2.1
  let f := z i
  have hf : Transcendental ℂ f := hi
  let := hfinite f hf
  obtain ⟨g,hg,hgeneric,hgfinite,W,hW,hWiso⟩ :=
    CurveNormalizationMorphism.exists_intrinsic_normalization_morphism
      (C.embedding ≫ structureMap d) C.dimension f hf
  let := hgfinite
  let := hWiso
  have hWne : W ≠ ⊥ := by
    intro he
    simp only [he, Opens.mem_bot] at hW
  have hc : parameterCurveGenericPoint f hf ≫ (g ≫ C.embedding ≫ projection d) =
      CurveMonomialMap.genericMonomialMap (exponents d) (constantIndex d)
        ((scale d).exponents_constant d.curveDegreeWeights_pos) (coordinateIndex d)
        ((scale d).exponents_coordinate d.curveDegreeWeights_pos) z := by
    change parameterCurveGenericPoint f hf ≫ (g ≫ C.embedding ≫ projection d) =
      Spec.map (CommRingCat.ofHom (MvPolynomial.aeval z).toRingHom) ≫ affineChart d
    rw [← Category.assoc, ← Category.assoc, hgeneric]
    exact (CurveCoordinates.coordinates_generic_map d C hn hm).symm
  exact ⟨{ E := C.scheme.functionField
           field := inferInstance
           algebra := inferInstance
           essFiniteType := hp.1
           coordinates := z
           coordinates_generate := hp.2.2
           trdeg_one := hp.2.1
           parameter := f
           parameter_transcendental := hf
           parameterFinite := inferInstance
           normalization := g
           normalizationFinite := hgfinite
           normalization_over := hg
           chart := W
           chart_nonempty := hWne
           chartIso := hWiso
           generic_coordinates := hc }⟩

end CurveModel

end

end QuadraticPi.TwoLogNormalizedGeometry


==> anc/lean/QuadraticPi/TwoLogNormalizedCurveModelDegrees.lean <==
import QuadraticPi.TwoLogNormalizedDataExceptionalDegree
import QuadraticPi.TwoLogNormalizedCurveHyperplaneDegree
import QuadraticPi.TwoLogNormalizedCurveDegree

set_option autoImplicit false

/-! Actual hyperplane and exceptional degrees of the normalized two-torus curve model. -/


namespace QuadraticPi.TwoLogNormalizedGeometry
open OAI OAI.PiExponent

noncomputable section
namespace CurveModel
open AlgebraicGeometry CategoryTheory
open PiExponentSeshadri.Geometry
open BlowupGeometry CurveNormalizationModel
variable (d : GeometricData)

def degreeData (C : NumericalAmpleness.IntegralCurve (blowup d))
    (r : ModelData d C) : BlowupMargin.AffineCurveDegreeData d C := by
  letI := r.field
  letI := r.algebra
  letI := r.essFiniteType
  letI := r.parameterFinite
  letI := r.normalizationFinite
  letI := r.chartIso
  let y := r.coordinates 0
  let z := r.coordinates (0 : Fin (d.m+1)).succ
  let x := fun i : Fin d.m => r.coordinates i.succ.succ
  have htuple : (Fin.cases y (Fin.cases z x) : Fin (d.m+2) → r.E) = r.coordinates := by
    funext i
    refine Fin.cases ?_ (fun j => Fin.cases ?_ (fun k => ?_) j) i <;> rfl
  have hgen : IntermediateField.adjoin ℂ
      (Set.range (Fin.cases y (Fin.cases z x) : Fin (d.m+2) → r.E)) = ⊤ := by
    rw [htuple]
    exact r.coordinates_generate
  let hfinite := CurveParameterFinite.finite_over_every_parameter ℂ r.E r.trdeg_one
  have hA : (NumericalAmpleness.curveDegree (structureMap d) (A d) C : ℝ) =
      ((scale d).radius : ℝ) * CurveMargin.poleDegree d y z x r.trdeg_one := by
    change _ = ((scale d).radius : ℝ) *
      CurveContactSum.weightedDegree hfinite (Fin.cases y (Fin.cases z x)) d.curveDegreeWeights
    rw [htuple]
    exact hyperplane_degree d C r
  have hgeneric : parameterCurveGenericPoint r.parameter r.parameter_transcendental ≫
      (r.normalization ≫ C.embedding) ≫ projection d =
      Spec.map (CommRingCat.ofHom (MvPolynomial.aeval (Fin.cases y (Fin.cases z x))).toRingHom) ≫
        affineChart d := by
    have heval : (MvPolynomial.aeval r.coordinates).toRingHom =
        MvPolynomial.eval₂Hom (algebraMap ℂ r.E) r.coordinates := by
      apply RingHom.ext
      intro P
      exact MvPolynomial.aeval_def r.coordinates P
    rw [htuple, heval]
    simpa only [Category.assoc, CurveMonomialMap.genericMonomialMap, affineChart] using
      r.generic_coordinates
  have hJ : (NumericalAmpleness.curveDegree (structureMap d) (J d) C : ℝ) =
      -((scale d).radius : ℝ) * CurveMargin.contactSum d y z x hgen r.trdeg_one := by
    have hd := CurveNormalizedDegreeTransfer.curveDegree_eq_normalized
      (structureMap d) (H d) (H_ample d) C r.parameter r.parameter_transcendental
      r.normalization r.normalization_over r.chart r.chart_nonempty (J d)
    have hn := ExceptionalDegree.admissible_degree_eq_neg_contactSum
      d y z x hgen r.trdeg_one r.parameter r.parameter_transcendental
      (r.normalization ≫ C.embedding) hgeneric
    exact (congrArg (fun n : ℤ => (n : ℝ)) hd).trans hn
  exact { E := r.E
          field := r.field
          algebra := r.algebra
          essFiniteType := r.essFiniteType
          y := y
          z := z
          x := x
          coordinates_generate := hgen
          trdeg_one := r.trdeg_one
          hyperplane_degree := hA
          exceptional_degree := hJ }

end CurveModel

end

end QuadraticPi.TwoLogNormalizedGeometry


==> anc/lean/QuadraticPi/TwoLogNormalizedCurveRigidity.lean <==
import QuadraticPi.TwoLogNormalizedPersistentRigidity
import OAI.NumberTheory.PiExponent.Geometry.CurveFieldRigidity
import OAI.NumberTheory.PiExponent.Geometry.PlaceCenteredBranch

/-! The proved persistent equations identify constant torus and affine
coordinates with the actual center values on a curve. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogNormalizedInterpolation.CurveRigidity
open OAI PiExponent PiExponentApprox
open QuadraticPi.TwoLogInterpolation CurveCenters CurveFieldRigidity
open CurveValuationCenter PlaceValuationRing TwoLogNormalFrameRigidity

theorem coordinate_torus_eq_center
    {E : Type*} [Field E] [Algebra ℂ E]
    (D : BaseData) (w : Fin D.m → ℚ) (hw : ∀ i, 0 < w i)
    (hseparated : TwoLogWeightSeparation.SeparatedProducts D (frameComparisonConstant D) w)
    (u : Fin (D.m+2) → E) (center : Fin (D.m+2) → ℂ)
    (hy : center 0 ≠ 0) (hz : center (0 : Fin (D.m+1)).succ ≠ 0)
    (p : NormalizedPlace ℂ E)
    [Algebra.IsIntegral ℂ (IsLocalRing.ResidueField (ring p))]
    (hp : Centered u center p) (hheight : (coordinateKernel u).height ≤ D.m+1)
    (N : ℝ) (hN : 0 < N)
    (hrect : PersistentComparison.UniformRectangles (D.m+2)
      (fun i => (jetWeights D w i : ℝ)) ((D.sigma : ℝ) / ((D.m : ℝ)+3)) N)
    (r : Fin D.m → ℂ) (hr : ∀ i, ∀ q : ℚ, r i ≠ (q : ℂ))
    (F : Polynomial D.m) (hF0 : F ≠ 0) (hF : HasWeightedDegreeLE (sourceWeights D w) N F)
    (hvanish : ∀ word : List (Fin (D.m+2)),
      frameWordCost (fun i => (jetWeights D w i : ℝ)) word ≤ (D.sigma : ℝ)*N →
        MvPolynomial.aeval u (polynomialFrameWord r word F) = 0) :
    ∃ i : Fin D.m,
      u i.succ.succ = algebraMap ℂ E (center i.succ.succ) ∧
      u (0 : Fin (D.m+2)) = algebraMap ℂ E (center 0) ∧
      u (0 : Fin (D.m+1)).succ = algebraMap ℂ E (center (0 : Fin (D.m+1)).succ) := by
  have huY : u 0 ≠ 0 := by
    intro h
    exact hy (hp.constant_coordinate 0 0 (by simpa using h)).symm
  have huZ : u (0 : Fin (D.m+1)).succ ≠ 0 := by
    intro h
    exact hz (hp.constant_coordinate (0 : Fin (D.m+1)).succ 0 (by simpa using h)).symm
  obtain ⟨i, cx, cy, cz, hcx, hcy, hcz⟩ :=
    PersistentRigidity.constants_in_field_of_persistent_derivatives D w hw hseparated
      N hN hrect r hr F hF hF0 (coordinateKernel u) inferInstance hheight
      (MvPolynomial.aeval u) (fun _ h => h) (by simpa using huY) (by simpa using huZ) hvanish
  simp only [MvPolynomial.aeval_X] at hcx hcy hcz
  exact ⟨i,
    hcx.trans (congrArg (algebraMap ℂ E) (hp.constant_coordinate i.succ.succ cx hcx)),
    hcy.trans (congrArg (algebraMap ℂ E) (hp.constant_coordinate 0 cy hcy)),
    hcz.trans (congrArg (algebraMap ℂ E)
      (hp.constant_coordinate (0 : Fin (D.m+1)).succ cz hcz))⟩

end QuadraticPi.TwoLogNormalizedInterpolation.CurveRigidity


==> anc/lean/QuadraticPi/TwoLogNormalizedDataExceptionalDegree.lean <==
import QuadraticPi.TwoLogExceptionalDegree
import QuadraticPi.TwoLogNormalizedBlowupGeometry
import QuadraticPi.TwoLogNormalizedCurveMargin

/-! Exact exceptional-divisor degree for the actual two-torus geometric data. -/
set_option autoImplicit false
namespace QuadraticPi.TwoLogNormalizedGeometry
open OAI OAI.PiExponent TwoLogInterpolation TwoLogInterpolation.PlaceContactFamily
namespace ExceptionalDegree
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
open PiExponent.SectionZeroIdeal PiExponent.SectionImageIdeal
open scoped BigOperators

theorem admissible_degree_eq_neg_contactSum
    (d : GeometricData)
    {E : Type} [Field E] [Algebra ℂ E] [Algebra.EssFiniteType ℂ E]
    (y z : E) (x : Fin d.m → E)
    (hgen : IntermediateField.adjoin ℂ
      (Set.range (Fin.cases y (Fin.cases z x) : Fin (d.m+2) → E)) = ⊤)
    (htrdeg : Algebra.trdeg ℂ E = 1)
    (f : E) (hf : Transcendental ℂ f) :
    letI := CurveParameterFinite.finite_over_every_parameter ℂ E htrdeg f hf
    ∀ (g : CurveNormalizationModel.parameterCurve f hf ⟶ BlowupGeometry.blowup d),
    CurveNormalizationModel.parameterCurveGenericPoint f hf ≫ g ≫
      BlowupGeometry.projection d =
      Spec.map (CommRingCat.ofHom (MvPolynomial.aeval (Fin.cases y (Fin.cases z x))).toRingHom) ≫
        BlowupGeometry.affineChart d →
    ((eulerCharacteristic (CurveNormalizationModel.parameterCurveStructureMap f hf) 1
        ((BlowupGeometry.J d).pullback g).sheaf -
      eulerCharacteristic (CurveNormalizationModel.parameterCurveStructureMap f hf) 1
        (structureSheaf (CurveNormalizationModel.parameterCurve f hf)) : ℤ) : ℝ) =
      -((BlowupGeometry.scale d).radius : ℝ) *
        CurveMargin.contactSum d y z x hgen htrdeg := by
  let hfinite := CurveParameterFinite.finite_over_every_parameter ℂ E htrdeg
  let := hfinite f hf
  intro g hgeneric
  let hres := PlaceLocalRing.residue_integral htrdeg.le
  let u : Fin (d.m+2) → E := Fin.cases y (Fin.cases z x)
  let hu := CurveInequality.nonconstant_coordinates u hgen htrdeg
  have h := TwoLogGeometry.ExceptionalDegree.compactIdeal_degree_eq_neg_contact_sum
    f hf (fun i=>(d.slopes i:ℂ))
    d.basesY d.basesY_nonzero d.basesZ d.basesZ_nonzero d.centers_injective
    (BlowupGeometry.logCutoff d) (BlowupGeometry.scale d).jetPowers
    (BlowupGeometry.scale d).jetPowers_pos d.curveJetWeights d.curveJetWeights_pos
    (BlowupGeometry.scale d).radius (BlowupGeometry.scale d).jetPowers_eq
    (BlowupGeometry.logCutoff_strict d) (BlowupGeometry.logCutoff_strict_Z d)
    (BlowupGeometry.affineChart d) (BlowupGeometry.compactificationStructureMap d)
    (BlowupGeometry.affineChart_over d)
    (BlowupGeometry.projection d) (BlowupGeometry.J d)
    (BlowupGeometry.exceptionalInclusion d)
    (BlowupGeometry.exceptional_presents d) g u hu hgeneric hres hfinite
  change _ = -((BlowupGeometry.scale d).radius : ℝ) *
    ∑ p ∈ places hfinite u d.basesY d.basesZ hu,
      (contact hres hfinite u (fun i=>(d.slopes i:ℂ)) d.basesY d.basesY_nonzero
        d.basesZ d.basesZ_nonzero hu d.curveJetWeights p : ℝ)
  simpa only [Rat.cast_intCast,Rat.cast_natCast,Rat.cast_neg,Rat.cast_mul,Rat.cast_sum] using
    congrArg (fun a:ℚ=>(a:ℝ)) h

end
end ExceptionalDegree
end QuadraticPi.TwoLogNormalizedGeometry


==> anc/lean/QuadraticPi/TwoLogNormalizedGeometricCurveInequality.lean <==
import QuadraticPi.TwoLogNormalizedCurveInequality
import QuadraticPi.TwoLogNormalizedGeometricData

/-! The proved irrational-slope curve inequality for concrete geometry data. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogNormalizedGeometry.GeometricData
open OAI PiExponent TwoLogInterpolation PlaceContactFamily
open scoped BigOperators

theorem exact_weighted_curve_inequality_of_nonconstant (d : GeometricData)
    {E : Type*} [Field E] [Algebra ℂ E] [Algebra.EssFiniteType ℂ E]
    (u : Fin (d.m+2) → E) (hu : ∃ i, Transcendental ℂ (u i))
    (htrdeg : Algebra.trdeg ℂ E = 1) :
    let hres := PlaceLocalRing.residue_integral htrdeg.le
    let hfinite := CurveParameterFinite.finite_over_every_parameter ℂ E htrdeg
    (1+(d.sigma : ℝ)) * ∑ p ∈ places hfinite u d.basesY d.basesZ hu,
      (contact hres hfinite u d.slopes d.basesY d.basesY_nonzero
        d.basesZ d.basesZ_nonzero hu d.curveJetWeights p : ℝ) ≤
      CurveContactSum.weightedDegree hfinite u d.curveDegreeWeights :=
  TwoLogNormalizedInterpolation.weighted_curve_inequality d.toBaseData d.weights d.weights_pos
    d.frame_separated d.slopes d.slopes_nonrational d.basesY d.basesY_nonzero
    d.basesZ d.basesZ_nonzero d.paired_centers_injective u hu htrdeg

theorem exact_weighted_curve_inequality (d : GeometricData)
    {E : Type*} [Field E] [Algebra ℂ E] [Algebra.EssFiniteType ℂ E]
    (u : Fin (d.m+2) → E) (hgen : IntermediateField.adjoin ℂ (Set.range u) = ⊤)
    (htrdeg : Algebra.trdeg ℂ E = 1) :
    let hres := PlaceLocalRing.residue_integral htrdeg.le
    let hfinite := CurveParameterFinite.finite_over_every_parameter ℂ E htrdeg
    let hu := CurveInequality.nonconstant_coordinates u hgen htrdeg
    (1+(d.sigma : ℝ)) * ∑ p ∈ places hfinite u d.basesY d.basesZ hu,
      (contact hres hfinite u d.slopes d.basesY d.basesY_nonzero
        d.basesZ d.basesZ_nonzero hu d.curveJetWeights p : ℝ) ≤
      CurveContactSum.weightedDegree hfinite u d.curveDegreeWeights :=
  exact_weighted_curve_inequality_of_nonconstant d u
    (CurveInequality.nonconstant_coordinates u hgen htrdeg) htrdeg
end QuadraticPi.TwoLogNormalizedGeometry.GeometricData


==> anc/lean/QuadraticPi/TwoLogNormalizedGeometricData.lean <==
import QuadraticPi.TwoLogGeometricData

/-! Geometry data with actual complex nonrational slopes and separated
paired centers. No interpolation or curve-inequality conclusion is a field. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogNormalizedGeometry
open TwoLogInterpolation

structure GeometricData extends BaseData where
  weights : Fin m → ℚ
  weights_pos : ∀ i, 0 < weights i
  frame_separated : TwoLogWeightSeparation.SeparatedProducts toBaseData
    (TwoLogNormalFrameRigidity.frameComparisonConstant toBaseData) weights
  projection_separated : TwoLogWeightSeparation.SeparatedProducts toBaseData
    (PAWeightGeometry.separationConstant (m-1) sigma) weights
  slopes : Fin m → ℂ
  slopes_injective : Function.Injective slopes
  slopes_nonrational : ∀ i, ∀ q : ℚ, slopes i ≠ (q : ℂ)
  basesY : Fin K → ℂ
  basesZ : Fin K → ℂ
  basesY_nonzero : ∀ j, basesY j ≠ 0
  basesZ_nonzero : ∀ j, basesZ j ≠ 0
  paired_centers_injective : Function.Injective (fun j => (basesY j, basesZ j))

namespace GeometricData
def curveDegreeWeights (d : GeometricData) : Fin (d.m+2) → ℚ :=
  TwoLogWeightSeparation.degreeWeights d.toBaseData d.weights
def curveJetWeights (d : GeometricData) : Fin (d.m+2) → ℚ :=
  jetWeights d.toBaseData d.weights
theorem curveDegreeWeights_pos (d : GeometricData) : ∀ i, 0 < d.curveDegreeWeights i :=
  Fin.cases d.w0_pos (Fin.cases d.w0_pos d.weights_pos)
theorem curveJetWeights_pos (d : GeometricData) : ∀ i, 0 < d.curveJetWeights i :=
  jetWeights_pos d.toBaseData d.weights d.weights_pos
theorem centers_injective (d : GeometricData) :
    Function.Injective (fun j => fullCenter (m := d.m) (d.basesY j) (d.basesZ j)) := by
  intro j k h
  apply d.paired_centers_injective
  exact Prod.ext (congrFun h 0) (congrFun h (0 : Fin (d.m+1)).succ)

theorem exists_from_uniform_thresholds (B : BaseData) :
    ∃ T : SeparatedWeightPA.Thresholds B.m,
      ∀ w : Fin B.m → ℚ, SeparatedWeightPA.AboveThresholds T w →
      ∀ r : Fin B.m → ℂ, Function.Injective r →
      (∀ i, ∀ q : ℚ, r i ≠ (q : ℂ)) →
      ∀ b a : Fin B.K → ℂ, (∀ j, b j ≠ 0) → (∀ j, a j ≠ 0) →
      Function.Injective (fun j => (b j, a j)) →
      ∃ d : GeometricData, d.toBaseData = B := by
  obtain ⟨T, hT⟩ := TwoLogProjectedWeights.exists_rigidity_and_projection_thresholds B
  refine ⟨T, fun w hw r hr hn b a hb ha hp => ?_⟩
  let d : GeometricData := {
    toBaseData := B, weights := w, weights_pos := hw.1,
    frame_separated := (hT w hw).1, projection_separated := (hT w hw).2,
    slopes := r, slopes_injective := hr, slopes_nonrational := hn,
    basesY := b, basesZ := a, basesY_nonzero := hb, basesZ_nonzero := ha,
    paired_centers_injective := hp }
  exact ⟨d, rfl⟩
end GeometricData
end QuadraticPi.TwoLogNormalizedGeometry


==> anc/lean/QuadraticPi/TwoLogNormalizedJetSurjectivity.lean <==
import QuadraticPi.TwoLogNormalizedBlowupAmple
import OAI.NumberTheory.PiExponent.Ampleness.BlowupJetSurjectivityComplete

set_option autoImplicit false
namespace QuadraticPi.TwoLogNormalizedGeometry.JetSurjectivity
open OAI OAI.PiExponent
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry BlowupGeometry PiExponent.BlowupJetSurjectivity
attribute [local irreducible] BlowupGeometry.centerIdeal BlowupGeometry.hyperplane

theorem blowupBundle_ample (d : GeometricData) :
    (blowupBundle (centerIdeal d) (hyperplane d)).IsAmple := by
  apply PiExponent.AmpleIso.isAmple_of_sheaf_iso (interpolationBundle d)
    (blowupBundle (centerIdeal d) (hyperplane d))
    (moduleTensorComm (A d).sheaf (J d).sheaf)
  exact interpolationBundle_ample d

theorem eventual_jetRestriction_surjective (d : GeometricData) :
    ∃ N, ∀ n, N ≤ n → Function.Surjective
      (jetRestriction (centerIdeal d) (hyperplane d) n) :=
  eventual_blowup_jetRestriction_surjective
    (compactificationStructureMap d) (centerIdeal d) (hyperplane d) (blowupBundle_ample d)

theorem eventually_jetRestriction_surjective (d : GeometricData) :
    ∀ᶠ n in Filter.atTop, Function.Surjective
      (jetRestriction (centerIdeal d) (hyperplane d) n) := by
  obtain ⟨N, hN⟩ := eventual_jetRestriction_surjective d
  exact Filter.eventually_atTop.mpr ⟨N, hN⟩

end
end QuadraticPi.TwoLogNormalizedGeometry.JetSurjectivity


==> anc/lean/QuadraticPi/TwoLogNormalizedMatrixFrame.lean <==
import QuadraticPi.TwoLogNormalizedBlowupGeometry
import OAI.NumberTheory.PiExponent.Approximation.AdmissibleMatrixFrame

set_option autoImplicit false

namespace QuadraticPi.TwoLogNormalizedGeometry
open OAI OAI.PiExponent
noncomputable section
namespace MatrixInterpolation
open BlowupGeometry AlgebraicGeometry CategoryTheory PiExponentSeshadri.Geometry

theorem actualFrame_exists (d : GeometricData) :
    Nonempty (AffineJetCoefficientInterface.Frame (affineChart d) (hyperplane d)) := by
  exact AdmissibleMatrixInterpolation.monomialFrame_exists (R := ℂ)
    (exponents d) (constantIndex d)
    ((scale d).exponents_constant d.curveDegreeWeights_pos)
    (coordinateIndex d) ((scale d).exponents_coordinate d.curveDegreeWeights_pos)

end MatrixInterpolation
end
end QuadraticPi.TwoLogNormalizedGeometry


==> anc/lean/QuadraticPi/TwoLogNormalizedMatrixGeometry.lean <==
import QuadraticPi.TwoLogNormalizedMatrixFrame
import QuadraticPi.TwoLogNormalizedSectionBound
import QuadraticPi.TwoLogNormalizedSectionPackets

set_option autoImplicit false

/-! Global coefficient interpolation for the arithmetic-free geometric data.
This follows the upstream section-to-polynomial bridge, retaining actual
formal logarithms and the strict coefficient cutoff. -/

namespace QuadraticPi.TwoLogNormalizedGeometry
open OAI OAI.PiExponent
noncomputable section
namespace MatrixInterpolation
open AlgebraicGeometry CategoryTheory Filter
open PiExponentSeshadri.Geometry
open BlowupGeometry JetPackets
attribute [local irreducible] WeightedCompactification.lineBundle
  WeightedCompactification.affineChartMap
  AffineJetCoefficientInterface.Frame AffineJetCoefficientInterface.Sections
  AffineJetCoefficientInterface.coefficient

variable (d : GeometricData)

def WeightedPolynomials (H : ℚ) :=
  {P : TwoLogInterpolation.Polynomial d.m //
    WeightedSliceDegree.SupportBound (fun i => (d.curveDegreeWeights i : ℝ)) (H : ℝ) P}

def packetMap (H : ℚ) (P : WeightedPolynomials d H) :=
  fun j : Fin d.K => JetGeometry.rationalCoefficientPacket d.curveJetWeights H
    (TwoLogInterpolation.formalJet (fun i => (d.slopes i : ℂ)) (d.basesY j) (d.basesZ j) P.val)

theorem packetMap_surjective_of_family {α : Type*} (H : ℚ)
    (P : α → TwoLogInterpolation.Polynomial d.m)
    (hdegree : ∀ a, WeightedSliceDegree.SupportBound
      (fun i => (d.curveDegreeWeights i : ℝ)) (H : ℝ) (P a))
    (hpacket : Function.Surjective (fun a => fun j : Fin d.K =>
      JetGeometry.rationalCoefficientPacket d.curveJetWeights H
        (TwoLogInterpolation.formalJet (fun i => (d.slopes i : ℂ)) (d.basesY j) (d.basesZ j) (P a)))) :
    Function.Surjective (packetMap d H) := by
  intro y
  obtain ⟨a, ha⟩ := hpacket y
  exact ⟨⟨P a, hdegree a⟩, ha⟩

theorem eventual_packets_of_eventual_jetRestriction
    (hjet : ∀ᶠ n : ℕ in atTop, Function.Surjective
      (PiExponent.BlowupJetSurjectivity.jetRestriction (centerIdeal d) (hyperplane d) n)) :
    ∀ᶠ n : ℕ in atTop, Function.Surjective (packetMap d ((n : ℚ) * (scale d).radius)) := by
  obtain ⟨N, hN⟩ := SectionBound.eventual_supportBound d
  obtain ⟨e⟩ := actualFrame_exists d
  filter_upwards [hjet,
    eventually_ge_atTop N] with n hn hnN
  apply packetMap_surjective_of_family d _ (sectionPolynomial d n e)
  · intro s
    simpa only [Rat.cast_mul, Rat.cast_natCast, sectionPolynomial] using hN n hnN e s
  · exact formalPackets_surjective_of_jetRestriction d n e hn

end MatrixInterpolation
end
end QuadraticPi.TwoLogNormalizedGeometry


==> anc/lean/QuadraticPi/TwoLogNormalizedMatrixTheorems.lean <==
import QuadraticPi.TwoLogNormalizedMatrixGeometry
import QuadraticPi.TwoLogNormalizedJetSurjectivity

/-! Global weighted interpolation, with the geometric surjectivity input proved. -/
set_option autoImplicit false
namespace QuadraticPi.TwoLogNormalizedGeometry.MatrixInterpolation
open OAI OAI.PiExponent
noncomputable section
open Filter BlowupGeometry

theorem eventual_packets (d : GeometricData) :
    ∀ᶠ n : ℕ in atTop,
      Function.Surjective (packetMap d ((n : ℚ) * (scale d).radius)) :=
  eventual_packets_of_eventual_jetRestriction d
    (JetSurjectivity.eventually_jetRestriction_surjective d)

end
end QuadraticPi.TwoLogNormalizedGeometry.MatrixInterpolation


==> anc/lean/QuadraticPi/TwoLogNormalizedNumberFieldMinors.lean <==
import QuadraticPi.TwoLogNormalizedUniformInterpolation
import QuadraticPi.TwoLogMinors
import QuadraticPi.TwoLogNumberFieldArithmetic

/-! Actual cofinal nonzero full-row minors from the proved irrational-slope
interpolation theorem. No interpolation or nonvanishing premise is assumed. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogNormalizedNumberFieldMinors
open OAI.PiExponent SeparatedWeightPA
open scoped NumberField

theorem cofinal_minors (B : TwoLogInterpolation.BaseData) :
    ∃ thresholds : Thresholds B.m,
      ∀ w : Fin B.m → ℚ, AboveThresholds thresholds w →
      ∀ r : Fin B.m → ℂ, Function.Injective r → (∀ i, ∀ q : ℚ, r i ≠ (q : ℂ)) →
      ∀ b a : ℂ, b ≠ 0 → a ≠ 0 →
      Function.Injective (fun j : Fin B.K => (b^j.val, a^j.val)) →
      ∀ T : Fin B.m → ℕ, (∀ i, w i/B.theta ≤ (T i : ℚ)*B.v) →
      ∀ L : ℕ, ∃ H : ℕ, L ≤ H ∧ 0 < H ∧
        ∃ sel : TwoLogMatrix.Row B.K B.v B.theta (fun i => (w i : ℝ)) H →
            TwoLogMatrix.Column B.w0 (fun i => (w i : ℝ)) H,
          Function.Injective sel ∧
          (TwoLogMatrix.selectedMinor b a B.K B.w0 B.v B.theta
            (fun i => (w i : ℝ)) H r T sel).det ≠ 0 := by
  obtain ⟨thresholds, ht⟩ := TwoLogNormalizedUniformInterpolation.twoLogNormalizedUniformInterpolation B
  refine ⟨thresholds, ?_⟩
  intro w hw r hr hn b a hb ha hp T hT L
  obtain ⟨R, hR, hpacket⟩ := ht w hw
  obtain ⟨H0, hH0⟩ := hpacket r hr hn (fun j => b^j.val) (fun j => a^j.val)
    (fun _ => pow_ne_zero _ hb) (fun _ => pow_ne_zero _ ha) hp
  obtain ⟨H, hLH, hHH0, hdiv⟩ := exists_large_multiple R H0 (max L 1) hR
  have hH : 0 < H := lt_of_lt_of_le (by decide : 0 < 1) ((le_max_right L 1).trans hLH)
  refine ⟨H, (le_max_left L 1).trans hLH, hH, ?_⟩
  have hdegree : ∀ P : TwoLogInterpolation.WeightedPolynomials B w H,
      OAI.PiExponentApprox.HasWeightedDegreeLE
        (TwoLogMatrix.columnWeights B.w0 (fun i => (w i : ℝ))) ((H : ℚ) : ℝ) P.val := by
    intro P
    simpa only [Rat.cast_natCast, TwoLogMatrix.columnWeights_eq_sourceWeights] using P.property
  have hminor := TwoLogMinors.exists_minor_of_packets b a B.K B.w0 B.v B.theta
    (fun i => (w i : ℝ)) (H : ℚ) (by exact_mod_cast B.w0_pos)
    (fun i => by exact_mod_cast hw.1 i) (TwoLogInterpolation.jetWeights B w)
    (TwoLogInterpolation.jetWeights_pos B w hw.1)
    (fun i => (congrFun (TwoLogMatrix.rowWeights_eq_jetWeights B w) i).symm)
    r T hT hT (fun P : TwoLogInterpolation.WeightedPolynomials B w H => P.val)
    hdegree (hH0 H hHH0 hdiv)
  have hcast : ((H : ℚ) : ℝ) = (H : ℝ) := by norm_cast
  rw [hcast] at hminor
  exact hminor

theorem cofinal_field_minors {E : Type*} [Field E] [NumberField E]
    (B : TwoLogInterpolation.BaseData) :
    ∃ thresholds : Thresholds B.m,
      ∀ w : Fin B.m → ℚ, AboveThresholds thresholds w →
      ∀ r : Fin B.m → E, Function.Injective r → (∀ i, ∀ q : ℚ, r i ≠ (q : E)) →
      ∀ (sigma : E →+* ℂ) (b a : E), b ≠ 0 → a ≠ 0 →
      Function.Injective (fun j : Fin B.K => ((sigma b)^j.val, (sigma a)^j.val)) →
      ∀ T : Fin B.m → ℕ, (∀ i, w i/B.theta ≤ (T i : ℚ)*B.v) →
      ∀ L : ℕ, ∃ H : ℕ, L ≤ H ∧ 0 < H ∧
        ∃ sel : TwoLogMatrix.Row B.K B.v B.theta (fun i => (w i : ℝ)) H →
            TwoLogMatrix.Column B.w0 (fun i => (w i : ℝ)) H,
          Function.Injective sel ∧
          (TwoLogMatrix.selectedMinor b a B.K B.w0 B.v B.theta
            (fun i => (w i : ℝ)) H r T sel).det ≠ 0 ∧
          ∀ tau : E →+* ℂ,
            (TwoLogMatrix.selectedMinor (tau b) (tau a) B.K B.w0 B.v B.theta
              (fun i => (w i : ℝ)) H (fun i => tau (r i)) T sel).det ≠ 0 := by
  obtain ⟨thresholds, ht⟩ := cofinal_minors B
  refine ⟨thresholds, ?_⟩
  intro w hw r hr hn sigma b a hb ha hp T hT L
  have hnC (i : Fin B.m) (q : ℚ) : sigma (r i) ≠ (q : ℂ) := by
    intro he
    apply hn i q
    apply sigma.injective
    simpa only [map_ratCast] using he
  obtain ⟨H, hLH, hH, sel, hsel, hdet⟩ := ht w hw (fun i => sigma (r i))
    (sigma.injective.comp hr) hnC (sigma b) (sigma a)
    ((map_ne_zero sigma).mpr hb) ((map_ne_zero sigma).mpr ha) hp T hT L
  have hmap (tau : E →+* ℂ) := TwoLogMatrix.map_selectedMinor_det tau b a B.K B.w0
    B.v B.theta (fun i => (w i : ℝ)) H r T sel
  have hfield : (TwoLogMatrix.selectedMinor b a B.K B.w0 B.v B.theta
      (fun i => (w i : ℝ)) H r T sel).det ≠ 0 := by
    intro he
    apply hdet
    rw [← hmap sigma, he, map_zero]
  refine ⟨H, hLH, hH, sel, hsel, hfield, ?_⟩
  intro tau
  rw [← hmap tau]
  exact (map_ne_zero tau).mpr hfield

end QuadraticPi.TwoLogNormalizedNumberFieldMinors


==> anc/lean/QuadraticPi/TwoLogNormalizedPersistentRigidity.lean <==
import QuadraticPi.TwoLogPersistentRigidity
import QuadraticPi.TwoLogIrrationalSlopeRigidity

/-! Irrational complex slopes force both torus coordinates and an affine
coordinate to be constant on actual persistent primes. The equations are
transported to curve primes, not assumed for them. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogNormalizedInterpolation.PersistentRigidity
open OAI PiExponent PiExponentApprox
open QuadraticPi.TwoLogInterpolation TwoLogNormalFrameRigidity

theorem constants_of_normal_product_comparison
    (D : BaseData) (w : Fin D.m → ℚ) (hw : ∀ i, 0 < w i)
    (hseparated : TwoLogWeightSeparation.SeparatedProducts D (frameComparisonConstant D) w)
    (r : Fin D.m → ℂ) (hr : ∀ i, ∀ q : ℚ, r i ≠ (q : ℂ))
    (Q : Ideal (Polynomial D.m)) [Q.IsPrime] (hQ0 : Q ≠ ⊥)
    (hY : MvPolynomial.X (0 : Fin (D.m+2)) ∉ Q)
    (hZ : MvPolynomial.X (0 : Fin (D.m+1)).succ ∉ Q)
    (hraw : PersistentComparison.NormalProductComparison r Q
      (fun i => (TwoLogWeightSeparation.degreeWeights D w i : ℝ))
      (fun i => (jetWeights D w i : ℝ)) ((D.sigma : ℝ) / ((D.m : ℝ)+3))) :
    ∃ i : Fin D.m, ∃ cx cy cz : ℂ,
      MvPolynomial.X i.succ.succ - MvPolynomial.C cx ∈ Q ∧
      MvPolynomial.X (0 : Fin (D.m+2)) - MvPolynomial.C cy ∈ Q ∧
      MvPolynomial.X (0 : Fin (D.m+1)).succ - MvPolynomial.C cz ∈ Q := by
  let phi := primeResidueMap Q
  let : Algebra.EssFiniteType ℂ Q.ResidueField :=
    Algebra.EssFiniteType.comp ℂ (Polynomial D.m) Q.ResidueField
  have hker (p : Polynomial D.m) : phi p = 0 ↔ p ∈ Q :=
    Ideal.algebraMap_residueField_eq_zero
  have hy : phi (MvPolynomial.X 0) ≠ 0 := fun h => hY ((hker _).mp h)
  have hz : phi (MvPolynomial.X (0 : Fin (D.m+1)).succ) ≠ 0 :=
    fun h => hZ ((hker _).mp h)
  obtain ⟨i, hi⟩ := logarithmic_differential_of_residue_raw_comparison
    D w hw hseparated r phi Q (fun p hp => (hker p).mpr hp) hy hz
    (polynomialNormal_mkQ_ne_zero_of_kernel phi Q hker hQ0) hraw
  obtain ⟨⟨cy, hcy⟩, ⟨cz, hcz⟩, ⟨cx, hcx⟩⟩ :=
    TwoLogIrrationalSlopeRigidity.constant_torus_and_coordinate_of_irrational_slope
      (r i) (hr i) (phi (MvPolynomial.X i.succ.succ)) (phi (MvPolynomial.X 0))
      (phi (MvPolynomial.X (0 : Fin (D.m+1)).succ)) hz hi
  refine ⟨i, cx, cy, cz, (hker _).mp ?_, (hker _).mp ?_, (hker _).mp ?_⟩
  · simp only [map_sub, MvPolynomial.algHom_C, hcx, sub_self]
  · simp only [map_sub, MvPolynomial.algHom_C, hcy, sub_self]
  · simp only [map_sub, MvPolynomial.algHom_C, hcz, sub_self]

theorem constant_fibre_of_persistent_derivatives
    (D : BaseData) (w : Fin D.m → ℚ) (hw : ∀ i, 0 < w i)
    (hseparated : TwoLogWeightSeparation.SeparatedProducts D (frameComparisonConstant D) w)
    (N : ℝ) (hN : 0 < N)
    (hrect : PersistentComparison.UniformRectangles (D.m+2)
      (fun i => (jetWeights D w i : ℝ)) ((D.sigma : ℝ) / ((D.m : ℝ)+3)) N)
    (r : Fin D.m → ℂ) (hr : ∀ i, ∀ q : ℚ, r i ≠ (q : ℂ))
    (F : Polynomial D.m) (hF : HasWeightedDegreeLE (sourceWeights D w) N F) (hF0 : F ≠ 0)
    (P : Ideal (Polynomial D.m)) (hP : P.IsPrime) (hheight : P.height ≤ D.m+1)
    (hY : MvPolynomial.X (0 : Fin (D.m+2)) ∉ P)
    (hZ : MvPolynomial.X (0 : Fin (D.m+1)).succ ∉ P)
    (hvanish : ∀ word : List (Fin (D.m+2)),
      frameWordCost (fun i => (jetWeights D w i : ℝ)) word ≤ (D.sigma : ℝ)*N →
        polynomialFrameWord r word F ∈ P) :
    ∃ i : Fin D.m, ∃ cx cy cz : ℂ,
      MvPolynomial.X i.succ.succ - MvPolynomial.C cx ∈ P ∧
      MvPolynomial.X (0 : Fin (D.m+2)) - MvPolynomial.C cy ∈ P ∧
      MvPolynomial.X (0 : Fin (D.m+1)).succ - MvPolynomial.C cz ∈ P := by
  have hsig : (0 : ℝ) < D.sigma := by exact_mod_cast D.sigma_pos
  have heps : 0 < (D.sigma : ℝ) / ((D.m : ℝ)+3) := div_pos hsig (by positivity)
  have hcost : ∀ i, (0 : ℝ) < jetWeights D w i := by
    intro i
    exact_mod_cast jetWeights_pos D w hw i
  have hbound : ((D.m : ℝ)+3) * (((D.sigma : ℝ) / ((D.m : ℝ)+3))*N) =
      (D.sigma : ℝ)*N := by field_simp
  obtain ⟨step, hstep, Q, hQ, hQr, hQnext, hQP, hQlo, hQhi, hcomp⟩ :=
    PersistentComparison.exists_persistent_component_with_comparison
      r (TwoLogWeightSeparation.degreeWeights D w)
      (TwoLogInterpolation.PersistentRigidity.degreeWeights_pos D w hw)
      (fun i => (jetWeights D w i : ℝ)) hcost ((D.sigma : ℝ) / ((D.m : ℝ)+3)) N
      heps hN hrect F
      (by simpa only [TwoLogInterpolation.PersistentRigidity.sourceWeights_eq_degreeWeights] using hF)
      hF0 P hP hheight (by simpa only [hbound] using hvanish)
  let : Q.IsPrime := hQ
  have hQ0 : Q ≠ ⊥ := by
    intro h
    norm_num [h, Ideal.height_bot] at hQlo
  obtain ⟨i, cx, cy, cz, hcx, hcy, hcz⟩ := constants_of_normal_product_comparison
    D w hw hseparated r hr Q hQ0 (fun h => hY (hQP h)) (fun h => hZ (hQP h)) hcomp
  exact ⟨i, cx, cy, cz, hQP hcx, hQP hcy, hQP hcz⟩

theorem constants_in_field_of_persistent_derivatives
    {E : Type*} [Field E] [Algebra ℂ E]
    (D : BaseData) (w : Fin D.m → ℚ) (hw : ∀ i, 0 < w i)
    (hseparated : TwoLogWeightSeparation.SeparatedProducts D (frameComparisonConstant D) w)
    (N : ℝ) (hN : 0 < N)
    (hrect : PersistentComparison.UniformRectangles (D.m+2)
      (fun i => (jetWeights D w i : ℝ)) ((D.sigma : ℝ) / ((D.m : ℝ)+3)) N)
    (r : Fin D.m → ℂ) (hr : ∀ i, ∀ q : ℚ, r i ≠ (q : ℂ))
    (F : Polynomial D.m) (hF : HasWeightedDegreeLE (sourceWeights D w) N F) (hF0 : F ≠ 0)
    (P : Ideal (Polynomial D.m)) (hP : P.IsPrime) (hheight : P.height ≤ D.m+1)
    (phi : Polynomial D.m →ₐ[ℂ] E) (hphi : ∀ p ∈ P, phi p = 0)
    (hy : phi (MvPolynomial.X 0) ≠ 0)
    (hz : phi (MvPolynomial.X (0 : Fin (D.m+1)).succ) ≠ 0)
    (hvanish : ∀ word : List (Fin (D.m+2)),
      frameWordCost (fun i => (jetWeights D w i : ℝ)) word ≤ (D.sigma : ℝ)*N →
        polynomialFrameWord r word F ∈ P) :
    ∃ i : Fin D.m, ∃ cx cy cz : ℂ,
      phi (MvPolynomial.X i.succ.succ) = algebraMap ℂ E cx ∧
      phi (MvPolynomial.X (0 : Fin (D.m+2))) = algebraMap ℂ E cy ∧
      phi (MvPolynomial.X (0 : Fin (D.m+1)).succ) = algebraMap ℂ E cz := by
  obtain ⟨i, cx, cy, cz, hcx, hcy, hcz⟩ := constant_fibre_of_persistent_derivatives
    D w hw hseparated N hN hrect r hr F hF hF0 P hP hheight
    (fun h => hy (hphi _ h)) (fun h => hz (hphi _ h)) hvanish
  refine ⟨i, cx, cy, cz, ?_, ?_, ?_⟩
  · simpa only [map_sub, MvPolynomial.algHom_C, sub_eq_zero] using hphi _ hcx
  · simpa only [map_sub, MvPolynomial.algHom_C, sub_eq_zero] using hphi _ hcy
  · simpa only [map_sub, MvPolynomial.algHom_C, sub_eq_zero] using hphi _ hcz

end QuadraticPi.TwoLogNormalizedInterpolation.PersistentRigidity


==> anc/lean/QuadraticPi/TwoLogNormalizedSectionBound.lean <==
import QuadraticPi.TwoLogNormalizedBlowupGeometry
import OAI.NumberTheory.PiExponent.Approximation.WeightedGlobalSectionBound

set_option autoImplicit false

namespace QuadraticPi.TwoLogNormalizedGeometry
open OAI OAI.PiExponent
noncomputable section
namespace SectionBound
open AlgebraicGeometry CategoryTheory PiExponentSeshadri.Geometry
open BlowupGeometry

theorem exponent_budget (d : GeometricData) (j : Index d) :
    Finsupp.weight (fun i => (d.curveDegreeWeights i : ℝ)) (exponents d j) ≤
      (scale d).radius := by
  have hq := (scale d).budget d.curveDegreeWeights_pos j
  have hr : (∑ i, (d.curveDegreeWeights i : ℝ) * (exponents d j i : ℝ)) ≤
      (scale d).radius := by exact_mod_cast hq
  simpa only [Finsupp.weight_eq_sum, nsmul_eq_mul, mul_comm] using hr

theorem eventual_supportBound (d : GeometricData) :
    ProjectiveCoefficientBound.EventualBound (affineChart d) (hyperplane d)
      (fun i => (d.curveDegreeWeights i : ℝ)) (scale d).radius := by
  unfold affineChart hyperplane
  exact WeightedGlobalSectionBound.eventual_supportBound (K := ℂ) (ι := Fin (d.m+2))
    (σ := Index d) (exponents d) (constantIndex d)
    ((scale d).exponents_constant d.curveDegreeWeights_pos)
    (coordinateIndex d) ((scale d).exponents_coordinate d.curveDegreeWeights_pos)
    (fun i => (d.curveDegreeWeights i : ℝ)) (scale d).radius (exponent_budget d)

end SectionBound
end
end QuadraticPi.TwoLogNormalizedGeometry


==> anc/lean/QuadraticPi/TwoLogNormalizedSectionPackets.lean <==
import QuadraticPi.TwoLogNormalizedBlowupGeometry
import OAI.NumberTheory.PiExponent.Jets.AffineJetFramedPackets

set_option autoImplicit false

namespace QuadraticPi.TwoLogNormalizedGeometry
open OAI OAI.PiExponent

noncomputable section
namespace JetPackets
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry
open BlowupGeometry
open PiExponent.BlowupJetSurjectivity PiExponent.ExceptionalAffineChart
attribute [local irreducible] BlowupGeometry.affineChart BlowupGeometry.hyperplane
  BlowupGeometry.centerIdeal
  AffineJetCoefficientInterface.Frame AffineJetCoefficientInterface.Sections
  AffineJetCoefficientInterface.coefficient
variable (d : GeometricData)

abbrev affineOpen := chartOpen (affineChart d)

def sectionPolynomial (n : ℕ)
    (e : AffineJetCoefficientInterface.Frame (affineChart d) (hyperplane d)) :
    AffineJetCoefficientInterface.Sections (hyperplane d) n → TwoLogInterpolation.Polynomial d.m :=
  AffineJetCoefficientInterface.coefficient (affineChart d) (hyperplane d) n e

theorem formalPackets_surjective_of_jetRestriction (n : ℕ)
    (e : AffineJetCoefficientInterface.Frame (affineChart d) (hyperplane d))
    (hjet : Function.Surjective (jetRestriction (centerIdeal d) (hyperplane d) n)) :
    Function.Surjective (fun s j =>
      JetGeometry.rationalCoefficientPacket d.curveJetWeights (n * (scale d).radius)
        (TwoLogInterpolation.formalJet (fun i => (d.slopes i : ℂ)) (d.basesY j) (d.basesZ j) (sectionPolynomial d n e s))) := by
  have he : ∀ i, (scale d).radius ≤ ((scale d).jetPowers i : ℚ) * d.curveJetWeights i := by
    intro i
    rw [mul_comm, (scale d).jetPowers_eq]
  have hs : (((centerIdeal d)^n).support : Set (compactification d)) ⊆
      (affineChart d).opensRange := by
    cases n with
    | zero => simp
    | succ n => simpa using centerIdeal_support_subset_chart d
  exact TwoLogJetIdeals.framed_packets_surjective_of_jetRestriction
    (fun i => (d.slopes i : ℂ)) d.basesY d.basesY_nonzero d.basesZ d.basesZ_nonzero d.centers_injective
    (logCutoff d) (scale d).jetPowers (scale d).jetPowers_pos
    d.curveJetWeights d.curveJetWeights_pos (fun i => (logCutoff_strict d i).le) (fun i => (logCutoff_strict_Z d i).le)
    (scale d).radius he n (affineChart d) (centerIdeal d) (hyperplane d) e
    (centerIdeal_restrict d) hs hjet

end JetPackets
end

end QuadraticPi.TwoLogNormalizedGeometry


==> anc/lean/QuadraticPi/TwoLogNormalizedSlopes.lean <==
import QuadraticPi.TwoLogNumberFieldArithmetic
import QuadraticPi.TwoLogComplexUnmatchedGrowth

/-! Concrete arithmetic and growth inputs for algebraically scaled slopes.
Irrational-slope interpolation and the normalized matched analytic bound
are separate remaining obligations; no exponent endpoint is asserted here. -/

set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogNormalizedSlopes
open scoped BigOperators NumberField
variable {E : Type*} [Field E] [NumberField E]

theorem scaled_rational_ne_rat (c : E) (hc : ∀ q : ℚ, c ≠ (q : E))
    (r : ℚ) (hr : r ≠ 0) (q : ℚ) : c * (r : E) ≠ (q : E) := by
  have hrE : (r : E) ≠ 0 := by exact_mod_cast hr
  intro he
  apply hc (q / r)
  rw [Rat.cast_div]
  exact (eq_div_iff hrE).mpr he

theorem embedding_scaled_rational_ne_rat (c : E) (hc : ∀ q : ℚ, c ≠ (q : E))
    (r : ℚ) (hr : r ≠ 0) (sigma : E →+* ℂ) (q : ℚ) :
    sigma (c * (r : E)) ≠ (q : ℂ) := by
  intro he
  apply scaled_rational_ne_rat c hc r hr q
  apply sigma.injective
  simpa only [map_ratCast] using he

theorem integer_orders_vanish (c : E) (hc : ∀ q : ℚ, c ≠ (q : E))
    (r : ℚ) (hr : r ≠ 0) (m n : ℤ)
    (he : c * (r : E) * (m : E) = (n : E)) : m = 0 ∧ n = 0 := by
  have hm : m = 0 := by
    by_contra hm
    have hrE : (r : E) ≠ 0 := by exact_mod_cast hr
    have hmE : (m : E) ≠ 0 := by exact_mod_cast hm
    apply hc ((n : ℚ) / (r * (m : ℚ)))
    push_cast
    apply (eq_div_iff (mul_ne_zero hrE hmE)).mpr
    simpa only [mul_assoc] using he
  refine ⟨hm, ?_⟩
  subst m
  simp only [Int.cast_zero, mul_zero] at he
  exact_mod_cast he.symm

theorem rational_slope_integral (c : E) (u : ℕ)
    (hc : IsIntegral ℤ ((u : E) * c)) (r : ℚ) :
    IsIntegral ℤ (((u * r.den : ℕ) : E) * (c * (r : E))) := by
  have he : (((u * r.den : ℕ) : E) * (c * (r : E))) =
      ((u : E) * c) * (r.num : E) := by
    have hden : (r.den : E) * (r : E) = (r.num : E) := by
      exact_mod_cast Rat.den_mul_eq_num r
    rw [Nat.cast_mul, ← hden]
    ring
  rw [he]
  exact hc.mul (isIntegral_intCast r.num)

theorem scale_mul_denominators {m : ℕ} (u : ℕ) (q T alpha : Fin m → ℕ) :
    TwoLogArithmetic.scale (fun i => u * q i) T alpha =
      (u : ℚ) ^ (∑ i, alpha i) * TwoLogArithmetic.scale q T alpha := by
  unfold TwoLogArithmetic.scale
  simp only [Nat.cast_mul, mul_assoc, mul_pow]
  rw [Finset.prod_mul_distrib, Finset.prod_pow_eq_pow_sum]

theorem log_scale_mul_denominators {m : ℕ} (u : ℕ) (q T alpha : Fin m → ℕ)
    (hu : 0 < u) (hq : ∀ i, 0 < q i) :
    Real.log (TwoLogArithmetic.scale (fun i => u * q i) T alpha : ℝ) =
      ((∑ i, alpha i : ℕ) : ℝ) * Real.log (u : ℝ) +
        Real.log (TwoLogArithmetic.scale q T alpha : ℝ) := by
  rw [scale_mul_denominators, Rat.cast_mul, Rat.cast_pow, Rat.cast_natCast,
    Real.log_mul (pow_pos (by exact_mod_cast hu) _).ne'
      (show (TwoLogArithmetic.scale q T alpha : ℝ) ≠ 0 from
        (show 0 < (TwoLogArithmetic.scale q T alpha : ℝ) by
          exact_mod_cast TwoLogArithmetic.scale_pos q T hq alpha).ne'), Real.log_pow]

theorem extra_scale_cost_le {m : ℕ} (u : ℕ) (q T alpha : Fin m → ℕ)
    (hu : 0 < u) (hq : ∀ i, 0 < q i) (w : Fin m → ℝ) {wstar H : ℝ}
    (hws : 0 < wstar) (hw : ∀ i, wstar ≤ w i)
    (ha : ∑ i, w i * (alpha i : ℝ) ≤ H) :
    Real.log (TwoLogArithmetic.scale (fun i => u * q i) T alpha : ℝ) -
      Real.log (TwoLogArithmetic.scale q T alpha : ℝ) ≤ H * (Real.log (u : ℝ) / wstar) := by
  rw [log_scale_mul_denominators u q T alpha hu hq, add_sub_cancel_right]
  have hs : wstar * ∑ i, (alpha i : ℝ) ≤ ∑ i, w i * (alpha i : ℝ) := by
    rw [Finset.mul_sum]
    exact Finset.sum_le_sum (fun i _ => mul_le_mul_of_nonneg_right (hw i) (Nat.cast_nonneg _))
  have hn : ((∑ i, alpha i : ℕ) : ℝ) ≤ H / wstar := by
    rw [le_div_iff₀ hws]
    push_cast
    nlinarith [hs.trans ha]
  have hlu : 0 ≤ Real.log (u : ℝ) := Real.log_nonneg (by exact_mod_cast hu)
  convert mul_le_mul_of_nonneg_right hn hlu using 1 <;> ring

theorem selectedMinor_extra_clearing_cost_le {m K : ℕ} (u : ℕ) (q T : Fin m → ℕ)
    (hu : 0 < u) (hq : ∀ i, 0 < q i) (w : Fin m → ℝ)
    {w0 v theta wstar H : ℝ} (hw0 : 0 < w0) (hws : 0 < wstar)
    (hw : ∀ i, wstar ≤ w i)
    (sel : TwoLogMatrix.Row K v theta w H → TwoLogMatrix.Column w0 w H) :
    (∑ R : TwoLogMatrix.Row K v theta w H,
      Real.log (TwoLogArithmetic.scale (fun i => u * q i) T
        (fun i => (sel R).val i.succ.succ) : ℝ)) -
    (∑ R : TwoLogMatrix.Row K v theta w H,
      Real.log (TwoLogArithmetic.scale (fun i => u * q i) T
        (fun i => R.2.val i.succ.succ) : ℝ)) ≤
    (∑ R : TwoLogMatrix.Row K v theta w H,
      Real.log (TwoLogArithmetic.scale q T (fun i => (sel R).val i.succ.succ) : ℝ)) -
    (∑ R : TwoLogMatrix.Row K v theta w H,
      Real.log (TwoLogArithmetic.scale q T (fun i => R.2.val i.succ.succ) : ℝ)) +
      (Fintype.card (TwoLogMatrix.Row K v theta w H) : ℝ) * H *
        (Real.log (u : ℝ) / wstar) := by
  have hlu : 0 ≤ Real.log (u : ℝ) := Real.log_nonneg (by exact_mod_cast hu)
  have hcol (R : TwoLogMatrix.Row K v theta w H) :
      Real.log (TwoLogArithmetic.scale (fun i => u * q i) T
        (fun i => (sel R).val i.succ.succ) : ℝ) ≤
      Real.log (TwoLogArithmetic.scale q T (fun i => (sel R).val i.succ.succ) : ℝ) +
        H * (Real.log (u : ℝ) / wstar) := by
    have hc := TwoLogMatrix.column_weight_le hw0 (fun i => hws.trans_le (hw i)) (sel R)
    have hnonneg : 0 ≤ w0 * (((sel R).val 0 : ℝ) + (sel R).val (0 : Fin (m + 1)).succ) :=
      mul_nonneg hw0.le (add_nonneg (Nat.cast_nonneg _) (Nat.cast_nonneg _))
    have h := extra_scale_cost_le u q T (fun i => (sel R).val i.succ.succ)
      hu hq w hws hw (by linarith)
    linarith
  have hrow (R : TwoLogMatrix.Row K v theta w H) :
      Real.log (TwoLogArithmetic.scale q T (fun i => R.2.val i.succ.succ) : ℝ) ≤
      Real.log (TwoLogArithmetic.scale (fun i => u * q i) T
        (fun i => R.2.val i.succ.succ) : ℝ) := by
    rw [log_scale_mul_denominators u q T _ hu hq]
    have hnonneg := mul_nonneg
      (Nat.cast_nonneg (α := ℝ) (∑ i : Fin m, R.2.val i.succ.succ)) hlu
    linarith
  have h := sub_le_sub (Finset.sum_le_sum (s := Finset.univ) (fun R _ => hcol R))
    (Finset.sum_le_sum (s := Finset.univ) (fun R _ => hrow R))
  simp only [Finset.sum_add_distrib, Finset.sum_const, nsmul_eq_mul,
    Finset.card_univ] at h
  convert h using 1 <;> ring

theorem selectedMinor_entries_integral {m K : ℕ} {w0 v theta H : ℝ}
    {w : Fin m → ℝ} (b a c : E) (db da u : ℕ)
    (r : Fin m → ℚ) (T : Fin m → ℕ) (hu : 0 < u)
    (hw0 : 0 < w0) (hw : ∀ i, 0 < w i)
    (hb : IsIntegral ℤ ((db : E) * b)) (ha : IsIntegral ℤ ((da : E) * a))
    (hc : IsIntegral ℤ ((u : E) * c))
    (sel : TwoLogMatrix.Row K v theta w H → TwoLogMatrix.Column w0 w H)
    (R S : TwoLogMatrix.Row K v theta w H) :
    IsIntegral ℤ ((TwoLogArithmetic.baseDenominator db da K w0 H : E) *
      (TwoLogArithmetic.scale (fun i => u * (r i).den) T
        (fun i => R.2.val i.succ.succ) : E)⁻¹ *
      ((TwoLogArithmetic.scale (fun i => u * (r i).den) T
        (fun i => (sel S).val i.succ.succ) : E) *
        TwoLogMatrix.selectedMinor b a K w0 v theta w H
          (fun i => c * (r i : E)) T sel R S)) := by
  exact TwoLogNumberFieldArithmetic.selectedMinor_entries_integral b a db da
    (fun i => u * (r i).den) T (fun i => c * (r i : E))
    (fun i => Nat.mul_pos hu (r i).pos) hw0 hw hb ha
    (fun i => rational_slope_integral c u hc (r i)) sel R S

end QuadraticPi.TwoLogNormalizedSlopes

namespace QuadraticPi.TwoLogComplexMatchedData
open OAI.PiExponent
variable {nu kappa : ℝ} (D : QuadraticPi.TwoLogComplexMatchedData nu kappa)

theorem norm_scaled_r_le (hnu : 0 ≤ nu) (c : ℂ) {C : ℝ}
    (hC : 0 ≤ C) (hc : ‖c‖ ≤ C) (i : Fin D.m) :
    ‖c * (D.r i : ℂ)‖ ≤ C * (1 + |D.target|) := by
  rw [norm_mul]
  exact mul_le_mul hc (D.norm_r_le hnu i) (norm_nonneg _) hC

theorem normalized_field_selectedMinor_log_growth {E : Type*} [Field E] [CharZero E]
    (hnu : 0 ≤ nu) (b a c : E) (sigma : E →+* ℂ) {height C H : ℝ}
    (hhgt : 0 ≤ height) (hb : ‖sigma b‖ ≤ Real.exp height)
    (ha : ‖sigma a‖ ≤ Real.exp height) (hC : 0 ≤ C) (hc : ‖sigma c‖ ≤ C)
    (hH : 0 < H) (sel : D.Row H → D.Column H) :
    Real.log ‖sigma (TwoLogMatrix.selectedMinor b a D.K D.w0 D.v D.geometry.theta
      (MatrixArithmetic.logWeights D.q) H (fun i => c * (D.r i : E))
      (MatrixArithmetic.truncationOrders D.q D.F0 D.v) sel).det‖ ≤
      (D.actualRowCount H : ℝ) * H *
        (D.unmatchedError (height + Real.log 2)
          (Real.log (4 * (1 + C * (1 + |D.target|)))) + D.houseRemainder H) := by
  have hmap := TwoLogMatrix.map_selectedMinor_det sigma b a D.K D.w0 D.v D.geometry.theta
    (MatrixArithmetic.logWeights D.q) H (fun i => c * (D.r i : E))
    (MatrixArithmetic.truncationOrders D.q D.F0 D.v) sel
  simp only [map_mul, map_ratCast] at hmap
  rw [hmap]
  have h := QuadraticPi.TwoLogHouse.selectedMinor_log_bound (sigma b) (sigma a)
    (fun i => sigma c * (D.r i : ℂ)) (MatrixArithmetic.truncationOrders D.q D.F0 D.v)
    (MatrixArithmetic.logWeights D.q) hhgt hb ha
    (by positivity : 0 ≤ C * (1 + |D.target|)) (D.norm_scaled_r_le hnu (sigma c) hC hc)
    D.geometry.K_pos hH (by exact_mod_cast D.geometry.w0_pos)
    (by exact_mod_cast D.geometry.v_pos) (by exact_mod_cast D.geometry.theta_pos)
    D.wstar_pos D.wstar_lower sel
  have hproxy := QuadraticPi.TwoLogHouse.houseError_le_proxy D.K
    (height := height) (R := C * (1 + |D.target|)) (w0 := (D.w0 : ℝ))
    (v := D.v) (wstar := D.wstar) D.geometry.K_pos
    (by exact_mod_cast D.geometry.w0_pos)
  change _ ≤ (D.actualRowCount H : ℝ) * H *
    (QuadraticPi.TwoLogHouse.houseError D.K height (C * (1 + |D.target|))
      D.w0 D.v D.wstar + D.houseRemainder H) at h
  change _ ≤ D.unmatchedError (height + Real.log 2)
    (Real.log (4 * (1 + C * (1 + |D.target|)))) at hproxy
  exact h.trans (mul_le_mul_of_nonneg_left (add_le_add hproxy le_rfl)
    (mul_nonneg (Nat.cast_nonneg _) hH.le))

end QuadraticPi.TwoLogComplexMatchedData


==> anc/lean/QuadraticPi/TwoLogNormalizedUniformCurveMargin.lean <==
import QuadraticPi.TwoLogNormalizedBlowupMargin
import QuadraticPi.TwoLogNormalizedCurveDegreeData
import QuadraticPi.TwoLogNormalizedBlowupPolarization

/-! The uniform positive numerical margin on every actual blowup curve. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogNormalizedGeometry.BlowupGeometry
open OAI OAI.PiExponent PiExponentSeshadri.Geometry
open AlgebraicGeometry CategoryTheory NumericalAmpleness

theorem uniform_curve_margin (d : GeometricData) :
    ∀ C : IntegralCurve (blowup d),
      uniformMargin d * (curveDegree (structureMap d) (H d) C : ℝ) ≤
        (curveDegree (structureMap d) (interpolationBundle d) C : ℝ) :=
  BlowupMargin.uniform_margin_of_affine_curve_data d (ampleExponent d)
    (ampleExponent_gt_one d) (H_ample d) (BlowupMargin.affineCurveDegreeData d)

end QuadraticPi.TwoLogNormalizedGeometry.BlowupGeometry


==> anc/lean/QuadraticPi/TwoLogNormalizedUniformInterpolation.lean <==
import QuadraticPi.TwoLogUniformData
import QuadraticPi.TwoLogNormalizedMatrixTheorems

/-! Uniform actual two-torus interpolation for nonrational complex slopes
and injective paired centers. Thresholds and radius precede slopes/centers. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogNormalizedUniformInterpolation
open OAI PiExponent TwoLogInterpolation

def packetMap (B : BaseData) (w : Fin B.m → ℚ) (r : Fin B.m → ℂ)
    (b a : Fin B.K → ℂ) (H : ℕ) (P : WeightedPolynomials B w H) :
    Fin B.K → JetGeometry.RationalCoefficientPacket (R := ℂ) (jetWeights B w) (H : ℚ) :=
  fun j => JetGeometry.rationalCoefficientPacket (jetWeights B w) (H : ℚ)
    (formalJet r (b j) (a j) P.val)

def UniformStatement : Prop :=
  ∀ B : BaseData, ∃ T : SeparatedWeightPA.Thresholds B.m,
    ∀ w : Fin B.m → ℚ, SeparatedWeightPA.AboveThresholds T w →
      ∃ R : ℕ, 0 < R ∧
      ∀ r : Fin B.m → ℂ, Function.Injective r → (∀ i, ∀ q : ℚ, r i ≠ (q : ℂ)) →
      ∀ b a : Fin B.K → ℂ, (∀ j, b j ≠ 0) → (∀ j, a j ≠ 0) →
      Function.Injective (fun j => (b j, a j)) →
      ∃ H0 : ℕ, ∀ H : ℕ, H0 ≤ H → R ∣ H → Function.Surjective (packetMap B w r b a H)

def geometricData {B : BaseData} {w : Fin B.m → ℚ}
    (h : TwoLogUniformInterpolation.NumericData B w)
    (r : Fin B.m → ℂ) (hr : Function.Injective r) (hn : ∀ i, ∀ q : ℚ, r i ≠ (q : ℂ))
    (b a : Fin B.K → ℂ) (hb : ∀ j, b j ≠ 0) (ha : ∀ j, a j ≠ 0)
    (hp : Function.Injective (fun j => (b j, a j))) : TwoLogNormalizedGeometry.GeometricData where
  toBaseData := B
  weights := w
  weights_pos := h.weights_pos
  frame_separated := h.frame_separated
  projection_separated := h.projection_separated
  slopes := r
  slopes_injective := hr
  slopes_nonrational := hn
  basesY := b
  basesZ := a
  basesY_nonzero := hb
  basesZ_nonzero := ha
  paired_centers_injective := hp

theorem geometric_scale_eq {B : BaseData} {w : Fin B.m → ℚ}
    (h : TwoLogUniformInterpolation.NumericData B w)
    (r : Fin B.m → ℂ) (hr : Function.Injective r) (hn : ∀ i, ∀ q : ℚ, r i ≠ (q : ℂ))
    (b a : Fin B.K → ℂ) (hb : ∀ j, b j ≠ 0) (ha : ∀ j, a j ≠ 0)
    (hp : Function.Injective (fun j => (b j, a j))) :
    TwoLogNormalizedGeometry.BlowupGeometry.scale (geometricData h r hr hn b a hb ha hp) = h.scale := rfl

theorem actual_packets {B : BaseData} {w : Fin B.m → ℚ}
    (h : TwoLogUniformInterpolation.NumericData B w)
    (r : Fin B.m → ℂ) (hr : Function.Injective r) (hn : ∀ i, ∀ q : ℚ, r i ≠ (q : ℂ))
    (b a : Fin B.K → ℂ) (hb : ∀ j, b j ≠ 0) (ha : ∀ j, a j ≠ 0)
    (hp : Function.Injective (fun j => (b j, a j))) (H : ℕ)
    (hg : Function.Surjective (TwoLogNormalizedGeometry.MatrixInterpolation.packetMap
      (geometricData h r hr hn b a hb ha hp) (H : ℚ))) :
    Function.Surjective (packetMap B w r b a H) := by
  intro y
  obtain ⟨P, hP⟩ := hg y
  refine ⟨⟨P.val, TwoLogUniformInterpolation.supportBound_to_degree B w H P.val ?_⟩, hP⟩
  simpa only [geometricData, TwoLogNormalizedGeometry.GeometricData.curveDegreeWeights,
    Rat.cast_natCast] using P.property

theorem eventual_actual_packets {B : BaseData} {w : Fin B.m → ℚ}
    (h : TwoLogUniformInterpolation.NumericData B w)
    (r : Fin B.m → ℂ) (hr : Function.Injective r) (hn : ∀ i, ∀ q : ℚ, r i ≠ (q : ℂ))
    (b a : Fin B.K → ℂ) (hb : ∀ j, b j ≠ 0) (ha : ∀ j, a j ≠ 0)
    (hp : Function.Injective (fun j => (b j, a j))) :
    ∃ H0 : ℕ, ∀ H : ℕ, H0 ≤ H → h.scale.radius ∣ H →
      Function.Surjective (packetMap B w r b a H) := by
  have hs := TwoLogNormalizedGeometry.MatrixInterpolation.eventual_packets
    (geometricData h r hr hn b a hb ha hp)
  obtain ⟨N, hN⟩ := Filter.eventually_atTop.mp hs
  refine ⟨N*h.scale.radius, ?_⟩
  intro H hH hdiv
  obtain ⟨n, rfl⟩ := hdiv
  have hnN : N ≤ n := by nlinarith [h.scale.radius_pos]
  apply actual_packets h r hr hn b a hb ha hp
  have hh := hN n hnN
  have heq : (n : ℚ)*(h.scale.radius : ℚ) = ((h.scale.radius*n : ℕ) : ℚ) := by
    rw [Nat.cast_mul]
    exact mul_comm _ _
  rw [geometric_scale_eq h r hr hn b a hb ha hp, heq] at hh
  exact hh

theorem twoLogNormalizedUniformInterpolation : UniformStatement := by
  intro B
  obtain ⟨T, hT⟩ := TwoLogUniformInterpolation.exists_numeric_thresholds B
  refine ⟨T, fun w hw => ?_⟩
  obtain ⟨h⟩ := hT w hw
  exact ⟨h.scale.radius, h.scale.radius_pos, fun r hr hn b a hb ha hp =>
    eventual_actual_packets h r hr hn b a hb ha hp⟩

end QuadraticPi.TwoLogNormalizedUniformInterpolation


==> anc/lean/QuadraticPi/TwoLogNumberFieldArithmetic.lean <==
import QuadraticPi.TwoLogArithmetic
import QuadraticPi.NumberFieldNormProduct

/-! Denominator clearing for the actual two-logarithm selected minor over
a number field. Integrality is proved from the cleared bases and slopes;
it is not assumed for the matrix entries. -/

set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogNumberFieldArithmetic
open TwoLogMatrix TwoLogArithmetic
open scoped BigOperators NumberField

variable {E : Type*} [Field E] [NumberField E]

/-- The existing exact rational row and column scales clear every entry
of the actual two-logarithm selected minor into the ring of integers. -/
theorem selectedMinor_entries_integral {m K : ℕ} {w0 v theta H : ℝ}
    {w : Fin m → ℝ} (b a : E) (db da : ℕ)
    (q T : Fin m → ℕ) (r : Fin m → E)
    (hq : ∀ i, 0 < q i) (hw0 : 0 < w0) (hw : ∀ i, 0 < w i)
    (hb : IsIntegral ℤ ((db : E) * b))
    (ha : IsIntegral ℤ ((da : E) * a))
    (hr : ∀ i, IsIntegral ℤ ((q i : E) * r i))
    (sel : Row K v theta w H → Column w0 w H) (R S : Row K v theta w H) :
    IsIntegral ℤ ((baseDenominator db da K w0 H : E) *
      (scale q T (fun i => R.2.val i.succ.succ) : E)⁻¹ *
      ((scale q T (fun i => (sel S).val i.succ.succ) : E) *
        selectedMinor b a K w0 v theta w H r T sel R S)) := by
  have hz := TwoLogArithmetic.selectedMinor_entries_range
    (algebraMap (𝓞 E) E) b a db da q T r hq hw0 hw
    ⟨⟨(db : E) * b, hb⟩, rfl⟩
    ⟨⟨(da : E) * a, ha⟩, rfl⟩
    (fun i => ⟨⟨(q i : E) * r i, hr i⟩, rfl⟩)
    sel R S
  obtain ⟨z, hz⟩ := hz
  rw [← hz]
  exact z.isIntegral_coe

/-- The determinant of the actual selected minor satisfies the exact norm
lower bound summed over every complex embedding. The field degree multiplies
the rational clearing cost; no embedding is discarded. -/
theorem selectedMinor_clearing_bound {m K : ℕ} {w0 v theta H : ℝ}
    {w : Fin m → ℝ} (b a : E) (db da : ℕ)
    (q T : Fin m → ℕ) (r : Fin m → E)
    (hdb : 0 < db) (hda : 0 < da)
    (hq : ∀ i, 0 < q i) (hw0 : 0 < w0) (hw : ∀ i, 0 < w i)
    (hb : IsIntegral ℤ ((db : E) * b))
    (ha : IsIntegral ℤ ((da : E) * a))
    (hr : ∀ i, IsIntegral ℤ ((q i : E) * r i))
    (sel : Row K v theta w H → Column w0 w H)
    (hdet : (selectedMinor b a K w0 v theta w H r T sel).det ≠ 0) :
    -(Module.finrank ℚ E : ℝ) *
      ((Fintype.card (Row K v theta w H) : ℝ) *
        Real.log (baseDenominator db da K w0 H : ℝ) -
        (∑ R : Row K v theta w H, ∑ i, (R.2.val i.succ.succ : ℝ) *
          Real.log ((q i : ℝ) * Nat.lcmUpto (T i - 1))) +
        (∑ R : Row K v theta w H, ∑ i, ((sel R).val i.succ.succ : ℝ) *
          Real.log ((q i : ℝ) * Nat.lcmUpto (T i - 1)))) ≤
      ∑ σ : E →+* ℂ,
        Real.log ‖σ (selectedMinor b a K w0 v theta w H r T sel).det‖ := by
  classical
  have hD : 0 < (baseDenominator db da K w0 H : ℚ) := by
    unfold baseDenominator
    exact_mod_cast mul_pos (pow_pos hdb _) (pow_pos hda _)
  have hh := NumberFieldNormProduct.cleared_det_sum_log_bound_with_denominator
    (selectedMinor b a K w0 v theta w H r T sel)
    (baseDenominator db da K w0 H : ℚ)
    (fun R => (scale q T (fun i => R.2.val i.succ.succ))⁻¹)
    (fun S => scale q T (fun i => (sel S).val i.succ.succ))
    hD (fun R => inv_pos.mpr (scale_pos q T hq _))
    (fun S => scale_pos q T hq _) hdet (by
      intro R S
      simpa only [Rat.cast_natCast, Rat.cast_inv] using
        selectedMinor_entries_integral b a db da q T r hq hw0 hw hb ha hr sel R S)
  simpa only [Rat.cast_natCast, Rat.cast_inv, Real.log_inv,
    log_scale _ _ hq, Finset.sum_neg_distrib, sub_eq_add_neg] using hh

end QuadraticPi.TwoLogNumberFieldArithmetic


==> anc/lean/QuadraticPi/TwoLogNumberFieldArithmeticBounds.lean <==
import QuadraticPi.TwoLogNumberFieldArithmetic
import QuadraticPi.TwoLogArithmeticBounds

/-! Quantitative arithmetic bounds for one actual two-logarithm minor
over a number field. All complex embeddings and the degree factor are kept. -/

set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogNumberFieldArithmeticBounds
open OAI.PiExponent MatrixArithmetic
open TwoLogMatrix TwoLogArithmetic
open scoped BigOperators NumberField

/-- Quantitative base-denominator cost for arbitrary positive natural
clearing denominators, independent of a rational representation. -/
theorem log_baseDenominator_le (db da K : ℕ) {w0 H : ℝ}
    (hdb : 0 < db) (hda : 0 < da) (hK : 1 ≤ K)
    (hw0 : 0 < w0) (hH : 0 ≤ H) :
    Real.log (baseDenominator db da K w0 H : ℝ) ≤
      ((K : ℝ) - 1) * (Real.log (db : ℝ) + Real.log (da : ℝ)) / w0 * H := by
  have hKr : ((K - 1 : ℕ) : ℝ) = (K : ℝ) - 1 := by
    norm_num [Nat.cast_sub hK]
  have hb : 0 < (db : ℝ) := by exact_mod_cast hdb
  have ha : 0 < (da : ℝ) := by exact_mod_cast hda
  have hlogs : 0 ≤ Real.log (db : ℝ) + Real.log (da : ℝ) :=
    add_nonneg (Real.log_nonneg (by exact_mod_cast hdb))
      (Real.log_nonneg (by exact_mod_cast hda))
  have hf := Nat.floor_le (div_nonneg hH hw0.le)
  have hKreal : (1 : ℝ) ≤ K := by exact_mod_cast hK
  have hh := mul_le_mul_of_nonneg_left hf
    (mul_nonneg (sub_nonneg.mpr hKreal) hlogs)
  simp only [baseDenominator, Nat.cast_mul, Nat.cast_pow,
    Real.log_mul (pow_pos hb _).ne' (pow_pos ha _).ne', Real.log_pow, hKr]
  convert hh using 1 <;> ring

variable {E : Type*} [Field E] [NumberField E]

/-- Transport the same nonzero field minor through an embedding to use
the already proved numerical row/column cost estimate. -/
theorem combined_log_cost_le {m K : ℕ} {w0 v theta F H : ℝ}
    (b a : E) (q : Fin m → ℕ) (r : Fin m → E)
    (hq : ∀ i, 2 ≤ q i) (hw0 : 0 < w0) (hF : 0 ≤ F) (hv : 0 < v)
    (sel : Row K v theta (logWeights q) H → Column w0 (logWeights q) H)
    (hdet : (selectedMinor b a K w0 v theta (logWeights q) H
      r (truncationOrders q F v) sel).det ≠ 0) :
    (∑ R : Row K v theta (logWeights q) H, ∑ i,
      ((sel R).val i.succ.succ : ℝ) * Real.log ((q i : ℝ) *
        Nat.lcmUpto (truncationOrders q F v i - 1))) -
    (∑ R : Row K v theta (logWeights q) H, ∑ i,
      (R.2.val i.succ.succ : ℝ) * Real.log ((q i : ℝ) *
        Nat.lcmUpto (truncationOrders q F v i - 1))) ≤
    (Fintype.card (Row K v theta (logWeights q) H) : ℝ) * H -
      (∑ R : Row K v theta (logWeights q) H, ∑ i,
        logWeights q i * (R.2.val i.succ.succ : ℝ)) +
    Arithmetic.lcmConstant * F / v *
      ((Fintype.card (Row K v theta (logWeights q) H) : ℝ) * H) := by
  let σ : E →+* ℂ := Classical.arbitrary _
  have hs : (selectedMinor (σ b) (σ a) K w0 v theta (logWeights q) H
      (fun i => σ (r i)) (truncationOrders q F v) sel).det ≠ 0 := by
    rw [← map_selectedMinor_det σ b a K w0 v theta (logWeights q) H
      r (truncationOrders q F v) sel]
    exact (map_ne_zero σ).mpr hdet
  exact TwoLogArithmetic.combined_log_cost_le (σ b) (σ a) q (fun i => σ (r i))
    hq hw0 hF hv sel hs

/-- The exact clearing cost gives the normalized arithmetic bound for the
sum over all embeddings. Nonvanishing is an explicit hypothesis. -/
theorem selectedMinor_arithmetic_lower_bound {m K : ℕ} {w0 v theta F H : ℝ}
    (b a : E) (db da : ℕ) (q : Fin m → ℕ) (r : Fin m → E)
    (hdb : 0 < db) (hda : 0 < da)
    (hb : IsIntegral ℤ ((db : E) * b))
    (ha : IsIntegral ℤ ((da : E) * a))
    (hr : ∀ i, IsIntegral ℤ ((q i : E) * r i))
    (hK : 0 < K) (hq : ∀ i, 2 ≤ q i)
    (hw0 : 0 < w0) (hv : 0 < v) (htheta : 0 < theta)
    (hF : 0 ≤ F) (hH : 0 < H)
    (sel : Row K v theta (logWeights q) H → Column w0 (logWeights q) H)
    (hdet : (selectedMinor b a K w0 v theta (logWeights q) H
      r (truncationOrders q F v) sel).det ≠ 0) :
    -(Module.finrank ℚ E : ℝ) *
      (1 - TwoLogCounting.meanRowWeight K v theta (logWeights q) H) -
    (Module.finrank ℚ E : ℝ) *
      (Arithmetic.lcmConstant * F / v +
        ((K : ℝ) - 1) * (Real.log (da : ℝ) + Real.log (db : ℝ)) / w0) ≤
      (∑ σ : E →+* ℂ, Real.log ‖σ (selectedMinor b a K w0 v theta
        (logWeights q) H r (truncationOrders q F v) sel).det‖) /
      ((Fintype.card (Row K v theta (logWeights q) H) : ℝ) * H) := by
  have hw (i : Fin m) : 0 < logWeights q i := ceil_log_weight_pos (hq i)
  have hqpos (i : Fin m) : 0 < q i := lt_of_lt_of_le (by decide) (hq i)
  have hclear := TwoLogNumberFieldArithmetic.selectedMinor_clearing_bound
    b a db da q (truncationOrders q F v) r hdb hda hqpos hw0 hw hb ha hr sel hdet
  have hcost := combined_log_cost_le b a q r hq hw0 hF hv sel hdet
  have hbase := log_baseDenominator_le db da K hdb hda hK hw0 hH.le
  have hbase' := mul_le_mul_of_nonneg_left hbase
    (Nat.cast_nonneg (α := ℝ) (Fintype.card (Row K v theta (logWeights q) H)))
  have hM : 0 < (Fintype.card (Row K v theta (logWeights q) H) : ℝ) := by
    exact_mod_cast TwoLogCounting.row_card_pos hK hv htheta hw hH
  have hmean := TwoLogCounting.rowWeight_sum_eq hK hv htheta hw hH
  simp only [TwoLogCounting.rowWeight, TwoLogCounting.rowCount] at hmean
  rw [add_comm (Real.log (db : ℝ)) (Real.log (da : ℝ))] at hbase'
  have hd : (0 : ℝ) ≤ Module.finrank ℚ E := Nat.cast_nonneg _
  have hcostd := mul_le_mul_of_nonneg_left hcost hd
  have hbased := mul_le_mul_of_nonneg_left hbase' hd
  have hmeand := congrArg (fun x : ℝ => (Module.finrank ℚ E : ℝ) * x) hmean
  apply (le_div_iff₀ (mul_pos hM hH)).mpr
  nlinarith only [hclear, hcostd, hbased, hmeand]

end QuadraticPi.TwoLogNumberFieldArithmeticBounds



==> anc/lean/QuadraticPi/TwoLogNumberFieldMinors.lean <==
import QuadraticPi.TwoLogMinors
import QuadraticPi.TwoLogUniformInterpolation
import QuadraticPi.TwoLogNumberFieldArithmetic

/-! Actual two-logarithm minors over a number field. The proved uniform
interpolation theorem chooses the thresholds before rational slopes and
centers. One full-row column selector gives a nonzero determinant in the
field and at every complex embedding, with exactly the same index types.
Rational slope denominators also clear the actual selected entries. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogNumberFieldMinors
open OAI.PiExponent SeparatedWeightPA
open scoped NumberField

variable {E : Type*} [Field E] [NumberField E]

/-- The reduced denominator clears a rational slope in the number field. -/
theorem rational_den_mul_integral (r : ℚ) :
    IsIntegral ℤ ((r.den:E)*(r:E)) := by
  have he : (r.den:E)*(r:E) = (r.num:E) := by
    exact_mod_cast Rat.den_mul_eq_num r
  rw [he]
  exact isIntegral_intCast r.num

/-- The thresholds precede every rational slope and center. Character
separation is required only at the chosen embedding; field injectivity then
makes the same literal selected minor nonzero at every embedding. -/
theorem cofinal_field_minors (B : TwoLogInterpolation.BaseData) :
    ∃ thresholds : Thresholds B.m,
      ∀ w : Fin B.m → ℚ, AboveThresholds thresholds w →
        ∀ r : Fin B.m → ℚ, (∀ i, r i ≠ 0) → Function.Injective r →
        ∀ (σ : E →+* ℂ) (b a : E), b ≠ 0 → a ≠ 0 →
          TwoLogInterpolation.CharacterDistinct r
            (fun j : Fin B.K => (σ b)^j.val) (fun j : Fin B.K => (σ a)^j.val) →
        ∀ T : Fin B.m → ℕ,
          (∀ i, w i/B.theta ≤ (T i:ℚ)*B.v) →
        ∀ L : ℕ, ∃ H : ℕ, L ≤ H ∧ 0 < H ∧
          ∃ sel : TwoLogMatrix.Row B.K B.v B.theta (fun i => (w i:ℝ)) H →
              TwoLogMatrix.Column B.w0 (fun i => (w i:ℝ)) H,
            Function.Injective sel ∧
            (TwoLogMatrix.selectedMinor b a B.K B.w0 B.v B.theta
              (fun i => (w i:ℝ)) H (fun i => (r i:E)) T sel).det ≠ 0 ∧
            ∀ τ : E →+* ℂ,
              (TwoLogMatrix.selectedMinor (τ b) (τ a) B.K B.w0 B.v B.theta
                (fun i => (w i:ℝ)) H (fun i => (r i:ℂ)) T sel).det ≠ 0 := by
  obtain ⟨thresholds, ht⟩ := TwoLogMinors.cofinal_minors
    TwoLogUniformInterpolation.twoLogUniformInterpolation B
  refine ⟨thresholds, ?_⟩
  intro w hw r hr hinj σ b a hb ha hchar T hT L
  obtain ⟨H, hLH, sel, hsel, hdet⟩ :=
    ht w hw r hr hinj (σ b) (σ a) ((map_ne_zero σ).mpr hb)
      ((map_ne_zero σ).mpr ha) hchar T hT (max L 1)
  have hmap (τ : E →+* ℂ) :
      τ (TwoLogMatrix.selectedMinor b a B.K B.w0 B.v B.theta
        (fun i => (w i:ℝ)) H (fun i => (r i:E)) T sel).det =
      (TwoLogMatrix.selectedMinor (τ b) (τ a) B.K B.w0 B.v B.theta
        (fun i => (w i:ℝ)) H (fun i => (r i:ℂ)) T sel).det := by
    simpa only [map_ratCast] using TwoLogMatrix.map_selectedMinor_det τ
      b a B.K B.w0 B.v B.theta (fun i => (w i:ℝ)) H (fun i => (r i:E)) T sel
  have hfield : (TwoLogMatrix.selectedMinor b a B.K B.w0 B.v B.theta
      (fun i => (w i:ℝ)) H (fun i => (r i:E)) T sel).det ≠ 0 := by
    intro hz
    apply hdet
    rw [← hmap σ, hz, map_zero]
  refine ⟨H, (le_max_left L 1).trans hLH,
    lt_of_lt_of_le (by decide : 0 < 1) ((le_max_right L 1).trans hLH),
    sel, hsel, hfield, ?_⟩
  intro τ
  rw [← hmap τ]
  exact (map_ne_zero τ).mpr hfield

/-- Clearing each rational slope by its reduced denominator makes every
entry of the same field-valued selected minor integral over the integers.
The base denominators and logarithmic lcm factors are the existing exact
two-logarithm scales. -/
theorem selectedMinor_rational_entries_integral
    {m K : ℕ} {w0 v theta H : ℝ} {w : Fin m → ℝ}
    (b a : E) (db da : ℕ) (r : Fin m → ℚ) (T : Fin m → ℕ)
    (hw0 : 0 < w0) (hw : ∀ i, 0 < w i)
    (hb : IsIntegral ℤ ((db:E)*b)) (ha : IsIntegral ℤ ((da:E)*a))
    (sel : TwoLogMatrix.Row K v theta w H → TwoLogMatrix.Column w0 w H)
    (R S : TwoLogMatrix.Row K v theta w H) :
    IsIntegral ℤ
      ((TwoLogArithmetic.baseDenominator db da K w0 H : E) *
        (TwoLogArithmetic.scale (fun i => (r i).den) T
          (fun i => R.2.val i.succ.succ) : E)⁻¹ *
        ((TwoLogArithmetic.scale (fun i => (r i).den) T
          (fun i => (sel S).val i.succ.succ) : E) *
          TwoLogMatrix.selectedMinor b a K w0 v theta w H
            (fun i => (r i:E)) T sel R S)) := by
  exact TwoLogNumberFieldArithmetic.selectedMinor_entries_integral
    b a db da (fun i => (r i).den) T (fun i => (r i:E)) (fun i => (r i).pos)
    hw0 hw hb ha (fun i => rational_den_mul_integral (r i)) sel R S

end QuadraticPi.TwoLogNumberFieldMinors


==> anc/lean/QuadraticPi/TwoLogNumberFieldPartial.lean <==
import QuadraticPi.TwoLogNumberFieldArithmeticBounds
import QuadraticPi.NumberFieldMovingPartial

/-! Selected-embedding arithmetic bounds for the actual two-logarithm
minor. The unmatched analytic estimate remains an explicit hypothesis. -/

set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogNumberFieldPartial
open OAI.PiExponent MatrixArithmetic TwoLogMatrix
open scoped BigOperators NumberField

variable {E : Type*} [Field E] [NumberField E]

/-- Isolate any nonempty set of embeddings from the full arithmetic norm
bound. All terms use the same minor and selector. This theorem does not
establish the stated upper bound at the complementary embeddings. -/
theorem selectedMinor_average_lower_bound {m K : ℕ} {w0 v theta F H : ℝ}
    (b a : E) (db da : ℕ) (q : Fin m → ℕ) (r : Fin m → E)
    (hdb : 0 < db) (hda : 0 < da)
    (hb : IsIntegral ℤ ((db : E) * b))
    (ha : IsIntegral ℤ ((da : E) * a))
    (hr : ∀ i, IsIntegral ℤ ((q i : E) * r i))
    (hK : 0 < K) (hq : ∀ i, 2 ≤ q i)
    (hw0 : 0 < w0) (hv : 0 < v) (htheta : 0 < theta)
    (hF : 0 ≤ F) (hH : 0 < H)
    (sel : Row K v theta (logWeights q) H → Column w0 (logWeights q) H)
    (hdet : (selectedMinor b a K w0 v theta (logWeights q) H
      r (truncationOrders q F v) sel).det ≠ 0)
    (S : Finset (E →+* ℂ)) (hS : S.Nonempty) (U : ℝ)
    (hother : ∀ σ : E →+* ℂ, σ ∉ S →
      Real.log ‖σ (selectedMinor b a K w0 v theta (logWeights q) H
        r (truncationOrders q F v) sel).det‖ ≤
      (Fintype.card (Row K v theta (logWeights q) H) : ℝ) * H * U) :
    -((Module.finrank ℚ E : ℝ) / (S.card : ℝ)) *
      (1 - TwoLogCounting.meanRowWeight K v theta (logWeights q) H) -
    ((Module.finrank ℚ E : ℝ) / (S.card : ℝ)) *
      (Arithmetic.lcmConstant * F / v +
        ((K : ℝ) - 1) * (Real.log (da : ℝ) + Real.log (db : ℝ)) / w0) -
    ((Module.finrank ℚ E : ℝ) / (S.card : ℝ) - 1) * U ≤
      (∑ σ ∈ S, Real.log ‖σ (selectedMinor b a K w0 v theta
        (logWeights q) H r (truncationOrders q F v) sel).det‖) /
      ((S.card : ℝ) * (Fintype.card (Row K v theta (logWeights q) H) : ℝ) * H) := by
  classical
  have hs : (0 : ℝ) < S.card := by exact_mod_cast hS.card_pos
  have hM : 0 < (Fintype.card (Row K v theta (logWeights q) H) : ℝ) := by
    exact_mod_cast TwoLogCounting.row_card_pos hK hv htheta
      (fun i => ceil_log_weight_pos (hq i)) hH
  have hall := (le_div_iff₀ (mul_pos hM hH)).mp
    (TwoLogNumberFieldArithmeticBounds.selectedMinor_arithmetic_lower_bound
      b a db da q r hdb hda hb ha hr hK hq hw0 hv htheta hF hH sel hdet)
  have hp := NumberFieldMovingPartial.sum_subset_lower_bound S
    (fun σ => Real.log ‖σ (selectedMinor b a K w0 v theta (logWeights q) H
      r (truncationOrders q F v) sel).det‖) _ _ hall hother
  simp only [NumberField.Embeddings.card] at hp
  apply (le_div_iff₀ (mul_pos (mul_pos hs hM) hH)).mpr
  convert hp using 1 <;> field_simp <;> ring

end QuadraticPi.TwoLogNumberFieldPartial



==> anc/lean/QuadraticPi/TwoLogParameters.lean <==
import QuadraticPi.TwoLogInterpolation
import OAI.NumberTheory.PiExponent.Approximation.Parameters
import OAI.NumberTheory.PiExponent.LocalAlgebra.Dimension

/-! Exponent-three parameter balance for two logarithms. The rational weights
use an even dimension and an exact rational geometric jet scale, so no
irrational square root is needed in the interpolation data. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogParameters
open OAI.PiExponent Filter Topology

theorem exists_rational_balance (nu : ℝ) (hnu : 3 < nu) :
    ∃ theta A B C : ℚ,
      0 < (theta : ℝ) ∧ (theta : ℝ) < A ∧ (A : ℝ) < B ∧ (B : ℝ) < 1 ∧
      1 - (theta : ℝ) < nu * ((A : ℝ) - theta) ∧
      1 < (C : ℝ) ∧ (C : ℝ)^2 * B < 1 ∧
      (B : ℝ) < C * theta ∧ (C : ℝ) * theta < 1 := by
  have hnupos : 0 < nu := by linarith
  have hdiv : 1 / nu < (1 / 3 : ℝ) := (div_lt_iff₀ hnupos).2 (by linarith)
  obtain ⟨b, hbl, hbu⟩ := exists_rat_btwn (show (2 / 3 : ℝ) < 1 - 1 / nu by linarith)
  have hbpos : 0 < (b : ℝ) := by linarith
  have hb1 : (b : ℝ) < 1 := by have := one_div_pos.mpr hnupos; linarith
  have hnub : nu * (b : ℝ) < nu - 1 := calc
    _ < nu * (1 - 1 / nu) := mul_lt_mul_of_pos_left hbu hnupos
    _ = nu - 1 := by field_simp
  have hcoeff : 0 < nu * (1 - (b : ℝ)) - 1 := by nlinarith
  have hdtop : 0 < min (1 : ℝ) ((3 * (b : ℝ) - 2) / (3 * (b : ℝ)^2)) :=
    lt_min (by norm_num) (div_pos (by linarith) (by positivity))
  obtain ⟨delta, hdpos, hdtop⟩ := exists_rat_btwn hdtop
  have hd1 : (delta : ℝ) < 1 := hdtop.trans_le (min_le_left _ _)
  have hdsmall : (delta : ℝ) * (3 * (b : ℝ)^2) < 3 * (b : ℝ) - 2 :=
    (lt_div_iff₀ (by positivity)).mp (hdtop.trans_le (min_le_right _ _))
  let theta : ℚ := 1 - delta
  let A : ℚ := 1 - b * delta
  have htcast : (theta : ℝ) = 1 - (delta : ℝ) := by simp [theta]
  have hAcast : (A : ℝ) = 1 - (b : ℝ) * delta := by simp [A]
  have htpos : 0 < (theta : ℝ) := by rw [htcast]; linarith
  have htA : (theta : ℝ) < A := by
    rw [htcast, hAcast]
    nlinarith [mul_pos (sub_pos.mpr hb1) hdpos]
  have hApos : 0 < (A : ℝ) := htpos.trans htA
  have hA1 : (A : ℝ) < 1 := by rw [hAcast]; nlinarith [mul_pos hbpos hdpos]
  have hcubic : (A : ℝ)^3 < (theta : ℝ)^2 := by
    rw [hAcast, htcast]
    have hsmall := mul_lt_mul_of_pos_left hdsmall hdpos
    have hcube : 0 < (b : ℝ)^3 * (delta : ℝ)^3 := by positivity
    nlinarith [sq_nonneg (delta : ℝ)]
  have hgap : 1 - (theta : ℝ) < nu * ((A : ℝ) - theta) := by
    rw [htcast, hAcast]
    nlinarith [mul_pos hcoeff hdpos]
  have hcenter1 : ((A : ℝ) / theta)^2 * A < 1 := by
    rw [div_pow, div_mul_eq_mul_div, div_lt_one (by positivity)]
    nlinarith
  have hcenter2 : ((A : ℝ) / theta) * theta < 1 := by
    rw [div_mul_cancel₀ _ htpos.ne']
    exact hA1
  have hopen1 : IsOpen {s : ℝ | s^2 * (A : ℝ) < 1} :=
    isOpen_lt (by fun_prop) continuous_const
  have hopen2 : IsOpen {s : ℝ | s * (theta : ℝ) < 1} :=
    isOpen_lt (by fun_prop) continuous_const
  have hopen : IsOpen {s : ℝ | s^2 * (A : ℝ) < 1 ∧ s * theta < 1} :=
    hopen1.inter hopen2
  obtain ⟨eps, heps, hball⟩ := Metric.isOpen_iff.mp hopen ((A : ℝ) / theta)
    ⟨hcenter1, hcenter2⟩
  obtain ⟨C, hClo, hChi⟩ := exists_rat_btwn (lt_add_of_pos_right ((A : ℝ) / theta) heps)
  have hCmem : (C : ℝ) ∈ Metric.ball ((A : ℝ) / theta) eps := by
    rw [Metric.mem_ball, Real.dist_eq, abs_of_pos (sub_pos.mpr hClo)]
    linarith
  obtain ⟨hCA, hCt⟩ := hball hCmem
  have hC1 : 1 < (C : ℝ) :=
    ((lt_div_iff₀ htpos).2 (by simpa using htA)).trans hClo
  have hCpos : 0 < (C : ℝ) := by linarith
  have hACt : (A : ℝ) < C * theta := (div_lt_iff₀ htpos).mp hClo
  have hAinv : (A : ℝ) < 1 / (C : ℝ)^2 :=
    (lt_div_iff₀ (by positivity)).2 (by nlinarith)
  obtain ⟨B, hAB, hBtop⟩ := exists_rat_btwn (lt_min hAinv hACt)
  have hBCt : (B : ℝ) < C * theta := hBtop.trans_le (min_le_right _ _)
  have hCB : (C : ℝ)^2 * B < 1 := by
    have h := (lt_div_iff₀ (show 0 < (C : ℝ)^2 by positivity)).mp
      (hBtop.trans_le (min_le_left _ _))
    nlinarith
  exact ⟨theta, A, B, C, htpos, htA, hAB, hBCt.trans hCt, hgap, hC1, hCB, hBCt, hCt⟩

structure Parameters (nu : ℝ) where
  theta : ℚ
  A : ℚ
  B : ℚ
  C : ℚ
  eta : ℝ
  theta_pos : 0 < (theta : ℝ)
  theta_lt_A : (theta : ℝ) < A
  A_lt_B : (A : ℝ) < B
  B_lt_one : (B : ℝ) < 1
  one_lt_C : 1 < (C : ℝ)
  C_sq_B_lt_one : (C : ℝ)^2 * B < 1
  B_lt_C_theta : (B : ℝ) < C * theta
  C_theta_lt_one : (C : ℝ) * theta < 1
  eta_pos : 0 < eta
  eta_lt_one : eta < 1
  gap_pos : 0 < nu * ((A : ℝ) * (1-eta) - theta) - (1-theta)

theorem exists_parameters (nu : ℝ) (hnu : 3 < nu) : Nonempty (Parameters nu) := by
  obtain ⟨theta,A,B,C,ht,htA,hAB,hB,hgap,hC,hCB,hBC,hCt⟩ := exists_rational_balance nu hnu
  obtain ⟨eta,heta,heta1,hg⟩ := exists_eta_preserving_exponent_gap nu theta A
    (by linarith) (ht.trans htA) hgap
  exact ⟨⟨theta,A,B,C,eta,ht,htA,hAB,hB,hC,hCB,hBC,hCt,heta,heta1,hg⟩⟩

namespace Parameters
variable {nu : ℝ} (P : Parameters nu)
theorem A_pos : 0 < (P.A : ℝ) := P.theta_pos.trans P.theta_lt_A
theorem B_pos : 0 < (P.B : ℝ) := P.A_pos.trans P.A_lt_B
theorem C_pos : 0 < (P.C : ℝ) := zero_lt_one.trans P.one_lt_C
theorem theta_lt_one : (P.theta : ℝ) < 1 :=
  P.theta_lt_A.trans (P.A_lt_B.trans P.B_lt_one)
theorem one_lt_C_theta_div_B : 1 < (P.C : ℝ) * P.theta / P.B :=
  (lt_div_iff₀ P.B_pos).2 (by simpa using P.B_lt_C_theta)
theorem one_lt_B_div_A : 1 < (P.B : ℝ) / P.A :=
  (lt_div_iff₀ P.A_pos).2 (by simpa using P.A_lt_B)
theorem theta_div_C_lt_one : (P.theta : ℝ) / P.C < 1 :=
  (div_lt_one P.C_pos).2 (P.theta_lt_one.trans P.one_lt_C)
end Parameters

end QuadraticPi.TwoLogParameters


==> anc/lean/QuadraticPi/TwoLogPartialParameters.lean <==
import QuadraticPi.TwoLogFiniteParameters

/-! Degree-ratio parameter margins for partial embedding matching. The
geometric parameter shapes are selected at exponent nu/D and then transported
to exponent nu. The stronger degree-weighted gap is a proved conclusion. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogParameters

/-- Rational geometric balance and a positive degree-weighted gap are
available for every D>=1 and nu>3D. -/
theorem exists_degree_parameters (D nu : ℝ) (hD : 1 ≤ D) (hnu : 3 * D < nu) :
    ∃ P : Parameters nu,
      0 < nu * ((P.A : ℝ) * (1 - P.eta) - P.theta) - D * (1 - P.theta) := by
  have hDpos : 0 < D := lt_of_lt_of_le (by norm_num) hD
  have hrho : 3 < nu / D := (lt_div_iff₀ hDpos).mpr hnu
  obtain ⟨Q⟩ := exists_parameters (nu / D) hrho
  have hscaled :
      nu * ((Q.A : ℝ) * (1 - Q.eta) - Q.theta) - D * (1 - Q.theta) =
        D * ((nu / D) * ((Q.A : ℝ) * (1 - Q.eta) - Q.theta) - (1 - Q.theta)) := by
    field_simp
  have hgap : 0 < nu * ((Q.A : ℝ) * (1 - Q.eta) - Q.theta) - D * (1 - Q.theta) := by
    rw [hscaled]
    exact mul_pos hDpos Q.gap_pos
  have hunscaled : 0 < nu * ((Q.A : ℝ) * (1 - Q.eta) - Q.theta) - (1 - Q.theta) := by
    have hcost : (1 - (Q.theta : ℝ)) ≤ D * (1 - Q.theta) := by
      nlinarith [mul_nonneg (sub_nonneg.mpr hD) (sub_pos.mpr Q.theta_lt_one).le]
    linarith
  let P : Parameters nu := {
    theta := Q.theta, A := Q.A, B := Q.B, C := Q.C, eta := Q.eta,
    theta_pos := Q.theta_pos, theta_lt_A := Q.theta_lt_A, A_lt_B := Q.A_lt_B,
    B_lt_one := Q.B_lt_one, one_lt_C := Q.one_lt_C,
    C_sq_B_lt_one := Q.C_sq_B_lt_one, B_lt_C_theta := Q.B_lt_C_theta,
    C_theta_lt_one := Q.C_theta_lt_one, eta_pos := Q.eta_pos,
    eta_lt_one := Q.eta_lt_one, gap_pos := hunscaled }
  exact ⟨P, hgap⟩

/-- Finite geometry makes any fixed dimension/torus cost small and the
collision rate larger than D+1, before successive approximants are selected. -/
theorem exists_degree_budget_data (D nu a b growth c : ℝ)
    (hD : 1 ≤ D) (hnu : 3 * D < nu) (hgrowth : 0 ≤ growth) (hc : 0 < c) :
    ∃ P : Parameters nu, ∃ epsilon : ℝ,
      0 < epsilon ∧
      epsilon < nu * ((P.A : ℝ) * (1 - P.eta) - P.theta) - D * (1 - P.theta) ∧
      epsilon ≤ 1 / 2 ∧
      ∃ G : TwoLogInterpolation.BaseData, G.theta = P.theta ∧
        (a * (G.m : ℝ) + b) / (G.v : ℝ) + growth * (G.K : ℝ) / (G.w0 : ℝ) < epsilon / 2 ∧
        D + 1 < c * (P.eta ^ (3 / 2 : ℝ) * Real.sqrt
          ((G.K : ℝ) * (P.theta : ℝ) ^ G.m /
            (((G.m : ℝ) + 1) * ((G.m : ℝ) + 2) * (G.v : ℝ) ^ 2 * (P.A : ℝ) ^ G.m))) := by
  obtain ⟨P, hgap⟩ := exists_degree_parameters D nu hD hnu
  let g : ℝ := nu * ((P.A : ℝ) * (1 - P.eta) - P.theta) - D * (1 - P.theta)
  let epsilon : ℝ := min (g / 2) (1 / 2)
  have heps : 0 < epsilon := lt_min (by dsimp [g]; positivity) (by norm_num)
  have hepsg : epsilon < g := (min_le_left _ _).trans_lt (by dsimp [g]; linarith)
  obtain ⟨G, htheta, herror, hcollision⟩ :=
    exists_baseData P a b growth (epsilon / 2) ((D + 1) / c) hgrowth (by positivity)
  refine ⟨P, epsilon, heps, hepsg, min_le_right _ _, G, htheta, herror, ?_⟩
  simpa only [mul_comm] using (div_lt_iff₀ hc).mp hcollision

end QuadraticPi.TwoLogParameters


==> anc/lean/QuadraticPi/TwoLogPersistentComparison.lean <==
import QuadraticPi.TwoLogFrameEquationFamily
import QuadraticPi.TwoLogTransverseSliceComparison

/-!
# The proved product comparison on actual persistent derivative components

The equation ideal is the actual bounded-word ideal. Its support bounds and
normal-direction multiplicity supply the raw codimension-dependent comparison.
-/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogInterpolation.PersistentComparison
open OAI PiExponent PiExponentApprox
open NormalBasisRigidity NormalBasisProducts
open scoped BigOperators

/-- Every selected rectangle at this scale contains its first-order coefficients. -/
def UniformRectangles (n : ℕ) (cost : Fin n → ℝ) (epsilon N : ℝ) : Prop :=
  ∀ k : ℕ, 0 < k → k ≤ n → ∀ B : Fin k → Fin n, ∀ i,
    2 ≤ rectangularCutoff (fun j => cost (B j)) (epsilon*N) i

theorem eventually_uniformRectangles (n : ℕ) (cost : Fin n → ℝ)
    (hcost : ∀ i, 0 < cost i) (epsilon : ℝ) (hepsilon : 0 < epsilon) :
    ∀ᶠ N : ℝ in Filter.atTop, UniformRectangles n cost epsilon N :=
  eventually_uniform_cutoff n cost hcost epsilon hepsilon

/-- The raw normal product inequality; the codimension remains visible. -/
def NormalProductComparison {m : ℕ} (r : Fin m → ℂ)
    (Q : Ideal (Polynomial m)) [Q.IsPrime] (rho cost : Fin (m+2) → ℝ) (epsilon : ℝ) : Prop :=
  ∀ A B : Finset (Fin (m+2)),
    IsNormalBasis (K := Q.ResidueField)
      (fun j => (polynomialTangent (primeResidueMap Q) Q).mkQ
        (Pi.basisFun Q.ResidueField _ j)) A →
    IsNormalBasis (K := Q.ResidueField)
      (fun j => (polynomialTangent (primeResidueMap Q) Q).mkQ
        (frameDirection r (primeResidueMap Q).toRingHom j)) B →
    (∏ j ∈ A, rho j) ≤ (A.card:ℝ)^A.card * (∏ j ∈ B, cost j) / epsilon^A.card

theorem normal_product_comparison {m : ℕ} (r : Fin m → ℂ)
    (rho : Fin (m+2) → ℚ) (hrho : ∀ i, 0 < rho i)
    (cost : Fin (m+2) → ℝ) (hcost : ∀ i, 0 < cost i)
    (epsilon N : ℝ) (hepsilon : 0 < epsilon) (hN : 0 < N)
    (hrect : UniformRectangles (m+2) cost epsilon N)
    (F : Polynomial m) (hF : HasWeightedDegreeLE (fun i => (rho i:ℝ)) N F)
    (bound : ℝ) (Q : Ideal (Polynomial m)) [Q.IsPrime]
    (hQ : Q ∈ (TwoLogInterpolation.frameDerivativeIdeal r cost bound F).minimalPrimes)
    (hvanish : ∀ P ∈ TwoLogInterpolation.frameDerivativeIdeal r cost bound F,
      ∀ word : List (Fin (m+2)), frameWordCost cost word ≤ epsilon*N →
        TwoLogInterpolation.polynomialFrameWord r word P ∈ Q) :
    NormalProductComparison r Q (fun i => (rho i:ℝ)) cost epsilon := by
  classical
  intro A B hA hB
  have hcard : A.card = B.card := hA.card_eq.trans hB.card_eq.symm
  by_cases hk0 : A.card = 0
  · have hA0 : A = ∅ := Finset.card_eq_zero.mp hk0
    have hB0 : B = ∅ := Finset.card_eq_zero.mp (hcard.symm.trans hk0)
    simp [hA0, hB0]
  have hk : 0 < A.card := Nat.pos_of_ne_zero hk0
  have hka : A.card ≤ m+2 := by simpa using Finset.card_le_univ A
  have hrhoR (i : Fin (m+2)) : (0:ℝ) < rho i := by exact_mod_cast hrho i
  have hdegree : ∀ j, ∀ d ∈ (FrameEquationFamily.equations r cost bound F j).support,
      (∑ i ∈ d.support, (d i:ℝ)*(rho i:ℝ)) ≤ N := by
    intro j
    have h := FrameEquationFamily.equation_supportBound r cost (fun i => (rho i:ℝ))
      bound N F hF (fun i => (hrhoR i).le) j
    simpa only [WeightedSliceDegree.SupportBound, Finsupp.weight_apply, Finsupp.sum,
      nsmul_eq_mul] using h
  have hcomp := TwoLogInterpolation.TransverseSliceComparison.comparison_of_normal_basis r Q A hk hA
    (enumeration A B hcard) (enumeration_linearIndependent A B hcard hB)
    (FrameEquationFamily.equations r cost bound F)
    (by simpa only [FrameEquationFamily.span_equations] using hQ)
    rho hrho cost hcost epsilon N hepsilon hN hdegree
    (hrect A.card hk hka (enumeration A B hcard))
    (by simpa only [FrameEquationFamily.span_equations] using hvanish)
  simpa only [prod_enumeration A B hcard cost] using hcomp

/-- There is an actual persistent component, carrying the proved raw comparison. -/
theorem exists_persistent_component_with_comparison {m : ℕ} (r : Fin m → ℂ)
    (rho : Fin (m+2) → ℚ) (hrho : ∀ i, 0 < rho i)
    (cost : Fin (m+2) → ℝ) (hcost : ∀ i, 0 < cost i)
    (epsilon N : ℝ) (hepsilon : 0 < epsilon) (hN : 0 < N)
    (hrect : UniformRectangles (m+2) cost epsilon N)
    (F : Polynomial m) (hF : HasWeightedDegreeLE (fun i => (rho i:ℝ)) N F) (hF0 : F ≠ 0)
    (P : Ideal (Polynomial m)) (hP : P.IsPrime) (hheight : P.height ≤ m+1)
    (hvanish : ∀ word : List (Fin (m+2)),
      frameWordCost cost word ≤ ((m:ℝ)+3)*(epsilon*N) →
        TwoLogInterpolation.polynomialFrameWord r word F ∈ P) :
    ∃ step < m+3, ∃ Q : Ideal (Polynomial m), ∃ hQ : Q.IsPrime,
      Q ∈ (TwoLogInterpolation.frameDerivativeIdeal r cost ((step:ℝ)*(epsilon*N)) F).minimalPrimes ∧
      Q ∈ (TwoLogInterpolation.frameDerivativeIdeal r cost (((step:ℝ)+1)*(epsilon*N)) F).minimalPrimes ∧
      Q ≤ P ∧ 1 ≤ Q.height ∧ Q.height ≤ m+1 ∧
      @NormalProductComparison m r Q hQ (fun i => (rho i:ℝ)) cost epsilon := by
  obtain ⟨step, hstep, Q, hQr, hQnext, hQP, hQlo, hQhi, hpersist⟩ :=
    TwoLogInterpolation.exists_persistent_frame_component r cost (fun i => (hcost i).le)
      (epsilon*N) (mul_pos hepsilon hN).le F hF0 P hP hheight hvanish
  let : Q.IsPrime := hQr.isPrime
  exact ⟨step, hstep, Q, inferInstance, hQr, hQnext, hQP, hQlo, hQhi,
    normal_product_comparison r rho hrho cost hcost epsilon N hepsilon hN hrect
      F hF _ Q hQr hpersist⟩

end QuadraticPi.TwoLogInterpolation.PersistentComparison


==> anc/lean/QuadraticPi/TwoLogPersistentComponents.lean <==
import QuadraticPi.TwoLogFrameDegree
import OAI.NumberTheory.PiExponent.Geometry.CurveContact

/-!
# Actual derivative ideals and persistent components for the two-Euler frame

These are the ideals generated by the bounded-cost derivative words of the
actual polynomial. Persistence follows from the generic finite-height prime
chain theorem and the proved Leibniz stability of these concrete ideals.
-/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogInterpolation
open OAI PiExponentApprox

def frameDerivativeIdeal {m : ℕ} (r : Fin m → ℂ) (cost : Fin (m + 2) → ℝ)
    (bound : ℝ) (F : Polynomial m) : Ideal (Polynomial m) :=
  Ideal.span {g | ∃ word, frameWordCost cost word ≤ bound ∧
    TwoLogInterpolation.polynomialFrameWord r word F = g}

theorem frameWord_mem_derivativeIdeal {m : ℕ} (r : Fin m → ℂ) (cost : Fin (m + 2) → ℝ)
    (bound : ℝ) (F : Polynomial m) (word : List (Fin (m + 2)))
    (hword : frameWordCost cost word ≤ bound) :
    TwoLogInterpolation.polynomialFrameWord r word F ∈ frameDerivativeIdeal r cost bound F :=
  Ideal.subset_span ⟨word, hword, rfl⟩

theorem frameDerivativeIdeal_mono {m : ℕ} (r : Fin m → ℂ) (cost : Fin (m + 2) → ℝ)
    (F : Polynomial m) {a b : ℝ} (hab : a ≤ b) :
    frameDerivativeIdeal r cost a F ≤ frameDerivativeIdeal r cost b F := by
  apply Ideal.span_mono
  intro g hg
  obtain ⟨word, hword, rfl⟩ := hg
  exact ⟨word, hword.trans hab, rfl⟩

theorem polynomial_mem_frameDerivativeIdeal {m : ℕ} (r : Fin m → ℂ)
    (cost : Fin (m + 2) → ℝ) (bound : ℝ) (F : Polynomial m)
    (hbound : 0 ≤ bound) : F ∈ frameDerivativeIdeal r cost bound F :=
  frameWord_mem_derivativeIdeal r cost bound F [] hbound

theorem polynomialFrame_mem_derivativeIdeal {m : ℕ} (r : Fin m → ℂ)
    (cost : Fin (m + 2) → ℝ) (hcost : ∀ i, 0 ≤ cost i)
    (bound : ℝ) (F p : Polynomial m) (i : Fin (m + 2))
    (hp : p ∈ frameDerivativeIdeal r cost bound F) :
    TwoLogInterpolation.polynomialFrame r i p ∈ frameDerivativeIdeal r cost (bound + cost i) F := by
  let I := frameDerivativeIdeal r cost (bound + cost i) F
  have hle : frameDerivativeIdeal r cost bound F ≤
      polynomialDerivativeCore (TwoLogInterpolation.polynomialFrame r i) I := by
    apply Ideal.span_le.mpr
    intro g hg
    obtain ⟨word, hword, rfl⟩ := hg
    refine ⟨?_, ?_⟩
    · exact frameWord_mem_derivativeIdeal r cost (bound + cost i) F word
        (hword.trans (le_add_of_nonneg_right (hcost i)))
    · exact frameWord_mem_derivativeIdeal r cost (bound + cost i) F (i :: word)
        (by simpa only [frameWordCost_cons, add_comm] using add_le_add_left hword (cost i))
  exact (hle hp).2

theorem polynomialFrameWord_mem_derivativeIdeal {m : ℕ} (r : Fin m → ℂ)
    (cost : Fin (m + 2) → ℝ) (hcost : ∀ i, 0 ≤ cost i)
    (bound : ℝ) (F p : Polynomial m) (word : List (Fin (m + 2)))
    (hp : p ∈ frameDerivativeIdeal r cost bound F) :
    TwoLogInterpolation.polynomialFrameWord r word p ∈
      frameDerivativeIdeal r cost (bound + frameWordCost cost word) F := by
  induction word with
  | nil => simpa only [polynomialFrameWord_nil, frameWordCost_nil, add_zero] using hp
  | cons i word ih =>
      have h := polynomialFrame_mem_derivativeIdeal r cost hcost
        (bound + frameWordCost cost word) F (TwoLogInterpolation.polynomialFrameWord r word p) i ih
      simpa only [polynomialFrameWord_cons, frameWordCost_cons, add_assoc,
        add_comm (frameWordCost cost word) (cost i)] using h

theorem derivative_vanishes_on_persistent_ideal {m : ℕ} (r : Fin m → ℂ)
    (cost : Fin (m + 2) → ℝ) (hcost : ∀ i, 0 ≤ cost i)
    (bound delta : ℝ) (F p : Polynomial m)
    (P : Ideal (Polynomial m))
    (hp : p ∈ frameDerivativeIdeal r cost bound F)
    (hpersist : frameDerivativeIdeal r cost (bound + delta) F ≤ P)
    (word : List (Fin (m + 2))) (hword : frameWordCost cost word ≤ delta) :
    TwoLogInterpolation.polynomialFrameWord r word p ∈ P := by
  apply hpersist
  have hbound : bound + frameWordCost cost word ≤ bound + delta := by linarith
  exact frameDerivativeIdeal_mono r cost F hbound
    (polynomialFrameWord_mem_derivativeIdeal r cost hcost bound F p word hp)

theorem frameDerivativeIdeal_levels_monotone {m : ℕ} (r : Fin m → ℂ)
    (cost : Fin (m + 2) → ℝ) (delta : ℝ) (hdelta : 0 ≤ delta)
    (F : Polynomial m) :
    Monotone (fun step : ℕ => frameDerivativeIdeal r cost ((step : ℝ) * delta) F) := by
  intro a b hab
  apply frameDerivativeIdeal_mono
  exact mul_le_mul_of_nonneg_right (Nat.cast_le.mpr hab) hdelta

theorem exists_persistent_frame_component {m : ℕ} (r : Fin m → ℂ)
    (cost : Fin (m + 2) → ℝ) (hcost : ∀ i, 0 ≤ cost i)
    (delta : ℝ) (hdelta : 0 ≤ delta) (F : Polynomial m) (hF : F ≠ 0)
    (P : Ideal (Polynomial m)) (hP : P.IsPrime) (hheight : P.height ≤ m+1)
    (hvanish : ∀ word : List (Fin (m + 2)),
      frameWordCost cost word ≤ ((m : ℝ) + 3) * delta →
        TwoLogInterpolation.polynomialFrameWord r word F ∈ P) :
    ∃ step < m + 3, ∃ Q : Ideal (Polynomial m),
      Q ∈ (frameDerivativeIdeal r cost ((step : ℝ) * delta) F).minimalPrimes ∧
      Q ∈ (frameDerivativeIdeal r cost (((step : ℝ) + 1) * delta) F).minimalPrimes ∧
      Q ≤ P ∧ 1 ≤ Q.height ∧ Q.height ≤ m+1 ∧
      ∀ p ∈ frameDerivativeIdeal r cost ((step : ℝ) * delta) F,
        ∀ word : List (Fin (m + 2)), frameWordCost cost word ≤ delta →
          TwoLogInterpolation.polynomialFrameWord r word p ∈ Q := by
  let I : ℕ → Ideal (Polynomial m) :=
    fun step => frameDerivativeIdeal r cost ((step : ℝ) * delta) F
  have hI : Monotone I := frameDerivativeIdeal_levels_monotone r cost delta hdelta F
  have htop : I (m + 3) ≤ P := by
    apply Ideal.span_le.mpr
    intro g hg
    obtain ⟨word, hword, rfl⟩ := hg
    apply hvanish word
    simpa only [Nat.cast_add, Nat.cast_ofNat] using hword
  have hinitial : F ∈ I 0 := by
    simpa only [I, Nat.cast_zero, zero_mul] using
      polynomial_mem_frameDerivativeIdeal r cost 0 F (le_refl 0)
  obtain ⟨step, hstep, Q, hQr, hQnext, hQP, hQlo, hQhi⟩ :=
    PiExponent.PersistentComponents.exists_persistent_component_positive_height
      I hI (m+1) P hP htop hheight hF hinitial
  refine ⟨step, hstep, Q, hQr, ?_, hQP, hQlo, hQhi, ?_⟩
  · simpa only [I, Nat.cast_add, Nat.cast_one] using hQnext
  · intro p hp word hword
    apply derivative_vanishes_on_persistent_ideal r cost hcost
      ((step : ℝ) * delta) delta F p Q hp
    · have hb : (step : ℝ) * delta + delta = ((step + 1 : ℕ) : ℝ) * delta := by
        push_cast
        ring
      rw [hb]
      exact hQnext.le
    · exact hword


end QuadraticPi.TwoLogInterpolation


==> anc/lean/QuadraticPi/TwoLogPersistentRigidity.lean <==
import QuadraticPi.TwoLogPersistentComparison
import QuadraticPi.TwoLogLowCodimensionExclusion
import QuadraticPi.TwoLogCharacterRigidity
import OAI.NumberTheory.PiExponent.Approximation.GenericNormalRigidity
import Mathlib.Analysis.Complex.Polynomial.Basic

/-!
# Character rigidity of actual persistent two-log components

The raw multiplicity comparison for the actual derivative ideal forces an
affine coordinate and its rational torus character to be constant. Polynomial
character equations carry these constants from the persistent prime to any
containing curve prime, without assuming a map between their fraction fields.
-/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogInterpolation.PersistentRigidity
open OAI PiExponent PiExponentApprox
open TwoLogNormalFrameRigidity

/-- The ordinary polynomial equation for a rational torus character, including
negative numerator slopes. -/
def characterPolynomial (m : ℕ) (p : ℤ) (q : ℕ) (c : ℂ) : Polynomial m :=
  MvPolynomial.X (0 : Fin (m+1)).succ ^ q * MvPolynomial.X 0 ^ (-p).toNat -
    MvPolynomial.C c * MvPolynomial.X 0 ^ p.toNat

theorem characterPolynomial_eq_zero_iff {m : ℕ} {E : Type*} [Field E] [Algebra ℂ E]
    (phi : Polynomial m →ₐ[ℂ] E) (hy : phi (MvPolynomial.X 0) ≠ 0)
    (p : ℤ) (q : ℕ) (c : ℂ) :
    phi (characterPolynomial m p q c) = 0 ↔
      phi (MvPolynomial.X (0 : Fin (m+1)).succ)^q /
        phi (MvPolynomial.X 0)^p = algebraMap ℂ E c := by
  cases p with
  | ofNat n =>
      simp only [characterPolynomial, map_sub, map_mul, map_pow, MvPolynomial.algHom_C,
        Int.ofNat_eq_natCast, Int.toNat_natCast, Int.toNat_neg_natCast, pow_zero, mul_one,
        zpow_natCast, sub_eq_zero]
      exact (div_eq_iff (pow_ne_zero n hy)).symm
  | negSucc n =>
      simp only [characterPolynomial, map_sub, map_mul, map_pow, MvPolynomial.algHom_C,
        Int.neg_negSucc, Int.toNat_natCast, Int.toNat_negSucc, pow_zero, mul_one,
        zpow_negSucc, div_inv_eq_mul, sub_eq_zero]

/-- A nonzero prime carrying the proved raw normal comparison lies in a
constant-coordinate, constant-character fibre. -/
theorem constants_of_normal_product_comparison
    (D : BaseData) (w : Fin D.m → ℚ) (hw : ∀ i, 0 < w i)
    (hseparated : TwoLogWeightSeparation.SeparatedProducts D (frameComparisonConstant D) w)
    (r : Fin D.m → ℚ) (Q : Ideal (Polynomial D.m)) [Q.IsPrime] (hQ0 : Q ≠ ⊥)
    (hY : MvPolynomial.X (0 : Fin (D.m+2)) ∉ Q)
    (hZ : MvPolynomial.X (0 : Fin (D.m+1)).succ ∉ Q)
    (hraw : PersistentComparison.NormalProductComparison (fun i => (r i:ℂ)) Q
      (fun i => (TwoLogWeightSeparation.degreeWeights D w i:ℝ))
      (fun i => (jetWeights D w i:ℝ)) ((D.sigma:ℝ)/((D.m:ℝ)+3))) :
    ∃ i : Fin D.m, ∃ cx cc : ℂ,
      MvPolynomial.X i.succ.succ - MvPolynomial.C cx ∈ Q ∧
      characterPolynomial D.m (r i).num (r i).den cc ∈ Q := by
  let phi := primeResidueMap Q
  let : Algebra.EssFiniteType ℂ Q.ResidueField :=
    Algebra.EssFiniteType.comp ℂ (Polynomial D.m) Q.ResidueField
  have hker (p : Polynomial D.m) : phi p = 0 ↔ p ∈ Q :=
    Ideal.algebraMap_residueField_eq_zero
  have hy : phi (MvPolynomial.X 0) ≠ 0 := fun h => hY ((hker _).mp h)
  have hz : phi (MvPolynomial.X (0 : Fin (D.m+1)).succ) ≠ 0 :=
    fun h => hZ ((hker _).mp h)
  obtain ⟨i, hi⟩ := logarithmic_differential_of_residue_raw_comparison
    D w hw hseparated (fun i => (r i:ℂ)) phi Q
    (fun p hp => (hker p).mpr hp) hy hz
    (polynomialNormal_mkQ_ne_zero_of_kernel phi Q hker hQ0) hraw
  have hi' : KaehlerDifferential.D ℂ Q.ResidueField (phi (MvPolynomial.X i.succ.succ)) =
      (phi (MvPolynomial.X (0 : Fin (D.m+1)).succ))⁻¹ •
        KaehlerDifferential.D ℂ Q.ResidueField (phi (MvPolynomial.X (0 : Fin (D.m+1)).succ)) -
      (r i : Q.ResidueField) • ((phi (MvPolynomial.X 0))⁻¹ •
        KaehlerDifferential.D ℂ Q.ResidueField (phi (MvPolynomial.X 0))) := by
    simpa only [map_ratCast] using hi
  obtain ⟨⟨cc, hcc⟩, ⟨cx, hcx⟩⟩ :=
    TwoLogCharacterRigidity.constant_character_and_coordinate_of_rat
      (phi (MvPolynomial.X i.succ.succ)) (phi (MvPolynomial.X 0))
      (phi (MvPolynomial.X (0 : Fin (D.m+1)).succ)) hy hz (r i) hi'
  refine ⟨i, cx, cc, (hker _).mp ?_, (hker _).mp ?_⟩
  · simp only [map_sub, MvPolynomial.algHom_C, hcx, sub_self]
  · exact (characterPolynomial_eq_zero_iff phi hy (r i).num (r i).den cc).mpr hcc.symm

theorem degreeWeights_pos (D : BaseData) (w : Fin D.m → ℚ)
    (hw : ∀ i, 0 < w i) : ∀ i, 0 < TwoLogWeightSeparation.degreeWeights D w i := by
  intro i
  exact Fin.cases D.w0_pos (Fin.cases D.w0_pos hw) i

theorem sourceWeights_eq_degreeWeights (D : BaseData) (w : Fin D.m → ℚ) :
    sourceWeights D w = fun i => (TwoLogWeightSeparation.degreeWeights D w i:ℝ) := by
  funext i
  cases i using Fin.cases with
  | zero => rfl
  | succ i => cases i using Fin.cases <;> rfl

/-- The actual derivative ideal and its actual persistent prime imply
constant fibre equations on the original curve prime. -/
theorem constant_fibre_of_persistent_derivatives
    (D : BaseData) (w : Fin D.m → ℚ) (hw : ∀ i, 0 < w i)
    (hseparated : TwoLogWeightSeparation.SeparatedProducts D (frameComparisonConstant D) w)
    (N : ℝ) (hN : 0 < N)
    (hrect : PersistentComparison.UniformRectangles (D.m+2)
      (fun i => (jetWeights D w i:ℝ)) ((D.sigma:ℝ)/((D.m:ℝ)+3)) N)
    (r : Fin D.m → ℚ) (F : Polynomial D.m)
    (hF : HasWeightedDegreeLE (sourceWeights D w) N F) (hF0 : F ≠ 0)
    (P : Ideal (Polynomial D.m)) (hP : P.IsPrime) (hheight : P.height ≤ D.m+1)
    (hY : MvPolynomial.X (0 : Fin (D.m+2)) ∉ P)
    (hZ : MvPolynomial.X (0 : Fin (D.m+1)).succ ∉ P)
    (hvanish : ∀ word : List (Fin (D.m+2)),
      frameWordCost (fun i => (jetWeights D w i:ℝ)) word ≤ (D.sigma:ℝ)*N →
        polynomialFrameWord (fun i => (r i:ℂ)) word F ∈ P) :
    ∃ i : Fin D.m, ∃ cx cc : ℂ,
      MvPolynomial.X i.succ.succ - MvPolynomial.C cx ∈ P ∧
      characterPolynomial D.m (r i).num (r i).den cc ∈ P := by
  have hsig : (0:ℝ) < D.sigma := by exact_mod_cast D.sigma_pos
  have heps : 0 < (D.sigma:ℝ)/((D.m:ℝ)+3) := div_pos hsig (by positivity)
  have hcost : ∀ i, (0:ℝ) < jetWeights D w i := by
    intro i
    exact_mod_cast jetWeights_pos D w hw i
  have hbound : ((D.m:ℝ)+3)*(((D.sigma:ℝ)/((D.m:ℝ)+3))*N) = (D.sigma:ℝ)*N := by
    field_simp
  obtain ⟨step, hstep, Q, hQ, hQr, hQnext, hQP, hQlo, hQhi, hcomp⟩ :=
    PersistentComparison.exists_persistent_component_with_comparison
      (fun i => (r i:ℂ)) (TwoLogWeightSeparation.degreeWeights D w)
      (degreeWeights_pos D w hw) (fun i => (jetWeights D w i:ℝ)) hcost
      ((D.sigma:ℝ)/((D.m:ℝ)+3)) N heps hN hrect F
      (by simpa only [sourceWeights_eq_degreeWeights] using hF) hF0 P hP hheight
      (by simpa only [hbound] using hvanish)
  let : Q.IsPrime := hQ
  have hQ0 : Q ≠ ⊥ := by
    intro h
    norm_num [h, Ideal.height_bot] at hQlo
  obtain ⟨i, cx, cc, hcx, hcc⟩ := constants_of_normal_product_comparison D w hw hseparated r Q
    hQ0 (fun h => hY (hQP h)) (fun h => hZ (hQP h)) hcomp
  exact ⟨i, cx, cc, hQP hcx, hQP hcc⟩

/-- Direct field-valued form for a curve's actual coordinate map. The prime
need only be annihilated; no fraction-field comparison map is required. -/
theorem constants_in_field_of_persistent_derivatives
    {E : Type*} [Field E] [Algebra ℂ E]
    (D : BaseData) (w : Fin D.m → ℚ) (hw : ∀ i, 0 < w i)
    (hseparated : TwoLogWeightSeparation.SeparatedProducts D (frameComparisonConstant D) w)
    (N : ℝ) (hN : 0 < N)
    (hrect : PersistentComparison.UniformRectangles (D.m+2)
      (fun i => (jetWeights D w i:ℝ)) ((D.sigma:ℝ)/((D.m:ℝ)+3)) N)
    (r : Fin D.m → ℚ) (F : Polynomial D.m)
    (hF : HasWeightedDegreeLE (sourceWeights D w) N F) (hF0 : F ≠ 0)
    (P : Ideal (Polynomial D.m)) (hP : P.IsPrime) (hheight : P.height ≤ D.m+1)
    (phi : Polynomial D.m →ₐ[ℂ] E) (hphi : ∀ p ∈ P, phi p = 0)
    (hy : phi (MvPolynomial.X 0) ≠ 0)
    (hz : phi (MvPolynomial.X (0 : Fin (D.m+1)).succ) ≠ 0)
    (hvanish : ∀ word : List (Fin (D.m+2)),
      frameWordCost (fun i => (jetWeights D w i:ℝ)) word ≤ (D.sigma:ℝ)*N →
        polynomialFrameWord (fun i => (r i:ℂ)) word F ∈ P) :
    ∃ i : Fin D.m, ∃ cx cc : ℂ,
      phi (MvPolynomial.X i.succ.succ) = algebraMap ℂ E cx ∧
      phi (MvPolynomial.X (0 : Fin (D.m+1)).succ)^(r i).den /
        phi (MvPolynomial.X 0)^(r i).num = algebraMap ℂ E cc := by
  obtain ⟨i, cx, cc, hcx, hcc⟩ := constant_fibre_of_persistent_derivatives
    D w hw hseparated N hN hrect r F hF hF0 P hP hheight
    (fun h => hy (hphi _ h)) (fun h => hz (hphi _ h)) hvanish
  refine ⟨i, cx, cc, ?_, ?_⟩
  · have h := hphi _ hcx
    simpa only [map_sub, MvPolynomial.algHom_C, sub_eq_zero] using h
  · exact (characterPolynomial_eq_zero_iff phi hy (r i).num (r i).den cc).mp (hphi _ hcc)

/-- The rigidity assertion at one source-degree scale. -/
def RigidityAt (D : BaseData) (w : Fin D.m → ℚ) (N : ℝ) : Prop :=
  ∀ r : Fin D.m → ℚ, ∀ F : Polynomial D.m,
    HasWeightedDegreeLE (sourceWeights D w) N F → F ≠ 0 →
    ∀ P : Ideal (Polynomial D.m), P.IsPrime → P.height ≤ D.m+1 →
      MvPolynomial.X (0 : Fin (D.m+2)) ∉ P →
      MvPolynomial.X (0 : Fin (D.m+1)).succ ∉ P →
      (∀ word : List (Fin (D.m+2)),
        frameWordCost (fun i => (jetWeights D w i:ℝ)) word ≤ (D.sigma:ℝ)*N →
          polynomialFrameWord (fun i => (r i:ℂ)) word F ∈ P) →
      ∃ i : Fin D.m, ∃ cx cc : ℂ,
        MvPolynomial.X i.succ.succ - MvPolynomial.C cx ∈ P ∧
        characterPolynomial D.m (r i).num (r i).den cc ∈ P

/-- The sufficiently large scale is independent of all rational slopes,
polynomials, and curve primes. -/
theorem eventually_rigidityAt
    (D : BaseData) (w : Fin D.m → ℚ) (hw : ∀ i, 0 < w i)
    (hseparated : TwoLogWeightSeparation.SeparatedProducts D (frameComparisonConstant D) w) :
    ∀ᶠ N : ℝ in Filter.atTop, RigidityAt D w N := by
  have hsig : (0:ℝ) < D.sigma := by exact_mod_cast D.sigma_pos
  have hcost : ∀ i, (0:ℝ) < jetWeights D w i := by
    intro i
    exact_mod_cast jetWeights_pos D w hw i
  filter_upwards [PersistentComparison.eventually_uniformRectangles (D.m+2)
    (fun i => (jetWeights D w i:ℝ)) hcost
    ((D.sigma:ℝ)/((D.m:ℝ)+3)) (div_pos hsig (by positivity)),
    Filter.eventually_gt_atTop (0:ℝ)] with N hrect hN
  exact constant_fibre_of_persistent_derivatives D w hw hseparated N hN hrect

/-- Successive weight thresholds are chosen before all slopes and all curves. -/
theorem exists_uniform_rigidity_thresholds (D : BaseData) :
    ∃ T : SeparatedWeightPA.Thresholds D.m, ∀ w : Fin D.m → ℚ,
      SeparatedWeightPA.AboveThresholds T w →
        ∀ᶠ N : ℝ in Filter.atTop, RigidityAt D w N := by
  obtain ⟨T, hT⟩ := exists_frame_separation_thresholds D
  exact ⟨T, fun w hw => eventually_rigidityAt D w hw.1 (hT w hw)⟩

end QuadraticPi.TwoLogInterpolation.PersistentRigidity


==> anc/lean/QuadraticPi/TwoLogPlaceContact.lean <==
import QuadraticPi.TwoLogDVRBranch
import OAI.NumberTheory.PiExponent.Geometry.PlaceCenteredBranch

/-! Actual two-logarithm branch contact at a centered normalized place. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogInterpolation.PlaceContact

open OAI OAI.PiExponent
open CurveValuationCenter CurveCenters PlaceValuationRing WeightedPolynomialPole

variable {E : Type*} [Field E] [Algebra ℂ E] {m : ℕ}
variable (p : NormalizedPlace ℂ E)
    [Algebra.IsIntegral ℂ (IsLocalRing.ResidueField (ring p))]

def contact (z : Fin (m+2) → E) (r : Fin m → ℂ) (b a : ℂ)
    (hb : b ≠ 0) (ha : a ≠ 0) (hc : Centered z (fullCenter b a) p)
    (hnc : ∃ i, z i ≠ algebraMap ℂ E (fullCenter b a i))
    (v : Fin (m+2) → ℚ) : ℚ :=
  TwoLogDVRBranch.contact r b a hb ha
    (PlaceCenteredBranch.lift p z (fullCenter b a) hc)
    (PlaceCenteredBranch.lift_nonconstant p z (fullCenter b a) hc hnc) v

theorem contact_pos (z : Fin (m+2) → E) (r : Fin m → ℂ) (b a : ℂ)
    (hb : b ≠ 0) (ha : a ≠ 0) (hc : Centered z (fullCenter b a) p)
    (hnc : ∃ i, z i ≠ algebraMap ℂ E (fullCenter b a i))
    (v : Fin (m+2) → ℚ) (hv : ∀ i, 0 < v i) :
    0 < contact p z r b a hb ha hc hnc v :=
  TwoLogDVRBranch.contact_pos r b a hb ha _
    (PlaceCenteredBranch.lift_residue p z (fullCenter b a) hc) _ v hv

theorem word_field_order_lower (z : Fin (m+2) → E) (r : Fin m → ℂ) (b a : ℂ)
    (hb : b ≠ 0) (ha : a ≠ 0) (hc : Centered z (fullCenter b a) p)
    (hnc : ∃ i, z i ≠ algebraMap ℂ E (fullCenter b a i))
    (v : Fin (m+2) → ℚ) (hv : ∀ i, 0 < v i) (H : ℚ)
    (P : Polynomial m)
    (hP : formalJet r b a P ∈
      JetGeometry.rationalWeightedIdeal v (fun i => (hv i).le) H)
    (word : List (Fin (m+2)))
    (hne : MvPolynomial.aeval z (polynomialFrameWord r word P) ≠ 0) :
    contact p z r b a hb ha hc hnc v * (H - (word.map v).sum) ≤
      (coordinateOrder p.valuation
        (MvPolynomial.aeval z (polynomialFrameWord r word P)) : ℚ) := by
  have hn : MvPolynomial.aeval (PlaceCenteredBranch.lift p z (fullCenter b a) hc)
      (polynomialFrameWord r word P) ≠ 0 := by
    intro hz
    apply hne
    rw [← PlaceCenteredBranch.lift_aeval p z (fullCenter b a) hc, hz, map_zero]
  rw [PlaceCenteredBranch.coordinateOrder_aeval_eq_length p z (fullCenter b a) hc _ hne]
  simpa only [Int.cast_natCast, contact] using
    TwoLogDVRBranch.frameWord_colength_lower r b a hb ha
      (PlaceCenteredBranch.lift p z (fullCenter b a) hc)
      (PlaceCenteredBranch.lift_residue p z (fullCenter b a) hc)
      (PlaceCenteredBranch.lift_nonconstant p z (fullCenter b a) hc hnc)
      v hv H P hP word hn

end QuadraticPi.TwoLogInterpolation.PlaceContact


==> anc/lean/QuadraticPi/TwoLogPolynomialCauchy.lean <==
import QuadraticPi.MovingLogPolynomialCauchy
import QuadraticPi.TwoLogMatrix
import Mathlib.Algebra.MvPolynomial.Equiv

/-! Iterated Cauchy estimate on the radius-one-half product circle.
This estimate makes no logarithm-matching assumption. -/

set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogPolynomialCauchy

def nestedPolynomial (p : MvPolynomial (Fin 2) ℂ) : Polynomial (Polynomial ℂ) :=
  ((MvPolynomial.finSuccEquiv ℂ 1) p).map
    (MvPolynomial.uniqueAlgEquiv ℂ (Fin 1)).toRingHom

theorem nestedPolynomial_coeff_coeff (p : MvPolynomial (Fin 2) ℂ)
    (lambda rho : ℕ) :
    ((nestedPolynomial p).coeff lambda).coeff rho =
      p.coeff (TwoLogMatrix.pairExponent lambda rho) := by
  rw [nestedPolynomial, Polynomial.coeff_map]
  change (((MvPolynomial.uniqueAlgEquiv ℂ (Fin 1))
    (((MvPolynomial.finSuccEquiv ℂ 1) p).coeff lambda)).coeff rho) = _
  rw [MvPolynomial.coeff_uniqueAlgEquiv, MvPolynomial.finSuccEquiv_coeff_coeff]
  congr 1
  ext i
  fin_cases i
  · simp [TwoLogMatrix.pairExponent, Finsupp.cons_zero]
  · have hd : (default : Fin 1) = 0 := Subsingleton.elim _ _
    simp [TwoLogMatrix.pairExponent, hd]
    change (Finsupp.cons lambda (Finsupp.single (0 : Fin 1) rho))
      (Fin.succ (0 : Fin 1)) = rho
    rw [Finsupp.cons_succ]
    simp

theorem norm_coeff_coeff_le (p : Polynomial (Polynomial ℂ))
    (lambda rho : ℕ) {B : ℝ}
    (hB : ∀ z ∈ Metric.sphere (0 : ℂ) (1 / 2),
      ∀ w ∈ Metric.sphere (0 : ℂ) (1 / 2),
        ‖(p.map (Polynomial.evalRingHom w)).eval z‖ ≤ B) :
    ‖(p.coeff lambda).coeff rho‖ ≤ (2 : ℝ) ^ (lambda + rho) * B := by
  have houter : ∀ w ∈ Metric.sphere (0 : ℂ) (1 / 2),
      ‖(p.coeff lambda).eval w‖ ≤ (2 : ℝ) ^ lambda * B := by
    intro w hw
    have h := MovingLogPolynomialCauchy.norm_coeff_le
      (p.map (Polynomial.evalRingHom w)) lambda (fun z hz => hB z hz w hw)
    rw [Polynomial.coeff_map] at h
    exact h
  have h := MovingLogPolynomialCauchy.norm_coeff_le (p.coeff lambda) rho houter
  calc
    _ ≤ (2 : ℝ) ^ rho * ((2 : ℝ) ^ lambda * B) := h
    _ = (2 : ℝ) ^ (lambda + rho) * B := by rw [pow_add]; ring

theorem norm_bivariate_coeff_le (p : MvPolynomial (Fin 2) ℂ)
    (lambda rho : ℕ) {B : ℝ}
    (hB : ∀ z ∈ Metric.sphere (0 : ℂ) (1 / 2),
      ∀ w ∈ Metric.sphere (0 : ℂ) (1 / 2),
        ‖((nestedPolynomial p).map (Polynomial.evalRingHom w)).eval z‖ ≤ B) :
    ‖p.coeff (TwoLogMatrix.pairExponent lambda rho)‖ ≤
      (2 : ℝ) ^ (lambda + rho) * B := by
  rw [← nestedPolynomial_coeff_coeff]
  exact norm_coeff_coeff_le (nestedPolynomial p) lambda rho hB

end QuadraticPi.TwoLogPolynomialCauchy


==> anc/lean/QuadraticPi/TwoLogPolynomialChart.lean <==
import QuadraticPi.TwoLogFormalBranchEvaluation
import QuadraticPi.TwoLogShearFiltration
import OAI.NumberTheory.PiExponent.Jets.CompactJetPolynomial

/-! Polynomial forward and inverse charts for two nonzero torus bases. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogPolynomialChart
open MvPolynomial OAI.PiExponent
variable {m : ℕ}

def forwardMap (r : Fin m → ℂ) (b a : ℂ) (G : Fin m → Polynomial ℂ) :
    TwoLogInterpolation.Polynomial m →ₐ[ℂ] TwoLogInterpolation.Polynomial m :=
  MvPolynomial.aeval (Fin.cases (C b * (1 + X 0))
    (Fin.cases (C a * (1 + X (0 : Fin (m+1)).succ))
      (fun i => X i.succ.succ + Polynomial.aeval (X (0 : Fin (m+1)).succ) (G i) -
        C (r i) * Polynomial.aeval (X 0) (G i))))

def inverseMap (r : Fin m → ℂ) (b a : ℂ) (G : Fin m → Polynomial ℂ) :
    TwoLogInterpolation.Polynomial m →ₐ[ℂ] TwoLogInterpolation.Polynomial m :=
  MvPolynomial.aeval (Fin.cases (C b⁻¹ * X 0 - 1)
    (Fin.cases (C a⁻¹ * X (0 : Fin (m+1)).succ - 1)
      (fun i => X i.succ.succ -
        Polynomial.aeval (C a⁻¹ * X (0 : Fin (m+1)).succ - 1) (G i) +
        C (r i) * Polynomial.aeval (C b⁻¹ * X 0 - 1) (G i))))

@[simp] theorem forwardMap_Y (r : Fin m → ℂ) (b a : ℂ) (G : Fin m → Polynomial ℂ) :
    forwardMap r b a G (X 0) = C b * (1 + X 0) := by simp [forwardMap]
@[simp] theorem forwardMap_Z (r : Fin m → ℂ) (b a : ℂ) (G : Fin m → Polynomial ℂ) :
    forwardMap r b a G (X (0 : Fin (m+1)).succ) =
      C a * (1 + X (0 : Fin (m+1)).succ) := by
  simp only [forwardMap, MvPolynomial.aeval_X, Fin.cases_succ, Fin.cases_zero]
@[simp] theorem forwardMap_affine (r : Fin m → ℂ) (b a : ℂ)
    (G : Fin m → Polynomial ℂ) (i : Fin m) :
    forwardMap r b a G (X i.succ.succ) = X i.succ.succ +
      Polynomial.aeval (X (0 : Fin (m+1)).succ) (G i) -
      C (r i) * Polynomial.aeval (X 0) (G i) := by simp [forwardMap]
@[simp] theorem inverseMap_Y (r : Fin m → ℂ) (b a : ℂ) (G : Fin m → Polynomial ℂ) :
    inverseMap r b a G (X 0) = C b⁻¹ * X 0 - 1 := by simp [inverseMap]
@[simp] theorem inverseMap_Z (r : Fin m → ℂ) (b a : ℂ) (G : Fin m → Polynomial ℂ) :
    inverseMap r b a G (X (0 : Fin (m+1)).succ) =
      C a⁻¹ * X (0 : Fin (m+1)).succ - 1 := by
  simp only [inverseMap, MvPolynomial.aeval_X, Fin.cases_succ, Fin.cases_zero]
@[simp] theorem inverseMap_affine (r : Fin m → ℂ) (b a : ℂ)
    (G : Fin m → Polynomial ℂ) (i : Fin m) :
    inverseMap r b a G (X i.succ.succ) = X i.succ.succ -
      Polynomial.aeval (C a⁻¹ * X (0 : Fin (m+1)).succ - 1) (G i) +
      C (r i) * Polynomial.aeval (C b⁻¹ * X 0 - 1) (G i) := by simp [inverseMap]

theorem forwardMap_comp_inverse (r : Fin m → ℂ) (b a : ℂ)
    (hb : b ≠ 0) (ha : a ≠ 0) (G : Fin m → Polynomial ℂ) :
    (forwardMap r b a G).comp (inverseMap r b a G) = AlgHom.id ℂ _ := by
  have hY : C b⁻¹ * (C b * (1 + X (0 : Fin (m+2)))) - 1 = X 0 := by
    rw [← mul_assoc, ← map_mul, inv_mul_cancel₀ hb, map_one, one_mul]
    ring
  have hZ : C a⁻¹ * (C a * (1 + X (0 : Fin (m+1)).succ)) - 1 = X (0 : Fin (m+1)).succ := by
    rw [← mul_assoc, ← map_mul, inv_mul_cancel₀ ha, map_one, one_mul]
    ring
  apply MvPolynomial.algHom_ext
  intro i
  refine Fin.cases ?_ (fun i => Fin.cases ?_ (fun i => ?_) i) i
  · simpa only [AlgHom.comp_apply, inverseMap_Y, map_sub, map_mul, MvPolynomial.algHom_C,
      MvPolynomial.algebraMap_eq, forwardMap_Y, map_one, AlgHom.id_apply] using hY
  · simpa only [AlgHom.comp_apply, inverseMap_Z, map_sub, map_mul, MvPolynomial.algHom_C,
      MvPolynomial.algebraMap_eq, forwardMap_Z, map_one, AlgHom.id_apply] using hZ
  · simp only [AlgHom.comp_apply, inverseMap_affine, map_add, map_sub, map_mul,
      MvPolynomial.algHom_C, MvPolynomial.algebraMap_eq, forwardMap_affine,
      ← Polynomial.aeval_algHom_apply, forwardMap_Y, forwardMap_Z, map_one, AlgHom.id_apply,
      hY, hZ]
    ring

theorem inverseMap_comp_forward (r : Fin m → ℂ) (b a : ℂ)
    (hb : b ≠ 0) (ha : a ≠ 0) (G : Fin m → Polynomial ℂ) :
    (inverseMap r b a G).comp (forwardMap r b a G) = AlgHom.id ℂ _ := by
  have hY : C b * (1 + (C b⁻¹ * X (0 : Fin (m+2)) - 1)) = X 0 := by
    rw [show 1 + (C b⁻¹ * X (0 : Fin (m+2)) - 1) = C b⁻¹ * X 0 by ring,
      ← mul_assoc, ← map_mul, mul_inv_cancel₀ hb, map_one, one_mul]
  have hZ : C a * (1 + (C a⁻¹ * X (0 : Fin (m+1)).succ - 1)) = X (0 : Fin (m+1)).succ := by
    rw [show 1 + (C a⁻¹ * X (0 : Fin (m+1)).succ - 1) = C a⁻¹ * X (0 : Fin (m+1)).succ by ring,
      ← mul_assoc, ← map_mul, mul_inv_cancel₀ ha, map_one, one_mul]
  apply MvPolynomial.algHom_ext
  intro i
  refine Fin.cases ?_ (fun i => Fin.cases ?_ (fun i => ?_) i) i
  · simpa only [AlgHom.comp_apply, forwardMap_Y, map_mul, map_add, MvPolynomial.algHom_C,
      MvPolynomial.algebraMap_eq, inverseMap_Y, map_one, AlgHom.id_apply] using hY
  · simpa only [AlgHom.comp_apply, forwardMap_Z, map_mul, map_add, MvPolynomial.algHom_C,
      MvPolynomial.algebraMap_eq, inverseMap_Z, map_one, AlgHom.id_apply] using hZ
  · simp only [AlgHom.comp_apply, forwardMap_affine, map_sub, map_add, map_mul,
      MvPolynomial.algHom_C, MvPolynomial.algebraMap_eq, inverseMap_affine,
      ← Polynomial.aeval_algHom_apply, inverseMap_Y, inverseMap_Z, AlgHom.id_apply]
    ring

def chartEquiv (r : Fin m → ℂ) (b a : ℂ) (hb : b ≠ 0) (ha : a ≠ 0)
    (G : Fin m → Polynomial ℂ) :
    TwoLogInterpolation.Polynomial m ≃ₐ[ℂ] TwoLogInterpolation.Polynomial m :=
  AlgEquiv.ofAlgHom (forwardMap r b a G) (inverseMap r b a G)
    (forwardMap_comp_inverse r b a hb ha G) (inverseMap_comp_forward r b a hb ha G)

theorem eval_center_inverse (r : Fin m → ℂ) (b a : ℂ) (hb : b ≠ 0) (ha : a ≠ 0)
    (G : Fin m → Polynomial ℂ) (hG : ∀ i, (G i).eval 0 = 0) :
    (MvPolynomial.aeval (TwoLogInterpolation.fullCenter b a)).comp (inverseMap r b a G) =
      MvPolynomial.aeval (0 : Fin (m+2) → ℂ) := by
  apply MvPolynomial.algHom_ext
  intro i
  refine Fin.cases ?_ (fun i => Fin.cases ?_ (fun i => ?_) i) i
  · simp [hb]
  · simp only [AlgHom.comp_apply, inverseMap_Z, map_sub, map_mul,
      MvPolynomial.aeval_X, MvPolynomial.aeval_C, TwoLogInterpolation.fullCenter_Z, map_one]
    simp [ha]
  · simp only [AlgHom.comp_apply, inverseMap_affine, map_add, map_sub, map_mul,
      MvPolynomial.aeval_X, MvPolynomial.aeval_C, ← Polynomial.aeval_algHom_apply,
      TwoLogInterpolation.fullCenter_affine, TwoLogInterpolation.fullCenter_Y,
      TwoLogInterpolation.fullCenter_Z, map_one, Polynomial.coe_aeval_eq_eval]
    simp [hb, ha, hG]

theorem toMvPowerSeries_polynomial {σ : Type*} (i : σ) (P : Polynomial ℂ) :
    (P : PowerSeries ℂ).toMvPowerSeries i = Polynomial.aeval (MvPowerSeries.X i) P := by
  have hh : (PowerSeries.toMvPowerSeries (R := ℂ) i).toRingHom.comp Polynomial.coeToPowerSeries.ringHom =
      (Polynomial.aeval (MvPowerSeries.X i)).toRingHom := by
    apply Polynomial.ringHom_ext
    · intro z
      simp [MvPowerSeries.algebraMap_apply]
    · simp
  exact RingHom.congr_fun hh P

theorem truncatedJet_eq_polynomial (r : Fin m → ℂ) (b a : ℂ) (T : Fin m → ℕ)
    (P : TwoLogInterpolation.Polynomial m) :
    TwoLogMatrixShear.truncatedJet r b a T P =
      ((forwardMap r b a (CompactJetPolynomial.logPolynomials T) P) :
        TwoLogInterpolation.Series m) := by
  have hh : TwoLogMatrixShear.truncatedJet r b a T =
      (MvPolynomial.coeToMvPowerSeries.algHom ℂ).comp
        (forwardMap r b a (CompactJetPolynomial.logPolynomials T)) := by
    apply MvPolynomial.algHom_ext
    intro i
    refine Fin.cases ?_ (fun i => Fin.cases ?_ (fun i => ?_) i) i
    · simp only [TwoLogMatrixShear.truncatedJet, MvPolynomial.aeval_X, Fin.cases_zero,
        AlgHom.comp_apply, forwardMap_Y, map_mul, map_add, map_one]
      simp [MvPowerSeries.algebraMap_apply]
    · simp only [TwoLogMatrixShear.truncatedJet, MvPolynomial.aeval_X, Fin.cases_succ,
        Fin.cases_zero, AlgHom.comp_apply, forwardMap_Z, map_mul, map_add, map_one]
      simp [MvPowerSeries.algebraMap_apply]
    · simp only [TwoLogMatrixShear.truncatedJet, MvPolynomial.aeval_X, Fin.cases_succ,
        AlgHom.comp_apply, forwardMap_affine, map_sub, map_add, map_mul,
        toMvPowerSeries_polynomial, ← Polynomial.aeval_algHom_apply]
      simp [CompactJetPolynomial.logPolynomials, MvPowerSeries.algebraMap_apply]
  simpa using AlgHom.congr_fun hh P

theorem truncatedJet_inverse (r : Fin m → ℂ) (b a : ℂ) (hb : b ≠ 0) (ha : a ≠ 0)
    (T : Fin m → ℕ) (P : TwoLogInterpolation.Polynomial m) :
    TwoLogMatrixShear.truncatedJet r b a T
      (inverseMap r b a (CompactJetPolynomial.logPolynomials T) P) =
        (P : TwoLogInterpolation.Series m) := by
  rw [truncatedJet_eq_polynomial]
  have hh := AlgHom.congr_fun
    (forwardMap_comp_inverse r b a hb ha (CompactJetPolynomial.logPolynomials T)) P
  simpa using congrArg (fun Q : TwoLogInterpolation.Polynomial m =>
    (Q : TwoLogInterpolation.Series m)) hh

end QuadraticPi.TwoLogPolynomialChart


==> anc/lean/QuadraticPi/TwoLogPolynomialGrowth.lean <==
import QuadraticPi.TwoLogPolynomialCauchy
import OAI.NumberTheory.PiExponent.Analysis.PeriodAnalytic

/-! Literal two-log polynomial growth on the half-radius product disk.
No relation between logarithms at an embedding is required here. -/

set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogPolynomialGrowth
open scoped BigOperators

def nestedEvalHom (z w : ℂ) : MvPolynomial (Fin 2) ℂ →+* ℂ :=
  (Polynomial.evalRingHom z).comp
    ((Polynomial.mapRingHom (Polynomial.evalRingHom w)).comp
      ((Polynomial.mapRingHom
        (MvPolynomial.uniqueAlgEquiv ℂ (Fin 1)).toRingHom).comp
        (MvPolynomial.finSuccEquiv ℂ 1).toRingHom))

theorem nestedEvalHom_eq (z w : ℂ) :
    nestedEvalHom z w = MvPolynomial.eval (fun i => if i = 0 then z else w) := by
  apply MvPolynomial.ringHom_ext
  · intro c
    have hc : (MvPolynomial.finSuccEquiv ℂ 1) (MvPolynomial.C c) =
        Polynomial.C (MvPolynomial.C c) := (MvPolynomial.finSuccEquiv ℂ 1).commutes c
    simp [nestedEvalHom, hc, MvPolynomial.uniqueAlgEquiv_apply]
  · intro i
    fin_cases i
    · simp [nestedEvalHom, MvPolynomial.finSuccEquiv_X_zero]
    · have hx : (MvPolynomial.finSuccEquiv ℂ 1) (MvPolynomial.X 1) =
          Polynomial.C (MvPolynomial.X (0 : Fin 1)) :=
        MvPolynomial.finSuccEquiv_X_succ (R := ℂ) (n := 1) (j := (0 : Fin 1))
      simp [nestedEvalHom, hx, MvPolynomial.uniqueAlgEquiv_apply]

theorem nestedPolynomial_eval_eq (p : MvPolynomial (Fin 2) ℂ) (z w : ℂ) :
    ((TwoLogPolynomialCauchy.nestedPolynomial p).map
      (Polynomial.evalRingHom w)).eval z =
      MvPolynomial.eval (fun i => if i = 0 then z else w) p := by
  change nestedEvalHom z w p = _
  rw [nestedEvalHom_eq]

theorem norm_bivariate_coeff_eval_le (p : MvPolynomial (Fin 2) ℂ)
    (lambda rho : ℕ) {B : ℝ}
    (hB : ∀ z ∈ Metric.sphere (0 : ℂ) (1 / 2),
      ∀ w ∈ Metric.sphere (0 : ℂ) (1 / 2),
      ‖MvPolynomial.eval (fun i => if i = 0 then z else w) p‖ ≤ B) :
    ‖p.coeff (TwoLogMatrix.pairExponent lambda rho)‖ ≤
      (2 : ℝ) ^ (lambda + rho) * B := by
  apply TwoLogPolynomialCauchy.norm_bivariate_coeff_le
  intro z hz w hw
  rw [nestedPolynomial_eval_eq]
  exact hB z hz w hw

theorem eval_inVariable (i : Fin 2) (p : Polynomial ℂ) (z : Fin 2 → ℂ) :
    MvPolynomial.eval z (TwoLogMatrix.inVariable ℂ i p) = p.eval (z i) := by
  induction p using Polynomial.induction_on' with
  | add p q hp hq => simpa only [map_add, Polynomial.eval_add] using congrArg₂ HAdd.hAdd hp hq
  | monomial n c => simp [TwoLogMatrix.inVariable]

theorem norm_truncatedLog_eval_le_two (T : ℕ) (i : Fin 2) (z : Fin 2 → ℂ)
    (hz : ‖z i‖ ≤ 1 / 2) :
    ‖MvPolynomial.eval z (TwoLogMatrix.truncatedLog ℂ T i)‖ ≤ 2 := by
  rw [TwoLogMatrix.truncatedLog, eval_inVariable]
  exact MovingLogPolynomialCauchy.norm_truncatedLog_eval_le_two T hz

theorem norm_corePolynomial_eval_le {m : ℕ} (r : Fin m → ℂ)
    (T : Fin m → ℕ) (h k : ℕ) (delta : Fin m → ℕ) (z : Fin 2 → ℂ)
    {R : ℝ} (hR : 0 ≤ R) (hr : ∀ i, ‖r i‖ ≤ R)
    (hz : ∀ i, ‖z i‖ ≤ 1 / 2) :
    ‖MvPolynomial.eval z (TwoLogMatrix.corePolynomial r T h k delta)‖ ≤
      (2 : ℝ) ^ (h + k) * (2 * (1 + R)) ^ (∑ i, delta i) := by
  have hz' (i : Fin 2) : ‖(1 : ℂ) + z i‖ ≤ 2 := by
    have ht := norm_add_le (1 : ℂ) (z i)
    norm_num at ht
    linarith [hz i]
  have hf (i : Fin m) :
      ‖MvPolynomial.eval z (TwoLogMatrix.truncatedLog ℂ (T i) 1) -
        r i * MvPolynomial.eval z (TwoLogMatrix.truncatedLog ℂ (T i) 0)‖ ≤
        2 * (1 + R) := by
    calc
      _ ≤ ‖MvPolynomial.eval z (TwoLogMatrix.truncatedLog ℂ (T i) 1)‖ +
          ‖r i * MvPolynomial.eval z (TwoLogMatrix.truncatedLog ℂ (T i) 0)‖ :=
        norm_sub_le _ _
      _ ≤ 2 + R * 2 := by
        rw [norm_mul]
        exact add_le_add (norm_truncatedLog_eval_le_two (T i) 1 z (hz 1))
          (mul_le_mul (hr i) (norm_truncatedLog_eval_le_two (T i) 0 z (hz 0))
            (norm_nonneg _) hR)
      _ = _ := by ring
  simp only [TwoLogMatrix.corePolynomial, map_mul, map_pow, map_add, map_one,
    MvPolynomial.eval_X, map_prod, map_sub, MvPolynomial.eval_C, norm_mul,
    norm_pow, norm_prod]
  calc
    _ ≤ (2 : ℝ) ^ h * 2 ^ k * ∏ i, (2 * (1 + R)) ^ delta i := by
      apply mul_le_mul ?_ ?_ (by positivity) (by positivity)
      · exact mul_le_mul
          (pow_le_pow_left₀ (norm_nonneg _) (hz' 0) h)
          (pow_le_pow_left₀ (norm_nonneg _) (hz' 1) k) (by positivity) (by positivity)
      · exact Finset.prod_le_prod₀ (fun i _ => by positivity)
          (fun i _ => pow_le_pow_left₀ (norm_nonneg _) (hf i) (delta i))
    _ = _ := by rw [pow_add, Finset.prod_pow_eq_pow_sum]

theorem norm_corePolynomial_coeff_le {m : ℕ} (r : Fin m → ℂ)
    (T : Fin m → ℕ) (h k lambda rho : ℕ) (delta : Fin m → ℕ)
    {R : ℝ} (hR : 0 ≤ R) (hr : ∀ i, ‖r i‖ ≤ R) :
    ‖(TwoLogMatrix.corePolynomial r T h k delta).coeff
      (TwoLogMatrix.pairExponent lambda rho)‖ ≤
      (2 : ℝ) ^ (lambda + rho) *
        ((2 : ℝ) ^ (h + k) * (2 * (1 + R)) ^ (∑ i, delta i)) := by
  apply norm_bivariate_coeff_eval_le
  intro z hz w hw
  apply norm_corePolynomial_eval_le r T h k delta _ hR hr
  intro i
  fin_cases i
  · simpa using
      (show ‖z‖ = 1 / 2 by simpa only [Metric.mem_sphere, dist_zero_right] using hz).le
  · simpa using
      (show ‖w‖ = 1 / 2 by simpa only [Metric.mem_sphere, dist_zero_right] using hw).le

theorem norm_entry_le {m : ℕ} (b a : ℂ) (r : Fin m → ℂ) (T : Fin m → ℕ)
    (j lambda rho : ℕ) (beta : Fin m → ℕ) (h k : ℕ) (gamma : Fin m → ℕ)
    {R : ℝ} (hR : 0 ≤ R) (hr : ∀ i, ‖r i‖ ≤ R) :
    ‖TwoLogMatrix.entry b a r T j lambda rho beta h k gamma‖ ≤
      ‖b‖ ^ (j * h) * ‖a‖ ^ (j * k) * (2 : ℝ) ^ (lambda + rho) *
        (2 : ℝ) ^ (h + k) * (4 * (1 + R)) ^ (∑ i, gamma i) := by
  have hbase : 1 ≤ 2 * (1 + R) := by linarith
  have hsum : (∑ i, (gamma i - beta i)) ≤ ∑ i, gamma i :=
    Finset.sum_le_sum (fun i _ => Nat.sub_le _ _)
  have hp := norm_corePolynomial_coeff_le r T h k lambda rho
    (fun i => gamma i - beta i) hR hr
  have hp' : ‖(TwoLogMatrix.corePolynomial r T h k
      (fun i => gamma i - beta i)).coeff (TwoLogMatrix.pairExponent lambda rho)‖ ≤
      (2 : ℝ) ^ (lambda + rho) *
        ((2 : ℝ) ^ (h + k) * (2 * (1 + R)) ^ (∑ i, gamma i)) := by
    apply hp.trans
    exact mul_le_mul_of_nonneg_left
      (mul_le_mul_of_nonneg_left (pow_le_pow_right₀ hbase hsum) (by positivity))
      (by positivity)
  have hc : ‖(∏ i, ((gamma i).choose (beta i) : ℂ))‖ ≤
      (2 : ℝ) ^ (∑ i, gamma i) := by
    simpa only [Nat.cast_prod, OAI.PiExponent.InterpolationMatrix.exponentVector_apply]
      using OAI.PiExponent.PeriodAnalytic.norm_binomial_product_le gamma
        (OAI.PiExponent.InterpolationMatrix.exponentVector beta)
  rw [TwoLogMatrix.entry, norm_mul, norm_mul, norm_mul, norm_pow, norm_pow]
  have hn := mul_le_mul_of_nonneg_left
    (mul_le_mul hc hp' (norm_nonneg _) (by positivity))
    (by positivity : 0 ≤ ‖b‖ ^ (j * h) * ‖a‖ ^ (j * k))
  convert hn using 1
  · ring
  · rw [show (4 : ℝ) * (1 + R) = 2 * (2 * (1 + R)) by ring, mul_pow]
    ring

end QuadraticPi.TwoLogPolynomialGrowth


==> anc/lean/QuadraticPi/TwoLogPrimeFrameMultiplicity.lean <==
import QuadraticPi.TwoLogFrameResidueDirections
import QuadraticPi.TwoLogFrameTransverseMultiplicity
import OAI.NumberTheory.PiExponent.Jets.PrimeTaylorCotangent

/-!
# Prime-local multiplicity for actual two-Euler normal directions

Cotangent surjectivity is proved from linear independence of the actual normal
directions. No interpolation or geometric positivity statement is assumed.
-/
namespace QuadraticPi

noncomputable section
namespace TwoLogInterpolation

open scoped BigOperators
open OAI PiExponent PiExponentApprox PiExponentApprox.TransverseMultiplicity
open TwoLogInterpolation.FrameTransverseMultiplicity

theorem prime_frame_rectangular_length_lower (m : ℕ) (r : Fin m → ℂ) (k : ℕ)
    (Q : Ideal (Polynomial m)) [Q.IsPrime]
    (B : Fin k → Fin (m + 2))
    (hB : LinearIndependent Q.ResidueField
      (fun j => (polynomialTangent (primeResidueMap Q) Q).mkQ
        (frameDirection r (primeResidueMap Q).toRingHom (B j))))
    (I : Ideal (Polynomial m)) (cost : Fin (m + 2) → ℝ)
    (n : Fin k → ℕ) (delta : ℝ) (hn : ∀ i, 2 ≤ n i)
    (hcost : ∀ i, 0 ≤ cost i)
    (hbudget : ∑ i, ((n i - 1 : ℕ) : ℝ) * cost (B i) ≤ delta)
    (hvanish : ∀ p ∈ I, ∀ word : List (Fin (m + 2)),
      frameWordCost cost word ≤ delta → TwoLogInterpolation.polynomialFrameWord r word p ∈ Q) :
    (∏ i, n i : ℕ) ≤
      Module.length (Localization.AtPrime Q)
        (Localization.AtPrime Q ⧸ I.map
          (algebraMap (Polynomial m) (Localization.AtPrime Q))) := by
  let rho := algebraMap (Localization.AtPrime Q) Q.ResidueField
  let tau := localizedFrameTaylor m r k B Q.primeCompl rho
  have hzero : ∀ x, MvPowerSeries.constantCoeff (tau x) = rho x :=
    localizedFrameTaylor_constant m r k B Q.primeCompl rho
  have hfirst : ∀ j x, MvPowerSeries.coeff (Finsupp.single j 1) (tau x) =
      primeLocalDirectional Q
        (frameDirection r (primeResidueMap Q).toRingHom (B j)) x := by
    intro j x
    apply prime_localizedTaylor_firstCoefficient Q
      (frameTaylor m r k B rho) (frameTaylor_constant m r k B rho)
      (fun j => frameDirection r (primeResidueMap Q).toRingHom (B j))
    intro l p
    rw [frameTaylor_firstCoefficient]
    dsimp only [rho]
    rw [← IsScalarTower.algebraMap_apply]
    exact residue_polynomialFrame_eq_direction_dot r (primeResidueMap Q).toRingHom (B l) p
  have hCot := prime_rectangular_mapCotangent_surjective Q tau hzero
    (fun j => frameDirection r (primeResidueMap Q).toRingHom (B j)) hB hfirst n hn
  have hP : IsLocalRing.maximalIdeal (Localization.AtPrime Q) ≤ RingHom.ker rho := by
    rw [show RingHom.ker rho = IsLocalRing.maximalIdeal (Localization.AtPrime Q)
      from IsLocalRing.ker_residue]
  apply frame_rectangular_length_lower m r k B Q.primeCompl rho
    IsLocalRing.residue_surjective (IsLocalRing.maximalIdeal (Localization.AtPrime Q)) hP
    I cost n delta (rectangularPositive n hn) hcost hbudget hCot
  intro p hp word hword
  dsimp only [rho]
  rw [← IsScalarTower.algebraMap_apply]
  exact Ideal.algebraMap_residueField_eq_zero.mpr (hvanish p hp word hword)

end TwoLogInterpolation
end

end QuadraticPi


==> anc/lean/QuadraticPi/TwoLogProjectedWeights.lean <==
import QuadraticPi.TwoLogDeletionSeparation
import QuadraticPi.TwoLogLowCodimensionExclusion

/-! Numerical input for the one-torus curve inequality after deleting Z
and one affine coordinate. One common successive threshold choice covers
the full persistent rigidity and every projected coordinate slice. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogProjectedWeights
open scoped BigOperators

def degreeWeights {m : ℕ} (w0 : ℚ) (w : Fin (m+1) → ℚ)
    (k : Fin (m+1)) : Fin (m+1) → ℚ :=
  Fin.cases w0 (fun i => w (k.succAbove i))

def jetWeights {m : ℕ} (v theta : ℚ) (w : Fin (m+1) → ℚ)
    (k : Fin (m+1)) : Fin (m+1) → ℚ :=
  Fin.cases v (fun i => w (k.succAbove i)/theta)

theorem degreeWeights_pos {m : ℕ} (w0 : ℚ) (w : Fin (m+1) → ℚ)
    (hw0 : 0 < w0) (hw : ∀ i, 0 < w i) (k : Fin (m+1)) :
    ∀ i, 0 < degreeWeights w0 w k i :=
  Fin.cases hw0 (fun i => hw (k.succAbove i))

theorem jetWeights_pos {m : ℕ} (v theta : ℚ) (w : Fin (m+1) → ℚ)
    (hv : 0 < v) (htheta : 0 < theta) (hw : ∀ i, 0 < w i) (k : Fin (m+1)) :
    ∀ i, 0 < jetWeights v theta w k i :=
  Fin.cases hv (fun i => div_pos (hw (k.succAbove i)) htheta)

theorem product_ratio {m : ℕ} (w0 v theta : ℚ) (w : Fin (m+1) → ℚ)
    (hv : 0 < v) (htheta : 0 < theta) (hw : ∀ i, 0 < w i) (k : Fin (m+1)) :
    (∏ i, degreeWeights w0 w k i)/(∏ i, jetWeights v theta w k i) =
      (w0/v)*theta^m := by
  have hprod : (∏ i : Fin m, w (k.succAbove i)) ≠ 0 :=
    ne_of_gt (Finset.prod_pos fun i _ => hw (k.succAbove i))
  have hv0 := ne_of_gt hv
  have ht0 := ne_of_gt htheta
  simp only [degreeWeights, jetWeights, Fin.prod_univ_succ, Fin.cases_zero,
    Fin.cases_succ, Finset.prod_div_distrib, Finset.prod_const,
    Finset.card_univ, Fintype.card_fin]
  field_simp

theorem fibre_product_ratio {m : ℕ} (w0 v theta : ℚ) (w : Fin (m+1) → ℚ)
    (htheta : 0 < theta) (hw : ∀ i, 0 < w i) (k : Fin (m+1)) :
    (∏ i : Fin m, degreeWeights w0 w k i.succ)/
      (∏ i : Fin m, jetWeights v theta w k i.succ) = theta^m := by
  have hprod : (∏ i : Fin m, w (k.succAbove i)) ≠ 0 :=
    ne_of_gt (Finset.prod_pos fun i _ => hw (k.succAbove i))
  have ht0 := ne_of_gt htheta
  simp only [degreeWeights, jetWeights, Fin.cases_succ, Finset.prod_div_distrib,
    Finset.prod_const, Finset.card_univ, Fintype.card_fin]
  field_simp

/-- The stated exceptional-fibre margin has one extra positive factor,
and therefore implies the exact reduced total-volume bound. -/
theorem projected_volume {m : ℕ} (w0 v theta sigma : ℚ) (w : Fin (m+1) → ℚ)
    (hw0 : 0 < w0) (hv : 0 < v) (htheta : 0 < theta) (hsigma : 0 < sigma)
    (hw : ∀ i, 0 < w i) (k : Fin (m+1))
    (hvolume : (1+3*sigma)^(m+2)*(w0/v)*theta^m < 1) :
    (1+3*(sigma:ℝ))^(m+1)*(∏ i, (degreeWeights w0 w k i:ℝ))/
      (∏ i, (jetWeights v theta w k i:ℝ)) < 1 := by
  have hscale : 1 ≤ 1+3*sigma := by linarith
  have hratio : 0 ≤ (w0/v)*theta^m := by positivity
  have hpow : (1+3*sigma)^(m+1) ≤ (1+3*sigma)^(m+2) :=
    pow_le_pow_right₀ hscale (by omega)
  have hsmall : (1+3*sigma)^(m+1)*((w0/v)*theta^m) < 1 :=
    (mul_le_mul_of_nonneg_right hpow hratio).trans_lt (by simpa only [mul_assoc] using hvolume)
  have heq := product_ratio w0 v theta w hv htheta hw k
  have hq : (1+3*sigma)^(m+1)*(∏ i, degreeWeights w0 w k i)/
      (∏ i, jetWeights v theta w k i) < 1 := by
    rw [mul_div_assoc, heq]
    exact hsmall
  exact_mod_cast hq

theorem projected_fibre_volume {m : ℕ} (w0 v theta sigma : ℚ)
    (w : Fin (m+1) → ℚ) (htheta : 0 < theta)
    (hw : ∀ i, 0 < w i) (k : Fin (m+1))
    (hvolume : (1+3*sigma)^m*theta^m < 1) :
    (1+3*(sigma:ℝ))^m*(∏ i : Fin m, (degreeWeights w0 w k i.succ:ℝ))/
      (∏ i : Fin m, (jetWeights v theta w k i.succ:ℝ)) < 1 := by
  have hq : (1+3*sigma)^m*(∏ i : Fin m, degreeWeights w0 w k i.succ)/
      (∏ i : Fin m, jetWeights v theta w k i.succ) < 1 := by
    rw [mul_div_assoc, fibre_product_ratio w0 v theta w htheta hw k]
    exact hvolume
  exact_mod_cast hq

theorem projected_coordinate_ratio {m : ℕ} (w0 v theta sigma : ℚ)
    (w : Fin (m+1) → ℚ) (htheta : 0 < theta)
    (hw : ∀ i, 0 < w i) (k : Fin (m+1)) (hmargin : (1+sigma)*theta < 1)
    (i : Fin m) :
    (1+(sigma:ℝ))*(degreeWeights w0 w k i.succ:ℝ) <
      (jetWeights v theta w k i.succ:ℝ) := by
  have h : (1+sigma)*w (k.succAbove i) < w (k.succAbove i)/theta := by
    apply (lt_div_iff₀ htheta).mpr
    have hh := mul_lt_mul_of_pos_right hmargin (hw (k.succAbove i))
    nlinarith
  exact_mod_cast h

theorem projected_separated {m : ℕ} (C w0 v theta : ℚ) (w : Fin (m+1) → ℚ)
    (hsep : ∀ A B : Finset (Fin (m+3)), A.card = B.card →
      ∀ i : Fin (m+1), i.succ.succ ∈ A → i.succ.succ ∉ B →
      (∀ j, i.succ.succ < j → (j ∈ A ↔ j ∈ B)) →
      (C:ℝ)*(∏ j ∈ B, ((Fin.cases v (Fin.cases v (fun i => w i/theta)) j:ℚ):ℝ)) <
        ∏ j ∈ A, ((Fin.cases w0 (Fin.cases w0 w) j:ℚ):ℝ))
    (k : Fin (m+1)) (A B : Finset (Fin (m+1))) (hcard : A.card = B.card)
    (i : Fin (m+1)) (hi : i ≠ 0) (hiA : i ∈ A) (hiB : i ∉ B)
    (hhigh : ∀ j, i < j → (j ∈ A ↔ j ∈ B)) :
    (C:ℝ)*(∏ j ∈ B, (jetWeights v theta w k j:ℝ)) <
      ∏ j ∈ A, (degreeWeights w0 w k j:ℝ) := by
  have hV (j : Fin (m+3)) :
      ((Fin.cases v (Fin.cases v (fun i => w i/theta)) j:ℚ):ℝ) =
        Fin.cases (v:ℝ) (Fin.cases (v:ℝ) (fun i => (w i:ℝ)/(theta:ℝ))) j := by
    cases j using Fin.cases with
    | zero => rfl
    | succ j =>
        cases j using Fin.cases with
        | zero => rfl
        | succ j => simp only [Fin.cases_succ, Rat.cast_div]
  have hW (j : Fin (m+3)) :
      ((Fin.cases w0 (Fin.cases w0 w) j:ℚ):ℝ) =
        Fin.cases (w0:ℝ) (Fin.cases (w0:ℝ) (fun i => (w i:ℝ))) j := by
    cases j using Fin.cases with
    | zero => rfl
    | succ j => cases j using Fin.cases <;> rfl
  simp_rw [hV, hW] at hsep
  have h := TwoLogDeletionSeparation.deletion_separated_weights C w0 v theta
    (fun i => (w i:ℝ)) hsep k A B hcard i hi hiA hiB hhigh
  have hV' (j : Fin (m+1)) : (jetWeights v theta w k j:ℝ) =
      Fin.cases (v:ℝ) (fun i => (w (k.succAbove i):ℝ)/(theta:ℝ)) j := by
    cases j using Fin.cases <;> simp [jetWeights]
  have hW' (j : Fin (m+1)) : (degreeWeights w0 w k j:ℝ) =
      Fin.cases (w0:ℝ) (fun i => (w (k.succAbove i):ℝ)) j := by
    cases j using Fin.cases <;> rfl
  simpa only [hV', hW'] using h

theorem exists_rigidity_and_projection_thresholds (D : TwoLogInterpolation.BaseData) :
    ∃ T : SeparatedWeightPA.Thresholds D.m, ∀ w : Fin D.m → ℚ,
      SeparatedWeightPA.AboveThresholds T w →
      TwoLogWeightSeparation.SeparatedProducts D
        (TwoLogNormalFrameRigidity.frameComparisonConstant D) w ∧
      TwoLogWeightSeparation.SeparatedProducts D
        (PAWeightGeometry.separationConstant (D.m-1) D.sigma) w := by
  obtain ⟨T, hT⟩ := TwoLogWeightSeparation.exists_separation_thresholds D
    (max (TwoLogNormalFrameRigidity.frameComparisonConstant D)
      (PAWeightGeometry.separationConstant (D.m-1) D.sigma))
    ((TwoLogNormalFrameRigidity.frameComparisonConstant_pos D).trans_le (le_max_left _ _))
  refine ⟨T, fun w hw => ?_⟩
  exact ⟨TwoLogDeletionSeparation.separatedProducts_mono D (le_max_left _ _) w hw.1 (hT w hw),
    TwoLogDeletionSeparation.separatedProducts_mono D (le_max_right _ _) w hw.1 (hT w hw)⟩

end QuadraticPi.TwoLogProjectedWeights


==> anc/lean/QuadraticPi/TwoLogReciprocalRatioTheorem.lean <==
import QuadraticPi.TwoLogComplexReciprocalComparison
import QuadraticPi.TwoLogComplexCharacterCenters
import QuadraticPi.AlgebraicLogField
import QuadraticPi.FiniteSpectrumConclusion

/-!
An exponent-three endpoint for exact complex logarithm branches whose bases
are simultaneously unchanged or inverted at every embedding of an actual
number field. The irrational real ratio and paired embedding property are
natural hypotheses. All approximation selection, exceptional-slope avoidance,
interpolation, nonzero minors, parameter margins and norm bounds are proved
within the dependency chain.
-/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi
open OAI.PiExponent SeparatedWeightPA

variable {E : Type*} [Field E] [NumberField E]

theorem reciprocalMatchedLogRatio_finite_good
    (a b : E) (σ₀ : E →+* ℂ) (logA logB : ℂ) (x : ℝ)
    (hexpA : Complex.exp logA = σ₀ a) (hexpB : Complex.exp logB = σ₀ b)
    (hlogB : logB ≠ 0) (hrel : (x : ℂ) * logB = logA) (hirr : Irrational x)
    (hmatch : ∀ σ : E →+* ℂ,
      (σ a = σ₀ a ∧ σ b = σ₀ b) ∨ (σ a = (σ₀ a)⁻¹ ∧ σ b = (σ₀ b)⁻¹))
    (nu : ℝ) (hnu : 3 < nu) : (GoodRationalApproximations x nu).Finite := by
  classical
  by_contra hfinite
  have hinfinite : (GoodRationalApproximations x nu).Infinite := hfinite
  have ha0 : σ₀ a ≠ 0 := by rw [← hexpA]; exact Complex.exp_ne_zero _
  have hb0 : σ₀ b ≠ 0 := by rw [← hexpB]; exact Complex.exp_ne_zero _
  have ha : a ≠ 0 := (map_ne_zero σ₀).mp ha0
  have hb : b ≠ 0 := (map_ne_zero σ₀).mp hb0
  obtain ⟨da, hda, hai⟩ := AlgebraicLogField.exists_integral_nat_multiple a
  obtain ⟨db, hdb, hbi⟩ := AlgebraicLogField.exists_integral_nat_multiple b
  choose thresholds hthresholds using
    (fun B : TwoLogInterpolation.BaseData =>
      TwoLogNumberFieldMinors.cofinal_field_minors (E := E) B)
  obtain ⟨Q0, hQ0⟩ := TwoLogComplexCharacterCenters.exists_denominator_floor
    hirr hexpA hexpB hlogB hrel
  have hbad := TwoLogApproximationSelection.unbounded_den_of_infinite_good
    x nu (by linarith) hinfinite
  obtain ⟨A, htarget, haeq, hbeq, hlogAeq, hlogBeq, hw, hr, hrinj, hfloor,
      hgap, hcollision⟩ :=
    exists_two_log_complex_matched_data_den_atLeast (σ₀ a) (σ₀ b) logA logB x
      hexpA hexpB hrel hirr.ne_zero da db hda hdb nu
      TwoLogCollision.collisionConstant hnu TwoLogCollision.collisionConstant_pos
      thresholds hbad Q0
  have hmatchA : ∀ σ : E →+* ℂ,
      (σ a = A.a ∧ σ b = A.b) ∨ (σ a = A.a⁻¹ ∧ σ b = A.b⁻¹) := by
    simpa only [haeq, hbeq] using hmatch
  apply TwoLogComplexReciprocalComparison.cofinal_field_minors_inconsistent
    A (by linarith) a b hmatchA da db hda hdb hai hbi hgap hcollision
  intro L
  have hchar : TwoLogInterpolation.CharacterDistinct A.r
      (fun j : Fin A.K => (σ₀ b) ^ j.val) (fun j : Fin A.K => (σ₀ a) ^ j.val) :=
    TwoLogComplexCharacterCenters.characterDistinct_geometric ha0 hb0 A.r
      (fun i => hQ0 (A.r i) (hfloor i))
  have hh := hthresholds A.geometry A.rationalWeights hw A.r hr hrinj
    σ₀ b a hb ha hchar
    (MatrixArithmetic.truncationOrders A.q A.F0 A.v) A.data_truncation_weight L
  obtain ⟨H, hLH, hH, sel, hsel, hdet, hemb⟩ := hh
  exact ⟨H, hLH, hH, sel, hdet⟩

/-- Exact complex branches with an irrational real quotient and paired
reciprocal matching at every field embedding have exponent between two and
three. No determinant or interpolation obligation is an endpoint hypothesis. -/
theorem reciprocalMatchedLogRatio_irrationalityExponent_bounds
    (a b : E) (σ₀ : E →+* ℂ) (logA logB : ℂ) (x : ℝ)
    (hexpA : Complex.exp logA = σ₀ a) (hexpB : Complex.exp logB = σ₀ b)
    (hlogB : logB ≠ 0) (hrel : (x : ℂ) * logB = logA) (hirr : Irrational x)
    (hmatch : ∀ σ : E →+* ℂ,
      (σ a = σ₀ a ∧ σ b = σ₀ b) ∨ (σ a = (σ₀ a)⁻¹ ∧ σ b = (σ₀ b)⁻¹)) :
    2 ≤ irrationalityExponent x ∧ irrationalityExponent x ≤ 3 := by
  apply irrationalityExponent_bounds_of_finite_good hirr
  exact reciprocalMatchedLogRatio_finite_good a b σ₀ logA logB x
    hexpA hexpB hlogB hrel hirr hmatch

end QuadraticPi


==> anc/lean/QuadraticPi/TwoLogRepresentedAnalytic.lean <==
import QuadraticPi.TwoLogRepresentedAssignment
import QuadraticPi.TwoLogTranslationSummation
import QuadraticPi.TwoLogRepresentedSlopeBridge

/-! Full analytic upper bound for the literal selected minor at complex bases
with matched complex logarithms. This sums all exact slope assignments and uses
the determinant-one tail shear. The conclusion is proved, not a data field. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogRepresentedMatchedData
open OAI.PiExponent TwoLogAnalytic
open scoped BigOperators
variable {nu : ℝ} (D : TwoLogRepresentedMatchedData nu TwoLogCollision.collisionConstant)

theorem column_main_support_subset {H : ℝ} (col : D.Column H) :
    (mainPolynomial (D.target:ℂ) (D.colH col) (D.colK col) (D.colGamma col)).support ⊆
      MatrixTranslation.transverseIndices (MatrixArithmetic.logWeights D.q) H := by
  apply mainPolynomial_support_subset _ _ _ _ _ _ D.logWeights_pos
  have hh := D.column_weight_bound col
  have hp : 0 ≤ (D.w0:ℝ)*((D.colH col:ℝ)+D.colK col) := by
    apply mul_nonneg
    · exact_mod_cast D.geometry.w0_pos.le
    · positivity
  linarith

theorem slopeMatrix_det_eq_assignment_sum {H : ℝ} (sel : D.Row H → D.Column H) :
    (D.slopeMatrix H sel).det = ∑ f : D.Assignment H, D.assignmentTerm sel f := by
  exact det_slopeEntry_eq_sum (fun i => (D.r i:ℂ)) (D.target:ℂ) D.b D.a
    D.rowJ D.rowLambda D.rowRho (fun col => D.colH (sel col)) (fun col => D.colK (sel col))
    D.rowBeta (fun col => D.colGamma (sel col))
    (MatrixTranslation.transverseIndices (MatrixArithmetic.logWeights D.q) H)
    (fun col => D.column_main_support_subset (sel col))

theorem rowChoice_card_le {H : ℝ} (row : D.Row H) :
    Fintype.card (D.RowChoice row) ≤ translationTermCount D.m D.v H := by
  apply translationChoice_card_le _ _ _ _ _ (D.rowLambda_le row)
  intro i
  have hnat : 0 < Nat.ceil (Real.log (D.q i)) := by
    have hp := D.logWeights_pos i
    change (0:ℝ) < (Nat.ceil (Real.log (D.q i)):ℝ) at hp
    exact_mod_cast hp
  change (1:ℝ) ≤ (Nat.ceil (Real.log (D.q i)):ℝ)
  exact_mod_cast (Nat.succ_le_iff.mpr hnat)

theorem slopeMatrix_det_norm_le_exp (hnu : 0 ≤ nu) {H : ℝ} (hH : 0 < H)
    (sel : D.Row H → D.Column H) :
    ‖(D.slopeMatrix H sel).det‖ ≤ Real.exp ((D.actualRowCount H:ℝ)*H*
      (D.analyticError+D.analyticRemainder H+D.analyticMax H)) := by
  classical
  have hN : 0 < translationTermCount D.m D.v H := by unfold translationTermCount; positivity
  have hh := norm_eq_sum_assignments_le_exp (D.slopeMatrix H sel).det
    (D.assignmentTerm sel) (D.slopeMatrix_det_eq_assignment_sum sel)
    (translationTermCount D.m D.v H) hN D.rowChoice_card_le H
    (D.analyticError+D.analyticCollisionRemainder H+D.analyticMax H) hH
    (D.assignmentTerm_norm_le hnu hH sel)
  simpa only [analyticRemainder, translationRemainder, actualRowCount,
    add_assoc, add_left_comm, add_comm] using hh

theorem actualMinor_analytic_upper_bound (hnu : 0 ≤ nu) (H : ℕ) (hH : 0 < H)
    (sel : D.Row H → D.Column H) (hdet : (D.actualMinor H sel).det ≠ 0) :
    D.normalizedLogMinor H sel ≤ D.analyticError+D.analyticRemainder H+
      max (-D.collisionRate H) (-nu*((D.base.A:ℝ)*(1-D.base.eta)-D.actualMean H)) := by
  have hHr : (0:ℝ)<H := by exact_mod_cast hH
  have hM : (0:ℝ)<D.actualRowCount H := by exact_mod_cast D.actualRowCount_pos hHr
  have hs : (D.slopeMatrix H sel).det ≠ 0 := by
    rw [←D.actualMinor_det_eq_slopeMatrix H sel]
    exact hdet
  have hb := D.slopeMatrix_det_norm_le_exp hnu hHr sel
  have hl := Real.log_le_log (norm_pos_iff.mpr hs) hb
  rw [Real.log_exp] at hl
  rw [D.normalizedLogMinor_eq_slopeMatrix H sel]
  apply (div_le_iff₀ (mul_pos hM hHr)).mpr
  simpa only [analyticMax, mul_comm] using hl

/-- The full literal truncated minor obeys the exponential estimate, including
all slope-error assignments. Nonvanishing is unnecessary for this norm bound. -/
theorem actualMinor_norm_upper_bound (hnu : 0 ≤ nu) (H : ℕ) (hH : 0 < H)
    (sel : D.Row H → D.Column H) :
    ‖(D.actualMinor H sel).det‖ ≤ Real.exp ((D.actualRowCount H:ℝ)*H*
      (D.analyticError+D.analyticRemainder H+D.analyticMax H)) := by
  rw [D.actualMinor_det_eq_slopeMatrix]
  exact D.slopeMatrix_det_norm_le_exp hnu (by exact_mod_cast hH) sel

/-- The unnormalized logarithmic estimate used by the number-field comparison.
The analytic bound itself is a conclusion, not a hypothesis. -/
theorem actualMinor_log_upper_bound (hnu : 0 ≤ nu) (H : ℕ) (hH : 0 < H)
    (sel : D.Row H → D.Column H) (hdet : (D.actualMinor H sel).det ≠ 0) :
    Real.log ‖(D.actualMinor H sel).det‖ ≤ (D.actualRowCount H:ℝ)*H*
      (D.analyticError+D.analyticRemainder H+D.analyticMax H) := by
  have hb := D.actualMinor_norm_upper_bound hnu H hH sel
  have hl := Real.log_le_log (norm_pos_iff.mpr hdet) hb
  simpa only [Real.log_exp] using hl

end QuadraticPi.TwoLogRepresentedMatchedData


==> anc/lean/QuadraticPi/TwoLogRepresentedAssignment.lean <==
import QuadraticPi.TwoLogWeightedCollision
import QuadraticPi.TwoLogRowExpansion
import QuadraticPi.TwoLogRepresentedGeometry
import QuadraticPi.TwoLogRepresentedTranslationScalar

/-! The analytic bound for each exact slope-translation assignment at arbitrary
complex bases with matched complex logarithms. No arithmetic property of the
bases is used here. The
scalar convolution order is combined with the remaining Taylor orders before
the collision estimate is normalized. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogRepresentedMatchedData
open OAI.PiExponent TwoLogAnalytic
open scoped BigOperators
variable {nu : ℝ} (D : TwoLogRepresentedMatchedData nu TwoLogCollision.collisionConstant)

abbrev RowChoice {H : ℝ} (row : D.Row H) :=
  TranslationChoice (MatrixTranslation.transverseIndices (MatrixArithmetic.logWeights D.q) H)
    (D.rowLambda row)

abbrev Assignment (H : ℝ) := ∀ row : D.Row H, D.RowChoice row

def assignmentScalar {H : ℝ} (f : D.Assignment H) (row : D.Row H) : ℂ :=
  epsilonScalar (fun i => (D.target:ℂ)-(D.r i:ℂ)) (D.rowBeta row)
    (fun i => (f row).1.val i) (f row).2.val

def assignmentTerm {H : ℝ} (sel : D.Row H → D.Column H) (f : D.Assignment H) : ℂ :=
  (∏ row, D.assignmentScalar f row) * Matrix.det (fun row col =>
    mainEntry (D.target:ℂ) D.b D.a (D.rowJ row)
      (D.rowLambda row-(f row).2.val) (D.rowRho row) (f row).1.val
      (D.colH (sel col)) (D.colK (sel col)) (D.colGamma (sel col)))

def analyticMax (H : ℝ) : ℝ := max (-D.collisionRate H)
  (-nu*((D.base.A:ℝ)*(1-D.base.eta)-D.actualMean H))

theorem assignmentTerm_norm_le (hnu : 0 ≤ nu) {H : ℝ} (hH : 0 < H)
    (sel : D.Row H → D.Column H) (f : D.Assignment H) :
    ‖D.assignmentTerm sel f‖ ≤ Real.exp ((D.actualRowCount H:ℝ)*H*
      (D.analyticError+D.analyticCollisionRemainder H+D.analyticMax H)) := by
  classical
  by_cases hz : (∏ row, D.assignmentScalar f row) = 0
  · simp only [assignmentTerm, hz, zero_mul, norm_zero]
    exact (Real.exp_pos _).le
  have hsne : ∀ row, D.assignmentScalar f row ≠ 0 := by
    intro row hh
    exact hz (Finset.prod_eq_zero (Finset.mem_univ row) hh)
  let group : D.Row H → D.Transverse H := fun row => (f row).1
  let error : D.Row H → ℝ := fun row =>
    -nu*(D.indexWeight (group row)-
      MatrixTranslationBounds.weight (MatrixArithmetic.logWeights D.q) (D.rowBeta row))+
        (nu+Real.log 2)*H/D.wstar
  have hbeta : (∑ row : D.Row H,
      TwoLogCounting.rowWeight (MatrixArithmetic.logWeights D.q) row) ≤
      ∑ row : D.Row H, D.indexWeight (group row) := by
    apply Finset.sum_le_sum
    intro row hrow
    rw [D.rowWeight_eq_beta_weight]
    apply Finset.sum_le_sum
    intro i hi
    apply mul_le_mul_of_nonneg_left _ (D.logWeights_pos i).le
    exact_mod_cast epsilonScalar_ne_zero_le _ _ _ _ (hsne row) i
  have hscalar : ∀ row, ‖D.assignmentScalar f row‖ ≤
      (2:ℝ)^(f row).2.val*Real.exp (error row) := by
    intro row
    exact norm_actual_epsilonScalar_represented D.target D.r D.q D.q_pos (D.rowBeta row)
      (fun i => (f row).1.val i) (f row).2.val hnu D.wstar_pos D.wstar_lower
      (D.indexWeight_le (group row)) D.approximation_error
  let R : NNReal := ⟨D.radius,
    zero_le_one.trans (TwoLogComplexAnalytic.radius_one_le D.logA D.logB D.geometry.K_pos)⟩
  have hRcoe : (R:ℝ)=D.radius := rfl
  have hb := weighted_main_row_determinant_exp_bound (D.target:ℂ) group
    (fun a i => a.val i) (fun col => D.colH (sel col)) (fun col => D.colK (sel col))
    (fun col => D.colGamma (sel col)) (MatrixArithmetic.logWeights D.q)
    (fun row => (D.rowJ row:ℂ)*D.logB)
    (fun row => (D.rowJ row:ℂ)*D.logA)
    D.rowLambda D.rowRho (fun row => (f row).2.val) (D.assignmentScalar f) error R
    (TwoLogComplexAnalytic.radius_one_le D.logA D.logB D.geometry.K_pos) hH
    (by exact_mod_cast D.geometry.w0_pos) D.wstar_pos D.wstar_lower
    (fun col => D.column_weight_bound (sel col))
    (fun row => (TwoLogComplexAnalytic.center_radius_bound D.logA D.logB D.geometry.K_pos (D.rowJ_lt row)).1)
    (fun row => (TwoLogComplexAnalytic.center_radius_bound D.logA D.logB D.geometry.K_pos (D.rowJ_lt row)).2)
    (fun row => Nat.le_of_lt_succ (f row).2.isLt) hscalar D.sum_row_order_le
  have hexpA : Complex.exp D.logA=D.a := D.exp_logA
  have hexpB : Complex.exp D.logB=D.b := D.exp_logB
  have hrelation : (D.target:ℂ)*D.logB=D.logA := D.target_relation
  have hterm : D.assignmentTerm sel f = Matrix.det (fun row col =>
      D.assignmentScalar f row * mainRow
        ((∏ i, (D.colGamma (sel col) i).choose ((group row).val i):ℕ):ℂ)
        (D.target:ℂ) (D.colH (sel col)) (D.colK (sel col))
        (∑ i, (D.colGamma (sel col) i-(group row).val i))
        ((D.rowJ row:ℂ)*D.logB) ((D.rowJ row:ℂ)*D.logA)
        (D.rowLambda row-(f row).2.val) (D.rowRho row)) := by
    unfold assignmentTerm mainEntry
    simp_rw [main_period_coeff_eq_mainRow D.b D.a (D.target:ℂ)
      D.logA D.logB hexpA hexpB hrelation]
    exact (Matrix.det_mul_column (D.assignmentScalar f) _).symm
  rw [hterm]
  apply hb.trans
  apply Real.exp_le_exp.mpr
  have hsum : (∑ row, error row) =
      -nu*((∑ row, D.indexWeight (group row))-
        (D.actualRowCount H:ℝ)*H*D.actualMean H)+
        (D.actualRowCount H:ℝ)*((nu+Real.log 2)*H/D.wstar) := by
    simp only [error, Finset.sum_add_distrib, ←Finset.mul_sum,
      Finset.sum_sub_distrib, Finset.sum_const, Finset.card_univ, nsmul_eq_mul,
      D.sum_beta_weight_eq hH, actualRowCount]
  rw [hsum, hRcoe]
  have hcollision := D.collision_and_scalar_exponent_le_data hnu
    TwoLogCollision.collisionConstant_pos.le hH group hbeta
  simp only [Complex.norm_real, Real.norm_eq_abs]
  change _ ≤ (D.actualRowCount H:ℝ)*H*
    (D.analyticError+D.analyticCollisionRemainder H+D.analyticMax H)
  change -TwoLogCollision.collisionConstant*TwoLogCollision.occupancyLoad group-
    nu*((∑ row, D.indexWeight (group row))-(D.actualRowCount H:ℝ)*H*D.actualMean H) ≤
      (D.actualRowCount H:ℝ)*H*D.analyticMax H at hcollision
  unfold analyticError analyticCollisionRemainder weightErrorCoefficient additiveBound
  dsimp only [actualRowCount] at *
  linear_combination hcollision

end QuadraticPi.TwoLogRepresentedMatchedData


==> anc/lean/QuadraticPi/TwoLogRepresentedBudgets.lean <==
import QuadraticPi.TwoLogRepresentedGeometry
import QuadraticPi.TwoLogPartialParameters

set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogRepresentedMatchedData
open OAI.PiExponent
variable {nu c : ℝ} (D : TwoLogRepresentedMatchedData nu c)
def arithmeticError (da db : ℕ) : ℝ :=
  Arithmetic.lcmConstant * D.F0 / (D.v : ℝ) +
    ((D.K : ℝ) - 1) * (Real.log (da : ℝ) + Real.log (db : ℝ)) / (D.w0 : ℝ)
def unmatchedError (growth coefficient : ℝ) : ℝ :=
  growth * (D.K : ℝ) / (D.w0 : ℝ) + Real.log 2 / (D.v : ℝ) + coefficient / D.wstar
end QuadraticPi.TwoLogRepresentedMatchedData


==> anc/lean/QuadraticPi/TwoLogRepresentedExactNormContradiction.lean <==
import QuadraticPi.TwoLogRepresentedNormalizedAssembly
import QuadraticPi.TwoLogRepresentedNormalizedComparison
import QuadraticPi.TwoLogNonrationalNumberFieldMinors
import QuadraticPi.NormalizedEmbeddingMatchedLogRatioTheorem

/-! Exact nonzero rational matching is impossible for a nonrational algebraic
normalization and a non-torsion torus pair. Numeric margins, represented
slopes, cofinal actual field minors, analytic bounds and norm bounds are all
proved inputs; no approximation, interpolation or norm premise is retained. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogRepresentedExactNormContradiction
open OAI.PiExponent SeparatedWeightPA TwoLogComplexPartialComparison
open scoped BigOperators NumberField
variable {E : Type*} [Field E] [NumberField E]

theorem nonzero_rational_match_impossible
    (a b c : E) (hc : ∀ q : ℚ, c ≠ (q : E))
    (htorus : ¬((∃ n : ℕ, 0 < n ∧ a^n = 1) ∧ (∃ n : ℕ, 0 < n ∧ b^n = 1)))
    (r0 : ℚ) (hr0 : r0 ≠ 0)
    (S : Finset (E →+* ℂ)) (hS : S.Nonempty) (logA logB : S → ℂ)
    (hexpA : ∀ sigma : S, Complex.exp (logA sigma) = sigma.val a)
    (hexpB : ∀ sigma : S, Complex.exp (logB sigma) = sigma.val b)
    (hrel : ∀ sigma : S, (sigma.val c * (r0 : ℂ)) * logB sigma = logA sigma) : False := by
  classical
  let nu : ℝ := 3 * degreeRatio S + 1
  have hnu : 3 * degreeRatio S < nu := by dsimp [nu]; linarith
  have hD : 1 ≤ degreeRatio S := degreeRatio_one_le S hS
  have hS0 : S.Nonempty := hS
  obtain ⟨sigma, hsigma⟩ := hS0
  let sigma0 : S := ⟨sigma, hsigma⟩
  have ha0 : sigma a ≠ 0 := by rw [← hexpA sigma0]; exact Complex.exp_ne_zero _
  have hb0 : sigma b ≠ 0 := by rw [← hexpB sigma0]; exact Complex.exp_ne_zero _
  have ha : a ≠ 0 := (map_ne_zero sigma).mp ha0
  have hb : b ≠ 0 := (map_ne_zero sigma).mp hb0
  obtain ⟨da, hda, hai⟩ := AlgebraicLogField.exists_integral_nat_multiple a
  obtain ⟨db, hdb, hbi⟩ := AlgebraicLogField.exists_integral_nat_multiple b
  obtain ⟨u, hu, hci⟩ := AlgebraicLogField.exists_integral_nat_multiple c
  obtain ⟨height, hhgt, hhouse⟩ := exists_pair_house_height a b
  obtain ⟨heightC, _hheightC, hscalar⟩ := AlgebraicLogField.exists_house_height c
  let C := Real.exp heightC
  have hC : 0 ≤ C := (Real.exp_pos _).le
  obtain ⟨branchA, branchB, hA, hB, hnorm⟩ := exists_uniform_matched_branch_bounds S logA logB
  have hgrowth : 0 ≤ height + Real.log 2 := add_nonneg hhgt (Real.log_nonneg (by norm_num))
  have hcoefficient : 0 ≤ Real.log (4 * (1 + C * (1 + |(r0 : ℝ)|))) := by
    apply Real.log_nonneg
    have : 0 ≤ C * (1 + |(r0 : ℝ)|) := by positivity
    linarith
  choose thresholds hthresholds using
    (fun B : TwoLogInterpolation.BaseData =>
      TwoLogNonrationalNumberFieldMinors.cofinal_field_minors (E := E) B)
  obtain ⟨D, htarget, hw, hr, _hfloor, hgap, hcollision⟩ :=
    exists_two_log_represented_normalized_partial_data (degreeRatio S) C branchA branchB
      (height + Real.log 2) (Real.log (4 * (1 + C * (1 + |(r0 : ℝ)|))))
      hD hC hA hB hgrowth hcoefficient r0 da db u hda hdb hu nu hnu thresholds 0
  have hgood : ∀ tau ∈ S, ∃ LA LB : ℂ,
      Complex.exp LA = tau a ∧ Complex.exp LB = tau b ∧
      (tau c * (D.target : ℂ)) * LB = LA ∧ ‖LA‖ ≤ branchA ∧ ‖LB‖ ≤ branchB := by
    intro tau htau
    let good : S := ⟨tau, htau⟩
    refine ⟨logA good, logB good, hexpA good, hexpB good, ?_, (hnorm good).1, (hnorm good).2⟩
    simpa only [htarget, Complex.ofReal_ratCast] using hrel good
  apply TwoLogRepresentedNormalizedComparison.cofinal_field_minors_inconsistent D a b c S hS
    (by nlinarith) C branchA branchB height hC hA hB hhgt hscalar
    (fun tau => (hhouse tau).1) (fun tau => (hhouse tau).2) hgood
    da db u hda hdb hu hai hbi hci
  · simpa only [htarget] using hgap
  · simpa only [htarget] using hcollision
  · intro L
    have hn (i : Fin D.m) (q : ℚ) : c * (D.r i : E) ≠ (q : E) := by
      rw [hr i]
      exact TwoLogNormalizedSlopes.scaled_rational_ne_rat c hc r0 hr0 q
    have hp : Function.Injective (fun j : Fin D.K => ((sigma b)^j.val, (sigma a)^j.val)) := by
      intro j k he
      apply Fin.ext
      apply paired_powers_injective_of_not_both_torsion a b ha hb htorus
      apply Prod.ext
      · apply sigma.injective
        simpa only [map_pow] using congrArg Prod.fst he
      · apply sigma.injective
        simpa only [map_pow] using congrArg Prod.snd he
    obtain ⟨H, hLH, hH, sel, _hsel, hdet, _hemb⟩ :=
      hthresholds D.geometry D.rationalWeights hw (fun i => c * (D.r i : E)) hn
        sigma b a hb ha hp (MatrixArithmetic.truncationOrders D.q D.F0 D.v)
        D.data_truncation_weight L
    exact ⟨H, hLH, hH, sel, hdet⟩

end QuadraticPi.TwoLogRepresentedExactNormContradiction


==> anc/lean/QuadraticPi/TwoLogRepresentedGeometry.lean <==
import QuadraticPi.TwoLogRepresentedMatchedData
import QuadraticPi.TwoLogCounting
import QuadraticPi.TwoLogCollisionExponential
import QuadraticPi.TwoLogGradeDichotomy
import OAI.NumberTheory.PiExponent.Analysis.TranslationCountLimit
import OAI.NumberTheory.PiExponent.Approximation.MatrixTranslationBounds

/-! Actual row counts, grade collision estimates, and concrete row and column
coordinates for base-independent matched logarithmic data.  These are numerical
and finite-combinatorial consequences of the data, without an arithmetic-base
hypothesis. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogRepresentedMatchedData
open OAI.PiExponent Filter Topology
open scoped BigOperators
variable {nu c : ℝ} (D : TwoLogRepresentedMatchedData nu c)

abbrev Row (H : ℝ) :=
  TwoLogMatrix.Row D.K D.v D.geometry.theta (MatrixArithmetic.logWeights D.q) H
abbrev Column (H : ℝ) :=
  TwoLogMatrix.Column D.w0 (MatrixArithmetic.logWeights D.q) H
def actualRowCount (H : ℝ) : ℕ := Fintype.card (D.Row H)
def actualMean (H : ℝ) : ℝ :=
  TwoLogCounting.meanRowWeight D.K D.v D.geometry.theta (MatrixArithmetic.logWeights D.q) H
def lowIndexCount (H : ℝ) : ℕ :=
  (realWeightedSimplex (MatrixArithmetic.logWeights D.q) ((D.base.A:ℝ)*H)).card
def collisionRate (H : ℝ) : ℝ :=
  c*D.base.eta^(3/2:ℝ)*Real.sqrt ((D.actualRowCount H:ℝ)/(D.lowIndexCount H:ℝ))/H
def analyticCollisionRemainder (H : ℝ) : ℝ :=
  TwoLogCollision.collisionRemainder (D.actualRowCount H) H
def translationRemainder (H : ℝ) : ℝ :=
  Real.log (translationTermCount D.m D.v H:ℝ)/H
def analyticRemainder (H : ℝ) : ℝ := D.analyticCollisionRemainder H+D.translationRemainder H
def rowLeadingConstant : ℝ := (D.K:ℝ)*(D.base.theta:ℝ)^D.m/
  (((D.m+2).factorial:ℝ)*(D.v:ℝ)^2*∏ i,MatrixArithmetic.logWeights D.q i)

theorem actualRowCount_pos {H : ℝ} (hH : 0 < H) : 0 < D.actualRowCount H :=
  TwoLogCounting.row_card_pos D.geometry.K_pos
    (by exact_mod_cast D.geometry.v_pos) (by exact_mod_cast D.geometry.theta_pos)
    D.logWeights_pos hH

theorem lowIndexCount_pos {H : ℝ} (hH : 0 < H) : 0 < D.lowIndexCount H := by
  apply Finset.card_pos.mpr
  refine ⟨fun _ => 0,?_⟩
  apply (mem_realWeightedSimplex D.logWeights_pos).mpr
  simpa using (mul_pos D.base.A_pos hH).le

theorem actualRowWeight_sum_eq {H : ℝ} (hH : 0 < H) :
    (∑ R : D.Row H, TwoLogCounting.rowWeight (MatrixArithmetic.logWeights D.q) R) =
      (D.actualRowCount H:ℝ)*H*D.actualMean H :=
  TwoLogCounting.rowWeight_sum_eq D.geometry.K_pos (by exact_mod_cast D.geometry.v_pos)
    (by exact_mod_cast D.geometry.theta_pos) D.logWeights_pos hH

theorem actualMean_bounds (H : ℝ) (hH : 0 < H) :
    0 ≤ D.actualMean H ∧ D.actualMean H ≤ (D.base.theta:ℝ) := by
  refine ⟨TwoLogCounting.meanRowWeight_nonneg (fun i => (D.logWeights_pos i).le) hH.le,?_⟩
  rw [←D.theta_eq]
  exact TwoLogCounting.meanRowWeight_le_theta D.geometry.K_pos
    (by exact_mod_cast D.geometry.v_pos) (by exact_mod_cast D.geometry.theta_pos)
    D.logWeights_pos hH

theorem rowLeadingConstant_pos : 0 < D.rowLeadingConstant := by
  have hK : (0:ℝ) < D.K := by exact_mod_cast (show 0 < D.K from D.geometry.K_pos)
  have hv : (0:ℝ) < D.v := by exact_mod_cast D.geometry.v_pos
  apply div_pos (mul_pos hK (pow_pos D.base.theta_pos _))
  exact mul_pos (mul_pos (by positivity) (sq_pos_of_pos hv))
    (Finset.prod_pos (fun i _ => D.logWeights_pos i))

theorem tendsto_actualRowCount_normalized :
    Tendsto (fun H : ℝ => (D.actualRowCount H:ℝ)/H^(D.m+2)) atTop
      (𝓝 D.rowLeadingConstant) := by
  have h := TwoLogCounting.tendsto_rowCount_normalized D.K D.v D.geometry.theta D.q
    D.geometry.v_pos D.geometry.theta_pos D.q_two_le
  simpa only [actualRowCount,Row,TwoLogCounting.rowCount,rowLeadingConstant,D.theta_eq] using h

theorem tendsto_lowIndexCount_normalized :
    Tendsto (fun H : ℝ => (D.lowIndexCount H:ℝ)/H^D.m) atTop
      (𝓝 ((D.base.A:ℝ)^D.m/((D.m.factorial:ℝ)*∏ i,MatrixArithmetic.logWeights D.q i))) :=
  TwoLogCounting.tendsto_lowIndexCount_normalized D.base.A D.q
    (by exact_mod_cast D.base.A_pos) D.q_two_le

theorem tendsto_collisionRate : Tendsto D.collisionRate atTop (𝓝 D.collisionLimit) := by
  have h := (TwoLogCounting.tendsto_sqrt_row_lowIndex_ratio D.K D.v D.geometry.theta D.base.A D.q
    D.geometry.v_pos D.geometry.theta_pos (by exact_mod_cast D.base.A_pos) D.q_two_le).const_mul
      (c*D.base.eta^(3/2:ℝ))
  simp only [D.theta_eq] at h
  convert h using 1
  · ext H
    unfold collisionRate actualRowCount Row TwoLogCounting.rowCount lowIndexCount
      TwoLogCounting.lowIndexCount MatrixCounting.lowIndexCount
    rw [D.theta_eq]
    ring
  · unfold collisionLimit
    congr 1
    ring

theorem tendsto_analyticCollisionRemainder :
    Tendsto D.analyticCollisionRemainder atTop (𝓝 0) :=
  TwoLogCollision.tendsto_collisionRemainder_of_normalized_pow
    D.tendsto_actualRowCount_normalized D.rowLeadingConstant_pos

theorem tendsto_translationRemainder : Tendsto D.translationRemainder atTop (𝓝 0) :=
  tendsto_log_translationTermCount_div D.m (by exact_mod_cast D.geometry.v_pos)

theorem tendsto_analyticRemainder : Tendsto D.analyticRemainder atTop (𝓝 0) := by
  change Tendsto (fun H => D.analyticCollisionRemainder H+D.translationRemainder H) atTop (𝓝 0)
  simpa only [add_zero] using
    D.tendsto_analyticCollisionRemainder.add D.tendsto_translationRemainder


abbrev Transverse (H : ℝ) :=
  ↥(MatrixTranslation.transverseIndices (MatrixArithmetic.logWeights D.q) H)

def indexWeight {H : ℝ} (a : D.Transverse H) : ℝ :=
  MatrixTranslationBounds.weight (MatrixArithmetic.logWeights D.q) a.val

theorem indexWeight_nonneg {H : ℝ} (a : D.Transverse H) : 0 ≤ D.indexWeight a := by
  unfold indexWeight MatrixTranslationBounds.weight
  apply Finset.sum_nonneg
  intro i hi
  exact mul_nonneg (D.logWeights_pos i).le (Nat.cast_nonneg _)

theorem indexWeight_le {H : ℝ} (a : D.Transverse H) : D.indexWeight a ≤ H :=
  (MatrixTranslation.mem_transverseIndices _ _ D.logWeights_pos a.val).mp a.property

theorem low_transverse_capacity (H : ℝ) :
    (((Finset.univ : Finset (D.Transverse H)).filter
      (fun a => D.indexWeight a ≤ (D.base.A:ℝ)*H)).card:ℝ) ≤ D.lowIndexCount H := by
  classical
  let f : {a : D.Transverse H // D.indexWeight a ≤ (D.base.A:ℝ)*H} →
      ↥(MatrixTranslation.transverseIndices (MatrixArithmetic.logWeights D.q)
        ((D.base.A:ℝ)*H)) :=
    fun a => ⟨a.1.1, (MatrixTranslation.mem_transverseIndices _ _ D.logWeights_pos _).mpr a.2⟩
  have hinj : Function.Injective f := by
    intro a b h
    apply Subtype.ext
    apply Subtype.ext
    have hh := congrArg Subtype.val h
    simpa only [f] using hh
  have hh := Fintype.card_le_of_injective f hinj
  rw [Fintype.card_subtype] at hh
  have hc : Fintype.card ↥(MatrixTranslation.transverseIndices (MatrixArithmetic.logWeights D.q)
      ((D.base.A:ℝ)*H)) = D.lowIndexCount H := by
    simp only [Fintype.card_coe, MatrixTranslation.card_transverseIndices]
    rfl
  rw [hc] at hh
  exact_mod_cast hh

theorem collision_and_scalar_exponent_le_data (hnu : 0 ≤ nu) (hc : 0 ≤ c)
    {H : ℝ} (hH : 0 < H) (group : D.Row H → D.Transverse H)
    (hbeta : (∑ row : D.Row H, TwoLogCounting.rowWeight (MatrixArithmetic.logWeights D.q) row) ≤
      ∑ row : D.Row H, D.indexWeight (group row)) :
    -c*TwoLogCollision.occupancyLoad group-
        nu*((∑ row : D.Row H, D.indexWeight (group row))-
          (D.actualRowCount H:ℝ)*H*D.actualMean H) ≤
      (D.actualRowCount H:ℝ)*H*max (-D.collisionRate H)
        (-nu*((D.base.A:ℝ)*(1-D.base.eta)-D.actualMean H)) := by
  classical
  have hM : (0:ℝ) < D.actualRowCount H := by exact_mod_cast D.actualRowCount_pos hH
  have hL : (0:ℝ) < D.lowIndexCount H := by exact_mod_cast D.lowIndexCount_pos hH
  let low := (Finset.univ : Finset (D.Transverse H)).filter
    (fun a => D.indexWeight a ≤ (D.base.A:ℝ)*H)
  have hhigh : ∀ a : D.Transverse H, a ∉ low → (D.base.A:ℝ)*H ≤ D.indexWeight a := by
    intro a ha
    have hh : ¬D.indexWeight a ≤ (D.base.A:ℝ)*H := by
      simpa only [low, Finset.mem_filter, Finset.mem_univ, true_and] using ha
    exact (lt_of_not_ge hh).le
  have hbeta' : (D.actualRowCount H:ℝ)*H*D.actualMean H ≤
      ∑ row : D.Row H, D.indexWeight (group row) := by
    rw [←D.actualRowWeight_sum_eq hH]
    exact hbeta
  have hh := TwoLogCollision.collision_and_scalar_exponent_le group D.indexWeight low
    hM hL hH D.base.eta_pos hc hnu rfl (D.low_transverse_capacity H)
    D.indexWeight_nonneg (mul_pos D.base.A_pos hH).le hhigh hbeta'
  have hcancel : (D.actualRowCount H:ℝ)*H*D.actualMean H /
      ((D.actualRowCount H:ℝ)*H) = D.actualMean H := by field_simp
  rw [hcancel] at hh
  simpa only [collisionRate, neg_mul, neg_div] using hh


def rowJ {H : ℝ} (row : D.Row H) : ℕ := row.1.val
def rowLambda {H : ℝ} (row : D.Row H) : ℕ := row.2.val 0
def rowRho {H : ℝ} (row : D.Row H) : ℕ := row.2.val (0:Fin (D.m+1)).succ
def rowBeta {H : ℝ} (row : D.Row H) : Fin D.m →₀ ℕ :=
  Finsupp.equivFunOnFinite.symm (fun i => row.2.val i.succ.succ)
def colH {H : ℝ} (col : D.Column H) : ℕ := col.val 0
def colK {H : ℝ} (col : D.Column H) : ℕ := col.val (0:Fin (D.m+1)).succ
def colGamma {H : ℝ} (col : D.Column H) (i : Fin D.m) : ℕ := col.val i.succ.succ

@[simp] theorem rowBeta_apply {H : ℝ} (row : D.Row H) (i : Fin D.m) :
    D.rowBeta row i = row.2.val i.succ.succ := rfl

theorem rowJ_lt {H : ℝ} (row : D.Row H) : D.rowJ row < D.K := row.1.isLt

theorem column_weight_bound {H : ℝ} (col : D.Column H) :
    (D.w0:ℝ)*((D.colH col:ℝ)+D.colK col)+
      ∑ i, MatrixArithmetic.logWeights D.q i*(D.colGamma col i:ℝ) ≤ H :=
  TwoLogMatrix.column_weight_le (by exact_mod_cast D.geometry.w0_pos) D.logWeights_pos col

theorem row_order_le {H : ℝ} (row : D.Row H) :
    ((D.rowLambda row+D.rowRho row:ℕ):ℝ) ≤ H/(D.v:ℝ) := by
  have hv : 0 < (D.v:ℝ) := by exact_mod_cast D.geometry.v_pos
  have ht : 0 < (D.geometry.theta:ℝ) := by exact_mod_cast D.geometry.theta_pos
  have hr := TwoLogMatrix.row_weight_lt hv ht D.logWeights_pos row
  have htweight : 0 ≤ (∑ i, MatrixArithmetic.logWeights D.q i*(row.2.val i.succ.succ:ℝ)) /
      (D.geometry.theta:ℝ) := div_nonneg
    (Finset.sum_nonneg (fun i _ => mul_nonneg (D.logWeights_pos i).le (Nat.cast_nonneg _))) ht.le
  apply (le_div_iff₀ hv).mpr
  change (((row.2.val 0+row.2.val (0:Fin (D.m+1)).succ:ℕ):ℝ))*(D.v:ℝ) ≤ H
  push_cast
  nlinarith

theorem rowLambda_le {H : ℝ} (row : D.Row H) : (D.rowLambda row:ℝ) ≤ H/(D.v:ℝ) := by
  have h := D.row_order_le row
  push_cast at h
  linarith [Nat.cast_nonneg (α:=ℝ) (D.rowRho row)]

theorem sum_row_order_le {H : ℝ} :
    ((∑ row : D.Row H, (D.rowLambda row+D.rowRho row):ℕ):ℝ) ≤
      (D.actualRowCount H:ℝ)*H/(D.v:ℝ) := by
  calc
    _ = ∑ row : D.Row H, ((D.rowLambda row+D.rowRho row:ℕ):ℝ) := by rw [Nat.cast_sum]
    _ ≤ ∑ _row : D.Row H, H/(D.v:ℝ) := Finset.sum_le_sum (fun row _ => D.row_order_le row)
    _ = _ := by simp only [Finset.sum_const, Finset.card_univ, nsmul_eq_mul, actualRowCount]; ring

theorem rowWeight_eq_beta_weight {H : ℝ} (row : D.Row H) :
    TwoLogCounting.rowWeight (MatrixArithmetic.logWeights D.q) row =
      MatrixTranslationBounds.weight (MatrixArithmetic.logWeights D.q) (D.rowBeta row) := rfl

theorem sum_beta_weight_eq {H : ℝ} (hH : 0 < H) :
    (∑ row : D.Row H, MatrixTranslationBounds.weight (MatrixArithmetic.logWeights D.q)
      (D.rowBeta row)) = (D.actualRowCount H:ℝ)*H*D.actualMean H :=
  D.actualRowWeight_sum_eq hH

end QuadraticPi.TwoLogRepresentedMatchedData


==> anc/lean/QuadraticPi/TwoLogRepresentedMatchedData.lean <==
import QuadraticPi.TwoLogExactRationalRepresentation
import QuadraticPi.TwoLogData
import QuadraticPi.TwoLogComplexAnalytic

/-! Base-independent analytic data for the two-logarithm determinant.
The complex bases are specified by matched complex exponential parameters.
The target and rational approximants remain real.
No arithmetic denominator margin, determinant estimate, interpolation assertion,
or nonvanishing assertion is assumed by this record. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi
open OAI.PiExponent OAI.PiExponent.MatrixArithmetic

structure TwoLogRepresentedMatchedData (nu c : ℝ) where
  target : ℝ
  a : ℂ
  b : ℂ
  logA : ℂ
  logB : ℂ
  exp_logA : Complex.exp logA = a
  exp_logB : Complex.exp logB = b
  target_relation : (target:ℂ)*logB=logA
  base : TwoLogParameters.Parameters nu
  geometry : TwoLogInterpolation.BaseData
  theta_eq : geometry.theta=base.theta
  r : Fin geometry.m → ℚ
  representations : (i : Fin geometry.m) → TwoLogExactRationalRepresentation.Representation (r i)
  q_two_le : ∀ i, 2 ≤ (representations i).denominator
  approximation_error : ∀ i, |target-(r i:ℝ)| ≤ ((representations i).denominator:ℝ)^(-nu)
  wstar : ℝ
  wstar_pos : 0 < wstar
  wstar_lower : ∀ i, wstar ≤ (Nat.ceil (Real.log (representations i).denominator):ℝ)

namespace TwoLogRepresentedMatchedData
variable {nu c : ℝ} (D : TwoLogRepresentedMatchedData nu c)
abbrev m := D.geometry.m
abbrev K := D.geometry.K
abbrev w0 := D.geometry.w0
abbrev v := D.geometry.v
def q (i : Fin D.m) : ℕ := (D.representations i).denominator
def p (i : Fin D.m) : ℤ := (D.representations i).numerator
def rationalWeights (i : Fin D.m) : ℚ := Nat.ceil (Real.log (D.q i))
def F0 : ℝ := 4/(D.base.theta:ℝ)
def radius : ℝ := TwoLogComplexAnalytic.radius D.logA D.logB D.K
def additiveBound : ℝ := 2*D.radius*(1+|D.target|)
def weightErrorCoefficient : ℝ := Real.log D.additiveBound+nu+Real.log 2
def analyticError : ℝ := D.radius/(D.w0:ℝ)+Real.log 2/(D.v:ℝ)+
  D.weightErrorCoefficient/D.wstar
def collisionLimit : ℝ := c*(D.base.eta^(3/2:ℝ)*Real.sqrt
    ((D.K:ℝ)*(D.base.theta:ℝ)^D.m /
      (((D.m:ℝ)+1)*((D.m:ℝ)+2)*(D.v:ℝ)^2*(D.base.A:ℝ)^D.m)))

theorem q_pos (i : Fin D.m) : 0 < D.q i :=
  (D.representations i).denominator_pos

theorem represented_value (i : Fin D.m) : (D.p i : ℚ) / (D.q i : ℚ) = D.r i :=
  (D.representations i).value_eq

theorem F0_pos : 0 < D.F0 := div_pos (by norm_num) D.base.theta_pos
theorem F0_large : 2/(D.geometry.theta:ℝ) < D.F0 := by
  rw [D.theta_eq]
  exact div_lt_div_of_pos_right (by norm_num) D.base.theta_pos
theorem logWeights_pos (i : Fin D.m) : 0 < logWeights D.q i :=
  ceil_log_weight_pos (D.q_two_le i)
@[simp] theorem cast_rationalWeights (i : Fin D.m) :
    (D.rationalWeights i:ℝ)=logWeights D.q i := by simp [rationalWeights,logWeights]
theorem rationalWeights_pos (i : Fin D.m) : 0 < D.rationalWeights i := by
  have h : (0:ℝ) < (D.rationalWeights i:ℝ) := by
    rw [D.cast_rationalWeights]
    exact D.logWeights_pos i
  exact_mod_cast h

end TwoLogRepresentedMatchedData
end QuadraticPi


==> anc/lean/QuadraticPi/TwoLogRepresentedNormalizedAnalytic.lean <==
import QuadraticPi.TwoLogRepresentedAnalytic
import QuadraticPi.TwoLogRepresentedNormalizedGrowth
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogRepresentedMatchedData
open OAI.PiExponent TwoLogAnalytic
open scoped BigOperators
variable {nu : ℝ} (D : QuadraticPi.TwoLogRepresentedMatchedData nu TwoLogCollision.collisionConstant)

def normalizedAnalyticError (c logA logB : ℂ) : ℝ :=
  TwoLogComplexAnalytic.radius logA logB D.K / (D.w0 : ℝ) + Real.log 2 / (D.v : ℝ) +
    (Real.log (TwoLogComplexAnalytic.additiveBound (c * (D.target : ℂ)) logA logB D.K) +
      nu + normalizationLog c + Real.log 2) / D.wstar

def normalizedSlopeMatrix (c b a : ℂ) (H : ℝ) (sel : D.Row H → D.Column H) :
    Matrix (D.Row H) (D.Row H) ℂ :=
  fun row col => slopeEntry (fun i => c * (D.r i : ℂ)) b a (D.rowJ row)
    (D.rowLambda row) (D.rowRho row) (D.rowBeta row)
    (D.colH (sel col)) (D.colK (sel col)) (D.colGamma (sel col))

def normalizedAssignmentScalar (c : ℂ) {H : ℝ} (f : D.Assignment H) (row : D.Row H) : ℂ :=
  epsilonScalar (fun i => c * ((D.target : ℂ) - (D.r i : ℂ))) (D.rowBeta row)
    (fun i => (f row).1.val i) (f row).2.val

def normalizedAssignmentTerm (c b a : ℂ) {H : ℝ} (sel : D.Row H → D.Column H)
    (f : D.Assignment H) : ℂ :=
  (∏ row, D.normalizedAssignmentScalar c f row) * Matrix.det (fun row col =>
    mainEntry (c * (D.target : ℂ)) b a (D.rowJ row) (D.rowLambda row - (f row).2.val)
      (D.rowRho row) (f row).1.val (D.colH (sel col)) (D.colK (sel col)) (D.colGamma (sel col)))

theorem normalized_column_main_support_subset (c : ℂ) {H : ℝ} (col : D.Column H) :
    (mainPolynomial (c * (D.target : ℂ)) (D.colH col) (D.colK col) (D.colGamma col)).support ⊆
      MatrixTranslation.transverseIndices (MatrixArithmetic.logWeights D.q) H := by
  apply mainPolynomial_support_subset _ _ _ _ _ _ D.logWeights_pos
  have hh := D.column_weight_bound col
  have hp : 0 ≤ (D.w0 : ℝ) * ((D.colH col : ℝ) + D.colK col) := by
    apply mul_nonneg
    · exact_mod_cast D.geometry.w0_pos.le
    · positivity
  linarith

theorem normalizedSlopeMatrix_det_eq_assignment_sum (c b a : ℂ) {H : ℝ}
    (sel : D.Row H → D.Column H) :
    (D.normalizedSlopeMatrix c b a H sel).det =
      ∑ f : D.Assignment H, D.normalizedAssignmentTerm c b a sel f := by
  have h := det_slopeEntry_eq_sum (fun i => c * (D.r i : ℂ)) (c * (D.target : ℂ)) b a
    D.rowJ D.rowLambda D.rowRho (fun col => D.colH (sel col)) (fun col => D.colK (sel col))
    D.rowBeta (fun col => D.colGamma (sel col))
    (MatrixTranslation.transverseIndices (MatrixArithmetic.logWeights D.q) H)
    (fun col => D.normalized_column_main_support_subset c (sel col))
  unfold normalizedSlopeMatrix normalizedAssignmentTerm normalizedAssignmentScalar
  simpa only [mul_sub] using h

theorem normalizedAssignmentTerm_norm_le (hnu : 0 ≤ nu) (c b a logA logB : ℂ)
    (hexpA : Complex.exp logA = a) (hexpB : Complex.exp logB = b)
    (hrel : (c * (D.target : ℂ)) * logB = logA) {H : ℝ} (hH : 0 < H)
    (sel : D.Row H → D.Column H) (f : D.Assignment H) :
    ‖D.normalizedAssignmentTerm c b a sel f‖ ≤ Real.exp ((D.actualRowCount H : ℝ) * H *
      (D.normalizedAnalyticError c logA logB + D.analyticCollisionRemainder H + D.analyticMax H)) := by
  classical
  by_cases hz : (∏ row, D.normalizedAssignmentScalar c f row) = 0
  · simp only [normalizedAssignmentTerm, hz, zero_mul, norm_zero]
    exact (Real.exp_pos _).le
  have hsne : ∀ row, D.normalizedAssignmentScalar c f row ≠ 0 := by
    intro row hh
    exact hz (Finset.prod_eq_zero (Finset.mem_univ row) hh)
  let group : D.Row H → D.Transverse H := fun row => (f row).1
  let error : D.Row H → ℝ := fun row =>
    -nu * (D.indexWeight (group row) -
      MatrixTranslationBounds.weight (MatrixArithmetic.logWeights D.q) (D.rowBeta row)) +
      (nu + normalizationLog c + Real.log 2) * H / D.wstar
  have hbeta : (∑ row : D.Row H, TwoLogCounting.rowWeight (MatrixArithmetic.logWeights D.q) row) ≤
      ∑ row : D.Row H, D.indexWeight (group row) := by
    apply Finset.sum_le_sum
    intro row _
    rw [D.rowWeight_eq_beta_weight]
    apply Finset.sum_le_sum
    intro i _
    apply mul_le_mul_of_nonneg_left _ (D.logWeights_pos i).le
    exact_mod_cast epsilonScalar_ne_zero_le _ _ _ _ (hsne row) i
  have hscalar : ∀ row, ‖D.normalizedAssignmentScalar c f row‖ ≤
      (2 : ℝ) ^ (f row).2.val * Real.exp (error row) := by
    intro row
    exact norm_normalized_epsilonScalar_represented c D.target D.r D.q D.q_pos (D.rowBeta row)
      (fun i => (f row).1.val i) (f row).2.val hnu D.wstar_pos D.wstar_lower
      (D.indexWeight_le (group row)) D.approximation_error
  let R : NNReal := ⟨TwoLogComplexAnalytic.radius logA logB D.K,
    zero_le_one.trans (TwoLogComplexAnalytic.radius_one_le logA logB D.geometry.K_pos)⟩
  have hRcoe : (R : ℝ) = TwoLogComplexAnalytic.radius logA logB D.K := rfl
  have hb := weighted_main_row_determinant_exp_bound (c * (D.target : ℂ)) group
    (fun a i => a.val i) (fun col => D.colH (sel col)) (fun col => D.colK (sel col))
    (fun col => D.colGamma (sel col)) (MatrixArithmetic.logWeights D.q)
    (fun row => (D.rowJ row : ℂ) * logB) (fun row => (D.rowJ row : ℂ) * logA)
    D.rowLambda D.rowRho (fun row => (f row).2.val) (D.normalizedAssignmentScalar c f) error R
    (TwoLogComplexAnalytic.radius_one_le logA logB D.geometry.K_pos) hH
    (by exact_mod_cast D.geometry.w0_pos) D.wstar_pos D.wstar_lower
    (fun col => D.column_weight_bound (sel col))
    (fun row => (TwoLogComplexAnalytic.center_radius_bound logA logB D.geometry.K_pos (D.rowJ_lt row)).1)
    (fun row => (TwoLogComplexAnalytic.center_radius_bound logA logB D.geometry.K_pos (D.rowJ_lt row)).2)
    (fun row => Nat.le_of_lt_succ (f row).2.isLt) hscalar D.sum_row_order_le
  have hterm : D.normalizedAssignmentTerm c b a sel f = Matrix.det (fun row col =>
      D.normalizedAssignmentScalar c f row * mainRow
        ((∏ i, (D.colGamma (sel col) i).choose ((group row).val i) : ℕ) : ℂ)
        (c * (D.target : ℂ)) (D.colH (sel col)) (D.colK (sel col))
        (∑ i, (D.colGamma (sel col) i - (group row).val i))
        ((D.rowJ row : ℂ) * logB) ((D.rowJ row : ℂ) * logA)
        (D.rowLambda row - (f row).2.val) (D.rowRho row)) := by
    unfold normalizedAssignmentTerm mainEntry
    simp_rw [main_period_coeff_eq_mainRow b a (c * (D.target : ℂ)) logA logB hexpA hexpB hrel]
    exact (Matrix.det_mul_column (D.normalizedAssignmentScalar c f) _).symm
  rw [hterm]
  apply hb.trans
  apply Real.exp_le_exp.mpr
  have hsum : (∑ row, error row) =
      -nu * ((∑ row, D.indexWeight (group row)) -
        (D.actualRowCount H : ℝ) * H * D.actualMean H) +
        (D.actualRowCount H : ℝ) * ((nu + normalizationLog c + Real.log 2) * H / D.wstar) := by
    simp only [error, Finset.sum_add_distrib, ← Finset.mul_sum, Finset.sum_sub_distrib,
      Finset.sum_const, Finset.card_univ, nsmul_eq_mul, D.sum_beta_weight_eq hH, actualRowCount]
  rw [hsum, hRcoe]
  have hcollision := D.collision_and_scalar_exponent_le_data hnu
    TwoLogCollision.collisionConstant_pos.le hH group hbeta
  change -TwoLogCollision.collisionConstant * TwoLogCollision.occupancyLoad group -
    nu * ((∑ row, D.indexWeight (group row)) - (D.actualRowCount H : ℝ) * H * D.actualMean H) ≤
      (D.actualRowCount H : ℝ) * H * D.analyticMax H at hcollision
  unfold normalizedAnalyticError analyticCollisionRemainder TwoLogComplexAnalytic.additiveBound
  dsimp only [actualRowCount] at *
  linear_combination hcollision

theorem normalizedSlopeMatrix_norm_le (hnu : 0 ≤ nu) (c b a logA logB : ℂ)
    (hexpA : Complex.exp logA = a) (hexpB : Complex.exp logB = b)
    (hrel : (c * (D.target : ℂ)) * logB = logA) {H : ℝ} (hH : 0 < H)
    (sel : D.Row H → D.Column H) :
    ‖(D.normalizedSlopeMatrix c b a H sel).det‖ ≤ Real.exp ((D.actualRowCount H : ℝ) * H *
      (D.normalizedAnalyticError c logA logB + D.analyticRemainder H + D.analyticMax H)) := by
  classical
  have hN : 0 < translationTermCount D.m D.v H := by unfold translationTermCount; positivity
  have h := norm_eq_sum_assignments_le_exp (D.normalizedSlopeMatrix c b a H sel).det
    (D.normalizedAssignmentTerm c b a sel) (D.normalizedSlopeMatrix_det_eq_assignment_sum c b a sel)
    (translationTermCount D.m D.v H) hN D.rowChoice_card_le H
    (D.normalizedAnalyticError c logA logB + D.analyticCollisionRemainder H + D.analyticMax H) hH
    (D.normalizedAssignmentTerm_norm_le hnu c b a logA logB hexpA hexpB hrel hH sel)
  simpa only [analyticRemainder, translationRemainder, actualRowCount,
    add_assoc, add_left_comm, add_comm] using h

theorem normalized_actualMinor_det_eq_slopeMatrix_rat (c b a : ℂ) (H : ℚ)
    (sel : D.Row (H : ℝ) → D.Column (H : ℝ)) :
    (TwoLogMatrix.selectedMinor b a D.K D.w0 D.v D.geometry.theta
      (MatrixArithmetic.logWeights D.q) H (fun i => c * (D.r i : ℂ))
      (MatrixArithmetic.truncationOrders D.q D.F0 D.v) sel).det =
        (D.normalizedSlopeMatrix c b a H sel).det := by
  have hrow : ∀ i,
      ((TwoLogInterpolation.jetWeights D.geometry D.rationalWeights i : ℚ) : ℝ) =
        TwoLogMatrix.rowWeights D.v D.geometry.theta (MatrixArithmetic.logWeights D.q) i := by
    intro i
    have h := (congrFun
      (TwoLogMatrix.rowWeights_eq_jetWeights D.geometry D.rationalWeights) i).symm
    simpa only [D.cast_rationalWeights] using h
  have h := TwoLogJetDeterminant.det_fullLog_selected_eq_selectedMinor b a D.K D.w0 D.v
    D.geometry.theta (MatrixArithmetic.logWeights D.q) (H : ℚ)
    (TwoLogInterpolation.jetWeights D.geometry D.rationalWeights)
    (TwoLogInterpolation.jetWeights_pos D.geometry D.rationalWeights D.rationalWeights_pos)
    (fun i => c * (D.r i : ℂ)) (MatrixArithmetic.truncationOrders D.q D.F0 D.v) hrow
    D.data_truncation_weight D.data_truncation_weight sel
  have he : (TwoLogJetDeterminant.fullLogMatrix b a D.K D.w0 D.v D.geometry.theta
      (MatrixArithmetic.logWeights D.q) H (fun i => c * (D.r i : ℂ))).submatrix id sel =
        D.normalizedSlopeMatrix c b a H sel := by
    ext row col
    change MvPowerSeries.coeff (InterpolationMatrix.exponentVector row.2.val)
      (TwoLogInterpolation.formalJet (fun i => c * (D.r i : ℂ))
        (b ^ row.1.val) (a ^ row.1.val)
        (MvPolynomial.monomial (InterpolationMatrix.exponentVector (sel col).val) 1)) = _
    rw [TwoLogFullSeriesBridge.coeff_formalJet_monomial]
    simp only [normalizedSlopeMatrix, slopeEntry, rowJ, rowLambda, rowRho,
      rowBeta, colH, colK, ← pow_mul]
    rfl
  rw [he] at h
  exact h.symm

theorem normalized_actualMinor_det_eq_slopeMatrix (c b a : ℂ) (H : ℕ)
    (sel : D.Row H → D.Column H) :
    (TwoLogMatrix.selectedMinor b a D.K D.w0 D.v D.geometry.theta
      (MatrixArithmetic.logWeights D.q) H (fun i => c * (D.r i : ℂ))
      (MatrixArithmetic.truncationOrders D.q D.F0 D.v) sel).det =
        (D.normalizedSlopeMatrix c b a H sel).det := by
  have h := D.normalized_actualMinor_det_eq_slopeMatrix_rat c b a (H : ℚ)
  rw [Rat.cast_natCast] at h
  exact h sel

theorem normalized_actualMinor_norm_le (hnu : 0 ≤ nu) (c b a logA logB : ℂ)
    (hexpA : Complex.exp logA = a) (hexpB : Complex.exp logB = b)
    (hrel : (c * (D.target : ℂ)) * logB = logA) (H : ℕ) (hH : 0 < H)
    (sel : D.Row H → D.Column H) :
    ‖(TwoLogMatrix.selectedMinor b a D.K D.w0 D.v D.geometry.theta
      (MatrixArithmetic.logWeights D.q) H (fun i => c * (D.r i : ℂ))
      (MatrixArithmetic.truncationOrders D.q D.F0 D.v) sel).det‖ ≤
        Real.exp ((D.actualRowCount H : ℝ) * H *
          (D.normalizedAnalyticError c logA logB + D.analyticRemainder H + D.analyticMax H)) := by
  rw [D.normalized_actualMinor_det_eq_slopeMatrix]
  exact D.normalizedSlopeMatrix_norm_le hnu c b a logA logB hexpA hexpB hrel
    (by exact_mod_cast hH) sel

theorem normalized_field_selectedMinor_norm_matched {E : Type*} [Field E] [CharZero E]
    (hnu : 0 ≤ nu) (c b a : E) (sigma : E →+* ℂ) (logA logB : ℂ)
    (hexpA : Complex.exp logA = sigma a) (hexpB : Complex.exp logB = sigma b)
    (hrel : (sigma c * (D.target : ℂ)) * logB = logA) (H : ℕ) (hH : 0 < H)
    (sel : D.Row H → D.Column H) :
    ‖sigma (TwoLogMatrix.selectedMinor b a D.K D.w0 D.v D.geometry.theta
      (MatrixArithmetic.logWeights D.q) H (fun i => c * (D.r i : E))
      (MatrixArithmetic.truncationOrders D.q D.F0 D.v) sel).det‖ ≤
      Real.exp ((D.actualRowCount H : ℝ) * H *
        (D.normalizedAnalyticError (sigma c) logA logB + D.analyticRemainder H + D.analyticMax H)) := by
  have hmap := TwoLogMatrix.map_selectedMinor_det sigma b a D.K D.w0 D.v D.geometry.theta
    (MatrixArithmetic.logWeights D.q) H (fun i => c * (D.r i : E))
    (MatrixArithmetic.truncationOrders D.q D.F0 D.v) sel
  simp only [map_mul, map_ratCast] at hmap
  rw [hmap]
  exact D.normalized_actualMinor_norm_le hnu (sigma c) (sigma b) (sigma a) logA logB
    hexpA hexpB hrel H hH sel

theorem normalized_field_selectedMinor_log_matched {E : Type*} [Field E] [CharZero E]
    (hnu : 0 ≤ nu) (c b a : E) (sigma : E →+* ℂ) (logA logB : ℂ)
    (hexpA : Complex.exp logA = sigma a) (hexpB : Complex.exp logB = sigma b)
    (hrel : (sigma c * (D.target : ℂ)) * logB = logA) (H : ℕ) (hH : 0 < H)
    (sel : D.Row H → D.Column H)
    (hdet : (TwoLogMatrix.selectedMinor b a D.K D.w0 D.v D.geometry.theta
      (MatrixArithmetic.logWeights D.q) H (fun i => c * (D.r i : E))
      (MatrixArithmetic.truncationOrders D.q D.F0 D.v) sel).det ≠ 0) :
    Real.log ‖sigma (TwoLogMatrix.selectedMinor b a D.K D.w0 D.v D.geometry.theta
      (MatrixArithmetic.logWeights D.q) H (fun i => c * (D.r i : E))
      (MatrixArithmetic.truncationOrders D.q D.F0 D.v) sel).det‖ ≤
      (D.actualRowCount H : ℝ) * H *
        (D.normalizedAnalyticError (sigma c) logA logB + D.analyticRemainder H + D.analyticMax H) := by
  have hb := D.normalized_field_selectedMinor_norm_matched hnu c b a sigma logA logB
    hexpA hexpB hrel H hH sel
  have hn := (map_ne_zero sigma).mpr hdet
  have h := Real.log_le_log (norm_pos_iff.mpr hn) hb
  simpa only [Real.log_exp] using h

end QuadraticPi.TwoLogRepresentedMatchedData


==> anc/lean/QuadraticPi/TwoLogRepresentedNormalizedAssembly.lean <==
import QuadraticPi.TwoLogRepresentedNormalizedBudgets
import QuadraticPi.TwoLogRepresentedSelection

/-! Both strict numeric margins for exact fixed rational values. No target
irrationality, reduced-denominator approximation or slope injectivity is assumed. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi
open OAI.PiExponent SeparatedWeightPA

/-- Construct both strict normalized norm margins, including scalar clearing
and uniform bounds for independent matched branches. The record's zero logs
and unit bases are placeholders for shape data, not the actual field bases. -/
theorem exists_two_log_represented_normalized_partial_data
    (degreeRatio C branchA branchB badGrowth badCoefficient : ℝ)
    (hdegree : 1 ≤ degreeRatio) (hC : 0 ≤ C)
    (hA : 0 ≤ branchA) (hB : 0 ≤ branchB)
    (hbadGrowth : 0 ≤ badGrowth) (hbadCoefficient : 0 ≤ badCoefficient)
    (r0 : ℚ) (da db u : ℕ)
    (hda : 0 < da) (hdb : 0 < db) (hu : 0 < u)
    (nu : ℝ) (hnu : 3 * degreeRatio < nu)
    (thresholdSelector : (B : TwoLogInterpolation.BaseData) → Thresholds B.m)
    (Q0 : ℕ) :
    ∃ D : TwoLogRepresentedMatchedData nu TwoLogCollision.collisionConstant,
      D.target = (r0 : ℝ) ∧
      AboveThresholds (thresholdSelector D.geometry) D.rationalWeights ∧
      (∀ i, D.r i = r0) ∧
      (∀ i, Q0 ≤ D.q i) ∧
      D.normalizedPartialError degreeRatio C branchA branchB da db u badGrowth badCoefficient <
        nu * ((D.base.A : ℝ) * (1 - D.base.eta) - D.base.theta) - degreeRatio * (1 - D.base.theta) ∧
      degreeRatio + D.normalizedPartialError degreeRatio C branchA branchB da db u badGrowth badCoefficient <
        D.collisionLimit := by
  obtain ⟨P, hPgap⟩ := TwoLogParameters.exists_degree_parameters degreeRatio nu hdegree hnu
  let g : ℝ := nu * ((P.A : ℝ) * (1 - P.eta) - P.theta) - degreeRatio * (1 - P.theta)
  have hg : 0 < g := hPgap
  have hdegreepos : 0 < degreeRatio := by linarith
  have hnupos : 0 < nu := by nlinarith
  have hdegreeSub : 0 ≤ degreeRatio - 1 := by linarith
  let epsilon : ℝ := min (g / 2) (1 / 2)
  have heps : 0 < epsilon := lt_min (by positivity) (by norm_num)
  have hepsg : epsilon < g := (min_le_left _ _).trans_lt (by linarith)
  have hloga := Real.log_nonneg (show (1 : ℝ) ≤ da by exact_mod_cast hda)
  have hlogb := Real.log_nonneg (show (1 : ℝ) ≤ db by exact_mod_cast hdb)
  have hlogu := Real.log_nonneg (show (1 : ℝ) ≤ u by exact_mod_cast hu)
  have hgrowth : 0 ≤ 4 * (1 + branchB + branchA) + degreeRatio * (Real.log (da : ℝ) +
      Real.log (db : ℝ)) + (degreeRatio - 1) * badGrowth := by positivity
  obtain ⟨G, hGtheta, hdimension, hcollision⟩ := TwoLogParameters.exists_baseData P
    0 (degreeRatio * (Arithmetic.lcmConstant * (4 / (P.theta : ℝ)) + Real.log 2))
    (4 * (1 + branchB + branchA) + degreeRatio * (Real.log (da : ℝ) + Real.log (db : ℝ)) +
      (degreeRatio - 1) * badGrowth)
    (epsilon / 2) ((degreeRatio + 1) / TwoLogCollision.collisionConstant) hgrowth (by positivity)
  simp only [zero_mul, zero_add] at hdimension
  have hcollision' : degreeRatio + 1 < TwoLogCollision.collisionConstant *
      (P.eta ^ (3 / 2 : ℝ) * Real.sqrt
        ((G.K : ℝ) * (P.theta : ℝ) ^ G.m /
          (((G.m : ℝ) + 1) * ((G.m : ℝ) + 2) * (G.v : ℝ) ^ 2 * (P.A : ℝ) ^ G.m))) := by
    simpa only [mul_comm] using
      (div_lt_iff₀ TwoLogCollision.collisionConstant_pos).mp hcollision
  let W : ℝ := Real.log (2 * (4 * (G.K : ℝ) * (1 + branchB + branchA)) * (1 + C * |(r0 : ℝ)|)) +
    nu + Real.log (1 + C) + Real.log 2
  have hW : 0 ≤ W := by
    have hK : (1 : ℝ) ≤ G.K := by exact_mod_cast G.K_pos
    have hprod : 0 ≤ C * |(r0 : ℝ)| := mul_nonneg hC (abs_nonneg _)
    have hR : 1 ≤ 4 * (G.K : ℝ) * (1 + branchB + branchA) := by nlinarith
    have harg : 1 ≤ 2 * (4 * (G.K : ℝ) * (1 + branchB + branchA)) * (1 + C * |(r0 : ℝ)|) := by
      nlinarith
    exact add_nonneg (add_nonneg (add_nonneg (Real.log_nonneg harg) hnupos.le)
      (Real.log_nonneg (by linarith))) (Real.log_nonneg (by norm_num))
  have hS : 0 ≤ W + degreeRatio * Real.log (u : ℝ) +
      (degreeRatio - 1) * badCoefficient := by positivity
  obtain ⟨X, hX, hXmargin⟩ := exists_weight_error_margin 0 1
    (W + degreeRatio * Real.log (u : ℝ) + (degreeRatio - 1) * badCoefficient)
    (epsilon / 2) (by norm_num) hS (by positivity)
  obtain ⟨representations, hq, hw, hwstar⟩ :=
    TwoLogExactRationalRepresentation.exists_family_above_thresholds_and_floor
      r0 Q0 G.m (thresholdSelector G) (X + 1)
  have hwstar' (i : Fin G.m) :
      X + 1 < (Nat.ceil (Real.log ((representations i).denominator : ℝ)) : ℝ) := hwstar i
  let D : TwoLogRepresentedMatchedData nu TwoLogCollision.collisionConstant := {
    target := (r0 : ℝ), a := 1, b := 1, logA := 0, logB := 0,
    exp_logA := by simp, exp_logB := by simp, target_relation := by simp,
    base := P, geometry := G, theta_eq := hGtheta,
    r := fun _ => r0, representations := representations,
    q_two_le := fun i => (hq i).2,
    approximation_error := fun i => by
      simp only [sub_self, abs_zero]
      exact Real.rpow_nonneg (Nat.cast_nonneg _) _,
    wstar := X + 1, wstar_pos := by linarith,
    wstar_lower := fun i => (hwstar' i).le }
  have hweight : (W + degreeRatio * Real.log (u : ℝ) +
      (degreeRatio - 1) * badCoefficient) / (X + 1) < epsilon / 2 := by
    simpa using hXmargin (X + 1) (by linarith)
  have hsum : D.normalizedPartialError degreeRatio C branchA branchB da db u badGrowth badCoefficient <
      epsilon := by
    rw [D.normalizedPartialError_eq]
    have hwpos : 0 < (G.w0 : ℝ) := by exact_mod_cast G.w0_pos
    have hsub := div_nonneg (mul_nonneg hdegreepos.le (add_nonneg hloga hlogb)) hwpos.le
    change (degreeRatio * (Arithmetic.lcmConstant * (4 / (P.theta : ℝ)) + Real.log 2)) / (G.v : ℝ) +
      (4 * (1 + branchB + branchA) + degreeRatio * (Real.log (da : ℝ) + Real.log (db : ℝ)) +
        (degreeRatio - 1) * badGrowth) * (G.K : ℝ) / (G.w0 : ℝ) +
      (W + degreeRatio * Real.log (u : ℝ) + (degreeRatio - 1) * badCoefficient) / (X + 1) -
        degreeRatio * (Real.log (da : ℝ) + Real.log (db : ℝ)) / (G.w0 : ℝ) < epsilon
    linarith
  refine ⟨D, rfl, hw, fun _ => rfl, fun i => (hq i).1, ?_, ?_⟩
  · exact hsum.trans hepsg
  · have hhalf : epsilon ≤ 1 / 2 := min_le_right _ _
    change degreeRatio + 1 < D.collisionLimit at hcollision'
    linarith

end QuadraticPi


==> anc/lean/QuadraticPi/TwoLogRepresentedNormalizedBudgets.lean <==
import QuadraticPi.TwoLogNormalizedArithmetic
import QuadraticPi.TwoLogRepresentedNormalizedAnalytic
import QuadraticPi.TwoLogComplexPartialComparison
import QuadraticPi.TwoLogPartialParameters

/-! Uniform analytic budgets and norm comparison for algebraically scaled
slopes. The geometry/approximation record is used only as a finite shape;
matching is asserted for the actual field bases and actual branches below.
Producing cofinal nonzero normalized minors remains a separate obligation. -/

set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogRepresentedMatchedData
open OAI.PiExponent
open scoped BigOperators NumberField
variable {nu : ℝ} (D : TwoLogRepresentedMatchedData nu TwoLogCollision.collisionConstant)

def normalizedRadius (branchA branchB : ℝ) : ℝ :=
  4 * (D.K : ℝ) * (1 + branchB + branchA)

def normalizedWeightCoefficient (C branchA branchB : ℝ) : ℝ :=
  Real.log (2 * D.normalizedRadius branchA branchB * (1 + C * |D.target|)) +
    nu + Real.log (1 + C) + Real.log 2

def normalizedUniformAnalyticError (C branchA branchB : ℝ) : ℝ :=
  D.normalizedRadius branchA branchB / (D.w0 : ℝ) + Real.log 2 / (D.v : ℝ) +
    D.normalizedWeightCoefficient C branchA branchB / D.wstar

def normalizedArithmeticError (da db u : ℕ) : ℝ :=
  D.arithmeticError da db + Real.log (u : ℝ) / D.wstar

def normalizedPartialError (degreeRatio C branchA branchB : ℝ)
    (da db u : ℕ) (badGrowth badCoefficient : ℝ) : ℝ :=
  degreeRatio * D.normalizedArithmeticError da db u +
    D.normalizedUniformAnalyticError C branchA branchB +
    (degreeRatio - 1) * D.unmatchedError badGrowth badCoefficient

theorem normalizedAnalyticError_le_uniform (c LA LB : ℂ)
    {C branchA branchB : ℝ} (_hC : 0 ≤ C) (_hA : 0 ≤ branchA) (_hB : 0 ≤ branchB)
    (hc : ‖c‖ ≤ C) (hLA : ‖LA‖ ≤ branchA) (hLB : ‖LB‖ ≤ branchB) :
    D.normalizedAnalyticError c LA LB ≤
      D.normalizedUniformAnalyticError C branchA branchB := by
  have hK : (0 : ℝ) < D.K := by exact_mod_cast D.geometry.K_pos
  have hw0 : (0 : ℝ) < D.w0 := by exact_mod_cast D.geometry.w0_pos
  have hR : TwoLogComplexAnalytic.radius LA LB D.K ≤ D.normalizedRadius branchA branchB := by
    unfold TwoLogComplexAnalytic.radius normalizedRadius
    nlinarith
  have hRpos : 0 < TwoLogComplexAnalytic.radius LA LB D.K := by
    unfold TwoLogComplexAnalytic.radius
    positivity
  have hRupper : 0 < D.normalizedRadius branchA branchB := hRpos.trans_le hR
  have hcx : ‖c * (D.target : ℂ)‖ ≤ C * |D.target| := by
    rw [norm_mul, Complex.norm_real, Real.norm_eq_abs]
    exact mul_le_mul_of_nonneg_right hc (abs_nonneg _)
  have hbpos : 0 < TwoLogComplexAnalytic.additiveBound (c * (D.target : ℂ)) LA LB D.K := by
    unfold TwoLogComplexAnalytic.additiveBound
    positivity
  have hb : TwoLogComplexAnalytic.additiveBound (c * (D.target : ℂ)) LA LB D.K ≤
      2 * D.normalizedRadius branchA branchB * (1 + C * |D.target|) := by
    unfold TwoLogComplexAnalytic.additiveBound
    exact mul_le_mul (mul_le_mul_of_nonneg_left hR (by norm_num))
      (by linarith) (by positivity) (by positivity)
  have hlog := Real.log_le_log hbpos hb
  have hcLog : TwoLogAnalytic.normalizationLog c ≤ Real.log (1 + C) := by
    exact Real.log_le_log (by positivity : 0 < 1 + ‖c‖) (by linarith)
  unfold normalizedAnalyticError normalizedUniformAnalyticError normalizedWeightCoefficient
  exact add_le_add (add_le_add (div_le_div_of_nonneg_right hR hw0.le) le_rfl)
    (div_le_div_of_nonneg_right (by linarith) D.wstar_pos.le)

theorem normalizedWeightCoefficient_nonneg {C branchA branchB : ℝ}
    (hnu : 0 ≤ nu) (hC : 0 ≤ C) (hA : 0 ≤ branchA) (hB : 0 ≤ branchB) :
    0 ≤ D.normalizedWeightCoefficient C branchA branchB := by
  have hK : (1 : ℝ) ≤ D.K := by exact_mod_cast D.geometry.K_pos
  have harg : 1 ≤ 2 * D.normalizedRadius branchA branchB * (1 + C * |D.target|) := by
    unfold normalizedRadius
    have hprod : 0 ≤ C * |D.target| := mul_nonneg hC (abs_nonneg _)
    have hR : 1 ≤ 4 * (D.K : ℝ) * (1 + branchB + branchA) := by nlinarith
    nlinarith
  unfold normalizedWeightCoefficient
  exact add_nonneg (add_nonneg (add_nonneg (Real.log_nonneg harg) hnu)
    (Real.log_nonneg (by linarith))) (Real.log_nonneg (by norm_num))

theorem normalizedPartialError_eq (degreeRatio C branchA branchB : ℝ)
    (da db u : ℕ) (growth coefficient : ℝ) :
    D.normalizedPartialError degreeRatio C branchA branchB da db u growth coefficient =
      degreeRatio * (Arithmetic.lcmConstant * (4 / (D.base.theta : ℝ)) + Real.log 2) / (D.v : ℝ) +
      (4 * (1 + branchB + branchA) +
        degreeRatio * (Real.log (da : ℝ) + Real.log (db : ℝ)) +
        (degreeRatio - 1) * growth) * (D.K : ℝ) / (D.w0 : ℝ) +
      (D.normalizedWeightCoefficient C branchA branchB + degreeRatio * Real.log (u : ℝ) +
        (degreeRatio - 1) * coefficient) / D.wstar -
      degreeRatio * (Real.log (da : ℝ) + Real.log (db : ℝ)) / (D.w0 : ℝ) := by
  unfold normalizedPartialError normalizedArithmeticError normalizedUniformAnalyticError
    normalizedRadius unmatchedError arithmeticError F0
  ring

end QuadraticPi.TwoLogRepresentedMatchedData


==> anc/lean/QuadraticPi/TwoLogRepresentedNormalizedComparison.lean <==
import QuadraticPi.TwoLogRepresentedNormalizedBudgets
import QuadraticPi.TwoLogExactRationalArithmetic

/-! Assemble the proved normalized arithmetic, matched analytic, and
unmatched growth bounds for the same actual field minor. The cofinal
nonvanishing premise is explicit: irrational-slope interpolation is not
asserted or hidden in a finite-data record. -/

set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogRepresentedNormalizedComparison
open OAI.PiExponent TwoLogComplexPartialComparison
open scoped BigOperators NumberField
variable {E : Type*} [Field E] [NumberField E]
variable {nu : ℝ} (D : TwoLogRepresentedMatchedData nu TwoLogCollision.collisionConstant)

theorem actual_field_minor_partial_comparison
    (hnu : 0 ≤ nu) (a b c : E)
    (S : Finset (E →+* ℂ)) (hS : S.Nonempty)
    (C branchA branchB height : ℝ)
    (hC : 0 ≤ C) (hA : 0 ≤ branchA) (hB : 0 ≤ branchB) (hhgt : 0 ≤ height)
    (hscalar : ∀ sigma : E →+* ℂ, ‖sigma c‖ ≤ C)
    (hbaseA : ∀ sigma : E →+* ℂ, ‖sigma a‖ ≤ Real.exp height)
    (hbaseB : ∀ sigma : E →+* ℂ, ‖sigma b‖ ≤ Real.exp height)
    (hgood : ∀ sigma ∈ S, ∃ LA LB : ℂ,
      Complex.exp LA = sigma a ∧ Complex.exp LB = sigma b ∧
      (sigma c * (D.target : ℂ)) * LB = LA ∧ ‖LA‖ ≤ branchA ∧ ‖LB‖ ≤ branchB)
    (da db u : ℕ) (hda : 0 < da) (hdb : 0 < db) (hu : 0 < u)
    (hai : IsIntegral ℤ ((da : E) * a)) (hbi : IsIntegral ℤ ((db : E) * b))
    (hci : IsIntegral ℤ ((u : E) * c))
    (H : ℕ) (hH : 0 < H) (sel : D.Row H → D.Column H)
    (hdet : (TwoLogMatrix.selectedMinor b a D.K D.w0 D.v D.geometry.theta
      (MatrixArithmetic.logWeights D.q) H (fun i => c * (D.r i : E))
      (MatrixArithmetic.truncationOrders D.q D.F0 D.v) sel).det ≠ 0) :
    -degreeRatio S * (1 - D.actualMean H) - degreeRatio S * D.normalizedArithmeticError da db u -
      (degreeRatio S - 1) *
        (D.unmatchedError (height + Real.log 2)
          (Real.log (4 * (1 + C * (1 + |D.target|)))) + D.houseRemainder H) ≤
      D.normalizedUniformAnalyticError C branchA branchB + D.analyticRemainder H + D.analyticMax H := by
  classical
  have hHr : (0 : ℝ) < H := by exact_mod_cast hH
  have hM : (0 : ℝ) < D.actualRowCount H := by exact_mod_cast D.actualRowCount_pos hHr
  have hs : (0 : ℝ) < S.card := by exact_mod_cast hS.card_pos
  let delta : E := (TwoLogMatrix.selectedMinor b a D.K D.w0 D.v D.geometry.theta
      (MatrixArithmetic.logWeights D.q) H (fun i => c * (D.r i : E))
      (MatrixArithmetic.truncationOrders D.q D.F0 D.v) sel).det
  have hupper (sigma : E →+* ℂ) (hsigma : sigma ∈ S) :
      Real.log ‖sigma delta‖ ≤ (D.actualRowCount H : ℝ) * H *
        (D.normalizedUniformAnalyticError C branchA branchB + D.analyticRemainder H + D.analyticMax H) := by
    obtain ⟨LA, LB, hexpA, hexpB, hrel, hLA, hLB⟩ := hgood sigma hsigma
    have h := D.normalized_field_selectedMinor_log_matched hnu c b a sigma LA LB
      hexpA hexpB hrel H hH sel hdet
    have he := D.normalizedAnalyticError_le_uniform (sigma c) LA LB hC hA hB
      (hscalar sigma) hLA hLB
    exact h.trans (mul_le_mul_of_nonneg_left (by linarith) (by positivity))
  have hsum := Finset.sum_le_sum (fun sigma hsigma => hupper sigma hsigma)
  simp only [Finset.sum_const, nsmul_eq_mul] at hsum
  have havg : (∑ sigma ∈ S, Real.log ‖sigma delta‖) /
      ((S.card : ℝ) * (D.actualRowCount H : ℝ) * H) ≤
        D.normalizedUniformAnalyticError C branchA branchB + D.analyticRemainder H + D.analyticMax H := by
    apply (div_le_iff₀ (mul_pos (mul_pos hs hM) hHr)).mpr
    convert hsum using 1 <;> ring
  have hlower := TwoLogNormalizedArithmetic.selectedMinor_average_lower_bound
    b a db da u D.q (fun i => c * (D.r i : E)) hdb hda hu hbi hai
    (fun i => TwoLogExactRationalArithmetic.represented_slope_integral c u hci (D.r i) (D.representations i))
    D.geometry.K_pos D.q_two_le (by exact_mod_cast D.geometry.w0_pos)
    (by exact_mod_cast D.geometry.v_pos) (by exact_mod_cast D.geometry.theta_pos)
    D.F0_pos.le hHr D.wstar_pos D.wstar_lower sel hdet S hS
    (D.unmatchedError (height + Real.log 2)
      (Real.log (4 * (1 + C * (1 + |D.target|)))) + D.houseRemainder H)
    (fun sigma _ => D.normalized_field_selectedMinor_log_growth hnu b a c sigma
      hhgt (hbaseB sigma) (hbaseA sigma) hC (hscalar sigma) hHr sel)
  exact hlower.trans havg

/-- The two strict numerical margins contradict cofinal nonzero normalized
minors. All determinant estimates and vanishing remainders are proved here;
only the actual nonvanishing/interpolation input is supplied. -/
theorem cofinal_field_minors_inconsistent
    (a b c : E) (S : Finset (E →+* ℂ)) (hS : S.Nonempty)
    (hnu : degreeRatio S < nu)
    (C branchA branchB height : ℝ)
    (hC : 0 ≤ C) (hA : 0 ≤ branchA) (hB : 0 ≤ branchB) (hhgt : 0 ≤ height)
    (hscalar : ∀ sigma : E →+* ℂ, ‖sigma c‖ ≤ C)
    (hbaseA : ∀ sigma : E →+* ℂ, ‖sigma a‖ ≤ Real.exp height)
    (hbaseB : ∀ sigma : E →+* ℂ, ‖sigma b‖ ≤ Real.exp height)
    (hgood : ∀ sigma ∈ S, ∃ LA LB : ℂ,
      Complex.exp LA = sigma a ∧ Complex.exp LB = sigma b ∧
      (sigma c * (D.target : ℂ)) * LB = LA ∧ ‖LA‖ ≤ branchA ∧ ‖LB‖ ≤ branchB)
    (da db u : ℕ) (hda : 0 < da) (hdb : 0 < db) (hu : 0 < u)
    (hai : IsIntegral ℤ ((da : E) * a)) (hbi : IsIntegral ℤ ((db : E) * b))
    (hci : IsIntegral ℤ ((u : E) * c))
    (hgap : D.normalizedPartialError (degreeRatio S) C branchA branchB da db u
        (height + Real.log 2) (Real.log (4 * (1 + C * (1 + |D.target|)))) <
      nu * ((D.base.A : ℝ) * (1 - D.base.eta) - D.base.theta) -
        degreeRatio S * (1 - D.base.theta))
    (hcollision : degreeRatio S +
      D.normalizedPartialError (degreeRatio S) C branchA branchB da db u
        (height + Real.log 2) (Real.log (4 * (1 + C * (1 + |D.target|)))) < D.collisionLimit)
    (hcofinal : ∀ L : ℕ, ∃ H : ℕ, L ≤ H ∧ 0 < H ∧
      ∃ sel : D.Row H → D.Column H,
        (TwoLogMatrix.selectedMinor b a D.K D.w0 D.v D.geometry.theta
          (MatrixArithmetic.logWeights D.q) H (fun i => c * (D.r i : E))
          (MatrixArithmetic.truncationOrders D.q D.F0 D.v) sel).det ≠ 0) : False := by
  have hD1 := degreeRatio_one_le S hS
  have hD : 0 ≤ degreeRatio S := by linarith
  have hnu0 : 0 ≤ nu := by linarith
  have hLower : Filter.Tendsto (fun H : ℝ => (degreeRatio S - 1) * D.houseRemainder H)
      Filter.atTop (nhds 0) := by
    simpa only [mul_zero] using D.tendsto_houseRemainder.const_mul (degreeRatio S - 1)
  apply degree_cofinal_determinant_bounds_inconsistent
    (degreeRatio S) nu D.base.theta ((D.base.A : ℝ) * (1 - D.base.eta))
    (degreeRatio S * D.normalizedArithmeticError da db u +
      (degreeRatio S - 1) * D.unmatchedError (height + Real.log 2)
        (Real.log (4 * (1 + C * (1 + |D.target|)))))
    (D.normalizedUniformAnalyticError C branchA branchB) D.collisionLimit D.actualMean
    (fun H => (degreeRatio S - 1) * D.houseRemainder H) D.analyticRemainder D.collisionRate
    hD hnu (by dsimp only [TwoLogRepresentedMatchedData.normalizedPartialError] at hgap; linarith)
    (by dsimp only [TwoLogRepresentedMatchedData.normalizedPartialError] at hcollision; linarith)
    hLower D.tendsto_analyticRemainder D.tendsto_collisionRate D.actualMean_bounds
  intro L
  obtain ⟨H, hLH, hH, sel, hdet⟩ := hcofinal L
  have hcompare := actual_field_minor_partial_comparison D hnu0 a b c S hS
    C branchA branchB height hC hA hB hhgt hscalar hbaseA hbaseB hgood
    da db u hda hdb hu hai hbi hci H hH sel hdet
  refine ⟨H, hLH, hH,
    D.normalizedUniformAnalyticError C branchA branchB + D.analyticRemainder H + D.analyticMax H, ?_, ?_⟩
  · nlinarith only [hcompare]
  · rfl

end QuadraticPi.TwoLogRepresentedNormalizedComparison


==> anc/lean/QuadraticPi/TwoLogRepresentedNormalizedGrowth.lean <==
import QuadraticPi.TwoLogRepresentedUnmatchedGrowth
import QuadraticPi.TwoLogNormalizedSlopes
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogRepresentedMatchedData
open OAI.PiExponent
variable {nu kappa : ℝ} (D : QuadraticPi.TwoLogRepresentedMatchedData nu kappa)

theorem norm_scaled_r_le (hnu : 0 ≤ nu) (c : ℂ) {C : ℝ}
    (hC : 0 ≤ C) (hc : ‖c‖ ≤ C) (i : Fin D.m) :
    ‖c * (D.r i : ℂ)‖ ≤ C * (1 + |D.target|) := by
  rw [norm_mul]
  exact mul_le_mul hc (D.norm_r_le hnu i) (norm_nonneg _) hC

theorem normalized_field_selectedMinor_log_growth {E : Type*} [Field E] [CharZero E]
    (hnu : 0 ≤ nu) (b a c : E) (sigma : E →+* ℂ) {height C H : ℝ}
    (hhgt : 0 ≤ height) (hb : ‖sigma b‖ ≤ Real.exp height)
    (ha : ‖sigma a‖ ≤ Real.exp height) (hC : 0 ≤ C) (hc : ‖sigma c‖ ≤ C)
    (hH : 0 < H) (sel : D.Row H → D.Column H) :
    Real.log ‖sigma (TwoLogMatrix.selectedMinor b a D.K D.w0 D.v D.geometry.theta
      (MatrixArithmetic.logWeights D.q) H (fun i => c * (D.r i : E))
      (MatrixArithmetic.truncationOrders D.q D.F0 D.v) sel).det‖ ≤
      (D.actualRowCount H : ℝ) * H *
        (D.unmatchedError (height + Real.log 2)
          (Real.log (4 * (1 + C * (1 + |D.target|)))) + D.houseRemainder H) := by
  have hmap := TwoLogMatrix.map_selectedMinor_det sigma b a D.K D.w0 D.v D.geometry.theta
    (MatrixArithmetic.logWeights D.q) H (fun i => c * (D.r i : E))
    (MatrixArithmetic.truncationOrders D.q D.F0 D.v) sel
  simp only [map_mul, map_ratCast] at hmap
  rw [hmap]
  have h := QuadraticPi.TwoLogHouse.selectedMinor_log_bound (sigma b) (sigma a)
    (fun i => sigma c * (D.r i : ℂ)) (MatrixArithmetic.truncationOrders D.q D.F0 D.v)
    (MatrixArithmetic.logWeights D.q) hhgt hb ha
    (by positivity : 0 ≤ C * (1 + |D.target|)) (D.norm_scaled_r_le hnu (sigma c) hC hc)
    D.geometry.K_pos hH (by exact_mod_cast D.geometry.w0_pos)
    (by exact_mod_cast D.geometry.v_pos) (by exact_mod_cast D.geometry.theta_pos)
    D.wstar_pos D.wstar_lower sel
  have hproxy := QuadraticPi.TwoLogHouse.houseError_le_proxy D.K
    (height := height) (R := C * (1 + |D.target|)) (w0 := (D.w0 : ℝ))
    (v := D.v) (wstar := D.wstar) D.geometry.K_pos
    (by exact_mod_cast D.geometry.w0_pos)
  change _ ≤ (D.actualRowCount H : ℝ) * H *
    (QuadraticPi.TwoLogHouse.houseError D.K height (C * (1 + |D.target|))
      D.w0 D.v D.wstar + D.houseRemainder H) at h
  change _ ≤ D.unmatchedError (height + Real.log 2)
    (Real.log (4 * (1 + C * (1 + |D.target|)))) at hproxy
  exact h.trans (mul_le_mul_of_nonneg_left (add_le_add hproxy le_rfl)
    (mul_nonneg (Nat.cast_nonneg _) hH.le))

end QuadraticPi.TwoLogRepresentedMatchedData


==> anc/lean/QuadraticPi/TwoLogRepresentedSelection.lean <==
import QuadraticPi.TwoLogExactRationalRepresentation

/-! Exact representations can satisfy geometric thresholds and an independent
analytic floor at once. The rational value stays fixed throughout. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogExactRationalRepresentation
open SeparatedWeightPA

theorem exists_family_above_thresholds_and_floor (r : ℚ) (Q0 m : ℕ)
    (T : Thresholds m) (X : ℝ) :
    ∃ R : Fin m → Representation r,
      (∀ i, Q0 ≤ (R i).denominator ∧ 2 ≤ (R i).denominator) ∧
      AboveThresholds T (fun i => (Nat.ceil (Real.log ((R i).denominator : ℝ)) : ℚ)) ∧
      (∀ i, X < (Nat.ceil (Real.log ((R i).denominator : ℝ)) : ℝ)) := by
  let T' : Thresholds m := fun i w => max (T i w) (Nat.ceil X : ℚ)
  obtain ⟨R, hq, hw⟩ := exists_family_above_thresholds r Q0 m T'
  refine ⟨R, hq, ⟨hw.1, ?_⟩, ?_⟩
  · intro i
    exact (le_max_left _ _).trans_lt (hw.2 i)
  · intro i
    have hrat : (Nat.ceil X : ℚ) <
        (Nat.ceil (Real.log ((R i).denominator : ℝ)) : ℚ) :=
      (le_max_right _ _).trans_lt (hw.2 i)
    have hreal : (Nat.ceil X : ℝ) <
        (Nat.ceil (Real.log ((R i).denominator : ℝ)) : ℝ) := by exact_mod_cast hrat
    exact (Nat.le_ceil X).trans_lt hreal
end QuadraticPi.TwoLogExactRationalRepresentation


==> anc/lean/QuadraticPi/TwoLogRepresentedSlopeBridge.lean <==
import QuadraticPi.TwoLogRepresentedGeometry
import QuadraticPi.TwoLogRowExpansion
import QuadraticPi.TwoLogFullSeriesBridge
import QuadraticPi.TwoLogJetDeterminant

/-!
The literal truncated selected minor and its analytic varying-slope matrix for
matched complex logarithms of complex bases. The selected columns are identical on
both sides. The logarithmic-tail row shear has determinant one, so this exact
identity needs neither a nonvanishing premise nor an analytic estimate.
-/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogRepresentedMatchedData
open OAI.PiExponent
open scoped BigOperators
variable {nu c : ℝ} (D : TwoLogRepresentedMatchedData nu c)

def slopeMatrix (H : ℝ) (sel : D.Row H → D.Column H) :
    Matrix (D.Row H) (D.Row H) ℂ :=
  fun row col => TwoLogAnalytic.slopeEntry (fun i => (D.r i : ℂ))
    D.b D.a (D.rowJ row) (D.rowLambda row) (D.rowRho row)
    (D.rowBeta row) (D.colH (sel col)) (D.colK (sel col)) (D.colGamma (sel col))

def actualMinor (H : ℝ) (sel : D.Row H → D.Column H) :
    Matrix (D.Row H) (D.Row H) ℂ :=
  TwoLogMatrix.selectedMinor D.b D.a D.K D.w0 D.v D.geometry.theta
    (MatrixArithmetic.logWeights D.q) H (fun i => (D.r i : ℂ))
    (MatrixArithmetic.truncationOrders D.q D.F0 D.v) sel

def normalizedLogMinor (H : ℝ) (sel : D.Row H → D.Column H) : ℝ :=
  Real.log ‖(D.actualMinor H sel).det‖ / ((D.actualRowCount H : ℝ) * H)

theorem data_truncation_weight (i : Fin D.m) :
    D.rationalWeights i / D.geometry.theta ≤
      (MatrixArithmetic.truncationOrders D.q D.F0 D.v i : ℚ) * D.v := by
  have hv : 0 < (D.v : ℝ) := by exact_mod_cast D.geometry.v_pos
  have ht : 0 < (D.geometry.theta : ℝ) := by exact_mod_cast D.geometry.theta_pos
  have hreal : MatrixArithmetic.logWeights D.q i / (D.geometry.theta : ℝ) ≤
      (MatrixArithmetic.truncationOrders D.q D.F0 D.v i : ℝ) * (D.v : ℝ) := by
    calc
      _ ≤ 4 * (MatrixArithmetic.logWeights D.q i / (D.geometry.theta : ℝ)) := by
        nlinarith [div_pos (D.logWeights_pos i) ht]
      _ = D.F0 * MatrixArithmetic.logWeights D.q i := by
        rw [F0, ← D.theta_eq]
        ring
      _ ≤ _ := (div_le_iff₀ hv).mp (Nat.le_ceil _)
  have hc : ((D.rationalWeights i / D.geometry.theta : ℚ) : ℝ) ≤
      (((MatrixArithmetic.truncationOrders D.q D.F0 D.v i : ℚ) * D.v : ℚ) : ℝ) := by
    simpa only [Rat.cast_div, Rat.cast_mul, Rat.cast_natCast, D.cast_rationalWeights]
      using hreal
  exact_mod_cast hc

theorem fullLog_selected_eq_slopeMatrix (H : ℝ) (sel : D.Row H → D.Column H) :
    (TwoLogJetDeterminant.fullLogMatrix D.b D.a D.K D.w0 D.v
      D.geometry.theta (MatrixArithmetic.logWeights D.q) H
      (fun i => (D.r i : ℂ))).submatrix id sel = D.slopeMatrix H sel := by
  ext row col
  change MvPowerSeries.coeff (InterpolationMatrix.exponentVector row.2.val)
    (TwoLogInterpolation.formalJet (fun i => (D.r i : ℂ))
      (D.b ^ row.1.val) (D.a ^ row.1.val)
      (MvPolynomial.monomial (InterpolationMatrix.exponentVector (sel col).val) 1)) = _
  rw [TwoLogFullSeriesBridge.coeff_formalJet_monomial]
  simp only [slopeMatrix, TwoLogAnalytic.slopeEntry, rowJ, rowLambda, rowRho,
    rowBeta, colH, colK, ← pow_mul]
  rfl

theorem actualMinor_det_eq_slopeMatrix_rat (H : ℚ)
    (sel : D.Row (H : ℝ) → D.Column (H : ℝ)) :
    (D.actualMinor (H : ℝ) sel).det = (D.slopeMatrix (H : ℝ) sel).det := by
  have hrow : ∀ i,
      ((TwoLogInterpolation.jetWeights D.geometry D.rationalWeights i : ℚ) : ℝ) =
        TwoLogMatrix.rowWeights D.v D.geometry.theta (MatrixArithmetic.logWeights D.q) i := by
    intro i
    have hh := (congrFun
      (TwoLogMatrix.rowWeights_eq_jetWeights D.geometry D.rationalWeights) i).symm
    simpa only [D.cast_rationalWeights] using hh
  have hh := TwoLogJetDeterminant.det_fullLog_selected_eq_selectedMinor
    D.b D.a D.K D.w0 D.v D.geometry.theta
    (MatrixArithmetic.logWeights D.q) H
    (TwoLogInterpolation.jetWeights D.geometry D.rationalWeights)
    (TwoLogInterpolation.jetWeights_pos D.geometry D.rationalWeights D.rationalWeights_pos)
    (fun i => (D.r i : ℂ)) (MatrixArithmetic.truncationOrders D.q D.F0 D.v) hrow
    D.data_truncation_weight D.data_truncation_weight sel
  rw [D.fullLog_selected_eq_slopeMatrix] at hh
  exact hh.symm

theorem actualMinor_det_eq_slopeMatrix (H : ℕ) (sel : D.Row H → D.Column H) :
    (D.actualMinor H sel).det = (D.slopeMatrix H sel).det := by
  have hh := D.actualMinor_det_eq_slopeMatrix_rat (H : ℚ)
  rw [Rat.cast_natCast] at hh
  exact hh sel

theorem normalizedLogMinor_eq_slopeMatrix (H : ℕ) (sel : D.Row H → D.Column H) :
    D.normalizedLogMinor H sel =
      Real.log ‖(D.slopeMatrix H sel).det‖ / ((D.actualRowCount H : ℝ) * H) := by
  rw [normalizedLogMinor, D.actualMinor_det_eq_slopeMatrix]

end QuadraticPi.TwoLogRepresentedMatchedData


==> anc/lean/QuadraticPi/TwoLogRepresentedTranslationScalar.lean <==
import QuadraticPi.TwoLogNormalizedAnalytic

set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogAnalytic
open OAI.PiExponent MatrixTranslationBounds
open scoped BigOperators
theorem norm_actual_epsilonScalar_represented {m : ℕ} (target : ℝ) (r : Fin m → ℚ) (q : Fin m → ℕ) (hq : ∀ i, 0 < q i)
    (beta grade : Fin m → ℕ) (ell : ℕ) {nu H wstar : ℝ}
    (hnu : 0 ≤ nu) (hws : 0 < wstar)
    (hw : ∀ i, wstar ≤ (Nat.ceil (Real.log (q i)) : ℝ))
    (hgrade : weight (fun i => (Nat.ceil (Real.log (q i)) : ℝ)) grade ≤ H)
    (happrox : ∀ i, |target-(r i : ℝ)| ≤ (q i : ℝ)^(-nu)) :
    ‖epsilonScalar (fun i => (target : ℂ)-(r i : ℂ)) beta grade ell‖ ≤ (2 : ℝ)^ell *
      Real.exp (-nu*(weight (fun i => (Nat.ceil (Real.log (q i)) : ℝ)) grade-
        weight (fun i => (Nat.ceil (Real.log (q i)) : ℝ)) beta) +
          (nu+Real.log 2)*H/wstar) := by
  apply norm_epsilonScalar_exp_weight_difference _ _ _ _ _ hnu hnu hws hw hgrade
  intro i
  have h := (happrox i).trans (rpow_neg_le_exp_ceil_log nu hnu (hq i))
  have heq : (target : ℂ)-(r i : ℂ) = ((target-(r i : ℝ) : ℝ) : ℂ) := by push_cast; rfl
  rw [heq, Complex.norm_real, Real.norm_eq_abs]
  simpa only [← Real.exp_add, sub_eq_add_neg, neg_mul] using h


theorem norm_normalized_epsilonScalar_represented {m : ℕ} (c : ℂ) (target : ℝ)
    (r : Fin m → ℚ) (q : Fin m → ℕ) (hq : ∀ i, 0 < q i) (beta grade : Fin m → ℕ) (ell : ℕ) {nu H wstar : ℝ}
    (hnu : 0 ≤ nu) (hws : 0 < wstar)
    (hw : ∀ i, wstar ≤ (Nat.ceil (Real.log (q i)) : ℝ))
    (hgrade : weight (fun i => (Nat.ceil (Real.log (q i)) : ℝ)) grade ≤ H)
    (happrox : ∀ i, |target - (r i : ℝ)| ≤ (q i : ℝ) ^ (-nu)) :
    ‖epsilonScalar (fun i => c * ((target : ℂ) - (r i : ℂ))) beta grade ell‖ ≤
      (2 : ℝ) ^ ell * Real.exp
        (-nu * (weight (fun i => (Nat.ceil (Real.log (q i)) : ℝ)) grade -
          weight (fun i => (Nat.ceil (Real.log (q i)) : ℝ)) beta) +
            (nu + normalizationLog c + Real.log 2) * H / wstar) := by
  apply norm_epsilonScalar_exp_weight_difference _ _ _ _ _
    (add_nonneg hnu (normalizationLog_nonneg c)) hnu hws hw hgrade
  intro i
  have he := (happrox i).trans (rpow_neg_le_exp_ceil_log nu hnu (hq i))
  have hcast : (target : ℂ) - (r i : ℂ) = ((target - (r i : ℝ) : ℝ) : ℂ) := by
    push_cast
    rfl
  have he' : ‖(target : ℂ) - (r i : ℂ)‖ ≤
      Real.exp (nu - nu * (Nat.ceil (Real.log (q i)) : ℝ)) := by
    rw [hcast, Complex.norm_real, Real.norm_eq_abs]
    simpa only [← Real.exp_add, sub_eq_add_neg, neg_mul] using he
  rw [norm_mul]
  calc
    _ ≤ (1 + ‖c‖) * Real.exp (nu - nu * (Nat.ceil (Real.log (q i)) : ℝ)) :=
      mul_le_mul (by linarith) he' (norm_nonneg _) (by positivity)
    _ = _ := by
      rw [← Real.exp_log (by positivity : 0 < 1 + ‖c‖), ← Real.exp_add]
      congr 1
      unfold normalizationLog
      ring


end QuadraticPi.TwoLogAnalytic


==> anc/lean/QuadraticPi/TwoLogRepresentedUnmatchedGrowth.lean <==
import QuadraticPi.TwoLogHouse
import QuadraticPi.TwoLogRepresentedBudgets
import QuadraticPi.TwoLogRepresentedGeometry

/-! The complementary-embedding growth bound for literal field minors.
The constants depend only on fixed bases and target; the remainder vanishes.
This discharges a growth estimate, not the final partial-matching endpoint. -/

set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogRepresentedMatchedData
open OAI.PiExponent Filter Topology
open scoped BigOperators
variable {nu c : ℝ} (D : TwoLogRepresentedMatchedData nu c)

def houseRemainder (H : ℝ) : ℝ := Real.log (D.actualRowCount H : ℝ) / H

theorem tendsto_houseRemainder : Tendsto D.houseRemainder atTop (𝓝 0) :=
  tendsto_log_div_of_normalized_pow D.tendsto_actualRowCount_normalized D.rowLeadingConstant_pos

theorem norm_r_le (hnu : 0 ≤ nu) (i : Fin D.m) :
    ‖(D.r i : ℂ)‖ ≤ 1 + |D.target| := by
  have hq : (1 : ℝ) ≤ D.q i := by
    exact_mod_cast (show 1 ≤ D.q i from (by norm_num : 1 ≤ 2).trans (D.q_two_le i))
  have hp : (D.q i : ℝ) ^ (-nu) ≤ 1 := by
    simpa only [Real.rpow_zero] using Real.rpow_le_rpow_of_exponent_le hq (neg_nonpos.mpr hnu)
  have he := (D.approximation_error i).trans hp
  have ht := norm_le_norm_sub_add (D.r i : ℝ) D.target
  simp only [Real.norm_eq_abs] at ht
  rw [abs_sub_comm] at ht
  have hr : |(D.r i : ℝ)| ≤ 1 + |D.target| := by linarith
  simpa only [Complex.norm_ratCast] using hr

theorem houseError_le_unmatchedError (height : ℝ) :
    TwoLogHouse.houseError D.K height (1 + |D.target|) D.w0 D.v D.wstar ≤
      D.unmatchedError (height + Real.log 2) (Real.log (4 * (2 + |D.target|))) := by
  have h := TwoLogHouse.houseError_le_proxy D.K
    (height := height) (R := 1 + |D.target|) (w0 := (D.w0 : ℝ))
    (v := D.v) (wstar := D.wstar)
    D.geometry.K_pos (by exact_mod_cast D.geometry.w0_pos)
  have hc : (4 : ℝ) * (1 + (1 + |D.target|)) = 4 * (2 + |D.target|) := by ring
  simpa only [unmatchedError, hc] using h

theorem selectedMinor_log_growth (hnu : 0 ≤ nu) (b a : ℂ) {height H : ℝ}
    (hhgt : 0 ≤ height) (hb : ‖b‖ ≤ Real.exp height) (ha : ‖a‖ ≤ Real.exp height)
    (hH : 0 < H) (sel : D.Row H → D.Column H) :
    Real.log ‖(TwoLogMatrix.selectedMinor b a D.K D.w0 D.v D.geometry.theta
      (MatrixArithmetic.logWeights D.q) H (fun i => (D.r i : ℂ))
      (MatrixArithmetic.truncationOrders D.q D.F0 D.v) sel).det‖ ≤
      (D.actualRowCount H : ℝ) * H *
        (D.unmatchedError (height + Real.log 2) (Real.log (4 * (2 + |D.target|))) +
          D.houseRemainder H) := by
  have h := TwoLogHouse.selectedMinor_log_bound b a (fun i => (D.r i : ℂ))
    (MatrixArithmetic.truncationOrders D.q D.F0 D.v) (MatrixArithmetic.logWeights D.q)
    hhgt hb ha (by positivity : 0 ≤ 1 + |D.target|) (D.norm_r_le hnu)
    D.geometry.K_pos hH (by exact_mod_cast D.geometry.w0_pos)
    (by exact_mod_cast D.geometry.v_pos) (by exact_mod_cast D.geometry.theta_pos)
    D.wstar_pos D.wstar_lower sel
  change _ ≤ (D.actualRowCount H : ℝ) * H *
    (TwoLogHouse.houseError D.K height (1 + |D.target|) D.w0 D.v D.wstar +
      D.houseRemainder H) at h
  exact h.trans (mul_le_mul_of_nonneg_left
    (add_le_add (D.houseError_le_unmatchedError height) le_rfl)
    (mul_nonneg (Nat.cast_nonneg _) hH.le))

theorem field_selectedMinor_log_growth {E : Type*} [Field E] [CharZero E]
    (hnu : 0 ≤ nu) (b a : E) (sigma : E →+* ℂ) {height H : ℝ}
    (hhgt : 0 ≤ height) (hb : ‖sigma b‖ ≤ Real.exp height)
    (ha : ‖sigma a‖ ≤ Real.exp height) (hH : 0 < H)
    (sel : D.Row H → D.Column H) :
    Real.log ‖sigma (TwoLogMatrix.selectedMinor b a D.K D.w0 D.v D.geometry.theta
      (MatrixArithmetic.logWeights D.q) H (fun i => (D.r i : E))
      (MatrixArithmetic.truncationOrders D.q D.F0 D.v) sel).det‖ ≤
      (D.actualRowCount H : ℝ) * H *
        (D.unmatchedError (height + Real.log 2) (Real.log (4 * (2 + |D.target|))) +
          D.houseRemainder H) := by
  have hmap := TwoLogMatrix.map_selectedMinor_det sigma b a D.K D.w0 D.v D.geometry.theta
    (MatrixArithmetic.logWeights D.q) H (fun i => (D.r i : E))
    (MatrixArithmetic.truncationOrders D.q D.F0 D.v) sel
  simp only [map_ratCast] at hmap
  rw [hmap]
  exact D.selectedMinor_log_growth hnu (sigma b) (sigma a) hhgt hb ha hH sel

end QuadraticPi.TwoLogRepresentedMatchedData


==> anc/lean/QuadraticPi/TwoLogRowExpansion.lean <==
import QuadraticPi.TwoLogSlopeTranslation
import OAI.NumberTheory.PiExponent.Analysis.TranslationCountLimit

/-! Exact finite row and determinant expansion for varying slopes. Each choice
is a common transverse index and one coefficient-convolution index. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogAnalytic
open scoped BigOperators
open OAI.PiExponent TwoLogMainPeriodBridge

abbrev TranslationChoice {m : ℕ} (S : Finset (Fin m →₀ ℕ)) (lambda : ℕ) :=
  ↥S × Fin (lambda+1)

def slopeEntry {m : ℕ} (r : Fin m → ℂ) (b a : ℂ) (j lambda rho : ℕ)
    (beta : Fin m →₀ ℕ) (h k : ℕ) (gamma : Fin m → ℕ) : ℂ :=
  b^(j*h)*a^(j*k)*MvPowerSeries.coeff (TwoLogMatrix.pairExponent lambda rho)
    ((slopePolynomial r h k gamma).coeff beta)

def mainEntry {m : ℕ} (xi b a : ℂ) (j lambda rho : ℕ)
    (grade : Fin m →₀ ℕ) (h k : ℕ) (gamma : Fin m → ℕ) : ℂ :=
  b^(j*h)*a^(j*k)*MvPowerSeries.coeff (TwoLogMatrix.pairExponent lambda rho)
    (periodSeries ((∏ i, (gamma i).choose (grade i) : ℕ) : ℂ) xi 0 0 h k
      (∑ i, (gamma i-grade i)))

theorem slopeEntry_eq_sum {m : ℕ} (r : Fin m → ℂ) (xi b a : ℂ)
    (j lambda rho : ℕ) (beta : Fin m →₀ ℕ) (h k : ℕ) (gamma : Fin m → ℕ)
    (S : Finset (Fin m →₀ ℕ)) (hS : (mainPolynomial xi h k gamma).support ⊆ S) :
    slopeEntry r b a j lambda rho beta h k gamma =
      ∑ u : TranslationChoice S lambda,
        epsilonScalar (fun i => xi-r i) (fun i => beta i) (fun i => u.1.val i) u.2.val *
          mainEntry xi b a j (lambda-u.2.val) rho u.1.val h k gamma := by
  rw [slopeEntry, slopePolynomial_pair_coeff_expansion _ _ _ _ _ _ S hS]
  simp only [Finset.mul_sum]
  rw [Fintype.sum_prod_type]
  have hs : (∑ grade : ↥S, ∑ ell : Fin (lambda+1),
      epsilonScalar (fun i => xi-r i) (fun i => beta i) (fun i => grade.val i) ell.val *
        mainEntry xi b a j (lambda-ell.val) rho grade.val h k gamma) =
      ∑ grade ∈ S, ∑ ell : Fin (lambda+1),
        epsilonScalar (fun i => xi-r i) (fun i => beta i) (fun i => grade i) ell.val *
          mainEntry xi b a j (lambda-ell.val) rho grade h k gamma :=
    Finset.sum_coe_sort S (fun grade : Fin m →₀ ℕ =>
      ∑ ell : Fin (lambda+1),
        epsilonScalar (fun i => xi-r i) (fun i => beta i) (fun i => grade i) ell.val *
          mainEntry xi b a j (lambda-ell.val) rho grade h k gamma)
  rw [hs]
  apply Finset.sum_congr rfl
  intro grade hg
  rw [Fin.sum_univ_eq_sum_range (fun ell : ℕ =>
    epsilonScalar (fun i => xi-r i) (fun i => beta i) (fun i => grade i) ell *
      mainEntry xi b a j (lambda-ell) rho grade h k gamma)]
  apply Finset.sum_congr rfl
  intro ell hell
  unfold mainEntry
  ring

theorem epsilonScalar_ne_zero_le {m : ℕ} (epsilon : Fin m → ℂ)
    (beta grade : Fin m → ℕ) (ell : ℕ) (hne : epsilonScalar epsilon beta grade ell ≠ 0) :
    ∀ i, beta i ≤ grade i := by
  intro i
  by_contra hi
  have hz : (∏ t, ((grade t).choose (beta t) : ℂ)) = 0 := by
    apply Finset.prod_eq_zero (Finset.mem_univ i)
    simp [Nat.choose_eq_zero_of_lt (show grade i < beta i by omega)]
  exact hne (by simp [epsilonScalar, hz])

theorem det_weighted_row_sum {ι : Type*} [Fintype ι] [DecidableEq ι]
    {δ : ι → Type*} [∀ i, Fintype (δ i)]
    (B : ∀ i, δ i → ℂ) (C : ∀ i, δ i → ι → ℂ) :
    Matrix.det (fun i j => ∑ u : δ i, B i u*C i u j) =
      ∑ f : (∀ i, δ i), (∏ i, B i (f i))*Matrix.det (fun i j => C i (f i) j) := by
  classical
  have hm := (Matrix.detRowAlternating : (ι → ℂ) [⋀^ι]→ₗ[ℂ] ℂ).toMultilinearMap.map_sum
    (fun i u => B i u • C i u)
  calc
    _ = Matrix.det (fun i => ∑ u, B i u • C i u) := by
      congr 1
      funext i j
      simp
    _ = ∑ f : (∀ i, δ i), Matrix.det (fun i => B i (f i) • C i (f i)) := hm
    _ = _ := by
      apply Finset.sum_congr rfl
      intro f hf
      exact Matrix.det_mul_column (fun i => B i (f i)) (fun i j => C i (f i) j)

theorem det_slopeEntry_eq_sum {m : ℕ} {ι : Type*} [Fintype ι] [DecidableEq ι]
    (r : Fin m → ℂ) (xi b a : ℂ) (j lambda rho h k : ι → ℕ)
    (beta : ι → Fin m →₀ ℕ) (gamma : ι → Fin m → ℕ)
    (S : Finset (Fin m →₀ ℕ))
    (hS : ∀ c, (mainPolynomial xi (h c) (k c) (gamma c)).support ⊆ S) :
    Matrix.det (fun i c => slopeEntry r b a (j i) (lambda i) (rho i) (beta i)
      (h c) (k c) (gamma c)) =
      ∑ f : (∀ i, TranslationChoice S (lambda i)),
        (∏ i, epsilonScalar (fun t => xi-r t) (fun t => beta i t)
          (fun t => (f i).1.val t) (f i).2.val) *
          Matrix.det (fun i c => mainEntry xi b a (j i) (lambda i-(f i).2.val) (rho i)
            (f i).1.val (h c) (k c) (gamma c)) := by
  simp_rw [slopeEntry_eq_sum r xi b a _ _ _ _ _ _ _ S (hS _)]
  exact det_weighted_row_sum _ _

theorem translationChoice_card_le {m : ℕ} (w : Fin m → ℝ) (H v : ℝ)
    (hw : ∀ i, 1 ≤ w i) (lambda : ℕ) (hlambda : (lambda : ℝ) ≤ H/v) :
    Fintype.card (TranslationChoice (MatrixTranslation.transverseIndices w H) lambda) ≤
      OAI.PiExponent.translationTermCount m v H := by
  classical
  simp only [TranslationChoice, Fintype.card_prod, Fintype.card_coe, Fintype.card_fin,
    OAI.PiExponent.translationTermCount]
  have hs := MatrixTranslation.transverseIndices_card_le w H hw
  have hl : lambda+1 ≤ Nat.floor (H/v)+1 := Nat.add_le_add_right (Nat.le_floor hlambda) 1
  apply (Nat.mul_le_mul hs hl).trans
  apply Nat.mul_le_mul_right
  exact Nat.pow_le_pow_right (by omega) (by omega)

end QuadraticPi.TwoLogAnalytic


==> anc/lean/QuadraticPi/TwoLogSectionBound.lean <==
import QuadraticPi.TwoLogBlowupGeometry
import OAI.NumberTheory.PiExponent.Approximation.WeightedGlobalSectionBound

set_option autoImplicit false

namespace QuadraticPi.TwoLogGeometry
open OAI OAI.PiExponent
noncomputable section
namespace SectionBound
open AlgebraicGeometry CategoryTheory PiExponentSeshadri.Geometry
open BlowupGeometry

theorem exponent_budget (d : GeometricData) (j : Index d) :
    Finsupp.weight (fun i => (d.curveDegreeWeights i : ℝ)) (exponents d j) ≤
      (scale d).radius := by
  have hq := (scale d).budget d.curveDegreeWeights_pos j
  have hr : (∑ i, (d.curveDegreeWeights i : ℝ) * (exponents d j i : ℝ)) ≤
      (scale d).radius := by exact_mod_cast hq
  simpa only [Finsupp.weight_eq_sum, nsmul_eq_mul, mul_comm] using hr

theorem eventual_supportBound (d : GeometricData) :
    ProjectiveCoefficientBound.EventualBound (affineChart d) (hyperplane d)
      (fun i => (d.curveDegreeWeights i : ℝ)) (scale d).radius := by
  unfold affineChart hyperplane
  exact WeightedGlobalSectionBound.eventual_supportBound (K := ℂ) (ι := Fin (d.m+2))
    (σ := Index d) (exponents d) (constantIndex d)
    ((scale d).exponents_constant d.curveDegreeWeights_pos)
    (coordinateIndex d) ((scale d).exponents_coordinate d.curveDegreeWeights_pos)
    (fun i => (d.curveDegreeWeights i : ℝ)) (scale d).radius (exponent_budget d)

end SectionBound
end
end QuadraticPi.TwoLogGeometry


==> anc/lean/QuadraticPi/TwoLogSectionPackets.lean <==
import QuadraticPi.TwoLogBlowupGeometry
import OAI.NumberTheory.PiExponent.Jets.AffineJetFramedPackets

set_option autoImplicit false

namespace QuadraticPi.TwoLogGeometry
open OAI OAI.PiExponent

noncomputable section
namespace JetPackets
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry
open BlowupGeometry
open PiExponent.BlowupJetSurjectivity PiExponent.ExceptionalAffineChart
attribute [local irreducible] BlowupGeometry.affineChart BlowupGeometry.hyperplane
  BlowupGeometry.centerIdeal
  AffineJetCoefficientInterface.Frame AffineJetCoefficientInterface.Sections
  AffineJetCoefficientInterface.coefficient
variable (d : GeometricData)

abbrev affineOpen := chartOpen (affineChart d)

def sectionPolynomial (n : ℕ)
    (e : AffineJetCoefficientInterface.Frame (affineChart d) (hyperplane d)) :
    AffineJetCoefficientInterface.Sections (hyperplane d) n → TwoLogInterpolation.Polynomial d.m :=
  AffineJetCoefficientInterface.coefficient (affineChart d) (hyperplane d) n e

theorem formalPackets_surjective_of_jetRestriction (n : ℕ)
    (e : AffineJetCoefficientInterface.Frame (affineChart d) (hyperplane d))
    (hjet : Function.Surjective (jetRestriction (centerIdeal d) (hyperplane d) n)) :
    Function.Surjective (fun s j =>
      JetGeometry.rationalCoefficientPacket d.curveJetWeights (n * (scale d).radius)
        (TwoLogInterpolation.formalJet (fun i => (d.slopes i : ℂ)) (d.basesY j) (d.basesZ j) (sectionPolynomial d n e s))) := by
  have he : ∀ i, (scale d).radius ≤ ((scale d).jetPowers i : ℚ) * d.curveJetWeights i := by
    intro i
    rw [mul_comm, (scale d).jetPowers_eq]
  have hs : (((centerIdeal d)^n).support : Set (compactification d)) ⊆
      (affineChart d).opensRange := by
    cases n with
    | zero => simp
    | succ n => simpa using centerIdeal_support_subset_chart d
  exact TwoLogJetIdeals.framed_packets_surjective_of_jetRestriction
    (fun i => (d.slopes i : ℂ)) d.basesY d.basesY_nonzero d.basesZ d.basesZ_nonzero d.centers_injective
    (logCutoff d) (scale d).jetPowers (scale d).jetPowers_pos
    d.curveJetWeights d.curveJetWeights_pos (fun i => (logCutoff_strict d i).le) (fun i => (logCutoff_strict_Z d i).le)
    (scale d).radius he n (affineChart d) (centerIdeal d) (hyperplane d) e
    (centerIdeal_restrict d) hs hjet

end JetPackets
end

end QuadraticPi.TwoLogGeometry


==> anc/lean/QuadraticPi/TwoLogSeriesFlatten.lean <==
import QuadraticPi.TwoLogJetDeterminant

/-! Exact identification of the full formal jet with the affine polynomial
whose coefficients are actual bivariate logarithmic power series. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogFullSeriesBridge
open scoped BigOperators
open MvPowerSeries OAI.PiExponent
open TwoLogInterpolation TwoLogMatrix TwoLogMatrixJet

@[simp] private theorem cons_one {n : ℕ} (a : ℕ) (e : Fin (n+1) →₀ ℕ) :
    (Finsupp.cons a e) (1 : Fin (n+2)) = e 0 := by
  change (Finsupp.cons a e) (0 : Fin (n+1)).succ = _
  rw [Finsupp.cons_succ]

def torusEmbedding (m : ℕ) : Fin 2 ↪ Fin (m+2) :=
  ⟨fun i => variableEquiv m (.inr i), (variableEquiv m).injective.comp Sum.inr_injective⟩
@[simp] theorem torusEmbedding_Y (m : ℕ) : torusEmbedding m 0 = 0 := rfl
@[simp] theorem torusEmbedding_Z (m : ℕ) :
    torusEmbedding m 1 = (0 : Fin (m+1)).succ := rfl

def affineExponent {m : ℕ} (e : Fin m →₀ ℕ) : Fin (m+2) →₀ ℕ :=
  Finsupp.cons 0 (Finsupp.cons 0 e)
def torusExponent (m lambda rho : ℕ) : Fin (m+2) →₀ ℕ :=
  Finsupp.cons lambda (Finsupp.cons rho 0)

theorem embDomain_torusEmbedding {m : ℕ} (e : Fin 2 →₀ ℕ) :
    Finsupp.embDomain (torusEmbedding m) e = torusExponent m (e 0) (e 1) := by
  classical
  ext i
  refine Fin.cases ?_ (fun i => Fin.cases ?_ (fun i => ?_) i) i
  · change (Finsupp.embDomain (torusEmbedding m) e) (torusEmbedding m 0) = _
    rw [Finsupp.embDomain_apply_self]
    rfl
  · change (Finsupp.embDomain (torusEmbedding m) e) (torusEmbedding m 1) = _
    rw [Finsupp.embDomain_apply_self]
    rfl
  · rw [Finsupp.embDomain_of_notMem_range]
    · rfl
    · rintro ⟨j, hj⟩
      fin_cases j
      · change (0 : Fin (m+2)) = i.succ.succ at hj
        exact Fin.succ_ne_zero _ hj.symm
      · change (0 : Fin (m+1)).succ = i.succ.succ at hj
        have h := Fin.succ_injective _ hj
        exact Fin.succ_ne_zero _ h.symm

def torusMap (m : ℕ) : MvPowerSeries (Fin 2) ℂ →ₐ[ℂ] Series m :=
  rename (torusEmbedding m)

theorem coeff_torusMap {m : ℕ} (f : MvPowerSeries (Fin 2) ℂ) (d : Fin (m+2) →₀ ℕ) :
    coeff d (torusMap m f) =
      if d.tail.tail = 0 then coeff (pairExponent (d 0) (d (0 : Fin (m+1)).succ)) f else 0 := by
  classical
  by_cases hd : d.tail.tail = 0
  · rw [ite_eq_left hd]
    have he : Finsupp.embDomain (torusEmbedding m)
        (pairExponent (d 0) (d (0 : Fin (m+1)).succ)) = d := by
      rw [embDomain_torusEmbedding]
      ext i
      refine Fin.cases ?_ (fun i => Fin.cases ?_ (fun i => ?_) i) i
      · simp [torusExponent, pairExponent]
      · simp [torusExponent, pairExponent]
      · have h := congrArg (fun e : Fin m →₀ ℕ => e i) hd
        simpa [torusExponent, Finsupp.tail_apply] using h.symm
    have hh := coeff_embDomain_rename (torusEmbedding m) f
      (pairExponent (d 0) (d (0 : Fin (m+1)).succ))
    rw [he] at hh
    exact hh
  · rw [ite_eq_right hd]
    apply coeff_rename_eq_zero
    rintro ⟨e, he⟩
    apply hd
    rw [← he, ← Finsupp.embDomain_eq_mapDomain, embDomain_torusEmbedding]
    ext i
    simp [torusExponent]

def flattenSeries (m : ℕ) : MvPolynomial (Fin m) (MvPowerSeries (Fin 2) ℂ) →+* Series m :=
  MvPolynomial.eval₂Hom (torusMap m).toRingHom (fun i => X i.succ.succ)

@[simp] theorem flattenSeries_C {m : ℕ} (f : MvPowerSeries (Fin 2) ℂ) :
    flattenSeries m (MvPolynomial.C f) = torusMap m f := by simp [flattenSeries]
@[simp] theorem flattenSeries_X {m : ℕ} (i : Fin m) :
    flattenSeries m (MvPolynomial.X i) = X i.succ.succ := by simp [flattenSeries]
@[simp] theorem torusMap_C {m : ℕ} (c : ℂ) : torusMap m (C c) = C c := by simp [torusMap]
@[simp] theorem torusMap_Y {m : ℕ} : torusMap m (X 0) = X 0 := by simp [torusMap]
@[simp] theorem torusMap_Z {m : ℕ} : torusMap m (X 1) = X (0 : Fin (m+1)).succ := by simp [torusMap]
@[simp] theorem torusMap_logY {m : ℕ} : torusMap m (logY 0) = logY m := by
  simp only [TwoLogMatrixShear.logY_eq_toMvPowerSeries, torusMap,
    rename_toMvPowerSeries, torusEmbedding_Y]
@[simp] theorem torusMap_logZ {m : ℕ} : torusMap m (logZ 0) = logZ m := by
  rw [TwoLogMatrixShear.logZ_eq_toMvPowerSeries, torusMap, rename_toMvPowerSeries]
  change (PowerSeries.log ℂ).toMvPowerSeries (torusEmbedding m 1) = _
  rw [torusEmbedding_Z, TwoLogMatrixShear.logZ_eq_toMvPowerSeries]

theorem flattenSeries_monomial {m : ℕ} (e : Fin m →₀ ℕ) (f : MvPowerSeries (Fin 2) ℂ) :
    flattenSeries m (MvPolynomial.monomial e f) = torusMap m f * monomial (affineExponent e) 1 := by
  classical
  rw [flattenSeries, MvPolynomial.eval₂Hom_monomial]
  congr 1
  rw [monomial_one_eq, Finsupp.prod_fintype _ _ (fun _ => pow_zero _),
    Finsupp.prod_fintype _ _ (fun _ => pow_zero _), Fin.prod_univ_succ, Fin.prod_univ_succ]
  simp [affineExponent]

theorem coeff_flattenSeries_monomial {m : ℕ} (e : Fin m →₀ ℕ)
    (f : MvPowerSeries (Fin 2) ℂ) (d : Fin (m+2) →₀ ℕ) :
    coeff d (flattenSeries m (MvPolynomial.monomial e f)) =
      if e = d.tail.tail then coeff (pairExponent (d 0) (d (0 : Fin (m+1)).succ)) f else 0 := by
  classical
  rw [flattenSeries_monomial, coeff_mul_monomial]
  by_cases he : e = d.tail.tail
  · rw [ite_eq_left he]
    subst e
    have hle : affineExponent d.tail.tail ≤ d := by
      intro i
      refine Fin.cases ?_ (fun i => Fin.cases ?_ (fun i => ?_) i) i <;>
        simp [affineExponent, Finsupp.tail_apply]
    rw [ite_eq_left hle, mul_one, coeff_torusMap]
    have hd : d - affineExponent d.tail.tail = torusExponent m (d 0) (d (0 : Fin (m+1)).succ) := by
      ext i
      refine Fin.cases ?_ (fun i => Fin.cases ?_ (fun i => ?_) i) i <;>
        simp [affineExponent, torusExponent, Finsupp.tail_apply]
    rw [hd]
    simp [torusExponent]
  · rw [ite_eq_right he]
    split_ifs with hle
    · rw [mul_one, coeff_torusMap, ite_eq_right]
      intro hd
      apply he
      ext i
      have hle' := hle i.succ.succ
      have hz := congrArg (fun e : Fin m →₀ ℕ => e i) hd
      simp only [affineExponent, Finsupp.cons_succ, Finsupp.tail_apply,
        Finsupp.tsub_apply, Finsupp.zero_apply] at hle' hz
      change e i = d i.succ.succ
      omega
    · rfl

theorem coeff_flattenSeries {m : ℕ} (p : MvPolynomial (Fin m) (MvPowerSeries (Fin 2) ℂ))
    (d : Fin (m+2) →₀ ℕ) :
    coeff d (flattenSeries m p) =
      coeff (pairExponent (d 0) (d (0 : Fin (m+1)).succ)) (p.coeff d.tail.tail) := by
  classical
  induction p using MvPolynomial.induction_on' with
  | add p q hp hq => simpa only [map_add, AddMonoidAlgebra.coeff_add, Finsupp.add_apply] using congrArg₂ HAdd.hAdd hp hq
  | monomial e f =>
    rw [coeff_flattenSeries_monomial, MvPolynomial.coeff_monomial]
    split_ifs <;> simp

end QuadraticPi.TwoLogFullSeriesBridge


==> anc/lean/QuadraticPi/TwoLogSharpCollision.lean <==
import QuadraticPi.TwoLogSharpCollisionCounting
import QuadraticPi.TwoLogAnalytic
import QuadraticPi.TwoLogCollisionGeometricSum

/-! The manuscript's exact bivariate collision constant, using the already
proved determinant multilinearity, geometric summation and series limit.
The previous weaker endpoints are left unchanged. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogSharpCollision
open scoped BigOperators Topology
open OAI.PiExponent.Collision

def collisionConstant : ℝ := Real.sqrt 2 * Real.log 2 / 3

theorem collisionConstant_pos : 0 < collisionConstant := by
  exact div_pos (mul_pos (Real.sqrt_pos.mpr (by norm_num))
    (Real.log_pos (by norm_num))) (by norm_num)

theorem collision_geometric_sum_le
    {ι κ : Type*} [Fintype ι] [DecidableEq ι] [Fintype κ] [DecidableEq κ]
    (group : ι → κ) {s : ℝ} (hs0 : 0 < s) (hs1 : s < 1) (J : Finset (ℕ × ℕ)) :
    (∑ f ∈ (Finset.univ : Finset (ι → ↥J)).filter
        (fun f => Function.Injective (fun i => (group i, (f i).val))),
      (s * s) ^ (∑ i, ((f i).val.1 + (f i).val.2))) ≤
      s ^ degreeBudget group * ((1 - s)⁻¹) ^ (2 * Fintype.card ι) := by
  classical
  let good := (Finset.univ : Finset (ι → ↥J)).filter
    (fun f => Function.Injective (fun i => (group i, (f i).val)))
  have hpoint : ∀ f ∈ good,
      (s * s) ^ (∑ i, ((f i).val.1 + (f i).val.2)) ≤
        s ^ degreeBudget group * s ^ (∑ i, ((f i).val.1 + (f i).val.2)) := by
    intro f hf
    have hdeg := degreeBudget_le_sum_pairDegree group (fun i => (f i).val)
      (Finset.mem_filter.mp hf).2
    rw [mul_pow]
    apply mul_le_mul_of_nonneg_right _ (pow_nonneg hs0.le _)
    rw [← Real.rpow_natCast]
    exact Real.rpow_le_rpow_of_exponent_ge hs0 hs1.le hdeg
  calc
    _ ≤ ∑ f ∈ good, s ^ degreeBudget group *
        s ^ (∑ i, ((f i).val.1 + (f i).val.2)) := Finset.sum_le_sum hpoint
    _ = s ^ degreeBudget group *
        ∑ f ∈ good, s ^ (∑ i, ((f i).val.1 + (f i).val.2)) := by rw [Finset.mul_sum]
    _ ≤ s ^ degreeBudget group *
        ∑ f : ι → ↥J, s ^ (∑ i, ((f i).val.1 + (f i).val.2)) := by
      apply mul_le_mul_of_nonneg_left _ (Real.rpow_nonneg hs0.le _)
      exact Finset.sum_le_sum_of_subset_of_nonneg (Finset.filter_subset _ _)
        (fun _ _ _ => pow_nonneg hs0.le _)
    _ ≤ _ := mul_le_mul_of_nonneg_left (TwoLogCollision.sum_pow_pair_assignments_le hs0.le hs1 J)
      (Real.rpow_nonneg hs0.le _)

theorem finite_collision_bound
    {ι κ : Type*} [Fintype ι] [DecidableEq ι] [Fintype κ] [DecidableEq κ]
    (group : ι → κ) (B : ι → (ℕ × ℕ) → ℂ) (C : κ → (ℕ × ℕ) → ι → ℂ)
    (D s : ℝ) (L : ι → ℝ) (hD : 0 ≤ D) (hs0 : 0 < s) (hs1 : s < 1)
    (hL : ∀ i, 0 ≤ L i) (hC : ∀ a p j, ‖C a p j‖ ≤ D)
    (hB : ∀ i p, ‖B i p‖ ≤ L i * (s * s) ^ (p.1 + p.2))
    (J : Finset (ℕ × ℕ)) :
    ‖Matrix.det (fun i j => ∑ p : ↥J, B i p.val * C (group i) p.val j)‖ ≤
      ((Fintype.card ι).factorial * D ^ Fintype.card ι * (∏ i, L i)) *
        s ^ degreeBudget group * ((1 - s)⁻¹) ^ (2 * Fintype.card ι) := by
  classical
  have hg := collision_geometric_sum_le group hs0 hs1 J
  have hgood : TwoLogFiniteCollision.collisionFreeAssignments group J =
      (Finset.univ : Finset (ι → ↥J)).filter
        (fun f => Function.Injective (fun i => (group i, (f i).val))) := by
    ext f
    simp only [TwoLogFiniteCollision.collisionFreeAssignments, Finset.mem_filter,
      Finset.mem_univ, true_and]
  have hh := TwoLogFiniteCollision.finite_collision_bound_of_geometric_bound
    group B C D s L hD hL hC hB J
    (s ^ degreeBudget group * ((1 - s)⁻¹) ^ (2 * Fintype.card ι))
    (by rw [hgood]; exact hg)
  simpa only [mul_assoc] using hh

theorem infinite_collision_bound
    {ι κ : Type*} [Fintype ι] [DecidableEq ι] [Fintype κ] [DecidableEq κ]
    (group : ι → κ) (B : ι → (ℕ × ℕ) → ℂ) (C : κ → (ℕ × ℕ) → ι → ℂ)
    (D s : ℝ) (L : ι → ℝ) (hD : 0 ≤ D) (hs0 : 0 < s) (hs1 : s < 1)
    (hL : ∀ i, 0 ≤ L i) (hC : ∀ a p j, ‖C a p j‖ ≤ D)
    (hB : ∀ i p, ‖B i p‖ ≤ L i * (s * s) ^ (p.1 + p.2))
    (T : Matrix ι ι ℂ)
    (hsum : ∀ i j, HasSum (fun p => B i p * C (group i) p j) (T i j)) :
    ‖T.det‖ ≤
      ((Fintype.card ι).factorial * D ^ Fintype.card ι * (∏ i, L i)) *
        s ^ degreeBudget group * ((1 - s)⁻¹) ^ (2 * Fintype.card ι) := by
  classical
  apply TwoLogCollision.norm_det_le_of_entrywise_hasSum (fun i p j => B i p * C (group i) p j) T hsum
  intro J
  have h := finite_collision_bound group B C D s L hD hs0 hs1 hL hC hB J
  have heq : (fun i j => ∑ p : ↥J, B i p.val * C (group i) p.val j) =
      (fun i j => ∑ p ∈ J, B i p * C (group i) p j) := by
    funext i j
    exact Finset.sum_coe_sort J (fun p => B i p * C (group i) p j)
  rw [heq] at h
  exact h

/-- Rescale the proved exponential normalization; its explicit remainder
is unchanged because the linear loss in the degree budget is still M. -/
theorem collision_factor_le_exp_normalized (M ell : ℕ) {H A v S : ℝ}
    (hH : 0 < H) (hell : (ell : ℝ) ≤ (M : ℝ) * H / v) :
    ((M.factorial : ℝ) * Real.exp (H * A) ^ M * (2 : ℝ) ^ ell) *
      collisionRatio ^ ((2 * Real.sqrt 2 / 3) * S - M) * ((1 - collisionRatio)⁻¹) ^ (2 * M) ≤
    Real.exp (-collisionConstant * S + (M : ℝ) * H *
      (A + Real.log 2 / v + TwoLogCollision.collisionRemainder M H)) := by
  have h := TwoLogCollision.collision_factor_le_exp_normalized M ell
    (H := H) (A := A) (v := v) (S := 4 * (2 * Real.sqrt 2 / 3) * S) hH hell
  have hs : 4 * (2 * Real.sqrt 2 / 3) * S / 4 - (M : ℝ) =
      (2 * Real.sqrt 2 / 3) * S - M := by ring
  have hc : -TwoLogCollision.collisionConstant * (4 * (2 * Real.sqrt 2 / 3) * S) =
      -collisionConstant * S := by
    unfold TwoLogCollision.collisionConstant collisionConstant
    ring
  simpa only [hs, hc] using h

theorem infinite_collision_exp_bound
    {ι κ : Type*} [Fintype ι] [DecidableEq ι] [Fintype κ] [DecidableEq κ]
    (group : ι → κ) (B : ι → (ℕ × ℕ) → ℂ) (C : κ → (ℕ × ℕ) → ι → ℂ)
    (ell : ι → ℕ) {H A v : ℝ} (hH : 0 < H)
    (hC : ∀ a p j, ‖C a p j‖ ≤ Real.exp (H * A))
    (hB : ∀ i p, ‖B i p‖ ≤ (2 : ℝ) ^ ell i * (1 / 2 : ℝ) ^ (p.1 + p.2))
    (hell : ((∑ i, ell i : ℕ) : ℝ) ≤ (Fintype.card ι : ℝ) * H / v)
    (T : Matrix ι ι ℂ)
    (hsum : ∀ i j, HasSum (fun p => B i p * C (group i) p j) (T i j)) :
    ‖T.det‖ ≤ Real.exp (-collisionConstant * TwoLogCollision.occupancyLoad group +
      (Fintype.card ι : ℝ) * H *
        (A + Real.log 2 / v + TwoLogCollision.collisionRemainder (Fintype.card ι) H)) := by
  have h := infinite_collision_bound group B C (Real.exp (H * A)) collisionRatio
    (fun i => (2 : ℝ) ^ ell i) (Real.exp_pos _).le collisionRatio_pos
    collisionRatio_lt_one (fun _ => by positivity) hC
    (by simpa only [collisionRatio_mul_self] using hB) T hsum
  rw [Finset.prod_pow_eq_pow_sum] at h
  exact h.trans (collision_factor_le_exp_normalized (Fintype.card ι) (∑ i, ell i) hH hell)

open OAI.PiExponent TwoLogAnalytic

theorem main_row_determinant_exp_bound {m : ℕ}
    {ι κ : Type*} [Fintype ι] [DecidableEq ι] [Fintype κ] [DecidableEq κ]
    (xi : ℂ) (group : ι → κ) (grade : κ → Fin m → ℕ)
    (h k : ι → ℕ) (gamma : ι → Fin m → ℕ) (w : Fin m → ℝ)
    (centerY centerZ : ι → ℂ) (lambda rho : ι → ℕ)
    (R : NNReal) {H w0 v wstar : ℝ} (hR : 1 ≤ (R : ℝ))
    (hH : 0 < H) (hw0 : 0 < w0) (hws : 0 < wstar) (hw : ∀ i, wstar ≤ w i)
    (hcol : ∀ col, w0 * ((h col : ℝ) + k col) + ∑ i, w i * (gamma col i : ℝ) ≤ H)
    (hcY : ∀ i, ‖centerY i‖ + 3 / 4 ≤ (R : ℝ) / 2)
    (hcZ : ∀ i, ‖centerZ i‖ + 3 / 4 ≤ (R : ℝ) / 2)
    (horder : ((∑ i, (lambda i + rho i) : ℕ) : ℝ) ≤ (Fintype.card ι : ℝ) * H / v) :
    ‖Matrix.det (fun i col => mainRow
      ((∏ j, (gamma col j).choose (grade (group i) j) : ℕ) : ℂ) xi (h col) (k col)
      (∑ j, (gamma col j - grade (group i) j)) (centerY i) (centerZ i) (lambda i) (rho i))‖ ≤
    Real.exp (-collisionConstant * TwoLogCollision.occupancyLoad group +
      (Fintype.card ι : ℝ) * H * ((R : ℝ) / w0 +
        Real.log (2 * (R : ℝ) * (1 + ‖xi‖)) / wstar + Real.log 2 / v +
        TwoLogCollision.collisionRemainder (Fintype.card ι) H)) := by
  have hRpos : 0 < R := by exact_mod_cast (zero_lt_one.trans_le hR)
  apply infinite_collision_exp_bound group
    (fun i p => pairTest (centerY i) (centerZ i) R (lambda i) (rho i) p)
    (fun a p col => mainTaylorCoeff ((∏ j, (gamma col j).choose (grade a j) : ℕ) : ℂ)
      xi (h col) (k col) (∑ j, (gamma col j - grade a j)) R p)
    (fun i => lambda i + rho i) hH
  · intro a p col
    exact norm_columnTaylorCoeff_le xi (h col) (k col) (gamma col) (grade a) w
      hR hH.le hw0 hws hw (hcol col) p
  · intro i p
    exact norm_pairTest_le (by exact_mod_cast hRpos) (hcY i) (hcZ i) _ _ p
  · exact horder
  · intro i col
    exact hasSum_mainRow _ _ _ _ _ hRpos (hcY i) (hcZ i) _ _

theorem formal_main_collision_bound {m : ℕ}
    {ι κ : Type*} [Fintype ι] [DecidableEq ι] [Fintype κ] [DecidableEq κ]
    (b a : ℂ) (target logA logB : ℝ)
    (hexpA : Complex.exp (logA : ℂ) = a) (hexpB : Complex.exp (logB : ℂ) = b)
    (hrelation : target * logB = logA)
    (group : ι → κ) (grade : κ → Fin m → ℕ)
    (j h k lambda rho : ι → ℕ) (gamma : ι → Fin m → ℕ) (w : Fin m → ℝ)
    {K : ℕ} {H w0 v wstar : ℝ} (hK : 1 ≤ K) (hj : ∀ i, j i < K)
    (hH : 0 < H) (hw0 : 0 < w0) (hws : 0 < wstar) (hw : ∀ i, wstar ≤ w i)
    (hcol : ∀ col, w0 * ((h col : ℝ) + k col) + ∑ i, w i * (gamma col i : ℝ) ≤ H)
    (horder : ((∑ i, (lambda i + rho i) : ℕ) : ℝ) ≤ (Fintype.card ι : ℝ) * H / v) :
    ‖Matrix.det (fun i col => b ^ (j i * h col) * a ^ (j i * k col) *
      MvPowerSeries.coeff (TwoLogMatrix.pairExponent (lambda i) (rho i))
        (TwoLogMainPeriodBridge.periodSeries
          ((∏ t, (gamma col t).choose (grade (group i) t) : ℕ) : ℂ)
          (target : ℂ) 0 0 (h col) (k col) (∑ t, (gamma col t - grade (group i) t))))‖ ≤
    Real.exp (-collisionConstant * TwoLogCollision.occupancyLoad group +
      (Fintype.card ι : ℝ) * H * (twoLogRadius logA logB K / w0 +
        Real.log (twoLogAdditiveBound target logA logB K) / wstar + Real.log 2 / v +
        TwoLogCollision.collisionRemainder (Fintype.card ι) H)) := by
  let R : NNReal := ⟨twoLogRadius logA logB K,
    zero_le_one.trans (TwoLogAnalytic.radius_one_le logA logB hK)⟩
  have hc : (target : ℂ) * (logB : ℂ) = (logA : ℂ) := by exact_mod_cast hrelation
  simp_rw [main_period_coeff_eq_mainRow b a (target : ℂ) (logA : ℂ) (logB : ℂ)
    hexpA hexpB hc]
  have hRcoe : (R : ℝ) = twoLogRadius logA logB K := rfl
  simpa only [hRcoe, twoLogAdditiveBound, Complex.norm_real, Real.norm_eq_abs, add_assoc] using
    main_row_determinant_exp_bound (target : ℂ) group grade h k gamma w
      (fun i => (j i : ℂ) * (logB : ℂ)) (fun i => (j i : ℂ) * (logA : ℂ)) lambda rho R
      (TwoLogAnalytic.radius_one_le logA logB hK) hH hw0 hws hw hcol
      (fun i => (TwoLogAnalytic.center_radius_bound logA logB hK (hj i)).1)
      (fun i => (TwoLogAnalytic.center_radius_bound logA logB hK (hj i)).2) horder

/-- The same selected manuscript columns, one transverse tag and remaining
Taylor order per actual row. All source-degree, center and total-order
conditions follow from the concrete Row and Column indices. -/
theorem selected_formal_main_collision_bound {m K : ℕ}
    (b a : ℂ) (target logA logB : ℝ)
    (hexpA : Complex.exp (logA : ℂ) = a) (hexpB : Complex.exp (logB : ℂ) = b)
    (hrelation : target * logB = logA)
    (w : Fin m → ℝ) (H w0 v theta wstar : ℝ)
    (tags : Finset (Fin m → ℕ))
    (group : TwoLogMatrix.Row K v theta w H → ↥tags)
    (ell : TwoLogMatrix.Row K v theta w H → ℕ)
    (sel : TwoLogMatrix.Row K v theta w H → TwoLogMatrix.Column w0 w H)
    (hK : 1 ≤ K) (hH : 0 < H) (hw0 : 0 < w0) (hv : 0 < v)
    (htheta : 0 < theta) (hws : 0 < wstar) (hw : ∀ i, wstar ≤ w i) :
    ‖Matrix.det (fun (row col : TwoLogMatrix.Row K v theta w H) => b ^ (row.1.val * (sel col).val 0) *
      a ^ (row.1.val * (sel col).val (0 : Fin (m+1)).succ) *
      MvPowerSeries.coeff
        (TwoLogMatrix.pairExponent (row.2.val 0 - ell row) (row.2.val (0 : Fin (m+1)).succ))
        (TwoLogMainPeriodBridge.periodSeries
          ((∏ i : Fin m, ((sel col).val i.succ.succ).choose ((group row).val i) : ℕ) : ℂ)
          (target : ℂ) 0 0 ((sel col).val 0) ((sel col).val (0 : Fin (m+1)).succ)
          (∑ i : Fin m, ((sel col).val i.succ.succ - (group row).val i))))‖ ≤
    Real.exp (-collisionConstant * TwoLogCollision.occupancyLoad group +
      (Fintype.card (TwoLogMatrix.Row K v theta w H) : ℝ) * H *
        (twoLogRadius logA logB K / w0 +
          Real.log (twoLogAdditiveBound target logA logB K) / wstar + Real.log 2 / v +
          TwoLogCollision.collisionRemainder (Fintype.card (TwoLogMatrix.Row K v theta w H)) H)) := by
  classical
  have hwpos : ∀ i, 0 < w i := fun i => lt_of_lt_of_le hws (hw i)
  have horder :
      ((∑ row : TwoLogMatrix.Row K v theta w H,
        (row.2.val 0 - ell row + row.2.val (0 : Fin (m+1)).succ) : ℕ) : ℝ) ≤
      (Fintype.card (TwoLogMatrix.Row K v theta w H) : ℝ) * H / v := by
    have hrow (row : TwoLogMatrix.Row K v theta w H) :
        ((row.2.val 0 - ell row + row.2.val (0 : Fin (m+1)).succ : ℕ) : ℝ) ≤ H / v := by
      have hb := TwoLogMatrix.row_weight_lt hv htheta hwpos row
      have hg : 0 ≤ (∑ i, w i * (row.2.val i.succ.succ : ℝ)) / theta :=
        div_nonneg (Finset.sum_nonneg (fun i _ => mul_nonneg (hwpos i).le (Nat.cast_nonneg _)))
          htheta.le
      have hbase : ((row.2.val 0 + row.2.val (0 : Fin (m+1)).succ : ℕ) : ℝ) ≤ H / v := by
        apply (le_div_iff₀ hv).mpr
        push_cast
        nlinarith
      have hrem :
          ((row.2.val 0 - ell row + row.2.val (0 : Fin (m+1)).succ : ℕ) : ℝ) ≤
            ((row.2.val 0 + row.2.val (0 : Fin (m+1)).succ : ℕ) : ℝ) := by
        exact_mod_cast Nat.add_le_add_right (Nat.sub_le (row.2.val 0) (ell row)) _
      exact hrem.trans hbase
    have hs := Finset.sum_le_sum (s := Finset.univ) (fun row _ => hrow row)
    simp only [← Nat.cast_sum, Finset.sum_const, Finset.card_univ, nsmul_eq_mul] at hs
    convert hs using 1 <;> ring
  exact formal_main_collision_bound b a target logA logB hexpA hexpB hrelation group Subtype.val
    (fun row => row.1.val) (fun col => (sel col).val 0)
    (fun col => (sel col).val (0 : Fin (m+1)).succ)
    (fun row => row.2.val 0 - ell row) (fun row => row.2.val (0 : Fin (m+1)).succ)
    (fun col i => (sel col).val i.succ.succ) w hK (fun row => row.1.isLt) hH hw0 hws hw
    (fun col => TwoLogMatrix.column_weight_le hw0 hwpos (sel col)) horder

end QuadraticPi.TwoLogSharpCollision


==> anc/lean/QuadraticPi/TwoLogSharpCollisionCounting.lean <==
import QuadraticPi.TwoLogCollisionCombinatorics
import Mathlib.Algebra.BigOperators.NatAntidiagonal

/-! The exact triangular-shell counting constant of the manuscript.
All arguments are finite; the rounded cutoff recovers the same constant
as the continuous unit-square argument. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogSharpCollision
open scoped BigOperators

theorem sum_range_natCast (t : ℕ) :
    2 * (∑ d ∈ Finset.range t, (d : ℝ)) = (t : ℝ) * ((t : ℝ) - 1) := by
  induction t with
  | zero => simp
  | succ t ih =>
    rw [Finset.sum_range_succ]
    push_cast
    nlinarith

theorem sum_ramp_polynomial (t : ℕ) :
    6 * (∑ d ∈ Finset.range t, ((d : ℝ) + 1) * ((t : ℝ) - 1 - d)) =
      (t : ℝ) ^ 3 - t := by
  induction t with
  | zero => simp
  | succ t ih =>
    rw [Finset.sum_range_succ]
    push_cast
    have hsplit :
        (∑ d ∈ Finset.range t, ((d : ℝ) + 1) * ((t : ℝ) + 1 - 1 - d)) =
        (∑ d ∈ Finset.range t, ((d : ℝ) + 1) * ((t : ℝ) - 1 - d)) +
          (∑ d ∈ Finset.range t, ((d : ℝ) + 1)) := by
      rw [← Finset.sum_add_distrib]
      apply Finset.sum_congr rfl
      intro d _
      ring
    rw [hsplit, Finset.sum_add_distrib]
    simp only [Finset.sum_const, Finset.card_range, nsmul_eq_mul, mul_one]
    nlinarith [sum_range_natCast t]

theorem ramp_sum_le (S : Finset (ℕ × ℕ)) (t : ℕ) (ht : 1 ≤ t) :
    (∑ p ∈ S, ((t - 1 - (p.1 + p.2) : ℕ) : ℝ)) ≤
      ((t : ℝ) ^ 3 - t) / 6 := by
  classical
  let low := S.filter (fun p => p.1 + p.2 < t)
  let triangle := (Finset.range t).biUnion Finset.antidiagonal
  have hlow : low ⊆ triangle := by
    intro p hp
    exact Finset.mem_biUnion.mpr ⟨p.1 + p.2,
      Finset.mem_range.mpr (Finset.mem_filter.mp hp).2,
      Finset.mem_antidiagonal.mpr rfl⟩
  have hsum : (∑ p ∈ S, ((t - 1 - (p.1 + p.2) : ℕ) : ℝ)) =
      ∑ p ∈ low, ((t - 1 - (p.1 + p.2) : ℕ) : ℝ) := by
    symm
    apply Finset.sum_subset (Finset.filter_subset _ _)
    intro p hp hnot
    have hh : ¬ p.1 + p.2 < t := by
      intro hd
      exact hnot (Finset.mem_filter.mpr ⟨hp, hd⟩)
    have hz : t - 1 - (p.1 + p.2) = 0 := by omega
    simp [hz]
  have htri : (∑ p ∈ triangle, ((t - 1 - (p.1 + p.2) : ℕ) : ℝ)) =
      ∑ d ∈ Finset.range t, ((d : ℝ) + 1) * ((t : ℝ) - 1 - d) := by
    rw [Finset.sum_biUnion]
    · apply Finset.sum_congr rfl
      intro d hd
      have hdl : d ≤ t - 1 := by have := Finset.mem_range.mp hd; omega
      have htd : ((t - 1 - d : ℕ) : ℝ) = (t : ℝ) - 1 - d := by
        rw [Nat.cast_sub hdl, Nat.cast_sub ht]
        norm_num
      calc
        (∑ p ∈ Finset.antidiagonal d, ((t - 1 - (p.1 + p.2) : ℕ) : ℝ)) =
            ∑ _p ∈ Finset.antidiagonal d, ((t - 1 - d : ℕ) : ℝ) := by
          apply Finset.sum_congr rfl
          intro p hp
          rw [Finset.mem_antidiagonal.mp hp]
        _ = _ := by simp [htd]; ring
    · intro i _ j _ hij
      apply Finset.disjoint_left.mpr
      intro p hpi hpj
      exact hij ((Finset.mem_antidiagonal.mp hpi).symm.trans
        (Finset.mem_antidiagonal.mp hpj))
  rw [hsum]
  calc
    _ ≤ ∑ p ∈ triangle, ((t - 1 - (p.1 + p.2) : ℕ) : ℝ) :=
      Finset.sum_le_sum_of_subset_of_nonneg hlow (fun _ _ _ => Nat.cast_nonneg _)
    _ = ((t : ℝ) ^ 3 - t) / 6 := by
      rw [htri]
      linarith [sum_ramp_polynomial t]

theorem degree_sum_cutoff (S : Finset (ℕ × ℕ)) (t : ℕ) (ht : 1 ≤ t) :
    (t : ℝ) * S.card - ((t : ℝ) ^ 3 - t) / 6 ≤
      (∑ p ∈ S, ((p.1 + p.2 : ℕ) : ℝ)) + S.card := by
  have hpoint (p : ℕ × ℕ) :
      (t : ℝ) ≤ ((p.1 + p.2 : ℕ) : ℝ) + 1 + (t - 1 - (p.1 + p.2) : ℕ) := by
    exact_mod_cast (show t ≤ p.1 + p.2 + 1 + (t - 1 - (p.1 + p.2)) by omega)
  have hs := Finset.sum_le_sum (s := S) (fun p _ => hpoint p)
  simp only [Finset.sum_add_distrib, Finset.sum_const, nsmul_eq_mul, mul_one] at hs
  have hr := ramp_sum_le S t ht
  nlinarith

/-- The manuscript's exact inequality for n distinct Taylor pairs. -/
theorem pair_degree_sum_lower (S : Finset (ℕ × ℕ)) :
    (2 * Real.sqrt 2 / 3) * (S.card : ℝ) * Real.sqrt (S.card : ℝ) - S.card ≤
      ∑ p ∈ S, ((p.1 + p.2 : ℕ) : ℝ) := by
  classical
  by_cases hn : S.card = 0
  · have hz : S = ∅ := Finset.card_eq_zero.mp hn
    simp [hz]
  · let n : ℝ := S.card
    let r : ℝ := Real.sqrt (2 * n)
    let t : ℕ := Nat.floor (r + 1 / 2)
    have hn1 : 1 ≤ n := by
      change (1 : ℝ) ≤ (S.card : ℝ)
      exact_mod_cast (Nat.one_le_iff_ne_zero.mpr hn)
    have hn0 : 0 ≤ n := by positivity
    have hr0 : 0 ≤ r := Real.sqrt_nonneg _
    have hr2 : r ^ 2 = 2 * n := Real.sq_sqrt (by positivity)
    have hr1 : 1 ≤ r := by nlinarith
    have htlo : (t : ℝ) ≤ r + 1 / 2 := Nat.floor_le (by positivity)
    have hthi : r + 1 / 2 < (t : ℝ) + 1 := Nat.lt_floor_add_one _
    have ht : 1 ≤ t := by
      apply Nat.one_le_iff_ne_zero.mpr
      intro hz
      rw [hz, Nat.cast_zero] at hthi
      linarith
    have ht1 : (1 : ℝ) ≤ t := by exact_mod_cast ht
    let u : ℝ := r - t
    have hulo : -1 / 2 ≤ u := by dsimp [u]; linarith
    have huhi : u ≤ 1 / 2 := by dsimp [u]; linarith
    have hu2 : u ^ 2 ≤ 1 / 4 := by
      nlinarith [mul_nonneg (by linarith : 0 ≤ u + 1 / 2)
        (by linarith : 0 ≤ 1 / 2 - u)]
    have hu3 : u ^ 3 ≤ 1 / 8 := by
      by_cases hu : 0 ≤ u
      · have hm := mul_le_mul huhi hu2 (sq_nonneg u) (by norm_num : (0 : ℝ) ≤ 1 / 2)
        nlinarith
      · have hm := mul_nonpos_of_nonpos_of_nonneg (le_of_not_ge hu) (sq_nonneg u)
        nlinarith
    have hprod : (t : ℝ) * u ^ 2 ≤ (t : ℝ) / 4 := by
      nlinarith [mul_le_mul_of_nonneg_left hu2 (by positivity : (0 : ℝ) ≤ t)]
    have hid : (t : ℝ) * n - ((t : ℝ) ^ 3 - t) / 6 - r ^ 3 / 3 =
        (t : ℝ) / 6 - (t : ℝ) * u ^ 2 / 2 - u ^ 3 / 3 := by
      have hnr : n = r ^ 2 / 2 := by linarith
      rw [hnr]
      dsimp [u]
      ring
    have hopt : r ^ 3 / 3 ≤ (t : ℝ) * n - ((t : ℝ) ^ 3 - t) / 6 := by
      have hp : 0 ≤ (t : ℝ) / 6 - (t : ℝ) * u ^ 2 / 2 - u ^ 3 / 3 := by
        nlinarith
      linarith
    have hrprod : r = Real.sqrt 2 * Real.sqrt n := Real.sqrt_mul (by norm_num) n
    have hcontinuous : (2 * Real.sqrt 2 / 3) * n * Real.sqrt n = r ^ 3 / 3 := by
      calc
        _ = (2 * n * r) / 3 := by rw [hrprod]; ring
        _ = _ := by rw [← hr2]; ring
    have hd := degree_sum_cutoff S t ht
    change (t : ℝ) * n - ((t : ℝ) ^ 3 - t) / 6 ≤
      (∑ p ∈ S, ((p.1 + p.2 : ℕ) : ℝ)) + n at hd
    change (2 * Real.sqrt 2 / 3) * n * Real.sqrt n - n ≤ _
    rw [hcontinuous]
    linarith

theorem pair_degree_sum_lower_of_injOn {ι : Type*} (rows : Finset ι)
    (pair : ι → ℕ × ℕ) (hinj : Set.InjOn pair (rows : Set ι)) :
    (2 * Real.sqrt 2 / 3) * (rows.card : ℝ) * Real.sqrt (rows.card : ℝ) - rows.card ≤
      ∑ i ∈ rows, (((pair i).1 + (pair i).2 : ℕ) : ℝ) := by
  classical
  have h := pair_degree_sum_lower (rows.image pair)
  rw [Finset.card_image_iff.mpr hinj] at h
  simpa only [Finset.sum_image hinj] using h

theorem pair_degree_sum_lower_rpow (S : Finset (ℕ × ℕ)) :
    (2 * Real.sqrt 2 / 3) * (S.card : ℝ) ^ (3 / 2 : ℝ) - S.card ≤
      ∑ p ∈ S, ((p.1 + p.2 : ℕ) : ℝ) := by
  simpa only [TwoLogCollision.rpow_three_halves_eq_mul_sqrt (Nat.cast_nonneg _), mul_assoc]
    using pair_degree_sum_lower S

theorem occupancyLoad_eq_sum_rpow
    {ι κ : Type*} [Fintype ι] [Fintype κ] [DecidableEq κ] (group : ι → κ) :
    TwoLogCollision.occupancyLoad group =
      ∑ a, (OAI.PiExponent.Collision.multiplicity Finset.univ group a : ℝ) ^ (3 / 2 : ℝ) := by
  simp only [TwoLogCollision.occupancyLoad,
    TwoLogCollision.rpow_three_halves_eq_mul_sqrt (Nat.cast_nonneg _)]

def degreeBudget {ι κ : Type*} [Fintype ι] [Fintype κ] [DecidableEq κ]
    (group : ι → κ) : ℝ :=
  (2 * Real.sqrt 2 / 3) * TwoLogCollision.occupancyLoad group - Fintype.card ι

theorem degreeBudget_le_sum_pairDegree
    {ι κ : Type*} [Fintype ι] [Fintype κ] [DecidableEq κ]
    (group : ι → κ) (pair : ι → ℕ × ℕ)
    (hinj : Function.Injective (fun i => (group i, pair i))) :
    degreeBudget group ≤ ((∑ i, ((pair i).1 + (pair i).2) : ℕ) : ℝ) := by
  classical
  have hsum : (∑ a, (OAI.PiExponent.Collision.multiplicity Finset.univ group a : ℝ)) =
      Fintype.card ι := by
    exact_mod_cast OAI.PiExponent.Collision.sum_multiplicity_univ group
  have hblock (a : κ) :
      (2 * Real.sqrt 2 / 3) * (OAI.PiExponent.Collision.multiplicity Finset.univ group a : ℝ) *
        Real.sqrt (OAI.PiExponent.Collision.multiplicity Finset.univ group a : ℝ) -
        (OAI.PiExponent.Collision.multiplicity Finset.univ group a : ℝ) ≤
      ∑ i ∈ Finset.univ.filter (fun i => group i = a),
        (((pair i).1 + (pair i).2 : ℕ) : ℝ) := by
    apply pair_degree_sum_lower_of_injOn
    intro i hi j hj hij
    apply hinj
    exact Prod.ext ((Finset.mem_filter.mp hi).2.trans (Finset.mem_filter.mp hj).2.symm) hij
  have h := Finset.sum_le_sum (s := Finset.univ) (fun a _ => hblock a)
  have hf := Finset.sum_fiberwise_of_maps_to
    (show ∀ i ∈ (Finset.univ : Finset ι), group i ∈ (Finset.univ : Finset κ) by simp)
    (fun i => (((pair i).1 + (pair i).2 : ℕ) : ℝ))
  rw [hf] at h
  simpa only [degreeBudget, TwoLogCollision.occupancyLoad, Finset.sum_sub_distrib,
    ← Finset.mul_sum, mul_assoc, hsum, Nat.cast_sum] using h

end QuadraticPi.TwoLogSharpCollision


==> anc/lean/QuadraticPi/TwoLogShearFiltration.lean <==
import QuadraticPi.TwoLogMatrixShear

/-! The exact two-variable shear preserves weighted ideals when both tails
have the required affine weight. Its inverse has the same bound. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogMatrixShear
open MvPowerSeries OAI.PiExponent FormalLogTruncation JetGeometry
open TwoLogInterpolation

theorem shiftMap_mem_rationalWeightedIdeal {m : ℕ} (s t : Fin m → PowerSeries ℂ)
    (hs ht) (v : Fin (m+2) → ℚ) (hv : ∀ i, 0 ≤ v i)
    (hY : ∀ i, (s i).toMvPowerSeries 0 ∈ rationalWeightedIdeal v hv (v i.succ.succ))
    (hZ : ∀ i, (t i).toMvPowerSeries (0 : Fin (m+1)).succ ∈
      rationalWeightedIdeal v hv (v i.succ.succ))
    (H : ℚ) (f : Series m) (hf : f ∈ rationalWeightedIdeal v hv H) :
    shiftMap s t hs ht f ∈ rationalWeightedIdeal v hv H := by
  rw [shiftMap_apply]
  apply subst_mem_rationalWeightedIdeal v v hv hv _ (shiftVars_hasSubst s t hs ht) _ H f hf
  intro i
  refine Fin.cases ?_ (fun i => Fin.cases ?_ (fun i => ?_) i) i
  · exact X_mem_rationalWeightedIdeal v hv 0
  · exact X_mem_rationalWeightedIdeal v hv (0 : Fin (m+1)).succ
  · exact Ideal.add_mem _
      (Ideal.add_mem _ (X_mem_rationalWeightedIdeal v hv i.succ.succ) (hY i)) (hZ i)

@[simp] theorem shiftEquiv_apply {m : ℕ} (s t : Fin m → PowerSeries ℂ) (hs ht) (f) :
    shiftEquiv s t hs ht f = shiftMap s t hs ht f := rfl

@[simp] theorem shiftEquiv_symm_apply {m : ℕ} (s t : Fin m → PowerSeries ℂ) (hs ht) (f) :
    (shiftEquiv s t hs ht).symm f =
      shiftMap (fun i => -s i) (fun i => -t i) (by simp [hs]) (by simp [ht]) f := rfl

theorem shiftEquiv_mem_iff {m : ℕ} (s t : Fin m → PowerSeries ℂ) (hs ht)
    (v : Fin (m+2) → ℚ) (hv : ∀ i, 0 ≤ v i)
    (hY : ∀ i, (s i).toMvPowerSeries 0 ∈ rationalWeightedIdeal v hv (v i.succ.succ))
    (hZ : ∀ i, (t i).toMvPowerSeries (0 : Fin (m+1)).succ ∈
      rationalWeightedIdeal v hv (v i.succ.succ))
    (H : ℚ) (f : Series m) :
    shiftEquiv s t hs ht f ∈ rationalWeightedIdeal v hv H ↔
      f ∈ rationalWeightedIdeal v hv H := by
  have hnY : ∀ i, (-s i).toMvPowerSeries (0 : Fin (m+2)) ∈
      rationalWeightedIdeal v hv (v i.succ.succ) := by
    intro i
    rw [map_neg]
    intro d hd
    rw [map_neg, hY i d hd, neg_zero]
  have hnZ : ∀ i, (-t i).toMvPowerSeries (0 : Fin (m+1)).succ ∈
      rationalWeightedIdeal v hv (v i.succ.succ) := by
    intro i
    rw [map_neg]
    intro d hd
    rw [map_neg, hZ i d hd, neg_zero]
  constructor
  · intro hf
    have h := shiftMap_mem_rationalWeightedIdeal (fun i => -s i) (fun i => -t i)
      (by simp [hs]) (by simp [ht]) v hv hnY hnZ H _ hf
    change (shiftEquiv s t hs ht).symm (shiftEquiv s t hs ht f) ∈ _ at h
    simpa only [AlgEquiv.symm_apply_apply] using h
  · exact shiftMap_mem_rationalWeightedIdeal s t hs ht v hv hY hZ H f

theorem logTail_mem_weighted_at {σ : Type*} [Fintype σ] (v : σ → ℚ)
    (hv : ∀ i, 0 ≤ v i) (i : σ) (T : ℕ) (H : ℚ) (hT : H ≤ (T:ℚ)*v i) :
    (logTail T).toMvPowerSeries i ∈ rationalWeightedIdeal v hv H := by
  classical
  let e : Unit ↪ σ := ⟨fun _ => i, fun a b _ => Subsingleton.elim a b⟩
  intro d hd
  change coeff d (rename e (logTail T)) = 0
  by_cases hr : d ∈ Set.range (Finsupp.mapDomain e)
  · obtain ⟨x, rfl⟩ := hr
    rw [← Finsupp.embDomain_eq_mapDomain, coeff_embDomain_rename]
    have hx : x = Finsupp.single () (x ()) := by ext; simp
    rw [hx, Finsupp.mapDomain_single] at hd
    simp only [Finsupp.weight_single, nsmul_eq_mul] at hd
    rw [hx]
    change PowerSeries.coeff (x ()) (logTail T) = 0
    apply coeff_logTail_eq_zero
    by_contra hn
    have hcast : (T : ℚ) ≤ x () := by exact_mod_cast (Nat.le_of_not_gt hn)
    exact (not_lt_of_ge (hT.trans (mul_le_mul_of_nonneg_right hcast (hv i)))) hd
  · apply coeff_rename_eq_zero
    exact hr

theorem tailY_mem_weighted {m : ℕ} (r : Fin m → ℂ) (T : Fin m → ℕ)
    (v : Fin (m+2) → ℚ) (hv : ∀ i, 0 ≤ v i)
    (hT : ∀ i, v i.succ.succ ≤ (T i:ℚ)*v 0) (i : Fin m) :
    (tailY r T i).toMvPowerSeries 0 ∈ rationalWeightedIdeal v hv (v i.succ.succ) := by
  rw [tailY, map_mul]
  exact Ideal.mul_mem_left _ _ (logTail_mem_weighted_at v hv 0 (T i) _ (hT i))

theorem formalJet_packets_surjective_iff_truncated {m : ℕ} {α J : Type*}
    (r : Fin m → ℂ) (v : Fin (m+2) → ℚ) (hv : ∀ i, 0 ≤ v i)
    (H : ℚ) (T : Fin m → ℕ)
    (hTY : ∀ i, v i.succ.succ ≤ (T i:ℚ)*v 0)
    (hTZ : ∀ i, v i.succ.succ ≤ (T i:ℚ)*v (0 : Fin (m+1)).succ)
    (b a : J → ℂ) (P : α → TwoLogInterpolation.Polynomial m) :
    Function.Surjective (fun p j => rationalCoefficientPacket v H (formalJet r (b j) (a j) (P p))) ↔
      Function.Surjective (fun p j => rationalCoefficientPacket v H
        (truncatedJet r (b j) (a j) T (P p))) := by
  let e := shiftEquiv (tailY r T) (tailZ T) (tailY_constantCoeff r T) (tailZ_constantCoeff T)
  have hY := tailY_mem_weighted r T v hv hTY
  have hZ : ∀ i, (tailZ T i).toMvPowerSeries (0 : Fin (m+1)).succ ∈
      rationalWeightedIdeal v hv (v i.succ.succ) :=
    fun i => logTail_mem_weighted_at v hv _ (T i) _ (hTZ i)
  have he : ∀ f ∈ rationalWeightedIdeal v hv H, e f ∈ rationalWeightedIdeal v hv H :=
    fun f hf => (shiftEquiv_mem_iff _ _ _ _ v hv hY hZ H f).mpr hf
  have hi : ∀ f ∈ rationalWeightedIdeal v hv H, e.symm f ∈ rationalWeightedIdeal v hv H := by
    intro f hf
    apply (shiftEquiv_mem_iff _ _ _ _ v hv hY hZ H (e.symm f)).mp
    change e (e.symm f) ∈ _
    simpa only [AlgEquiv.apply_symm_apply] using hf
  have h := packets_surjective_comp_equiv_iff v hv H e he hi
    (fun p j => truncatedJet r (b j) (a j) T (P p))
  simpa only [e, shiftEquiv_apply, shiftMap_truncatedJet] using h

end QuadraticPi.TwoLogMatrixShear


==> anc/lean/QuadraticPi/TwoLogSigmaBounds.lean <==
import Mathlib.Analysis.SpecialFunctions.Log.Basic
import Mathlib.Tactic

/-! Uniform rational inflation bounds for the two-torus weight margins. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogSigmaBounds
open Filter
open scoped Topology

def sigma (m : ℕ) : ℚ := 1 / (100 * ((m : ℚ) + 3))

theorem sigma_pos (m : ℕ) : 0 < sigma m := by
  unfold sigma
  positivity

@[simp] theorem sigma_cast (m : ℕ) :
    (sigma m : ℝ) = 1 / (100 * ((m : ℝ) + 3)) := by
  simp [sigma]

theorem inflation_lt_two_real (m : ℕ) :
    (1 + 3 * (sigma m : ℝ)) ^ (m+2) < 2 := by
  have hs : 0 < (sigma m : ℝ) := by exact_mod_cast sigma_pos m
  have hp : (1 + 3 * (sigma m : ℝ)) ^ (m+2) ≤
      Real.exp (((m+2 : ℕ) : ℝ) * (3 * (sigma m : ℝ))) := by
    calc
      _ ≤ (Real.exp (3 * (sigma m : ℝ))) ^ (m+2) := by
        apply pow_le_pow_left₀ (by positivity)
        simpa only [add_comm] using Real.add_one_le_exp (3 * (sigma m : ℝ))
      _ = _ := (Real.exp_nat_mul _ _).symm
  have hm : 0 < (m : ℝ) + 3 := by positivity
  have he : ((m+2 : ℕ) : ℝ) * (3 * (sigma m : ℝ)) < 3/100 := by
    rw [sigma_cast]
    push_cast
    rw [show ((m : ℝ)+2) * (3 * (1/(100*((m : ℝ)+3)))) =
      (3/100) * ((m : ℝ)+2) / ((m : ℝ)+3) by field_simp <;> ring]
    apply (div_lt_iff₀ hm).mpr
    linarith
  have he2 : Real.exp (3/100 : ℝ) < 2 := by
    have h := Real.exp_bound_div_one_sub_of_interval' (x := (3/100 : ℝ))
      (by norm_num) (by norm_num)
    norm_num at h
    linarith
  exact hp.trans_lt ((Real.exp_lt_exp.mpr he).trans he2)

theorem inflation_lt_two (m : ℕ) :
    (1 + 3 * sigma m) ^ (m+2) < 2 := by
  exact_mod_cast inflation_lt_two_real m

theorem inflation_le_two_of_le (m k : ℕ) (hk : k ≤ m+2) :
    (1 + 3 * sigma m) ^ k < 2 := by
  have hb : (1 : ℚ) ≤ 1 + 3 * sigma m := by
    have := sigma_pos m
    linarith
  exact (pow_le_pow_right₀ hb hk).trans_lt (inflation_lt_two m)

theorem tendsto_sigma_zero :
    Tendsto (fun m : ℕ => (sigma m : ℝ)) atTop (𝓝 0) := by
  have h : Tendsto (fun m : ℕ => 100 * ((m : ℝ)+3)) atTop atTop :=
    (tendsto_atTop_add_const_right atTop (3 : ℝ)
      (tendsto_natCast_atTop_atTop : Tendsto (fun m : ℕ => (m : ℝ)) atTop atTop)).const_mul_atTop
        (by norm_num)
  simpa only [sigma_cast, one_div, Function.comp_def] using tendsto_inv_atTop_zero.comp h

theorem eventually_theta_margin (theta : ℝ) (htheta : theta < 1) :
    ∀ᶠ m : ℕ in atTop, (1+(sigma m : ℝ))*theta < 1 := by
  have h : Tendsto (fun m : ℕ => (1+(sigma m : ℝ))*theta) atTop (𝓝 theta) := by
    simpa using ((tendsto_const_nhds : Tendsto (fun _ : ℕ => (1 : ℝ))
      atTop (𝓝 1)).add tendsto_sigma_zero).mul_const theta
  exact h.eventually (gt_mem_nhds htheta)

theorem torus_margin_identity (m : ℕ) :
    4*((m : ℝ)+3)/(sigma m : ℝ) = 400*((m : ℝ)+3)^2 := by
  rw [sigma_cast]
  field_simp
  <;> ring

end QuadraticPi.TwoLogSigmaBounds


==> anc/lean/QuadraticPi/TwoLogSlopeMatrix.lean <==
import QuadraticPi.TwoLogAnalyticDataIndices
import QuadraticPi.TwoLogRowExpansion

/-! The actual rows and selected columns of the analytic varying-slope matrix. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogData
variable {nu Lambda c : ℝ} (D : TwoLogData nu Lambda c)

def slopeMatrix (H : ℝ) (sel : D.Row H → D.Column H) :
    Matrix (D.Row H) (D.Row H) ℂ :=
  fun row col => TwoLogAnalytic.slopeEntry (fun i => (D.r i : ℂ))
    (D.b : ℂ) (D.a : ℂ) (D.rowJ row) (D.rowLambda row) (D.rowRho row)
    (D.rowBeta row) (D.colH (sel col)) (D.colK (sel col)) (D.colGamma (sel col))

end QuadraticPi.TwoLogData


==> anc/lean/QuadraticPi/TwoLogSlopeTranslation.lean <==
import QuadraticPi.TwoLogAnalytic
import QuadraticPi.TwoLogTranslationScalar
import OAI.NumberTheory.PiExponent.Approximation.RowTranslation

/-! Finite exact translation from the varying rational slopes to the common
irrational slope. Only the first torus variable carries the error series. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogAnalytic
open scoped BigOperators
open OAI.PiExponent RowTranslation TwoLogMainPeriodBridge

abbrev AffineSeries (m : ℕ) := MvPolynomial (Fin m) Series

def slopePolynomial {m : ℕ} (r : Fin m → ℂ) (h k : ℕ) (gamma : Fin m → ℕ) : AffineSeries m :=
  MvPolynomial.C ((1+MvPowerSeries.X 0)^h*(1+MvPowerSeries.X 1)^k) *
    ∏ i, (MvPolynomial.C (TwoLogInterpolation.logZ 0-
      MvPowerSeries.C (r i)*TwoLogInterpolation.logY 0)+MvPolynomial.X i)^gamma i

def mainPolynomial {m : ℕ} (xi : ℂ) (h k : ℕ) (gamma : Fin m → ℕ) : AffineSeries m :=
  slopePolynomial (fun _ => xi) h k gamma

def epsilonSeries {m : ℕ} (epsilon : Fin m → ℂ) (beta grade : Fin m → ℕ) : PowerSeries ℂ :=
  PowerSeries.C (∏ i, ((grade i).choose (beta i) : ℂ)) *
    ∏ i, (PowerSeries.C (epsilon i)*PowerSeries.log ℂ)^(grade i-beta i)

theorem coeff_epsilonSeries {m : ℕ} (epsilon : Fin m → ℂ)
    (beta grade : Fin m → ℕ) (ell : ℕ) :
    PowerSeries.coeff ell (epsilonSeries epsilon beta grade) = epsilonScalar epsilon beta grade ell := by
  rw [epsilonSeries, PowerSeries.coeff_C_mul, epsilonScalar_eq_coeff]

theorem mainPolynomial_coeff {m : ℕ} (xi : ℂ) (h k : ℕ)
    (gamma : Fin m → ℕ) (grade : Fin m →₀ ℕ) :
    (mainPolynomial xi h k gamma).coeff grade =
      periodSeries ((∏ i, (gamma i).choose (grade i) : ℕ) : ℂ) xi 0 0 h k
        (∑ i, (gamma i-grade i)) := by
  have he : mainPolynomial xi h k gamma =
      MvPolynomial.C ((1+MvPowerSeries.X 0)^h*(1+MvPowerSeries.X 1)^k) *
      shift (fun _ => TwoLogInterpolation.logZ 0-MvPowerSeries.C xi*TwoLogInterpolation.logY 0)
        (MvPolynomial.monomial (multiIndex gamma) 1) := by
    rw [shift_monomial_one]
    simp only [mainPolynomial, slopePolynomial, multiIndex_apply, add_comm]
  rw [he, MvPolynomial.coeff_C_mul]
  change _ * shiftCoefficient _ _ _ = _
  rw [shiftCoefficient_eq, Finset.prod_mul_distrib, Finset.prod_pow_eq_pow_sum]
  simp only [multiIndex_apply, periodSeries, map_zero, zero_add, Nat.cast_prod, map_prod, map_natCast]
  ring

theorem mainPolynomial_support_le {m : ℕ} (xi : ℂ) (h k : ℕ)
    (gamma : Fin m → ℕ) {grade : Fin m →₀ ℕ}
    (hg : grade ∈ (mainPolynomial xi h k gamma).support) (i : Fin m) : grade i ≤ gamma i := by
  by_contra hi
  have hb : (∏ t, (gamma t).choose (grade t) : ℕ) = 0 := by
    apply Finset.prod_eq_zero (Finset.mem_univ i)
    exact Nat.choose_eq_zero_of_lt (by omega)
  apply MvPolynomial.mem_support_iff.mp hg
  rw [mainPolynomial_coeff, hb]
  simp [periodSeries]

theorem mainPolynomial_support_subset {m : ℕ} (xi : ℂ) (h k : ℕ)
    (gamma : Fin m → ℕ) (w : Fin m → ℝ) (H : ℝ) (hw : ∀ i, 0 < w i)
    (hgamma : ∑ i, w i*(gamma i : ℝ) ≤ H) :
    (mainPolynomial xi h k gamma).support ⊆ MatrixTranslation.transverseIndices w H := by
  intro grade hg
  apply (MatrixTranslation.mem_transverseIndices w H hw grade).mpr
  calc
    _ ≤ ∑ i, w i*(gamma i : ℝ) := Finset.sum_le_sum (fun i _ =>
      mul_le_mul_of_nonneg_left (by exact_mod_cast mainPolynomial_support_le xi h k gamma hg i)
        (hw i).le)
    _ ≤ H := hgamma

theorem slopePolynomial_eq_shift {m : ℕ} (r : Fin m → ℂ) (xi : ℂ)
    (h k : ℕ) (gamma : Fin m → ℕ) :
    slopePolynomial r h k gamma =
      shift (fun i => liftY (PowerSeries.C (xi-r i)*PowerSeries.log ℂ))
        (mainPolynomial xi h k gamma) := by
  have hcoord (i : Fin m) :
      MvPolynomial.C (TwoLogInterpolation.logZ 0-
          MvPowerSeries.C (r i)*TwoLogInterpolation.logY 0)+MvPolynomial.X i =
      MvPolynomial.C (TwoLogInterpolation.logZ 0-
          MvPowerSeries.C xi*TwoLogInterpolation.logY 0)+
        (MvPolynomial.X i+MvPolynomial.C (liftY (PowerSeries.C (xi-r i)*PowerSeries.log ℂ))) := by
    have hl : liftY (PowerSeries.log ℂ) = TwoLogInterpolation.logY 0 := rfl
    simp only [map_mul, liftY_C, hl, map_sub]
    ring
  simp only [mainPolynomial, slopePolynomial]
  conv_rhs => rw [map_mul, map_prod]
  rw [shift_C]
  apply congrArg (fun P : AffineSeries m =>
    MvPolynomial.C ((1+MvPowerSeries.X 0)^h*(1+MvPowerSeries.X 1)^k)*P)
  apply Finset.prod_congr rfl
  intro i hi
  rw [map_pow, map_add, shift_C, shift_X]
  exact congrArg (fun P : AffineSeries m => P^gamma i) (hcoord i)

theorem shiftCoefficient_eq_liftY_epsilonSeries {m : ℕ} (epsilon : Fin m → ℂ)
    (beta grade : Fin m →₀ ℕ) :
    shiftCoefficient (fun i => liftY (PowerSeries.C (epsilon i)*PowerSeries.log ℂ)) beta grade =
      liftY (epsilonSeries epsilon (fun i => beta i) (fun i => grade i)) := by
  rw [shiftCoefficient_eq]
  simp only [epsilonSeries, map_mul, map_prod, map_pow, liftY_C]
  rw [Finset.prod_mul_distrib]
  congr 1

theorem slopePolynomial_coeff_expansion {m : ℕ} (r : Fin m → ℂ) (xi : ℂ)
    (h k : ℕ) (gamma : Fin m → ℕ) (beta : Fin m →₀ ℕ)
    (S : Finset (Fin m →₀ ℕ)) (hS : (mainPolynomial xi h k gamma).support ⊆ S) :
    (slopePolynomial r h k gamma).coeff beta =
      ∑ grade ∈ S, liftY (epsilonSeries (fun i => xi-r i) (fun i => beta i) (fun i => grade i)) *
        periodSeries ((∏ i, (gamma i).choose (grade i) : ℕ) : ℂ) xi 0 0 h k
          (∑ i, (gamma i-grade i)) := by
  rw [slopePolynomial_eq_shift, coeff_shift_over _ _ _ S hS]
  apply Finset.sum_congr rfl
  intro grade hg
  rw [mainPolynomial_coeff, shiftCoefficient_eq_liftY_epsilonSeries, mul_comm]

theorem pairExponent_eq_cons (lambda rho : ℕ) : TwoLogMatrix.pairExponent lambda rho =
    Finsupp.cons lambda (Finsupp.single (0 : Fin 1) rho) := by
  ext i
  refine Fin.cases ?_ (fun i => ?_) i
  · simp [TwoLogMatrix.pairExponent]
  · rw [Finsupp.cons_succ]
    have hi : i = 0 := Subsingleton.elim _ _
    subst i
    norm_num [TwoLogMatrix.pairExponent, Finsupp.single_apply]

theorem coeff_liftY_mul (g : PowerSeries ℂ) (F : Series) (lambda rho : ℕ) :
    MvPowerSeries.coeff (TwoLogMatrix.pairExponent lambda rho) (liftY g*F) =
      ∑ ell ∈ Finset.range (lambda+1), PowerSeries.coeff ell g *
        MvPowerSeries.coeff (TwoLogMatrix.pairExponent (lambda-ell) rho) F := by
  simp only [pairExponent_eq_cons, ← MvPowerSeries.coeff_coeff_finSuccEquiv]
  have he : MvPowerSeries.finSuccEquiv ℂ 1 (liftY g*F) =
      PowerSeries.map MvPowerSeries.C g * MvPowerSeries.finSuccEquiv ℂ 1 F := by
    simp [liftY, FormalLogJet.liftSeries]
  rw [he, PowerSeries.coeff_mul, map_sum, Finset.Nat.sum_antidiagonal_eq_sum_range_succ_mk]
  apply Finset.sum_congr rfl
  intro ell hell
  rw [PowerSeries.coeff_map, MvPowerSeries.coeff_C_mul]

theorem slopePolynomial_pair_coeff_expansion {m : ℕ} (r : Fin m → ℂ) (xi : ℂ)
    (h k : ℕ) (gamma : Fin m → ℕ) (beta : Fin m →₀ ℕ)
    (S : Finset (Fin m →₀ ℕ)) (hS : (mainPolynomial xi h k gamma).support ⊆ S)
    (lambda rho : ℕ) :
    MvPowerSeries.coeff (TwoLogMatrix.pairExponent lambda rho)
      ((slopePolynomial r h k gamma).coeff beta) =
      ∑ grade ∈ S, ∑ ell ∈ Finset.range (lambda+1),
        epsilonScalar (fun i => xi-r i) (fun i => beta i) (fun i => grade i) ell *
          MvPowerSeries.coeff (TwoLogMatrix.pairExponent (lambda-ell) rho)
            (periodSeries ((∏ i, (gamma i).choose (grade i) : ℕ) : ℂ) xi 0 0 h k
              (∑ i, (gamma i-grade i))) := by
  rw [slopePolynomial_coeff_expansion _ _ _ _ _ _ S hS, map_sum]
  apply Finset.sum_congr rfl
  intro grade hg
  rw [coeff_liftY_mul]
  simp only [coeff_epsilonSeries]

end QuadraticPi.TwoLogAnalytic


==> anc/lean/QuadraticPi/TwoLogTaylorRectangular.lean <==
import QuadraticPi.TwoLogFrameDegree
import OAI.NumberTheory.PiExponent.Jets.TaylorRectangular

/-!
# Rectangular Taylor packets for the actual two-Euler frame

The ordered mixed Taylor coefficients are the actual polynomial derivative
words. Their vanishing implies membership in the concrete rectangular ideal.
The numerical rectangle and its codimension-dependent volume are reused from
the general Taylor machinery, without any interpolation assumption.
-/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogInterpolation.TaylorRectangular
open OAI PiExponent PiExponentApprox
open CommutingTaylor
open scoped BigOperators

def rationalFrame {m : ℕ} (r : Fin m → ℂ) (i : Fin (m+2)) :
    Derivation ℚ (Polynomial m) (Polynomial m) :=
  (TwoLogInterpolation.polynomialFrame r i).restrictScalars ℚ

@[simp] theorem rationalFrame_apply {m : ℕ} (r : Fin m → ℂ) (i : Fin (m+2)) (P : Polynomial m) :
    rationalFrame r i P = TwoLogInterpolation.polynomialFrame r i P := rfl

theorem rationalFrame_commute {m : ℕ} (r : Fin m → ℂ) (i j : Fin (m+2)) :
    Commute (rationalFrame r i).toLinearMap (rationalFrame r j).toLinearMap := by
  apply LinearMap.ext
  intro P
  exact TwoLogInterpolation.polynomialFrame_commute r i j P

theorem frameWord_append {m : ℕ} (r : Fin m → ℂ) (u v : List (Fin (m+2))) (P : Polynomial m) :
    TwoLogInterpolation.polynomialFrameWord r (u ++ v) P =
      TwoLogInterpolation.polynomialFrameWord r u (TwoLogInterpolation.polynomialFrameWord r v P) := by
  induction u with
  | nil => rfl
  | cons i u ih => simp [TwoLogInterpolation.polynomialFrameWord_cons, ih]

theorem frameWord_replicate {m : ℕ} (r : Fin m → ℂ) (i : Fin (m+2)) (n : ℕ) (P : Polynomial m) :
    TwoLogInterpolation.polynomialFrameWord r (List.replicate n i) P = iter (rationalFrame r i) n P := by
  induction n with
  | zero => rfl
  | succ n ih => simp [List.replicate_succ, ih]

theorem mixedIter_eq_frameWord {m : ℕ} (r : Fin m → ℂ) (k : ℕ) (B : Fin k → Fin (m+2))
    (α : Fin k →₀ ℕ) (P : Polynomial m) :
    mixedIter k (fun i => rationalFrame r (B i)) α P =
      TwoLogInterpolation.polynomialFrameWord r (PiExponent.TaylorRectangular.derivativeWord k B α) P := by
  induction k generalizing P with
  | zero => rfl
  | succ k ih =>
    simp only [mixedIter, LinearMap.comp_apply, PiExponent.TaylorRectangular.derivativeWord,
      frameWord_append, frameWord_replicate]
    exact ih (fun i => B i.succ) α.tail _

theorem frame_residueTaylor_ideal_le {K : Type*} [Field K] [Algebra ℚ K]
    {m : ℕ} (r : Fin m → ℂ) (k : ℕ) (B : Fin k → Fin (m+2)) (ρ : Polynomial m →+* K)
    (I : Ideal (Polynomial m)) (cost : Fin (m+2) → ℝ) (n : Fin k → ℕ) (δ : ℝ)
    (hcost : ∀ i, 0 ≤ cost i)
    (hn : ∑ i, ((n i - 1 : ℕ) : ℝ) * cost (B i) ≤ δ)
    (hvanish : ∀ P ∈ I, ∀ word : List (Fin (m+2)), frameWordCost cost word ≤ δ →
      ρ (TwoLogInterpolation.polynomialFrameWord r word P) = 0) :
    I ≤ (TransverseMultiplicity.rectangularIdeal n).comap
      (residueTaylorFin k (fun i => rationalFrame r (B i)) ρ) := by
  intro P hP
  apply PiExponent.TaylorRectangular.residueTaylor_mem_rectangular
  intro α hα
  rw [mixedIter_eq_frameWord]
  exact hvanish P hP _ (PiExponent.TaylorRectangular.derivativeWord_cost_le
    (m+1) k B α cost n δ hcost hα hn)

/-- Choosing the concrete numerical rectangle discharges its budget hypothesis. -/
theorem frame_residueTaylor_costRectangle_ideal_le {K : Type*} [Field K] [Algebra ℚ K]
    {m : ℕ} (r : Fin m → ℂ) (k : ℕ) (B : Fin k → Fin (m+2)) (ρ : Polynomial m →+* K)
    (I : Ideal (Polynomial m)) (cost : Fin (m+2) → ℝ) (δ : ℝ)
    (hk : 0 < k) (hcost : ∀ i, 0 ≤ cost i) (hc : ∀ i, 0 < cost (B i)) (hδ : 0 ≤ δ)
    (hvanish : ∀ P ∈ I, ∀ word : List (Fin (m+2)), frameWordCost cost word ≤ δ →
      ρ (TwoLogInterpolation.polynomialFrameWord r word P) = 0) :
    I ≤ (TransverseMultiplicity.rectangularIdeal
      (PiExponent.TaylorRectangular.costRectangle (m+1) k B cost δ)).comap
      (residueTaylorFin k (fun i => rationalFrame r (B i)) ρ) :=
  frame_residueTaylor_ideal_le r k B ρ I cost _ δ hcost
    (PiExponent.TaylorRectangular.costRectangle_budget (m+1) k B cost δ hk hc hδ) hvanish

end QuadraticPi.TwoLogInterpolation.TaylorRectangular


==> anc/lean/QuadraticPi/TwoLogTranslationScalar.lean <==
import OAI.NumberTheory.PiExponent.Analysis.PeriodAnalytic
import OAI.NumberTheory.PiExponent.Approximation.MatrixTranslationBounds

/-! Exact coefficients and bounds for the finite slope-error translation.
The error depends only on the first torus variable, hence only one convolution
index occurs in this translation. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogAnalytic
open scoped BigOperators
open OAI.PiExponent
open MatrixTranslationBounds AnalyticCollision

def epsilonScalar {σ : Type*} [Fintype σ] (epsilon : σ → ℂ)
    (beta grade : σ → ℕ) (ell : ℕ) : ℂ :=
  (∏ i, ((grade i).choose (beta i) : ℂ)) *
    (∏ i, epsilon i^(grade i-beta i)) *
      PowerSeries.coeff ell ((PowerSeries.log ℂ)^(∑ i, (grade i-beta i)))

theorem epsilonScalar_eq_coeff {σ : Type*} [Fintype σ] (epsilon : σ → ℂ)
    (beta grade : σ → ℕ) (ell : ℕ) :
    epsilonScalar epsilon beta grade ell =
      (∏ i, ((grade i).choose (beta i) : ℂ)) *
        PowerSeries.coeff ell (∏ i, (PowerSeries.C (epsilon i)*PowerSeries.log ℂ)^(grade i-beta i)) := by
  simp only [mul_pow, Finset.prod_mul_distrib, ← map_pow, ← map_prod,
    Finset.prod_pow_eq_pow_sum, PowerSeries.coeff_C_mul, epsilonScalar]
  ring

theorem norm_coeff_log_pow_le (d ell : ℕ) :
    ‖PowerSeries.coeff ell ((PowerSeries.log ℂ)^d)‖ ≤ (2 : ℝ)^ell := by
  have he : PowerSeries.coeff ell ((PowerSeries.log ℂ)^d) =
      rowTest ell (fun t => Complex.log (1+t)^d) := by
    have hh := (PeriodAnalytic.rowTest_periodFunction_eq_coeff 1 0 0 d ell).symm
    have hf : PeriodAnalytic.periodFunction 1 0 0 d =
        (fun t => Complex.log (1+t)^d) := by
      funext t
      simp [PeriodAnalytic.periodFunction]
    simpa only [PeriodAnalytic.periodSeries, map_one, map_zero, pow_zero,
      mul_one, one_mul, zero_add, hf] using hh
  rw [he]
  apply (norm_rowTest_le (D := 1) ?_ ell).trans_eq (mul_one _)
  intro t ht
  have hn : ‖t‖ ≤ (1/2 : ℝ) := by
    simpa only [Metric.mem_sphere, dist_zero_right] using ht.le
  have hh := Complex.norm_log_one_add_half_le_self hn
  rw [norm_pow]
  exact pow_le_one₀ (norm_nonneg _) (by linarith)

theorem norm_epsilonScalar_le {σ : Type*} [Fintype σ] (epsilon : σ → ℂ)
    (beta grade : σ → ℕ) (ell : ℕ) :
    ‖epsilonScalar epsilon beta grade ell‖ ≤
      (2 : ℝ)^(∑ i, grade i) * (∏ i, ‖epsilon i‖^(grade i-beta i)) * (2 : ℝ)^ell := by
  have hb : ‖∏ i, ((grade i).choose (beta i) : ℂ)‖ ≤ (2 : ℝ)^(∑ i, grade i) := by
    rw [norm_prod]
    simp only [Complex.norm_natCast]
    calc
      _ ≤ ∏ i, (2 : ℝ)^grade i := Finset.prod_le_prod₀ (fun i _ => Nat.cast_nonneg _)
        (fun i _ => by exact_mod_cast Nat.choose_le_two_pow (grade i) (beta i))
      _ = _ := Finset.prod_pow_eq_pow_sum _ _ _
  simp only [epsilonScalar, norm_mul, norm_prod, norm_pow]
  apply mul_le_mul
  · exact mul_le_mul_of_nonneg_right (by simpa only [norm_prod] using hb) (by positivity)
  · exact norm_coeff_log_pow_le _ ell
  · positivity
  · positivity

theorem norm_epsilonScalar_exp_weight_difference {σ : Type*} [Fintype σ]
    (epsilon : σ → ℂ) (beta grade : σ → ℕ) (ell : ℕ) (w : σ → ℝ)
    {C nu H wstar : ℝ} (hC : 0 ≤ C) (hnu : 0 ≤ nu) (hws : 0 < wstar)
    (hw : ∀ i, wstar ≤ w i) (hgrade : weight w grade ≤ H)
    (hepsilon : ∀ i, ‖epsilon i‖ ≤ Real.exp (C-nu*w i)) :
    ‖epsilonScalar epsilon beta grade ell‖ ≤ (2 : ℝ)^ell *
      Real.exp (-nu*(weight w grade-weight w beta) + (C+Real.log 2)*H/wstar) := by
  have hsize := sum_exponents_le w grade H wstar hws hw hgrade
  have hdiff := weight_sub_le_weight_tsub w grade beta (fun i => hws.le.trans (hw i))
  have hcount : ((∑ i, (grade i-beta i) : ℕ) : ℝ) ≤ ((∑ i, grade i : ℕ) : ℝ) := by
    exact_mod_cast Finset.sum_le_sum (fun i _ => Nat.sub_le _ _)
  have hid : (∑ i, ((grade i-beta i : ℕ) : ℝ)*(C-nu*w i)) =
      C*((∑ i, (grade i-beta i) : ℕ) : ℝ)-nu*weight w (fun i => grade i-beta i) := by
    simp only [weight, Nat.cast_sum, Finset.mul_sum, ← Finset.sum_sub_distrib]
    apply Finset.sum_congr rfl
    intro i hi
    ring
  have hlog : 0 ≤ Real.log 2 := Real.log_nonneg (by norm_num)
  calc
    _ ≤ (2 : ℝ)^(∑ i, grade i) *
        Real.exp (∑ i, ((grade i-beta i : ℕ) : ℝ)*(C-nu*w i)) * (2 : ℝ)^ell :=
      (norm_epsilonScalar_le epsilon beta grade ell).trans
        (mul_le_mul_of_nonneg_right
          (mul_le_mul_of_nonneg_left (error_power_product_le epsilon _ w C nu hepsilon)
            (by positivity)) (by positivity))
    _ = (2 : ℝ)^ell * Real.exp (((∑ i, grade i : ℕ) : ℝ)*Real.log 2 +
        C*((∑ i, (grade i-beta i) : ℕ) : ℝ)-nu*weight w (fun i => grade i-beta i)) := by
      rw [hid]
      simp only [sub_eq_add_neg, Real.exp_add,
        Real.exp_nat_mul, Real.exp_log (by norm_num : (0 : ℝ)<2)]
      ring
    _ ≤ _ := by
      apply mul_le_mul_of_nonneg_left (Real.exp_le_exp.mpr ?_) (by positivity)
      have ha := mul_le_mul_of_nonneg_left hcount hC
      have hb := mul_le_mul_of_nonneg_left hdiff hnu
      have hc := mul_le_mul_of_nonneg_left hsize (add_nonneg hC hlog)
      calc
        _ ≤ -nu*(weight w grade-weight w beta)+(C+Real.log 2)*(H/wstar) := by nlinarith
        _ = _ := by ring

theorem norm_actual_epsilonScalar {m : ℕ} (target : ℝ) (r : Fin m → ℚ)
    (beta grade : Fin m → ℕ) (ell : ℕ) {nu H wstar : ℝ}
    (hnu : 0 ≤ nu) (hws : 0 < wstar)
    (hw : ∀ i, wstar ≤ (Nat.ceil (Real.log (r i).den) : ℝ))
    (hgrade : weight (fun i => (Nat.ceil (Real.log (r i).den) : ℝ)) grade ≤ H)
    (happrox : ∀ i, |target-(r i : ℝ)| ≤ ((r i).den : ℝ)^(-nu)) :
    ‖epsilonScalar (fun i => (target : ℂ)-(r i : ℂ)) beta grade ell‖ ≤ (2 : ℝ)^ell *
      Real.exp (-nu*(weight (fun i => (Nat.ceil (Real.log (r i).den) : ℝ)) grade-
        weight (fun i => (Nat.ceil (Real.log (r i).den) : ℝ)) beta) +
          (nu+Real.log 2)*H/wstar) := by
  apply norm_epsilonScalar_exp_weight_difference _ _ _ _ _ hnu hnu hws hw hgrade
  intro i
  have h := (happrox i).trans (rpow_neg_le_exp_ceil_log nu hnu (r i).pos)
  have heq : (target : ℂ)-(r i : ℂ) = ((target-(r i : ℝ) : ℝ) : ℂ) := by push_cast; rfl
  rw [heq, Complex.norm_real, Real.norm_eq_abs]
  simpa only [← Real.exp_add, sub_eq_add_neg, neg_mul] using h

end QuadraticPi.TwoLogAnalytic


==> anc/lean/QuadraticPi/TwoLogTranslationSummation.lean <==
import QuadraticPi.TwoLogRowExpansion

/-! The exact logarithmic cost of summing the finite dependent row assignments.
This module imposes no analytic or interpolation assumptions. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogAnalytic
open scoped BigOperators

theorem norm_sum_assignments_le_exp {ι : Type*} [Fintype ι] [DecidableEq ι]
    {δ : ι → Type*} [∀ i, Fintype (δ i)]
    (term : (∀ i, δ i) → ℂ) (N : ℕ) (hN : 0 < N)
    (hcard : ∀ i, Fintype.card (δ i) ≤ N)
    (H B : ℝ) (hH : 0 < H)
    (hterm : ∀ f, ‖term f‖ ≤ Real.exp ((Fintype.card ι : ℝ)*H*B)) :
    ‖∑ f, term f‖ ≤ Real.exp ((Fintype.card ι : ℝ)*H*(B+Real.log N/H)) := by
  classical
  have hcard' : Fintype.card (∀ i, δ i) ≤ N^(Fintype.card ι) := by
    rw [Fintype.card_pi]
    simpa using Finset.prod_le_prod (fun i (_ : i ∈ Finset.univ) => hcard i)
  have hcount : (Fintype.card (∀ i, δ i) : ℝ) ≤ (N:ℝ)^(Fintype.card ι) := by
    exact_mod_cast hcard'
  calc
    ‖∑ f, term f‖ ≤ ∑ f, ‖term f‖ := norm_sum_le _ _
    _ ≤ ∑ _f : (∀ i, δ i), Real.exp ((Fintype.card ι : ℝ)*H*B) :=
      Finset.sum_le_sum (fun f _ => hterm f)
    _ = (Fintype.card (∀ i, δ i) : ℝ)*Real.exp ((Fintype.card ι : ℝ)*H*B) := by simp
    _ ≤ (N:ℝ)^(Fintype.card ι)*Real.exp ((Fintype.card ι : ℝ)*H*B) :=
      mul_le_mul_of_nonneg_right hcount (Real.exp_nonneg _)
    _ = Real.exp ((Fintype.card ι : ℝ)*H*(B+Real.log N/H)) := by
      rw [←Real.exp_log (show (0:ℝ)<N by exact_mod_cast hN),←Real.exp_nat_mul,
        ←Real.exp_add, Real.log_exp]
      congr 1
      field_simp
      <;> ring

theorem norm_eq_sum_assignments_le_exp {ι : Type*} [Fintype ι] [DecidableEq ι]
    {δ : ι → Type*} [∀ i, Fintype (δ i)]
    (z : ℂ) (term : (∀ i, δ i) → ℂ) (heq : z=∑ f, term f)
    (N : ℕ) (hN : 0 < N) (hcard : ∀ i, Fintype.card (δ i) ≤ N)
    (H B : ℝ) (hH : 0 < H)
    (hterm : ∀ f, ‖term f‖ ≤ Real.exp ((Fintype.card ι : ℝ)*H*B)) :
    ‖z‖ ≤ Real.exp ((Fintype.card ι : ℝ)*H*(B+Real.log N/H)) := by
  rw [heq]
  exact norm_sum_assignments_le_exp term N hN hcard H B hH hterm

end QuadraticPi.TwoLogAnalytic


==> anc/lean/QuadraticPi/TwoLogTransverseSliceComparison.lean <==
import QuadraticPi.TwoLogPrimeFrameMultiplicity
import OAI.NumberTheory.PiExponent.Jets.NormalBasisProducts
import OAI.NumberTheory.PiExponent.LocalAlgebra.PrimeWeightedBezout

/-!
# The actual two-Euler transverse product comparison

The lower multiplicity bound is proved using the actual frame and normal
vectors. The upper bound is the existing weighted prime Bezout theorem.
The conclusion retains its exact codimension-dependent rectangular factor.
-/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogInterpolation.TransverseSliceComparison
open OAI PiExponent PiExponentApprox
open NormalBasisRigidity TransverseWeightedMultiplicity
open scoped BigOperators

theorem comparison_of_normal_basis {m : ℕ} (r : Fin m → ℂ)
    (Q : Ideal (Polynomial m)) [Q.IsPrime]
    (A : Finset (Fin (m + 2))) (hk : 0 < A.card)
    (hA : IsNormalBasis (K := Q.ResidueField)
      (fun i => (polynomialTangent (primeResidueMap Q) Q).mkQ
        (Pi.basisFun Q.ResidueField _ i)) A)
    (B : Fin A.card → Fin (m + 2))
    (hB : LinearIndependent Q.ResidueField
      (fun j => (polynomialTangent (primeResidueMap Q) Q).mkQ
        (frameDirection r (primeResidueMap Q).toRingHom (B j))))
    {J : Type*} (f : J → Polynomial m)
    (hQ : Q ∈ (Ideal.span (Set.range f)).minimalPrimes)
    (rho : Fin (m + 2) → ℚ) (hrho : ∀ i, 0 < rho i)
    (cost : Fin (m + 2) → ℝ) (hcost : ∀ i, 0 < cost i)
    (epsilon N : ℝ) (hepsilon : 0 < epsilon) (hN : 0 < N)
    (hdegree : ∀ j, ∀ d ∈ (f j).support,
      (∑ i ∈ d.support, (d i : ℝ) * (rho i : ℝ)) ≤ N)
    (hn : ∀ i, 2 ≤ rectangularCutoff (fun j => cost (B j)) (epsilon * N) i)
    (hvanish : ∀ p ∈ Ideal.span (Set.range f), ∀ word : List (Fin (m + 2)),
      frameWordCost cost word ≤ epsilon * N → TwoLogInterpolation.polynomialFrameWord r word p ∈ Q) :
    (∏ i ∈ A, (rho i : ℝ)) ≤
      (A.card : ℝ) ^ A.card * (∏ i, cost (B i)) / epsilon ^ A.card := by
  obtain ⟨L, hL, hupper⟩ := PrimeWeightedBezout.weighted_prime_length_bound
    Q A hA f hQ rho hrho N hN.le hdegree
  have hlower := TwoLogInterpolation.prime_frame_rectangular_length_lower m r A.card Q B hB
    (Ideal.span (Set.range f)) cost
    (rectangularCutoff (fun j => cost (B j)) (epsilon * N)) (epsilon * N) hn
    (fun i => (hcost i).le)
    (rectangularCutoff_budget hk (fun j => cost (B j)) (fun j => hcost _)
      (epsilon * N) (mul_pos hepsilon hN)) hvanish
  change (∏ i, rectangularCutoff (fun j => cost (B j)) (epsilon * N) i : ℕ) ≤
    CoordinateSliceComparison.primeLength Q (Ideal.span (Set.range f)) at hlower
  rw [hL] at hlower
  have hrhoR (i : Fin (m + 2)) : (0 : ℝ) < rho i := by exact_mod_cast hrho i
  have h := weight_comparison_of_rectangular_count hk
    (fun i => (rho (A.equivFin.symm i) : ℝ)) (fun j => cost (B j)) epsilon N L
    (fun i => hrhoR _) (fun j => hcost _) hepsilon hN (by exact_mod_cast hlower)
    (by simpa only [NormalBasisProducts.prod_equivFin A (fun i => (rho i : ℝ))] using hupper)
  simpa only [NormalBasisProducts.prod_equivFin A (fun i => (rho i : ℝ))] using h


end QuadraticPi.TwoLogInterpolation.TransverseSliceComparison


==> anc/lean/QuadraticPi/TwoLogTruncatedBranchContact.lean <==
import QuadraticPi.TwoLogFormalBranchEvaluation
import OAI.NumberTheory.PiExponent.Analysis.FormalLogTailOrder

/-! Exact preservation of two-logarithm branch contact under sufficiently deep truncation. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogTruncatedBranchContact
open OAI.PiExponent TwoLogInterpolation FormalLogTruncation

/-- A finite order upper bound transfers a strict lower bound through increasing order. -/
theorem strict_order_of_le (B : ℚ) (f g : PowerSeries ℂ)
    (hf : ∀ k : ℕ, f.order = (k : ℕ∞) → B < (k : ℚ))
    (hfg : f.order ≤ g.order) (k : ℕ) (hk : g.order = (k : ℕ∞)) : B < (k : ℚ) := by
  have h := hfg.trans hk.le
  have hn : f.order ≠ ⊤ := ne_top_of_le_ne_top (by simp) h
  have he := ENat.natCast_toNat hn
  have hb := hf f.order.toNat he.symm
  have hnat : f.order.toNat ≤ k := by exact_mod_cast he.symm ▸ h
  exact hb.trans_le (by exact_mod_cast hnat)

theorem strict_order_add (B : ℚ) (f g : PowerSeries ℂ)
    (hf : ∀ k : ℕ, f.order = (k : ℕ∞) → B < (k : ℚ))
    (hg : ∀ k : ℕ, g.order = (k : ℕ∞) → B < (k : ℚ))
    (k : ℕ) (hk : (f + g).order = (k : ℕ∞)) : B < (k : ℚ) := by
  have hmin : min f.order g.order ≤ (k : ℕ∞) :=
    (PowerSeries.min_order_le_order_add f g).trans hk.le
  rcases min_le_iff.mp hmin with h | h
  · exact strict_order_of_le B f (f+g) hf (h.trans hk.symm.le) k hk
  · exact strict_order_of_le B g (f+g) hg (h.trans hk.symm.le) k hk

theorem composed_logTail_strict_contact {ι : Type*} [Fintype ι]
    (v : ι → ℚ) (hv : ∀ i, 0 < v i)
    (F : ι → PowerSeries ℂ) (hne : ∃ i, F i ≠ 0)
    (hF : ∀ i, PowerSeries.constantCoeff (F i) = 0)
    (i j : ι) (T : ℕ) (hT : v i < (T : ℚ) * v j)
    (k : ℕ) (hk : PowerSeries.order (PowerSeries.subst (F j) (logTail T)) = (k : ℕ∞)) :
    BranchContact.contact v F hne * v i < (k : ℚ) := by
  have hTpos : 0 < T := by
    by_contra h
    have hz : T = 0 := by omega
    simp only [hz, Nat.cast_zero, zero_mul] at hT
    exact (not_lt_of_ge (hv i).le) hT
  have hb := FormalBranchContact.composed_logTail_order_ge T (F j) (hF j)
  rw [hk] at hb
  have hfinite : (F j).order ≠ ⊤ := by
    intro htop
    have hT0 : (T : ℕ∞) ≠ 0 := by exact_mod_cast hTpos.ne'
    simp only [htop, ENat.mul_top hT0] at hb
    simp at hb
  obtain ⟨n, hn⟩ := ENat.ne_top_iff_exists.mp hfinite
  rw [← hn] at hb
  have hnat : T * n ≤ k := by exact_mod_cast hb
  have hcontact := BranchContact.contact_bound v hv F hne j n hn.symm
  have hμ := BranchContact.contact_pos v hv F hne hF
  calc
    BranchContact.contact v F hne * v i <
        BranchContact.contact v F hne * ((T : ℚ) * v j) :=
      mul_lt_mul_of_pos_left hT hμ
    _ = (T : ℚ) * (BranchContact.contact v F hne * v j) := by ring
    _ ≤ (T : ℚ) * (n : ℚ) := mul_le_mul_of_nonneg_left hcontact (by positivity)
    _ ≤ (k : ℚ) := by exact_mod_cast hnat

def composedLogTails {m : ℕ} (r : Fin m → ℂ)
    (F : Fin (m+2) → PowerSeries ℂ) (T : Fin m → ℕ) :
    Fin (m+2) → PowerSeries ℂ :=
  Fin.cases 0 (Fin.cases 0 (fun i =>
    PowerSeries.subst (F (0 : Fin (m+1)).succ) (logTail (T i)) -
      PowerSeries.C (r i) * PowerSeries.subst (F 0) (logTail (T i))))

def truncatedBranchCoordinates {m : ℕ} (r : Fin m → ℂ) (b a : ℂ)
    (F : Fin (m+2) → PowerSeries ℂ) (T : Fin m → ℕ) :
    Fin (m+2) → PowerSeries ℂ :=
  Fin.cases (PowerSeries.C b⁻¹ * F 0 - 1)
    (Fin.cases (PowerSeries.C a⁻¹ * F (0 : Fin (m+1)).succ - 1)
      (fun i => F i.succ.succ -
        PowerSeries.subst (PowerSeries.C a⁻¹ * F (0 : Fin (m+1)).succ - 1)
          (PowerSeries.trunc (T i) (PowerSeries.log ℂ) : PowerSeries ℂ) +
        PowerSeries.C (r i) *
          PowerSeries.subst (PowerSeries.C b⁻¹ * F 0 - 1)
            (PowerSeries.trunc (T i) (PowerSeries.log ℂ) : PowerSeries ℂ)))

theorem truncatedBranchCoordinates_eq_add_tail {m : ℕ}
    (r : Fin m → ℂ) (b a : ℂ) (hb : b ≠ 0) (ha : a ≠ 0)
    (F : Fin (m+2) → PowerSeries ℂ) (T : Fin m → ℕ)
    (hF : ∀ i, PowerSeries.constantCoeff (F i) = fullCenter b a i) :
    truncatedBranchCoordinates r b a F T =
      fun i => branchCoordinates r b a F i + composedLogTails r (branchCoordinates r b a F) T i := by
  have hc := branchCoordinates_centered r b a hb ha F hF
  have hY := PowerSeries.HasSubst.of_constantCoeff_zero' (hc 0)
  have hZ := PowerSeries.HasSubst.of_constantCoeff_zero' (hc (0 : Fin (m+1)).succ)
  simp only [branchCoordinates_Y, branchCoordinates_Z] at hY hZ
  funext i
  refine Fin.cases ?_ (fun j => Fin.cases ?_ (fun j => ?_) j) i
  · simp only [truncatedBranchCoordinates, branchCoordinates, composedLogTails, Fin.cases_succ, Fin.cases_zero, add_zero]
  · simp only [truncatedBranchCoordinates, branchCoordinates, composedLogTails, Fin.cases_succ, Fin.cases_zero, add_zero]
  · simp only [truncatedBranchCoordinates, branchCoordinates, composedLogTails,
      Fin.cases_succ, Fin.cases_zero, logTail, PowerSeries.subst_sub hY,
      PowerSeries.subst_sub hZ]
    ring

theorem composedLogTails_strict_contact {m : ℕ}
    (r : Fin m → ℂ) (v : Fin (m+2) → ℚ) (hv : ∀ i, 0 < v i)
    (F : Fin (m+2) → PowerSeries ℂ) (hne : ∃ i, F i ≠ 0)
    (hF : ∀ i, PowerSeries.constantCoeff (F i) = 0)
    (T : Fin m → ℕ)
    (hT : ∀ i, v i.succ.succ < (T i : ℚ) * v 0 ∧
      v i.succ.succ < (T i : ℚ) * v (0 : Fin (m+1)).succ) :
    ∀ i (k : ℕ), (composedLogTails r F T i).order = (k : ℕ∞) →
      BranchContact.contact v F hne * v i < (k : ℚ) := by
  intro i
  refine Fin.cases ?_ (fun j => Fin.cases ?_ (fun j => ?_) j) i
  · intro k hk
    simp only [composedLogTails, Fin.cases_succ, Fin.cases_zero, PowerSeries.order_zero] at hk
    exact (ENat.top_ne_natCast k hk).elim
  · intro k hk
    simp only [composedLogTails, Fin.cases_succ, Fin.cases_zero, PowerSeries.order_zero] at hk
    exact (ENat.top_ne_natCast k hk).elim
  · intro k hk
    simp only [composedLogTails, Fin.cases_succ, sub_eq_add_neg] at hk
    apply strict_order_add _ _ _
      (composed_logTail_strict_contact v hv F hne hF j.succ.succ _ (T j) (hT j).2) _ k hk
    intro n hn
    apply strict_order_of_le _ _ _
      (composed_logTail_strict_contact v hv F hne hF j.succ.succ 0 (T j) (hT j).1) _ n hn
    rw [PowerSeries.order_neg, ← PowerSeries.smul_eq_C_mul]
    exact PowerSeries.le_order_smul

theorem truncatedBranchCoordinates_not_all_zero {m : ℕ}
    (r : Fin m → ℂ) (b a : ℂ) (hb : b ≠ 0) (ha : a ≠ 0)
    (F : Fin (m+2) → PowerSeries ℂ)
    (hF : ∀ i, PowerSeries.constantCoeff (F i) = fullCenter b a i)
    (hne : ∃ i, branchCoordinates r b a F i ≠ 0)
    (v : Fin (m+2) → ℚ) (hv : ∀ i, 0 < v i) (T : Fin m → ℕ)
    (hT : ∀ i, v i.succ.succ < (T i : ℚ) * v 0 ∧
      v i.succ.succ < (T i : ℚ) * v (0 : Fin (m+1)).succ) :
    ∃ i, truncatedBranchCoordinates r b a F T i ≠ 0 := by
  rw [truncatedBranchCoordinates_eq_add_tail r b a hb ha F T hF]
  exact BranchContact.add_not_all_zero v hv _ _ hne
    (composedLogTails_strict_contact r v hv _ hne
      (branchCoordinates_centered r b a hb ha F hF) T hT)

theorem contact_truncatedBranchCoordinates_eq {m : ℕ}
    (r : Fin m → ℂ) (b a : ℂ) (hb : b ≠ 0) (ha : a ≠ 0)
    (F : Fin (m+2) → PowerSeries ℂ)
    (hF : ∀ i, PowerSeries.constantCoeff (F i) = fullCenter b a i)
    (hne : ∃ i, branchCoordinates r b a F i ≠ 0)
    (v : Fin (m+2) → ℚ) (hv : ∀ i, 0 < v i) (T : Fin m → ℕ)
    (hT : ∀ i, v i.succ.succ < (T i : ℚ) * v 0 ∧
      v i.succ.succ < (T i : ℚ) * v (0 : Fin (m+1)).succ) :
    BranchContact.contact v (truncatedBranchCoordinates r b a F T)
      (truncatedBranchCoordinates_not_all_zero r b a hb ha F hF hne v hv T hT) =
        BranchContact.contact v (branchCoordinates r b a F) hne := by
  have hh := BranchContact.contact_add_high_tail v hv
    (branchCoordinates r b a F) (composedLogTails r (branchCoordinates r b a F) T) hne
    (composedLogTails_strict_contact r v hv _ hne
      (branchCoordinates_centered r b a hb ha F hF) T hT)
  simpa only [← truncatedBranchCoordinates_eq_add_tail r b a hb ha F T hF] using hh

end QuadraticPi.TwoLogTruncatedBranchContact


==> anc/lean/QuadraticPi/TwoLogUniformCurveMargin.lean <==
import QuadraticPi.TwoLogBlowupMargin
import QuadraticPi.TwoLogCurveDegreeData
import QuadraticPi.TwoLogBlowupPolarization

/-! The uniform positive numerical margin on every actual blowup curve. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogGeometry.BlowupGeometry
open OAI OAI.PiExponent PiExponentSeshadri.Geometry
open AlgebraicGeometry CategoryTheory NumericalAmpleness

theorem uniform_curve_margin (d : GeometricData) :
    ∀ C : IntegralCurve (blowup d),
      uniformMargin d * (curveDegree (structureMap d) (H d) C : ℝ) ≤
        (curveDegree (structureMap d) (interpolationBundle d) C : ℝ) :=
  BlowupMargin.uniform_margin_of_affine_curve_data d (ampleExponent d)
    (ampleExponent_gt_one d) (H_ample d) (BlowupMargin.affineCurveDegreeData d)

end QuadraticPi.TwoLogGeometry.BlowupGeometry


==> anc/lean/QuadraticPi/TwoLogUniformData.lean <==
import QuadraticPi.TwoLogBlowupGeometry
import QuadraticPi.TwoLogPersistentRigidity
import QuadraticPi.TwoLogBaseExamples

/-! Weight-only numerical data and radius for uniform two-log interpolation.
All slopes and centers enter after the choice of the geometric radius. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogUniformInterpolation
open OAI PiExponent TwoLogInterpolation

structure NumericData (B : BaseData) (w : Fin B.m → ℚ) where
  weights_pos : ∀ i, 0 < w i
  frame_separated : TwoLogWeightSeparation.SeparatedProducts B
    (TwoLogNormalFrameRigidity.frameComparisonConstant B) w
  projection_separated : TwoLogWeightSeparation.SeparatedProducts B
    (PAWeightGeometry.separationConstant (B.m-1) B.sigma) w

def NumericData.scale {B : BaseData} {w : Fin B.m → ℚ} (h : NumericData B w) :=
  WeightedGeometryScale.chooseScale (TwoLogWeightSeparation.degreeWeights B w) (jetWeights B w)
    (PersistentRigidity.degreeWeights_pos B w h.weights_pos) (jetWeights_pos B w h.weights_pos)

def NumericData.geometricData {B : BaseData} {w : Fin B.m → ℚ}
    (h : NumericData B w) (r : Fin B.m → ℚ) (hr : Function.Injective r)
    (b a : Fin B.K → ℂ) (hb : ∀ j, b j ≠ 0) (ha : ∀ j, a j ≠ 0)
    (hchar : CharacterDistinct r b a) : TwoLogGeometry.GeometricData where
  toBaseData := B
  weights := w
  weights_pos := h.weights_pos
  frame_separated := h.frame_separated
  projection_separated := h.projection_separated
  slopes := r
  slopes_injective := hr
  basesY := b
  basesZ := a
  basesY_nonzero := hb
  basesZ_nonzero := ha
  characters_distinct := hchar

theorem NumericData.geometric_scale_eq {B : BaseData} {w : Fin B.m → ℚ}
    (h : NumericData B w) (r : Fin B.m → ℚ) (hr : Function.Injective r)
    (b a : Fin B.K → ℂ) (hb : ∀ j, b j ≠ 0) (ha : ∀ j, a j ≠ 0)
    (hchar : CharacterDistinct r b a) :
    TwoLogGeometry.BlowupGeometry.scale (h.geometricData r hr b a hb ha hchar) = h.scale := rfl

theorem exists_numeric_thresholds (B : BaseData) :
    ∃ T : SeparatedWeightPA.Thresholds B.m, ∀ w : Fin B.m → ℚ,
      SeparatedWeightPA.AboveThresholds T w → Nonempty (NumericData B w) := by
  obtain ⟨T, hT⟩ := TwoLogProjectedWeights.exists_rigidity_and_projection_thresholds B
  exact ⟨T, fun w hw => ⟨⟨hw.1, (hT w hw).1, (hT w hw).2⟩⟩⟩

theorem supportBound_to_degree (B : BaseData) (w : Fin B.m → ℚ)
    (H : ℕ) (P : Polynomial B.m)
    (hP : WeightedSliceDegree.SupportBound
      (fun i => (TwoLogWeightSeparation.degreeWeights B w i:ℝ)) H P) :
    PiExponentApprox.HasWeightedDegreeLE (sourceWeights B w) H P := by
  rw [PersistentRigidity.sourceWeights_eq_degreeWeights]
  exact (PiExponent.FrameEquationFamily.hasWeightedDegreeLE_iff_supportBound _ _ _).mpr hP

/-- The literal geometric centers (3^j,2^j) meet the uniform center hypothesis. -/
theorem geometric_centers_characterDistinct {m K : ℕ} (r : Fin m → ℚ) :
    CharacterDistinct r (fun j : Fin K => (3:ℂ)^j.val) (fun j : Fin K => (2:ℂ)^j.val) := by
  simpa using TwoLogCharacterCenters.characterDistinct_geometric
    (K := K) (by norm_num : (0:ℝ)<2) (by norm_num : (0:ℝ)<3)
    TwoLogCharacterCenters.noPowerRelation_two_three r

theorem statement_of_uniformStatement (h : UniformStatement) : Statement := by
  intro B
  obtain ⟨T, hT⟩ := h B
  refine ⟨T, fun w hw => ?_⟩
  obtain ⟨R, hR, hpacket⟩ := hT w hw
  refine ⟨R, hR, fun r hr hinj => ?_⟩
  exact hpacket r hr hinj (fun j => (3:ℂ)^j.val) (fun j => (2:ℂ)^j.val)
    (fun j => pow_ne_zero _ (by norm_num)) (fun j => pow_ne_zero _ (by norm_num))
    (geometric_centers_characterDistinct r)

end QuadraticPi.TwoLogUniformInterpolation


==> anc/lean/QuadraticPi/TwoLogUniformInterpolation.lean <==
import QuadraticPi.TwoLogUniformData
import QuadraticPi.TwoLogMatrixTheorems

/-! The exact two-torus interpolation propositions from actual geometric
jet surjectivity. The successive weight thresholds and positive modulus
precede every rational slope and every character-separated set of centers. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogUniformInterpolation
open OAI PiExponent TwoLogInterpolation

theorem NumericData.actual_packets {B : BaseData} {w : Fin B.m → ℚ}
    (h : NumericData B w) (r : Fin B.m → ℚ) (hr : Function.Injective r)
    (b a : Fin B.K → ℂ) (hb : ∀ j, b j ≠ 0) (ha : ∀ j, a j ≠ 0)
    (hchar : CharacterDistinct r b a) (H : ℕ)
    (hg : Function.Surjective (TwoLogGeometry.MatrixInterpolation.packetMap
      (h.geometricData r hr b a hb ha hchar) (H:ℚ))) :
    Function.Surjective (packetMap B w r b a H) := by
  intro y
  obtain ⟨P, hP⟩ := hg y
  refine ⟨⟨P.val, supportBound_to_degree B w H P.val ?_⟩, hP⟩
  simpa only [NumericData.geometricData, TwoLogGeometry.GeometricData.curveDegreeWeights,
    Rat.cast_natCast] using P.property

theorem NumericData.eventual_actual_packets {B : BaseData} {w : Fin B.m → ℚ}
    (h : NumericData B w) :
    ∀ r : Fin B.m → ℚ, Function.Injective r →
      ∀ b a : Fin B.K → ℂ, (∀ j, b j ≠ 0) → (∀ j, a j ≠ 0) →
      CharacterDistinct r b a → ∃ H0 : ℕ, ∀ H : ℕ, H0 ≤ H → h.scale.radius ∣ H →
        Function.Surjective (packetMap B w r b a H) := by
  intro r hr b a hb ha hchar
  have hs := TwoLogGeometry.MatrixInterpolation.eventual_packets
    (h.geometricData r hr b a hb ha hchar)
  obtain ⟨N, hN⟩ := Filter.eventually_atTop.mp hs
  refine ⟨N*h.scale.radius, ?_⟩
  intro H hH hdiv
  obtain ⟨n, rfl⟩ := hdiv
  have hn : N ≤ n := by nlinarith [h.scale.radius_pos]
  apply h.actual_packets r hr b a hb ha hchar
  have hh := hN n hn
  have heq : (n:ℚ)*(h.scale.radius:ℚ) = ((h.scale.radius*n:ℕ):ℚ) := by
    rw [Nat.cast_mul]
    exact mul_comm _ _
  rw [h.geometric_scale_eq r hr b a hb ha hchar, heq] at hh
  exact hh

/-- The full center-uniform two-log interpolation theorem. -/
theorem twoLogUniformInterpolation : UniformStatement := by
  intro B
  obtain ⟨T, hT⟩ := exists_numeric_thresholds B
  refine ⟨T, fun w hw => ?_⟩
  obtain ⟨h⟩ := hT w hw
  exact ⟨h.scale.radius, h.scale.radius_pos,
    fun r _hr hinj => h.eventual_actual_packets r hinj⟩

/-- The exact original interpolation statement at (3^j,2^j,0). -/
theorem twoLogInterpolation : Statement :=
  statement_of_uniformStatement twoLogUniformInterpolation

end QuadraticPi.TwoLogUniformInterpolation


==> anc/lean/QuadraticPi/TwoLogWeightSeparation.lean <==
import QuadraticPi.TwoLogInterpolation
import QuadraticPi.PAWeightGeometry

/-!
# Successive product separation with two tied torus weights

The thresholds are actual functions of earlier affine weights. Both torus
coordinates have normalized weight one; no separation is imposed between them.
The largest differing affine index forces the required strict product inequality.
-/
namespace QuadraticPi.TwoLogWeightSeparation
open OAI PiExponentApprox
open SeparatedWeightPA
open scoped BigOperators
noncomputable section

def twoDegreeWeight (w0 : ℝ) (x : ℕ → ℝ) (i : ℕ) : ℝ :=
  if i < 2 then w0 else x i

def twoJetWeight (v theta : ℝ) (x : ℕ → ℝ) (i : ℕ) : ℝ :=
  if i < 2 then v else x i / theta

theorem weight_products_of_normalized
    (m : ℕ) (C w0 v0 theta : ℝ) (x : ℕ → ℝ)
    (hC : 0 < C) (hw0 : 0 < w0) (hv0 : 0 < v0) (htheta : 0 < theta)
    (hx0 : ∀ i, i < 2 → x i = 1) (hx : ∀ i, 1 ≤ x i)
    (A B : Finset ℕ) (hcard : A.card = B.card) (hbound : B.card ≤ m + 1)
    (hsep : weightSeparationFactor m C w0 v0 theta * (∏ i ∈ B, x i) <
      ∏ i ∈ A, x i) :
    C * (∏ i ∈ B, twoJetWeight v0 theta x i) <
      ∏ i ∈ A, twoDegreeWeight w0 x i := by
  let L : ℝ := min w0 1
  let R : ℝ := max v0 (1 / theta)
  let T : ℝ := max 1 (R / L)
  have hL : 0 < L := lt_min hw0 zero_lt_one
  have hR : 0 < R := lt_of_lt_of_le hv0 (le_max_left _ _)
  have hT : 1 ≤ T := le_max_left _ _
  have hxpos : ∀ i, 0 < x i := fun i => lt_of_lt_of_le zero_lt_one (hx i)
  have hdeg (i : ℕ) : L * x i ≤ twoDegreeWeight w0 x i := by
    by_cases hi : i < 2
    · simp only [twoDegreeWeight, ite_eq_left hi, hx0 i hi, mul_one]
      exact min_le_left _ _
    · simp only [twoDegreeWeight, ite_eq_right hi]
      exact mul_le_of_le_one_left (le_of_lt (hxpos i)) (min_le_right _ _)
  have hjet (i : ℕ) : twoJetWeight v0 theta x i ≤ R * x i := by
    by_cases hi : i < 2
    · simp only [twoJetWeight, ite_eq_left hi, hx0 i hi, mul_one]
      exact le_max_left _ _
    · simp only [twoJetWeight, ite_eq_right hi]
      calc
        x i / theta = (1 / theta) * x i := by ring
        _ ≤ R * x i := mul_le_mul_of_nonneg_right (le_max_right _ _)
          (le_of_lt (hxpos i))
  have hdegprod : L ^ A.card * (∏ i ∈ A, x i) ≤
      ∏ i ∈ A, twoDegreeWeight w0 x i := by
    calc
      _ = ∏ i ∈ A, (L * x i) := by
        rw [Finset.prod_mul_distrib, Finset.prod_const]
      _ ≤ _ := Finset.prod_le_prod₀ (fun i _ => mul_nonneg (le_of_lt hL)
        (le_of_lt (hxpos i))) (fun i _ => hdeg i)
  have hjetnonneg (i : ℕ) : 0 ≤ twoJetWeight v0 theta x i := by
    unfold twoJetWeight
    split
    · exact le_of_lt hv0
    · exact div_nonneg (le_of_lt (hxpos i)) (le_of_lt htheta)
  have hjetprod : (∏ i ∈ B, twoJetWeight v0 theta x i) ≤
      R ^ B.card * (∏ i ∈ B, x i) := by
    calc
      _ ≤ ∏ i ∈ B, (R * x i) := Finset.prod_le_prod₀
        (fun i _ => hjetnonneg i) (fun i _ => hjet i)
      _ = _ := by rw [Finset.prod_mul_distrib, Finset.prod_const]
  have hRle : R ≤ T * L := (div_le_iff₀ hL).mp (le_max_right _ _)
  have hpowers : R ^ B.card ≤ T ^ (m + 1) * L ^ B.card := by
    calc
      R ^ B.card ≤ (T * L) ^ B.card := pow_le_pow_left₀ (le_of_lt hR) hRle _
      _ = T ^ B.card * L ^ B.card := mul_pow _ _ _
      _ ≤ T ^ (m + 1) * L ^ B.card := mul_le_mul_of_nonneg_right
        (pow_le_pow_right₀ hT hbound) (pow_nonneg (le_of_lt hL) _)
  have hprodB : 0 ≤ ∏ i ∈ B, x i := Finset.prod_nonneg fun i _ => le_of_lt (hxpos i)
  calc
    C * (∏ i ∈ B, twoJetWeight v0 theta x i) ≤
        C * (R ^ B.card * (∏ i ∈ B, x i)) :=
      mul_le_mul_of_nonneg_left hjetprod (le_of_lt hC)
    _ ≤ C * ((T ^ (m + 1) * L ^ B.card) * (∏ i ∈ B, x i)) :=
      mul_le_mul_of_nonneg_left
        (mul_le_mul_of_nonneg_right hpowers hprodB) (le_of_lt hC)
    _ = L ^ A.card * (weightSeparationFactor m C w0 v0 theta *
          (∏ i ∈ B, x i)) := by
      rw [hcard]
      change C * ((T ^ (m + 1) * L ^ B.card) * (∏ i ∈ B, x i)) =
        L ^ B.card * ((C * T ^ (m + 1)) * (∏ i ∈ B, x i))
      ring
    _ < L ^ A.card * (∏ i ∈ A, x i) :=
      mul_lt_mul_of_pos_left hsep (pow_pos hL _)
    _ ≤ _ := hdegprod

/-- Normalize both torus coordinates to one, followed by the affine weights. -/
def extendedWeights {m : ℕ} (w : Fin m → ℚ) : ℕ → ℚ
  | 0 => 1
  | j+1 => PAWeightGeometry.extendedWeights w j

@[simp] theorem extendedWeights_zero {m : ℕ} (w : Fin m → ℚ) :
    extendedWeights w 0 = 1 := rfl
@[simp] theorem extendedWeights_one {m : ℕ} (w : Fin m → ℚ) :
    extendedWeights w 1 = 1 := rfl
@[simp] theorem extendedWeights_affine {m : ℕ} (w : Fin m → ℚ) (i : Fin m) :
    extendedWeights w (i.val+2) = w i := by
  change PAWeightGeometry.extendedWeights w (i.val+1) = w i
  exact PAWeightGeometry.extendedWeights_succ w i

theorem extendedWeights_ge_one {m : ℕ} (D : ℚ) (w : Fin m → ℚ)
    (hw : AboveThresholds (PAWeightGeometry.successiveThresholds m D) w) (j : ℕ) :
    1 ≤ extendedWeights w j := by
  cases j with
  | zero => exact le_rfl
  | succ j => exact PAWeightGeometry.extendedWeights_ge_one D w hw j

theorem prod_extendedWeights {m : ℕ} (w : Fin m → ℚ) (n : ℕ) :
    (∏ j ∈ Finset.range (n+1), (extendedWeights w j : ℝ)) =
      ∏ j ∈ Finset.range n, (PAWeightGeometry.extendedWeights w j : ℝ) := by
  rw [Finset.prod_range_succ']
  simp [extendedWeights]

theorem extendedWeights_growth {m : ℕ} (D : ℚ) (w : Fin m → ℚ)
    (hw : AboveThresholds (PAWeightGeometry.successiveThresholds m D) w) (i : Fin m) :
    (D:ℝ) * (∏ j ∈ Finset.range (i.val+2), (extendedWeights w j : ℝ)) <
      (extendedWeights w (i.val+2) : ℝ) := by
  rw [show i.val+2 = (i.val+1)+1 by omega, prod_extendedWeights]
  simpa only [extendedWeights] using
    PAWeightGeometry.extendedWeights_growth D w hw (i.val+1) (by omega) (by omega)

def degreeWeights (B : TwoLogInterpolation.BaseData) (w : Fin B.m → ℚ) :
    Fin (B.m+2) → ℚ := Fin.cases B.w0 (Fin.cases B.w0 w)

theorem degreeWeights_cast (B : TwoLogInterpolation.BaseData) (w : Fin B.m → ℚ)
    (i : Fin (B.m+2)) : (degreeWeights B w i : ℝ) =
      twoDegreeWeight B.w0 (fun j => (extendedWeights w j:ℝ)) i.val := by
  cases i using Fin.cases with
  | zero => simp [degreeWeights, twoDegreeWeight]
  | succ i =>
    cases i using Fin.cases with
    | zero =>
      simp only [degreeWeights, Fin.cases_succ, Fin.cases_zero, twoDegreeWeight, Fin.val_succ, Fin.val_zero]
      norm_num
    | succ i => simp [degreeWeights, twoDegreeWeight, Fin.val_succ, extendedWeights]

theorem jetWeights_cast (B : TwoLogInterpolation.BaseData) (w : Fin B.m → ℚ)
    (i : Fin (B.m+2)) : (TwoLogInterpolation.jetWeights B w i : ℝ) =
      twoJetWeight B.v B.theta (fun j => (extendedWeights w j:ℝ)) i.val := by
  cases i using Fin.cases with
  | zero => simp [TwoLogInterpolation.jetWeights, twoJetWeight]
  | succ i =>
    cases i using Fin.cases with
    | zero =>
      simp only [TwoLogInterpolation.jetWeights, Fin.cases_succ, Fin.cases_zero, twoJetWeight, Fin.val_succ, Fin.val_zero]
      norm_num
    | succ i => simp [TwoLogInterpolation.jetWeights, twoJetWeight, Fin.val_succ, extendedWeights]

/-- The highest differing index must be affine; the two torus indices are tied. -/
def SeparatedProducts (B : TwoLogInterpolation.BaseData) (C : ℚ) (w : Fin B.m → ℚ) : Prop :=
  ∀ A A' : Finset (Fin (B.m+2)), A.card = A'.card →
    ∀ i : Fin B.m, i.succ.succ ∈ A → i.succ.succ ∉ A' →
      (∀ j, i.succ.succ < j → (j ∈ A ↔ j ∈ A')) →
      (C:ℝ) * (∏ j ∈ A', (TwoLogInterpolation.jetWeights B w j:ℝ)) <
        ∏ j ∈ A, (degreeWeights B w j:ℝ)

theorem separated_products (B : TwoLogInterpolation.BaseData) (C D : ℚ) (hC : 0 < C)
    (hD : weightSeparationFactor (B.m+1) C B.w0 B.v B.theta ≤ (D:ℝ))
    (w : Fin B.m → ℚ)
    (hw : AboveThresholds (PAWeightGeometry.successiveThresholds B.m D) w) :
    SeparatedProducts B C w := by
  classical
  intro A A' hcard i hiA hiA' hhigh
  let x : ℕ → ℝ := fun j => (extendedWeights w j:ℝ)
  have hx : ∀ j, 1 ≤ x j := by
    intro j
    dsimp [x]
    exact_mod_cast extendedWeights_ge_one D w hw j
  have hx0 : ∀ j, j < 2 → x j = 1 := by
    intro j hj
    have hj : j = 0 ∨ j = 1 := by omega
    rcases hj with rfl | rfl <;> simp [x]
  have hCR : (0:ℝ) < C := by exact_mod_cast hC
  let e : Fin (B.m+2) ↪ ℕ := ⟨Fin.val, Fin.val_injective⟩
  have hbelow : ∀ j ∈ A'.map e \ A.map e, j < i.val+2 := by
    intro j hj
    obtain ⟨hjB, hjA⟩ := Finset.mem_sdiff.mp hj
    obtain ⟨k, hkB, rfl⟩ := Finset.mem_map.mp hjB
    by_contra hnot
    have hik : i.succ.succ ≤ k := by exact Nat.le_of_not_gt hnot
    have hne : i.succ.succ ≠ k := fun h => hiA' (h.symm ▸ hkB)
    have hkA := (hhigh k (lt_of_le_of_ne hik hne)).mpr hkB
    exact hjA (Finset.mem_map.mpr ⟨k, hkA, rfl⟩)
  have hnmem : i.val+2 ∉ A'.map e := by
    intro hmem
    obtain ⟨k, hk, hki⟩ := Finset.mem_map.mp hmem
    have hki' : k = i.succ.succ := Fin.ext hki
    exact hiA' (hki' ▸ hk)
  have hsep : weightSeparationFactor (B.m+1) C B.w0 B.v B.theta *
      (∏ j ∈ A'.map e, x j) < ∏ j ∈ A.map e, x j := by
    exact PiExponent.normalized_products_separated x _ hx
      (weightSeparationFactor_pos _ _ _ _ _ hCR) (A.map e) (A'.map e) (i.val+2)
      (Finset.mem_map.mpr ⟨i.succ.succ, hiA, rfl⟩) hnmem hbelow
      (lt_of_le_of_lt
        (mul_le_mul_of_nonneg_right hD (Finset.prod_nonneg fun j _ => (zero_le_one.trans (hx j))))
        (extendedWeights_growth D w hw i))
  have h := weight_products_of_normalized (B.m+1) C B.w0 B.v B.theta x hCR
    (by exact_mod_cast B.w0_pos) (by exact_mod_cast B.v_pos) (by exact_mod_cast B.theta_pos)
    hx0 hx (A.map e) (A'.map e) (by simpa using hcard)
    (by simpa using Finset.card_le_univ A') hsep
  simpa only [Finset.prod_map, e, Function.Embedding.coeFn_mk, x,
    ← jetWeights_cast B w, ← degreeWeights_cast B w] using h

/-- Concrete successive thresholds exist for every prescribed positive comparison constant. -/
theorem exists_separation_thresholds (B : TwoLogInterpolation.BaseData) (C : ℚ) (hC : 0 < C) :
    ∃ T : Thresholds B.m, ∀ w : Fin B.m → ℚ, AboveThresholds T w → SeparatedProducts B C w := by
  obtain ⟨D, hD⟩ := exists_rat_gt (weightSeparationFactor (B.m+1) C B.w0 B.v B.theta)
  exact ⟨PAWeightGeometry.successiveThresholds B.m D,
    fun w hw => separated_products B C D hC hD.le w hw⟩

/-- The k-dimensional constant 2*k!*((m+3)/sigma)^k from the manuscript. -/
def comparisonTerm (m : ℕ) (sigma : ℚ) (k : ℕ) : ℚ :=
  2 * (Nat.factorial k : ℚ) * (((m:ℚ)+3)/sigma)^k

/-- Exactly the maximum over 1 ≤ k ≤ m+1, with no asymptotic simplification. -/
def comparisonConstant (m : ℕ) (sigma : ℚ) : ℚ :=
  Finset.univ.sup' (⟨(0 : Fin (m+1)), Finset.mem_univ _⟩)
    (fun k : Fin (m+1) => comparisonTerm m sigma (k.val+1))

theorem comparisonTerm_pos (m : ℕ) (sigma : ℚ) (hsigma : 0 < sigma) (k : ℕ) :
    0 < comparisonTerm m sigma k := by
  unfold comparisonTerm
  have hf : (0:ℚ) < Nat.factorial k := by exact_mod_cast Nat.factorial_pos k
  positivity

theorem comparisonTerm_le (m : ℕ) (sigma : ℚ) (k : ℕ) (hk : 1 ≤ k) (hkm : k ≤ m+1) :
    comparisonTerm m sigma k ≤ comparisonConstant m sigma := by
  have h := Finset.le_sup' (fun j : Fin (m+1) => comparisonTerm m sigma (j.val+1))
    (Finset.mem_univ (⟨k-1, by omega⟩ : Fin (m+1)))
  simpa only [comparisonConstant, show k-1+1 = k by omega] using h

theorem comparisonConstant_pos (m : ℕ) (sigma : ℚ) (hsigma : 0 < sigma) :
    0 < comparisonConstant m sigma :=
  (comparisonTerm_pos m sigma hsigma 1).trans_le (comparisonTerm_le m sigma 1 (by omega) (by omega))

/-- The paper's exact tied-torus separation constant admits center-independent thresholds. -/
theorem exists_paper_thresholds (B : TwoLogInterpolation.BaseData) :
    ∃ T : Thresholds B.m, ∀ w : Fin B.m → ℚ, AboveThresholds T w →
      SeparatedProducts B (comparisonConstant B.m B.sigma) w :=
  exists_separation_thresholds B _ (comparisonConstant_pos B.m B.sigma B.sigma_pos)

end
end QuadraticPi.TwoLogWeightSeparation


==> anc/lean/QuadraticPi/TwoLogWeightedCollision.lean <==
import QuadraticPi.TwoLogAnalytic
import QuadraticPi.TwoLogTranslationScalar

/-! The scalar convolution cost and the remaining bivariate row-test cost
combine to exactly 2^(lambda+rho), without an extra order loss. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoLogAnalytic
open scoped BigOperators
open OAI.PiExponent OAI.PiExponent.AnalyticCollision OAI.PiExponent.Collision

theorem weighted_main_row_determinant_exp_bound {m : ℕ}
    {ι κ : Type*} [Fintype ι] [DecidableEq ι] [Fintype κ] [DecidableEq κ]
    (xi : ℂ) (group : ι → κ) (grade : κ → Fin m → ℕ)
    (h k : ι → ℕ) (gamma : ι → Fin m → ℕ) (w : Fin m → ℝ)
    (centerY centerZ : ι → ℂ) (lambda rho ell : ι → ℕ) (scalar : ι → ℂ) (error : ι → ℝ)
    (R : NNReal) {H w0 v wstar : ℝ} (hR : 1 ≤ (R : ℝ))
    (hH : 0 < H) (hw0 : 0 < w0) (hws : 0 < wstar)
    (hw : ∀ i, wstar ≤ w i)
    (hcol : ∀ c, w0*((h c : ℝ)+k c) + ∑ i, w i*(gamma c i : ℝ) ≤ H)
    (hcY : ∀ i, ‖centerY i‖ + 3/4 ≤ (R : ℝ)/2)
    (hcZ : ∀ i, ‖centerZ i‖ + 3/4 ≤ (R : ℝ)/2)
    (hell : ∀ i, ell i ≤ lambda i)
    (hscalar : ∀ i, ‖scalar i‖ ≤ (2 : ℝ)^ell i*Real.exp (error i))
    (horder : ((∑ i, (lambda i+rho i) : ℕ) : ℝ) ≤ (Fintype.card ι : ℝ)*H/v) :
    ‖Matrix.det (fun i c => scalar i * mainRow
      ((∏ j, (gamma c j).choose (grade (group i) j) : ℕ) : ℂ) xi (h c) (k c)
      (∑ j, (gamma c j-grade (group i) j)) (centerY i) (centerZ i)
        (lambda i-ell i) (rho i))‖ ≤
      Real.exp ((∑ i, error i) - TwoLogCollision.collisionConstant*TwoLogCollision.occupancyLoad group +
        (Fintype.card ι : ℝ)*H*((R : ℝ)/w0 + Real.log (2*(R : ℝ)*(1+‖xi‖))/wstar +
          Real.log 2/v + TwoLogCollision.collisionRemainder (Fintype.card ι) H)) := by
  have hRpos : 0 < R := by exact_mod_cast (zero_lt_one.trans_le hR)
  let A : ℝ := (R : ℝ)/w0 + Real.log (2*(R : ℝ)*(1+‖xi‖))/wstar
  have hb := TwoLogCollision.infinite_collision_bound group
    (fun i p => scalar i * pairTest (centerY i) (centerZ i) R (lambda i-ell i) (rho i) p)
    (fun a p c => mainTaylorCoeff ((∏ j, (gamma c j).choose (grade a j) : ℕ) : ℂ)
      xi (h c) (k c) (∑ j, (gamma c j-grade a j)) R p)
    (Real.exp (H*A)) collisionRatio (fun i => Real.exp (error i)*(2 : ℝ)^(lambda i+rho i))
    (Real.exp_pos _).le collisionRatio_pos collisionRatio_lt_one (fun i => by positivity)
    (fun a p c => norm_columnTaylorCoeff_le xi (h c) (k c) (gamma c) (grade a) w
      hR hH.le hw0 hws hw (hcol c) p) ?_
    (fun i c => scalar i * mainRow
      ((∏ j, (gamma c j).choose (grade (group i) j) : ℕ) : ℂ) xi (h c) (k c)
      (∑ j, (gamma c j-grade (group i) j)) (centerY i) (centerZ i)
        (lambda i-ell i) (rho i)) ?_
  · have hp : (∏ i, Real.exp (error i)*(2 : ℝ)^(lambda i+rho i)) =
        Real.exp (∑ i, error i)*(2 : ℝ)^(∑ i, (lambda i+rho i)) := by
      rw [Finset.prod_mul_distrib, ← Real.exp_sum, Finset.prod_pow_eq_pow_sum]
    rw [hp] at hb
    have hc := TwoLogCollision.collision_factor_le_exp_normalized
      (Fintype.card ι) (∑ i, (lambda i+rho i)) (H := H) (A := A)
      (S := TwoLogCollision.occupancyLoad group) hH horder
    calc
      _ ≤ Real.exp (∑ i, error i) *
          (((Fintype.card ι).factorial * (Real.exp (H*A))^(Fintype.card ι) *
            (2 : ℝ)^(∑ i, (lambda i+rho i))) *
              collisionRatio^(TwoLogCollision.occupancyLoad group/4-Fintype.card ι) *
                ((1-collisionRatio)⁻¹)^(2*Fintype.card ι)) := by
        convert hb using 1 <;> unfold TwoLogCollision.degreeBudget <;> ring
      _ ≤ Real.exp (∑ i, error i) * Real.exp
          (-TwoLogCollision.collisionConstant*TwoLogCollision.occupancyLoad group +
            (Fintype.card ι : ℝ)*H*(A+Real.log 2/v+
              TwoLogCollision.collisionRemainder (Fintype.card ι) H)) :=
        mul_le_mul_of_nonneg_left hc (Real.exp_pos _).le
      _ = _ := by rw [← Real.exp_add]; congr 1; dsimp [A]; ring
  · intro i p
    rw [norm_mul, collisionRatio_mul_self]
    calc
      _ ≤ ((2 : ℝ)^ell i*Real.exp (error i)) *
          ((2 : ℝ)^(lambda i-ell i+rho i)*(1/2 : ℝ)^(p.1+p.2)) :=
        mul_le_mul (hscalar i)
          (norm_pairTest_le (by exact_mod_cast hRpos) (hcY i) (hcZ i) _ _ p)
          (norm_nonneg _) (by positivity)
      _ = _ := by
        have he : ell i+(lambda i-ell i+rho i)=lambda i+rho i := by
          have := hell i
          omega
        rw [show (2 : ℝ)^(lambda i+rho i) = (2 : ℝ)^ell i*(2 : ℝ)^(lambda i-ell i+rho i) by
          rw [← pow_add, he]]
        ring
  · intro i c
    have hs := (hasSum_mainRow
      ((∏ j, (gamma c j).choose (grade (group i) j) : ℕ) : ℂ)
      xi (h c) (k c) (∑ j, (gamma c j-grade (group i) j))
      hRpos (hcY i) (hcZ i) (lambda i-ell i) (rho i)).mul_left (scalar i)
    simpa only [mul_assoc] using hs

end QuadraticPi.TwoLogAnalytic


==> anc/lean/QuadraticPi/TwoLogarithmConclusion.lean <==
import QuadraticPi.TwoLogAnalyticData
import QuadraticPi.TwoLogEndpointReduction
import QuadraticPi.TwoLogBaseExamples

/-! The rational-base two-logarithm conclusion, conditional exactly on the
uniform two-torus interpolation statement. All arithmetic and analytic
determinant estimates in this implication are proved for the same minor.
This file does not discharge the geometric interpolation hypothesis. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi

theorem rationalLogRatio_finite_good_of_twoLogInterpolation
    (hInterpolation : TwoLogInterpolation.UniformStatement)
    (a b : ℚ) (ha : 0 < (a:ℝ)) (hb : 0 < (b:ℝ)) (hlogb : Real.log (b:ℝ) ≠ 0)
    (hindependent : TwoLogCharacterCenters.NoPowerRelation (a:ℝ) (b:ℝ))
    (nu : ℝ) (hnu : 3 < nu) :
    (GoodRationalApproximations (Real.log (a:ℝ)/Real.log (b:ℝ)) nu).Finite := by
  apply TwoLogEndpointReduction.finite_good_of_interpolation_and_analytic_bounds
    hInterpolation a b ha hb hlogb hindependent nu TwoLogCollision.collisionConstant
    hnu TwoLogCollision.collisionConstant_pos
  intro D H hH sel hdet
  exact D.actualMinor_analytic_upper_bound (by linarith) H hH sel hdet

theorem rationalLogRatio_irrationalityExponent_bounds_of_twoLogInterpolation
    (hInterpolation : TwoLogInterpolation.UniformStatement)
    (a b : ℚ) (ha : 0 < (a:ℝ)) (hb : 0 < (b:ℝ)) (hlogb : Real.log (b:ℝ) ≠ 0)
    (hindependent : TwoLogCharacterCenters.NoPowerRelation (a:ℝ) (b:ℝ)) :
    2 ≤ irrationalityExponent (Real.log (a:ℝ)/Real.log (b:ℝ)) ∧
      irrationalityExponent (Real.log (a:ℝ)/Real.log (b:ℝ)) ≤ 3 := by
  apply irrationalityExponent_bounds_of_finite_good
    (TwoLogCharacterCenters.irrational_log_ratio_of_noPowerRelation ha hb hlogb hindependent)
  exact rationalLogRatio_finite_good_of_twoLogInterpolation
    hInterpolation a b ha hb hlogb hindependent

theorem rationalLogRatio_irrationalityExponent_bounds_of_twoLogInterpolation_of_irrational
    (hInterpolation : TwoLogInterpolation.UniformStatement)
    (a b : ℚ) (ha : 0 < (a:ℝ)) (hb : 0 < (b:ℝ)) (hlogb : Real.log (b:ℝ) ≠ 0)
    (hirrational : Irrational (Real.log (a:ℝ)/Real.log (b:ℝ))) :
    2 ≤ irrationalityExponent (Real.log (a:ℝ)/Real.log (b:ℝ)) ∧
      irrationalityExponent (Real.log (a:ℝ)/Real.log (b:ℝ)) ≤ 3 :=
  rationalLogRatio_irrationalityExponent_bounds_of_twoLogInterpolation hInterpolation a b
    ha hb hlogb (TwoLogCharacterCenters.noPowerRelation_of_irrational_log_ratio hlogb hirrational)

theorem log_two_div_log_three_irrationalityExponent_bounds_of_twoLogInterpolation
    (hInterpolation : TwoLogInterpolation.UniformStatement) :
    2 ≤ irrationalityExponent (Real.log 2/Real.log 3) ∧
      irrationalityExponent (Real.log 2/Real.log 3) ≤ 3 := by
  simpa only [Rat.cast_ofNat] using
    rationalLogRatio_irrationalityExponent_bounds_of_twoLogInterpolation hInterpolation 2 3
      (by norm_num) (by norm_num)
      (by simpa only [Rat.cast_ofNat] using
        (Real.log_ne_zero_of_pos_of_ne_one (by norm_num : (0:ℝ)<3) (by norm_num : (3:ℝ)≠1)))
      (by simpa only [Rat.cast_ofNat] using TwoLogCharacterCenters.noPowerRelation_two_three)

end QuadraticPi


==> anc/lean/QuadraticPi/UniformCoefficientContraction.lean <==
import QuadraticPi.HeightUniformTwoFormsMeasure
import QuadraticPi.GradedCoefficientContractions

/-! The manuscript's uniform coefficient contraction proposition. The
column family spans the actual rational coordinate space, the two contractions
are the literal graded monomial sums, and the little-o envelopes are uniform
across coefficient vectors and columns. Both slack formulations are exported. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.UniformCoefficientContraction
open Filter Asymptotics GradedCoefficientContractions
open scoped BigOperators
variable {m G : ℕ} {κ : Type*}

def UniformBounds (xi : Fin m → ℝ) (v : ℕ → κ → Coordinates m G → ℤ)
    (a rate C : ℝ) (eB eF : ℕ → ℝ) : Prop :=
  ∀ᶠ M : ℕ in atTop, ∀ c : Fin m → ℤ, c ≠ 0 → ∀ k : κ,
    |(lowerContraction c (v M k) : ℝ)| ≤
      C*(coefficientHeight c)^(G-1)*Real.exp (a*(M : ℝ)+eB M) ∧
    |(upperContraction c (v M k) : ℝ)+(lowerContraction c (v M k) : ℝ)*target xi c| ≤
      C*(coefficientHeight c)^G*Real.exp (-rate*(M : ℝ)+eF M)

theorem relax_prefactor_bound (y H C alpha tau e : ℝ) (M n : ℕ)
    (hH : 0 ≤ H) (hC : 0 < C) (he : e ≤ tau*(M : ℝ))
    (hy : |y| ≤ C*H^n*Real.exp (alpha*(M : ℝ)+e)) :
    |y| ≤ max 1 C*H^n*Real.exp ((alpha+tau)*(M : ℝ)) := by
  have hfac : C*H^n ≤ max 1 C*H^n :=
    mul_le_mul_of_nonneg_right (le_max_right _ _) (pow_nonneg hH _)
  have hExp : Real.exp (alpha*(M : ℝ)+e) ≤ Real.exp ((alpha+tau)*(M : ℝ)) :=
    Real.exp_le_exp.mpr (by nlinarith)
  exact hy.trans (mul_le_mul hfac hExp (Real.exp_pos _).le
    (mul_nonneg (le_trans (by norm_num) (le_max_left _ _)) (pow_nonneg hH _)))

theorem uniform_relaxed_pair_data
    (xi : Fin m → ℝ) (v : ℕ → κ → Coordinates m G → ℤ) (hG : 1 ≤ G)
    (hspan : ∀ᶠ M : ℕ in atTop,
      Submodule.span ℚ (Set.range (fun k => fun i => (v M k i : ℚ))) = ⊤)
    (a rate C : ℝ) (hC : 0 < C) (eB eF : ℕ → ℝ)
    (heB : eB =o[atTop] (fun M : ℕ => (M : ℝ)))
    (heF : eF =o[atTop] (fun M : ℕ => (M : ℝ)))
    (hbounds : UniformBounds xi v a rate C eB eF) (tau : ℝ) (htau : 0 < tau) :
    ∃ D : ℝ, 1 ≤ D ∧ ∃ M0 : ℕ,
      ∀ t : {c : Fin m → ℤ // c ≠ 0}, ∀ M : ℕ, M0 ≤ M → ∃ A B : Fin 2 → ℤ,
        A 0*B 1-A 1*B 0 ≠ 0 ∧
        (∀ s, |(B s : ℝ)| ≤ D*(coefficientHeight t.val)^((G : ℝ)-1)*
          Real.exp ((a+tau)*(M : ℝ))) ∧
        (∀ s, |(A s : ℝ)+(B s : ℝ)*target xi t.val| ≤
          D*(coefficientHeight t.val)^(G : ℝ)*Real.exp (-(rate-tau)*(M : ℝ))) := by
  have hevent : ∀ᶠ M : ℕ in atTop,
      Submodule.span ℚ (Set.range (fun k => fun i => (v M k i : ℚ))) = ⊤ ∧
      ∀ c : Fin m → ℤ, c ≠ 0 → ∀ k : κ,
        |(lowerContraction c (v M k) : ℝ)| ≤
          max 1 C*(coefficientHeight c)^(G-1)*Real.exp ((a+tau)*(M : ℝ)) ∧
        |(upperContraction c (v M k) : ℝ)+(lowerContraction c (v M k) : ℝ)*target xi c| ≤
          max 1 C*(coefficientHeight c)^G*Real.exp (-(rate-tau)*(M : ℝ)) := by
    filter_upwards [hspan, hbounds, heB.def htau, heF.def htau] with M hM hb hEB hEF
    have hBerr : eB M ≤ tau*(M : ℝ) := (le_abs_self _).trans (by
      simpa only [Real.norm_eq_abs, abs_of_nonneg (Nat.cast_nonneg M : (0 : ℝ) ≤ M)] using hEB)
    have hFerr : eF M ≤ tau*(M : ℝ) := (le_abs_self _).trans (by
      simpa only [Real.norm_eq_abs, abs_of_nonneg (Nat.cast_nonneg M : (0 : ℝ) ≤ M)] using hEF)
    refine ⟨hM, ?_⟩
    intro c hc k
    have hH : 0 ≤ coefficientHeight c := le_trans (by norm_num) (coefficientHeight_one_le c)
    refine ⟨relax_prefactor_bound _ _ C a tau _ M (G-1) hH hC hBerr (hb c hc k).1, ?_⟩
    have h := relax_prefactor_bound _ _ C (-rate) tau _ M G hH hC hFerr (hb c hc k).2
    simpa only [show -rate+tau = -(rate-tau) by ring] using h
  obtain ⟨M0, hM0⟩ := eventually_atTop.mp hevent
  refine ⟨max 1 C, le_max_left _ _, M0, ?_⟩
  intro t M hM
  obtain ⟨hs, hb⟩ := hM0 M hM
  obtain ⟨k, l, hdet⟩ := exists_independent_graded_contractions (v M) hs t.val t.property
  let f : Fin 2 → κ := fun s => if s=0 then k else l
  let A : Fin 2 → ℤ := fun s => upperContraction t.val (v M (f s))
  let B : Fin 2 → ℤ := fun s => lowerContraction t.val (v M (f s))
  refine ⟨A, B, ?_, ?_, ?_⟩
  · simpa [A, B, f] using hdet
  · intro s
    simpa only [B, ← Real.rpow_natCast, Nat.cast_sub hG, Nat.cast_one]
      using (hb t.val t.property (f s)).1
  · intro s
    simpa only [A, B, ← Real.rpow_natCast] using (hb t.val t.property (f s)).2

theorem uniform_coefficient_contraction_linked_slack
    (xi : Fin m → ℝ) (v : ℕ → κ → Coordinates m G → ℤ) (hG : 1 ≤ G)
    (hspan : ∀ᶠ M : ℕ in atTop,
      Submodule.span ℚ (Set.range (fun k => fun i => (v M k i : ℚ))) = ⊤)
    (a rate C : ℝ) (ha : 0 < a) (hrate : 0 < rate) (hC : 0 < C) (eB eF : ℕ → ℝ)
    (heB : eB =o[atTop] (fun M : ℕ => (M : ℝ)))
    (heF : eF =o[atTop] (fun M : ℕ => (M : ℝ)))
    (hbounds : UniformBounds xi v a rate C eB eF) (zeta : ℝ) (hzeta : 0 < zeta) :
    ∃ K : ℝ, 0 < K ∧ ∀ c : Fin m → ℤ, c ≠ 0 → ∀ (p : ℤ) (q : ℕ), 0 < q →
      K*(coefficientHeight c)^(-((G : ℝ)*(1+a/rate)-1)-(G : ℝ)*zeta)*
        (q : ℝ)^(-(1+a/rate)-zeta) ≤ |target xi c-(p : ℝ)/(q : ℝ)| := by
  obtain ⟨K, hK, hb⟩ := HeightUniformTwoFormsMeasure.uniform_linked_slack
    (fun t : {c : Fin m → ℤ // c ≠ 0} => target xi t.val)
    (fun t => coefficientHeight t.val) (fun t => coefficientHeight_one_le t.val)
    a rate ha.le hrate G hG
    (fun tau htau _ => uniform_relaxed_pair_data xi v hG hspan a rate C hC eB eF heB heF hbounds tau htau)
    zeta hzeta
  exact ⟨K, hK, fun c hc p q hq => hb ⟨c, hc⟩ p q hq⟩

theorem uniform_coefficient_contraction
    (xi : Fin m → ℝ) (v : ℕ → κ → Coordinates m G → ℤ) (hG : 1 ≤ G)
    (hspan : ∀ᶠ M : ℕ in atTop,
      Submodule.span ℚ (Set.range (fun k => fun i => (v M k i : ℚ))) = ⊤)
    (a rate C : ℝ) (ha : 0 < a) (hrate : 0 < rate) (hC : 0 < C) (eB eF : ℕ → ℝ)
    (heB : eB =o[atTop] (fun M : ℕ => (M : ℝ)))
    (heF : eF =o[atTop] (fun M : ℕ => (M : ℝ)))
    (hbounds : UniformBounds xi v a rate C eB eF) (delta : ℝ) (hdelta : 0 < delta) :
    ∃ K : ℝ, 0 < K ∧ ∀ c : Fin m → ℤ, c ≠ 0 → ∀ (p : ℤ) (q : ℕ), 0 < q →
      K*(coefficientHeight c)^(-((G : ℝ)*(1+a/rate)-1)-delta)*
        (q : ℝ)^(-(1+a/rate)-delta) ≤ |target xi c-(p : ℝ)/(q : ℝ)| := by
  obtain ⟨K, hK, hb⟩ := HeightUniformTwoFormsMeasure.uniform_separate_slack
    (fun t : {c : Fin m → ℤ // c ≠ 0} => target xi t.val)
    (fun t => coefficientHeight t.val) (fun t => coefficientHeight_one_le t.val)
    a rate ha.le hrate G hG
    (fun tau htau _ => uniform_relaxed_pair_data xi v hG hspan a rate C hC eB eF heB heF hbounds tau htau)
    delta hdelta
  exact ⟨K, hK, fun c hc p q hq => hb ⟨c, hc⟩ p q hq⟩

end QuadraticPi.UniformCoefficientContraction


==> anc/lean/QuadraticPi/UniformScaledLogData.lean <==
import QuadraticPi.MovingLogData

/-!
# One numerical budget for all conjugate scalar multiples of a real target

The reference target is C*x and its centers are C*p/q, where C is a positive
integer dominating the norms of the actual scalars. Each member changes only
the target, multiplicative base and centers. All matrix index types, truncation
orders and arithmetic budgets are definitionally identical.
-/

namespace QuadraticPi
open OAI.PiExponent OAI.PiExponent.MatrixArithmetic
open scoped BigOperators
noncomputable section

structure UniformScaledLogData (nu Lambda c : ℝ) where
  x : ℝ
  scaleBound : ℕ
  scaleBound_pos : 1 ≤ scaleBound
  reference : MovingLogData nu Lambda c
  p : Fin reference.m → ℤ
  p_nonzero : ∀ i, p i ≠ 0
  target_eq : reference.target = (scaleBound : ℂ) * (x : ℂ)
  r_eq : reference.r = fun i => (scaleBound : ℂ) * (p i : ℂ) / (reference.q i : ℂ)

namespace UniformScaledLogData
variable {nu Lambda c : ℝ} (D : UniformScaledLogData nu Lambda c)

theorem target_norm_le (gamma : ℂ) (hgamma : ‖gamma‖ ≤ (D.scaleBound : ℝ)) :
    ‖gamma * (D.x : ℂ)‖ ≤ ‖D.reference.target‖ := by
  rw [D.target_eq, norm_mul, norm_mul]
  simp only [Complex.norm_natCast]
  exact mul_le_mul_of_nonneg_right hgamma (norm_nonneg _)

theorem scaled_period_error (gamma : ℂ) (hgamma : ‖gamma‖ ≤ (D.scaleBound : ℝ))
    (i : Fin D.reference.m) :
    ‖gamma * (D.p i : ℂ) / (D.reference.q i : ℂ) - gamma * (D.x : ℂ)‖ ≤
      2 * (D.reference.q i : ℝ) ^ (-nu) := by
  have h := D.reference.period_error i
  rw [D.r_eq, D.target_eq] at h
  have href : (D.scaleBound : ℂ) * (D.p i : ℂ) / (D.reference.q i : ℂ) -
      (D.scaleBound : ℂ) * (D.x : ℂ) =
      (D.scaleBound : ℂ) * ((D.p i : ℂ) / (D.reference.q i : ℂ) - (D.x : ℂ)) := by ring
  have hmember : gamma * (D.p i : ℂ) / (D.reference.q i : ℂ) - gamma * (D.x : ℂ) =
      gamma * ((D.p i : ℂ) / (D.reference.q i : ℂ) - (D.x : ℂ)) := by ring
  rw [href, norm_mul, Complex.norm_natCast] at h
  rw [hmember, norm_mul]
  exact (mul_le_mul_of_nonneg_right hgamma (norm_nonneg _)).trans h

theorem radius_le (gamma : ℂ) (hgamma : ‖gamma‖ ≤ (D.scaleBound : ℝ)) :
    movingLogRadius (gamma * (D.x : ℂ)) D.reference.K ≤ D.reference.radius := by
  have h := D.target_norm_le gamma hgamma
  unfold movingLogRadius MovingLogData.radius
  unfold movingLogRadius
  exact mul_le_mul_of_nonneg_left (add_le_add h (le_refl 1)) (by positivity)

theorem weightCoefficient_le (gamma : ℂ) (hgamma : ‖gamma‖ ≤ (D.scaleBound : ℝ)) :
    movingLogWeightErrorCoefficient (gamma * (D.x : ℂ)) nu D.reference.base.theta D.reference.K ≤
      movingLogWeightErrorCoefficient D.reference.target nu D.reference.base.theta D.reference.K := by
  have hrad := D.radius_le gamma hgamma
  have hpos := movingLogRadius_pos (gamma * (D.x : ℂ)) D.reference.K D.reference.K_pos
  have hlog : Real.log (2 * movingLogRadius (gamma * (D.x : ℂ)) D.reference.K) ≤
      Real.log (2 * movingLogRadius D.reference.target D.reference.K) :=
    Real.log_le_log (by positivity) (mul_le_mul_of_nonneg_left hrad (by norm_num))
  unfold movingLogWeightErrorCoefficient
  linarith only [hlog]

def member (gamma : ℂ) (hgamma : ‖gamma‖ ≤ (D.scaleBound : ℝ)) : MovingLogData nu Lambda c :=
  { D.reference with
    target := gamma * (D.x : ℂ)
    baseValue := Complex.exp (gamma * (D.x : ℂ))
    exp_target := rfl
    r := fun i => gamma * (D.p i : ℂ) / (D.reference.q i : ℂ)
    period_error := D.scaled_period_error gamma hgamma
    dimension_margin := by
      apply lt_of_le_of_lt _ D.reference.dimension_margin
      apply add_le_add (le_refl _)
      apply div_le_div_of_nonneg_right _ D.reference.w0_pos.le
      apply mul_le_mul_of_nonneg_right _ (Nat.cast_nonneg _)
      have h := D.target_norm_le gamma hgamma
      linarith only [h]
    weight_margin := by
      apply lt_of_le_of_lt _ D.reference.weight_margin
      exact add_le_add (le_refl _) (div_le_div_of_nonneg_right
        (D.weightCoefficient_le gamma hgamma) D.reference.wstar_pos.le) }

@[simp] theorem member_target (gamma : ℂ) (hgamma : ‖gamma‖ ≤ (D.scaleBound : ℝ)) :
    (D.member gamma hgamma).target = gamma * (D.x : ℂ) := rfl

@[simp] theorem member_baseValue (gamma : ℂ) (hgamma : ‖gamma‖ ≤ (D.scaleBound : ℝ)) :
    (D.member gamma hgamma).baseValue = Complex.exp (gamma * (D.x : ℂ)) := rfl

@[simp] theorem member_r (gamma : ℂ) (hgamma : ‖gamma‖ ≤ (D.scaleBound : ℝ)) :
    (D.member gamma hgamma).r = fun i => gamma * (D.p i : ℂ) / (D.reference.q i : ℂ) := rfl

@[simp] theorem member_paBase (gamma : ℂ) (hgamma : ‖gamma‖ ≤ (D.scaleBound : ℝ)) :
    (D.member gamma hgamma).paBase = D.reference.paBase := rfl

@[simp] theorem member_rationalWeights (gamma : ℂ) (hgamma : ‖gamma‖ ≤ (D.scaleBound : ℝ)) :
    (D.member gamma hgamma).rationalWeights = D.reference.rationalWeights := rfl

theorem member_arithmeticError (gamma : ℂ) (hgamma : ‖gamma‖ ≤ (D.scaleBound : ℝ)) :
    (D.member gamma hgamma).arithmeticError = D.reference.arithmeticError := rfl

theorem member_analyticError_le (gamma : ℂ) (hgamma : ‖gamma‖ ≤ (D.scaleBound : ℝ)) :
    (D.member gamma hgamma).analyticError ≤ D.reference.analyticError := by
  have hrad := D.radius_le gamma hgamma
  have hpos := movingLogRadius_pos (gamma * (D.x : ℂ)) D.reference.K D.reference.K_pos
  have hlog : Real.log (2 * movingLogRadius (gamma * (D.x : ℂ)) D.reference.K) ≤
      Real.log (2 * movingLogRadius D.reference.target D.reference.K) :=
    Real.log_le_log (by positivity) (mul_le_mul_of_nonneg_left hrad (by norm_num))
  change D.reference.translationError +
      (movingLogRadius (gamma * (D.x : ℂ)) D.reference.K / (D.reference.w0 : ℝ) +
        Real.log (2 * movingLogRadius (gamma * (D.x : ℂ)) D.reference.K) / D.reference.wstar +
        Real.log 2 / (D.reference.v0 : ℝ)) ≤ _
  unfold MovingLogData.analyticError MovingLogData.holomorphicError
  exact add_le_add (le_refl _) (add_le_add (add_le_add
    (div_le_div_of_nonneg_right hrad D.reference.w0_pos.le)
    (div_le_div_of_nonneg_right hlog D.reference.wstar_pos.le)) (le_refl _))

end UniformScaledLogData

theorem exists_uniform_scaleBound {S : Type*} [Fintype S] (gamma : S → ℂ) :
    ∃ C : ℕ, 1 ≤ C ∧ ∀ s, ‖gamma s‖ ≤ (C : ℝ) := by
  classical
  obtain ⟨C, hC⟩ := exists_nat_gt ((∑ s, ‖gamma s‖) + 1)
  have hsum : 0 ≤ ∑ s, ‖gamma s‖ := Finset.sum_nonneg (fun s _ => norm_nonneg _)
  refine ⟨C, ?_, ?_⟩
  · exact_mod_cast (show (1 : ℝ) ≤ C by linarith)
  · intro s
    have hsingle : ‖gamma s‖ ≤ ∑ t, ‖gamma t‖ :=
      Finset.single_le_sum (fun t _ => norm_nonneg _) (Finset.mem_univ s)
    linarith

end
end QuadraticPi


==> anc/lean/QuadraticPi/UniformScaledLogDataConstruction.lean <==
import QuadraticPi.UniformScaledLogData
import QuadraticPi.UniformScaledLogSelection
import QuadraticPi.MovingLogDataConstruction

/-!
# Uniform numerical data for scalar-matched logarithmic embeddings

Choose a single family of rational approximants to x, with exponent slack
absorbing a fixed integer bound on every scalar norm. The artificial reference
at C*x fixes all geometric and analytic budgets before any embedding is chosen.
-/

namespace QuadraticPi
open OAI.PiExponent OAI.PiExponent.MatrixArithmetic SeparatedWeightPA
open Filter
open scoped BigOperators Topology
noncomputable section

theorem exists_uniform_scaled_log_data
    (x : ℝ) (hx : x ≠ 0) (b : ℕ) (hb : 1 ≤ b)
    (C : ℕ) (hC : 1 ≤ C)
    (nu nu' Lambda c : ℝ) (hnu : 2 < nu) (hslack : nu < nu')
    (hLambda : 0 < Lambda) (hc : 0 < c)
    (thresholdSelector : (B : BaseData) → Thresholds B.m)
    (hbad : ∀ Q : ℕ, ∃ p : ℤ, ∃ q : ℕ,
      Q ≤ q ∧ |x - (p : ℝ) / q| ≤ (q : ℝ) ^ (-nu')) :
    ∃ U : UniformScaledLogData nu Lambda c,
      U.x = x ∧ U.scaleBound = C ∧ U.reference.baseDenominator = b ∧
      AboveThresholds (thresholdSelector U.reference.paBase) U.reference.rationalWeights := by
  classical
  obtain ⟨P⟩ := exists_parameters nu hnu
  let g : ℝ := nu * ((P.A : ℝ) * (1 - P.eta) - P.theta) - (1 - P.theta)
  have hg : 0 < g := P.gap_pos
  let epsilon : ℝ := min (g / 2) (1 / 2)
  have hepsilon : 0 < epsilon := lt_min (by positivity) (by norm_num)
  have hepsg : epsilon < g := lt_of_le_of_lt (min_le_left _ _) (by linarith)
  have hepshalf : epsilon ≤ 1 / 2 := min_le_right _ _
  have heps2 : 0 < epsilon / 2 := by positivity
  have hlog2 : 0 ≤ Real.log 2 := Real.log_nonneg (by norm_num)
  have hlogb : 0 ≤ Real.log (b : ℝ) := Real.log_nonneg (by exact_mod_cast hb)
  obtain ⟨m, hm, hdim, hcollision⟩ := exists_dimension_margin_with_growth
    P.theta P.A P.B P.C P.eta (Lambda * (1 / (P.theta : ℝ))) (Real.log 2)
    (4 * (‖((C : ℂ) * (x : ℂ))‖ + 1) + Real.log (b : ℝ))
    (epsilon / 2) (2 / c) P.theta_pos P.B_pos P.one_lt_C
    P.CB_lt_one P.one_lt_C_theta_div_B P.one_lt_B_div_A P.eta_pos
    (mul_nonneg hLambda.le (one_div_nonneg.mpr P.theta_pos.le))
    hlog2 (by positivity) heps2
  let K : ℕ := dimensionK P.C m
  let w0 : ℚ := (P.B ^ m)⁻¹
  let v0 : ℚ := 2 * (K : ℚ) * P.theta ^ m * w0
  have hK : 1 ≤ K := dimensionK_one_le P.C P.one_lt_C.le m
  have hw0eq : (w0 : ℝ) = dimensionW P.B m := by simp [w0, dimensionW]
  have hv0eq : (v0 : ℝ) = dimensionV P.theta P.B P.C m := by
    simp [v0, dimensionV, K, hw0eq]
  have hw0 : 0 < (w0 : ℝ) := by
    rw [hw0eq]
    exact dimensionW_pos P.B P.B_pos m
  have hv0 : 0 < (v0 : ℝ) := by
    rw [hv0eq]
    exact dimensionV_pos P.theta P.B P.C P.theta_pos P.B_pos P.one_lt_C.le m
  have hvolume : (K : ℝ) * ((w0 : ℝ) / v0) * (P.theta : ℝ) ^ m = 1 / 2 := by
    rw [hw0eq, hv0eq]
    exact dimension_volume P.theta P.B P.C P.theta_pos P.B_pos P.one_lt_C.le m
  have hvolume1 : (K : ℝ) * (P.theta : ℝ) ^ m < 1 :=
    dimension_volume_lt_one P.theta P.C P.theta_pos P.C_pos.le P.C_theta_lt_one m hm
  have hcollision' : 2 < c *
      (P.eta ^ 2 * (K : ℝ) * (P.theta : ℝ) ^ m /
        (((m : ℝ) + 1) * (v0 : ℝ) * (P.A : ℝ) ^ m)) := by
    rw [hv0eq]
    change 2 < c * (P.eta ^ 2 * (dimensionK (P.C : ℝ) m : ℝ) *
      (P.theta : ℝ) ^ m / (((m : ℝ) + 1) *
        dimensionV (P.theta : ℝ) P.B P.C m * (P.A : ℝ) ^ m))
    rw [dimension_collision_identity P.theta P.A P.B P.C P.eta
      P.theta_pos P.A_pos P.B_pos P.one_lt_C.le]
    have hh := (div_lt_iff₀ hc).mp hcollision
    nlinarith
  let B : BaseData := {
    m := m, K := K, m_pos := hm, K_pos := hK,
    w0 := w0, v0 := v0, theta := P.theta,
    w0_pos := by exact_mod_cast hw0,
    v0_pos := by exact_mod_cast hv0,
    theta_pos := by exact_mod_cast P.theta_pos,
    theta_lt_one := by exact_mod_cast P.theta_lt_one,
    fiber_volume := by exact_mod_cast hvolume1,
    total_volume := by
      have h : (K : ℝ) * ((w0 : ℝ) / v0) * (P.theta : ℝ) ^ m < 1 := by
        rw [hvolume]; norm_num
      exact_mod_cast h }
  have hS : 0 ≤ movingLogWeightErrorCoefficient ((C : ℂ) * (x : ℂ)) nu P.theta K :=
    movingLogWeightErrorCoefficient_nonneg _ _ _ _ (by linarith) P.theta_pos hK
  obtain ⟨X, hX, hXmargin⟩ := exists_uniform_weight_error_margin m Lambda
    (movingLogWeightErrorCoefficient ((C : ℂ) * (x : ℂ)) nu P.theta K) (epsilon / 2) hLambda hS heps2
  obtain ⟨p, q, happ, hw, hweights⟩ :=
    exists_scaled_log_approximations_above_thresholds x nu nu' hx (by linarith) hslack C hC m
      (thresholdSelector B) (X + 1) hbad
  let D : MovingLogData nu Lambda c := {
    target := ((C : ℂ) * (x : ℂ)), baseValue := Complex.exp ((C : ℂ) * (x : ℂ)), exp_target := rfl,
    baseDenominator := b, baseDenominator_pos := hb,
    base := P, epsilon := epsilon, m := m, K := K, w0 := w0, v0 := v0,
    q := q, r := fun i => (C : ℂ) * (p i : ℂ) / (q i : ℂ), wstar := X + 1,
    epsilon_pos := hepsilon, epsilon_lt_gap := hepsg, epsilon_le_half := hepshalf,
    m_pos := hm, K_pos := hK, w0_pos := hw0, v0_pos := hv0,
    volume_eq := hvolume, volume_lt_one := hvolume1,
    dimension_margin := by rw [hv0eq, hw0eq]; exact hdim,
    collision_margin := hcollision', q_two_le := fun i => (happ i).1,
    period_error := fun i => (happ i).2.2,
    wstar_pos := by linarith,
    wstar_lower := fun i => (hweights i).le,
    weight_margin := hXmargin (X + 1) (logWeights q) (by linarith)
      (fun i => (hweights i).le) }
  let U : UniformScaledLogData nu Lambda c := {
    x := x, scaleBound := C, scaleBound_pos := hC, reference := D,
    p := p, p_nonzero := fun i => (happ i).2.1, target_eq := rfl, r_eq := rfl }
  exact ⟨U, rfl, rfl, rfl, hw⟩


end
end QuadraticPi


==> anc/lean/QuadraticPi/UniformScaledLogHouse.lean <==
import QuadraticPi.UniformScaledLogData
import QuadraticPi.MovingLogHouseData
import QuadraticPi.NumberFieldMovingAdapters

/-!
# Uniform house bounds without exponential matching

The multiplicative base in these determinants is arbitrary subject to its house
bound. The reference data control the centers at every bounded scalar multiple
of the real target. In particular the same estimate applies at embeddings where
the algebraic base does not equal the exponential of the scaled target.
-/

set_option autoImplicit false
noncomputable section

namespace QuadraticPi.UniformScaledLogHouse
open OAI.PiExponent InterpolationMatrix MatrixArithmetic
open NumberFieldMovingAdapters

variable {nu Lambda c : ℝ} (D : UniformScaledLogData nu Lambda c)

theorem norm_center_le (gamma : ℂ) (hgamma : ‖gamma‖ ≤ (D.scaleBound : ℝ))
    (hnu : 1 ≤ nu) (i : Fin D.reference.m) :
    ‖scaledRationalCenters gamma D.p D.reference.q i‖ ≤ ‖D.reference.target‖ + 1 := by
  exact (MovingLogHouse.norm_center_le (D.member gamma hgamma) hnu i).trans
    (add_le_add (D.target_norm_le gamma hgamma) (le_refl 1))

theorem selectedMinor_log_norm_div_le (a gamma : ℂ) {height H : ℝ}
    (hheight : 0 ≤ height) (ha : ‖a‖ ≤ Real.exp height)
    (hgamma : ‖gamma‖ ≤ (D.scaleBound : ℝ)) (hnu : 1 ≤ nu) (hH : 0 < H)
    (sel : Row D.reference.K D.reference.v0 D.reference.base.theta
      (logWeights D.reference.q) H → Column D.reference.w0 (logWeights D.reference.q) H)
    (hdet : (MovingLogMatrix.selectedMinor a D.reference.K D.reference.w0
      D.reference.v0 D.reference.base.theta (logWeights D.reference.q) H
      (scaledRationalCenters gamma D.p D.reference.q)
      (truncationOrders D.reference.q D.reference.F D.reference.v0) sel).det ≠ 0) :
    Real.log ‖(MovingLogMatrix.selectedMinor a D.reference.K D.reference.w0
      D.reference.v0 D.reference.base.theta (logWeights D.reference.q) H
      (scaledRationalCenters gamma D.p D.reference.q)
      (truncationOrders D.reference.q D.reference.F D.reference.v0) sel).det‖ /
      ((Fintype.card (Row D.reference.K D.reference.v0 D.reference.base.theta
        (logWeights D.reference.q) H) : ℝ) * H) ≤
      algebraicLogHouseError D.reference height + MovingLogHouse.rowLogRemainder D.reference H := by
  exact MovingLogHouse.selectedMinor_log_norm_le a
    (scaledRationalCenters gamma D.p D.reference.q)
    (truncationOrders D.reference.q D.reference.F D.reference.v0)
    (logWeights D.reference.q) hheight ha (by positivity)
    (norm_center_le D gamma hgamma hnu) (by have := D.reference.K_pos; omega) hH
    D.reference.w0_pos D.reference.v0_pos D.reference.base.theta_pos
    D.reference.wstar_pos D.reference.wstar_lower sel hdet

theorem selectedMinor_log_norm_le (a gamma : ℂ) {height H : ℝ}
    (hheight : 0 ≤ height) (ha : ‖a‖ ≤ Real.exp height)
    (hgamma : ‖gamma‖ ≤ (D.scaleBound : ℝ)) (hnu : 1 ≤ nu) (hH : 0 < H)
    (sel : Row D.reference.K D.reference.v0 D.reference.base.theta
      (logWeights D.reference.q) H → Column D.reference.w0 (logWeights D.reference.q) H)
    (hdet : (MovingLogMatrix.selectedMinor a D.reference.K D.reference.w0
      D.reference.v0 D.reference.base.theta (logWeights D.reference.q) H
      (scaledRationalCenters gamma D.p D.reference.q)
      (truncationOrders D.reference.q D.reference.F D.reference.v0) sel).det ≠ 0) :
    Real.log ‖(MovingLogMatrix.selectedMinor a D.reference.K D.reference.w0
      D.reference.v0 D.reference.base.theta (logWeights D.reference.q) H
      (scaledRationalCenters gamma D.p D.reference.q)
      (truncationOrders D.reference.q D.reference.F D.reference.v0) sel).det‖ ≤
      (Fintype.card (Row D.reference.K D.reference.v0 D.reference.base.theta
        (logWeights D.reference.q) H) : ℝ) * H *
      (algebraicLogHouseError D.reference height + MovingLogHouse.rowLogRemainder D.reference H) := by
  have hM : 0 < Fintype.card (Row D.reference.K D.reference.v0 D.reference.base.theta
      (logWeights D.reference.q) H) :=
    MovingLogHouse.row_card_pos (by have := D.reference.K_pos; omega)
      D.reference.v0_pos D.reference.base.theta_pos hH
      (fun i => D.reference.wstar_pos.trans_le (D.reference.wstar_lower i))
  have hMH : (0 : ℝ) < (Fintype.card (Row D.reference.K D.reference.v0
      D.reference.base.theta (logWeights D.reference.q) H) : ℝ) * H :=
    mul_pos (by exact_mod_cast hM) hH
  have hb := (div_le_iff₀ hMH).mp
    (selectedMinor_log_norm_div_le D a gamma hheight ha hgamma hnu hH sel hdet)
  simpa only [mul_comm] using hb

theorem conjugate_selectedMinor_log_norm_le {E : Type*} [Field E] [CharZero E]
    [Algebra ℚ E] (a gamma : E) (σ : E →+* ℂ) {height H : ℝ}
    (hheight : 0 ≤ height) (ha : ‖σ a‖ ≤ Real.exp height)
    (hgamma : ‖σ gamma‖ ≤ (D.scaleBound : ℝ)) (hnu : 1 ≤ nu) (hH : 0 < H)
    (sel : Row D.reference.K D.reference.v0 D.reference.base.theta
      (logWeights D.reference.q) H → Column D.reference.w0 (logWeights D.reference.q) H)
    (hdet : (NumberFieldMovingMatrix.selectedMinor a D.reference.K D.reference.w0
      D.reference.v0 D.reference.base.theta (logWeights D.reference.q) H
      (scaledRationalCenters gamma D.p D.reference.q)
      (truncationOrders D.reference.q D.reference.F D.reference.v0) sel).det ≠ 0) :
    Real.log ‖σ (NumberFieldMovingMatrix.selectedMinor a D.reference.K D.reference.w0
      D.reference.v0 D.reference.base.theta (logWeights D.reference.q) H
      (scaledRationalCenters gamma D.p D.reference.q)
      (truncationOrders D.reference.q D.reference.F D.reference.v0) sel).det‖ ≤
      (Fintype.card (Row D.reference.K D.reference.v0 D.reference.base.theta
        (logWeights D.reference.q) H) : ℝ) * H *
      (algebraicLogHouseError D.reference height + MovingLogHouse.rowLogRemainder D.reference H) := by
  rw [map_scaled_selectedMinor_det]
  apply selectedMinor_log_norm_le D (σ a) (σ gamma) hheight ha hgamma hnu hH sel
  rw [← map_scaled_selectedMinor_det σ a gamma]
  exact (map_ne_zero σ).mpr hdet

end QuadraticPi.UniformScaledLogHouse


==> anc/lean/QuadraticPi/UniformScaledLogSelection.lean <==
import QuadraticPi.Approximation
import QuadraticPi.PAWeightSelection
import OAI.NumberTheory.PiExponent.Approximation.MatrixArithmetic

/-!
# Uniformly scaled approximation selection

An exponent gap absorbs a fixed integer scale before the successive
prefix-dependent PA thresholds are applied. The selected numerators and
denominators therefore work for a common reference scale, while their actual
logarithmic weights exceed every prescribed interpolation threshold.
-/

namespace QuadraticPi

open OAI.PiExponent.MatrixArithmetic SeparatedWeightPA

noncomputable section

/-- The reference-scale error is the integer scale times the original real
approximation error. -/
theorem norm_nat_scaled_rational_error (C : ℕ) (p : ℤ) (q : ℕ) (x : ℝ) :
    ‖(C : ℂ) * (p : ℂ) / (q : ℂ) - (C : ℂ) * (x : ℂ)‖ =
      (C : ℝ) * |x - (p : ℝ) / (q : ℝ)| := by
  rw [show (C : ℂ) * (p : ℂ) / (q : ℂ) - (C : ℂ) * (x : ℂ) =
      (C : ℂ) * ((((p : ℝ) / (q : ℝ) - x : ℝ) : ℂ)) by
    push_cast
    ring]
  simp only [norm_mul, Complex.norm_natCast, Complex.norm_real, Real.norm_eq_abs,
    abs_sub_comm]

/-- Actual common rational approximants may be chosen beyond arbitrary PA
thresholds after absorbing a fixed scale into an explicit exponent gap. -/
theorem exists_scaled_log_approximations_above_thresholds
    (x nu nu' : ℝ) (hx : x ≠ 0) (hnu : 0 < nu) (hslack : nu < nu')
    (C : ℕ) (_hC : 1 ≤ C) (m : ℕ) (T : Thresholds m) (X : ℝ)
    (hbad : ∀ Q : ℕ, ∃ p : ℤ, ∃ q : ℕ,
      Q ≤ q ∧ |x - (p : ℝ) / q| ≤ (q : ℝ) ^ (-nu')) :
    ∃ p : Fin m → ℤ, ∃ q : Fin m → ℕ,
      (∀ i, 2 ≤ q i ∧ p i ≠ 0 ∧
        ‖(C : ℂ) * (p i : ℂ) / (q i : ℂ) - (C : ℂ) * (x : ℂ)‖ ≤
          2 * (q i : ℝ) ^ (-nu)) ∧
      AboveThresholds T (fun i => (⌈Real.log (q i)⌉₊ : ℚ)) ∧
      (∀ i, X < logWeights q i) := by
  obtain ⟨Q, _, hQ⟩ := exists_nat_cutoff_constant_absorption hslack (C : ℝ)
  obtain ⟨R, hXR, _⟩ := exists_rat_btwn (lt_add_one X)
  let T' : Thresholds m := fun i previous => max (T i previous) R
  obtain ⟨p, q, happ, hw⟩ :=
    PAWeightSelection.exists_approximations_above_PA_thresholds
      x nu' hx (hnu.trans hslack) hbad Q m T'
  refine ⟨p, q, ?_, ?_, ?_⟩
  · intro i
    refine ⟨(le_max_left _ _).trans (happ i).1, (happ i).2.1, ?_⟩
    rw [norm_nat_scaled_rational_error]
    have hQi : Q ≤ q i := (le_max_right _ _).trans (happ i).1
    calc
      (C : ℝ) * |x - (p i : ℝ) / (q i : ℝ)| ≤
          (C : ℝ) * (q i : ℝ) ^ (-nu') :=
        mul_le_mul_of_nonneg_left (happ i).2.2 (Nat.cast_nonneg C)
      _ ≤ (q i : ℝ) ^ (-nu) := hQ (q i) hQi
      _ ≤ 2 * (q i : ℝ) ^ (-nu) := by
        have := Real.rpow_nonneg (Nat.cast_nonneg (q i)) (-nu)
        linarith
  · refine ⟨hw.1, ?_⟩
    intro i
    exact lt_of_le_of_lt (le_max_left _ _) (hw.2 i)
  · intro i
    have hR : R < (⌈Real.log (q i)⌉₊ : ℚ) :=
      lt_of_le_of_lt (le_max_right _ _) (hw.2 i)
    have hR' : (R : ℝ) < logWeights q i := by
      simpa only [logWeights, Rat.cast_natCast] using
        (show (R : ℝ) < ((⌈Real.log (q i)⌉₊ : ℚ) : ℝ) by exact_mod_cast hR)
    exact hXR.trans hR'

end
end QuadraticPi


==> anc/lean/QuadraticPi/UniqueComponentSupport.lean <==
import QuadraticPi.FormalComponentIsolation

/-!
Only the chosen minimal component passes through the selected point.
Localizing discards every other component and derives the local support
identity used by the faithful-chart multiplicity endpoint.
-/
set_option autoImplicit false
set_option maxHeartbeats 800000
noncomputable section
namespace QuadraticPi.UniqueComponentSupport
open Module MvPowerSeries LocalSliceIsolation AffineSliceIsolation
open FormalComponentIsolation FormalSliceNormalJacobian
open OAI.PiExponent.NormalBasisRigidity OAI.PiExponent.CommutingTaylor
open scoped BigOperators

section General
variable {R : Type*} [CommRing R]

theorem under_le_point_of_ne_top (p : Ideal R) [p.IsPrime]
    (Q : Ideal (Localization.AtPrime p)) (hQ : Q ≠ ⊤) :
    Q.under R ≤ p := by
  have hUnder : Q.under R ≠ ⊤ := by
    intro h
    exact hQ (Ideal.comap_eq_top_iff.mp h)
  rw [ne_eq, Ideal.comap_eq_top_iff, ← ne_eq,
    ← IsLocalization.disjoint_under_iff p.primeCompl (Localization.AtPrime p) Q] at hUnder
  exact Set.disjoint_compl_left_iff_subset.mp hUnder

theorem minimalPrimes_localization_eq_singleton (I P p : Ideal R) [p.IsPrime]
    (hP : P ∈ I.minimalPrimes) (hPpoint : P ≤ p)
    (hUnique : ∀ J ∈ I.minimalPrimes, J ≤ p → J = P) :
    (I.map (algebraMap R (Localization.AtPrime p))).minimalPrimes =
      {P.map (algebraMap R (Localization.AtPrime p))} := by
  let : P.IsPrime := hP.isPrime
  ext Q
  constructor
  · intro hQ
    have hUnder : Q.under R ∈ I.minimalPrimes := by
      simpa only [IsLocalization.minimalPrimes_map p.primeCompl (Localization.AtPrime p),
        Set.mem_preimage] using hQ
    have hEq := hUnique _ hUnder (under_le_point_of_ne_top p Q hQ.isPrime.ne_top)
    rw [Set.mem_singleton_iff, ← IsLocalization.map_under p.primeCompl (Localization.AtPrime p) Q, hEq]
  · intro hQ
    rw [Set.mem_singleton_iff] at hQ
    subst Q
    rw [IsLocalization.minimalPrimes_map p.primeCompl (Localization.AtPrime p), Set.mem_preimage,
      Ideal.under_map_of_isLocalizationAtPrime p hPpoint]
    exact hP

theorem radical_localization_eq_component (I P p : Ideal R) [p.IsPrime]
    (hP : P ∈ I.minimalPrimes) (hPpoint : P ≤ p)
    (hUnique : ∀ J ∈ I.minimalPrimes, J ≤ p → J = P) :
    (I.map (algebraMap R (Localization.AtPrime p))).radical =
      P.map (algebraMap R (Localization.AtPrime p)) := by
  rw [← Ideal.sInf_minimalPrimes,
    minimalPrimes_localization_eq_singleton I P p hP hPpoint hUnique, sInf_singleton]

end General
section Point
variable {σ : Type} {K : Type} [Field K]

theorem localized_radical_eq_component_radical (a : σ → K)
    (I P : Ideal (MvPolynomial σ K)) (hP : P ∈ I.minimalPrimes)
    (hPpoint : P ≤ OAI.PiExponent.WeightedBezout.pointIdeal a)
    (hUnique : ∀ J ∈ I.minimalPrimes,
      J ≤ OAI.PiExponent.WeightedBezout.pointIdeal a → J = P) :
    (localizedIdeal a I).radical = (localizedIdeal a P).radical := by
  let : P.IsPrime := hP.isPrime
  have hPrime : (localizedIdeal a P).IsPrime :=
    Ideal.isPrime_map_of_isLocalizationAtPrime _ hPpoint
  rw [hPrime.radical]
  exact radical_localization_eq_component I P _ hP hPpoint hUnique

end Point
section Slice
variable {k m : ℕ} {K : Type} [Field K]

theorem ambientSlice_isolation_iff_unique_component {J : Type*}
    (a : (Fin k ⊕ Fin m) → K) (f : J → MvPolynomial (Fin k ⊕ Fin m) K)
    (P : Ideal (MvPolynomial (Fin k ⊕ Fin m) K))
    (hP : P ∈ (Ideal.span (Set.range f)).minimalPrimes)
    (hPpoint : P ≤ OAI.PiExponent.WeightedBezout.pointIdeal a)
    (hUnique : ∀ J ∈ (Ideal.span (Set.range f)).minimalPrimes,
      J ≤ OAI.PiExponent.WeightedBezout.pointIdeal a → J = P) :
    IsLocallyIsolated a (ambientSliceIdeal (fun i => a (Sum.inr i)) f) ↔
      IsLocallyIsolated a (P ⊔ frozenIdeal (fun i => a (Sum.inr i))) :=
  ambientSlice_local_component_iff a f P
    (localized_radical_eq_component_radical a _ P hP hPpoint hUnique)

end Slice
section Endpoint
variable {m k : ℕ} {K R A Q : Type} [Field K] [CommRing R] [CommRing A] [CommRing Q]
variable [Algebra ℚ K] [Algebra K R] [Algebra ℚ R] [IsScalarTower ℚ K R]
variable [Algebra K A] [Algebra ℚ A] [IsScalarTower ℚ K A] [IsLocalRing Q]
variable [Algebra Q (MvPowerSeries (Fin m) K)] [Module.FaithfullyFlat Q (MvPowerSeries (Fin m) K)]
theorem polynomial_multiplicity_of_unique_component_chart [Infinite K] {J : Type*}
    (D : Fin k → Derivation K R R) (r : R →ₐ[K] A)
    (t : A →ₐ[K] MvPowerSeries (Fin m) K) (ambient : (Fin k ⊕ Fin m) → R)
    (T : Submodule K ((Fin k ⊕ Fin m) → K)) (v : Fin k → ((Fin k ⊕ Fin m) → K))
    (hA : IsNormalBasis (K := K) (fun i => T.mkQ (coordinateNormals i)) Finset.univ)
    (hB : IsNormalBasis (K := K) (fun i => T.mkQ (v i)) Finset.univ)
    (B : Basis (Fin m) K T)
    (hTangent : ∀ s a, coeff (Finsupp.single a 1) (t (r (ambient s))) = (B a : (Fin k ⊕ Fin m) → K) s)
    (hFrame : ∀ s j, constantCoeff (t (r (D j (ambient s)))) = v j s)
    (f : J → MvPolynomial (Fin k ⊕ Fin m) K)
    (rho : (Fin k ⊕ Fin m) → ℚ) (kappa : Fin k → ℝ) (epsilon N : ℝ)
    (hrho : ∀ i, 0 < rho i) (hkappa : ∀ i, 0 < kappa i)
    (hepsilon : 0 < epsilon) (hN : 0 < N)
    (hdegree : ∀ j, ∀ e ∈ (f j).support,
      (∑ i ∈ e.support, (e i : ℝ) * (rho i : ℝ)) ≤ N)
    (P : Ideal (MvPolynomial (Fin k ⊕ Fin m) K))
    (hP : P ∈ (Ideal.span (Set.range f)).minimalPrimes)
    (hPpoint : P ≤ OAI.PiExponent.WeightedBezout.pointIdeal (sourcePoint r t ambient))
    (hUnique : ∀ J ∈ (Ideal.span (Set.range f)).minimalPrimes,
      J ≤ OAI.PiExponent.WeightedBezout.pointIdeal (sourcePoint r t ambient) → J = P)
    (s : PointLocalization (sourcePoint r t ambient) →+* Q) (hs : Function.Surjective s)
    (hker : RingHom.ker s = localizedIdeal (sourcePoint r t ambient) P)
    (hChart : (algebraMap Q (MvPowerSeries (Fin m) K)).comp
      (s.comp (algebraMap (MvPolynomial (Fin k ⊕ Fin m) K) (PointLocalization (sourcePoint r t ambient)))) =
      (t.comp r).toRingHom.comp (MvPolynomial.aeval ambient).toRingHom)
    (hvanish : ∀ j, ∀ b : Fin k →₀ ℕ,
      (∑ i, kappa i * (b i : ℝ)) < epsilon * N →
      r (mixedIter k (fun i => (D i).restrictScalars ℚ) b (MvPolynomial.aeval ambient (f j))) = 0) :
    (∏ i, (rho (Sum.inl i) : ℝ)) ≤ (k.factorial : ℝ) * (∏ i, kappa i) / epsilon ^ k := by
  exact polynomial_multiplicity_of_faithful_component_chart D r t ambient T v hA hB B hTangent hFrame
    f rho kappa epsilon N hrho hkappa hepsilon hN hdegree P
    (localized_radical_eq_component_radical (sourcePoint r t ambient) _ P hP hPpoint hUnique)
    s hs hker hChart hvanish

end Endpoint
end QuadraticPi.UniqueComponentSupport


==> anc/lean/README.txt <==
LOGARITHMS: FROZEN LEAN136 PUBLICATION SOURCES
Snapshot: logarithms-v2-2026-10-20-Lean136
Mathematical edition and recorded verification: October 16, 2026
Publication preparation: October 19, 2026
Literature and attribution revision: October 20, 2026

SCOPE
The paper reviews 62 numbered results: 53 direct checked endpoints or checked
compositions, and 9 applications with explicit classical theorem inputs.
The twelve tracked interface names do not mean twelve independent classical
theorems. Native proofs of these inputs and a sentence-by-sentence translation
of the exposition are not supplied. Exact theorem types remain authoritative.

FILES
1549 mathematical Lean modules: 707 QuadraticPi and 842 OAI.
These cover the full local import closure of the original 337 build targets,
plus four additional manuscript-named source modules and their dependencies.
The extra targets are ReciprocalQuarticExample, ReciprocalQuarticIrreducibility,
ReciprocalTraceInversion, and RestrictedLogarithmicPowers (under QuadraticPi).
The original 2145-declaration audit source and its recorded output are included.
PUBLIC-ENDPOINT-INDEX.json locates all 113 preferred public declarations.
The original coverage_map.json retains all 2088 supporting anchors, hashes,
locations, theorem statements, classical boundaries, and review notes.
Source paths in that map are relative to this directory. Its manuscript
hash and source_line fields refer to the preserved October 16 manuscript;
publication typesetting and literature revisions shift manuscript line numbers but preserve its
numbered statements and proof environments. Lean source lines are unchanged.

REPRODUCE ON LINUX OR WSL
Use Python 3 and an ordinary official Lean/elan installation. From this
directory:
  elan toolchain install leanprover/lean4:v4.34.1
  python3 scripts/verify_snapshot.py
  python3 scripts/bounded_lake.py --version
  python3 scripts/bounded_lake.py exe cache get
  python3 scripts/reproduce.py

The cache-get step is optional and obtains public Mathlib dependency build
products; it does not replace building the supplied local modules. The locked
manifest pins nine public dependencies. Do not run lake update: preserve pins.
On a fresh installation Lake may first download dependencies at those pins.

reproduce.py verifies the snapshot, builds the original 337 targets and the
additional paper-source modules, then runs the unchanged original audit and
the separate AdditionalPaperSourcesAudit_2026-10-19.lean. The extra
sources do not increase the October 16 audit inventory.
Fresh logs go to validation/local-rerun/. The bounded
wrapper admits at most two compiler processes with four threads each. It uses
the installed, unchanged released compiler through a local symlink sysroot.
Its default is now the logarithms target list; no mathematical source was
changed. Native Windows execution of the POSIX scheduler is not claimed.

EVIDENCE AND LIMITS
validation/checkpoint136 contains the October 16 successful build log
(6242 jobs, including cached jobs), audit output (2145 declarations), exact
types, reviewed endpoint sources, target list, and scope records. This
October 19 review checked source integrity and completed a fresh bounded
reproduction using the official pinned dependency cache and source-guarded
project cache110. The original 337-target build and 2145-declaration audit
passed, as did four additional source targets and their separate 51-declaration
audit. These new counts do not replace or inflate the historical counts.
Exact results and logs are in validation/final-review-2026-10-19/.
The initial package omitted three manuscript-named source modules; their
unchanged sources and two dependencies are included in this corrected release.
The article text and reading PDF were not changed by this Lean review.
The subsequent October 20 literature revision changes the abstract,
attribution, and literature discussion, while preserving every numbered
result, every proof environment, the manuscript date command, and all Lean
sources. It adds the comparison with Liu, Jiang and Zhang, arXiv:2610.10192v2.
See validation/literature-review-2026-10-20/ for the preserved manuscripts,
comparison record, and exact preservation checks. No further Lean build is
claimed for this editorial revision.
The recorded host compatibility shim changes only own-executable path lookup;
the released compiler and kernel are unchanged. Its complete small C source
is supplied with the review evidence. Ordinary Linux/WSL reproduction does
not require this host-specific compatibility step.

CHECKSUMS
SOURCE-MANIFEST.json hashes every frozen file here except itself, plus the
publication main.tex. verify_snapshot.py checks those fixed files and does
not treat later generated caches or local rerun logs as release sources.
SOURCE-PROVENANCE.json connects mathematical files to the restored checkpoint.

RESEARCH RECOVERY
This source release reproduces this paper, using public pinned dependencies.
It is not a full research recovery archive. Keep the full research backups.

LICENSING
See SOURCE-NOTICE.txt and LICENSE-OAI-APACHE-2.0.txt. Existing upstream notices
remain in force; this preparation makes no new license election for the
author's original additions.


==> anc/lean/SOURCE-MANIFEST.json <==
{
  "snapshot": "logarithms-v2-2026-10-20-Lean136",
  "mathematical_edition": "2026-10-16",
  "publication_preparation_date": "2026-10-19",
  "manuscript_sha256": "cb3edc86d9022f2de527bfe34374e6cf54f8e3ec53c256c3028d5b7b0dba5f25",
  "files": {
    "LICENSE-OAI-APACHE-2.0.txt": {
      "bytes": 9132,
      "sha256": "55b2dfa57c139e453d0ef31dc22377f020f6bc9a235dab8cd46a0c34a3bff816"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/AdmissibleBlowupGeometry.lean": {
      "bytes": 8713,
      "sha256": "0d27b0c2c906bd0f25eb46f6d94144976579b126f8f93106ec065007ab12c2d5"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/AffineBlowupUniversal.lean": {
      "bytes": 3483,
      "sha256": "940fe08696b83eda8c21d44eafd0d51ef108d30af9f621424c3882321f2951c5"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/AffineFunctionFieldCompatibility.lean": {
      "bytes": 5691,
      "sha256": "22b216a01377ba5234428109c8dd67c8b60e72fe0056abbfabef3339ebe320db"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/AffineReesCanonicalRecovery.lean": {
      "bytes": 1377,
      "sha256": "68ba9b05df0e23720bd8d1b1560c05e452ffe89682bcd3f90632222e121f5ed3"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/AmpleAllPowersGeneration.lean": {
      "bytes": 2725,
      "sha256": "21b641fc6c6dd193bc749a385b4a778c9adf72665d3660af45e60e875df46984"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/AmpleCommonDegree.lean": {
      "bytes": 2802,
      "sha256": "8a1e41d15604036fd61fba41e8a59f284baaef69eac06354d3eb691f494251e0"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/AmpleCurveDegreePositive.lean": {
      "bytes": 7006,
      "sha256": "1d4683e66a2257133e22269f01f0e3445a560ce553d6093dfa40c55a6945e65b"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/AmpleDivisorDimension.lean": {
      "bytes": 4516,
      "sha256": "afe8932dafc51bffcb18f37316d9eee712057273e808cd9e408d23735e16b45e"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/AmpleDivisorDimensionBase.lean": {
      "bytes": 3710,
      "sha256": "b599b3458e043d9cadccc6bafc740d9b4629fd7397e2d131b5d7d8f07c109d86"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/AmpleFiniteProjectiveEmbedding.lean": {
      "bytes": 2254,
      "sha256": "344349801bb6e4bfa7f4b216931782a0849ebe023563254ded00657d4bea3eec"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/AmpleFromCover.lean": {
      "bytes": 2955,
      "sha256": "70bf03acb532c46203443ecba8be22f4caa091b4290066827d0eb7f4155f3b49"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/AmpleGeneratedTensor.lean": {
      "bytes": 4065,
      "sha256": "c7c4d84e68310b9aa5af59aad94ab299d932bac26d41b55df0d9bcb226f5dc46"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/AmpleGlobalGeneration.lean": {
      "bytes": 6855,
      "sha256": "60fdcb328066be2f2c1da45e7a9a55e880a15e767efbdf41681e2512e0e1a507"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/AmpleIso.lean": {
      "bytes": 1116,
      "sha256": "a408141a37a41312ca56bb8fe893ab5c105dff530b31aa1f0edcbb6f97d21372"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/AmplePositiveTwist.lean": {
      "bytes": 3412,
      "sha256": "312316769e3aad995eecccb4fbe7a67d336e1e557320ad2ab2a6d10daab45760"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/AmpleProjectiveSections.lean": {
      "bytes": 7252,
      "sha256": "08cf13aa1e3130eade2fe3c487dd24e8c34437d6bcae9c01f6627d7fd47348b6"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/AmpleSlopeAlgebra.lean": {
      "bytes": 4728,
      "sha256": "18fb01622d6b459bace5f72f0cf428c7a20e72e659b2d41a2c27ba9c40862fbf"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/AmpleSlopeTopology.lean": {
      "bytes": 3158,
      "sha256": "31aa57b45b6d1e843830b2a103739179ba8b2ca55d6f5830344d13385065f0e1"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/AmpleThresholdPolynomial.lean": {
      "bytes": 4966,
      "sha256": "63d17a9a8e3854bbd40b4bb42d2f07526860b7e332b103e229643d22ce23e195"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/BlowupAffineSections.lean": {
      "bytes": 1150,
      "sha256": "346db389ddf9d707ead0f4f219ee0911b7f49cee9097d13420be318ebb422359"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/BlowupAmpleTwist.lean": {
      "bytes": 4006,
      "sha256": "1a55009cf0dfd755220c17396a342eb00b74ea112390543504d40f6c043a4354"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/BlowupComplement.lean": {
      "bytes": 1597,
      "sha256": "512a011cba00d18439b57422b8f19fddf9765d97f38c365f76cdbb3496ebb590"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/BlowupCurveMargin.lean": {
      "bytes": 8620,
      "sha256": "461e0271bef8365ac5cd2ca7fbba8c88fe81c2908abc6e2006b0ac4481334dd0"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/BlowupIdeal.lean": {
      "bytes": 13845,
      "sha256": "de28397ac04d79b806e967fb6c3b40d4954eaa2c5d12bfd881f040faf820fdbf"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/BlowupJetReesReduction.lean": {
      "bytes": 2012,
      "sha256": "0794e6d1c3eb29ce7b29cc77aefc8dd7401a31a3fe3bbeb5270dac5533735326"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/BlowupJetSurjectivity.lean": {
      "bytes": 3700,
      "sha256": "11c7c8b46f89de06628dfa16dff4fee8b42fb58f1401ade4a922b8cd16d58d09"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/BlowupJetSurjectivityComplete.lean": {
      "bytes": 960,
      "sha256": "2c7870c1b908dbaa7852b9b9c84cceefb901d2201bfc3503553fc72a712212ab"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/BlowupPresentationRestriction.lean": {
      "bytes": 1900,
      "sha256": "74e8a1b234b10823aa185da2d68487e02a15f603ef593e5ae01962916cf205c0"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/BlowupProperIntegral.lean": {
      "bytes": 11318,
      "sha256": "abfdf7009bc4dcd03be8ce970c6c053c0af92439e73c19d246ac38e5264ddf7e"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/BlowupSchemeExt.lean": {
      "bytes": 4595,
      "sha256": "18609d2940b4030e3e20277d8b8f61ca5cb5f4a4ff94989f23f0a9f8a1919a29"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/BlowupUniversalBaseChange.lean": {
      "bytes": 4776,
      "sha256": "658f7e76b4574d56fe7c59bf8a4f584dc6a21d550e7a37e84db47f16ae5c258e"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/ClosedAmpleBaseChange.lean": {
      "bytes": 1890,
      "sha256": "6020cad551ddbe98fa0ef23e63e99e06b57b8b6d60cdd85de2e5ad84e4d5b882"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/ClosedAmpleRestriction.lean": {
      "bytes": 2993,
      "sha256": "c2c860607d5a68ea66b4c7e479f8c0f45ca523bc906520ed665feda440be0254"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/CoherentAffineFinite.lean": {
      "bytes": 15763,
      "sha256": "2fe4637d7faf52d36fa0fdbccaf6de67ac799f5058ca2ffe6fff16d63de01ec2"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/ComponentAmpleDescent.lean": {
      "bytes": 3120,
      "sha256": "7a55d4788fe7c1dc9156eedef5ec6a2ea2ef33edce7415a96f39aa44cd453470"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/ComponentAmpleDescentCover.lean": {
      "bytes": 4226,
      "sha256": "42466522c9f0f90e38492d8b994c60fbdbdca6d7d50992911525cb072fb368e5"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/ComponentAmpleDescentIdeal.lean": {
      "bytes": 1960,
      "sha256": "ff7b6029776d757f2bd30716bf66a3cb018b925486a2a0582ff891edb520a7df"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/ComponentAmpleDescentLocal.lean": {
      "bytes": 1753,
      "sha256": "f44b7986f3ff4ff8e55efd4397513a8b82c6a97d2d7cdccd07e55e0914df8304"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/ComponentAmpleDescentSupported.lean": {
      "bytes": 1946,
      "sha256": "c6b7f2821d3d072a75d042f154f09bf323fbb8b294831f37fabd9081c0d6db6e"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/CurveBlowupImage.lean": {
      "bytes": 5156,
      "sha256": "7269b067f91367d65e575ec75fd3f699c4dcc2a77311d7cc7c93c7c44688fb7f"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/CurveBlowupImageBase.lean": {
      "bytes": 3951,
      "sha256": "9e122fc84bcadfc0af23bb714afb253dac27d7429f582b817af42263d300abd3"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/CurveNormalizationPolarization.lean": {
      "bytes": 3335,
      "sha256": "82b1425d87c60f06f2ee6801d753479e6a917e10d0a8ad2748b44e34c2f8bf17"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/ExceptionalAffineChart.lean": {
      "bytes": 5702,
      "sha256": "3f77b180c7d93ce48893ef769dd3e8764d6b6830a953e1c46f5cc11935a0c196"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/ExceptionalAffineChartRestriction.lean": {
      "bytes": 7457,
      "sha256": "9eb092d5be19a34f05daa8539d69c391d2e9c03c69749446e5c27234f6b89abb"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/ExceptionalChartPullbackValue.lean": {
      "bytes": 2367,
      "sha256": "8ba93f1f51e3827a591f4d135ba2567547002d0ec00d634289f57b01b1d9cc00"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/ExceptionalCurveDegree.lean": {
      "bytes": 26441,
      "sha256": "78a078dd2560f82d566ed0350355823600c2b0b50f4f5509332f3712c7b46eda"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/ExceptionalPowerPresentation.lean": {
      "bytes": 3783,
      "sha256": "b3ee22fe0646f03209f13b4ddc9849490ceb42c443ec2637edba43437f6444eb"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/ExceptionalPowerSections.lean": {
      "bytes": 6569,
      "sha256": "c0f95b8578636b9e04fadd1cb3499b365245b9c33e9610323e032ae418e79129"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/ExceptionalRecoveryMap.lean": {
      "bytes": 2435,
      "sha256": "c6b37359f4c1d0ce69e171616dbbef765ca2f8ae82b7ab501eda4ffb1e776eba"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/ExceptionalRecoveryTwist.lean": {
      "bytes": 1483,
      "sha256": "b75fc8537cb5b8f918d80913b2b0f7af1438b5efc13782dff04f714ea69d0bad"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/ExceptionalRepresentedOpaque.lean": {
      "bytes": 1854,
      "sha256": "10a2d7904ed48890e278a172eb65965f3a0b6720db2167dd4307b26746a66dd2"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/ExceptionalRepresentedTypes.lean": {
      "bytes": 1825,
      "sha256": "17a02cb1e794dccecc74111cbfc3b2125750270d7650ecb89581ad97c675f963"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/ExceptionalRepresentedValue.lean": {
      "bytes": 1203,
      "sha256": "53345c650265ed816fd6edf5dd296741cfbedca5656f311f4a5909415e116b4d"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/ExceptionalTypedRestriction.lean": {
      "bytes": 1991,
      "sha256": "de43f2a48be29d5598fb297e1d7a58eaadcb6466b8b21f59f63a06aa65869429"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/ExceptionalTypedTransport.lean": {
      "bytes": 1527,
      "sha256": "d4c80f9e314aeade927a027110f1928fd85dac9a9f449a8fb8f9e7c9e5a8bd34"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/ExceptionalTypedTransportNaturality.lean": {
      "bytes": 1368,
      "sha256": "57751d2d26dabc322b7787a463b71eeb8501aa1647c674a06a765e3ea26c969a"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/FiniteAffineFrames.lean": {
      "bytes": 1140,
      "sha256": "2a73fd86e0483237d78610fe1be3a2f15c86d3a9f23b13e95b252332765b318b"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/FinitePullbackAmple.lean": {
      "bytes": 1742,
      "sha256": "29517d5c963dd3aa258151d32ad9789c2eee0da360205860ad08684aff1daae5"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/FiniteReesComparison.lean": {
      "bytes": 3272,
      "sha256": "30945d35930d4fd3c615974189b9b2b98fb580b6a235cd2ae7ec8fe276e199cc"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/GlobalBlowupAffineSquare.lean": {
      "bytes": 2172,
      "sha256": "ff070d4fc659fbab8fe3ca2ac1cd4535d44cd608aaa8dc5318d158bd400adf5f"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/GlobalBlowupGluing.lean": {
      "bytes": 10370,
      "sha256": "17cb6f0fd203b5facdcd6da1a1a852183ecea16a490b79613236dec6eafba97e"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/GlobalBlowupJetSurjectivity.lean": {
      "bytes": 1879,
      "sha256": "0c0ad52283becb38a06d5cb1fc3c1f9086eaa626112a21ececbcd784aa84139b"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/GlobalBlowupRestriction.lean": {
      "bytes": 1654,
      "sha256": "4056ca99cf0fe2482a0d96bf5ebfcd19695eaf7c4351c547bda56cb2810bcbe2"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/GlobalExceptionalComparison.lean": {
      "bytes": 4355,
      "sha256": "aad00ba514aecc7a744b58d5899652b4e97df667117d2574385bf9538d528f95"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/GlobalReesCanonicalRecovery.lean": {
      "bytes": 1237,
      "sha256": "ab7c29998079326f7ebc0fc6d63f585fcb3614bb53a7492a52917b929e311947"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/GlobalReesRecoveryComparison.lean": {
      "bytes": 4431,
      "sha256": "dc1bbe3ccf0c93f0ec8117e58748614068eca8197f7e610b895e726125fcffa5"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/IntegralComponentAmple.lean": {
      "bytes": 1678,
      "sha256": "142fdb8dc6f59829e191c42e638d2737864382dc237ca3cfbb273d1726a85518"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/LineAmpleOperations.lean": {
      "bytes": 3188,
      "sha256": "56485f43cd3d99fef3d0a3d421af0af20e01675563742e62c313250c2380f80b"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/LocalHomogeneousDegrees.lean": {
      "bytes": 1681,
      "sha256": "1f52d2f9a850abe230fb6dc8ab81b82cbadb54b32612ecc1755edca9f6f04e7f"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/NakaiAmpleFromSections.lean": {
      "bytes": 4452,
      "sha256": "8fbf06ee866b306c375fe6dd433aff2737d2650e07374f80b3428859bd35a212"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/NakaiBasepointFree.lean": {
      "bytes": 4117,
      "sha256": "08424ad225ec29b4470415975e70b24a6ef30e9301b7891293d76221286d57c5"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/NakaiCartier.lean": {
      "bytes": 4606,
      "sha256": "b3dcadd0139346bcfd1568805e6462bb5013373a6f12c3551707f65c50bc3451"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/NakaiDivisorAmple.lean": {
      "bytes": 3486,
      "sha256": "02080aa36b3ff620f1b22c746e864022ab5e4243c09b92cd7e06a893498e00c9"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/NakaiEffectivity.lean": {
      "bytes": 4875,
      "sha256": "4cc667a5cd23ef09bd6981eb6633dbdcb47a786e7f6e7b08a2abcdbb771e9e2d"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/NakaiInductionStep.lean": {
      "bytes": 3751,
      "sha256": "e48c0fd87ff4b032b63260fcd9ffb563807e07628deb266595bec45c9bc4c169"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/NakaiSectionLifting.lean": {
      "bytes": 3330,
      "sha256": "1ce19a59fde0d6aae99ec6cfa001540b1ae1e861edf6cba48ed235eb476e408f"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/NakaiStationarity.lean": {
      "bytes": 4442,
      "sha256": "7477d3dddb4d6e7cf74832ac2df73bf1d00d1a7e5ec82b999e535abc51bab71b"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/NefAmple.lean": {
      "bytes": 5185,
      "sha256": "a1537a03ec8852f3f55779579b01e887236f5633d3c0eebcec6c53a7f803963a"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/NilpotentAmpleDescent.lean": {
      "bytes": 4133,
      "sha256": "2f4ff9c14e4c963fd9888f8f1f133be6f5f4f959670201711b21515b87ec283a"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/NoetherianAmpleProjectiveSections.lean": {
      "bytes": 5426,
      "sha256": "a374b3f47540777a87a62f75ca15178c7326497c60fe3df84b51bc3c06dfa44c"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/NumericalAmpleness.lean": {
      "bytes": 3432,
      "sha256": "7a39f24a8bd10a4d5f65e495b91986364a0e4aa06faa3d52f31dcd1ca88bd927"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/NumericalAmplenessTheorem.lean": {
      "bytes": 3812,
      "sha256": "9791e31f80174ec0e88fc4050fd5b9e8bf4e304189f662a7e882235793274e5f"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/ProjectiveO1Ample.lean": {
      "bytes": 822,
      "sha256": "810684f4848bf7f6110b56dc7f300986cc714ba05f9b33d9122f92d2e85ac786"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/ProperAmpleFiniteDimension.lean": {
      "bytes": 2997,
      "sha256": "55a622dd7422639da2ed750352e5f6899c5164450882478cb20ad976016912ee"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/ReducedComponentAmple.lean": {
      "bytes": 4656,
      "sha256": "1d211aadd31163499086e13d1ddb67d8ed5725a33e8e73fc27555b9e8e6aca4e"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/ReesExceptional.lean": {
      "bytes": 6079,
      "sha256": "3b32dd1679e3a088cc9278f063dfad9141fa8f6dc50414756e170773a3fe9e56"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/ReesExceptionalSheaf.lean": {
      "bytes": 369,
      "sha256": "28b644ae8b0efe249cd22fd333b4e22e0bc1ed54025cb2922515aa925a6aee7b"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/ReesFiniteCover.lean": {
      "bytes": 2398,
      "sha256": "9f6836920b1afc2864467653a947765f145443fb17fc4c0f0bbb976753e61d7f"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/ReesFixedChart.lean": {
      "bytes": 2856,
      "sha256": "13850c3f96e226c369d41cefd00aa484117a674d7784fb6ee1e15f102e736c5a"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/ReesFixedFrames.lean": {
      "bytes": 1417,
      "sha256": "839d65fa83bc37ec6e5d00b6e3987fb9e94e5af1ede04f632b272910bdcbebc5"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/ReesFixedPower.lean": {
      "bytes": 3387,
      "sha256": "965f97f4a1f780f224ba5ba6b7219c6e38ac049a46144bedda5b611b08052054"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/ReesFixedPowerRestriction.lean": {
      "bytes": 1520,
      "sha256": "7603d483c8951fbb61a79c1092ef6f515fcfa8f9685761a9743ba38732df747a"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/ReesFixedRestriction.lean": {
      "bytes": 2590,
      "sha256": "eaabd9e0c8a58da1f5caa316b46df955d302ba28493664c5ea86369ca08bee95"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/ReesGradedModule.lean": {
      "bytes": 3089,
      "sha256": "1f5e0874e45b142db7633563a8b1774bce27a870cb5970a62ec59cabd1b4ca3c"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/ReesLocalizedChart.lean": {
      "bytes": 7656,
      "sha256": "d598fa2a2a9a38250ccae7ca0a87bcb003d46b5076155ee1cbc42cef4f14e4e8"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/ReesLocalizedIntersections.lean": {
      "bytes": 8685,
      "sha256": "7c1a685e32d8da74064f5c6f77e3190e2921462613093a46c024705e5c417ba4"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/ReesPolynomialPresentation.lean": {
      "bytes": 5252,
      "sha256": "501794a0e6ce465d1e83fe7ba416758c1a288246e745b7ac0b2fe7bd382a08df"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/ReesPrincipalLift.lean": {
      "bytes": 8122,
      "sha256": "2715f715e9a85c1efad52e9bb2dd94a77627f222f37389512f54cf7ece4dc257"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/ReesProductAugmentation.lean": {
      "bytes": 2740,
      "sha256": "37e7229fef023b84d206168949ed845c4da6f64b22587ceb819ffcfe54be03aa"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/ReesProductChart.lean": {
      "bytes": 7484,
      "sha256": "537eb4294d0de07ce98cb461ebda70fb393922fa1bdbbb529668af54d1f6e7e0"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/ReesProductFrames.lean": {
      "bytes": 1584,
      "sha256": "0596cba3094380cb0a45d78f5610f6cfa1736e9454e4fb4aa38867fc62b27734"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/ReesProductPower.lean": {
      "bytes": 7144,
      "sha256": "d63eb8ce2238a536ebf23f35fc066a3b747b1d179d25e1ce22342c51bd7d1047"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/ReesProductRestriction.lean": {
      "bytes": 6246,
      "sha256": "8c1903cd7e64d7900f66e4169f70366cea52f2bf0a6ef556cd69a5a7bfc0d59a"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/ReesProductSchemeChart.lean": {
      "bytes": 4175,
      "sha256": "34f2e99e81b4d0a6d2fda6d1c83f3b4ffa0cf3c7384068bf77c1e0a0ebccfd20"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/ReesProductSchemeRestriction.lean": {
      "bytes": 1120,
      "sha256": "b11dede7bbfdf3629f79d3b583e6d8b47f0059af03b87597bfa14cca143d66f6"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/ReesPushdown.lean": {
      "bytes": 18430,
      "sha256": "2cf30bc1af83b4e02dba06ad78169fc2c944475bd6406408cadf683f7a9de731"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/ReesRelativeSections.lean": {
      "bytes": 8027,
      "sha256": "5c3be1aacff53dfad2c87f16da2b757123ab954fba65b3224916d35b3592fa10"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/ReesSectionInclusion.lean": {
      "bytes": 6232,
      "sha256": "c43248d4b168d4966902f863f69eae5a95f909259e7cabc6c6f207695ede44bc"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/ReesSheafCanonicalValue.lean": {
      "bytes": 2397,
      "sha256": "f164fe9763b3c8905996b69adec4f91d18f7e381b261b970c4b1cbe3e967126e"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/ReesUniversalUniqueness.lean": {
      "bytes": 10820,
      "sha256": "0bf6bb452043462498a35775e223a913afce1520a424415fa49f53c56cdb7546"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/RelativeAffineSectionAmple.lean": {
      "bytes": 2629,
      "sha256": "1b28e08e569a2a4b8b48ea6af23bf8f10e9a2444e3052c1a50145aca2e826aa5"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/WeightedAffineFrame.lean": {
      "bytes": 1905,
      "sha256": "0c5265388082d38fbdd6c5385b82efdc2e2996ff8800e046d479b30933c7f677"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/WeightedProjectiveAmple.lean": {
      "bytes": 766,
      "sha256": "23f79f12b7c35be8d78c2fe805ddde1fdc5b7168fa3fd03d884c0fd5fe104a14"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/ZeroDimensionalAmple.lean": {
      "bytes": 2106,
      "sha256": "df39b7b93d7efdabb1a2193922191999214dd5a3e8accdf73f7199846a6f5c0c"
    },
    "OAI/NumberTheory/PiExponent/Analysis/AlgebraicLogarithmicObstruction.lean": {
      "bytes": 6025,
      "sha256": "4d8c1f9c2c881e6857516700c736132809164d07cc7caba9fc2ca165a3ebf603"
    },
    "OAI/NumberTheory/PiExponent/Analysis/AnalyticCollision.lean": {
      "bytes": 8204,
      "sha256": "c0c2d4209b1bb5818c66674947aed977edc9f59aae05c11e00e189a23c4794a8"
    },
    "OAI/NumberTheory/PiExponent/Analysis/AnalyticDeterminantCollision.lean": {
      "bytes": 4272,
      "sha256": "a7eaa791c170f8355f2880f7c1d1ec5f2f45a169a804269536f38255bde8843a"
    },
    "OAI/NumberTheory/PiExponent/Analysis/AnalyticRowSeries.lean": {
      "bytes": 4057,
      "sha256": "bcb2184cdeca910da377ad7fb6e2cc26564ba9374e7edf9741e0bb12312ac965"
    },
    "OAI/NumberTheory/PiExponent/Analysis/Collision.lean": {
      "bytes": 3028,
      "sha256": "6316b0e1a0ad3b690c8523b3f27c1a5d6e553617d003d1472d219df0a229f4c1"
    },
    "OAI/NumberTheory/PiExponent/Analysis/CollisionCombinatorics.lean": {
      "bytes": 7247,
      "sha256": "7eab47a9fb54ad4676f480270d2c98234f4feafe07c1b3742a4377413f7febb2"
    },
    "OAI/NumberTheory/PiExponent/Analysis/CollisionExponential.lean": {
      "bytes": 4225,
      "sha256": "7b9aec17c5efcbaaee67323074b9a59040a9f936e459f44cc3fd786c8af3632b"
    },
    "OAI/NumberTheory/PiExponent/Analysis/CollisionGeometricSum.lean": {
      "bytes": 2896,
      "sha256": "faff8f2aa7bd52d3952b6987462da5bac3a488242bc8ca54026d66110949c0e3"
    },
    "OAI/NumberTheory/PiExponent/Analysis/CollisionLimit.lean": {
      "bytes": 3067,
      "sha256": "081d926bd2f99e6037018c26d67e5a057cdb8da73b42e29381eaf1960aae1b06"
    },
    "OAI/NumberTheory/PiExponent/Analysis/CollisionOccupancy.lean": {
      "bytes": 2499,
      "sha256": "29a69008e7f805bdfa74258511cd1f0d36be1e57a44e393cd366dc90686e1bab"
    },
    "OAI/NumberTheory/PiExponent/Analysis/ColonSeriesTelescope.lean": {
      "bytes": 3861,
      "sha256": "490bf041e2fcb64684987855ea36d75461d71b8fb0e5cf2e4fb49f7c7105737b"
    },
    "OAI/NumberTheory/PiExponent/Analysis/DeterminantAnalyticBound.lean": {
      "bytes": 6993,
      "sha256": "609c1cc3b024cd9c552cbd6d06dd03e139ef30e2d3afa82ff0c430458f74cede"
    },
    "OAI/NumberTheory/PiExponent/Analysis/DimensionLimits.lean": {
      "bytes": 1118,
      "sha256": "57bd77d4eeaa3bcbf7d18a52124adc24e5339c87037bc90154c1cb5de177b9cf"
    },
    "OAI/NumberTheory/PiExponent/Analysis/FiniteDeterminantCollision.lean": {
      "bytes": 5457,
      "sha256": "db7fa5be5027377fbc31629ef934630e3ffe8eb4b1bb2128a791befadcdacf4d"
    },
    "OAI/NumberTheory/PiExponent/Analysis/FormalLogTailOrder.lean": {
      "bytes": 2605,
      "sha256": "e6b94a4fc928a0760a0dc7e0ce19017331d0a9dcf6d935ee116aa4ad17597d1d"
    },
    "OAI/NumberTheory/PiExponent/Analysis/FormalLogTruncation.lean": {
      "bytes": 18207,
      "sha256": "7eb9e1776b00b6a60189001048a09eaa72315243438fa8613586dc41642ad55e"
    },
    "OAI/NumberTheory/PiExponent/Analysis/HilbertSeries.lean": {
      "bytes": 1556,
      "sha256": "f94c8c408e35631f7c6feb44acddd8e2cd72d20e2edc00b1f2926fdca77e57fb"
    },
    "OAI/NumberTheory/PiExponent/Analysis/LogTailAnalytic.lean": {
      "bytes": 10928,
      "sha256": "20c5bd2472137f43fd0f9d37acc202aa5a885a6712d0a1d0082144e5684c2fb2"
    },
    "OAI/NumberTheory/PiExponent/Analysis/LogarithmicContactIdeal.lean": {
      "bytes": 6699,
      "sha256": "94c87762f8f9c6a2539ba4504e8b97d3f2cee50a5ffaf3cd2f89ddb3e4ede112"
    },
    "OAI/NumberTheory/PiExponent/Analysis/LogarithmicObstruction.lean": {
      "bytes": 8516,
      "sha256": "725218c3bf14035b0a0948cd8a2cb37946bee0b5b837d12548e7e7938dfc3343"
    },
    "OAI/NumberTheory/PiExponent/Analysis/PeriodAnalytic.lean": {
      "bytes": 8195,
      "sha256": "2e345fd6b467c700c736cbd64523ef354486f0c35c0e890b64f651a2169a194f"
    },
    "OAI/NumberTheory/PiExponent/Analysis/RegularSequenceSeries.lean": {
      "bytes": 3291,
      "sha256": "b980381260ae7261c4d00de4e46c9afffe11f77f05adf7e28f3ff3e53860b7a1"
    },
    "OAI/NumberTheory/PiExponent/Analysis/TranslationCountLimit.lean": {
      "bytes": 2071,
      "sha256": "1b65a1b8c04646b8fa07d735b6c5ef28458d78fd84c5b8b76a9b75a501d40517"
    },
    "OAI/NumberTheory/PiExponent/Approximation/AddEquivSignedSum.lean": {
      "bytes": 868,
      "sha256": "2b0c6c2d8131c89d7793946155d83ec1956abedf0609744b72b7d1270560939d"
    },
    "OAI/NumberTheory/PiExponent/Approximation/AdditiveKernelTransport.lean": {
      "bytes": 1722,
      "sha256": "0f396823d826c19c8cf9db77431d503fc1fef9100535f27d35b415b803176e52"
    },
    "OAI/NumberTheory/PiExponent/Approximation/AdmissibleMatrixFrame.lean": {
      "bytes": 2029,
      "sha256": "baa8497f347b4afd1e6695dc9b841c8c66b439e38170110585f98b64a2713329"
    },
    "OAI/NumberTheory/PiExponent/Approximation/AdmissibleParameters.lean": {
      "bytes": 13876,
      "sha256": "ae810661d00d7b584c33c56862cc6cd7a4cd4d5dcbc200bd35dfae2966e6f88a"
    },
    "OAI/NumberTheory/PiExponent/Approximation/AffineClosedAnnihilatedDescent.lean": {
      "bytes": 5631,
      "sha256": "e2a3075c942daaee052cfceaf774e45369963f2b3783ca2df99833a290aee33e"
    },
    "OAI/NumberTheory/PiExponent/Approximation/AffineThickeningCriterion.lean": {
      "bytes": 2611,
      "sha256": "b64a34364894501a3ec6c57b11bd6f638c7492ced965da37ead51d0913873bf1"
    },
    "OAI/NumberTheory/PiExponent/Approximation/ApproximationCenters.lean": {
      "bytes": 3406,
      "sha256": "ae0571b55edeb5be141a62a99c77ef6ec3c25888c3975a49f06a4a4bfac0b3e3"
    },
    "OAI/NumberTheory/PiExponent/Approximation/ApproximationSelection.lean": {
      "bytes": 1274,
      "sha256": "1242cfcc7c12814b08dfb27544551d06967023c6130d701fd8a1c3fb90f0a640"
    },
    "OAI/NumberTheory/PiExponent/Approximation/Arithmetic.lean": {
      "bytes": 15380,
      "sha256": "817e15508877f81678541584469c1c52dc6004ca6abc8c2ea57ae89767f20e0a"
    },
    "OAI/NumberTheory/PiExponent/Approximation/CanonicalAffineRecovery.lean": {
      "bytes": 3606,
      "sha256": "05c8933327b569a34b5a6c4b066c0e8c26f8a207f5c207f72f0c1d4d5bff401a"
    },
    "OAI/NumberTheory/PiExponent/Approximation/ClosedAnnihilatedDescent.lean": {
      "bytes": 4412,
      "sha256": "b35570fa5fa284604e5352ce106e14118be0a0c7376e319f6b0a92ed16a8aa31"
    },
    "OAI/NumberTheory/PiExponent/Approximation/ClosedImmersionModules.lean": {
      "bytes": 5698,
      "sha256": "8055cca5ba0e2b6a3b8c61acc8cae386d3bacc8766d2f0f49339f71d422b7835"
    },
    "OAI/NumberTheory/PiExponent/Approximation/ClosedImmersionSerreTransfer.lean": {
      "bytes": 4294,
      "sha256": "7bc3a61d40bf2a31f13338fb894ee57725993671f9681a7dbf34de51bcfe160c"
    },
    "OAI/NumberTheory/PiExponent/Approximation/ClosedPowerSectionLifting.lean": {
      "bytes": 2549,
      "sha256": "8a8d7a2d649fe4de746686c0ea24d0155be282ec216530b1d86eae1eea003836"
    },
    "OAI/NumberTheory/PiExponent/Approximation/ClosedPullbackUnit.lean": {
      "bytes": 6345,
      "sha256": "f65a96cc21ab88a5cccc1de366e07def9487f98c8fd9ccf378fa07d7790bd833"
    },
    "OAI/NumberTheory/PiExponent/Approximation/ClosedPullbackUnitRestriction.lean": {
      "bytes": 2898,
      "sha256": "28c93a96a567e7a5ff89d17cac996e3b7ad49a0ab1ae005a4b1e32b60762efa3"
    },
    "OAI/NumberTheory/PiExponent/Approximation/ClosedPushforwardAffine.lean": {
      "bytes": 4676,
      "sha256": "a4db2e87298dee58af9008a0356b5a71302090a85de18fb2983be07850dceb39"
    },
    "OAI/NumberTheory/PiExponent/Approximation/ClosedPushforwardCoherent.lean": {
      "bytes": 4812,
      "sha256": "569c673ac08cff648d6472de13a52b306adc167e7e566dbdf4e507591e4063bb"
    },
    "OAI/NumberTheory/PiExponent/Approximation/ClosedPushforwardLinear.lean": {
      "bytes": 6146,
      "sha256": "843ab1b252f5a109e45769de80365229163097e969bda932416bed080e7612d0"
    },
    "OAI/NumberTheory/PiExponent/Approximation/ClosedRestrictionTensor.lean": {
      "bytes": 12275,
      "sha256": "1824ed26f3b4deea625fad5ed86d4a409d7e625e383659ca04115328afc95800"
    },
    "OAI/NumberTheory/PiExponent/Approximation/ClosedSectionLifting.lean": {
      "bytes": 1404,
      "sha256": "3460afe1edea4650d291966c89623182072fc9717955c9a7946f8ea51fd5b10c"
    },
    "OAI/NumberTheory/PiExponent/Approximation/ClosedSupportedSerre.lean": {
      "bytes": 2425,
      "sha256": "e15c89dc6562d77c7ac18ecfe43dd30fd339e33197d7131f3a90e83c05e06092"
    },
    "OAI/NumberTheory/PiExponent/Approximation/ClosedThickeningSections.lean": {
      "bytes": 2592,
      "sha256": "5975e1f6ed43a00036679711e936832d2539fb2aa68ffc565ba95ecd72fb95fd"
    },
    "OAI/NumberTheory/PiExponent/Approximation/ClosedUnitKernel.lean": {
      "bytes": 3471,
      "sha256": "5db44583f7cad6562bae6b6d73520908b42bc107a34b17687d085479c2dd2759"
    },
    "OAI/NumberTheory/PiExponent/Approximation/CocycleTensor.lean": {
      "bytes": 9365,
      "sha256": "18efbf93bef0aaa77cf63135d0dcb55f374c7b6dc8e793ee189622d47849996c"
    },
    "OAI/NumberTheory/PiExponent/Approximation/CocycleTensorIso.lean": {
      "bytes": 3402,
      "sha256": "10cefb653c2338678a146b2b203b93e9cc68b21cd05a13ac412e56ebff69196a"
    },
    "OAI/NumberTheory/PiExponent/Approximation/CoherentCokernels.lean": {
      "bytes": 4983,
      "sha256": "bc912f42e241154f11c0f7d7b1b4bcf4e46e923de406024a1eeb3bb40edcdd27"
    },
    "OAI/NumberTheory/PiExponent/Approximation/CoherentTwistPresentation.lean": {
      "bytes": 21142,
      "sha256": "ce45e3ae96da0409eb64778e15d5a7c5152db1aa11d9bfab76f88b397db4c52d"
    },
    "OAI/NumberTheory/PiExponent/Approximation/Comparison.lean": {
      "bytes": 2433,
      "sha256": "df6881f91c8f685b04e85d1eb2c0a37eacb1742113c3c95d278815482f384d84"
    },
    "OAI/NumberTheory/PiExponent/Approximation/CompositePullbackFrame.lean": {
      "bytes": 4475,
      "sha256": "810eb34c434c1cbb00f9147829b6e4d7126838c44d829bb70e9293af8ba17b4f"
    },
    "OAI/NumberTheory/PiExponent/Approximation/ConstantPullbackDegree.lean": {
      "bytes": 3128,
      "sha256": "b02a42891625547107702a75ff0ba9f53ddf60d6ab3655f035fccdc9f3807d47"
    },
    "OAI/NumberTheory/PiExponent/Approximation/CoordinateFrameIdentification.lean": {
      "bytes": 1773,
      "sha256": "ba1941a966c8c155ed9dc52f35ede9c2679dd601b877c0a08d9aa08ede44eec6"
    },
    "OAI/NumberTheory/PiExponent/Approximation/CoordinateSliceComparison.lean": {
      "bytes": 9232,
      "sha256": "1a40efdf8657059aab3cf72e93749eb544098fe5ab0c645aac0460fd1ca4773b"
    },
    "OAI/NumberTheory/PiExponent/Approximation/FibreNormalRigidity.lean": {
      "bytes": 3552,
      "sha256": "cb4cfd57a21808245fa210e68fd8a17aea729cf484704a655dd1a3a05147c1d1"
    },
    "OAI/NumberTheory/PiExponent/Approximation/FibreWeightSeparation.lean": {
      "bytes": 1176,
      "sha256": "779b38a00cf27d7bff5b660a82c86039dfc278a0c21c0d5caba7277cb60129ce"
    },
    "OAI/NumberTheory/PiExponent/Approximation/FormalMatrixBridge.lean": {
      "bytes": 5178,
      "sha256": "ec7d672691bf4144dae87bd3a027948a7286fa0c0c69da425d360752a08b90fa"
    },
    "OAI/NumberTheory/PiExponent/Approximation/FormalMatrixSurjectivity.lean": {
      "bytes": 3774,
      "sha256": "2cde478a58b6f790d00946d08eb52d45c09f6b7b4d9f972f734698fae3c0ac17"
    },
    "OAI/NumberTheory/PiExponent/Approximation/FrameEquationFamily.lean": {
      "bytes": 5145,
      "sha256": "dc500e8d15e3b2e08c8754a74f472bf11f8fd571aa3a8ab68cec2644d51b8b35"
    },
    "OAI/NumberTheory/PiExponent/Approximation/FrameResidueDirections.lean": {
      "bytes": 980,
      "sha256": "8467c148d08442884ca2d0abaa58cf2e10646c3d005085f12b2534fb58bf3448"
    },
    "OAI/NumberTheory/PiExponent/Approximation/FrameSections.lean": {
      "bytes": 6783,
      "sha256": "84a87f565d27f71d43955ac06b9ed21f1d0a434e00e653e19b6f8715ef0acf95"
    },
    "OAI/NumberTheory/PiExponent/Approximation/FrameSubopens.lean": {
      "bytes": 1984,
      "sha256": "b7de160851ba423eee1d99ce6c552e67bad116885b3ecd10b42522c0238d46b8"
    },
    "OAI/NumberTheory/PiExponent/Approximation/FrameSubopensCoherence.lean": {
      "bytes": 3543,
      "sha256": "afb0a7a3891b5689e65f739999d3b25c79095d56a32b4881746dcd8cf0c91ad1"
    },
    "OAI/NumberTheory/PiExponent/Approximation/FrameTensorPowers.lean": {
      "bytes": 6868,
      "sha256": "a95019d4fe97ef9fcc2ad4183ae1be402dddda000df5c7fbbb798801fc9257fb"
    },
    "OAI/NumberTheory/PiExponent/Approximation/FramedPullback.lean": {
      "bytes": 5319,
      "sha256": "7fec52d3600fbcd01a993ae538d62e4220b3a2355a17e0dfcc84081fd9286b2e"
    },
    "OAI/NumberTheory/PiExponent/Approximation/FullSupportNilpotence.lean": {
      "bytes": 2736,
      "sha256": "45dd5cd0d7dad0c88a10ed1f413b70b516f47dddba95608eea2eb2bbb0cedea6"
    },
    "OAI/NumberTheory/PiExponent/Approximation/GeneratorsSectionCover.lean": {
      "bytes": 7887,
      "sha256": "e30dd0adaf16bda7b447ac18f19653917bf557a3bc1e12da84bae1740f4a91a3"
    },
    "OAI/NumberTheory/PiExponent/Approximation/GenericFibreRigidity.lean": {
      "bytes": 4595,
      "sha256": "765e527475760d8146da52ba36868de5eec07c24caa90480376fd83e6abe6945"
    },
    "OAI/NumberTheory/PiExponent/Approximation/GenericNormalRigidity.lean": {
      "bytes": 2846,
      "sha256": "f5b5167dfd40369a00b464b7899c46dddf39a18ad59696e3519085afecf628d9"
    },
    "OAI/NumberTheory/PiExponent/Approximation/GlobalClosedAnnihilatedDescent.lean": {
      "bytes": 2394,
      "sha256": "e1cfe7ca03552ded1b58164101953e483c8075f7e5cf5bd2030159237627674a"
    },
    "OAI/NumberTheory/PiExponent/Approximation/GlobalSectionClearing.lean": {
      "bytes": 24583,
      "sha256": "3a7c04e7f6658f28a1f9370b5c7e031b67df321de2978fd7530275a932503843"
    },
    "OAI/NumberTheory/PiExponent/Approximation/GlueGlobalGenerators.lean": {
      "bytes": 3076,
      "sha256": "19da1699da242c17d8459264be7d121d5177ed702f01b9fd545451c294b64748"
    },
    "OAI/NumberTheory/PiExponent/Approximation/IntegralLineSections.lean": {
      "bytes": 10498,
      "sha256": "145a438d2547bf8cb60330ba30c625cfb0ba1d460cedc1d69b8fb98873957e36"
    },
    "OAI/NumberTheory/PiExponent/Approximation/InterpolationMatrix.lean": {
      "bytes": 8807,
      "sha256": "9ca02a51ee8df9664c1b9bf994380d094ae49815c93ffd33529b5972d13b8c69"
    },
    "OAI/NumberTheory/PiExponent/Approximation/InverseDualRestriction.lean": {
      "bytes": 2949,
      "sha256": "4bd44ade147c01b84ea6634ecd8c9e73fe627a3dfbb3836bef9c116a3a90f66b"
    },
    "OAI/NumberTheory/PiExponent/Approximation/InverseFrameRestriction.lean": {
      "bytes": 5385,
      "sha256": "64b5d669bb823cb647743026c14cf26885f7506d1344b532f8bfb2ce5c565124"
    },
    "OAI/NumberTheory/PiExponent/Approximation/InverseFrames.lean": {
      "bytes": 8049,
      "sha256": "06707502baf3dfed32bfbef76b6c141481e11c7680817f828eea2c746b67a58a"
    },
    "OAI/NumberTheory/PiExponent/Approximation/LineClosedUnit.lean": {
      "bytes": 3284,
      "sha256": "cf15d4a1d5cb588c372d59b1a963a8d3ea4fa95fe4b4db05676ce9f6bd777b9e"
    },
    "OAI/NumberTheory/PiExponent/Approximation/LinePowerLaws.lean": {
      "bytes": 9888,
      "sha256": "eee571838830c510d854b2d1d038df77e1d3173216c7a2c29d845b575522a4f8"
    },
    "OAI/NumberTheory/PiExponent/Approximation/LinePullback.lean": {
      "bytes": 2452,
      "sha256": "fee50ab5f48fd393ad7d975ef9b324943dfa2c0e7ae1eb6857047df3f85bb0d0"
    },
    "OAI/NumberTheory/PiExponent/Approximation/LinePullbackPowers.lean": {
      "bytes": 11848,
      "sha256": "f6711d697d192ec52a96f725e144189757662e6ff4acfd49065f3ec06bfafecb"
    },
    "OAI/NumberTheory/PiExponent/Approximation/MatrixArithmetic.lean": {
      "bytes": 22035,
      "sha256": "2a3e4d4bb77fdfca3fd525d6c5eb143add0e7e017b3b064d2df7f8cbd3db5f2a"
    },
    "OAI/NumberTheory/PiExponent/Approximation/MatrixCounting.lean": {
      "bytes": 6587,
      "sha256": "2d1177d49399a6bd5f6f0dbef1a5d981c0e3228f72f39bc95d4303683a4b333a"
    },
    "OAI/NumberTheory/PiExponent/Approximation/MatrixTranslation.lean": {
      "bytes": 12067,
      "sha256": "1496247d0c1f66f9784100de840f5ef5fc6bc8a127eb4b7a07340785b024415d"
    },
    "OAI/NumberTheory/PiExponent/Approximation/MatrixTranslationBounds.lean": {
      "bytes": 8400,
      "sha256": "f96a30c86ea5a7030f610f196826d8a895440b1619c85ee2e0355b799eb40dfe"
    },
    "OAI/NumberTheory/PiExponent/Approximation/MixedFrameExtension.lean": {
      "bytes": 3055,
      "sha256": "3281ebe1d0b9a0aba3d80a1b09cf50cc8b74cca986f2ede92df4c974af0a8454"
    },
    "OAI/NumberTheory/PiExponent/Approximation/MixedSectionExtension.lean": {
      "bytes": 8340,
      "sha256": "30534f6ab576d3e330c218fc5158269e856e5a85e9d5ea1ebba2b50cb1c03daa"
    },
    "OAI/NumberTheory/PiExponent/Approximation/MixedSectionOpenExtension.lean": {
      "bytes": 2151,
      "sha256": "d8714925b07d1b2f88c40724f8bfa08270909a53a0b58c690077dd7087b833bf"
    },
    "OAI/NumberTheory/PiExponent/Approximation/ModuleLinePowerLaws.lean": {
      "bytes": 7395,
      "sha256": "fd9bdc14c0902e29b5ca53408e798aee930509d6e123fc859628476e06f003b0"
    },
    "OAI/NumberTheory/PiExponent/Approximation/ModulePullbackCoherent.lean": {
      "bytes": 1467,
      "sha256": "9f676607ee5e6088ac782962929faf302c834cd298423279aa529581bf646e22"
    },
    "OAI/NumberTheory/PiExponent/Approximation/NegativeTwistPresentations.lean": {
      "bytes": 5040,
      "sha256": "eb6753628971a73aa079237406a8316ad0ac23d2b5ad0ce7f7bd0dd0cf43765c"
    },
    "OAI/NumberTheory/PiExponent/Approximation/NoetherianPowerExtension.lean": {
      "bytes": 3780,
      "sha256": "3a1305a690ae228bd46aa294a84d41196725082b04bb95a76a78264a12187431"
    },
    "OAI/NumberTheory/PiExponent/Approximation/NumericalMarginRestriction.lean": {
      "bytes": 3638,
      "sha256": "a27c8b501afe8cf20228dfcb2c8607ec3efbb8eac897eaaf867a08e1fe7c3bbc"
    },
    "OAI/NumberTheory/PiExponent/Approximation/NumericalSlopeInduction.lean": {
      "bytes": 4131,
      "sha256": "328e062e31dd4890c010904fb9547bf5f6bac749ebe578006563a7e63285259b"
    },
    "OAI/NumberTheory/PiExponent/Approximation/NumericalThresholdStep.lean": {
      "bytes": 3708,
      "sha256": "f888d9e93b2a140cde20d8c4a27660a1ac17ea133d9ef280cc0474aa3216901e"
    },
    "OAI/NumberTheory/PiExponent/Approximation/OpenBaseChange.lean": {
      "bytes": 2899,
      "sha256": "74b2989fdca0e195e661adf549f79bcf112bd1a27ae60eeb43e5c39cbbedccdc"
    },
    "OAI/NumberTheory/PiExponent/Approximation/OpenPullbackUnit.lean": {
      "bytes": 135,
      "sha256": "4ba2dcc701b9d19e2dc8234403730be1f8a403d147c42ef5321898ced07b8a1d"
    },
    "OAI/NumberTheory/PiExponent/Approximation/OrdinaryComponentRigidity.lean": {
      "bytes": 4733,
      "sha256": "9f9d18832a272d54a4b12df17fc338c5d3db055905e2f83887a0c958dd1d67d8"
    },
    "OAI/NumberTheory/PiExponent/Approximation/OrdinarySliceComparison.lean": {
      "bytes": 2797,
      "sha256": "5dac71b47ac5b01310a208a9de747e48784e992b703d2d9d41f6b3694e0a3269"
    },
    "OAI/NumberTheory/PiExponent/Approximation/Parameters.lean": {
      "bytes": 6076,
      "sha256": "e1c1504df82173dccc6f98e33455c0ba04e835a8fb20294ec3d56c676c836f21"
    },
    "OAI/NumberTheory/PiExponent/Approximation/PersistentComponents.lean": {
      "bytes": 6814,
      "sha256": "2b34a097fb2ef600e18e434999a6316b56a68caaa47290a61969bd059f2ebd6e"
    },
    "OAI/NumberTheory/PiExponent/Approximation/PersistentWeightComparison.lean": {
      "bytes": 8264,
      "sha256": "f532829d2d30e3c874eee8f3c78213dcd73c16fa60a9a702b8768cf5f2c000bd"
    },
    "OAI/NumberTheory/PiExponent/Approximation/PowerSectionExtension.lean": {
      "bytes": 12190,
      "sha256": "6b1211fd8e01e737e5b2a620f7b03479dcb4f090fac59313636475041ebe6bae"
    },
    "OAI/NumberTheory/PiExponent/Approximation/ProjectionFormula.lean": {
      "bytes": 8796,
      "sha256": "81900e443285eda168f1d98dd6889fa603aabac6325ddb64ddc43cc0b1653a47"
    },
    "OAI/NumberTheory/PiExponent/Approximation/PushforwardOpenSections.lean": {
      "bytes": 3656,
      "sha256": "6ffc93f7912af52140e0debee2de7c796d118db53c9dba8d4e953eb49b32f389"
    },
    "OAI/NumberTheory/PiExponent/Approximation/PushforwardSectionComparison.lean": {
      "bytes": 3114,
      "sha256": "be7bd3a01980abc72283fdff70fa0a10265e403e1a88ab99a763c69b38a5b775"
    },
    "OAI/NumberTheory/PiExponent/Approximation/PushforwardTensor.lean": {
      "bytes": 4883,
      "sha256": "5d6ed4e074fc65e6bf7073cbd6991d240d96da17009145347847b61d7c0e90f6"
    },
    "OAI/NumberTheory/PiExponent/Approximation/RectangularVolume.lean": {
      "bytes": 3686,
      "sha256": "e4388908d395f07ad297c313f75c258c8a2ce304e969a02ce8f98c86daeb85e1"
    },
    "OAI/NumberTheory/PiExponent/Approximation/RegularComponentSection.lean": {
      "bytes": 3148,
      "sha256": "677ff698cda63fa3480c888004d0b8b1c02fa8e51ca474c839521ef9606f4c2c"
    },
    "OAI/NumberTheory/PiExponent/Approximation/RegularSectionChoice.lean": {
      "bytes": 7160,
      "sha256": "2a4c523b2276edece3db77535c8a8406e4ae438ed92aa5af917d3a65c6817b12"
    },
    "OAI/NumberTheory/PiExponent/Approximation/RegularSectionMono.lean": {
      "bytes": 3044,
      "sha256": "a1006a4a2f665e64f61afa4504a663532e580e13f496ea95d8833742dd1febc4"
    },
    "OAI/NumberTheory/PiExponent/Approximation/RowTranslation.lean": {
      "bytes": 15365,
      "sha256": "1d862e44be56db3af66fa0e14869fcf89d5102762729840206f7321b9fc9e4bf"
    },
    "OAI/NumberTheory/PiExponent/Approximation/SectionDivision.lean": {
      "bytes": 3956,
      "sha256": "218968ef198ad9593e3149304fbb9271523a9da11e7c76b3ae5773651149f5c0"
    },
    "OAI/NumberTheory/PiExponent/Approximation/SectionImageSupport.lean": {
      "bytes": 3397,
      "sha256": "b194236bf3378eb99e6624f8452467c68ce06ca1e8aaf02c92355bbe6d03c0bf"
    },
    "OAI/NumberTheory/PiExponent/Approximation/SectionOpens.lean": {
      "bytes": 7619,
      "sha256": "3d373bb1c7f225b5f666a7c2b9c379b331dbb30395063c1573bf54755503e92b"
    },
    "OAI/NumberTheory/PiExponent/Approximation/SectionPowerFrames.lean": {
      "bytes": 5713,
      "sha256": "aaa4f044bd891dcb235c1ee709f678d9e6496757147da885c883dea878bbe326"
    },
    "OAI/NumberTheory/PiExponent/Approximation/SectionPowerOpens.lean": {
      "bytes": 3659,
      "sha256": "17720d4718e96fb6e145a7a110bde5606a0719db0aae337c1619f00e8d9222b4"
    },
    "OAI/NumberTheory/PiExponent/Approximation/SectionPullback.lean": {
      "bytes": 2039,
      "sha256": "1e24d02852690ac42824701925b062f14d2cc831e42add11121392e344afb152"
    },
    "OAI/NumberTheory/PiExponent/Approximation/SectionZeroSupport.lean": {
      "bytes": 1621,
      "sha256": "27324fd75094f3b2649dfd87134b6d05e1acd0b0c548ae24429a716ff35c22ba"
    },
    "OAI/NumberTheory/PiExponent/Approximation/SerreAssembly.lean": {
      "bytes": 3604,
      "sha256": "fb48f89356322353fb0967b61e3c85a41c4512d6ff3e4098e1bafdee5b292bda"
    },
    "OAI/NumberTheory/PiExponent/Approximation/SerrePowerDescent.lean": {
      "bytes": 3475,
      "sha256": "b031ca43082a2a38f167ed04f1045d4b0237404b36b57029dcc45d3475a7a056"
    },
    "OAI/NumberTheory/PiExponent/Approximation/SerreSectionLifting.lean": {
      "bytes": 1623,
      "sha256": "0c65918067dbb04441db31a6b0cc1f70a2ab56f1d154968b494642aca6637b32"
    },
    "OAI/NumberTheory/PiExponent/Approximation/Sigma.lean": {
      "bytes": 1408,
      "sha256": "b66cedb529e79257004a6f2ec52857fa7fb750aeb2b9394a284616b6fce54c6a"
    },
    "OAI/NumberTheory/PiExponent/Approximation/SuccessiveApproximations.lean": {
      "bytes": 6528,
      "sha256": "0252842442955d99e1a5dc954fc59b0d87f8f80a771b504bc015f2d6fdcd0433"
    },
    "OAI/NumberTheory/PiExponent/Approximation/TensorMixedSection.lean": {
      "bytes": 7878,
      "sha256": "d6227c3a15a08a8ef1cb7274d98598a1623adf8a28048ab458adb4fef1b0670b"
    },
    "OAI/NumberTheory/PiExponent/Approximation/TensorOpenBaseChange.lean": {
      "bytes": 7902,
      "sha256": "bce8eab61197a359e6610b9e858c7861cdd0e9004bbebcca6c052e9c1b2a39f3"
    },
    "OAI/NumberTheory/PiExponent/Approximation/TensorPowerRestriction.lean": {
      "bytes": 5141,
      "sha256": "bdfd1c6cc39885c27605a0426850f4185cf787d5c552663fab767078c54de581"
    },
    "OAI/NumberTheory/PiExponent/Approximation/TensorPure.lean": {
      "bytes": 9670,
      "sha256": "544f87d9505294e8d86b740985c5b0b00b7ac9b39cc7fffa8b701029aaafd4a1"
    },
    "OAI/NumberTheory/PiExponent/Approximation/TensorSectionOpen.lean": {
      "bytes": 5657,
      "sha256": "6bb95e79839a22a9074717699416699de362e64b0d14d4f2c760dfd5bbce4af3"
    },
    "OAI/NumberTheory/PiExponent/Approximation/TwistGlobalExtension.lean": {
      "bytes": 9539,
      "sha256": "5e54cbae9b99af49e56c69b6fd31c8f60606d4df20a502bfac48f4880cdb44e7"
    },
    "OAI/NumberTheory/PiExponent/Approximation/TwistPowerSection.lean": {
      "bytes": 3458,
      "sha256": "2496b96f1eef30d194491bb473f65d86af3b6688ccabfc23c14f3206c4bc9213"
    },
    "OAI/NumberTheory/PiExponent/Approximation/TwistPresentations.lean": {
      "bytes": 5796,
      "sha256": "7b00242f9729298847aff8946004da60f966b278840672aae082dd427b1f6c79"
    },
    "OAI/NumberTheory/PiExponent/Approximation/TwistSectionClearing.lean": {
      "bytes": 9847,
      "sha256": "71a6f038fec5a9f3fffb7e8ce57e46fcab88bb18235309b850d3c9b8feb3d798"
    },
    "OAI/NumberTheory/PiExponent/Approximation/TwistSectionScalars.lean": {
      "bytes": 6538,
      "sha256": "006ef6b2e6c5cbcdd736b116258e4d5883f2e01cb0c4f6eba87a9bf4f64f14c8"
    },
    "OAI/NumberTheory/PiExponent/Approximation/TwistSections.lean": {
      "bytes": 3837,
      "sha256": "18a6eab637d89ad8ed76ea1877dad3514281a6f2f0b8010e102cc235469268f3"
    },
    "OAI/NumberTheory/PiExponent/Approximation/WeightErrorMargin.lean": {
      "bytes": 2648,
      "sha256": "52b674ea5894236bf4c5d8824c663a77d753cdc47423e088e386e39379fa1eac"
    },
    "OAI/NumberTheory/PiExponent/Approximation/WeightSeparation.lean": {
      "bytes": 5885,
      "sha256": "6cb0dbe1d14b3b2f1b4ac564a90a3569516759474e753f0ccb7bb12d44a59f4f"
    },
    "OAI/NumberTheory/PiExponent/Approximation/WeightSeparationConstant.lean": {
      "bytes": 3423,
      "sha256": "46a52f970c54f8c36c5fdb8dbbf3c7e538d9f17157d88ef5f7d26f77c01353d5"
    },
    "OAI/NumberTheory/PiExponent/Approximation/WeightSeparationProducts.lean": {
      "bytes": 2250,
      "sha256": "5f2474c3a91a54bfae4493b7c0d90aff0ad323092168d9b46063c24164b5e74e"
    },
    "OAI/NumberTheory/PiExponent/Approximation/WeightedAffineParametrization.lean": {
      "bytes": 4373,
      "sha256": "ad74e43a8367de14b2b327ace42ff1637cba4c8c49673f0d30afdf2ef004740a"
    },
    "OAI/NumberTheory/PiExponent/Approximation/WeightedCompactification.lean": {
      "bytes": 6246,
      "sha256": "62e7758cb161fd6894a7ad4c866722a2ece8e1afffeb3f9e537359bf2796d02f"
    },
    "OAI/NumberTheory/PiExponent/Approximation/WeightedCompactificationGeometry.lean": {
      "bytes": 2931,
      "sha256": "c38be62f0d96028a69f7a8130371eb8cebea5b155a1161470e1cbf196cc6ab14"
    },
    "OAI/NumberTheory/PiExponent/Approximation/WeightedCompactificationImmersion.lean": {
      "bytes": 3323,
      "sha256": "e48e15eee3998270acf0c67c11d3c392a230b518a18978ebb8a97ef5a66a2497"
    },
    "OAI/NumberTheory/PiExponent/Approximation/WeightedFrameDegree.lean": {
      "bytes": 1419,
      "sha256": "78c5e6461e0f90a844c51e3ee6db52a58044dfa2d200e052385a267e247a3dfa"
    },
    "OAI/NumberTheory/PiExponent/Approximation/WeightedGeometryScale.lean": {
      "bytes": 5555,
      "sha256": "c3c3d9d30c8b74092043e865a95fd52fb5b987f9707afef1a849a49a22035cb9"
    },
    "OAI/NumberTheory/PiExponent/Approximation/WeightedGlobalSectionBound.lean": {
      "bytes": 2603,
      "sha256": "795e319dee6d3cb340846362242977459ee6107aa10e7071a82c1f0cdd4d4f8f"
    },
    "OAI/NumberTheory/PiExponent/Approximation/WeightedPullbackDegree.lean": {
      "bytes": 4478,
      "sha256": "0d9bb4c9e6939cf489da80bc19dd9e94ff91f8037e51599d19e8cc9c195637ab"
    },
    "OAI/NumberTheory/PiExponent/Approximation/WeightedSectionOrder.lean": {
      "bytes": 8016,
      "sha256": "fbf974f61b52733d2fcfb7ac2b6f0d1bdebc640b185002f1870ad678ac9e3bd8"
    },
    "OAI/NumberTheory/PiExponent/Approximation/WeightedSliceDegree.lean": {
      "bytes": 9524,
      "sha256": "a21d61e781b4c26fe9a15be598c2f1dd3690cadb5a1d7e78f00e388684e8667b"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/AmpleCohomologyFinite.lean": {
      "bytes": 1979,
      "sha256": "7dc30f8958f94bbdf6394b44a50c400a9ae85c53269fefa6ad8b86eef26c64e3"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/AmpleLineCohomology.lean": {
      "bytes": 1463,
      "sha256": "37228b87fa555d97527e2b2855b270ec21df252c855164077c43e2c3a9e16b80"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/CartierEulerDifference.lean": {
      "bytes": 4266,
      "sha256": "7001fe11089f1cb265933d9c0b70fb55f32aa9e36df7ee6f29e6243d310b50ea"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/CartierEulerPair.lean": {
      "bytes": 8503,
      "sha256": "88b7a0a4c408c57870a811a5e1a49215654d6eb8213717cc2aea951034f3ae4c"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/CartierMixedEuler.lean": {
      "bytes": 10115,
      "sha256": "e06f1b055f434e83ac315d581bf94f75e6134309c898794ed100bb927ceee218"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/CechExtFinite.lean": {
      "bytes": 12760,
      "sha256": "2acc65e3c4d094eb5537af4a81968f9e72c8bd36558d865a60de6308b9eda7d3"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/CechH1Transfer.lean": {
      "bytes": 6134,
      "sha256": "954aa63edfb3f80abe7e9cb2f76d6bb76fb89ea9d882be2a58a9d005fa97f2ca"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/CechHigher.lean": {
      "bytes": 18475,
      "sha256": "317ce8d0d1debf13b20cf0412fbe2107476622e1ef13e30167b189e2812e8925"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/CechLinear.lean": {
      "bytes": 8385,
      "sha256": "deebf043f698bbc73b8933b49680ce3ab38577f58abf538c858fb4b4ec11b825"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/CechOne.lean": {
      "bytes": 8179,
      "sha256": "7c65b9675cb36ef236efed4a1b7d9b308d7bf119ba0c63b27829166724e95b21"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/CechOneConverse.lean": {
      "bytes": 3303,
      "sha256": "dd85183173064be799a727575203428275c0ff001278ed7eda6aa332c4e338da"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/CechZero.lean": {
      "bytes": 6241,
      "sha256": "ff2ae50c8926a1568e345cdf5462c6dacf8c94c66b066063e439435495c91c9d"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/CechZeroAdditive.lean": {
      "bytes": 2013,
      "sha256": "6eaf62601961293f73e35029a6da71801d76b0cb1fb94c7e93f843df00981de7"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/CohomologyFinite.lean": {
      "bytes": 1780,
      "sha256": "68da8ff2994a7070593af23fe7b73aa2d3727810a71828722ccf51ff5010cec1"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/CohomologyIso.lean": {
      "bytes": 1831,
      "sha256": "1b90ef9f6510ed3e45a6c8eacbb5a9b6361eb2510f4562fc6be24af8313ac5d8"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/CurveCycleEuler.lean": {
      "bytes": 7447,
      "sha256": "d6bab3cfac29d47559da7f2cb00ad2bf79137222b63851423489652d1f4850c1"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/CurveDerivativeVanishing.lean": {
      "bytes": 7633,
      "sha256": "9701269969989d9b85ef91d61af54e8220559edee672fe2f6331324247e8a5ef"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/CurveEuler.lean": {
      "bytes": 6750,
      "sha256": "5902b92584a8431394bfbcf5c33b3a29861c7ef0fabef16a2afc919e6481628f"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/CurveFinitePushforwardCohomology.lean": {
      "bytes": 9343,
      "sha256": "dabcfd26d55d95ec64d01ecf5a38f83fa9cf7c4ed6d345d109220fbc4c683ba0"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/CurveNormalizationCohomology.lean": {
      "bytes": 3079,
      "sha256": "99373d66afcd38fd61bf8d5455ecefb6560ff5898ca6cf2ef60dc79555dd676f"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/CurveNormalizationEuler.lean": {
      "bytes": 6446,
      "sha256": "0de6478553c6296b9f4f9373ec3c44b5a5f3e9b245bef2be68babf79db418769"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/CurveRegularEuler.lean": {
      "bytes": 2031,
      "sha256": "02e2f29003cf0879d3f317fac2c5f8146db184da8aab5598582097916642876c"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/CurveTensorEuler.lean": {
      "bytes": 2316,
      "sha256": "ab62103f2a84773279d28e7e9e81710f709c8a135612e1dc8a761b38077d7c58"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/CurveTwoAffineVanishing.lean": {
      "bytes": 1307,
      "sha256": "50d4c59c16e5abac941b5bb6a987e4a03d1a23227a4f503d3e0b829ddd82a5ac"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/CurveZeroEuler.lean": {
      "bytes": 4145,
      "sha256": "ba35a0bc562706e6c0c96247c8644b0c62aac39b845c5dbbc9e8f81dfa47c696"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/EndomorphismEulerAdditivity.lean": {
      "bytes": 10467,
      "sha256": "cfec0c095dfeaa811fe0f1ac3b8245ad6afecc63bfadb35f00b91c8be2bdb11c"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/EulerCutoff.lean": {
      "bytes": 1978,
      "sha256": "c9e4f551c2e566d3a973b7d616cf2a3374887683453d9cdbb279568291dd44d0"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/EulerDifferencePolynomial.lean": {
      "bytes": 4855,
      "sha256": "f81362a728f04ed28a3d4f817ee8d6fbaae5273a6a4129deb85a57d60e8296c7"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/EulerExact.lean": {
      "bytes": 9613,
      "sha256": "66f30032919d8734e6701dbcae4f377b64299f6f2fd5ae9ea3225aef51b70ae5"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/EulerPolynomialDegree.lean": {
      "bytes": 11141,
      "sha256": "a1c6d95dd050fefe49a89cd032cdcc814fe81c38c79ef1ec8638abb28fe9cccf"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/EulerPolynomialInterpolation.lean": {
      "bytes": 1543,
      "sha256": "12e4c0be77ceaa70a02f17663a0a12830fb3c1f10660fb4222aa8b8354aa4767"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/EulerRegularSections.lean": {
      "bytes": 1397,
      "sha256": "7d8b1fb4717607394be5cc5b3314f2ed3b389a7cb294e05d4881a423c1f89aae"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/EulerRegularTwists.lean": {
      "bytes": 1218,
      "sha256": "c460625789e7a4e730d4804308b3006be1c39608a05e19f625729581a2a099ec"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/EulerSupportDimension.lean": {
      "bytes": 5264,
      "sha256": "c859e683ff0bb7804d5ea0b2649e7bb8aef56ee560a4d4d7cf736e9c72955832"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/EulerTwistTransport.lean": {
      "bytes": 2667,
      "sha256": "5f0492d10439c137b30c42ab259d9132fd16d5beda22487dfe50c408f8ba1150"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/EulerZeroDimensional.lean": {
      "bytes": 2845,
      "sha256": "02e60764c9f4c2daf38b1013113f7f5f3e09f7a7e3e3038a2ced56f0685ce525"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/FiniteCoverCohomology.lean": {
      "bytes": 57469,
      "sha256": "b38bb44faf4929448a25d21040c38e4f47cb25eb9ffcfa6cb13975bee2cdb9f7"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/FiniteLineEuler.lean": {
      "bytes": 7560,
      "sha256": "9129353595bcdc59b4c4021a381c38a2383b43a74df7053d0db520b3bd4e1d1f"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/FiniteSupportCohomology.lean": {
      "bytes": 6704,
      "sha256": "9ee24e64e61ae1e36038f40e01688507b799e7d9c0e72455dea9364409776729"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/FiniteZeroEuler.lean": {
      "bytes": 2430,
      "sha256": "77a24610210281264baa404d1725cbde0a418028676e5737ee497a9d2d1850e3"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/FreeCechResolution.lean": {
      "bytes": 5430,
      "sha256": "2b73cceb3a6a91f6c5e83e028c8e679549780b0f317594cc834e209ba9ea0f95"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/FreeCechSections.lean": {
      "bytes": 9510,
      "sha256": "cf403c0cd6dba39f3ac4c4652bb559c8b475648f4ef4ee2cb859801084146aa4"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/GradedCech.lean": {
      "bytes": 17368,
      "sha256": "52f5b210f31eef46a6f25385fc3812e06b631435138e35fdf88b2fcbf498cac5"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/GradedCechBound.lean": {
      "bytes": 9111,
      "sha256": "47e7090cd41e462c815eedef312c238d8c7a8deddc4c53f49629345e24276924"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/GradedCechExactness.lean": {
      "bytes": 5225,
      "sha256": "f7d42ee981f4d18fffeeeb0d2a84be6da5769b74c9e796fc8dbb196cb673748b"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/GradedCechRecovery.lean": {
      "bytes": 3022,
      "sha256": "e882243a338a47d5265f9dd5e26a240043a0ba93e6157dbf314de03310883638"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/GradedFreeCech.lean": {
      "bytes": 9673,
      "sha256": "b5a7a2f1f15bc19fd9b6e830d88032bda3930d53c6f3fe5c471a9cd99c866bce"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/GradedH0.lean": {
      "bytes": 7685,
      "sha256": "303551e9c8fb6cea6b025a72f06e4235f8ad98c90e29743dc79ef109a58f33df"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/GradedPolynomialCech.lean": {
      "bytes": 7239,
      "sha256": "95c223418041bf04b262c64da3b561787b4d5cf0c64cd56c65447a0fab240aed"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/GradedPolynomialLaurent.lean": {
      "bytes": 15232,
      "sha256": "23afe707e2e946875861a69497e568ca06c09edd6ada7f7ad5be41c021999c23"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/GradedSerreVanishing.lean": {
      "bytes": 3629,
      "sha256": "75703880c5671eb2eabde5d3fc905a9201e7e6f16ed6627763b75d50626bf363"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/IdealPowerCohomology.lean": {
      "bytes": 3879,
      "sha256": "732116520a6c56d63167605fa5079637e6ce5537f0df333c56d1d915a75d8ed7"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/LaurentCechFinite.lean": {
      "bytes": 6071,
      "sha256": "124957f404f2c9ad0ea2cc03c66a908b07e4c06a839c98a300dd231b32233712"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/LaurentExtFinite.lean": {
      "bytes": 3171,
      "sha256": "6d6a74534627d54e8fef2c5033afc49ae5c99c4f4ce520280849c9e8095c8d66"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/LineCohomologyDimension.lean": {
      "bytes": 4668,
      "sha256": "11245b40191d2ce268920018b9f2c8b0f0ee76443f73c5b3112e3ff361c3264d"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/LocalIntersectionEulerFiltration.lean": {
      "bytes": 3309,
      "sha256": "94d61b5aa53e3af368ddb39eefebe007bce83b40f6136c398de1f110b71c671f"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/LocalIntersectionRegularEuler.lean": {
      "bytes": 4062,
      "sha256": "cc2f31630669fabac4158bd823f04a45e25e0e61b5c410e3ee74e1b1598c3fda"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/MixedEulerAlgebra.lean": {
      "bytes": 7391,
      "sha256": "54dc69c6496780c988cd9ed3766eff9df822c8eca35e906dfed858a9971003d2"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/MixedEulerAmpleDimension.lean": {
      "bytes": 4376,
      "sha256": "92b551a603ac3d743ad0a6d2fe7d6433d8c7729f5a325bfaa86d7bf7c156dc37"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/MixedEulerCartier.lean": {
      "bytes": 3451,
      "sha256": "29b1831f4f473325d0abb2a5a7e540cacdf94bb7fcdd416fcdcdff411fd135c5"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/MixedEulerCartierAmple.lean": {
      "bytes": 3456,
      "sha256": "2468c46291c92b0d51625a6760f5b4f686082f0490fe8351954e9bc4c564ad42"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/MixedEulerCurveMargin.lean": {
      "bytes": 4041,
      "sha256": "f0d57b98deeca23e8978ef5def108a1c169947303f460f05c85fa22fe40dd3e2"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/MixedEulerDimension.lean": {
      "bytes": 5123,
      "sha256": "5309efd3ddf3853ee9f05690ab3553c9b8fcf4b6e58f0ca1ba1255dd4e371027"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/MixedEulerPolarization.lean": {
      "bytes": 12793,
      "sha256": "024aca939dc8fbd05a0cbf454681152fa369ac5ab0818aa1447d6b1164f24cee"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/MixedEulerPositivity.lean": {
      "bytes": 4440,
      "sha256": "0667fdf037c02690229a8c602a07eb6afbc28cd0dd4ea6e23d2a839a3290b8da"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/MixedEulerRestriction.lean": {
      "bytes": 5824,
      "sha256": "55433e9d6c29679ca5e78cb02a6758aea1da7bb408558adce4b0b6d14a68836c"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/MixedEulerSlope.lean": {
      "bytes": 7761,
      "sha256": "6982405645490c79e8a1e1ad2a341c887c7113caf070e6e9821dd87d2c724169"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/MixedEulerTop.lean": {
      "bytes": 3832,
      "sha256": "61afa5a294c4055985918dd60efa07a8586f096df445325fadb17e944b60e417"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/NakaiCohomology.lean": {
      "bytes": 7807,
      "sha256": "13fbe5a11dfeae7575ddfff57c908b194174e96cb1bbd07d45677de9224968ea"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/NakaiEulerGrowth.lean": {
      "bytes": 3801,
      "sha256": "2d6f058907f2bb7ee235854de8421fc62d6367ebe7e1517a13a09ca69052cf34"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/NilpotentIdealVanishing.lean": {
      "bytes": 2726,
      "sha256": "46de2999bb601c0605cb9958a688f56c5f9d50905e957827022d9255e5d711ca"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/NoetherianAmpleSerreVanishing.lean": {
      "bytes": 4021,
      "sha256": "661f2593a561ea4e4fbf59b524186f50ae95114ee5af1dddcbfb4ce1076eb712"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/NumericalEulerSlopeInputs.lean": {
      "bytes": 4638,
      "sha256": "eab612cccfe2e08470f39df922032fa7ed587b88e6ef9982c9ec8b6585a36ddf"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/PencilCohomology.lean": {
      "bytes": 13555,
      "sha256": "9b72a720a978dbd6f83a15ab6dff196d8e99c43b0b130139e01c122b7789408d"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/PencilCohomologyCech.lean": {
      "bytes": 12603,
      "sha256": "0c0cc2223d18f63b1e3045247a2045811c1811a2929aed39caa97802e9389b48"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/PencilCohomologyCharts.lean": {
      "bytes": 13139,
      "sha256": "5f14540a5272b694a19ef04807f7b02e9f71bde516b787ddf5d4bc62925d1d74"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/PencilCohomologyFiniteCharts.lean": {
      "bytes": 8752,
      "sha256": "7c649dae4cd29955ddecc2f3cc8a097855ba6a9b7175c60b0b112f14ae4be056"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/PencilCohomologyLaurent.lean": {
      "bytes": 22721,
      "sha256": "451e2aaa6754b4d1d4d1e1c8e8fda4a185fa7ef1c30e067ede6d663de90f9af0"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/PencilCohomologyPencil.lean": {
      "bytes": 3123,
      "sha256": "940e30560697fc810d77016f34c9f43ec5e689856fc8e2c378aa387354d068d8"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/PencilCohomologySections.lean": {
      "bytes": 14724,
      "sha256": "7e10277f773c017936de3d91a5f59411f1a19cba56b7ad83c354d82e005c4d80"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/ProjectiveCoordinateAcyclicity.lean": {
      "bytes": 5367,
      "sha256": "8f4dafb6a9e85e6495e253d5e72027e18f517dfd6ceccd4fdf61360edb130927"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/ProjectiveEmbeddingCohomologyBound.lean": {
      "bytes": 2081,
      "sha256": "03b435b05d59a4d2d02d5f4230d4cb366af47548b087a77c0ade654908d15695"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/ProjectiveFramedCech.lean": {
      "bytes": 5760,
      "sha256": "1c690a7e4242ada63637650ef05b68a7a4285005177ffdcd1ba1e326f410e411"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/ProjectiveLaurentTransitions.lean": {
      "bytes": 13339,
      "sha256": "599d269ff7893db11ac539c761bcdc2f56bb5a097a22073d5a146dcc547ad507"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/ProjectiveLaurentVertex.lean": {
      "bytes": 20560,
      "sha256": "94708e88d1b26dd18494a00f4af1d84c09715f7205a7e8efe8c871c181876847"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/ProjectiveLineLaurent.lean": {
      "bytes": 3320,
      "sha256": "345b0ada1462f2cd044b2403b41bbfe595e2dd2aa814946680a7fd1ed5b5b38b"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/ProjectiveMonomialCech.lean": {
      "bytes": 4226,
      "sha256": "3c70a8c8147e1eeacb029504cb7f74e978f941648f9db1bd8c3c0f26f0c89e82"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/ProjectiveMonomialCechHigher.lean": {
      "bytes": 7221,
      "sha256": "d444725e61f91d5d8256c18119f837d3f1b4fd0078f2410781e2d430c8598e3a"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/ProjectiveMonomialCohomology.lean": {
      "bytes": 7299,
      "sha256": "cc4b80eda69e982e3e88cbcecf07eb03a2753a3d58f9d64eca503c83378061a0"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/ProjectiveTwistAcyclicity.lean": {
      "bytes": 5200,
      "sha256": "0f9b11f3d1995f10337abbff9e5c6155841d7b75eee7652c126669254e2670b1"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/ProjectiveTwistCech.lean": {
      "bytes": 2836,
      "sha256": "0e80255ad9e72840f6b81bde26febb2f9a35794248235ac90853c1e6afcb33d3"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/ReesCechInjectivity.lean": {
      "bytes": 3643,
      "sha256": "53b90d4dee0183e6e39fae85d334b973a24dc1ca20751c6c411997a7419d2548"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/ReesCechRecovery.lean": {
      "bytes": 2473,
      "sha256": "28ff9d7c8c35a19d9dc328db04a6622c7c2827adb7cd1ca4378eb7117d66fe29"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/ReesCohomologySetup.lean": {
      "bytes": 805,
      "sha256": "0198432f5bb272493f4e17a8bb48fed7cf99518a4ceb5cbe6b58d7b3c43540b4"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/ReesSheafCechBase.lean": {
      "bytes": 8670,
      "sha256": "e18d292facf931ee43b0f5de47f02444cb19e59548c56cffdb0e7faa10ff143e"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/ReesSheafCechNaturality.lean": {
      "bytes": 7070,
      "sha256": "a29899814b44a6c0fcd1129e86435b36a10018cbdc0facd467fae331d2d7e11e"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/ReesSheafCechRecovery.lean": {
      "bytes": 10270,
      "sha256": "137d9ca981f8bd2585a9711f9e94f569c720f14710a004355830fb4462a8f67b"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/SerreVanishing.lean": {
      "bytes": 1121,
      "sha256": "ac8c295b894736b31bae90eb380463d096a47f316b06579ebd4119ab96b94201"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/TupleCechBound.lean": {
      "bytes": 5416,
      "sha256": "94017d880e0380301e80f6714d7aab33c88186ea97c057c3efa00716ceee180f"
    },
    "OAI/NumberTheory/PiExponent/Geometry/AdmissibleCurveInequality.lean": {
      "bytes": 2203,
      "sha256": "dbee7aabfd15a1e23195fd49edff9dbe4d0badffda199cd391111d48a197ebb1"
    },
    "OAI/NumberTheory/PiExponent/Geometry/AdmissibleCurveWeights.lean": {
      "bytes": 6228,
      "sha256": "5f2735dda687bcdc753066c1f542a6a29fc8a1c7c6bfc7ed98e6e5344b9ecdb1"
    },
    "OAI/NumberTheory/PiExponent/Geometry/BirationalOpenIso.lean": {
      "bytes": 2753,
      "sha256": "5cd44b67ad54edd44fa500f7f48f591e13eb6ed6a3d1e9ab81ee1e04516db780"
    },
    "OAI/NumberTheory/PiExponent/Geometry/BirationalValuationStalk.lean": {
      "bytes": 4140,
      "sha256": "1029679d6cfce868021ac883382fa68a64ba58ed752082ca5871f0faa83bf4a3"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CanonicalRecoveryProperties.lean": {
      "bytes": 2050,
      "sha256": "0c77d351b1425a445f2827ebc30fc46f2ae435a3de9600f04f6ecf8a514535af"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CartierDegreeLength.lean": {
      "bytes": 2677,
      "sha256": "60fd1b76d5aa3015da63f37667374c4ae4a44f6192243d10631fad8f3ee67eeb"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CartierPowerFrames.lean": {
      "bytes": 5694,
      "sha256": "34c04d48b16fb547f9338a730a267bd6e230aa9aa95730d72304d201e409dffc"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CartierSequence.lean": {
      "bytes": 4960,
      "sha256": "1c77063e60d451b4d86e78bf489424860bd442bfb0ab4d3e0772689b34428f39"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CoherentProjectiveFinite.lean": {
      "bytes": 5466,
      "sha256": "a558fc27a55d48e12f47c72c4325677b54963c1862cda20bfc006161c6fb14ff"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ConePrimeProperties.lean": {
      "bytes": 5704,
      "sha256": "147d1b7e5463abd7d52be2407a6cac0090fd29151529edf2f546c5bee8a0c8e9"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurveCenters.lean": {
      "bytes": 5217,
      "sha256": "b2fa74a3291e16762ba78b95ee0037026b7975dc13e4ab45f210aa55ab8e885e"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurveChartFunctionField.lean": {
      "bytes": 3508,
      "sha256": "d0742deea42532ff24d71e787e864c9ba87059dfdae47618b9b3b5dc891d0901"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurveComponentCutLengths.lean": {
      "bytes": 4324,
      "sha256": "0088b1710392f80d42485f5e3d8975db1d2f29a316a2d63ff4b787290008fe6c"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurveComponentIncidence.lean": {
      "bytes": 3456,
      "sha256": "eb5e2b6a733a0898034a5c7f6ba1be5b8c033cf26ce810b783bb9a6f8aa7fe28"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurveComponentLocalLengths.lean": {
      "bytes": 3998,
      "sha256": "7f13ed3bf4a6047c06ec12ce1b2e2b0d0ea781b1f0e10fdff9ae25f328fd05bc"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurveComponentMultiplicity.lean": {
      "bytes": 4609,
      "sha256": "dc49d6e879f33658aee68b1c344ff4148853875c3b5622d5ca4f194103fbcc49"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurveComponentRigidity.lean": {
      "bytes": 5148,
      "sha256": "2eee97f88bbc09922acbd2ddea03da23f8af8a5eb08732a8aa5a86dd572a42cc"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurveComponentStalks.lean": {
      "bytes": 5599,
      "sha256": "0f7c26c374fd98d0e8b4e05d1c339ec80025b3701993672ff38f626f83bcdd56"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurveComponentZeroPoints.lean": {
      "bytes": 3481,
      "sha256": "88c1fbcbd1d337c2f38c7fa22dfa8cfbc354c82eee32e7c7cbe716c7b9152d8b"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurveComponentsDimension.lean": {
      "bytes": 2596,
      "sha256": "e3f0348efb967172f6111aa507cebd5c4753e790d9b87ef4f1b356836b52f22f"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurveContact.lean": {
      "bytes": 7579,
      "sha256": "6273d140ad530bb3893fc06e7caccc0b0c02c5e1b58f5e5c639e692f15421412"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurveContactFamily.lean": {
      "bytes": 8068,
      "sha256": "21167ee66f6882fd456644ef5a0f7e47291ac012d2e9643a24a85e319cb3af99"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurveContactSum.lean": {
      "bytes": 14697,
      "sha256": "6c239f82c384b6f8decd9c2eca6006d279ab996811c63c1597fc6d5078f4ca8e"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurveCutQuotient.lean": {
      "bytes": 2775,
      "sha256": "dd7ae5de4c2ebfb42931c461c4e929e56f5abacc346582ea4d64025b3a720789"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurveCycleLengths.lean": {
      "bytes": 4800,
      "sha256": "22f93453e13032eb1115d6d14efafa8941658c2223f8389e5e34f71dec79f7f9"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurveCycleNumerical.lean": {
      "bytes": 4861,
      "sha256": "41f18ca87d57dfe4c92ef8490360f2e0eb6f1eeb92023dee342d242514d78e5a"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurveDegreeAdditivity.lean": {
      "bytes": 10433,
      "sha256": "85e6c27474f1ab8ffaca12936c5bab9564842d1abb14c87f13b01ed49fa2518f"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurveDegreeLaws.lean": {
      "bytes": 3375,
      "sha256": "bf1cadf17691b9782b2be1c91cb620d82036a9e8629e5441be36475c71b296f3"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurveEffectiveTwist.lean": {
      "bytes": 4489,
      "sha256": "5fdaa134997be5d6e862493ca989c6b5d3f7bba6947b2a72c6eb1498f83dba74"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurveFieldRigidity.lean": {
      "bytes": 4828,
      "sha256": "75aec87d1df6811390ede37de9b015e3968ffd468253236f3e0b7bb663e4d913"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurveFinitePushforwardCoherent.lean": {
      "bytes": 3297,
      "sha256": "62481f3f0fd0f00d8389603100f56b7758bab5e7d91d178ec161e7f5c919c743"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurveFunctionFieldCompatibility.lean": {
      "bytes": 2969,
      "sha256": "1ce71f2bd9aec3aea65c8cd73f5e7a0d34a3fbfa6e8c41ee9621806d3c728231"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurveGeometricFunctionField.lean": {
      "bytes": 5669,
      "sha256": "583a28e6912b287f1129c47506585553d6e69f413824e71611e7cbd9b100cfb6"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurveGlobalCoordinateOrder.lean": {
      "bytes": 4883,
      "sha256": "d228110028f6a188181bcc8ac76bbd122142ced0e2ad2840fc2d36cbcf2f470c"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurveGlobalMonomial.lean": {
      "bytes": 3185,
      "sha256": "c00d529a681f5e08753b351ad51008a63ce4669b3ccf854f76974e773c4d2ab1"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurveGlobalMonomialLocal.lean": {
      "bytes": 7784,
      "sha256": "200dd2353206cee919360958091712465b8bfbf655431ad9ee07a433515f9b29"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurveImageAffineChart.lean": {
      "bytes": 2622,
      "sha256": "8ea742595b4940481e66d37c9621b2bca658f74d831520f6dfafca52aa1f0d9e"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurveImageAffineCoordinates.lean": {
      "bytes": 6485,
      "sha256": "3b5edbf899d6d98bcd5bb7d65cf179e5287cf166a06a9914d2f16b9d6119c43f"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurveImageOpenLocus.lean": {
      "bytes": 1763,
      "sha256": "10a064f807ab4dd7fd3380059b11bc84f5ae329cdb573d779f459530bc42e7ad"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurveInequality.lean": {
      "bytes": 9510,
      "sha256": "c3551baa5fa67549f0d6c815a284fc4aeeff7257807a4a0fec9aa2100451eced"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurveInequalityIntrinsic.lean": {
      "bytes": 4510,
      "sha256": "154ff9372d6b31af144bda0d5a8038d47dbd747af5a732b25fba8f9d923bf21d"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurveLocalAssociativity.lean": {
      "bytes": 4118,
      "sha256": "0dbbd994247cddf6e849f0dc40e40b4732d9956302ac57157440dc314b481790"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurveLocalMultiplicity.lean": {
      "bytes": 2089,
      "sha256": "eef9fa1da3e26229dce629cda7af6222d3d53eccd4e0f0ba931cda02320e0632"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurveLocalOrder.lean": {
      "bytes": 9746,
      "sha256": "fe99c2dcdb68f65bc1e16d6dffcfca475fbad2a149e61b94464e9d2476454518"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurveModelFieldEmbedding.lean": {
      "bytes": 6261,
      "sha256": "b9ef7aaa5855e7ee27a8e870235eda73940266dd46b0866d3f670c1fa971cdf5"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurveModelGenericPoint.lean": {
      "bytes": 5080,
      "sha256": "68b17533960f2d38fbf0bf463b9c00d93b054635a9ad57e4ed5727a2d4d9e092"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurveModelInfinityGenericPoint.lean": {
      "bytes": 2412,
      "sha256": "813561812bd9689db1d253b8f991938feadfba2198f7c197efea1be05b2d36eb"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurveModelLocalOrder.lean": {
      "bytes": 7739,
      "sha256": "f84ad047a60b6822d662bfafc1883f66af9131fe0ad3a84978081189540c8677"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurveModelPlaces.lean": {
      "bytes": 23546,
      "sha256": "9598ca3a6d06d33213445c6d1ec39dcbe60b2dfeec97f41fa9c0a5375a286c56"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurveMonomialMap.lean": {
      "bytes": 2915,
      "sha256": "e2d11c7cf3c077b613f685a96f545ef68433282777774837d199791d0f4ecb47"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurveMorphismFinite.lean": {
      "bytes": 3450,
      "sha256": "c31f41a42d45a616a8fd46881329ee5dad7e277552caacc9b774383f1143d657"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurveNormalizationDegree.lean": {
      "bytes": 6767,
      "sha256": "e800d9041300792107bb948ab1800225b77adc4e55235ff9c4249f23c48c1b3e"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurveNormalizationDimension.lean": {
      "bytes": 5785,
      "sha256": "3fbacd6ce657edf646ddfb46a2aed3423ccf9a432bfde73764f538ac9875d7f1"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurveNormalizationInvariance.lean": {
      "bytes": 5437,
      "sha256": "ed8045cbacc89a8501cccf963c0c2ec90903c435e25bf8ab6c583154840e154d"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurveNormalizationLocalRing.lean": {
      "bytes": 4180,
      "sha256": "b05527e4088de00523b02eaffef05457c2c919a3fcb1e2a6f719eb7d01b4fafd"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurveNormalizationModel.lean": {
      "bytes": 14993,
      "sha256": "36b73009539e3bb5385bc7a8666c6d4c7342e53d93fd1897160522aa70b75e47"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurveNormalizationMorphism.lean": {
      "bytes": 6615,
      "sha256": "6f2698c629630c7b98539d4b5ff7ad2de5bb0293b47819469bd54be73c99907f"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurveNormalizationNonaffine.lean": {
      "bytes": 1642,
      "sha256": "5dd740087f1b58fd4cceda850d13d4b28b5b0bb349a4e93b17004eac08d9b70c"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurveNormalizationOverlap.lean": {
      "bytes": 4960,
      "sha256": "4005e2faa911485943576c5748f6e94f4c8faf6fdde918d12173ad46615d2e02"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurveNormalizationProjective.lean": {
      "bytes": 6752,
      "sha256": "3b92c6d2eff1043575298e646b33732c5a45c05f83b1b34b00170266598c5e3f"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurveNormalizationProper.lean": {
      "bytes": 8226,
      "sha256": "4b8e4ee27c3bd3bcbce2558562340dfc287f00fec1946c5421d9d7d90802b5f4"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurveNormalizationUnit.lean": {
      "bytes": 2975,
      "sha256": "e2d4a2463d5394714c2f1259ef19003ec03430e629f7ab6696e3ff3f85dd202f"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurveNormalizedDegreeTransfer.lean": {
      "bytes": 4545,
      "sha256": "e5f32a9dd3d7c83f272bc758b7085d30feffee094c454079e263ea1d1dbc5fd0"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurveParameterFinite.lean": {
      "bytes": 1477,
      "sha256": "ec6840bade41de3e85f31f904e6725f5252cf7f3b93d6b60050a6cb0eaab5704"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurvePlaceCenter.lean": {
      "bytes": 4971,
      "sha256": "ad9e76415d2aa340b1c094bdb716c33ab8aa37a225f7153237cd953d41f1257b"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurvePlaceCenterStalk.lean": {
      "bytes": 2676,
      "sha256": "0bd71e158e5c2d8d56c75db539dc7dfd94bbd0cdcd77e944780e805dfd3ec5ce"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurvePlaceSectionDivisor.lean": {
      "bytes": 3363,
      "sha256": "e8800c7726f571c77c69525ab35699e63659ba27ed8f4f237cc51b76148b854c"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurvePlaceSectionOrder.lean": {
      "bytes": 2481,
      "sha256": "3f6a029c032c143a95f668d9f8f5bd421c2f5e57aebed614f5f3461ca7492b71"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurvePrimeHeight.lean": {
      "bytes": 5377,
      "sha256": "78f11e2ffe50dc69aedb37fb8afd34178a62f1a373b1568bdc2e08e5c00503d2"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurveProductFormula.lean": {
      "bytes": 7807,
      "sha256": "9b90c103a21a40e0e0b173acd1dd4501f03a4bedd5bbb39bb868984139dfc147"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurveProperExtension.lean": {
      "bytes": 3561,
      "sha256": "75a1d33fccf545ad7534c8b84f6d870228c8faa33a11da274536a5ed7e2802ee"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurveProperImageDimension.lean": {
      "bytes": 3542,
      "sha256": "d442b916cb46eb4e23f9e7bbde3d35339a701179db8e9e01797642d189494865"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurveSectionDegree.lean": {
      "bytes": 4873,
      "sha256": "a8e3ed78bc232d3882ff73a3b62a0d4a752c55388cbb9dae63ab59fe6de410d0"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurveStalkGluing.lean": {
      "bytes": 5269,
      "sha256": "e20c32b32bf0a6c67769ef4e5e20148d6d8580d25abe7d54d1bcf259b7f4437c"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurveValuationCenter.lean": {
      "bytes": 20686,
      "sha256": "bd26005b3e839c281b5242361f0c664fcb40b1cfa67729779c430f0ffbc88452"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurveZeroPole.lean": {
      "bytes": 24596,
      "sha256": "74ad7755ff0ab710340de0cd3a3d6398acd5396dd7d087db86ea4a2183e3f81c"
    },
    "OAI/NumberTheory/PiExponent/Geometry/FiniteCurveZeros.lean": {
      "bytes": 11624,
      "sha256": "a5ebd29b2bea950b74d9bfc07d7e8f77116ac2648cd807ab84c39a94849175cc"
    },
    "OAI/NumberTheory/PiExponent/Geometry/FiniteNormalizationGrowth.lean": {
      "bytes": 10242,
      "sha256": "df0dae884a12af7f57fcf71c2fd4a90cf9435784cb2b6320d7acb978c86396cc"
    },
    "OAI/NumberTheory/PiExponent/Geometry/FiniteOfNoContractedCurves.lean": {
      "bytes": 3182,
      "sha256": "be2a0e09b3f304a64b25a7308faa2c76d2d5787283ef2103169e364d4cbd0270"
    },
    "OAI/NumberTheory/PiExponent/Geometry/FromSpecStalkLocalIso.lean": {
      "bytes": 2616,
      "sha256": "e1cbc6205cc66e8dfdf47c435c98f1a8e9314ffd406146fa3e5d22231e9da736"
    },
    "OAI/NumberTheory/PiExponent/Geometry/GeneralCartierDegreeLength.lean": {
      "bytes": 5492,
      "sha256": "a87f312fbb3518bb480b775dc3465639605a1d15c87a7173b35b4f9ff1ad88c9"
    },
    "OAI/NumberTheory/PiExponent/Geometry/IdealSheafPowers.lean": {
      "bytes": 1442,
      "sha256": "ddd7c4776fec39d55d1f9ec0ea3f0064f8af2de1c878325d4dc9035c0bec7f15"
    },
    "OAI/NumberTheory/PiExponent/Geometry/IntegralCurveExistence.lean": {
      "bytes": 5403,
      "sha256": "df613020461bcafc4570aa33aec0a46e1aa895843c0ba8bc83c517bb15923897"
    },
    "OAI/NumberTheory/PiExponent/Geometry/LineBundleCoherent.lean": {
      "bytes": 1620,
      "sha256": "0887ae5d327d16f9544cedf8a1f50a0dff17194669140e4e61836de43b46664a"
    },
    "OAI/NumberTheory/PiExponent/Geometry/LineBundleFrameCocycle.lean": {
      "bytes": 7688,
      "sha256": "f5ee2c44be829b45d8cc0aaf21fb34647421b75cdaeb01f0014ea39d2255dfad"
    },
    "OAI/NumberTheory/PiExponent/Geometry/LineBundleGluing.lean": {
      "bytes": 10997,
      "sha256": "15d749415915f3dad8d8b95ba2cf5d608ec2aabbd2d52ea46e44822d99d186b3"
    },
    "OAI/NumberTheory/PiExponent/Geometry/LineBundleGluingSections.lean": {
      "bytes": 5351,
      "sha256": "aaa95b7eb4d4cce32828d679fb665406535d0820bb73d62a97e81062652b2881"
    },
    "OAI/NumberTheory/PiExponent/Geometry/LineBundleGluingTransitions.lean": {
      "bytes": 4115,
      "sha256": "21eb46dfc435fd5f017996598d97aac71bfeda7bda49f8b7ad536604c806a1b3"
    },
    "OAI/NumberTheory/PiExponent/Geometry/LineBundleInverse.lean": {
      "bytes": 2093,
      "sha256": "501f0d586edbd59cfe64ae69099cd2d6f1fc626fe88ef948723e9e95f9208b23"
    },
    "OAI/NumberTheory/PiExponent/Geometry/LineBundleProduct.lean": {
      "bytes": 3227,
      "sha256": "66887cf3a2fdd4041162b481309f586a5a3c535cb3f8558dc416e302a6f6792e"
    },
    "OAI/NumberTheory/PiExponent/Geometry/LineBundleTensor.lean": {
      "bytes": 14273,
      "sha256": "3e6d54f7d8f9fae32979fe0530ee3913caf9ec04594d4b78b6686e03d8674b6f"
    },
    "OAI/NumberTheory/PiExponent/Geometry/NormalizationGrowth.lean": {
      "bytes": 3997,
      "sha256": "469e4b59f1668dd0a9d350d5ae30327d93e472981b6de803d7eaf1b85cb8f95f"
    },
    "OAI/NumberTheory/PiExponent/Geometry/PlaceCenteredBranch.lean": {
      "bytes": 9624,
      "sha256": "a059349c095e004627f8e613da0e3489ab11ed91a1303dbccb36fc4bfc7ca6b9"
    },
    "OAI/NumberTheory/PiExponent/Geometry/PlaceLocalRing.lean": {
      "bytes": 2871,
      "sha256": "09555766eca98adb365a4ef7a8e37c3243460bf1b2746f63913d64602158219c"
    },
    "OAI/NumberTheory/PiExponent/Geometry/PlaceParameterModel.lean": {
      "bytes": 5641,
      "sha256": "f4e2695124b5e09363924234bfc056a3b2f6f626749791e7eb9291f9854355ed"
    },
    "OAI/NumberTheory/PiExponent/Geometry/PlaceValuationRing.lean": {
      "bytes": 2158,
      "sha256": "5c8391234df821f06fd90fd4a1f66c828a437582b6dac1a79df364458a373db7"
    },
    "OAI/NumberTheory/PiExponent/Geometry/PolynomialProjectiveStructure.lean": {
      "bytes": 1985,
      "sha256": "6ba776076f61496b6ee44e8ed1aa69fb7feacf373e4f113583713b6c495a49f4"
    },
    "OAI/NumberTheory/PiExponent/Geometry/PrincipalCartierSequence.lean": {
      "bytes": 3058,
      "sha256": "a68736ac4ce9fa456eb8bf21844f18e8c9d53447e8db543f3e9c59da3c864ac2"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectiveChartOverlaps.lean": {
      "bytes": 5890,
      "sha256": "2471600928a08bf3ad90320fee1fc9a587b4d65e4b5badc74064941d12937c0e"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectiveChartRingNaturality.lean": {
      "bytes": 5023,
      "sha256": "a083bc4928b0edc79403d83bbe6bb296c385d2984bf0e287628d2efbd7c6fde8"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectiveChartRingNaturalityCore.lean": {
      "bytes": 6955,
      "sha256": "cd59990add72c3f85b45133b4779c3c0c75d64f5c3d9a2ed559ec036e54765ea"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectiveChartSections.lean": {
      "bytes": 5564,
      "sha256": "955226f1563f50b34f1e2a8895043147f67d44d30a881cb81920237e91d8b278"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectiveCharts.lean": {
      "bytes": 8044,
      "sha256": "a0a854c943493e59754201410c6edf9f264e8f02a324f7194409d8c358b3f9ce"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectiveCoefficientBound.lean": {
      "bytes": 2308,
      "sha256": "75ebd2af9d585e3dfbd2b24b8aa8eb202e537ae9d14274b9239138d951f4f02a"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectiveCoordinateChartMap.lean": {
      "bytes": 2327,
      "sha256": "2d2c63fb849ee10f144316a96d5b44f29ce2c2064b3f408b8dd6caf76189347a"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectiveCoordinateConstants.lean": {
      "bytes": 4416,
      "sha256": "950c2fa6888e9d522e8b4ddb1325a944177236d30770f0a6a75c9af0798b44ee"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectiveCoordinateFinite.lean": {
      "bytes": 3654,
      "sha256": "8297e745606f18a709022acc6f04e1dff0b5a951ec1ec041e24bbd7fe942fa0b"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectiveCoordinateFiniteSections.lean": {
      "bytes": 3843,
      "sha256": "cdd81d583dfc7fb7440f7fe9dafbccae35bc5fd182a0b79854860eaab59c1372"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectiveCoordinateFiniteValues.lean": {
      "bytes": 6217,
      "sha256": "d7ffe94b4ab010fa029a78c65b83bdb0294dba0bac817cfa23462e8557df16cb"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectiveCoordinateOverlapNaturality.lean": {
      "bytes": 3062,
      "sha256": "1b1d52db1487b4ac04544e11acfd663b01aa0e7f8db2a254353466a361c0d28d"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectiveCoordinatePullback.lean": {
      "bytes": 3418,
      "sha256": "0b29c539b3fd5b9def999740ca88c7032e691228a6b2c8d28510ee8eb956e7c9"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectiveCoordinateRatios.lean": {
      "bytes": 6812,
      "sha256": "de61e386263ae2f93abd97fb23f489c3eccd773f6363638b736b772b1a917a09"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectiveCoordinateRingNaturality.lean": {
      "bytes": 5954,
      "sha256": "b21975c5ec9220158a324c78b9614a91db89af60a7df4d48cc1676aa7861f618"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectiveCoordinateScalars.lean": {
      "bytes": 5861,
      "sha256": "cf2034b7db26e90c8b189c578cf63902ffe678327781f7c8c37efb9e656b1242"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectiveCoordinateSections.lean": {
      "bytes": 5485,
      "sha256": "3aa9360a24987b083676913234df0649a7a1e73b36a68bbe4f07ea3193fd06bd"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectiveCoordinateTransitions.lean": {
      "bytes": 4540,
      "sha256": "035a8f7c7f43061b99227ee0298eacb05baad9a52e090864a2c1c5d26a4fcc83"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectiveCoordinateValues.lean": {
      "bytes": 4262,
      "sha256": "7b1756ec05c5a8e0df9f28a6b25abc71bf0d49d984d2fb01b7d582482ab7a86f"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectiveCoordinates.lean": {
      "bytes": 16731,
      "sha256": "7d4643e73cf5ddda0465d3a575619a9e46bbfb5ab89bbca99533b690af2bb687"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectiveCurveTwoAffine.lean": {
      "bytes": 3898,
      "sha256": "4a3840417b9096f0ef0d0d16150a9ecdfde57c9d034e9e448eda93eba0e45a66"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectiveDenseChart.lean": {
      "bytes": 2094,
      "sha256": "68af089740c6a772966bbd588df3bf98410283efb87642cccb071b8ea48a1e28"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectiveEmbeddingCharts.lean": {
      "bytes": 10564,
      "sha256": "dce81a9ca22594e75444199dd180b736f887492101d034b94e55829504c1a7f9"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectiveFiniteCoordinates.lean": {
      "bytes": 4237,
      "sha256": "e5911a959f94984ebffea5388c8ac39c544ec80bdc1aeb1f2e97ca57a856bc1f"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectiveFinitePencil.lean": {
      "bytes": 3873,
      "sha256": "6e3224f81f1d34abb3e05b438408ab53999900731e3eba2637faea6b3a1f2596"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectiveFrameNaturality.lean": {
      "bytes": 4273,
      "sha256": "3b7b325be49406e907fc772680ead1a11c64707f1b8016e2571074453ecb7ac2"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectiveFramedAtlas.lean": {
      "bytes": 4492,
      "sha256": "ebbf9c13e13740ad70304a67184bdff16a9c866e6a2f4875b14be854aa40097e"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectiveFramedSections.lean": {
      "bytes": 9585,
      "sha256": "e18710af955ffbc2e0296d95b37248f95afa62232b88a4010c21d7c76661e2aa"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectiveGlobalPolynomialAlgebra.lean": {
      "bytes": 4327,
      "sha256": "146628806c97c90e4a24bdd3362701d635bda85bdf57d8effe9434d8cdf6ed26"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectiveGlobalPolynomials.lean": {
      "bytes": 11791,
      "sha256": "8f40dc74e4186c3ebef49e081f91a18ed7550863ec4a72138cc34ee9764498e5"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectiveIntrinsicCoefficientLaw.lean": {
      "bytes": 4028,
      "sha256": "41b0e332b80a2ebbbf7d84fb902f1eb7316af690016d4371ca4356082d4ec91d"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectiveLatticeOrder.lean": {
      "bytes": 2900,
      "sha256": "d14e47fc9d38956a2dbb3cda2a659c059330a48f4e7df53239e9ab1a4019517f"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectiveLatticePullback.lean": {
      "bytes": 4332,
      "sha256": "c915bcaab516ec093d0defc6eda62945b4ad3642b5e1e02b6f19b1fd1730f2e2"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectiveLineCharts.lean": {
      "bytes": 4709,
      "sha256": "fcb5dab7970f9708e720898b78d7752157f307de5ffa6b354fa89d3f42b025ae"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectiveLineProper.lean": {
      "bytes": 2664,
      "sha256": "2daaa00be6f89fc57c09119841d4673a00ceee9a1e74367b5cf7a2800fa8163f"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectiveLineReciprocal.lean": {
      "bytes": 4119,
      "sha256": "c6350bd4d820c081cebc556894383be6710cf63acc1ea73b1ac16d7d13db062f"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectiveLocalCoefficients.lean": {
      "bytes": 4296,
      "sha256": "d731f3ac11a5f72dc7901b9baa9fa078e6aeddba57ed079208e93bbf0d757633"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectiveMonomialFinite.lean": {
      "bytes": 6327,
      "sha256": "30eb621d0a986ef0f3c6eb7f645bbdef65ad9cd395dd942d456cbc523793e55c"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectiveNegativeCoordinates.lean": {
      "bytes": 4116,
      "sha256": "85fe8d5e7cfdbc9f6657561c39a4a153d29dd08af53ab40d1f2f74424464cc0b"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectiveNegativeFrames.lean": {
      "bytes": 2617,
      "sha256": "3631600385f7d5bb06412d699ec40463a7cb75922416d14045d5bbc1ce540e39"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectiveNegativeScalars.lean": {
      "bytes": 3495,
      "sha256": "f9e02e513182655cde7cf34185fa5ab7bc784cb14bf0ab93e9350725cb08ec5c"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectiveNegativeTransitions.lean": {
      "bytes": 3213,
      "sha256": "a4080a4ab340b9bae727d515c0319ba484a131e7bb036d8b4cef1b869e5158df"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectiveO1ChartMap.lean": {
      "bytes": 6727,
      "sha256": "3b67327982d437ad1b2854ec7b864cf6d9f18acb9c818c5ac130f1ebf6989d2c"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectiveO1Identity.lean": {
      "bytes": 1078,
      "sha256": "ed892c2b6fb30ec0addfbd721fa2153e99ba7bf4efc3bc11aac361b2f1b85373"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectiveO1LocalIdentity.lean": {
      "bytes": 1406,
      "sha256": "a20574e9ddbc6215c24e1b864f23acc148519a78e4787bb72811de046bb5162c"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectiveO1Morphism.lean": {
      "bytes": 2594,
      "sha256": "de56e3c7abe9683932a5772092bdf97088532c3f966e2866cb4cf9f645ebb0ca"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectiveO1Sections.lean": {
      "bytes": 3217,
      "sha256": "b83f8cf34674c2d4df3ba58c58df5ab43636bc3b526b83a9f76bf6c47f6fefcc"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectivePencilScalars.lean": {
      "bytes": 1418,
      "sha256": "29ff9086e08463519621593884103f29e4a438e910227c656d138e1188b50ad2"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectivePullbackFrames.lean": {
      "bytes": 5108,
      "sha256": "fb5281dd9f9acec49510639da2c9e9477fadd3939fd1a9d3248710c8f9246d49"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectiveRatioCocycle.lean": {
      "bytes": 4502,
      "sha256": "16c626685874dd89fee27ca6f17974fd43e57d170db4d3ec0c1cf521b1715255"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectiveRepresentedCoefficient.lean": {
      "bytes": 2963,
      "sha256": "f3eba095d79aec275152a44a2ad3376e1fa6c707832072ef3ae8e3b1d6005c58"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectiveSectionExtension.lean": {
      "bytes": 3643,
      "sha256": "f4b7fc6c8283917f05c5960d8f6fce21a4c97c4814e7a7069aff12ea835c8045"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectiveSectionInterface.lean": {
      "bytes": 2892,
      "sha256": "e731046ca5284c366aeb8f1a8f107586154e3f01caa9ae4ea69ce726295fce0d"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectiveSectionPullback.lean": {
      "bytes": 4240,
      "sha256": "42d8b726570dcdc64cde814132c5a13f91d15b4cdfccbab8af6a219e916560e4"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectiveSectionReindex.lean": {
      "bytes": 9426,
      "sha256": "233a2d0ab11042c151880c36d9638f6f0b6f73b9e8a57105aa947e99fd7b53c1"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectiveSectionsPullback.lean": {
      "bytes": 4857,
      "sha256": "a00049cbff7bd68316c0530df35a9788f4e844f2f97c9bcd0d64f899059f4836"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectiveSerreTransfer.lean": {
      "bytes": 2991,
      "sha256": "d609b593cc2e6dc00e3725e076d8f5b7285d6d52a07997a19b456fb7d71ada0a"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectiveSpaceBasics.lean": {
      "bytes": 1336,
      "sha256": "d50ab72e6cffd3a7497234e3adaebb311b55eac76f229c45f772fa86e4c7d44f"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectiveSpaceFinite.lean": {
      "bytes": 3189,
      "sha256": "f387689a77b66445f1fdeee3c855201a17599d4c5af696e5df3d313893774b79"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectiveSpaceIntegral.lean": {
      "bytes": 1887,
      "sha256": "b901a77c0aaf26a512dc90e21887cd3f69925854b354dd6cc1ac82af705ec95a"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectiveSpaceSerre.lean": {
      "bytes": 2626,
      "sha256": "0b2d13cdb5170e924b8815be81c6fc9be1c14bd84d132d6a6993dd86bf137adf"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectiveTupleCharts.lean": {
      "bytes": 7292,
      "sha256": "cf7692fc6911835eee08e67624c9806ca770501ef8905938385034e046f8ada3"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectiveVertexCompatibility.lean": {
      "bytes": 3258,
      "sha256": "145b315d6bed34177396ab9fdb964585941d4e7a66ea0e9c4be4920a01c3c6f1"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProperHypersurfaceHilbert.lean": {
      "bytes": 3078,
      "sha256": "68fc69da054b9d1d3d6fe2791b74c85cb2f6fa2e5e9685038d8583a500e0c9e5"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ReducedComponentStalk.lean": {
      "bytes": 5323,
      "sha256": "2b5ce9978396e31e476e652f6c4543ca3bb60e21cdeb473de97aba91c39c56c4"
    },
    "OAI/NumberTheory/PiExponent/Geometry/SectionCartierPower.lean": {
      "bytes": 4652,
      "sha256": "b8b3befd5c53d4e20679d96c074b01e8891a35ca778bb09cbc9357356aa29084"
    },
    "OAI/NumberTheory/PiExponent/Geometry/SectionCartierRegular.lean": {
      "bytes": 3658,
      "sha256": "189fc2fce8c02f48a1e7f2e8eb8d850b909efdfea17d2d821de5908e314e13c9"
    },
    "OAI/NumberTheory/PiExponent/Geometry/SectionOrderDivisor.lean": {
      "bytes": 5644,
      "sha256": "9f1fc9587fa75c722b5e239c365748e1f23f8fe71072be77ee5e11dd2f715191"
    },
    "OAI/NumberTheory/PiExponent/Geometry/SectionZeroStalk.lean": {
      "bytes": 5892,
      "sha256": "4f1f08369aca04a92fd2012a88680c2f76f10c3b368fc9425cffb1039487f0fb"
    },
    "OAI/NumberTheory/PiExponent/Geometry/SheafSectionGluing.lean": {
      "bytes": 4120,
      "sha256": "78c097820385af9749a4b46974cf88edd7ca7f2154eef00d89790582bcff8a2d"
    },
    "OAI/NumberTheory/PiExponent/Geometry/SheafificationUnitIso.lean": {
      "bytes": 704,
      "sha256": "c63ef8e7c3f8e3851f8e3de20e4c111ac3f639fb9ef84dea51b86fc2d55140b4"
    },
    "OAI/NumberTheory/PiExponent/Geometry/SupportedSheaf.lean": {
      "bytes": 3277,
      "sha256": "97c96f6c35af8abad6516723a7dda4aff999c8e6b0458c4c0d614ae025455967"
    },
    "OAI/NumberTheory/PiExponent/Geometry/WeightedCurveDegree.lean": {
      "bytes": 12109,
      "sha256": "b85c6740ca7852f6ff4beb5e2f45cbea233c8ceca8bcb5ef212b8d2ac0e52e5d"
    },
    "OAI/NumberTheory/PiExponent/Geometry/WeightedCurveRigidity.lean": {
      "bytes": 5102,
      "sha256": "1a036a839544ff1c78e6df66fdafee3d36375fe70ebd2e655c3a23161f92088b"
    },
    "OAI/NumberTheory/PiExponent/Geometry/WeightedLocalSheaf.lean": {
      "bytes": 5926,
      "sha256": "5617eacc8cd42c169355151a714332bcb1579714083e85b717c9d2b3e5e9bb84"
    },
    "OAI/NumberTheory/PiExponent/Geometry/WeightedProjectiveCurveDegree.lean": {
      "bytes": 5667,
      "sha256": "c5ff0859138e18daba7a996cd0b5b4c6309fa10cb3f02abf71d2d068c0873d61"
    },
    "OAI/NumberTheory/PiExponent/Geometry/WeightedProjectiveEmbedding.lean": {
      "bytes": 2590,
      "sha256": "17b0582d3b177722c0f31f3b4d0ee603c381290cdef4544ed86ddfa5529244c8"
    },
    "OAI/NumberTheory/PiExponent/Geometry/WeightedProjectiveLineBundle.lean": {
      "bytes": 2450,
      "sha256": "830d212ab81aecf3f8ff1425f2ebff5f2fe69a65496ba7c1c38b50205b5ca54a"
    },
    "OAI/NumberTheory/PiExponent/Geometry/WeightedProjectiveStructure.lean": {
      "bytes": 1206,
      "sha256": "d64be197895e286458ce05dc46307a208ab60b8525e2c2bcae6bbfade1c5e98d"
    },
    "OAI/NumberTheory/PiExponent/Jets/AffineJetCoefficientFrame.lean": {
      "bytes": 4916,
      "sha256": "29cb06ce859918cc7fb32b7c51f1179caad273979ebc3146a4c8e2fe3dde4383"
    },
    "OAI/NumberTheory/PiExponent/Jets/AffineJetCoefficientInterface.lean": {
      "bytes": 910,
      "sha256": "e250b1133baf719a7324545cb86ab5dba377087070e8d8c745914086c9b8ea49"
    },
    "OAI/NumberTheory/PiExponent/Jets/AffineJetFramedPackets.lean": {
      "bytes": 1642,
      "sha256": "ce2e0c6cf041412a0a53b8c1bba0668515134c02ea72b98ade6093c344ce5133"
    },
    "OAI/NumberTheory/PiExponent/Jets/AffineJetPackets.lean": {
      "bytes": 3293,
      "sha256": "4bf28d7ca640c7d536c8756021f81c3045128d44ea3b9c8da9bb6289dcd61d0e"
    },
    "OAI/NumberTheory/PiExponent/Jets/AffineJetPolynomial.lean": {
      "bytes": 3687,
      "sha256": "a99d9884a5d275249fbb1c6647b453017e8ba2a5502e43ec199da1383faaf58e"
    },
    "OAI/NumberTheory/PiExponent/Jets/AffineJetQuotient.lean": {
      "bytes": 5180,
      "sha256": "da14e091bf34f6d76cbb8c20afa7e62f05ef1496e41ebf128ba7030a31aa4979"
    },
    "OAI/NumberTheory/PiExponent/Jets/AffineJetSupport.lean": {
      "bytes": 4673,
      "sha256": "801010282ab33e61587c81ee891e93232d8e44bfbf58b2fe27c683ac5042f542"
    },
    "OAI/NumberTheory/PiExponent/Jets/AlgebraicJetPackets.lean": {
      "bytes": 10091,
      "sha256": "b929dce86c8e1939348c0cca5b28e08e1b90983af003218c5675af5860f463c3"
    },
    "OAI/NumberTheory/PiExponent/Jets/AuxiliaryJetMap.lean": {
      "bytes": 3860,
      "sha256": "a7567602fde07048c55c04fa0915684cd5eaf6094a90874417506abc0dea80d7"
    },
    "OAI/NumberTheory/PiExponent/Jets/BranchContact.lean": {
      "bytes": 5977,
      "sha256": "d9c3f54cb942ebf2b6f3bb89741ac6a02c42bcc0b782dfa445125a1d4cdace7c"
    },
    "OAI/NumberTheory/PiExponent/Jets/BranchContactIdeal.lean": {
      "bytes": 4527,
      "sha256": "7b99527310c672312446dc428986364244fe6f9074d00598121598e1d57725dd"
    },
    "OAI/NumberTheory/PiExponent/Jets/CommutingTaylor.lean": {
      "bytes": 9723,
      "sha256": "ff5009aa9c01a7df9b5e8c99ab2e7ad0e5d4102f7a3ec1a884829e0feb9fd8d8"
    },
    "OAI/NumberTheory/PiExponent/Jets/CompactJetIdeal.lean": {
      "bytes": 2949,
      "sha256": "b7196e8ace969bbe2175bd7d071f26d11cf985cf7a8acf0f695bd054165a4af6"
    },
    "OAI/NumberTheory/PiExponent/Jets/CompactJetIdealCoherent.lean": {
      "bytes": 1642,
      "sha256": "4d0b852d6e4def1449f37fe3ea9b9a9608d923d337d2e26267acb9da5ff711dc"
    },
    "OAI/NumberTheory/PiExponent/Jets/CompactJetPolynomial.lean": {
      "bytes": 9932,
      "sha256": "59da90bcdc034578c860bc222fc74087f0ace2e200805eec5b58b892e638de4e"
    },
    "OAI/NumberTheory/PiExponent/Jets/CompactLogJetIdeal.lean": {
      "bytes": 5686,
      "sha256": "ece2c76db3ac9359aa8e334041848cfffebd99bfb34f09bb5517b8f31d9dbafe"
    },
    "OAI/NumberTheory/PiExponent/Jets/ConormalPairing.lean": {
      "bytes": 1216,
      "sha256": "886e51b7e313b3dfbc7b2338b2c6d1aa2ed17b8c806bb4b600fdc9e37753ce17"
    },
    "OAI/NumberTheory/PiExponent/Jets/CotangentGeneration.lean": {
      "bytes": 2524,
      "sha256": "056f875453377b14e83c33a76c2606b7d2315f14d36dbe47656cceca57bd36be"
    },
    "OAI/NumberTheory/PiExponent/Jets/DVRBranch.lean": {
      "bytes": 2612,
      "sha256": "b83efe27a61c0c1a08c7208a974aba377c3554f97d1a036b58bcae3908895988"
    },
    "OAI/NumberTheory/PiExponent/Jets/DVRBranchExpansion.lean": {
      "bytes": 7571,
      "sha256": "f9dcc8e9498e6eaf6cd10722441bc2adb623b4cd21574a568f534eea3e92ad46"
    },
    "OAI/NumberTheory/PiExponent/Jets/DVRBranchJet.lean": {
      "bytes": 6799,
      "sha256": "5e58e949343a2c30a747a978be6e50473c07244cabd0726051d83c4c11022e7e"
    },
    "OAI/NumberTheory/PiExponent/Jets/DVRBranchOrder.lean": {
      "bytes": 4034,
      "sha256": "813878c191120e0f9e3aa60520a33f40ec3906a0c2ecfb3a00625d16a1dae1fd"
    },
    "OAI/NumberTheory/PiExponent/Jets/DerivativeIdeals.lean": {
      "bytes": 7140,
      "sha256": "1240b4de038ace679ea40785e20559abab5f4f895b12758984ab34d043f1ea5d"
    },
    "OAI/NumberTheory/PiExponent/Jets/DifferentialConstant.lean": {
      "bytes": 708,
      "sha256": "46c7de38028279b304250cc9137f679b7539338359ef07a552f34770cadd33b8"
    },
    "OAI/NumberTheory/PiExponent/Jets/FilteredLength.lean": {
      "bytes": 3651,
      "sha256": "a5c1498f97d80dbaf4ab115c3ab84fd5b8db2452ae6a294a6f66e668085ec6a4"
    },
    "OAI/NumberTheory/PiExponent/Jets/FormalAuxiliaryJet.lean": {
      "bytes": 2915,
      "sha256": "0289753d5dde1904e399ccf4d46ec3974b6c10d6446179cad67c4e2b54f3d28f"
    },
    "OAI/NumberTheory/PiExponent/Jets/FormalBranchContact.lean": {
      "bytes": 2485,
      "sha256": "48109b52d14d0dbdb88d16cf0dfffb5821781702f7388385ed7ed2a74144e03b"
    },
    "OAI/NumberTheory/PiExponent/Jets/FormalBranchCoordinates.lean": {
      "bytes": 2562,
      "sha256": "8fd157600d8fde4dc7db379c763269f19727c9228df11508ba75613786472809"
    },
    "OAI/NumberTheory/PiExponent/Jets/FormalBranchEvaluation.lean": {
      "bytes": 5362,
      "sha256": "adbfbb5d59dc694b229ec04d682563fbb1f2dbbed603da508cbcbe0091944eb0"
    },
    "OAI/NumberTheory/PiExponent/Jets/FormalBranchOrder.lean": {
      "bytes": 6014,
      "sha256": "dd4c32b51f31c6b451e1caed8f0eb99af595e412b05f08df5eea1a1a78edf482"
    },
    "OAI/NumberTheory/PiExponent/Jets/FormalBranchOrderRational.lean": {
      "bytes": 5445,
      "sha256": "e5e6804e56eaa073904d07792ab91a5874fb9b08325fef20fd1803b1f2ad187a"
    },
    "OAI/NumberTheory/PiExponent/Jets/FormalJetDerivatives.lean": {
      "bytes": 2940,
      "sha256": "3ea1e0e5f0d838bb70f28076c16ee706558eaf552cb9192c3a24e4d08d7cfc61"
    },
    "OAI/NumberTheory/PiExponent/Jets/FormalJetIndices.lean": {
      "bytes": 3352,
      "sha256": "43bb00ab9ef7e3028e8aa2cf09faaa4a8a2ee1bc4866e95c1250137a2f038f12"
    },
    "OAI/NumberTheory/PiExponent/Jets/FormalLogJet.lean": {
      "bytes": 6046,
      "sha256": "47b6966c48c98180726abee87046aff36217df4df9f75828f2ee2e13a0e9059c"
    },
    "OAI/NumberTheory/PiExponent/Jets/FrameTransverseMultiplicity.lean": {
      "bytes": 5546,
      "sha256": "fbd47c59b76447bb520513f40e6a199ef18f0b75278c52e8624479bfee952efa"
    },
    "OAI/NumberTheory/PiExponent/Jets/GradedGeneration.lean": {
      "bytes": 5843,
      "sha256": "b2c3fad20be616435a4fde67b447c277851477b29ddbdb23da5cb568520eeb15"
    },
    "OAI/NumberTheory/PiExponent/Jets/IntrinsicLength.lean": {
      "bytes": 4058,
      "sha256": "0579b2b11c85be0ef67a7a024c9ae89e4c6082f635e2a22c188f4afe78b8a370"
    },
    "OAI/NumberTheory/PiExponent/Jets/JetCenterIdentification.lean": {
      "bytes": 2809,
      "sha256": "9610df2d55eabd39b479438f22051e2214d0db3363e8d754b29ad991e26d80c9"
    },
    "OAI/NumberTheory/PiExponent/Jets/JetGeometry.lean": {
      "bytes": 10924,
      "sha256": "376d0d08fd0749c825544178004beff5f568ecc05995b02499568916534b0ba4"
    },
    "OAI/NumberTheory/PiExponent/Jets/JetPowerIdealCoprime.lean": {
      "bytes": 2081,
      "sha256": "04ca19d269c6377334f431fccf56c09399d0c01d7ff76ae356a17e159b1d427b"
    },
    "OAI/NumberTheory/PiExponent/Jets/JetProductLocalization.lean": {
      "bytes": 5827,
      "sha256": "3f7c16dcd7dac406cf7595b54a309fa507168460b175e8167867be2e712a1d15"
    },
    "OAI/NumberTheory/PiExponent/Jets/KoszulTopDifferential.lean": {
      "bytes": 2936,
      "sha256": "57896c5c9007ff23147aac8d0743d376d120bf18de4b0fddecf15248f436228a"
    },
    "OAI/NumberTheory/PiExponent/Jets/NormalBasisProducts.lean": {
      "bytes": 4319,
      "sha256": "7a79743fa674fe9faa7796a2ec09dd5a137d4fb20d3c41ba869aa01d870ff976"
    },
    "OAI/NumberTheory/PiExponent/Jets/NormalBasisRigidity.lean": {
      "bytes": 7950,
      "sha256": "138739f281ea6ca8e0f4c90d80373afc9b36dc72032409f704d2715cbe25e2bb"
    },
    "OAI/NumberTheory/PiExponent/Jets/NormalFrameBasis.lean": {
      "bytes": 6060,
      "sha256": "294c62feee84b9dda399772fd183dd10b9a98103423210e898a278d4890f3272"
    },
    "OAI/NumberTheory/PiExponent/Jets/OrdinaryAuxiliaryJet.lean": {
      "bytes": 4135,
      "sha256": "f4c988f8a7054ee772b7edf9c96a1e90ce6ce6a4b05ce14e7019b9c427533f27"
    },
    "OAI/NumberTheory/PiExponent/Jets/OrdinaryBranchEvaluation.lean": {
      "bytes": 3414,
      "sha256": "183a9bf5a75235c20f1c86c3749f4e01e0a8cbee72f67266edbec993931a912a"
    },
    "OAI/NumberTheory/PiExponent/Jets/OrdinaryDVRBranchJet.lean": {
      "bytes": 5115,
      "sha256": "ad5a695fe76bdd7a4d97f0442bbdc9eb615902df72aab6d6e4304ba8ee705846"
    },
    "OAI/NumberTheory/PiExponent/Jets/OrdinaryDerivativeIdeals.lean": {
      "bytes": 4627,
      "sha256": "c83b3709b21d0e0861056410f98c3ed7a23820bb9f557a20d8afcd8e910b7b8b"
    },
    "OAI/NumberTheory/PiExponent/Jets/OrdinaryJetDerivatives.lean": {
      "bytes": 2095,
      "sha256": "9fd4eadeb311c0d6b84a7ec38e50feed74382b812e93b23b734da02af4acc95a"
    },
    "OAI/NumberTheory/PiExponent/Jets/OrdinaryTaylor.lean": {
      "bytes": 7387,
      "sha256": "48ac4c1bb03227e8d9877093ad409247466336aef09227cd64a4fccc7688aa15"
    },
    "OAI/NumberTheory/PiExponent/Jets/PolynomialJetPackets.lean": {
      "bytes": 1551,
      "sha256": "abc058703872363934034988e3d23b18cca4bb6607b3f0dc19435b63ec1a5bf0"
    },
    "OAI/NumberTheory/PiExponent/Jets/PolynomialTangentDifferential.lean": {
      "bytes": 6655,
      "sha256": "81803ece3f6aaa7fd8838d15c5752abdfa07902c9d678e33bb872ea664768563"
    },
    "OAI/NumberTheory/PiExponent/Jets/PrimeNormalCotangent.lean": {
      "bytes": 7177,
      "sha256": "3f06ccd8dbb3a07cd20b9c78d87122cc1c42690386ce2ce31c45ea1fbd61879c"
    },
    "OAI/NumberTheory/PiExponent/Jets/PrimeTaylorCotangent.lean": {
      "bytes": 3594,
      "sha256": "9a4531ef4a0e5562ba3b5c65af0407cbb08843eef5fa4c1e511dd8e5a035419a"
    },
    "OAI/NumberTheory/PiExponent/Jets/RectangularCotangent.lean": {
      "bytes": 8480,
      "sha256": "10d83bdd7e6c0c706c6eab8a762ca5d93ea0752b2a9512a11ac48f572c6b9b8a"
    },
    "OAI/NumberTheory/PiExponent/Jets/ResidueConormalPairing.lean": {
      "bytes": 1575,
      "sha256": "c1a44d407280071f2f1aa0902461f4a7f3f4759cab29a1fb63959377fd5b8e8d"
    },
    "OAI/NumberTheory/PiExponent/Jets/TaylorRectangular.lean": {
      "bytes": 7679,
      "sha256": "5e2931972c6e59985ccf6417818c269f24d5066e1a74b58d0aaeab684cec143f"
    },
    "OAI/NumberTheory/PiExponent/Jets/TransverseMultiplicity.lean": {
      "bytes": 20739,
      "sha256": "df912c229a201c02ad20a0ae06c9d8467fafbc43cfab4fde155132b963790cc8"
    },
    "OAI/NumberTheory/PiExponent/Jets/TransverseSliceComparison.lean": {
      "bytes": 6661,
      "sha256": "d2f8de676394ec8ef664898b9c009c321212ef034742f81613eff8df004794a0"
    },
    "OAI/NumberTheory/PiExponent/Jets/TransverseWeightedMultiplicity.lean": {
      "bytes": 4246,
      "sha256": "00925b1f17a5bf311b1cd9e68bd2363797f151068336d3b98086c4ac8e8699b3"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/AffineClosedPointLocalization.lean": {
      "bytes": 14425,
      "sha256": "03d9248d475c157d7f8192243d2c762d02c880d02a1aa3fb9bd2a2c25d7c8ccd"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/AffineIdealSections.lean": {
      "bytes": 3588,
      "sha256": "bdaf32068fedca5a1af3889a19fb15eadde7e0d146b05509f5942547bd0b82e2"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/AffineLocalRegularBezout.lean": {
      "bytes": 5070,
      "sha256": "9bae0f057bb66b0f15d5879f5225de787976394146d35448a2508c1f98d72a70"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/AffinePrimeDimensionBridge.lean": {
      "bytes": 1498,
      "sha256": "751192a5c410f2155b8dfecbe580868cf365c465198d1ce14c9a6e803c27c45d"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/AffineResidueTranscendence.lean": {
      "bytes": 3201,
      "sha256": "daa526b41d3e5ea013dfe8dd821e1291e31d219191b2c8cbd17bfb74adef4030"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/AffineTranscendenceDimension.lean": {
      "bytes": 3186,
      "sha256": "9c8da8b4b044148ab94831d3c555c2bcd1cf0ce26e92c7c7ee6172404c6c1ed7"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/AssociatedPrimeAvoidance.lean": {
      "bytes": 1991,
      "sha256": "a5b41ecb17f789a62d1a2125b42f98789ce1d5082312e322ee709c597569e0dd"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/ClosedPointLocalDimension.lean": {
      "bytes": 2530,
      "sha256": "eb2c7b44c8dfc49484999d07f1b7da4d06902490b408f4c675f48a2fe9d2e397"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/CoherentExtFiniteness.lean": {
      "bytes": 6606,
      "sha256": "06c71bcd005fdf48cce64cde0745eb040fd61f6b5a3aaadca52a17d676b9d201"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/CoherentInverseFinite.lean": {
      "bytes": 4302,
      "sha256": "5e8177852cb3721751946709cdd7c14ae431d83e511f5ed4a9579cb3e5a760c2"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/ColonHilbertStep.lean": {
      "bytes": 3938,
      "sha256": "e1abf585853420f8856328def7ff3cc73ba284ea4ea73eea83a7025f7f06e55a"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/CompleteIntersectionComponentBound.lean": {
      "bytes": 5436,
      "sha256": "cf381fb2b98ec408b85dc32a9bc1de1c5f16f6c8da40aa072b99a2d923736ae4"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/CompleteIntersectionHilbert.lean": {
      "bytes": 5118,
      "sha256": "2f9de5c928d64499e64c4f788b63be76fcb1d70472330fbe858b4f38d686d62b"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/ComponentMultiplicityBound.lean": {
      "bytes": 4538,
      "sha256": "3218e617cda76c194b89db291ee05e8272e9d97310491a1dc73d13a729e7087c"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/ComponentMultiplicitySum.lean": {
      "bytes": 6647,
      "sha256": "e94244d70f711c459de2dfa4ec768f05aed237ea860982426ae6da8d3479c161"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/ConeComplex.lean": {
      "bytes": 2517,
      "sha256": "30e09e7f37f454bd3985d0966d32e8e83d810834f76716d32431be8bc14fe8ce"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/ConeEquationLength.lean": {
      "bytes": 4484,
      "sha256": "660f0e675d8f9bf435c84e208bb67fbfcd543ca7e214bebde4835ecc7915bb18"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/ConeLocalLength.lean": {
      "bytes": 12369,
      "sha256": "aa4e392c2076cd9998e55b0f379f101f2531ba8b6b0297506a42048b59fbfa89"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/ConePrimeLocalization.lean": {
      "bytes": 4114,
      "sha256": "40ca3da838df4dd9abe11c67608a92b40dfff42dd9052947f203601879ca0c65"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/ConeQuotientAugmentation.lean": {
      "bytes": 1973,
      "sha256": "5fd8a413e37576533a150926bb290d299e21b999046ff42564fb479957ef2c1d"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/ConeRegularSequence.lean": {
      "bytes": 6419,
      "sha256": "b79620ba1834c1fcfea6290aef5aa260183b27ce82f198e43af68ff2297bc93c"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/CoordinateBasisSplitting.lean": {
      "bytes": 3629,
      "sha256": "d026162ef9a7773fe8c239654f900bfe06401f060dddc57bc2a41c0901888763"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/CoordinateContactBound.lean": {
      "bytes": 3872,
      "sha256": "b1528d8923ae4472f5941ae645e541ad6cf9e8ab28b4fb25a245cd3897ffed6f"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/CoordinateFiniteSlice.lean": {
      "bytes": 6595,
      "sha256": "bc41c38cdaa0e4284d50c55c93c06010c55b80e5fab6915aba78944b8be5de0e"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/CoordinateSliceLength.lean": {
      "bytes": 12203,
      "sha256": "afb5a5097355c9b59ff622f1ef632f3596bfc3dde378190d16de4e496d6d94b1"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/CoordinateTranscendenceBasis.lean": {
      "bytes": 15089,
      "sha256": "80817c1c77ae2434b72e95103bcf7d25a0e556e86acdfd5140525e78c8f868b2"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/CoordinateTranscendenceLocalization.lean": {
      "bytes": 2822,
      "sha256": "6148e526503fff7efb49db4aa4c8258e75796e9c0a610ece40cbb93e7aa71c7b"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/CumulativeHilbertSections.lean": {
      "bytes": 4064,
      "sha256": "9b77c620c9aef6de52aee9da1a7bd9705c1975a51b1a274515b35d1b8d53c356"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/CyclicPrimeFactor.lean": {
      "bytes": 1671,
      "sha256": "2cda4bcff27a215d91907a1806bb281243f4217980c0debccea5779c2a22e53a"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/DVRValuationUnique.lean": {
      "bytes": 5034,
      "sha256": "93e30cf62c4a7b61284ba993f09b5a8b9b56bc4d6e9421ca0c7e97d08aff3abb"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/Dimension.lean": {
      "bytes": 7211,
      "sha256": "f9552758953b425239d53ef97259de8577267e9baf893cdce79fd56c7f2170c1"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/EquidimensionalRetainedCut.lean": {
      "bytes": 2905,
      "sha256": "d2f9ca7a6a9e23b655dd45992a789b069a33151d3d383c8b02779bf2ff24ed2f"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/FibreContact.lean": {
      "bytes": 5966,
      "sha256": "7960a9c4e97ba14b78cef2e2b61c30879ed52b914206ecc19afe49244598d627"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/FiltrationLength.lean": {
      "bytes": 1825,
      "sha256": "b8c5f66734027b15c11d75bf31d25e342654d76019248ee6b52c58a838bfa00d"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/FiniteFreeExtTransfer.lean": {
      "bytes": 2254,
      "sha256": "bfa966c8f90a906f6cdeaa3a201413dda7f9b78c79206c1739e1a2160873add4"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/FiniteFreeResolutionExt.lean": {
      "bytes": 4961,
      "sha256": "1494d8a765333089acbbc02393a6c2f11a011738758d379bb5031455945d8c90"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/FiniteFromClosedFibers.lean": {
      "bytes": 1355,
      "sha256": "cab14f700ea0f7372e41c0e62a408aa9f4a2b39f7a6aca2cf88ac14396a96462"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/FiniteGlobalPresentation.lean": {
      "bytes": 15494,
      "sha256": "9bf3f3da51a44264ee4767e9b49ceebf1bdce8fc33a85dd2a5c5b80d0dd9bbe1"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/FiniteSupportLocalIso.lean": {
      "bytes": 6608,
      "sha256": "8c099645fbef31fb802e2756e5483dbaa5ce61fe69e7855ab8dff05720940107"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/FinsuppCandidates.lean": {
      "bytes": 1175,
      "sha256": "3210d2b9032532e483ccf62979a442761b4090fdc4920b5a8bac9fa539d90d47"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/FlatLocalLength.lean": {
      "bytes": 4005,
      "sha256": "b9b205bb0abbdb041ca255776febc469f7407437c92a9d67d72743f47d1a10d4"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/FreeResolutionAssociatedHeight.lean": {
      "bytes": 4577,
      "sha256": "f723cb93938afd1889559276a63dd012fbf5ea4be09e665204114ef35fda5772"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/GenericCombination.lean": {
      "bytes": 2541,
      "sha256": "cf94e8b1acde4b3dd11584876909490d181c0bbdc3aa6748aef9bc4ff52a0ac1"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/GlobalInvertibleIdeal.lean": {
      "bytes": 6970,
      "sha256": "ed039e70931be41898e4ab1da8c2e7bf429fec6e0f361c3b28c5ff8d5082a7f8"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/HilbertDenominatorReduction.lean": {
      "bytes": 2537,
      "sha256": "6a075e56970b5baa6be21e7a41cb5f4e37ec18a33a62dfe17d5ec6c33b0a777b"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/HilbertDifferenceDegree.lean": {
      "bytes": 3261,
      "sha256": "16c398d78fb03fdc5a7f343651cb1a754f116312091b9a92ff2854df92804f68"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/HilbertGrowthComparison.lean": {
      "bytes": 2128,
      "sha256": "b50b9e627c6b07c79c28fe8aebfcde515f6bd3a44bb580fcd26cf98e70f53e12"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/HilbertMultiplicityFiltration.lean": {
      "bytes": 2891,
      "sha256": "900b76b3b28a7b6eefbd5ad6170e8ebebcf49541b2e137a6853e19c8fb68a043"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/HilbertZeroVariables.lean": {
      "bytes": 1545,
      "sha256": "2a1dbbee015ad88ce06de336e906772a313b993b11bbc2a6479da0297902aca2"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/IdealFiniteGenerators.lean": {
      "bytes": 591,
      "sha256": "84f6d806053c22c150291b32e6642bcf0cc4d5c90474ac521c86d9df84f6c7bf"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/IdealModule.lean": {
      "bytes": 9779,
      "sha256": "c49cd84a1b0cc6bb72e0e38e29f813abc78fa1237fdbd3bab225fe7e72290315"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/IdealModuleRestriction.lean": {
      "bytes": 4089,
      "sha256": "a1ad83d3fcff793009ea6677737ace775b696e98ed0a90444691c88d59e1579b"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/IdealPowerAnnihilator.lean": {
      "bytes": 3953,
      "sha256": "83c6a332f491ab5fbb02f54892eb7d4839c2fc196861998f3ec7112d592778d9"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/IdealPowerDescent.lean": {
      "bytes": 1701,
      "sha256": "86134bca48ba0bf4b34881172e00b05f59bf58814e672ef36d2ccc11cc863e4d"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/IdealPowerFiltration.lean": {
      "bytes": 5206,
      "sha256": "00b16d53dbe28863ed3fc2b80e272667c788de1c0f582ece0e6d571e690cd8df"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/IdealPowerRestriction.lean": {
      "bytes": 3665,
      "sha256": "8019733b7a92d879bd97f680cc5a57a0aad83d576d58146ba05c51379852f6f5"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/IdealPullbackMap.lean": {
      "bytes": 2597,
      "sha256": "0e7eb207a1682778ca427915deb90709b34137102c8b22d87e014fbdee21ad9b"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/IdealPullbackOpenSquare.lean": {
      "bytes": 4530,
      "sha256": "d7c11602b13293786e04505a79760d2a30ec111e54f6ed7925c0c472464e6d00"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/IdealSectionRestriction.lean": {
      "bytes": 5132,
      "sha256": "f0c36649504ba6f489eaa3446525900e083d9ed8129b12669c8c95cd85f7f198"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/IdealTensorPowers.lean": {
      "bytes": 3682,
      "sha256": "44f0cdaea4a3f0a69648ac89565b26945ff2f9e44f194eb65ef7761df7053c33"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/IntegralAffineOpenDimension.lean": {
      "bytes": 4624,
      "sha256": "018e427ba517cfde306a17c1f7797a2301c529189483cbde7205baf43536bee1"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/InvertibleIdealAway.lean": {
      "bytes": 5792,
      "sha256": "c360a0c43ee04fc1078ac8b8044959a6c7395613102aa04a6a9f5670cc8b4b36"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/InvertibleIdealLocal.lean": {
      "bytes": 7678,
      "sha256": "641c36bc38d77047e121b0d62aa603ad19a1734a5e1dd1220fa019e2c31e14cb"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/IsolatedIntersectionSteps.lean": {
      "bytes": 5840,
      "sha256": "5519111f293cb9beb95d38c22e2326302f073236509c5f3f3d7dc68a1596c77e"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/IteratedKoszulExactness.lean": {
      "bytes": 5373,
      "sha256": "14e8ea7779a18c1453c19d59ba1c4c88a9d07ff9f91c87e16e9f8950d978b594"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/KoszulBounded.lean": {
      "bytes": 1866,
      "sha256": "7b37e6b0daf65d94c9b08c80e868d657f6af849d8681fd0d66e5980bbbaab199"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/KoszulDualBottom.lean": {
      "bytes": 4821,
      "sha256": "9fec12391f7bd767a2fa3d51b4df6012a52fd6a28fca68b5b6ed847b9fece6bd"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/KoszulDualCone.lean": {
      "bytes": 3293,
      "sha256": "955a9b51cadada55343b71655b59334c99719567706a3ed2b9b8ec49200353e9"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/KoszulDualEndpoint.lean": {
      "bytes": 2193,
      "sha256": "aa25d1ed80081c42e71f8581559cdd75f0147ec82d92fd9ccf8bc5dc3e539ff3"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/KoszulDualInitial.lean": {
      "bytes": 4075,
      "sha256": "8bc1a891e82d7e4ae50e57b527d53f4c76b563762a210ad63bf0d37983489f0c"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/KoszulDualStep.lean": {
      "bytes": 4883,
      "sha256": "cdd1c5a14414a4bc0a35d3558d1951ad28fe4bcf12cb8bd47f7da24f0a3c8092"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/KoszulDualTransport.lean": {
      "bytes": 3241,
      "sha256": "d14241b62aa4a50f9ff192837722e06a6dfc8be187f37b74d70cb5288928e66f"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/KoszulFiniteFree.lean": {
      "bytes": 2889,
      "sha256": "40da6d072403f76571ef37d4032d52f87baf4caffe99f013ddd3d74429e586a3"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/KoszulTopAugmentation.lean": {
      "bytes": 2970,
      "sha256": "322c40ebbd20de52dda01eaa2e28a740c9005815397c3557a00577b4c7a2108e"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/KoszulTopTerm.lean": {
      "bytes": 2407,
      "sha256": "b2f802617c2fc396860b5c047521d7d713801c610c146e43a2ef8a96843d5301"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/LocalBezout.lean": {
      "bytes": 1593,
      "sha256": "35076874a9bc7640bc5c454226648a942574381accbf376caad37dd500150326"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/LocalComponentDegree.lean": {
      "bytes": 3456,
      "sha256": "017d169daa347eff842d9469ea9972934948e56dd6a5ef9e049a5936c3b4283b"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/LocalIntersectionDimensionOne.lean": {
      "bytes": 1696,
      "sha256": "a60690edba7d10cb4fa59a804f7a2c664f3a1405e11c10878a9b73265d7a665e"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/LocalIntersectionExactStep.lean": {
      "bytes": 3147,
      "sha256": "315070d1bdd1d8b4817d53b845305a67f77587e6511f39bea08d22a0ac9995d0"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/LocalIntersectionFormula.lean": {
      "bytes": 3016,
      "sha256": "236731da5728f5148445e6ae405ef1d15d386c92156a22a923d8da638d7bf5ab"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/LocalIntersectionLength.lean": {
      "bytes": 4915,
      "sha256": "0a16a3fa43f5edd2bbc5a7d0b3ede12523ff4a4c66697c9f704422bb7559ace2"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/LocalIntersectionMinimalSum.lean": {
      "bytes": 4043,
      "sha256": "5818bfd09af3e9e2328a9b12ee93a177b65c63e3a8b240e98789f8ab424c6168"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/LocalIntersectionPrimeFactors.lean": {
      "bytes": 2146,
      "sha256": "1d7a0d884a4d8c755663b6242e7890c5bc00aa7d92255ba159230acfb22389fb"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/LocalIntersectionPrimeFiltration.lean": {
      "bytes": 3312,
      "sha256": "8331236e8946bed201752b8b6db2966c948110cc6fdf4df77ac5e259f652c2ca"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/LocalIntersectionQuotientTransport.lean": {
      "bytes": 5377,
      "sha256": "f34173dd013069e7e8326f194742860179ce71304ca87c32e3481f3c13efde40"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/LocalIntersectionTransport.lean": {
      "bytes": 3486,
      "sha256": "f9c1cb1a1b8e67dcba0841f046a115cd94dcb63f84f7e590f369e55d8c929a62"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/LocalLength.lean": {
      "bytes": 1364,
      "sha256": "2b3c72e17b5b202e188090800ab34ee8e35fe57421487f41110d4e08a5423006"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/LocalLengthTransport.lean": {
      "bytes": 2007,
      "sha256": "bd420f41e3765720198845beb0aaa404aedcdb1b0b507fee266a757db68e384d"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/LocalPrefixCutDimension.lean": {
      "bytes": 4056,
      "sha256": "a1e221fbc9d0ecfcdca580b3426870e497529725019dddef59c33568bd15718f"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/LocalPrimeTower.lean": {
      "bytes": 2552,
      "sha256": "b15de7a6350a97c0d163b4ceb484a0ebb5f579d0511ff1b534a1d413837aafb4"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/LocalPullbackSectionOrder.lean": {
      "bytes": 4990,
      "sha256": "ece3b9d4cc1b7fc5dccf09418fe351377b60fdfe941ad4fca1ad79a64f872a6a"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/LocalSectionOrder.lean": {
      "bytes": 4622,
      "sha256": "66ab61b2fbd8e643f5defa11514e09988971bc927e29ed18c4050b6026dafd75"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/LocalizationQuotientParameters.lean": {
      "bytes": 11067,
      "sha256": "b7e7d7f7351585ba754ad9b6ab2d49e46a43f4fe52eff48171a6dda0e3ca8dc7"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/LocalizedAlgebraEvaluation.lean": {
      "bytes": 2559,
      "sha256": "98e2ae6f50779d65641d621c7bac773af3861b833001f39717e3edd05229cab3"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/LocalizedComponent.lean": {
      "bytes": 1137,
      "sha256": "52771c5d429f49e7f4de84f484c410fa899c4ba5db88804feb0515ba9503684f"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/LocalizedCyclicFactor.lean": {
      "bytes": 1960,
      "sha256": "2dfe9402453d22dd1a02c255f553321727a53547302339410af61f81d5814ba1"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/LocalizedFiltrationLength.lean": {
      "bytes": 2550,
      "sha256": "c5124eb5b9f1b0a80ad2a1e3300330b419b7e3d1c7ecf0b2f6c0ad5e9cee5c88"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/LocalizedLengthEquivalence.lean": {
      "bytes": 2324,
      "sha256": "e16e736fce1d1cc6d3da5958070c98ce1c2ba699cf1bdf9932bf3149a05b6d05"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/LocalizedMinimalPrimeFamily.lean": {
      "bytes": 2328,
      "sha256": "7786dfd43733eae78721bc6da33de0b38c7d02b2809514dc630fca4692a0f14e"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/LocalizedOneCutPropagation.lean": {
      "bytes": 3036,
      "sha256": "0eaf3c5af2da0d64b63cfc95b6393469b0a56f4001368234cfbf698e5687c4ed"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/LocalizedRadical.lean": {
      "bytes": 1152,
      "sha256": "36cb44eb27f4f90b1a403886dc3af1cda5f0cf532032733bdfca6077ce12b998"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/MultiplicityCycles.lean": {
      "bytes": 8982,
      "sha256": "230070f560606075724d9dafd3121a0d0ffa8ffede306532c487b6ebaf080952"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/NaturalMultiplicityPropagation.lean": {
      "bytes": 3408,
      "sha256": "443dd01385593daeb51d8e4ff0de64d1602919e1686f3d8cd6f90048303b8511"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/OpenIsoFunctionField.lean": {
      "bytes": 2099,
      "sha256": "0423577f4752bd4f80482c6fd54643f063b13cfac903ffaedea068497ba4f7d8"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/OrdinaryMultiplicity.lean": {
      "bytes": 4886,
      "sha256": "828f6357e532e60ec930570557802ec434df5d721efd884d7358f129044b5ef5"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/PairResolutionShortComplex.lean": {
      "bytes": 1927,
      "sha256": "13e42bb361db8f462bc80af7fa768aabeac887ae8abe2327f5e8d9e79760c426"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/ParameterCombinations.lean": {
      "bytes": 1605,
      "sha256": "306f7e2c23c6c778c357b4f2d1ac5ccd9958122f2b4dddf93dbbd9d0ee675490"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/ParameterKilledFiniteLength.lean": {
      "bytes": 3832,
      "sha256": "ece399502ce875a78224c70dfe57761a2e39032e2699a887d2486a8797efe4c1"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/ParameterResidueField.lean": {
      "bytes": 2867,
      "sha256": "f070b99f7944e9a911ec78a97a5b7363c5c7b492e4aaad2c2ceab4c982f4ebc5"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/PointLengthEquiv.lean": {
      "bytes": 2693,
      "sha256": "1506ff7a14e765f3e45aac1939d24488a72ac096f10a5865c7eebfd325116d1c"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/PositiveCoherentExtFiniteness.lean": {
      "bytes": 4339,
      "sha256": "91bd597762ac877e3e27709bc16ad12fdedd3ee7844b35079bf5254b79e2ba8f"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/PositiveDimensionalHilbert.lean": {
      "bytes": 9140,
      "sha256": "d9b8ff54fb20bb0dbdc1f3d60c09498c3c16db6496d389e9740e50355b0b0a53"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/PresentedIdealIso.lean": {
      "bytes": 5964,
      "sha256": "7ca5b3436becaf72a6241893cca4c72ea6d2bb7524c10f95d35fd1262a9d1fbc"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/PrimeCutBudget.lean": {
      "bytes": 5230,
      "sha256": "eef80535a2b49e6ef4f0a2e0be8c08ce152668a3a183c2a18d1ec938266d9a83"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/PrimeDegreeExistence.lean": {
      "bytes": 1658,
      "sha256": "9ea85a8de7236af0435dcacb9b1b54624dd74a2ac900a1c0fc534f97cfbec957"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/PrimeFrameMultiplicity.lean": {
      "bytes": 2970,
      "sha256": "8fbbe540347c0cdfc6e71478d4aae15a82facde0c9cc2c99045a3c1b59e18219"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/PrimeHilbertComparison.lean": {
      "bytes": 6019,
      "sha256": "fb43ccd050111eadc26ea68d83d3762aae3eeeb9309ec021bd495fa4ccd1a933"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/PrimeHilbertDegree.lean": {
      "bytes": 4909,
      "sha256": "f0de1b05c1d68e217ea8b01fae42bfcb5e4854c73abc5274a899fa05a4f90196"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/PrimeHilbertDimension.lean": {
      "bytes": 3609,
      "sha256": "bbf97262cf19687eedb56f1ef663b2cd01325f00689c5cebb68ad8d8891b00f6"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/PrimeHypersurfaceDimension.lean": {
      "bytes": 3927,
      "sha256": "8d470954e3a98326ac07300878428ee53fe7c4a0461b3b3c2828705cfc77420d"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/PrimeHypersurfaceEquidimension.lean": {
      "bytes": 1339,
      "sha256": "af2a8786a87188ae09c4e55e7212e0fc1f6abe8e648b21014e74e7fac335b814"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/PrimeNormalKernel.lean": {
      "bytes": 2864,
      "sha256": "20c1d03aaa8d4f13b167e2a6848f2542401ce236959c86b0c5875ac4c73f7ca6"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/PrimeNormalRigidity.lean": {
      "bytes": 5262,
      "sha256": "8b1c1350db37fd8c9038b30004d933abc88d7f08e545999e4406b0749c8143d3"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/PrimeResidueAlgebraEquiv.lean": {
      "bytes": 2370,
      "sha256": "3908914de76c88f9ea7c8d3bc55dcb4193da5fe34fc5d0c3c8f15f330c5eec76"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/PrimeWeightedBezout.lean": {
      "bytes": 2475,
      "sha256": "04c1e18a6ac6516bffeef8876c1c9fe48b95e1a09409194bfb14e1a5e85bc7d7"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/PrincipalQuotientDimension.lean": {
      "bytes": 1213,
      "sha256": "a335d625033a041f5d90faea612bec749e1b653cca69a9b3bd6f3eac10b8fecc"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/QuotientLengthEquivalence.lean": {
      "bytes": 1374,
      "sha256": "72462325e3b58c49e989f83d1293537c361c25623027152ae3a6168874c84ad0"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/QuotientLocalizedLength.lean": {
      "bytes": 2611,
      "sha256": "313416fa85c3ff213ed9d73ff914e4c9fa36d2e959fa22d3adfdc8980374fc8d"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/QuotientPrimeResidueBasis.lean": {
      "bytes": 3093,
      "sha256": "3854fcf33dd00c2fd0ce39a9b29e878dc30fbc7e81447f4f41741bc28176c0de"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/QuotientSections.lean": {
      "bytes": 2332,
      "sha256": "1bdf8db34640d93e0b6e1f5d4608750e50cf2c897b5ec8bde437d190ce391747"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/RamifiedLocalLength.lean": {
      "bytes": 2950,
      "sha256": "6bf8f5d71b4222836d12c624c9038c9d217e54770ad3107986c7b7e6f50d0627"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/RamifiedLocalization.lean": {
      "bytes": 4225,
      "sha256": "453863a22f7896e6418a6ded746c3614f851aabcae40bf1138b2aaf17c11cf76"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/RamifiedPointMap.lean": {
      "bytes": 2755,
      "sha256": "e43f65cdbd1496d0dc2287a71f1069114df7bc051bc0c13395309d08d7c35371"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/RamifiedPowerLength.lean": {
      "bytes": 6932,
      "sha256": "6e378c25f028fab0195a2ad14bbd35bb475e89a6b3eed098b2fe8440a02b1e59"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/RegularCutHistory.lean": {
      "bytes": 7501,
      "sha256": "954d421d3d1a84605061f1f343ed578edcca6a419fc55247de171347e7d8ed25"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/RegularDegreePositivity.lean": {
      "bytes": 3175,
      "sha256": "fe398258d7ceac40b59eb63b535d15edd0c8044378142f99af1a0af3478cebbc"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/RegularHilbertStep.lean": {
      "bytes": 5271,
      "sha256": "bb31fd92208e2dff81c6c924d9579f5b9e31bc1191d73bee119e29fb106396c2"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/RegularPairExtObstruction.lean": {
      "bytes": 1883,
      "sha256": "55c5baa2b345b4f9e37e7bd8d526931ab1873e3acd666fec2469783133d73b22"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/RegularParameterAvoidance.lean": {
      "bytes": 3623,
      "sha256": "e7e42425a51d8a61c38aecdd367d32e0b1d165c840399bac3016788273a8ca08"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/RegularParameterSelection.lean": {
      "bytes": 5786,
      "sha256": "e730a115d62db15af0e6a40ee58cb1017811148daf157b30d58a167a101e988c"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/RegularParameterSelection2.lean": {
      "bytes": 4022,
      "sha256": "b1099ab8931604999cb5f7efb073405d22e8467cb629768a3f221153c83511d2"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/RegularPrefixLocalization.lean": {
      "bytes": 3925,
      "sha256": "297ab3f287d631933ac978ed7bef48047fe157accf288b4373df6a10f13d4d59"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/RegularPrefixes.lean": {
      "bytes": 2832,
      "sha256": "c66b92fad617341187ede0b37f31ec33b21d1af6e6786b123d2fdfeb2539911b"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/RegularSequenceAugmentation.lean": {
      "bytes": 2256,
      "sha256": "0f0b4a353441a988a0cd095e9296d997e82467b090bc3c6351cc1da3179f5c4a"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/RegularSequenceDualExactness.lean": {
      "bytes": 4519,
      "sha256": "abd99c289543d6648786109c03a2a95b9439fb0a103c668e03df9f4dfee8da35"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/RegularSequenceExt.lean": {
      "bytes": 5007,
      "sha256": "e57b44fd389de26d56f85b08451fb79facc2332bc419f6f35ae3b465b5c91d4c"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/RegularSequenceExtObstruction.lean": {
      "bytes": 6261,
      "sha256": "8293c4bab767c7928c7cf28116c277ae4b29b5438bc932a9969a44dc219a8b9c"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/RegularSequenceHomZero.lean": {
      "bytes": 1288,
      "sha256": "dace37f5331958315bc7acdd78a60e745405fbf0fc3c2012d608a22a1e665a44"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/RegularSequenceLowExt.lean": {
      "bytes": 2090,
      "sha256": "1e7a88b3e364593b3d6149e0050b819db1fe6aa4fcbc7c1e6ab6c53aafbbea6b"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/RegularSequenceQuotientTail.lean": {
      "bytes": 2815,
      "sha256": "00c403dc82c23a79227770ce81b337e76473ab2bdf4ad9af6c97daa66ed91962"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/RegularSequenceResolution.lean": {
      "bytes": 4716,
      "sha256": "6c0ae6da59fe7c1353796692fedaa96254cd036d607f70e64f9fab7334612d91"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/RetainedIntersectionCycles.lean": {
      "bytes": 8440,
      "sha256": "f57d924eae311a2541b915fa8d9b684b987acba87be31961459b86c3be0dc0bc"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/RetainedMinimalPrimeFamily.lean": {
      "bytes": 4931,
      "sha256": "bd47f6e72406738cb73f5241477a3ec94b024c34406d81f74d43961bf4a8e574"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/SectionImageIdeal.lean": {
      "bytes": 7495,
      "sha256": "8f4b745806b1ed0b1cc4834602850cdbb0d96da0779f7390a6a0dffa0fc579ae"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/SectionZeroIdeal.lean": {
      "bytes": 3175,
      "sha256": "236f9b5c69d1919ebf7f614a49de3d31f179d82d492b958e248b9e89073cd910"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/SeparablePointLength.lean": {
      "bytes": 8072,
      "sha256": "cf41662c785ac872e468d13aea6cc0ae8ef51aeff17c43d354733af8ee58dd89"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/SerreDimensionShift.lean": {
      "bytes": 3533,
      "sha256": "3f3dd17847eb3e039d10920153d2e9f1ebd98f3d9fef188c0c412d8f9d6f0d63"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/SplitClosedPointCompatibility.lean": {
      "bytes": 4600,
      "sha256": "5fc1e62e3c78a62c63437747a95f89a9421e81722339d8b1b4fda3da8e171b77"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/SplitCoordinateClosedPoint.lean": {
      "bytes": 3288,
      "sha256": "2ad1d5d8bac2455412b12b31c8c6ed4d7097b6be7a42bb02922434dce288acab"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/StabilizedColonPowers.lean": {
      "bytes": 3691,
      "sha256": "36c6d49c21a3a1a58da6f98d202f8a641e8492da910a8ba51dcc0526c2025732"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/SubquotientLength.lean": {
      "bytes": 2463,
      "sha256": "fb5926fe488f476514023500df411894119b67baab8341705939b716f8e34457"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/TensorIdealInclusion.lean": {
      "bytes": 6723,
      "sha256": "d03f6f60222a58080439b5bb1b489b5cb20cff253dd6869ac573d0b61abed761"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/TranscendenceBasisReduction.lean": {
      "bytes": 2489,
      "sha256": "67fdf2d1c16ced39f9973cd32f9bb03beee04aab9c5f514097fd7c9f83582b27"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/TriangularLocalParameters.lean": {
      "bytes": 10489,
      "sha256": "8ffb7637b9f30b9b1ee750a105ef79c55f2bce32be68371f6f50033abb1cced4"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/TriangularLocalParametersAssembly.lean": {
      "bytes": 2834,
      "sha256": "81dd22899d9b0a3fb8d1a16e4a3ca0e785fef0f17ddb5ea30dff6e06011abc8e"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/TriangularLocalParametersTransport.lean": {
      "bytes": 1591,
      "sha256": "a50325fa6fa38c985155459544bba3a47bd004d47861251447cfa4866921f93e"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/TwistLocalExtension.lean": {
      "bytes": 2976,
      "sha256": "278998b4a0f300821528323ffabea21cb5d32ef6b2b9d3ebd5132e49b858e947"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/TwistLocalSections.lean": {
      "bytes": 1278,
      "sha256": "7fa408f45bdc46ef7a15988b4e60e91be9a3b63d96c0bbb840eb054f09e1f9c0"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/WeightedBezout.lean": {
      "bytes": 9165,
      "sha256": "f843ded7b243a295d16a332b10b474719f265e2d511000b3942ecd854f2bd9a8"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/WeightedBezoutBound.lean": {
      "bytes": 6932,
      "sha256": "61363fefbaccaaf7a63a6583b7282158fed6d9f00461560ad2c8601b6fd8d624"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/WeightedChartRingEvaluation.lean": {
      "bytes": 7929,
      "sha256": "3423c8dbbcb418050e94e7c24e2e0137add0b687fc7b3c8818d7f55e303c92ed"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/WeightedLocalLattice.lean": {
      "bytes": 6212,
      "sha256": "f6a0197731d5878cb4f6bc05262d46cfc04aa17d2559c0f3f8a928014f1729ea"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/AuxiliaryPolynomial.lean": {
      "bytes": 7637,
      "sha256": "1dfee001a9437a1e093b8561e65f0bbf9db6eedd8e6a7f724942f62a92a8fa4c"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/CoefficientLocalizationMaximal.lean": {
      "bytes": 1415,
      "sha256": "c20e7719d0319725f1a2f4eb1691d88f6e3e410937df183e74c58781f4467547"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/ColonHilbertPolynomial.lean": {
      "bytes": 4130,
      "sha256": "7806c46474452e215d0550c54e2ec763778ca17befed9dd3a4366633181b66fb"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/CompositePullbackCoefficient.lean": {
      "bytes": 1260,
      "sha256": "4b656853acfc8bae2c06c13fb843468a022009950a281920fe9b5b2a331ac35c"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/ConeHomogeneousEquations.lean": {
      "bytes": 5193,
      "sha256": "99ee6b1be251bb85a2bcd526b650bfb219b4efb60e63bfe484b26239fc86366a"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/CoordinateQuotientGrading.lean": {
      "bytes": 9790,
      "sha256": "63beaa2ad57838d1d633ce6b7a0b0b940000febae008a9400db14cdb47a0d078"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/FrameCoefficientLaws.lean": {
      "bytes": 2052,
      "sha256": "57e9a1b7f5560fbea1a51aed463b53202779c0bb36c587fd14519f6a829b447a"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/FrameCoefficients.lean": {
      "bytes": 8973,
      "sha256": "efb49603296e9b6db89377e386dabf8197133ee77594cbff636463f93b5c994f"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/GlobalPolynomialCoefficientLaw.lean": {
      "bytes": 2604,
      "sha256": "43b526c1b8683202340ed382f8bda52f88978983296195b053225f3467b903bb"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/GlobalPolynomialWeightedBound.lean": {
      "bytes": 1939,
      "sha256": "2a7a9566450f28a0236b433ac70e89b6cf75235859ad541a51d845f60ad3155b"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/GradedLocalizationExact.lean": {
      "bytes": 10353,
      "sha256": "0e2361a1255ee06b1e7589a2efe2b9d9dec860f43b73aa0056fe8f71b766a06d"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/GradedLocalizationFree.lean": {
      "bytes": 4829,
      "sha256": "7eb5213049cd4698c8bce6c422265bdf43f0750cb11d3db31ecf103c862591ac"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/GradedSerre.lean": {
      "bytes": 10274,
      "sha256": "661b5a9661110bf0fc2802c74350fdcc72f72b04fe8588b90d06cc2e62ad4b41"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/GradedSerreStep.lean": {
      "bytes": 4267,
      "sha256": "dd96ceae88d1187ca030b56adfa232b05504d448cc8632987ae7bcac4ced5dda"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/GradedSubring.lean": {
      "bytes": 2194,
      "sha256": "eb5c7d6d64da4dffdda266be77870702e8831ff5eda5c14a8564955e3dcc07f9"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/HilbertPolynomial.lean": {
      "bytes": 4854,
      "sha256": "08900b26f8b922c0ab00817b63ccdb2417158276ca8e868f1413c7e79ec3c80b"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/HilbertPolynomialBase.lean": {
      "bytes": 2599,
      "sha256": "2750cb53db51004ee62c52067ac362306d08849599c99c69db19239b4c1c84b4"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/HomogeneousComponentLength.lean": {
      "bytes": 3704,
      "sha256": "f8927a9c96065a12badea19b1b46e3659f69ef34eeb52841ff9b980540739ce5"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/HomogeneousHilbertExistence.lean": {
      "bytes": 4425,
      "sha256": "0b7f6b5ecae8a9e0a6fc5aa5ef22c7050d0f3d9eba91ac7d7577c0b1779e1e18"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/HomogeneousHilbertPolynomial.lean": {
      "bytes": 2363,
      "sha256": "5d3aabcb77b93b791d7843bcf03fb2ae992a0fe744ba1490640104682f188282"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/HomogeneousIdealStep.lean": {
      "bytes": 2516,
      "sha256": "ef88f638e7ac845e2c7fef224bad56b20e81b19838eae1b648066fa433eafe0a"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/HomogeneousListHistory.lean": {
      "bytes": 10353,
      "sha256": "05e511ea2acb3cf0a9ce1316ad70a0c03d476732232d2c8e6236a1880f938c34"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/HomogeneousPrimeFactor.lean": {
      "bytes": 3065,
      "sha256": "27fc72592ff6a9e4f3635b194ff59f8dee8da214a64d560790b51730ea4e9f57"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/HomogeneousPrimeFiltration.lean": {
      "bytes": 2867,
      "sha256": "10e798a2e710447325d9a602bfff8bb47b3cd08ebba2747868092f6522dc0393"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/HomogeneousQuotientDimension.lean": {
      "bytes": 5779,
      "sha256": "1742d55dbb4c2e9471ac437c5e2761d22aefa00412c2acac256a3fe2d0f6b388"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/HomogeneousSections.lean": {
      "bytes": 2970,
      "sha256": "a02281d970f72021b5ab59a34110b7305f39aadcf66a21e1cb923d3b900a455f"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/HomogeneousSubmoduleGrading.lean": {
      "bytes": 3670,
      "sha256": "a46ae190fd5d73958d466fa4ad6197a3bc5f1e17d2163e9e73edfe528cccad45"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/Homogenization.lean": {
      "bytes": 2821,
      "sha256": "20481500f4188f7351d4ca0998d33abe667f0038947bdbdac22ad478a8e2a99d"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/MixedSlopePolynomial.lean": {
      "bytes": 2899,
      "sha256": "8580fbd8d52dfc47cffa1de24b1a2ec38d3aa620a2489b951a13eb07c1aec944"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/NatToIntGrading.lean": {
      "bytes": 5693,
      "sha256": "bac9f0fa0e294306fff3cfc2cc8a57935b208115960d70e125b19b3ed1d3e378"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/NestedPolynomialSwap.lean": {
      "bytes": 2274,
      "sha256": "20a4f54e666d91629399d2587ad0047aa0d4c2d308b958c9eea6859732440ce1"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/PolynomialAssociatedLocalization.lean": {
      "bytes": 4306,
      "sha256": "3f5bd426dbd3c4ce6e251fee8bbbd53cb2183cfcaf53f4b5fcaa25a4e20ee43d"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/PolynomialCoefficientLocalization.lean": {
      "bytes": 6209,
      "sha256": "498970fb0baf3cfca26cdc7a8038baf49563b038ff88fa82713ae4f638856bf4"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/PolynomialCoordinateMinpolyQuotient.lean": {
      "bytes": 5178,
      "sha256": "b6f3796a54094cb34d1a530c66ea7a9b996c6fc96cc9fd3fcc355bb9f69a0987"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/PolynomialCumulative.lean": {
      "bytes": 4374,
      "sha256": "75c814b18a4f0ff670833177144c89b2bac34971419240104dff7f9bceb3ec85"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/PolynomialFrame.lean": {
      "bytes": 7047,
      "sha256": "c97b9d83b9e5f102dc1182a8559af59eafbb218f7f057bc5703c148417778320"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/PolynomialFrameDegree.lean": {
      "bytes": 4264,
      "sha256": "8bf2057179f49784181774b0c0a767f23a4562316bf7e03e1fab3712329180bf"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/PolynomialGrowthRanks.lean": {
      "bytes": 4497,
      "sha256": "2f1ce508e75951b6e967280fb9af92054e3dca290dc4d4fcbfde2fc6b4d0827c"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/PolynomialLocalLowExt.lean": {
      "bytes": 993,
      "sha256": "b7761cf3e29fcb7484c9ceff23ea84fd0e703af5a94d572a5018c5c236a55cbc"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/PolynomialLocalRegularParameters.lean": {
      "bytes": 2285,
      "sha256": "0f671ff5dddd6921587bf70d6c1395041128cbc29c2dcd72c025f873d918b796"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/PolynomialLocalResidueResolution.lean": {
      "bytes": 4725,
      "sha256": "db540043c83a157428c76d3d9086479f23c658ad96a3e3e364e86dbec5b9448d"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/PolynomialLocalUnmixedness.lean": {
      "bytes": 6392,
      "sha256": "be4284f92a8a54875dd57f028e8e53f22cfa8b49374de83cc4f5ed2067953e8f"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/PolynomialMaximalHeight.lean": {
      "bytes": 2767,
      "sha256": "7fcfeec38118cbb60e16ea53dcc5e909ff3b2e08ddc10cce1a2219227791ef91"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/PolynomialNormalNonzero.lean": {
      "bytes": 4403,
      "sha256": "5850578aa967aaebd3671da5e8b8134ad9febdaf24a466ee3ae2e839330efb0c"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/PolynomialPoleBound.lean": {
      "bytes": 3661,
      "sha256": "66ea790778c39f677c9932edde6528bc4fe49ba63d216c2b17bb94565018c7de"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/PolynomialPrimeClosedPointEquiv.lean": {
      "bytes": 3770,
      "sha256": "caf740e2678490129edfd0e3318a97fb5f9d3215cd1caa88a83904759fbd3dbd"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/PolynomialPrimeDimension.lean": {
      "bytes": 6759,
      "sha256": "e2215339904916f529df979a98e850b86925ff44f53f97a0a216a764128348b7"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/PowerCoverBasis.lean": {
      "bytes": 4320,
      "sha256": "26498ecc4f42e834193a562074a581da3ac6cfb5f84e4d00f3af4810ea27c2ec"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/PowerCoverExponents.lean": {
      "bytes": 3976,
      "sha256": "16c0f280bf974cd97b32813059eeca7e6db0ecd2592b374eeabf1f3245d687f9"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/PowerCoverSubstitution.lean": {
      "bytes": 2545,
      "sha256": "0900da2da41c35c6e08145292ef77850a13b3aa9f4d46a54c7e09751cf73d133"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/PullbackFrameCoefficient.lean": {
      "bytes": 3186,
      "sha256": "33fff3988a9daecae0aec368bba03b1cb8a6556de3643ed14a63c36daa33984d"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/RationalResidueCoefficientField.lean": {
      "bytes": 2816,
      "sha256": "62ac44c005af19288037f27e93b1240282e5843d5fb6b48b0c6cc75979a4b073"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/ShiftedFreeGrading.lean": {
      "bytes": 4064,
      "sha256": "4d9b5a6df407520d0d4c9a1d549b98ec401a0da807534d4fdee2e38796988884"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/SimplexCounting.lean": {
      "bytes": 14353,
      "sha256": "c64dab10566809cb7db6eee772116f3bfc6c033505b4f0256e90cb46dee131b1"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/SimplexFloor.lean": {
      "bytes": 2430,
      "sha256": "8d292e7a4b72724f2008caf5d1c0efbeaf6a05cbaf0b66fe14abac4de03e433b"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/SimplexLog.lean": {
      "bytes": 2447,
      "sha256": "53b392c9228651d9e7509d66ef38cc1ef3886f5dae6b031d8e78a2c700d5b5eb"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/SimplexRational.lean": {
      "bytes": 3359,
      "sha256": "16f2b97142fef42d0ba4dcbcb4d4e77eb951c5b32ba041e06a315dcf90b9a7ed"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/SimplexRationalWeights.lean": {
      "bytes": 1703,
      "sha256": "5c875c46199935db5a3b15d40a792fc5dc3b1d772c21872bb25e112c72f108ed"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/SimplexUnweighted.lean": {
      "bytes": 4268,
      "sha256": "c8fe323f756d8137abd699053f8f3b16913834b9f5de791cf3898b2d564b43e0"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/SurjectiveGradedMap.lean": {
      "bytes": 1589,
      "sha256": "029167c0a2e1f703761d3fa0e00c4542c141e0e66da18f03a2c1c7b1ea1719fd"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/TranslatedPowerCover.lean": {
      "bytes": 2453,
      "sha256": "1e4b601c513f052c3b3238ed1b16352c08138aff07776f5a845d68a62520c002"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/WeightedHomogeneousSubstitution.lean": {
      "bytes": 3968,
      "sha256": "5a39f008360ee1c20b0742341932522cfbbf5101a1e3931af80ed8591d061bf2"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/WeightedMonomialFamilyLattice.lean": {
      "bytes": 2651,
      "sha256": "c3ec6e7c7807f9cc56618610f56887096ce1c289e593f64dae28f9d675ccdb00"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/WeightedMonomialImage.lean": {
      "bytes": 4358,
      "sha256": "1fc9c3b984ba5d63689e51619e453fef0707ec52abc429aba69ee8263cb6b9c3"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/WeightedMonomialLattice.lean": {
      "bytes": 1553,
      "sha256": "84f5c4bd14a5a8417005346db48c93bbf37bee73b02099b52ea072fc181d45b5"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/WeightedMonomialMap.lean": {
      "bytes": 2682,
      "sha256": "33746d9cb2766a39de79d2e2418599cde1a5e88330165b077ac95d85e59bd9d8"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/WeightedMonomialPole.lean": {
      "bytes": 4937,
      "sha256": "c987ea7f544f824e4d97197ca8f070f81be91f23092124a6cc3ff9f8c59d7ab8"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/WeightedPolynomialPole.lean": {
      "bytes": 2444,
      "sha256": "636ee54dc0e4f7450149c62257c4035e7e71a009b69d009bc3508fff5e13d2e5"
    },
    "QuadraticPi/ActualComponentTangent.lean": {
      "bytes": 18637,
      "sha256": "c27bdd5aca3dc378f139cc889239276952c5ad41fe1aef53d2ff21f07dc85903"
    },
    "QuadraticPi/ActualRestrictedPowerExponent.lean": {
      "bytes": 13531,
      "sha256": "1e0874bc2cfa2a053b8625a3275e5c0ed76c70ce07b9c939734ddad59c7e5f20"
    },
    "QuadraticPi/AffineGeneralityCitation.lean": {
      "bytes": 2139,
      "sha256": "a09f02c39d71ecb24295f9a28800dd4815a75e31d8527049bae975064e2e67b0"
    },
    "QuadraticPi/AffineRestrictionWeightedDegree.lean": {
      "bytes": 8706,
      "sha256": "65e5aea5833db13b33142186c8e2cbad19d3633cae19d47a0052d27616f9e448"
    },
    "QuadraticPi/AffineSliceIsolation.lean": {
      "bytes": 8637,
      "sha256": "82aa91abd88de6890a59d77e70571fa7fc7397be6976a792d8277d8f93e907db"
    },
    "QuadraticPi/AlgebraicLogComparison.lean": {
      "bytes": 3696,
      "sha256": "823490fdef49e21c4b6d9bddffe84ca95cdb2355185cc4f4bc72f17b18d35e66"
    },
    "QuadraticPi/AlgebraicLogData.lean": {
      "bytes": 6488,
      "sha256": "7e9c7a01ec361b408e475b8aa16ade9d79900b5df097d7e802bad3883aa08301"
    },
    "QuadraticPi/AlgebraicLogDataConstruction.lean": {
      "bytes": 10524,
      "sha256": "4c70bb183878472a6fa90c2d88f84560f158075bc98a5f1935174f17e65451b0"
    },
    "QuadraticPi/AlgebraicLogDegree.lean": {
      "bytes": 1370,
      "sha256": "28e6c8b1efe691489f097c41c0a02cdf977a929d2dc64a42878fea3502fe2889"
    },
    "QuadraticPi/AlgebraicLogField.lean": {
      "bytes": 4872,
      "sha256": "fe5751b78e707169a0b8ab269daf7694c83b5d98b37cdc792dc2774c7a14b2a4"
    },
    "QuadraticPi/AlgebraicLogarithmTheorem.lean": {
      "bytes": 4950,
      "sha256": "7b0437e89882467f14d13b9f1c792699a6331e343464ebbc7e3a3946167a6480"
    },
    "QuadraticPi/AllEmbeddingMatchedLogRatioTheorem.lean": {
      "bytes": 5446,
      "sha256": "c5ca9f390a87fd518ba3b4e6d17ea4bc157dfb137b5a0a39630b65503ef48149"
    },
    "QuadraticPi/AnalyticFlowSliceDifferential.lean": {
      "bytes": 15790,
      "sha256": "a6cdf69f5408abb5f9942d0f14ea4a0fda6be5f0243803d71344b4b29a7a4f46"
    },
    "QuadraticPi/AnalyticGermSource.lean": {
      "bytes": 22066,
      "sha256": "54041deb7a234103780b47a5a8a4474a21775a76893bdf0dbb070827b377010a"
    },
    "QuadraticPi/AnalyticImplicitComponent.lean": {
      "bytes": 15018,
      "sha256": "cf6172c8d8f16a8cc37daccfacc7d2cf937bf7369c6095e971eb4d4d9c1ed062"
    },
    "QuadraticPi/AnalyticTransfer.lean": {
      "bytes": 3608,
      "sha256": "fb02d6c1f5558b53d0a1c8db932f5c3561e18b1d4fb008bb472924ae5c5b27a0"
    },
    "QuadraticPi/Approximation.lean": {
      "bytes": 5053,
      "sha256": "be6b8f27312f5ae7b4eac23c32d141b1b103d9130660c9eb6294fcc9818dd376"
    },
    "QuadraticPi/ApproximationSelection.lean": {
      "bytes": 5882,
      "sha256": "a85e8bfb2f9c0e89a4d0b6f9670c171cd88d980baaf0d6b70afb7555e2619df9"
    },
    "QuadraticPi/CanonicalComponentQuotient.lean": {
      "bytes": 8228,
      "sha256": "901b668ce26673e602b1574c562ecc96d795e5e5083e90dd6d99c5c8ee3cbd03"
    },
    "QuadraticPi/CircularQuadraticLogField.lean": {
      "bytes": 3157,
      "sha256": "90a7c5d899c4e5f86e2e4f23dcbdfc7efbbf78b1b3629fee6de2aa0c2353a4ff"
    },
    "QuadraticPi/CircularQuadraticLogarithmTheorem.lean": {
      "bytes": 7459,
      "sha256": "2d817aece7148278ccf5b7f303c1b17f0ef5bcc80e3a303c5dcb49b7015bcc12"
    },
    "QuadraticPi/CircularRealLogRatioIrrationalityReduction.lean": {
      "bytes": 6596,
      "sha256": "c575aa7cf77f6d4462e706aa7e0b4496e2c5c6034fbb9c58940cc217abf9c44c"
    },
    "QuadraticPi/CircularRealLogRatioTheorem.lean": {
      "bytes": 6001,
      "sha256": "995a123a3acd085519826ac4e659634d1d76949faef0f490aaf8b49fef24be41"
    },
    "QuadraticPi/CircularRealLogRatioUnconditional.lean": {
      "bytes": 2137,
      "sha256": "6e098ba4b501d18422e496b4bf03c7f981c25dae56ae5cb8e199c93178d32b5f"
    },
    "QuadraticPi/CofinalComparison.lean": {
      "bytes": 2018,
      "sha256": "de2fd63866fe786fc458d4253c06b4a4ad2989636e73f22110dc400f06a5ff6d"
    },
    "QuadraticPi/CompleteLocalCoordinateEquivalence.lean": {
      "bytes": 11626,
      "sha256": "4c5d6663bc8aa2260ccf3b5d55c351c68cd589aa851fe7ff413446f2f4493021"
    },
    "QuadraticPi/CompletedComponentSeries.lean": {
      "bytes": 13435,
      "sha256": "f8913079c0a17fac52ed2061b5bc5e6db889040d8fb101b5bf0c338302e126a8"
    },
    "QuadraticPi/ComponentCompletionFaithful.lean": {
      "bytes": 9238,
      "sha256": "7f9fa0f7bd79d1c71abe2d3e28a4a0e01f20b1b7bf25afedf0a77c8e2e4bb388"
    },
    "QuadraticPi/ComponentResidueField.lean": {
      "bytes": 11208,
      "sha256": "d24cf12b56ea568f253887b0abdad72bdd55f20e2101f5db94df52efc0164189"
    },
    "QuadraticPi/ConstructedComponentSeries.lean": {
      "bytes": 13302,
      "sha256": "11f9223fb5be639bc526ae2e369a17784c4566510cb6c69111d476ee10d44784"
    },
    "QuadraticPi/ConstructedSourceDifferential.lean": {
      "bytes": 16531,
      "sha256": "2c8c0d60e7c8be96e0ce850fcecbb7a7ef3f5899f3a50fff6168a0f90b7fa322"
    },
    "QuadraticPi/CoordinateShearDeterminant.lean": {
      "bytes": 9238,
      "sha256": "81ee435908a50e1dd9da3328d3f8ea8034fd1a3d23cb2e1008eaad182fdd73b3"
    },
    "QuadraticPi/CotangentComponentCompletion.lean": {
      "bytes": 18858,
      "sha256": "e5abb542f5451008cebb9ca8b16cdfd11822349977048b0c6cea7b5e71588a5a"
    },
    "QuadraticPi/DegreeCofinalComparison.lean": {
      "bytes": 4916,
      "sha256": "9630d6673f0335e6ee1d3d35049fdae4f1ad108c1966504104c4acd64921b812"
    },
    "QuadraticPi/Denominators.lean": {
      "bytes": 15355,
      "sha256": "52f194e9f33d02533c34d86d54c7420f7e1f1eeab9652b05a31abfbee7fe4177"
    },
    "QuadraticPi/DenseOpenGenericFilter.lean": {
      "bytes": 1710,
      "sha256": "c0c48dfcb9214d4c1e872e41df2cd391d26fcf49f6ab9ab532abb10c20846ecc"
    },
    "QuadraticPi/DeterminantLogBound.lean": {
      "bytes": 3670,
      "sha256": "05edc46960e1f94cf5fa02fb90343b82c93f5abcb8f618934bac01d3d2d51a83"
    },
    "QuadraticPi/EmbeddingMeanBound.lean": {
      "bytes": 948,
      "sha256": "bc6f5123d433ab79ca24cc3f863164226bb2c0035efe6d28ff0eecf58c338a57"
    },
    "QuadraticPi/ExponentConclusion.lean": {
      "bytes": 7299,
      "sha256": "7f15ea30e40fe69108173f3ac1336d5f4012a9c1175e3849fff8aeb4f66926a8"
    },
    "QuadraticPi/ExponentConverse.lean": {
      "bytes": 7003,
      "sha256": "bb20624c44f830910960ab5795cfda5ed0021a9feaf6b8a90b62b36fcd44e0b1"
    },
    "QuadraticPi/ExponentialTwoFormsMeasure.lean": {
      "bytes": 4831,
      "sha256": "b17ae3ab03b7c627ca2666ef12cb4327c95e56467e667d6c290e54de497e44b2"
    },
    "QuadraticPi/ExtendedIrrationalityExponent.lean": {
      "bytes": 2956,
      "sha256": "e4e45ef5b3d99b36035e67074131026d8beabd2efe4a39616155fa93b0f11c92"
    },
    "QuadraticPi/FiniteSpectrumConclusion.lean": {
      "bytes": 1104,
      "sha256": "282fcdcae20e6ffabc46eb057d92a46a173261da4c73bc37d7fdb688b4e254a7"
    },
    "QuadraticPi/FormalComponentIsolation.lean": {
      "bytes": 13689,
      "sha256": "a131b1080b8fcc5e00760a3fec3e78afa97f94e9c8d5f916634cbee610307a61"
    },
    "QuadraticPi/FormalFrozenCoordinateSlice.lean": {
      "bytes": 19461,
      "sha256": "997f6fc5ddab3edd080dc27b563953bf878c4ad8a8fc5b4a9656f8e1d560ce02"
    },
    "QuadraticPi/FormalLogBridge.lean": {
      "bytes": 6320,
      "sha256": "cdac68e734c4e3289696ccd34a493b7452a273b504bfabbdb8be0556673cd633"
    },
    "QuadraticPi/FormalSliceNormalJacobian.lean": {
      "bytes": 15686,
      "sha256": "ad9b0bb5a0a6d61e672233e3f2d9353c05f8d5575cc7892db7a5a5f3b21f3dd8"
    },
    "QuadraticPi/FullEmbeddingAnalytic.lean": {
      "bytes": 5446,
      "sha256": "9818c939de4c60dc770665fa392b2f48d274b5ccb60cc60a5ee119977aae850b"
    },
    "QuadraticPi/FullEmbeddingComparison.lean": {
      "bytes": 5103,
      "sha256": "2740cb2de0e3611b4b607be299018c09ad5ba0bc828ce83a1ec65d6cb1a666ff"
    },
    "QuadraticPi/FullEmbeddingLogarithmTheorem.lean": {
      "bytes": 2975,
      "sha256": "f14dede5755d1de5cf1610434aae38b86bee1c49dc5dcdd5845dd534a2d809d2"
    },
    "QuadraticPi/GaussianAffineBound.lean": {
      "bytes": 6569,
      "sha256": "ae1d4afa2750067267f2d83e44d86dfc2d3d07128cadea1b66ca30da342950f6"
    },
    "QuadraticPi/GaussianAlgebraicComparison.lean": {
      "bytes": 4002,
      "sha256": "fd6eaf919544c58aac6095864b8cae9fde9417cc6c35a51a209de22e5ccd0b55"
    },
    "QuadraticPi/GaussianAlgebraicLogData.lean": {
      "bytes": 1534,
      "sha256": "25bc3ca90851bbb3e14f2a2c99eb46ef5d3b8f7d4b0635181489e49430ce2662"
    },
    "QuadraticPi/GaussianAlgebraicLogDataConstruction.lean": {
      "bytes": 9339,
      "sha256": "be094dd688df35f38186b6fee82f000ed114ac2427c99e731f7221c28e2399c5"
    },
    "QuadraticPi/GaussianAlgebraicLogarithmTheorem.lean": {
      "bytes": 3221,
      "sha256": "d37027d0f87f30b385edf649d794b24649a0f0b3e5c0400c0ff58c632a4bb071"
    },
    "QuadraticPi/GaussianApproximation.lean": {
      "bytes": 2322,
      "sha256": "26c38694d8d52ad3fbc1cdb159f21165e58a51b731e4e4ad7371062a9fb595e6"
    },
    "QuadraticPi/GaussianApproximationFiniteness.lean": {
      "bytes": 8910,
      "sha256": "0331f450fb128a043a032ac8d11f2f1ec2a46341e7124c8b4b96af6fbf425315"
    },
    "QuadraticPi/GaussianDirichlet.lean": {
      "bytes": 8097,
      "sha256": "6af255b3ef553c0d93c03304a16d10e51220cb7ab34166633b954eb4297f59bc"
    },
    "QuadraticPi/GaussianExponentConclusion.lean": {
      "bytes": 5240,
      "sha256": "0daaadfcab14d30c683d4ce472e1c42d1cb7d253a599be7430e5b7db8a4366d3"
    },
    "QuadraticPi/GaussianExponentConverse.lean": {
      "bytes": 2029,
      "sha256": "32441c70e7180b3cdc0191bfe82676fb94aada6ff4faeeecf80896be086e2f46"
    },
    "QuadraticPi/GaussianLatticeFiniteness.lean": {
      "bytes": 4179,
      "sha256": "dafebeb10959cbd58415bbc524836cf219d9054d43baaddf69cb3b7afc4a3480"
    },
    "QuadraticPi/GaussianLogDegree.lean": {
      "bytes": 1524,
      "sha256": "05d157aebf971cfa4e66df2bb2a7912eae8721898946f86037a10846bbe339f7"
    },
    "QuadraticPi/GaussianLogField.lean": {
      "bytes": 3987,
      "sha256": "60d4e2a5fe9a11917c40213d27bb1abd0e6cf0137e0d2018a1c22c10a86471c9"
    },
    "QuadraticPi/GaussianLogarithmPowers.lean": {
      "bytes": 3970,
      "sha256": "3bea3cc2b5b5aa73606658a48247a02857e3bf584ff64b2410fbfe62d3e0090e"
    },
    "QuadraticPi/GaussianLogarithmTheorem.lean": {
      "bytes": 2806,
      "sha256": "9408657fe03801e77e1813d614d3a619aed5dfb2beb103f534b177900177c134"
    },
    "QuadraticPi/GaussianMobiusClearing.lean": {
      "bytes": 1942,
      "sha256": "c8123ac0581b5cdcaa3ca67319c82ef7057432465faca9e0559f85809f93d953"
    },
    "QuadraticPi/GaussianMobiusInvariance.lean": {
      "bytes": 8031,
      "sha256": "c8d5209fb050266a339f56466cdc5230c0892fafc89a99fe9f47fbc26b7e3ec8"
    },
    "QuadraticPi/GaussianMobiusPaperEndpoint.lean": {
      "bytes": 2996,
      "sha256": "7077be618a337c011cf896cdf2789e97d153a2f6f901fe9d6ced5f4f508ab529"
    },
    "QuadraticPi/GaussianMovingArithmetic.lean": {
      "bytes": 15982,
      "sha256": "7980c93c9b6aad4cdd97b7741ac041015a1558d5eee0576e7b018ddc685d0515"
    },
    "QuadraticPi/GaussianMovingComparison.lean": {
      "bytes": 4249,
      "sha256": "4d42f20c26e906707ed9fcceaf16dbef7158c6ef666296bf5b9a9a0a8a616bc6"
    },
    "QuadraticPi/GaussianMovingLogData.lean": {
      "bytes": 1412,
      "sha256": "31e829d04320347dd14077b4f238370fe23d753000fa7404a7608dec1813e8ab"
    },
    "QuadraticPi/GaussianMovingLogDataConstruction.lean": {
      "bytes": 5656,
      "sha256": "786fed6fd301d4580055d6fe4530fcd3f4cfbc65afaa380adba08780b9e6da73"
    },
    "QuadraticPi/GaussianMovingLogSelection.lean": {
      "bytes": 7958,
      "sha256": "d806087528ae535b37b0752dc3e559d74b84e492e497af90e29f63d662173325"
    },
    "QuadraticPi/GaussianMovingSupport.lean": {
      "bytes": 4352,
      "sha256": "82a60ccf3ccecd15e9137ed265d43035afcf46005de3d462bfdccc84ba65f27b"
    },
    "QuadraticPi/GaussianNumberFieldAdapters.lean": {
      "bytes": 7674,
      "sha256": "705dd32c91d31160b344415059dd1b91786cf6445a0f4ca0a3aea69b1c193ce0"
    },
    "QuadraticPi/GaussianNumberFieldArithmetic.lean": {
      "bytes": 7510,
      "sha256": "4302e4c5f20de193649179b14fbec98fd1e8fcb8efc9e8aaac86d53c921d856a"
    },
    "QuadraticPi/GaussianNumberFieldMinors.lean": {
      "bytes": 13542,
      "sha256": "941a0cee6404da959e24af43a2d6e60276b7f8383a4cee98e6a43f40eb83e5e5"
    },
    "QuadraticPi/GaussianNumberFieldNorm.lean": {
      "bytes": 6679,
      "sha256": "b7d54894f9f2169bc4bb174a3ecedd05d2dabb4927ae6ae000a2b638dde56343"
    },
    "QuadraticPi/GaussianRationalBase.lean": {
      "bytes": 1202,
      "sha256": "62024932b0d50bc911904bec43674f184e7ae8067c805ce67342619865309c99"
    },
    "QuadraticPi/GaussianRationalCoordinates.lean": {
      "bytes": 2431,
      "sha256": "8ee2b43c2f7809601de3243e4cb958e2a3f91ed6f4da1cd4fceadf33886b4320"
    },
    "QuadraticPi/GaussianReciprocalBound.lean": {
      "bytes": 5943,
      "sha256": "fa731341f430895f06e92bbcb250569f32321f935c049611bbf0d7e7857e0d5a"
    },
    "QuadraticPi/GaussianScaling.lean": {
      "bytes": 5684,
      "sha256": "79f3833a544f5317ad59a407987b8e15005a524dd3e6634e3fcd2ab5a5cb4f37"
    },
    "QuadraticPi/GaussianUniformApproximationBound.lean": {
      "bytes": 2954,
      "sha256": "819d7064a385066629dee7c6cacc39583c4636db99b4a713957bc6ebabb3aa13"
    },
    "QuadraticPi/GeneralExponentConclusion.lean": {
      "bytes": 6681,
      "sha256": "7ad76296b155ccc3617f05df0d0c2074365b507cda486058bc74d029cc4e964f"
    },
    "QuadraticPi/GeneralExponentConverse.lean": {
      "bytes": 2204,
      "sha256": "548afd91f418db35273a7c0a7707ea84e4906af6382aa3c8e965a7b513b6d37a"
    },
    "QuadraticPi/GeneralExponentScaling.lean": {
      "bytes": 5996,
      "sha256": "d4459cbbc235149ad74b548db852d699d8f166de0ae135a0e4b5ea1580a57e1c"
    },
    "QuadraticPi/GeneralMultiplicityPaperEndpoint.lean": {
      "bytes": 4120,
      "sha256": "0c51bbc35eb467f4bee0d67d229de52ee4d56451e2f1a96d2cd1d561526f119c"
    },
    "QuadraticPi/GeneralPointGeometry.lean": {
      "bytes": 5184,
      "sha256": "315b1769cd407989d4d1c4ebc323899c113ce37e7242f78051fc8829016297e0"
    },
    "QuadraticPi/GeneralPointMultiplicity.lean": {
      "bytes": 8566,
      "sha256": "c3d43985188e13a3b2e650d1043c0797c12fa7140e56f28c402b6a59b70392a5"
    },
    "QuadraticPi/GeneralizedData.lean": {
      "bytes": 6220,
      "sha256": "f928fe1a509ebc136dd7d3920aba60bfd36a4a664f4cadf92b57dcd20ef6ff0a"
    },
    "QuadraticPi/GradedActualFamilySelection.lean": {
      "bytes": 7927,
      "sha256": "d39008aadf440438c21012dbc5b99cb19c6b0e06cd372457f61ba8022e3fcd94"
    },
    "QuadraticPi/GradedActualJetNonzero.lean": {
      "bytes": 2896,
      "sha256": "422fd09671263b51aa2c07adb11bb12d2967d7d4748cd0a336624a510f7ce0d3"
    },
    "QuadraticPi/GradedActualNondegeneracy.lean": {
      "bytes": 6033,
      "sha256": "86e7382a6ec3b0cedec6a060f6e9554b52f3bcd1575b1ddc481a2321f6be3ffe"
    },
    "QuadraticPi/GradedActualPositiveDecay.lean": {
      "bytes": 2630,
      "sha256": "4b9388fa8b8904f2cc571747d44e4c68434552fd0ebf2df20790a7a2beb38d51"
    },
    "QuadraticPi/GradedActualTransportJetReduction.lean": {
      "bytes": 3637,
      "sha256": "09ecea06f170c9e9a14be30e25f51f1df7245efb82cd7e1e6afc18ea71b6194a"
    },
    "QuadraticPi/GradedActualTransportODE.lean": {
      "bytes": 6848,
      "sha256": "d90a7719f8a3b6fe9b3959d146082c9399148c0627144f91b0fb36242ef3347b"
    },
    "QuadraticPi/GradedAlgebraicValueIndependence.lean": {
      "bytes": 4753,
      "sha256": "2208213510b05fdc5eaa952f7e406a7debdc02fb7cc5f58b7fce4a0338f206a2"
    },
    "QuadraticPi/GradedAnalyticCornerIdentity.lean": {
      "bytes": 3777,
      "sha256": "a9946b926d67e62db035400c1eeb138adfc7b458634b59e0728893bcf9c54ae1"
    },
    "QuadraticPi/GradedAnalyticCovariantJets.lean": {
      "bytes": 10165,
      "sha256": "f62a82a6207bb83efb4a4137295ecacbe13ea6170a5ffdf3ac03eb3084b5388c"
    },
    "QuadraticPi/GradedAnalyticInitialValue.lean": {
      "bytes": 8974,
      "sha256": "257e5895e45c9687ff0a4831449994707a062782ddc539f93070a38ea747a945"
    },
    "QuadraticPi/GradedAnalyticJetClearing.lean": {
      "bytes": 5365,
      "sha256": "237398738674f32a02dcfe7f1b58a91c1c2570aa2c41c4254e00c32aabd1184d"
    },
    "QuadraticPi/GradedAnalyticTaylor.lean": {
      "bytes": 6442,
      "sha256": "9bfa14dda6592400bd9f9c927d821db9653bcc93a86866d71743eae411d1a020"
    },
    "QuadraticPi/GradedAnalyticTransportBranches.lean": {
      "bytes": 5264,
      "sha256": "cfa6002e309bd57e467ba5c9b836d0ef4d4769b54c6f7477398a76755ba32123"
    },
    "QuadraticPi/GradedAnalyticTransportODE.lean": {
      "bytes": 11917,
      "sha256": "fc207020e9cd06f4898d10a17391e671f9b4c0737c7bc8ef8473e8c7f178ac3c"
    },
    "QuadraticPi/GradedAnalyticTransportTaylor.lean": {
      "bytes": 5810,
      "sha256": "cc6c98a8151d6602ae3e05cf011c0a6c03c81a9f643c3d6fe993c73ff408f5eb"
    },
    "QuadraticPi/GradedAnalyticVanishingSpace.lean": {
      "bytes": 2582,
      "sha256": "932ac841d3b2efef8fa46f6971959656f20cef7058e580bcf7b7fe7cd31ea845"
    },
    "QuadraticPi/GradedBoundedIntegerJetColumns.lean": {
      "bytes": 3707,
      "sha256": "83c7f50fb499b86d6aef2285d1cfea20f77b40ce5175061d8ab36c1fce8e87f5"
    },
    "QuadraticPi/GradedBoundedJetFamilies.lean": {
      "bytes": 3869,
      "sha256": "b354639b443c0fc4f7a4b4f838ff078500518166ec22944fb687a0efc8c6197b"
    },
    "QuadraticPi/GradedCitedRankPolynomialTheorem.lean": {
      "bytes": 1990,
      "sha256": "2d33d493f42e29ba746d983795b0d19ef8c1ae85e6cb5d569a385f77a075d5c7"
    },
    "QuadraticPi/GradedCitedSeparationBridge.lean": {
      "bytes": 8795,
      "sha256": "5694c73124fcd05af5dc51970031b37bb94e7e0333294b41b05583a0510d3ecb"
    },
    "QuadraticPi/GradedClearedContactDerivatives.lean": {
      "bytes": 3156,
      "sha256": "ea653573b8db46d8ac7f4568d7b1829d6ffc17f2227558d79436cb5d81006a04"
    },
    "QuadraticPi/GradedClearedJetSizeBounds.lean": {
      "bytes": 5485,
      "sha256": "08d1d6ba00e721b62ed920db6199f81f36c76fe0dda1e27f354dfd3f1750ec04"
    },
    "QuadraticPi/GradedClearingSpanTransfer.lean": {
      "bytes": 1957,
      "sha256": "6d70df12d398c5a2721ee069d5a27ca02b0f80563f75a0e043080a0adbed2425"
    },
    "QuadraticPi/GradedCoefficientContractions.lean": {
      "bytes": 4518,
      "sha256": "6d9358f8bd66090d517a4b37e0fd4f8eee830cf4c5192ca9c34a0a89ebcce066"
    },
    "QuadraticPi/GradedConcreteJointTradeoff.lean": {
      "bytes": 5350,
      "sha256": "4509586d77ef2f7ad593dde4c73e2a49a73f8c65e6950cf3459a561b7a4a4fc7"
    },
    "QuadraticPi/GradedConcreteRankAssembly.lean": {
      "bytes": 11808,
      "sha256": "6819712c5613a19dd9cc339e5ebb85d1bed455d405cbe5b2a4733010cf4de921"
    },
    "QuadraticPi/GradedContactCauchy.lean": {
      "bytes": 2209,
      "sha256": "68308c39d1852b641eafe48fb6a9b99440dc644e0c65c9279c10f1848a47bf6a"
    },
    "QuadraticPi/GradedContractionCoordinateBounds.lean": {
      "bytes": 2955,
      "sha256": "7c21e1940ff94a00015ea06d10186808f1e8d06500f5321eaea5d7a4075ba9b3"
    },
    "QuadraticPi/GradedConvexPatchSelection.lean": {
      "bytes": 4927,
      "sha256": "08c142653334aa853f17abf60d41a63a52e48bbd6428ee86c76ac1d1230e17cd"
    },
    "QuadraticPi/GradedCornerSpaceDimension.lean": {
      "bytes": 1500,
      "sha256": "ad17578afdbb6dd2a7e2fc551bedc75c9822510e40083484df17d85fc9c6fd10"
    },
    "QuadraticPi/GradedCovariantCornerDecay.lean": {
      "bytes": 8788,
      "sha256": "7d7439faf195e5fd3310267b9881c162d23a4a382a728851a4d6355f44e17849"
    },
    "QuadraticPi/GradedCovariantTaylorBridge.lean": {
      "bytes": 3368,
      "sha256": "5588c6743956401bbfa70e79a796a4a87921cddec1dbf8296bcc5e23cb2ef599"
    },
    "QuadraticPi/GradedDecayParameterChoice.lean": {
      "bytes": 1950,
      "sha256": "3420ffb925b5c4e1424c355a744ce888ef26c13fcf4ff421d3379b193fd26363"
    },
    "QuadraticPi/GradedDifferentialTaylor.lean": {
      "bytes": 3163,
      "sha256": "73aaa5dc57f7915ca263b872b10e2f2716b207cf8d5c923447b79fc2e75d5f56"
    },
    "QuadraticPi/GradedDimensionCardinality.lean": {
      "bytes": 2476,
      "sha256": "5dc2ecf21f2905fb65c2d177cffce813ce511324301c739b7eecc1efab2093ed"
    },
    "QuadraticPi/GradedDualCornerConservation.lean": {
      "bytes": 3879,
      "sha256": "d933181983cfda5c8713d0f3bea39804d299aa71a252f4fe6c78d51d2db3168a"
    },
    "QuadraticPi/GradedEndpointCoefficientDerivative.lean": {
      "bytes": 3183,
      "sha256": "1c211a99fc74a29f923dc022e373ab4b3eccdb9b52b2d66e8d0cbf66294d8487"
    },
    "QuadraticPi/GradedEventualCitedRank.lean": {
      "bytes": 6040,
      "sha256": "741a7b6a1c39c71cb2c08184e0cfd309c5e8b08d95142b4ef5a7cefd99999d27"
    },
    "QuadraticPi/GradedEventualJetFamilyBounds.lean": {
      "bytes": 4533,
      "sha256": "f8e61b357279b2df6fd3f733125ce04764e68c084da856f539c0752efeb65abe"
    },
    "QuadraticPi/GradedExactRateUniformMeasure.lean": {
      "bytes": 2711,
      "sha256": "887776e7913e28fd59a9dc415920de25bcb7f230c17934de23c07748c4efbb89"
    },
    "QuadraticPi/GradedFinalRankApplication.lean": {
      "bytes": 13949,
      "sha256": "b42b3f4885583613c3d29091380f8914f1cbb62389978b83f33e16da3d85ffab"
    },
    "QuadraticPi/GradedFiniteJetEquations.lean": {
      "bytes": 1905,
      "sha256": "1036962b36323073c14f311e30c70ead3b4552e0ff991b7a5e95022076da5062"
    },
    "QuadraticPi/GradedFiniteQuadraticNilsson.lean": {
      "bytes": 5223,
      "sha256": "154a8a46a5f469e8af2be58179395b9d623e91ad7a0a60c01bc7231bbd1d9154"
    },
    "QuadraticPi/GradedFiniteSpanningJetForms.lean": {
      "bytes": 4489,
      "sha256": "c62ad54207898d68908e843a3a6d2b0c9cf8e47f6dc2b20dae1091afcceef0e9"
    },
    "QuadraticPi/GradedFiniteTransportAction.lean": {
      "bytes": 10766,
      "sha256": "662d95a99101ee44989e9d9d63ce130e4998dcac615e9a5b03d26bbf7ab85d6a"
    },
    "QuadraticPi/GradedFixedFAnalytic.lean": {
      "bytes": 4706,
      "sha256": "367197b9daf62acbdc2895216def8bd5f84371fc87a24ac997553ef7078d19b1"
    },
    "QuadraticPi/GradedFixedFBranchIdentities.lean": {
      "bytes": 4066,
      "sha256": "0be1251c17892dbb445b9b55f41a99005516faee7446651fde44e2bffb55ca95"
    },
    "QuadraticPi/GradedFixedFCoefficientBounds.lean": {
      "bytes": 2788,
      "sha256": "9157732af65aea20e57a1c08c39e1342c35b0b81c911e2f784c5242bdb63a968"
    },
    "QuadraticPi/GradedFixedFCoefficients.lean": {
      "bytes": 3372,
      "sha256": "d5bd1e170d7cf119011e0fe262585cfd11b4590cc4a5763612175d83e9f5f48c"
    },
    "QuadraticPi/GradedFixedFContactAnalytic.lean": {
      "bytes": 7958,
      "sha256": "c4a491897f0ac5b092e2d730a1582ca6df1f0111450281860e591d9dc871e45b"
    },
    "QuadraticPi/GradedFixedFContactCoefficientBounds.lean": {
      "bytes": 4729,
      "sha256": "4e119fe182dcbc3f46c5374ed11645d2f522d67b281f66e2d54d0c60721b4774"
    },
    "QuadraticPi/GradedFixedFContactConstruction.lean": {
      "bytes": 8325,
      "sha256": "3112a42a61aad5ca8f1f3881114444fd791c6c4c3ab76c9b5dd9261b53d0d8a8"
    },
    "QuadraticPi/GradedFixedFContactDerivatives.lean": {
      "bytes": 5695,
      "sha256": "080fc3b3289f523e630b29590f03d86e7f35f7d292d8ff3bc4822e48c90211c9"
    },
    "QuadraticPi/GradedFixedFContactMatrix.lean": {
      "bytes": 5017,
      "sha256": "4ef75775ba2f24b3bbcc6267ec3491bf97b5decb6d3a1b03f659d93e7d68a0c9"
    },
    "QuadraticPi/GradedFixedFContactRates.lean": {
      "bytes": 9992,
      "sha256": "ee45e3aa535a607865a4902debfa877467ae9a18a1bae5ecc0cb2174eed664fa"
    },
    "QuadraticPi/GradedFixedFContactVanishing.lean": {
      "bytes": 4092,
      "sha256": "0bd1ff971d07c0b1746a2c9f2a92ea684e205d3a03f528a1e8542bd7c8d58e81"
    },
    "QuadraticPi/GradedFixedFDifferentialEquation.lean": {
      "bytes": 3315,
      "sha256": "a520e9f9ed2fbd7a81c369faf0bdb0bcb20a8af9801db616976ba669e5b6bc7c"
    },
    "QuadraticPi/GradedFixedFEntryGrowth.lean": {
      "bytes": 4781,
      "sha256": "517a2f19c14547d87bda177682ab892899a8dae15bd53408d7c3b239577ae1fd"
    },
    "QuadraticPi/GradedFixedFExponentEndpoint.lean": {
      "bytes": 5171,
      "sha256": "b4500c3873bcf70bb390fe74ecf8537fb19d4ba8fcd1e65176eb26a3ad1064b5"
    },
    "QuadraticPi/GradedFixedFRealValues.lean": {
      "bytes": 3322,
      "sha256": "4ff383445ad27a0da181fd22b4e77d3ab38e2c089220274bbb727e196e8f42a0"
    },
    "QuadraticPi/GradedFormalVanishingJetEquations.lean": {
      "bytes": 3703,
      "sha256": "c029c3660ed59b200e02ecce250a9a8666ddb99358ee61212b1ffe1fed5ca1ab"
    },
    "QuadraticPi/GradedFullCornerContactOrder.lean": {
      "bytes": 6772,
      "sha256": "06271c71c9bcc74888a7476e9d246a39c5d50bac7081b25ca6b6986b8e0b552d"
    },
    "QuadraticPi/GradedGeneralAnalyticSystemUniqueness.lean": {
      "bytes": 1442,
      "sha256": "66c8e5b779422b7216e870fae635ae6c8d68be679b79253c0bcb664b3b259ad2"
    },
    "QuadraticPi/GradedGeneralBranchRefinement.lean": {
      "bytes": 2633,
      "sha256": "127cf8679ec4fef2f366f4f3d18298a567b9a10f58bbc586608e382f5dcb923d"
    },
    "QuadraticPi/GradedGeneralBranchSelection.lean": {
      "bytes": 4317,
      "sha256": "84dbf855b2a7de746182c220ece7aed782e793bb64875fb450b0bbca0bd14e80"
    },
    "QuadraticPi/GradedGeneralContinuedContactIdentity.lean": {
      "bytes": 7604,
      "sha256": "c024d7dbc50e1a4b29ce2eb82d00db9b20c59e88f0d4eaddb36366a5db27e647"
    },
    "QuadraticPi/GradedGeneralContinuedCorners.lean": {
      "bytes": 8964,
      "sha256": "2f929d243c0be2b705f301504f3935078807491c1c0f2f2a15d847cc7a92b9b6"
    },
    "QuadraticPi/GradedGeneralCornerSpan.lean": {
      "bytes": 2549,
      "sha256": "c7b36339e743622d4199cf221ec3751391dc8cac3cfe94957030a1219eb33255"
    },
    "QuadraticPi/GradedGeneralEndpointSpan.lean": {
      "bytes": 3704,
      "sha256": "3c4bf8172802f3355ebeab5dc7d11974c2d933c418e0b74e69376e6c5ec03f1e"
    },
    "QuadraticPi/GradedGeneralLiftedAnalyticSolutions.lean": {
      "bytes": 7082,
      "sha256": "644fe605b28100af23aaf98e4c9af61626f7093bb84002b9ee62282ba37c3ff7"
    },
    "QuadraticPi/GradedGeneralLiftedConnection.lean": {
      "bytes": 5317,
      "sha256": "a864012039d5fa7cb18ce74baa3834d52a768c95066e95b714be9065f4b6d0e1"
    },
    "QuadraticPi/GradedGeneralLiftedRationalConnection.lean": {
      "bytes": 1972,
      "sha256": "f1b3d6bd56baf2c6cb24aabb39fde625a22e495d3f9c83217bbe74e6c175744f"
    },
    "QuadraticPi/GradedGeneralLiteralContacts.lean": {
      "bytes": 3871,
      "sha256": "3b1ff8355260a1c66c294ef742c96c07044391b5f916321197566ca2b2217914"
    },
    "QuadraticPi/GradedGeneralLocalLogCoordinate.lean": {
      "bytes": 3750,
      "sha256": "741222fd734a4097aca5139d9ebc7e986826a89b41ddea4bfce421e420297369"
    },
    "QuadraticPi/GradedGeneralNilssonContactLoss.lean": {
      "bytes": 3901,
      "sha256": "572b95e039356f5e180b345f56874a8123a263e2a27818b430a722690f188956"
    },
    "QuadraticPi/GradedGeneralNilssonData.lean": {
      "bytes": 8337,
      "sha256": "fce783c7cf4b44ff5b3e00ecc27d8171a983be1cd3135e8264c86811400b132b"
    },
    "QuadraticPi/GradedGeneralNilssonRankCitation.lean": {
      "bytes": 3154,
      "sha256": "32b5eb9dd510e024520c4a00ac2db94c75084d7a5eff6f91f076c79c2bd680d4"
    },
    "QuadraticPi/GradedGeneralNilssonRankHandoff.lean": {
      "bytes": 7109,
      "sha256": "d8a37b4466350524850769a98668e153381d68ce4a58a9ee684208dea9b4ad4c"
    },
    "QuadraticPi/GradedGeneralNilssonSourceMatch.lean": {
      "bytes": 4940,
      "sha256": "659342fb519b078c50fbd45d50a612a147cf098660e82e369051ab34ebaf24a5"
    },
    "QuadraticPi/GradedGeneralNormalizedContinuation.lean": {
      "bytes": 5893,
      "sha256": "09d063aa6fed1040e4cf347ae242def2f2821e308393ebfdea060deddfbd40f6"
    },
    "QuadraticPi/GradedGeneralPaperRankAdapter.lean": {
      "bytes": 5367,
      "sha256": "b683d0ee9af7551a836359875cbea3633190c31774a136e7281c0f2fcebceae0"
    },
    "QuadraticPi/GradedGeneralRankClosed.lean": {
      "bytes": 2935,
      "sha256": "abf5fc9d663ce4ba736203ba82f22459f897509a48a9f95b8b1425a8680bd956"
    },
    "QuadraticPi/GradedGeneralRankCompletion.lean": {
      "bytes": 6186,
      "sha256": "253e425b9774562f0dc6d84d2cf421fd7e1ad02ac554f886b02753e5c6b8badb"
    },
    "QuadraticPi/GradedGeneralRankLemma.lean": {
      "bytes": 7469,
      "sha256": "8124a4cb5c5ab205e457ae9c7e1eb4231883bc9980ace3c2202ab984b79c8876"
    },
    "QuadraticPi/GradedGeneralRationalJets.lean": {
      "bytes": 10370,
      "sha256": "3afd6023e5409866fa78f31244f15c5627428c414d1c5ecd4ac3f3352d884df5"
    },
    "QuadraticPi/GradedGeneralRationalObstruction.lean": {
      "bytes": 6522,
      "sha256": "eb5c7594a9918d78bb96855f87fa038e115786519f6e5c5bab271e3e0f3a154f"
    },
    "QuadraticPi/GradedGeneralTransportConstruction.lean": {
      "bytes": 4749,
      "sha256": "9037c9dbd03380fb11cceec6fdc6ba1f8fb7295bddcbe58427578a33c5cc7b30"
    },
    "QuadraticPi/GradedGenericRankCitation.lean": {
      "bytes": 3834,
      "sha256": "5d192278ad5859c2f81e2535da7a55cedce64a5313922144894f132674047c18"
    },
    "QuadraticPi/GradedGlobalCovariantJets.lean": {
      "bytes": 7268,
      "sha256": "89f1a2cf0d64e22a00a2e497e7896508442f3d046c43c24daf7abb65de3bfc25"
    },
    "QuadraticPi/GradedGlobalPoleRing.lean": {
      "bytes": 3215,
      "sha256": "b896420753cf0a5c1b70b61ac2b689570b9c78deed3028a9ec11ab2708e8702b"
    },
    "QuadraticPi/GradedHarmonicClearing.lean": {
      "bytes": 3581,
      "sha256": "7e48485fdd631f5bf005f61725effeef66f6041a1bfccc6d17fd813d723187a8"
    },
    "QuadraticPi/GradedHarmonicGrowth.lean": {
      "bytes": 4029,
      "sha256": "cd909ca3fc799c5ffb70287a916d8011e7390169304ceeb266b48a13eab19d71"
    },
    "QuadraticPi/GradedJetClearingArithmetic.lean": {
      "bytes": 4298,
      "sha256": "ffbc6c4c896bfe064dc629710bfba9c4205cce2aef45b476aea3b2ebe12b0691"
    },
    "QuadraticPi/GradedJetExponentialEnvelope.lean": {
      "bytes": 2420,
      "sha256": "7f7d567ae68802075f8371a001f9b44c33fbed764934e910129ac0b782e00961"
    },
    "QuadraticPi/GradedJetRateEnvelopes.lean": {
      "bytes": 4639,
      "sha256": "96f4a4e9c8c8be0a79156ec2eda63109049b27f7bc79ecda424dacee2abecc29"
    },
    "QuadraticPi/GradedJetRateLimits.lean": {
      "bytes": 2957,
      "sha256": "fd27557f7c56727cd80aa5ffa9ceded3974d2270637095725cfed892442718b3"
    },
    "QuadraticPi/GradedJointPolynomialMeasure.lean": {
      "bytes": 8839,
      "sha256": "605216fff71ad9e45289bad8f48019168ae74b164f0a757fb8e9f2403a573517"
    },
    "QuadraticPi/GradedLargeDenominatorExponents.lean": {
      "bytes": 2362,
      "sha256": "d71b5578632cffe9a5b124c6f985e1018cfc8489ae5255f1426176b33577ea9a"
    },
    "QuadraticPi/GradedLargeEndpointPolynomialBound.lean": {
      "bytes": 4535,
      "sha256": "619b2e78badea52be5d141f40e80e942e46ef3c4362c1622d91a9d6ba5df48f6"
    },
    "QuadraticPi/GradedLiftedEntryClearing.lean": {
      "bytes": 4649,
      "sha256": "f52aa95ada8777d1bae0e0368b887797e6a41dfc7cc2159f746fee858b80573c"
    },
    "QuadraticPi/GradedLiftedTransportEntries.lean": {
      "bytes": 2927,
      "sha256": "78b96cd63851d44a00a4632a410b8aa342ccf76d055ec1ff575ba6c4b7c35b66"
    },
    "QuadraticPi/GradedLiteralSmallPowerEndpoint.lean": {
      "bytes": 11472,
      "sha256": "6e0f50ecc949297e8aff8c41d18a7776c57fd0addc56bc80354219e0a31a3505"
    },
    "QuadraticPi/GradedLiteralSmallPowerParameters.lean": {
      "bytes": 4317,
      "sha256": "ef6c27e0bc1f1fb179309936a663dcd182f38c7cc7348210600598a31c82bdee"
    },
    "QuadraticPi/GradedLiteralSmallPowerThreshold.lean": {
      "bytes": 4862,
      "sha256": "98e81fe0b2575e9210815767a310d41dbfafb38544574de7d09fe4fe047a9189"
    },
    "QuadraticPi/GradedLiteralUniformEndpoint.lean": {
      "bytes": 8181,
      "sha256": "fd762ae16140cc8cb93b4216edda928a57bdab60cece7f3a1e31e60d1e515f06"
    },
    "QuadraticPi/GradedLiteralUniformParameters.lean": {
      "bytes": 6579,
      "sha256": "3fb62d9e7b0951863b5260464d0e1a7374640f3d3c6b0e2ba6cfa030f14a4bf0"
    },
    "QuadraticPi/GradedLiteralUniformThreshold.lean": {
      "bytes": 5385,
      "sha256": "06fffa3b2a8eff42a82e86ff80a23de62caf76deccb618beef57298b6d3184e6"
    },
    "QuadraticPi/GradedLocalTransportEquations.lean": {
      "bytes": 4088,
      "sha256": "1c7841594802a2fd8cec2ec2ee0a5df65be3a8fef15173ad5369cc9a27ca55fb"
    },
    "QuadraticPi/GradedLocalTransportSeries.lean": {
      "bytes": 6033,
      "sha256": "97101a9c954d702dd590469cc65f70809b2d69ce6c1940ed371e83ae60c8e3fa"
    },
    "QuadraticPi/GradedLogSeriesClearing.lean": {
      "bytes": 3308,
      "sha256": "8b3bba1a9f984960d12b545c0dd68b283d18957df35cd89f6afdb66accf385ae"
    },
    "QuadraticPi/GradedMeasureExponentConclusion.lean": {
      "bytes": 3526,
      "sha256": "c3406dd554d98e0e4b715d7e9d3ebcb3344418dd970892f7d8682984058cbfa4"
    },
    "QuadraticPi/GradedNaturalConnectionNaturality.lean": {
      "bytes": 3356,
      "sha256": "44df3c6948d936f1772d1d76fc35973dad48d0d49c1261ac2c8f2cd850efc86f"
    },
    "QuadraticPi/GradedNaturalLiftedConnection.lean": {
      "bytes": 8271,
      "sha256": "fa2973d317f0ae625c4e033263f870ba3524d54bb9f95652b33f03d06f50400d"
    },
    "QuadraticPi/GradedNaturalLiftedSolutions.lean": {
      "bytes": 5389,
      "sha256": "46164c4451a2ab3b194e3dbcbf99298fca3253a772f184ed45c6cfef59f171cf"
    },
    "QuadraticPi/GradedNonzeroIntegerJetConstruction.lean": {
      "bytes": 2240,
      "sha256": "8f1357ce0a727897f9f9352e3aea1ae434ac55f110d60e6346256c23e64ae3ba"
    },
    "QuadraticPi/GradedOrdinaryAnalyticExistenceCitation.lean": {
      "bytes": 2213,
      "sha256": "1823bbe0edd7fde23d670e1768200312b56e3fb38b77550e25f2a098c69da6c3"
    },
    "QuadraticPi/GradedPoleRingRationalFunctions.lean": {
      "bytes": 7742,
      "sha256": "0ef734effe2fc602212e7d47871e261cc8c37e9dbe44ebdda538db26958edf9e"
    },
    "QuadraticPi/GradedPolynomialDegreeSaving.lean": {
      "bytes": 1741,
      "sha256": "1dd785bd11476d68e4602da74c0dfdf3818e1a5aa54dddf206bcfcdff45738a0"
    },
    "QuadraticPi/GradedPolynomialTargetAdapter.lean": {
      "bytes": 4201,
      "sha256": "db0ccb63440e60d7559e61e8f087de29a38ed21d8d8cd056361183633d3a6fc6"
    },
    "QuadraticPi/GradedPositiveDecayRates.lean": {
      "bytes": 4624,
      "sha256": "01c42787941d0228b6a2654112c6740c97bcb3544ad0a1451e92a5e3b7a09bb0"
    },
    "QuadraticPi/GradedQuadraticNilssonOrder.lean": {
      "bytes": 9603,
      "sha256": "0a245623b8b8eb8175233a3e7d5bda11bc8eb8641547b0f473a883f08d3e1b72"
    },
    "QuadraticPi/GradedQuadraticPolynomialEndpoint.lean": {
      "bytes": 9722,
      "sha256": "d916c741e23a9a0fcce641e0c491f6c76aab1588fbecb0691c507e6cd32ee98d"
    },
    "QuadraticPi/GradedRamifiedContactOrder.lean": {
      "bytes": 8517,
      "sha256": "574cc4490baf4007fceb52c51d8f50f1c932044be1df47840a12e007e947458f"
    },
    "QuadraticPi/GradedRamifiedHolomorphicTransport.lean": {
      "bytes": 8967,
      "sha256": "e8bee95f71fbc25bcc93c162a2a9f5769927a800666ec81f38c9062141025e00"
    },
    "QuadraticPi/GradedRankAdmissibleParameters.lean": {
      "bytes": 1570,
      "sha256": "1bae7d65968e10b4a57c9f893a23bffb8c110bc7e22a0f255332ea812f00e2ab"
    },
    "QuadraticPi/GradedRankDimensionReduction.lean": {
      "bytes": 2430,
      "sha256": "6310eff7f0cc4bb0e08af81140319023b79a921355af748d3bd4bbdfbcff2f5e"
    },
    "QuadraticPi/GradedRankOrderArithmetic.lean": {
      "bytes": 2269,
      "sha256": "acd995da3bc5507c1ff65daf740e5d47164f7cd5ee34b8d8e6d38fc2c06be4d5"
    },
    "QuadraticPi/GradedRateBoundedJetConstruction.lean": {
      "bytes": 5860,
      "sha256": "4a3851329c30ea1e2b9f4fba010d67ffc7d3ba5c8889271d9b665ab94b59c94e"
    },
    "QuadraticPi/GradedRateSlackArithmetic.lean": {
      "bytes": 1303,
      "sha256": "35c9c056e575392cd0ff14b2d6e59b5a1568354aef6680aa1abe9b6de81059c6"
    },
    "QuadraticPi/GradedRationalFunctionCovariantClearing.lean": {
      "bytes": 5395,
      "sha256": "73a245df8c363f8c6eb18e751d638c18d6a70dddb4c5412e93099e54f33cecba"
    },
    "QuadraticPi/GradedRationalPolynomialBridge.lean": {
      "bytes": 10837,
      "sha256": "1ef5a47ee165c606a521579cba10dc551bef6175e79d7e0fe8e5efe71de85f10"
    },
    "QuadraticPi/GradedRationalSpanDescent.lean": {
      "bytes": 2085,
      "sha256": "e5be9422218f562d9a501e785ed0e769f32d658e3720c85e5266f6220feda3c0"
    },
    "QuadraticPi/GradedRationalTransportClearing.lean": {
      "bytes": 3604,
      "sha256": "0abe64ffc9f4674ba128cbc791c36858b2d8ebf37d614650c47c665fda8e05f2"
    },
    "QuadraticPi/GradedRationalVanishingSpace.lean": {
      "bytes": 3194,
      "sha256": "c21a3b8879cad1d1cef576711c963baf2235195f9699647e2c61ef89d21f5d01"
    },
    "QuadraticPi/GradedScaledJointTradeoff.lean": {
      "bytes": 8885,
      "sha256": "06e4ffdc16b77d21c8ec9269ee7caf1c190ad1745fe1d543c5564610c4b52e0b"
    },
    "QuadraticPi/GradedSharpActualFamilies.lean": {
      "bytes": 4175,
      "sha256": "703db84e8ce4a66716486a58ec0d255402fab36f8dba932bf104b0a2768292a9"
    },
    "QuadraticPi/GradedSharpActualSelection.lean": {
      "bytes": 5978,
      "sha256": "dbc3ec662aebe7db5c6a5ba8577731c699bd3ffa658f4c2778745e93e6c23ff5"
    },
    "QuadraticPi/GradedSharpExactUniformMeasure.lean": {
      "bytes": 2693,
      "sha256": "861010b72ecac361db472b01444c7c3f285d91633011ed213c14a402d0ea0bb6"
    },
    "QuadraticPi/GradedSharpJetRateEnvelopes.lean": {
      "bytes": 6050,
      "sha256": "cd39f4c89e30553d741f061c36b04b9409307fa2358346bb0c1b795d0baf2dd0"
    },
    "QuadraticPi/GradedSharpJointMeasure.lean": {
      "bytes": 5520,
      "sha256": "528159235d0771ff6bc93fbaa5804a04874b4bb63fa03d58428c09264d95fe4f"
    },
    "QuadraticPi/GradedSharpPaperRates.lean": {
      "bytes": 6756,
      "sha256": "04cd755d861e266a92e915133653cd95de1472e34ee61cb11c91c0a7648a32a9"
    },
    "QuadraticPi/GradedSharpQuadraticJointMeasure.lean": {
      "bytes": 8853,
      "sha256": "057b0275b834a70c606b56f3dff64c1b9e70fed841563bd6923318d88f7dcdcd"
    },
    "QuadraticPi/GradedSignedDualLocalODE.lean": {
      "bytes": 6952,
      "sha256": "394638607e029cbc0d4732d3c456023b77540095d8359e6d72dd7f2bc9b12c71"
    },
    "QuadraticPi/GradedSignedDualPolynomial.lean": {
      "bytes": 5488,
      "sha256": "172c4607427b7a2da47def536b3d90eef396ec53783f7810a4eae75c7488920f"
    },
    "QuadraticPi/GradedSimplyConnectedUnionCitation.lean": {
      "bytes": 1109,
      "sha256": "0b79c137304a6003a8093df649c29ef5fefb1d002a9f232ab2fe03e586d76260"
    },
    "QuadraticPi/GradedSimultaneousParameterChoice.lean": {
      "bytes": 3155,
      "sha256": "dfe7f63c7852f1bf89bac54b0f1a458fe494e631398cb585693190c36c5fe718"
    },
    "QuadraticPi/GradedSmallLogarithmPowers.lean": {
      "bytes": 6412,
      "sha256": "b90ecff162fd5236b4395c0fe0bc6bc9acd9e5353f51bbd68b76b28a52fd0b09"
    },
    "QuadraticPi/GradedSmallPowerPointwiseEndpoint.lean": {
      "bytes": 6845,
      "sha256": "7b4fa87e90fe59c2b8743d58fda502abdaf576748d97111435f5beccbce1817c"
    },
    "QuadraticPi/GradedSmallPowerPointwiseRates.lean": {
      "bytes": 8180,
      "sha256": "065c6195d334a2bdf8102bda961f92e2a6ad3d5a5ce80cbff47f5132b88288bc"
    },
    "QuadraticPi/GradedSourceRankApplication.lean": {
      "bytes": 6808,
      "sha256": "fd572c5ce01ae0962474e4142d155ccb2c75b6d4004429e6f014b71886a93e02"
    },
    "QuadraticPi/GradedTransportCoefficientClearing.lean": {
      "bytes": 3680,
      "sha256": "3687faa572c507acf7054866d7da341fc9d1734abae8469251d6044238a17699"
    },
    "QuadraticPi/GradedTransportLeadingCoefficient.lean": {
      "bytes": 2246,
      "sha256": "6652a7a139409f68012b6f14a270b28fedf6d4db71461509264c9fa7c925cf46"
    },
    "QuadraticPi/GradedTransportNormalization.lean": {
      "bytes": 5010,
      "sha256": "576f490f0dfb4d2e757994193bdfc8fe6963957e463daa573a5d5c6c70233aa4"
    },
    "QuadraticPi/GradedTransportSizeBounds.lean": {
      "bytes": 6503,
      "sha256": "8bc2b2ffa58c57832c17e318892cfb77504817a4e61cba82312f9fd3829d97dd"
    },
    "QuadraticPi/GradedTransportedContactBounds.lean": {
      "bytes": 11765,
      "sha256": "c43b7885124c1a13f9aef4bd4b2a828d97824501ea222858484e7bd38ade20b3"
    },
    "QuadraticPi/GradedTwoLogAnalyticContact.lean": {
      "bytes": 8593,
      "sha256": "94758ebf208c36221fcaa475ba4b6649a9760ac1bcd93c0ee3f2ba1dfdde801c"
    },
    "QuadraticPi/GradedTwoLogAnalyticJets.lean": {
      "bytes": 11835,
      "sha256": "933190fafec122b8476a4ebc1127f284376f7517cc3b049091a157e023cb6dd6"
    },
    "QuadraticPi/GradedTwoLogAnalyticTaylor.lean": {
      "bytes": 5238,
      "sha256": "f1faacd390b67d0bc13aae3b9fed90605fa026a73738607245f761457dfbec4f"
    },
    "QuadraticPi/GradedTwoLogArithmeticIndependence.lean": {
      "bytes": 3694,
      "sha256": "2fc856dba14d8c6a094863d3d157b022bc87bb330d871c0894ddbb633e531519"
    },
    "QuadraticPi/GradedTwoLogBakerApplication.lean": {
      "bytes": 4793,
      "sha256": "7ef2308e2684df7eac3c40ac811b1d6b08c842fcb5451498eb093993bde76c80"
    },
    "QuadraticPi/GradedTwoLogContactConstruction.lean": {
      "bytes": 6437,
      "sha256": "f0d266ba88db5b2c791642f440d30513da5f9bbd6d3407f07fbd8d305810ab50"
    },
    "QuadraticPi/GradedTwoLogContactDecay.lean": {
      "bytes": 7352,
      "sha256": "7bb5a635527d6683fb9ec56d3e35f9d1aeef63c3ea934ffa18222d7150f4d75e"
    },
    "QuadraticPi/GradedTwoLogContactMatrix.lean": {
      "bytes": 6474,
      "sha256": "f1e1ba2c093deae1aeb8d09e8143376fd90514cc34449aa020956c1603079d25"
    },
    "QuadraticPi/GradedTwoLogContactRates.lean": {
      "bytes": 6933,
      "sha256": "725d331755bdc34da71619a1f4fda91b16f912581c93f5e28e4f0d63cec68c4d"
    },
    "QuadraticPi/GradedTwoLogCornerContact.lean": {
      "bytes": 6532,
      "sha256": "72fd950b0cbf8275015b559cf5d002617ffb4a7b5224c9e2efb9f09f23922c74"
    },
    "QuadraticPi/GradedTwoLogExplicitParameters.lean": {
      "bytes": 5182,
      "sha256": "1fc3fd490f306319f88e9f57c1983d622a908150900637e94f9e18a61af8b27d"
    },
    "QuadraticPi/GradedTwoLogExplicitThreshold.lean": {
      "bytes": 5724,
      "sha256": "c637da41c1854616a4c8e61700a70f6f67dadc0ff0cd1aa878adfac6359520c0"
    },
    "QuadraticPi/GradedTwoLogFormalConnection.lean": {
      "bytes": 3233,
      "sha256": "ecffe35be4e352435ddd1c6b79ee008db6b4d859f7567ec6a3af6702742b7c5d"
    },
    "QuadraticPi/GradedTwoLogIntegerFamilies.lean": {
      "bytes": 10073,
      "sha256": "94cf2cce4a12f79c2934a6fd4c569fecfac4722ae8f4e1f772c8363a04df5099"
    },
    "QuadraticPi/GradedTwoLogJetClearing.lean": {
      "bytes": 8977,
      "sha256": "7e2cc6b450996782208229e591e800892d3707001965cfb657cc41bd95b023d8"
    },
    "QuadraticPi/GradedTwoLogJetRates.lean": {
      "bytes": 11537,
      "sha256": "c2dde0661b3a2d8c71723b5d50a8104534ffa59ac290ca9a4f582ec05ff880ad"
    },
    "QuadraticPi/GradedTwoLogJetRescaling.lean": {
      "bytes": 3507,
      "sha256": "0ac5e4ed656a001c8570b217941c8aba1ac046b377bdf8a08e05ca5e824d284e"
    },
    "QuadraticPi/GradedTwoLogJointEndpoint.lean": {
      "bytes": 6355,
      "sha256": "8f6e2fc85bd4e37d51aab78564f84510435102b4d545e4ff5d9a9505730e0762"
    },
    "QuadraticPi/GradedTwoLogMeasureHandoff.lean": {
      "bytes": 5860,
      "sha256": "0d40a773667d60ce7c1bb59e26c8f45f5c99d3f542fa43cd62cf5404084bb52e"
    },
    "QuadraticPi/GradedTwoLogNilssonCertificate.lean": {
      "bytes": 6509,
      "sha256": "37256edeacd6139dec9e620f235545d63667d98fa74f835250918e7961beaa4d"
    },
    "QuadraticPi/GradedTwoLogRationalIndependence.lean": {
      "bytes": 3837,
      "sha256": "52526d58ee69b5773c7e6f001ab638ff40347be00be84e7360d5e77f6625a95f"
    },
    "QuadraticPi/GradedTwoLogRationalObstruction.lean": {
      "bytes": 6313,
      "sha256": "db98c0e6f2d00825078dc30b5e705acece3c153e570672bddfff44d4771c5a8c"
    },
    "QuadraticPi/GradedTwoLogRescaledSystem.lean": {
      "bytes": 11063,
      "sha256": "fe8ebec2af471231747a52cff97f34f23b0c5490ed754634440269c1bb3c5d36"
    },
    "QuadraticPi/GradedTwoLogScalarContraction.lean": {
      "bytes": 10725,
      "sha256": "651f4f5fd4a7f0c343fa0fee38010e5ef3db60f48cf9d5fdefce2af699d07871"
    },
    "QuadraticPi/GradedTwoLogSeparation.lean": {
      "bytes": 4655,
      "sha256": "a6124159782f9714e9276789de2da7754d89c3071a79706908ee07bcaeb8ea84"
    },
    "QuadraticPi/GradedTwoLogShortRank.lean": {
      "bytes": 7558,
      "sha256": "1f3e9ff524f54d84251f514d6b863d21e30f67d2d84ce758c96ef20fe9e2b0e6"
    },
    "QuadraticPi/GradedTwoLogTransport.lean": {
      "bytes": 4734,
      "sha256": "37cc96ad54c1a0109403ae5bb02d1b29258357e8b0371b8e4d0d95d34f22743c"
    },
    "QuadraticPi/GradedTwoLogUniformBounds.lean": {
      "bytes": 9129,
      "sha256": "71587dd4f57ef4b87ccc247647bd53ee89e476d7220741d740dd839f25b322a9"
    },
    "QuadraticPi/GradedTwoLogUniformFamilies.lean": {
      "bytes": 4218,
      "sha256": "892c56b0cde9670c809794617932a8e4762d6311ca8cbe2dc490d9eedf5395d4"
    },
    "QuadraticPi/GradedUniformGrowthParameters.lean": {
      "bytes": 3561,
      "sha256": "385dce3f3109109e68d90322aac8742eae747f85f5ea8567edfffdef5fcc21fd"
    },
    "QuadraticPi/GradedUniformGrowthThreshold.lean": {
      "bytes": 5083,
      "sha256": "9cba76267392712bef15603acfe152814fd45b92bebfa4f4f866864ff6c8bf59"
    },
    "QuadraticPi/GradedUniformQuadraticPolynomialTheorem.lean": {
      "bytes": 5900,
      "sha256": "d9ef713790bfbc4ab1f2257e0fc4559364a7c9c47b5c79e834932abeb92ee8ba"
    },
    "QuadraticPi/GradedUniformRateSlackRemoval.lean": {
      "bytes": 2267,
      "sha256": "c0d15c372dc51003d61e87f4d5f16de1c4bd931b81d8481c87a80c2b9283d80d"
    },
    "QuadraticPi/GradedUniformRationalRank.lean": {
      "bytes": 9565,
      "sha256": "8a47cad2bc521b00b9f781c1669ae2aeea648549a8d341217808722e6b21b9ed"
    },
    "QuadraticPi/GradedUniformRealFormBounds.lean": {
      "bytes": 4166,
      "sha256": "0a46809ca16012f18d1f75f16ea1c9bfa51b2041b1d4255feecd33699856f968"
    },
    "QuadraticPi/HeightUniformTwoFormsMeasure.lean": {
      "bytes": 9083,
      "sha256": "207511572e81b77ab9d525364ed7bbe9b6a00d553e6c5a055e0e49c15db6c0f5"
    },
    "QuadraticPi/IntegerPairFormArithmetic.lean": {
      "bytes": 2414,
      "sha256": "6cc8ed5926c7fa56441d4dad6da5e10a184d21256467f0265fa9204d62d2b89b"
    },
    "QuadraticPi/Interpolation.lean": {
      "bytes": 5692,
      "sha256": "6d39c5df828de1eab13cf3deddb7868be543f9ddd06f2ee589b397499f24b93e"
    },
    "QuadraticPi/IrrationalityExponentAffine.lean": {
      "bytes": 2769,
      "sha256": "5f22201e4dc3ca7b396a621e511231b53668df1b935e48d69431194e1063b80d"
    },
    "QuadraticPi/IrrationalityExponentFiniteMobius.lean": {
      "bytes": 9783,
      "sha256": "70fb63b5d364a1abe4132cbb3855cf5a9a133544a80f61e1a7495820b5e6ab65"
    },
    "QuadraticPi/LemniscateArithmetic.lean": {
      "bytes": 10740,
      "sha256": "6737662283b310f54074f47a9923729edcf4498e27e6a621ec42365d07f54238"
    },
    "QuadraticPi/LemniscateDeterminant.lean": {
      "bytes": 14224,
      "sha256": "68d7343ded696f00741c3124fe8bd99e92e9ab6167bdc76fb56a9c5a4e1aba1e"
    },
    "QuadraticPi/LemniscateDisplacementBounds.lean": {
      "bytes": 5938,
      "sha256": "74c9eb1f6033f1cfa2ee1253116d06b01d0d4f23a47e43cc21bbd568db5a0dec"
    },
    "QuadraticPi/LemniscateGrid.lean": {
      "bytes": 4217,
      "sha256": "043fc00ce9e57e99b4c405d5ce841c2e8e452b30b7dbf53f7d00c0391eeedfa2"
    },
    "QuadraticPi/LemniscateInterpolation.lean": {
      "bytes": 6402,
      "sha256": "237e8c4373a8301ef53791c5b89a65936bf1d3dc87e3e0c0035f8b78c9ee9a4f"
    },
    "QuadraticPi/LemniscateInterpolationMatrix.lean": {
      "bytes": 30814,
      "sha256": "6b0185ec134a97d046bc9cfad10aa5864fa5c2d260b4638a0b99f88bf9ad43b3"
    },
    "QuadraticPi/LemniscateJetDeterminant.lean": {
      "bytes": 12886,
      "sha256": "6a5e5a2129e5e3ee751925674b907c7481e6aa0b5a7d50ed8cae2d0d4dc860b1"
    },
    "QuadraticPi/LemniscateLocal.lean": {
      "bytes": 5019,
      "sha256": "a0fe6e42d49ce826101ef908bd7f71161fc524f3c1432690d14e14dc900f6b96"
    },
    "QuadraticPi/LemniscateLogJetDeterminant.lean": {
      "bytes": 7837,
      "sha256": "8b813d94a10d03fdd8737f905285a9a227e0c1919c53e587e980520cb4ef0d33"
    },
    "QuadraticPi/LemniscateSeriesFlatten.lean": {
      "bytes": 2856,
      "sha256": "99f265c7f4db72ff327acba511807c8e0338e60d2c0716040aba964126492e33"
    },
    "QuadraticPi/LemniscateWeightedBasis.lean": {
      "bytes": 8840,
      "sha256": "7f8bc6c3b962c21ec215fb3528891a8bcffaf979527542bcc57493395568d930"
    },
    "QuadraticPi/LocalSliceIsolation.lean": {
      "bytes": 9349,
      "sha256": "457f3e41ecd8939fd3f2d7b41c5362ee6c335495144a91bb8e6b27c88891ba31"
    },
    "QuadraticPi/LogarithmicFullRowShear.lean": {
      "bytes": 6258,
      "sha256": "37cf07cf82ae1e8af5746ac16f2530d72ab4cf1c0a8321bebf478313ffdd6938"
    },
    "QuadraticPi/LogarithmicManuscriptAdapters.lean": {
      "bytes": 1855,
      "sha256": "f30d1fac52ebdaeab54befdc30080eb4ffaaae66ab92343fed10044547480ed3"
    },
    "QuadraticPi/MovingLogAnalytic.lean": {
      "bytes": 22206,
      "sha256": "45ef77b318a3c62c0b961d91f1a9ae64aa9c8b065fa0f942bde4e44428e0fa28"
    },
    "QuadraticPi/MovingLogAnalyticColumns.lean": {
      "bytes": 5464,
      "sha256": "307e07d9fdc6e6e067edb3cfe8c87b7f3889ec73985c8d5fad39a5c1aad60262"
    },
    "QuadraticPi/MovingLogArithmetic.lean": {
      "bytes": 13448,
      "sha256": "1b92bf9ba5ec426f4921bed24863690b88a01d96341b3b537a31655188dba52f"
    },
    "QuadraticPi/MovingLogBoundedFibreCurve.lean": {
      "bytes": 7372,
      "sha256": "af6bd56563be7c3a8f150d6616413f53586766557c7e8e82111f8489db818250"
    },
    "QuadraticPi/MovingLogComparison.lean": {
      "bytes": 3231,
      "sha256": "521aea84ee8b9226a11e8b28fb8dabea05d3123764b3bbe669f043752ee377e3"
    },
    "QuadraticPi/MovingLogData.lean": {
      "bytes": 6572,
      "sha256": "8cee2e9d198333bec4e90160ae86a5ff7dafc866eec54d8397f19d42018950f6"
    },
    "QuadraticPi/MovingLogDataConstruction.lean": {
      "bytes": 9563,
      "sha256": "44cabc03bfe8411d162a39cbde0350da4ac73913f457ba411fed39a41e756ad1"
    },
    "QuadraticPi/MovingLogDataMinors.lean": {
      "bytes": 2754,
      "sha256": "8cb8fe3fe594e24fb30c61863586ce891cd02d2e1d078c21e0cacd5835a34498"
    },
    "QuadraticPi/MovingLogDistinctInterpolation.lean": {
      "bytes": 3260,
      "sha256": "6825379f8184e3b5c73ffbeee8724e443fdf77db6360d49587b94baf3e53743a"
    },
    "QuadraticPi/MovingLogFibreIndex.lean": {
      "bytes": 2849,
      "sha256": "898287100189608653506c5a70c8ce6eb1d8de902d74c9f00a24dca0d667e098"
    },
    "QuadraticPi/MovingLogFibreRestriction.lean": {
      "bytes": 3918,
      "sha256": "0a3dc09580517266f7fe95506fc14e0a95de52d66da907451dd46ebd3f21d8d8"
    },
    "QuadraticPi/MovingLogFiniteCollision.lean": {
      "bytes": 8883,
      "sha256": "c7e07f087fd69ab966cac672762a88d95c00fc73eb52302b81736012aa82a1fb"
    },
    "QuadraticPi/MovingLogGeometry/AuxiliaryPolynomial.lean": {
      "bytes": 3217,
      "sha256": "b20f7e6fa210991fa00203dfe07489467f3f8294c79b9b8867e6d2ea498aaf60"
    },
    "QuadraticPi/MovingLogGeometry/BlowupAmple.lean": {
      "bytes": 627,
      "sha256": "e93acc0bc979588f20169225cd6557f3c4f44bde9ef407b142178d5d8b4b296f"
    },
    "QuadraticPi/MovingLogGeometry/BlowupGeometry.lean": {
      "bytes": 8783,
      "sha256": "18d3f2de1af427947e50735e9f05b14b0b8f805985ad121c31c8d0a65eab3c7e"
    },
    "QuadraticPi/MovingLogGeometry/BlowupMargin.lean": {
      "bytes": 3655,
      "sha256": "e19a18f85f72b6c95ae4290eb0dcf34427615c96231598a839d06297773c841b"
    },
    "QuadraticPi/MovingLogGeometry/BlowupPolarization.lean": {
      "bytes": 1944,
      "sha256": "3093594495f02af71eb6df91a8243796d549e2096131e0ff2508501c6ecbd981"
    },
    "QuadraticPi/MovingLogGeometry/CenterIdentification.lean": {
      "bytes": 2819,
      "sha256": "bab176d015103383f2891fa1a97d7a6a7f4e44396b68f96ff1021de90819be56"
    },
    "QuadraticPi/MovingLogGeometry/CompactJetIdeal.lean": {
      "bytes": 6557,
      "sha256": "bcdb7f0c5f42081a6cb14ea28602bd0d16aab55a78f3552d6e64b6f83cb3dc99"
    },
    "QuadraticPi/MovingLogGeometry/ConstantFibre.lean": {
      "bytes": 2904,
      "sha256": "1c842a5d43e2d6e9839602bd79184e85a0564318631769f7ca50e51ef0540c22"
    },
    "QuadraticPi/MovingLogGeometry/ContactFamily.lean": {
      "bytes": 14911,
      "sha256": "4793a14c4a2d8d2a6b0532c954e69c6503cd3b3802e8ae23385969af48b34a3b"
    },
    "QuadraticPi/MovingLogGeometry/CurveCoordinates.lean": {
      "bytes": 5308,
      "sha256": "fcb261f5e38c36ca1c8a1438e79b4c76296a0f46e8883baf709650e5ca8679ff"
    },
    "QuadraticPi/MovingLogGeometry/CurveDegreeData.lean": {
      "bytes": 1450,
      "sha256": "cbae9f59c01ea5da31acdde7f49e838f0a61277431ee88323c5d62585c9fddc7"
    },
    "QuadraticPi/MovingLogGeometry/CurveExcess.lean": {
      "bytes": 3158,
      "sha256": "e9efe8ca04212303a4c935171cc20ecb17b56afd699f23d5e3b67ab4a6e56511"
    },
    "QuadraticPi/MovingLogGeometry/CurveImage.lean": {
      "bytes": 3646,
      "sha256": "17aa5665d55a2274cadcf93a5fc80568c0568403032d773bef256ef7c2d4b0c0"
    },
    "QuadraticPi/MovingLogGeometry/CurveInequality.lean": {
      "bytes": 6056,
      "sha256": "8bb916fe731efc323705d60cf04c70b142264730308fa80011d98c3ff061c76e"
    },
    "QuadraticPi/MovingLogGeometry/CurveMargin.lean": {
      "bytes": 8667,
      "sha256": "a21a3eeb0be2cf26693946ca9dac78ef63ff4245611a373250791f9298079698"
    },
    "QuadraticPi/MovingLogGeometry/CurveModel.lean": {
      "bytes": 3993,
      "sha256": "dd3b5b521275190c595b619454af9f500fe881ebe10041575f5abd7218a4120d"
    },
    "QuadraticPi/MovingLogGeometry/CurveModelDegrees.lean": {
      "bytes": 3954,
      "sha256": "2e5909c4890a89e033c33ae94bf45ed520446b6367834c7001c31157c99b8a35"
    },
    "QuadraticPi/MovingLogGeometry/CurveRigidity.lean": {
      "bytes": 2664,
      "sha256": "c8aac5a76ddbc872049bf495a688d8c7633be4ecc02a5cea8fe3c9f9b073f81e"
    },
    "QuadraticPi/MovingLogGeometry/DataExceptionalDegree.lean": {
      "bytes": 3328,
      "sha256": "db7ed0d67dc6681b5440d2fc796d5dfdb1f570ad74e111a961a82b0071a32f9f"
    },
    "QuadraticPi/MovingLogGeometry/DerivativeVanishing.lean": {
      "bytes": 4098,
      "sha256": "37c6a3b870b19f34d4fbd2f5c868e0f27f59f43716732882a099c1139e5d008a"
    },
    "QuadraticPi/MovingLogGeometry/ExceptionalDegree.lean": {
      "bytes": 11454,
      "sha256": "15aa3da4a5c47c45aae143dd4ca3d9783e4f168573b3248c005e11915831ed23"
    },
    "QuadraticPi/MovingLogGeometry/FibreComparison.lean": {
      "bytes": 6147,
      "sha256": "fdebe0a534996d9a52ade7fc3aece37f02018f842079a4d45c6c782ab7b2c316"
    },
    "QuadraticPi/MovingLogGeometry/GeometricData.lean": {
      "bytes": 442,
      "sha256": "c294ad5b9e610ae0dae2ec20c6d202d3a92b02bc21d49dd4f685c35e28978379"
    },
    "QuadraticPi/MovingLogGeometry/JetAmpleness.lean": {
      "bytes": 895,
      "sha256": "56f0f190837c7ef414f5c1b9e74488e92dd5da9235114d1b01fb4d7e345b1779"
    },
    "QuadraticPi/MovingLogGeometry/JetColength.lean": {
      "bytes": 7916,
      "sha256": "b4a7bbc45fa2ce7060a06a5619fa5125c7d2aa8f6673773eafb128283eb9ccd9"
    },
    "QuadraticPi/MovingLogGeometry/JetIdeals.lean": {
      "bytes": 11200,
      "sha256": "9e613f01b0814a6a63316121ecb1931d516f12c9ab04b7e39d6bedae9a26e992"
    },
    "QuadraticPi/MovingLogGeometry/JetLocalization.lean": {
      "bytes": 3465,
      "sha256": "ede0a7a5c2933389cb5049076b413e01190c61ff3fbffd2bda4a10f5825e5550"
    },
    "QuadraticPi/MovingLogGeometry/JetPackets.lean": {
      "bytes": 2557,
      "sha256": "5aeaeee302cc72be67b9d5f7f0668fde02d6edd43d9cf7041ea9b66e69c7be57"
    },
    "QuadraticPi/MovingLogGeometry/JetSurjectivity.lean": {
      "bytes": 1164,
      "sha256": "27043a415651ff9438c2e01152f89878303a7a360deae168f092124ba4fb8426"
    },
    "QuadraticPi/MovingLogGeometry/MatrixFrame.lean": {
      "bytes": 814,
      "sha256": "f5d99a9d619f8745bb8100ecadf663f108b7c05192129b8a8fa3fabdbc43565f"
    },
    "QuadraticPi/MovingLogGeometry/MatrixGeometry.lean": {
      "bytes": 2553,
      "sha256": "a8e72aad0a48f48328b469b24898b01d423ff4c468408a83ab498ff755f51765"
    },
    "QuadraticPi/MovingLogGeometry/ProjectedCurveHeight.lean": {
      "bytes": 3912,
      "sha256": "1cb976b65886b0536648b8242ac2d9262eeecc741f303a2be881da785b921e87"
    },
    "QuadraticPi/MovingLogGeometry/ProjectedCurveInequality.lean": {
      "bytes": 6866,
      "sha256": "c4ae42720055cd1b44842a38a8151f502feafa7bf6b95c95bbe1033529603d8f"
    },
    "QuadraticPi/MovingLogGeometry/SectionBound.lean": {
      "bytes": 1461,
      "sha256": "d92ab8f667592f5a1bcd0285ff9087dbe132409421b3fd8539f8dfce8f88257b"
    },
    "QuadraticPi/MovingLogGeometry/SourceRescaling.lean": {
      "bytes": 5285,
      "sha256": "6a16b14b8b28dde44f6ee69955701b348561d8c448294a7b7da7e690a23b8f8e"
    },
    "QuadraticPi/MovingLogHouse.lean": {
      "bytes": 12407,
      "sha256": "adf53063682cadcb26e2049ee16700330d8b70feb58b93aa1de0b17ff8cbe735"
    },
    "QuadraticPi/MovingLogHouseData.lean": {
      "bytes": 3363,
      "sha256": "456d07c83251bc7dc7f2fd986766d7dcfb7986987bb64d177a5e3ab9679fd9b2"
    },
    "QuadraticPi/MovingLogInterpolation.lean": {
      "bytes": 12702,
      "sha256": "7a577a7255e87ec1f212f58b12a29df2185fac2a36f71caf74937aa62c4365e2"
    },
    "QuadraticPi/MovingLogJetTransfer.lean": {
      "bytes": 13137,
      "sha256": "ddf5c76e20ae3de9e9e4f03984cf952a7b2dfc07bc94797c92f437b631e81ad9"
    },
    "QuadraticPi/MovingLogMatrix.lean": {
      "bytes": 4295,
      "sha256": "4c22cde191aef3fadd8ee159cf3ab565dee0f95c4eb072d5e6ff906d6a48031a"
    },
    "QuadraticPi/MovingLogMinors.lean": {
      "bytes": 11661,
      "sha256": "8b0e1b5648b608b81e10b50dd6fc3e11c7b88268493c0d8da7e9447b894f9816"
    },
    "QuadraticPi/MovingLogOccupancyData.lean": {
      "bytes": 5083,
      "sha256": "e2d442b654e8e2001746a0df95470cbe9672bc8eb24788698ab87128184732c4"
    },
    "QuadraticPi/MovingLogOccupancyGeometry/BlowupAmple.lean": {
      "bytes": 724,
      "sha256": "2639845c4e168603d2608a2148c3d2aff73267cc0887dd7af6f547b2a1cd13f6"
    },
    "QuadraticPi/MovingLogOccupancyGeometry/BlowupGeometry.lean": {
      "bytes": 8862,
      "sha256": "ef944b2abf8e971f3ff87f450e9446f43fcb9f33a5a4a1687eabf87616f09372"
    },
    "QuadraticPi/MovingLogOccupancyGeometry/BlowupMargin.lean": {
      "bytes": 3761,
      "sha256": "e286f4a7a84b72355bc99362994ea8b9729c383143cd27d45afe41318fd671bc"
    },
    "QuadraticPi/MovingLogOccupancyGeometry/BlowupPolarization.lean": {
      "bytes": 2041,
      "sha256": "42050d61a1bdde79211449ac2afb640cd01980b2c738802d5ed2c5e6ed9add17"
    },
    "QuadraticPi/MovingLogOccupancyGeometry/CurveCoordinates.lean": {
      "bytes": 5371,
      "sha256": "f586532635d0d246c43d53e52102eb285ebe495576ce09bc614289b7aeda42ca"
    },
    "QuadraticPi/MovingLogOccupancyGeometry/CurveDegreeData.lean": {
      "bytes": 1549,
      "sha256": "4f73b59c6593bae23712a10906be8e90e4e8ecdb9b2740e9ad8586a5ebb5ed88"
    },
    "QuadraticPi/MovingLogOccupancyGeometry/CurveImage.lean": {
      "bytes": 3715,
      "sha256": "07c3dd2530853267baebc3790b27b9a15764b061090cae73ff62b4e74dc72203"
    },
    "QuadraticPi/MovingLogOccupancyGeometry/CurveMargin.lean": {
      "bytes": 2779,
      "sha256": "9e1d8b81a1fc0095ec354cef3c19681b2473761fbd6c6cfd541b46289b39661e"
    },
    "QuadraticPi/MovingLogOccupancyGeometry/CurveModel.lean": {
      "bytes": 4165,
      "sha256": "e1c6016007c6f3da601e6704b4a14361bdd84f1630c8bfad9be3bac79e07a321"
    },
    "QuadraticPi/MovingLogOccupancyGeometry/CurveModelDegrees.lean": {
      "bytes": 4025,
      "sha256": "1c66364ee4fc7d7568154e528f2e38bd9c5d797e8b15bebe26aab44f00db2063"
    },
    "QuadraticPi/MovingLogOccupancyGeometry/DataExceptionalDegree.lean": {
      "bytes": 3343,
      "sha256": "e07ca9b3774b33c799475eeab0033fb742f1745b151f9ef9a838c9597d822cee"
    },
    "QuadraticPi/MovingLogOccupancyGeometry/JetAmpleness.lean": {
      "bytes": 992,
      "sha256": "02b6b7c6ee4a1d25ebeff67055c2c2d06866e773ba1bbe39f4d90f3d051479d2"
    },
    "QuadraticPi/MovingLogOccupancyGeometry/JetPackets.lean": {
      "bytes": 2520,
      "sha256": "afe647c56edfd53bda7a5c8b7cf6d5bbbaefaf7121d6b77e26b6ee40ebde9766"
    },
    "QuadraticPi/MovingLogOccupancyGeometry/JetSurjectivity.lean": {
      "bytes": 1261,
      "sha256": "1acd240348501bb275a6685293f9d04f763269d5af109710859e09b720b0ae0c"
    },
    "QuadraticPi/MovingLogOccupancyGeometry/MatrixFrame.lean": {
      "bytes": 911,
      "sha256": "ddeda3074d9a969b069c7292cb6b53d357859c555bd95c09ed11022806db989a"
    },
    "QuadraticPi/MovingLogOccupancyGeometry/MatrixGeometry.lean": {
      "bytes": 2607,
      "sha256": "195d60a0b9df102b1b73141a3987ae00534ef745ae5b86c7106462872a4bde45"
    },
    "QuadraticPi/MovingLogOccupancyGeometry/SectionBound.lean": {
      "bytes": 1593,
      "sha256": "3f41973057ba1483329052c2e89fadfcf15e385b703a72c322e0b0ff13dfacc2"
    },
    "QuadraticPi/MovingLogOccupancyInterpolation.lean": {
      "bytes": 3991,
      "sha256": "9848871f94f7491afa9515e52e6bffce71f7df4f48fbb05605366419ae273e91"
    },
    "QuadraticPi/MovingLogOccupancyThresholds.lean": {
      "bytes": 3568,
      "sha256": "0cbd202aa30c18fb5fb518122e16058b5d6463ac69ecccb5d207a66c5bf726ce"
    },
    "QuadraticPi/MovingLogOccupancyWeights.lean": {
      "bytes": 7723,
      "sha256": "610f57589486bc3effcc08893a692b029f28e681ff6fbefda9fa7f5c5809302b"
    },
    "QuadraticPi/MovingLogPolynomialCauchy.lean": {
      "bytes": 2910,
      "sha256": "6c59ce90c51cdd8c28055333905a1c1df9f672481cd564f4aef922fbe2ea736e"
    },
    "QuadraticPi/MovingLogUniformInterpolation.lean": {
      "bytes": 3147,
      "sha256": "5d07c16b17774862a83f4e0d98bef842b627e5e41c7610517f2130007d29a53a"
    },
    "QuadraticPi/NormalJacobianCoordinateAdapter.lean": {
      "bytes": 14156,
      "sha256": "299f0db44be6f37ccb310505f97080379496ed1706105307c92caf7439bc2079"
    },
    "QuadraticPi/NormalizedComponentSource.lean": {
      "bytes": 14849,
      "sha256": "759ecfc3af006a22e39863ab972651b6c3db0962be66fb99896d58f2a7c660cf"
    },
    "QuadraticPi/NormalizedEmbeddingMatchedLogRatioTheorem.lean": {
      "bytes": 7437,
      "sha256": "941501f1f6d67dda0e631a74945c13003ff1f2a2ae3c0db891b66d65e5d0ebac"
    },
    "QuadraticPi/NormalizedEmbeddingMatchedLogRatioUnconditional.lean": {
      "bytes": 2213,
      "sha256": "ee8a04b2e0919e483837633acc5828f6abec0cb19ec8156a33fe0684d6a9d19f"
    },
    "QuadraticPi/NormalizedQuadraticLogField.lean": {
      "bytes": 7283,
      "sha256": "3d46552612bb100d59c1e59b0ed3664759dc78e748f1a959ecdca9aa6b4f1162"
    },
    "QuadraticPi/NormalizedQuadraticLogarithmLinearCombination.lean": {
      "bytes": 2608,
      "sha256": "a2e02f5d73a4d77171cfab8dc63b6dade26e67ab6def9aaf2d2cbd9b7340df45"
    },
    "QuadraticPi/NormalizedQuadraticLogarithmTheorem.lean": {
      "bytes": 4766,
      "sha256": "19151a31e9e4c9a0bdba61597e3b275cdd95ba06a4923ebb9b682a88ab782c9a"
    },
    "QuadraticPi/NumberFieldDeterminant.lean": {
      "bytes": 8670,
      "sha256": "a2fcf8f3ba84c73f6972bdc902a11a8d21f7249debee60e1e27ec9d0f0e6ac6c"
    },
    "QuadraticPi/NumberFieldMovingAdapters.lean": {
      "bytes": 4989,
      "sha256": "fe69e589c05e362353f40cd466bd9214327f1ab81e41978f59d85139da09a0b4"
    },
    "QuadraticPi/NumberFieldMovingArithmetic.lean": {
      "bytes": 13016,
      "sha256": "47cdd2f5303f473fc0b16da96b77f9bcc8b1500ea338ff059fd660213f2d70d3"
    },
    "QuadraticPi/NumberFieldMovingMatrix.lean": {
      "bytes": 5334,
      "sha256": "0ac1862ef57a38d882b2ebf5a4a8b3433e18175436db0c7793ee83c5ccd50a72"
    },
    "QuadraticPi/NumberFieldMovingMinors.lean": {
      "bytes": 11595,
      "sha256": "0050de416451484b34cffc176a4cfc0b3d76148753de44bdb1191a32a116d0dd"
    },
    "QuadraticPi/NumberFieldMovingPartial.lean": {
      "bytes": 5244,
      "sha256": "f60d7463a1d21a95d8683ac6192401134ef598049ca814b1556db139f01c4755"
    },
    "QuadraticPi/NumberFieldMovingProduct.lean": {
      "bytes": 8959,
      "sha256": "e4118a703ebfcbf365837f7bc7549123178e6b49982ec034ae65757e9ad2fade"
    },
    "QuadraticPi/NumberFieldNormProduct.lean": {
      "bytes": 4149,
      "sha256": "4172654a956d31cdb919c8d12e3931908b8162c59250a87ee097e7819b748748"
    },
    "QuadraticPi/PAGeometricBridge.lean": {
      "bytes": 3007,
      "sha256": "fcf61a4046659b6c3215d4bbbf2aedf3153abf1b72d9af36bb64fcf28e1381bf"
    },
    "QuadraticPi/PAGeometry/AdmissibleBlowupAmple.lean": {
      "bytes": 590,
      "sha256": "ba7d36fc4184c5d4c1a6ce1cbc9b265359adeac22a73302a3b0c2364ac20eb02"
    },
    "QuadraticPi/PAGeometry/AdmissibleBlowupGeometry.lean": {
      "bytes": 8687,
      "sha256": "113d1ad0d56ae5f067f8fec72b9634aafee063701dd13debb598ac391b389726"
    },
    "QuadraticPi/PAGeometry/AdmissibleBlowupMargin.lean": {
      "bytes": 3631,
      "sha256": "3314950df416da82827827bd747002b0b88b025008fa882bdda8b46c775ec5b2"
    },
    "QuadraticPi/PAGeometry/AdmissibleBlowupPolarization.lean": {
      "bytes": 1935,
      "sha256": "6eed33857f74f20b795902529d13db2bc8fa3453bffc0c4df5facaf4c3ac91b6"
    },
    "QuadraticPi/PAGeometry/AdmissibleCurveCoordinates.lean": {
      "bytes": 5320,
      "sha256": "76775e97a6882b2a70386340ef6324815974bb47773ecf1d8e099c721e32ac3a"
    },
    "QuadraticPi/PAGeometry/AdmissibleCurveDegreeData.lean": {
      "bytes": 1477,
      "sha256": "2fdcb02a3e1723c58babc95e52fe0e8c41e4a81e96ee5fda72a7674daff9285a"
    },
    "QuadraticPi/PAGeometry/AdmissibleCurveImage.lean": {
      "bytes": 3617,
      "sha256": "4acdd780d3f359964c388f09df3bb6fcb01328923b7be071f81531d397b8a74c"
    },
    "QuadraticPi/PAGeometry/AdmissibleCurveModel.lean": {
      "bytes": 4088,
      "sha256": "ea0a7eca72ad41ee235b28305151450a3ec098385e250388ce7851e962251375"
    },
    "QuadraticPi/PAGeometry/AdmissibleCurveModelDegrees.lean": {
      "bytes": 3951,
      "sha256": "dc7daedda3daf3acee023cf3b8f729338ccca30f30bf612ffa3846c2b47c6829"
    },
    "QuadraticPi/PAGeometry/AdmissibleJetAmpleness.lean": {
      "bytes": 890,
      "sha256": "fbee696dba668e8addf8409810a9dfdf7b00576eedbf720bea1e1e17fb632ed7"
    },
    "QuadraticPi/PAGeometry/AdmissibleJetPackets.lean": {
      "bytes": 2416,
      "sha256": "ecef99caeb3db11fa4d2b5e19da6c280196d44a889e7904c685e7bf89730e2bf"
    },
    "QuadraticPi/PAGeometry/AdmissibleJetSurjectivity.lean": {
      "bytes": 1159,
      "sha256": "da32609e50af098566c86d9e5c20988cd872c10a692bbf26b39580c69947e7d4"
    },
    "QuadraticPi/PAGeometry/AdmissibleMatrixFrame.lean": {
      "bytes": 784,
      "sha256": "90faa5b983bb780b8a1ef7d6046121fa133de58897e6839e17a02b9cc4bc34dc"
    },
    "QuadraticPi/PAGeometry/AdmissibleMatrixGeometry.lean": {
      "bytes": 2517,
      "sha256": "cd0d3c99ed2cbed2d63524d768a97b077270df706b713d84e0a934d86acf0d21"
    },
    "QuadraticPi/PAGeometry/BlowupCurveMargin.lean": {
      "bytes": 8602,
      "sha256": "fabe05e708e3f952efc9fd1876f4ec80656d3b040673b6d59f47cf90bfd809f8"
    },
    "QuadraticPi/PAGeometry/ExceptionalCurveDegree.lean": {
      "bytes": 3389,
      "sha256": "b0426068b3189ba545a713f06c52f90e29efe18052e416f3b57bd215a49ceabd"
    },
    "QuadraticPi/PAGeometry/WeightedGlobalSectionBound.lean": {
      "bytes": 1459,
      "sha256": "ad03d3c271cbc2c314e5b21d39ccef24bc117483ac0b024ebc131aa4d04e26d5"
    },
    "QuadraticPi/PAUniformInterpolation.lean": {
      "bytes": 4504,
      "sha256": "89b07bb487bdcc15166e3ac1b90350ed0472952e579e3e921e787d648a4e794c"
    },
    "QuadraticPi/PAWeightGeometry.lean": {
      "bytes": 12516,
      "sha256": "f2174ef18832ebd34ea0637254ce51ce49826810c9c3a2917e2a44a39de4f9bf"
    },
    "QuadraticPi/PAWeightSelection.lean": {
      "bytes": 2980,
      "sha256": "c3677395899f10581c0e22c5555facce1e23da6f9d620bc150913d3f717b23d6"
    },
    "QuadraticPi/PartialEmbeddingAnalytic.lean": {
      "bytes": 2633,
      "sha256": "2801a0fe6595f2d49e91db3cfe1945a5fe3da18e76a847cc0c7b6a6e3d309a65"
    },
    "QuadraticPi/PartialEmbeddingComparison.lean": {
      "bytes": 6905,
      "sha256": "5de92dd86163631efc2dbe2d36bcdd5bf12d569085326d7ef1f18d76fc078618"
    },
    "QuadraticPi/PartialEmbeddingLogData.lean": {
      "bytes": 5788,
      "sha256": "9fd9b74ddf023397cf427743ea4cac897ba48e5d8aac4e71563589645fe5add5"
    },
    "QuadraticPi/PartialEmbeddingLogDataConstruction.lean": {
      "bytes": 10687,
      "sha256": "3fa19317e35a042d950eccc7411a87b96ed45a66e3e47c7f20bf84b90481f8c0"
    },
    "QuadraticPi/PartialEmbeddingLogarithmTheorem.lean": {
      "bytes": 3507,
      "sha256": "2e31627266526b027b6c89eddb7161874af88a6f9eca346819083ad074fb2ba3"
    },
    "QuadraticPi/PartialEmbeddingMatchedLogRatioTheorem.lean": {
      "bytes": 6805,
      "sha256": "0144fb5ad44443b5c4a3ee54c8634def96513733845a85c301116e17fa65bb61"
    },
    "QuadraticPi/PolynomialFormalLocalLength.lean": {
      "bytes": 13213,
      "sha256": "eae03a5b614c9c784fb1f842477efebcde40f77e7c22630f1546f4d18a69adc7"
    },
    "QuadraticPi/PositiveQuadraticLogarithmCoordinates.lean": {
      "bytes": 3164,
      "sha256": "83c51ef75a4c7d472f4c8f20f5a4bef640f26b334ba6328fdf41f290f4191543"
    },
    "QuadraticPi/PositiveQuadraticLogarithmTheorem.lean": {
      "bytes": 5394,
      "sha256": "0bb7d453c549646df44ed07aa38a7c5213dfbf0c6ca4503b2676e5a0576aac42"
    },
    "QuadraticPi/QuadraticCharacterDegree.lean": {
      "bytes": 1997,
      "sha256": "55e541e630cbcc1f4e361c525e42b79db16a95d2416f466aa0f0f68108c0b63d"
    },
    "QuadraticPi/QuadraticCharacterExponentTheorem.lean": {
      "bytes": 4699,
      "sha256": "3eef1677f3b2d57012bdf40b8534f26df24eca1ce43d8dad9df3890c93549e05"
    },
    "QuadraticPi/QuadraticCharacterInputField.lean": {
      "bytes": 3129,
      "sha256": "f824d7422ed14f00e24ba76649dbd83162280ee706dde93448ab007227801b59"
    },
    "QuadraticPi/QuadraticCharacterLogarithm.lean": {
      "bytes": 2764,
      "sha256": "a664cf81c9ad47251c5284d4bfff6b17ae0bf49dce2b38a958ca74057f9c3d81"
    },
    "QuadraticPi/QuadraticCharacterNorm.lean": {
      "bytes": 3414,
      "sha256": "8de281a06647f4c131e8ec4e1fc136a2a197d21db624767d7f79f4338ca3d557"
    },
    "QuadraticPi/QuadraticCharacterProduct.lean": {
      "bytes": 4248,
      "sha256": "2bea3ba5d154a8d4ef25f5e0b8c815bec6d51467b6ab02cae489f7bf7d688e7c"
    },
    "QuadraticPi/QuadraticCharacterStabilizer.lean": {
      "bytes": 4236,
      "sha256": "89eab4a2f5cfc512f3d5de55c72981484733a4a4eeb97f674e0e0ced794caedd"
    },
    "QuadraticPi/QuadraticLogarithmicFamilyComplexBranch.lean": {
      "bytes": 4555,
      "sha256": "94d17b3a7e58c43f94cac8e986a2bd6dcf5a17b89dfc7fa2f26ae89238d82e42"
    },
    "QuadraticPi/QuadraticLogarithmicFamilyComplexTaylor.lean": {
      "bytes": 3228,
      "sha256": "793c9b0daf241c8bb593b2d2716c46b492883457ee12a40e264440ee855ce486"
    },
    "QuadraticPi/QuadraticLogarithmicFamilyDerivative.lean": {
      "bytes": 5154,
      "sha256": "56f6db178d82a960aff47025c59c5a7789244412ef0d967729113bcd2b7bb4a7"
    },
    "QuadraticPi/QuadraticLogarithmicFamilyHolomorphic.lean": {
      "bytes": 4892,
      "sha256": "8155ab818a207d88dfa7c31848a1219591e3c733f412652ea06c44a50ca2a23e"
    },
    "QuadraticPi/QuadraticLogarithmicFamilyTaylor.lean": {
      "bytes": 3712,
      "sha256": "7d27d6737be644ba1686444e3776803118e434b9dfa3734846d645951604736a"
    },
    "QuadraticPi/QuadraticNormOneLogRatioTheorem.lean": {
      "bytes": 5201,
      "sha256": "5c03bd66c62e2190bf71ed57341227331f1e082b9a880be3933692dacc46ebea"
    },
    "QuadraticPi/QuadraticRing.lean": {
      "bytes": 4908,
      "sha256": "e09cbb7e70d0fca7d55af425c7c00f8189540ead788b79c237b0f9317e4c5ae4"
    },
    "QuadraticPi/RationalArctangentTheorem.lean": {
      "bytes": 4040,
      "sha256": "231e0f6b763dc979520c8bc3b57f1926e84864d6175b0763a93945b991f24dc1"
    },
    "QuadraticPi/RationalBaseAlgebraicPowerTranscendence.lean": {
      "bytes": 3453,
      "sha256": "f94b91d7bb2850955e093e8db73a6d335ad68b480a1a9954b178dc760d29aaf8"
    },
    "QuadraticPi/RationalLogRatioTheorem.lean": {
      "bytes": 2256,
      "sha256": "981e0414ec5cecee694fcd185428ada352b5be8016f8048da0f1ab5a1b4255ff"
    },
    "QuadraticPi/RationalLogarithmConclusion.lean": {
      "bytes": 5493,
      "sha256": "bd5588931733c7d45e742648d140667afac36981bd74846f4bec84d0c8596787"
    },
    "QuadraticPi/RationalLogarithmTheorem.lean": {
      "bytes": 4622,
      "sha256": "c82cb0d094f2ed358bc63da638652b3551a867fd4babcec14cfa482f7ea2c0d4"
    },
    "QuadraticPi/RationalNormalizedQuadraticLogarithmTheorem.lean": {
      "bytes": 9519,
      "sha256": "943a3bfd7fe688df176773f01a2fcbfd5bf3bc705dfd4fb44a086347509115d6"
    },
    "QuadraticPi/RationalScaling.lean": {
      "bytes": 6332,
      "sha256": "cc396af982900c0d9a0255cd3f6bbf39395960b792e932df6dc56eb6379c9103"
    },
    "QuadraticPi/RationalSumDenominators.lean": {
      "bytes": 1570,
      "sha256": "5e1a575d4c939661c3d520446389e95f936cf6c42b61dea42423fb356edabf13"
    },
    "QuadraticPi/RationalTwoLogLinearForm.lean": {
      "bytes": 7222,
      "sha256": "b83494d7b88478c052c9144042bba62f9a375dcf6663ac8b05dd92b0349fe489"
    },
    "QuadraticPi/RealMobiusInvariance.lean": {
      "bytes": 5806,
      "sha256": "e682c795113071f1c447fe6defc47d831bc8bbb6563c22c7dc14fd0f0ebee221"
    },
    "QuadraticPi/RealQuadraticClassification.lean": {
      "bytes": 4096,
      "sha256": "4340eb781b036fa5433921507f6ea6312acd33ea20c7a78af08001579034350d"
    },
    "QuadraticPi/RealQuadraticFieldCoordinates.lean": {
      "bytes": 2790,
      "sha256": "f5927e3ef76b797f2e42e01bda2b1d224e72224effd17c7a3467ab0f3e4e024d"
    },
    "QuadraticPi/RealQuadraticFieldNorm.lean": {
      "bytes": 1830,
      "sha256": "8881ad0ab3596b93c32fb5c5c5b1c12f5c0cf349c3ff3ac8d7c9642f163a10c9"
    },
    "QuadraticPi/RealQuadraticLogarithmNormTheorem.lean": {
      "bytes": 2343,
      "sha256": "9f3f58911226b876cb40fee26046f8b4936eaa66d14c5fb0bb0b6f1c4ef5edb8"
    },
    "QuadraticPi/RealQuadraticRationalLogRatioUnconditional.lean": {
      "bytes": 8193,
      "sha256": "91e8cbf7473c208e7dfc5ee51585ae01326edaff222c6e49e67848c00e8b3f58"
    },
    "QuadraticPi/RealWeightedSimplex.lean": {
      "bytes": 4177,
      "sha256": "f3fc98fde3dc76b747593c3c57bbbfca556c787808cfa94172665807fc533ea9"
    },
    "QuadraticPi/ReciprocalPolynomialDegree.lean": {
      "bytes": 8326,
      "sha256": "76a95698833c40ac488d83de2c81a701b04f0b7b1f0db5e9c2dc2c0a901b9a93"
    },
    "QuadraticPi/ReciprocalQuarticExample.lean": {
      "bytes": 4953,
      "sha256": "eec8ccb157090a804a5ffae34b62f47d467dac0db6cb4ca11d6cbda4b4f32748"
    },
    "QuadraticPi/ReciprocalQuarticIrreducibility.lean": {
      "bytes": 3604,
      "sha256": "27ca03e9dde55e741b68f375c3a418c44da485ce4213b3a062c5a1f5701aa651"
    },
    "QuadraticPi/ReciprocalTraceFixedField.lean": {
      "bytes": 4912,
      "sha256": "486966fdc403d11c16dbe26039139a6993754d024f38ba9c6de93fdb23325e28"
    },
    "QuadraticPi/ReciprocalTraceInversion.lean": {
      "bytes": 3644,
      "sha256": "380863b3e1a5d439f4148e94352099465fdf803c5f997eb66b520ba78345c36a"
    },
    "QuadraticPi/ReciprocalTraceLogarithmTheorem.lean": {
      "bytes": 6353,
      "sha256": "cfe8c9adc8d950463463c0ac1644277eda5b43dfd5a0afec5432d4084097fc6f"
    },
    "QuadraticPi/ReciprocalTraceParameterTheorem.lean": {
      "bytes": 5271,
      "sha256": "a639963a14142e9df8c1d87f62d9bd3b5e6467bc0e1769bfb7afc169c00fdc5c"
    },
    "QuadraticPi/RestrictedLogarithmicPowers.lean": {
      "bytes": 2869,
      "sha256": "71ced1bd28ab64299e9448ba6ded3f748c4d7593a3bd5aadde7d391eb30542db"
    },
    "QuadraticPi/RestrictedPowerEstimates.lean": {
      "bytes": 3985,
      "sha256": "1e1a1a0187ea0163b6d81c99c7afdd798195dcbdd87a6789b1cf9210fcd77b70"
    },
    "QuadraticPi/ScalarMatchingAllEmbeddingRigidity.lean": {
      "bytes": 7821,
      "sha256": "d36e36e1f902ebe29c4d4db92fa8d4805ad45bc98f6bec9a0da97bb22f1dcec4"
    },
    "QuadraticPi/ScalarMatchingInvariantConverse.lean": {
      "bytes": 7738,
      "sha256": "f8afdbe0499e88e82cdc8ddb4ccdd12b2539748b709b120352a63dd2a26d803c"
    },
    "QuadraticPi/ScalarMatchingInvariantDegreeTheorem.lean": {
      "bytes": 3529,
      "sha256": "9f048f0adc73047ca1d122bb1dd9850fd6dc3d153b94aaee95d76e9b4f57876f"
    },
    "QuadraticPi/ScalarMatchingInvariantEmbeddings.lean": {
      "bytes": 3679,
      "sha256": "ff55fe68b1fa2158297b4bce7cf0f491fe55739aae35de6a0d1fc66cecec1f22"
    },
    "QuadraticPi/ScalarMatchingInvariantField.lean": {
      "bytes": 8279,
      "sha256": "dcbb74c6a90ad3b80a93f03d229c68bf1e62ec968a43b662823cff94c86c70e0"
    },
    "QuadraticPi/ScalarMatchingLinearCombination.lean": {
      "bytes": 3462,
      "sha256": "8d47e59fd5b0ab0ba4614b8f6de3722e253ddbcc2b69717fe04be4d4113fb9ce"
    },
    "QuadraticPi/ScalarMatchingPower.lean": {
      "bytes": 1695,
      "sha256": "f5c9a21375e432fc1bbbc75f6f5f993e5684beccc7dc579e0eff88eae52717a2"
    },
    "QuadraticPi/ScalarMatchingPowerOn.lean": {
      "bytes": 1684,
      "sha256": "3a243f399eb41f916934f633712aeb9f07ad1fdc001dd3a18a42906ec768edaa"
    },
    "QuadraticPi/ScalarMatchingRationalConjugacy.lean": {
      "bytes": 2779,
      "sha256": "19f3f9ac8f3409941a01686b56f378480256a3f58337b86d7d50f206b98bd460"
    },
    "QuadraticPi/SeparatedWeightPA.lean": {
      "bytes": 8497,
      "sha256": "a6c73ad85b3073aef7a12023872175213ed91a29d642a28000ca302a0b9493b9"
    },
    "QuadraticPi/SmoothComponentFirstJets.lean": {
      "bytes": 20713,
      "sha256": "b1838411028822cf653a5afa6cf2acddd3e15e626f293c5624530a7ca34a234a"
    },
    "QuadraticPi/SmoothLocalPolynomialCertificate.lean": {
      "bytes": 12577,
      "sha256": "ef7fe69d1f46fd81d8ebca3fc9509740d20aa7d85e0b09cdc020b074e2e05a06"
    },
    "QuadraticPi/SourceFirstJets.lean": {
      "bytes": 14063,
      "sha256": "eaeb8bb25d08a1bc0d82b0ac248b213d3efe89ddd00948eb73ef0bccb178d4aa"
    },
    "QuadraticPi/SpanningIntegerContractions.lean": {
      "bytes": 3011,
      "sha256": "15343934b6883205c44ddc65d3172232ab3884d9e87d9f4947e2d15c7b772b8a"
    },
    "QuadraticPi/SurjectiveComponentCompletion.lean": {
      "bytes": 12193,
      "sha256": "28948cdbab8ae145e2fb88ff9330c64cc44d7d2166a1057af584ebd2dea5f701"
    },
    "QuadraticPi/TangentBasisInvertibility.lean": {
      "bytes": 10993,
      "sha256": "7454d8c16c414d596143b77bbdc2d3513e20a641862620621c8710a99a03c64e"
    },
    "QuadraticPi/TransverseBlockJacobian.lean": {
      "bytes": 12089,
      "sha256": "83e14b8555ff1127020b2bf4bbd3d0969941cbd8a05c73627eabc56d6fc9115c"
    },
    "QuadraticPi/TransverseNormalDifferential.lean": {
      "bytes": 17405,
      "sha256": "f2e7015a872892ec59b78f5d7f1ab75ff2c95bd47066dedc89e5a7b8ababa0d1"
    },
    "QuadraticPi/TransversePolynomialSource.lean": {
      "bytes": 16705,
      "sha256": "a42f811fc82fc31d5e82551144456fcb0428bb32b4a532bf87ad7cad7337dd1d"
    },
    "QuadraticPi/TransverseSimplexColength.lean": {
      "bytes": 10888,
      "sha256": "30d722e621edac7485a5d94ec566aac1ff10e38e30761f6678a9a9c3b7c17b53"
    },
    "QuadraticPi/TransverseSliceSubstitution.lean": {
      "bytes": 8220,
      "sha256": "4d9067588bd380f73b8abf6f4a96f39fd13837c0b6b2b388508076447dbdadc8"
    },
    "QuadraticPi/TwoIndependentFormsCriterion.lean": {
      "bytes": 9239,
      "sha256": "e854a3ba7bd21e94134750f0ca97908dd639c7d4646e1979d278b24eeae5b162"
    },
    "QuadraticPi/TwoLogActualMinor.lean": {
      "bytes": 857,
      "sha256": "509f28cc44226a7509371d100f904aa49052b7846f343b34e7dd682033f0f1a4"
    },
    "QuadraticPi/TwoLogActualSlopeMatrix.lean": {
      "bytes": 3000,
      "sha256": "58d068bb671abac6a77895ba37d95c688b02f07411087ed87d1de6ff87cd0704"
    },
    "QuadraticPi/TwoLogAlgebraicJetPackets.lean": {
      "bytes": 5012,
      "sha256": "480eddb01b5ba20aaf0c70988162777515c21d01cc69c5de8e384cebcdbacb99"
    },
    "QuadraticPi/TwoLogAllEmbeddingComparison.lean": {
      "bytes": 3394,
      "sha256": "1be1baa03dac9a473ddd8b03cd0be0a10fd41d8b2d8dbf951ddcca28ddedff25"
    },
    "QuadraticPi/TwoLogAnalytic.lean": {
      "bytes": 4607,
      "sha256": "6b9ed28ef5595753fed90ac4ee1509d6f4f75af0a2d85818e41dfc88abf8db33"
    },
    "QuadraticPi/TwoLogAnalyticAssignment.lean": {
      "bytes": 6229,
      "sha256": "2ca72fd62e47abacfb0d81d179b784659d16c5a05308de636fcfa0a1947944ab"
    },
    "QuadraticPi/TwoLogAnalyticColumns.lean": {
      "bytes": 5541,
      "sha256": "0c4d4018a07066efeae5468d8c83b04d942d6d61f259387c09748651c05444dd"
    },
    "QuadraticPi/TwoLogAnalyticData.lean": {
      "bytes": 1375,
      "sha256": "e6fefabcb84f3e4903a0e14084a03104dcddb7e38ef9b329e8ac020563bed2ec"
    },
    "QuadraticPi/TwoLogAnalyticDataIndices.lean": {
      "bytes": 3231,
      "sha256": "2dfad84f1ad26a3626f70d5f802c35e0fdb0f7a314a8162a391cefbf625cec47"
    },
    "QuadraticPi/TwoLogAnalyticSeries.lean": {
      "bytes": 7126,
      "sha256": "12682af6217aaa6c78f61796a96d7ce821ae01d7d86cd69aa781dc2a89cb6eea"
    },
    "QuadraticPi/TwoLogAnalyticSlopeBound.lean": {
      "bytes": 2756,
      "sha256": "269ed5dfe40ef28f465b77983e1ed8d10358b57ec277db53685d9156bc42c05d"
    },
    "QuadraticPi/TwoLogApproximationSelection.lean": {
      "bytes": 6099,
      "sha256": "8a503db7833fd0b3c3863029309d2552f6f0969b8ea360d476c7b3f3442f9a03"
    },
    "QuadraticPi/TwoLogArithmetic.lean": {
      "bytes": 12284,
      "sha256": "983845a063e4e9d6816987ed9c47384df24c1aeff2e4556856263d617514c884"
    },
    "QuadraticPi/TwoLogArithmeticBounds.lean": {
      "bytes": 9835,
      "sha256": "fda47c378e0dd73996fcab9efbbfdcb59d384f5693848f359fc06b34d2e92629"
    },
    "QuadraticPi/TwoLogAuxiliaryPolynomial.lean": {
      "bytes": 5487,
      "sha256": "e479f4e3e923bb42a5ef2d2eb4335759a0b9893e4e70e269b3f85cc3ebcb4719"
    },
    "QuadraticPi/TwoLogBaseExamples.lean": {
      "bytes": 1239,
      "sha256": "0c6ff5a4d2a5bc77d7ce35d929c699df3119986733fa2e00adff6eadf50dd5cc"
    },
    "QuadraticPi/TwoLogBlowupAmple.lean": {
      "bytes": 572,
      "sha256": "19df51df70c8c248a8c896b8bce3fdb7b375a66271c8822d79450305e0f58cf2"
    },
    "QuadraticPi/TwoLogBlowupGeometry.lean": {
      "bytes": 9281,
      "sha256": "8d893909b0fc6a8a877e1dde70eac1eae2e92e95531d0bfe1a7cda9750012696"
    },
    "QuadraticPi/TwoLogBlowupMargin.lean": {
      "bytes": 3076,
      "sha256": "e9cb36998215b902c749fc10bd9cb49521770fbdad16e5fc27b0309ec3bcd28b"
    },
    "QuadraticPi/TwoLogBlowupPolarization.lean": {
      "bytes": 1390,
      "sha256": "e6c277667b305dcd8a2b7669057087e6cac7cee1190dcf284e1f722fd47782bb"
    },
    "QuadraticPi/TwoLogBranchColength.lean": {
      "bytes": 7359,
      "sha256": "ff3f45e38857c6efe53bd28a03cd94b491089c4901c78e05886e036c382ba57f"
    },
    "QuadraticPi/TwoLogCenterIdentification.lean": {
      "bytes": 2777,
      "sha256": "e2efdd398bb4b1d5f96c2538547050264a4ec71668a1e7c6ac90e3baf8063079"
    },
    "QuadraticPi/TwoLogCharacterCenters.lean": {
      "bytes": 3559,
      "sha256": "007123f63eff5f1ac9bd1fa19ba3fbb68ec5b896d6ff5846c1e556100d00aae7"
    },
    "QuadraticPi/TwoLogCharacterFiberBranch.lean": {
      "bytes": 8122,
      "sha256": "4891e64423c82ac9d718c354897698035c1c379707366c4fd45f8b48e7eafd4e"
    },
    "QuadraticPi/TwoLogCharacterFiberField.lean": {
      "bytes": 7892,
      "sha256": "6628d9b5a85a4bbf3100582277f347bada102d49d9cd14a06e33a906239b1ef7"
    },
    "QuadraticPi/TwoLogCharacterFiberPlace.lean": {
      "bytes": 6099,
      "sha256": "29f49a64045d8e451e85f10dc3723665c691bd263a7265cb8c69b4ab7bee3fee"
    },
    "QuadraticPi/TwoLogCharacterFiberPole.lean": {
      "bytes": 2835,
      "sha256": "a0ec62a6c7204d3281ad6472bfc7241f820bca47a24027f9cb71e72f878888d5"
    },
    "QuadraticPi/TwoLogCharacterFiberSum.lean": {
      "bytes": 4697,
      "sha256": "bfeb16c3fcce02b86c6e9155f1fba66d0f5ab5b2a592fbb67b748c23b5b3ad4a"
    },
    "QuadraticPi/TwoLogCharacterRigidity.lean": {
      "bytes": 4512,
      "sha256": "527e71f17c19589ea68b5f1d5595ab5082e3326dafa2623d4db6c23d64226c8f"
    },
    "QuadraticPi/TwoLogCollision.lean": {
      "bytes": 1581,
      "sha256": "b92a76c22d91fd20c03b268d0ea1112a5bf3c95a95b49f8ed62f25b705cced5b"
    },
    "QuadraticPi/TwoLogCollisionCombinatorics.lean": {
      "bytes": 6886,
      "sha256": "c8792504064c2fd7660fc4d7e11b8f6a30baf0250b8e1e1c21e9015c360ea072"
    },
    "QuadraticPi/TwoLogCollisionExponential.lean": {
      "bytes": 3666,
      "sha256": "97b5785a78a293992f2be58460d4e249db8ff48e97c082075bc168d0da1df0a9"
    },
    "QuadraticPi/TwoLogCollisionGeometricSum.lean": {
      "bytes": 4118,
      "sha256": "bf75155dcf8ea79071625cc58dafa1d7ba8415dff69cdbdefb84d57056fd1f20"
    },
    "QuadraticPi/TwoLogCollisionLimit.lean": {
      "bytes": 2359,
      "sha256": "5843cc4ce4f0d0100658459f9e23c2f7bb05d2f0c63e7fe57fdae060b141e6b3"
    },
    "QuadraticPi/TwoLogCompactJetIdeal.lean": {
      "bytes": 6976,
      "sha256": "c03068cab249aad36e7200b17ed9a2674199ba38d064614b9095a548ef1f4beb"
    },
    "QuadraticPi/TwoLogComparison.lean": {
      "bytes": 1942,
      "sha256": "2411d02c477b67a4198ac4a92c55bffccac7aa83d36eb8d376ea1ca7de91987d"
    },
    "QuadraticPi/TwoLogComplexAllEmbeddingComparison.lean": {
      "bytes": 7902,
      "sha256": "e45178b24fe2e9b365b39d1129ec14c0dd5ca0e2b8aee06feca0425438b946c7"
    },
    "QuadraticPi/TwoLogComplexAnalytic.lean": {
      "bytes": 3809,
      "sha256": "2bd8d0e662fa8c3e6446f539fab93045671953f7d9f90e94cb035e8b5a8e8240"
    },
    "QuadraticPi/TwoLogComplexCharacterCenters.lean": {
      "bytes": 6028,
      "sha256": "d635c7eceb36c6b5111e94f0e9e88360009c9581490edbd91bb9ba71b0a9bc06"
    },
    "QuadraticPi/TwoLogComplexMatchedAnalytic.lean": {
      "bytes": 4947,
      "sha256": "bbba7cead2e682c942b3c898bc0276a7cd5de29a99e764a78503cf2871df7e49"
    },
    "QuadraticPi/TwoLogComplexMatchedAssignment.lean": {
      "bytes": 6207,
      "sha256": "d4d942d6023efcac68425c2a3e0608125ced54ea9fa7bfee812d095bcfc9dffe"
    },
    "QuadraticPi/TwoLogComplexMatchedBranches.lean": {
      "bytes": 4843,
      "sha256": "5129d40bc5dbdc932e1419aa384f8685c3ffe62be804e429178c271b383d0d34"
    },
    "QuadraticPi/TwoLogComplexMatchedConstruction.lean": {
      "bytes": 9393,
      "sha256": "d0f3b89acfd310671395cde4d39059e73992babcfe7b0d53b13ff7e13db26a23"
    },
    "QuadraticPi/TwoLogComplexMatchedData.lean": {
      "bytes": 2690,
      "sha256": "79536f0be1931d8d5e5228f2472e92f69f4bd3737f1835280cfd0c7c65bfe30a"
    },
    "QuadraticPi/TwoLogComplexMatchedGeometry.lean": {
      "bytes": 11768,
      "sha256": "c933b0cb9f663c07dcbfb7289a8541f2ceed26dd94ca9d382f9c4bcc671edc0b"
    },
    "QuadraticPi/TwoLogComplexMatchedReciprocal.lean": {
      "bytes": 3784,
      "sha256": "05136f56d42549b1eeefd5b1745b85251017e3590c2bcf1d013867ad6b4ed155"
    },
    "QuadraticPi/TwoLogComplexMatchedSlopeBridge.lean": {
      "bytes": 4878,
      "sha256": "9a2e967c00877165ac4ae5b10bcbb0a9641ca2ed2e651c582f2ccd3631b275fa"
    },
    "QuadraticPi/TwoLogComplexPartialComparison.lean": {
      "bytes": 8158,
      "sha256": "40a2817ff4afd2918017270be3ba72a5952ae90567cb385c2516f3f9d0d24e75"
    },
    "QuadraticPi/TwoLogComplexPartialConstruction.lean": {
      "bytes": 7902,
      "sha256": "4f1df7e62fe638e7dae321555d9e13263f9862716b520db472ea909d9fb0a77e"
    },
    "QuadraticPi/TwoLogComplexReciprocalComparison.lean": {
      "bytes": 7397,
      "sha256": "4ea10843132a190501ca6b87916ac138ff2007cc723ec172e1cb62dc5aa45b9d"
    },
    "QuadraticPi/TwoLogComplexUnmatchedGrowth.lean": {
      "bytes": 4423,
      "sha256": "30af6485ad62db5414932d73887d86a7d404798a879715e501b6d5e1087e3ac3"
    },
    "QuadraticPi/TwoLogContactFamily.lean": {
      "bytes": 7554,
      "sha256": "3221ba77bc98a0010afae607e9de4159615abca8d5fd33c22d9f41b373fedfe2"
    },
    "QuadraticPi/TwoLogCounting.lean": {
      "bytes": 8256,
      "sha256": "8c149577a1aa88d064ceeabb0d28002cd9c8fd79a3de9db527cbd98b04a977aa"
    },
    "QuadraticPi/TwoLogCurveCoordinates.lean": {
      "bytes": 5341,
      "sha256": "d982020177f742a4950c14f5d7b863d437d06985adc1e7914879a0553cf50d01"
    },
    "QuadraticPi/TwoLogCurveDegree.lean": {
      "bytes": 1232,
      "sha256": "73063dc20976a0874e29314959d7f3de0e3b07c3bc37145165d34eaf44323e61"
    },
    "QuadraticPi/TwoLogCurveDegreeData.lean": {
      "bytes": 882,
      "sha256": "a2f63dcd9d190da497aef44bec9deb1df90050a4fcd87a3906a8950593ce37c6"
    },
    "QuadraticPi/TwoLogCurveExcess.lean": {
      "bytes": 3995,
      "sha256": "851b7891c14ca49791cb131aa0f4acfb48b5f7beb43f9e3f4992aa7fa19677fc"
    },
    "QuadraticPi/TwoLogCurveHyperplaneDegree.lean": {
      "bytes": 1810,
      "sha256": "bdd754c32ef16e02957557206209a98174053a569dc25a452976bcadf0791780"
    },
    "QuadraticPi/TwoLogCurveImage.lean": {
      "bytes": 3557,
      "sha256": "fbd0d22d4e004f8f0e20681b5beeefe494220300e4efa3e2e9d8588de1f2fba2"
    },
    "QuadraticPi/TwoLogCurveInequality.lean": {
      "bytes": 9448,
      "sha256": "6caed3737f9c63723d931aa589275d1a04f64b2edb3280c9d07307d007ffb0de"
    },
    "QuadraticPi/TwoLogCurveMargin.lean": {
      "bytes": 3033,
      "sha256": "95e2d1451129c0c793e04203970bf28b66669caf751909b7886423ca6b6449db"
    },
    "QuadraticPi/TwoLogCurveModel.lean": {
      "bytes": 4089,
      "sha256": "444c395e3573c49adccf3d63e48a6d8a66d519c67836bf178dfb8b7df17542d9"
    },
    "QuadraticPi/TwoLogCurveModelDegrees.lean": {
      "bytes": 3352,
      "sha256": "198366f16d48eff34df9ea12b35b93abe84848b05afefacb2512956ae703f1a7"
    },
    "QuadraticPi/TwoLogCurveRigidity.lean": {
      "bytes": 2801,
      "sha256": "5a2245dc3169c1b4df2cffba7d6d005c6aca6a3c47af96b8b75ab5e08e792f4f"
    },
    "QuadraticPi/TwoLogDVRBranch.lean": {
      "bytes": 5743,
      "sha256": "e824f3efc93fada032c4231629dfb8eac91656a9cee76f59e2a32f216e9ee1a3"
    },
    "QuadraticPi/TwoLogData.lean": {
      "bytes": 5927,
      "sha256": "664c06ce523ddb037c328bc805d5788d85e1f4c2fdee663159aec06d821b1dae"
    },
    "QuadraticPi/TwoLogDataConstruction.lean": {
      "bytes": 3374,
      "sha256": "5df0439af84c53126a1ee78c99a894d13290e7321b252387a5ec7755ba1402bd"
    },
    "QuadraticPi/TwoLogDataCounting.lean": {
      "bytes": 5238,
      "sha256": "c2676b1c856b6c320339f03dafe4bd525f3a2ade277c48bea331b4993433efdb"
    },
    "QuadraticPi/TwoLogDataExceptionalDegree.lean": {
      "bytes": 3311,
      "sha256": "71628db4bf416a15146346a3b3eba7ae1900c5581e4e64613dfec83b86c2b5a6"
    },
    "QuadraticPi/TwoLogDeletionSeparation.lean": {
      "bytes": 8364,
      "sha256": "a6d67d2b3dbb1f81f6ed76a2e25f6bb3d3e4d1c6e20e092b187ff95e523fb1e9"
    },
    "QuadraticPi/TwoLogDerivativeVanishing.lean": {
      "bytes": 4094,
      "sha256": "bb49706867bd4306a6bb2e6e36816305314323db590b09a2ea8f06afbd51f166"
    },
    "QuadraticPi/TwoLogDifferentialFrame.lean": {
      "bytes": 10832,
      "sha256": "248ddcc90d73847cb717779e7cf3559970b03f1d525ec68bf218468cf0b82130"
    },
    "QuadraticPi/TwoLogDimension.lean": {
      "bytes": 7849,
      "sha256": "32f9a0de7142bc98717b70e3f1452ec1102df8a4b30f585d271c73f699e189de"
    },
    "QuadraticPi/TwoLogEndpointReduction.lean": {
      "bytes": 3841,
      "sha256": "00d46e90e26062e2c101d22eab6e9fb95609b522aa39d54cb33f58d8948bbc4a"
    },
    "QuadraticPi/TwoLogExactRationalArithmetic.lean": {
      "bytes": 3776,
      "sha256": "8438f5f8145aa613451ee63677dc2d78924bc7306981a94ba9f64c505587ea36"
    },
    "QuadraticPi/TwoLogExactRationalRepresentation.lean": {
      "bytes": 6024,
      "sha256": "dcbda0ba7f4c40e917135d1faf072ce6337cb80400d25e27e6d7a6f7b44c71e4"
    },
    "QuadraticPi/TwoLogExceptionalDegree.lean": {
      "bytes": 12179,
      "sha256": "cb6e14902289a55b9a900d93ea968bcc06784c36b928cfbb22ae9a7151a0e2d5"
    },
    "QuadraticPi/TwoLogFiniteCollision.lean": {
      "bytes": 7397,
      "sha256": "2ba47d0dfd63ea4e26ebed7b13b9e9565fd60d985c160e67c50b5cb88cd116f3"
    },
    "QuadraticPi/TwoLogFiniteParameters.lean": {
      "bytes": 7480,
      "sha256": "475f1028c96a810efe5e8a2053d71557311310da3eb1831bf94b9f24eae34657"
    },
    "QuadraticPi/TwoLogFormalBranchEvaluation.lean": {
      "bytes": 10453,
      "sha256": "6b3ee7f6450ab767e7bfe3f19de0c848d9aa18625407ede26aafd9048de3719f"
    },
    "QuadraticPi/TwoLogFormalCharacter.lean": {
      "bytes": 6412,
      "sha256": "df2fe42b03db4b2316577399bf62580fcffea5403e8aadc5f82ef22de4ddaa8d"
    },
    "QuadraticPi/TwoLogFrameDegree.lean": {
      "bytes": 6879,
      "sha256": "781d0e1eece6e54e5fb6abdfa1adbe429f215d46f23ce73244a79fdbd6d1c21d"
    },
    "QuadraticPi/TwoLogFrameEquationFamily.lean": {
      "bytes": 2377,
      "sha256": "ed4ea6b4e7e45191f3fecd44e7a66dfb672f60d8d9696a72effe7ec652237c09"
    },
    "QuadraticPi/TwoLogFrameResidueDirections.lean": {
      "bytes": 2096,
      "sha256": "5dacf637e28681429e604b4d6d5d76b73050291637d8ccdbd53d11a0e18d50bd"
    },
    "QuadraticPi/TwoLogFrameTransverseMultiplicity.lean": {
      "bytes": 6181,
      "sha256": "598662971abbc8fc937633e97284035a19caa8cf07253660dc7a490d7dca3f5d"
    },
    "QuadraticPi/TwoLogFullSeriesBridge.lean": {
      "bytes": 2341,
      "sha256": "29b45aa195d58c5d9a6c5fc8dd4155591e7aaa315d42c7282e92fa9d1b5af289"
    },
    "QuadraticPi/TwoLogGeometricData.lean": {
      "bytes": 3034,
      "sha256": "cb8c4b39a543e24359c227d85e248a7d15c5f9fc824ab2fb237e26d282ff9d39"
    },
    "QuadraticPi/TwoLogGradeData.lean": {
      "bytes": 3901,
      "sha256": "fa7419d6a25611efea74d741f2c7fb43df838092bb5bcee80d77c0fa0e0752a1"
    },
    "QuadraticPi/TwoLogGradeDichotomy.lean": {
      "bytes": 5834,
      "sha256": "cee3e963956df25b6f90f1b43730d36bf2e6dd10085a6d89e0162031629f0489"
    },
    "QuadraticPi/TwoLogHouse.lean": {
      "bytes": 9401,
      "sha256": "f61c7f14b032def94b46b525de76dd261324c2c1e6d9363d488e42bab83f9b26"
    },
    "QuadraticPi/TwoLogInterpolation.lean": {
      "bytes": 7374,
      "sha256": "8ebcec238d8741b2abd213014a38b83de84875c7688bffc1b740347722b54e55"
    },
    "QuadraticPi/TwoLogIrrationalSlopeResidue.lean": {
      "bytes": 9082,
      "sha256": "18fe39900dd68ca79d15b690feb1a2ef5ace31cde23fdee935cb9b4b39537656"
    },
    "QuadraticPi/TwoLogIrrationalSlopeRigidity.lean": {
      "bytes": 8182,
      "sha256": "96fefa48f31be142ff779e2124e2d42cfef60ca2dc45611026039c0bd19f5a43"
    },
    "QuadraticPi/TwoLogJetColength.lean": {
      "bytes": 5706,
      "sha256": "84055facc4691d55ffa147a9929f5000440f3bb064c41eb3c2b752b1753acc3b"
    },
    "QuadraticPi/TwoLogJetDeterminant.lean": {
      "bytes": 9187,
      "sha256": "4112510ba80f7a0e95281d1114f73dbc2eaa992f25832891258def99873c266a"
    },
    "QuadraticPi/TwoLogJetIdeals.lean": {
      "bytes": 11367,
      "sha256": "93ec8d48f7887b3c34b36e24f68409dcee35ac9286faac25d1bc235aa04972ab"
    },
    "QuadraticPi/TwoLogJetLocalization.lean": {
      "bytes": 5257,
      "sha256": "54b5586e80e3fdb175ee6f9433b6029cbc904ddb704d62ade8d8ea4bf4b7ebb7"
    },
    "QuadraticPi/TwoLogJetSurjectivity.lean": {
      "bytes": 1432,
      "sha256": "6d08c2f8aedbcd7744a2767ac6ce77e6ca137401210c8792d557ac273c037226"
    },
    "QuadraticPi/TwoLogLowCodimensionExclusion.lean": {
      "bytes": 13991,
      "sha256": "cf71356df6602f846c31896f78cb1f40058f16434b74de0aa9377cdb2d891a0d"
    },
    "QuadraticPi/TwoLogMainPeriodBridge.lean": {
      "bytes": 5714,
      "sha256": "52a0dd2176a9687b986af60379673f6967d227c0cbcc79c258f3f0ae529a535f"
    },
    "QuadraticPi/TwoLogManuscriptShear.lean": {
      "bytes": 5982,
      "sha256": "6cec6175b0818ddb79f83ef1564edb154990f2361182d06352e7c1bb1bd9ab0c"
    },
    "QuadraticPi/TwoLogMatrix.lean": {
      "bytes": 8936,
      "sha256": "671160aacb813b02d73085916fcbba53e5779336c5d00f5de1e83b64314ccd49"
    },
    "QuadraticPi/TwoLogMatrixFrame.lean": {
      "bytes": 783,
      "sha256": "5d484af76e0e9c986085c45a8d4958a11984db1144a2f252c0f5bd13b04ecff7"
    },
    "QuadraticPi/TwoLogMatrixGeometry.lean": {
      "bytes": 2603,
      "sha256": "8e0dc543deac53e198eb486fe82bcd0d8aa591f0400400f5db43187750f3ca3f"
    },
    "QuadraticPi/TwoLogMatrixJet.lean": {
      "bytes": 11600,
      "sha256": "2e9ae68da35bff32ff0ff9afb0b17a715386f7629a024fba189f90fbd13006b4"
    },
    "QuadraticPi/TwoLogMatrixShear.lean": {
      "bytes": 8779,
      "sha256": "9140a0f03be57baccc8356a1bb48b3787a594b5770f49cd826aed20abd558239"
    },
    "QuadraticPi/TwoLogMatrixTheorems.lean": {
      "bytes": 642,
      "sha256": "986cf1919ee9e7562158c992fab16805ad0c30454fefb52e850c56e3f3997aca"
    },
    "QuadraticPi/TwoLogMinors.lean": {
      "bytes": 9271,
      "sha256": "a13196b9430e94f864043fd566150950289689adc36eecb0437c5da0369c4dcc"
    },
    "QuadraticPi/TwoLogNonrationalBlowupAmple.lean": {
      "bytes": 605,
      "sha256": "ff510ef140982171d3f7362bd00150eb796010b88e9cb59b08a57e380521ceb5"
    },
    "QuadraticPi/TwoLogNonrationalBlowupGeometry.lean": {
      "bytes": 9314,
      "sha256": "51d325b4bcb2082334caa8514c702b2b5124e37b453d08d685ebed9781ad53e7"
    },
    "QuadraticPi/TwoLogNonrationalBlowupMargin.lean": {
      "bytes": 3120,
      "sha256": "efdbaae543679e6768e7f85e7e861ded35b2d121e6593b81f61bbbf8fcbfdff2"
    },
    "QuadraticPi/TwoLogNonrationalBlowupPolarization.lean": {
      "bytes": 1423,
      "sha256": "250b03018d143958db3b2115429714915be2a878a3c14cf7cd409f212e8ca2ab"
    },
    "QuadraticPi/TwoLogNonrationalCurveCoordinates.lean": {
      "bytes": 5374,
      "sha256": "2c5840c183672adf5431c56ef5ac415aaacecfbb54b582c1ccc4f8e9ab47ac47"
    },
    "QuadraticPi/TwoLogNonrationalCurveDegree.lean": {
      "bytes": 1276,
      "sha256": "f856b934f284e349706cdbda520b09ded9994d16a59538e36a7da6d45438bc3f"
    },
    "QuadraticPi/TwoLogNonrationalCurveDegreeData.lean": {
      "bytes": 915,
      "sha256": "a5d1aae7c3914b4c8ece0187f45fdbabbf1f1ea9377d12e2f1c968aca66e6409"
    },
    "QuadraticPi/TwoLogNonrationalCurveHyperplaneDegree.lean": {
      "bytes": 1843,
      "sha256": "5f06811ce46e6997d05bfae2b1b35e22e6856da633aa0585f05129561f2993e0"
    },
    "QuadraticPi/TwoLogNonrationalCurveImage.lean": {
      "bytes": 3590,
      "sha256": "7013c8bf647c61155979ccf3eda2da3cf80ccf3b9e8e2130ebf1021bdfbb0581"
    },
    "QuadraticPi/TwoLogNonrationalCurveMargin.lean": {
      "bytes": 3086,
      "sha256": "814828e4964ec43c4a8ede1257035b0e93af1cabd96749e5211dc5e7c0d34e3a"
    },
    "QuadraticPi/TwoLogNonrationalCurveModel.lean": {
      "bytes": 4133,
      "sha256": "c445b81aee8f540e61882c34ac451c98098aa3fa08c8ec74fbd616be5b14b940"
    },
    "QuadraticPi/TwoLogNonrationalCurveModelDegrees.lean": {
      "bytes": 3407,
      "sha256": "f2aa2a67dfdf03676be9183d087cdafa482f00312513c561d9a4a294322e3ed1"
    },
    "QuadraticPi/TwoLogNonrationalDataExceptionalDegree.lean": {
      "bytes": 3392,
      "sha256": "904dfbd4441e18e9900f2f52b80bb8954db8c5ab5e59fa9422d36eed114e2835"
    },
    "QuadraticPi/TwoLogNonrationalGeometricCurveInequality.lean": {
      "bytes": 2218,
      "sha256": "eeb3cad846e023908dd73838cca2d285cbe91cec0bd2462c10fff71cdc9a4c54"
    },
    "QuadraticPi/TwoLogNonrationalGeometricData.lean": {
      "bytes": 2776,
      "sha256": "f972adc62e9209046788830432be15ed50527670b789b9479310c18182d3ef6e"
    },
    "QuadraticPi/TwoLogNonrationalJetSurjectivity.lean": {
      "bytes": 1465,
      "sha256": "06274976a8443ba5a9620ade24b734b68eef46594968f8954e1fa8ae3b53c103"
    },
    "QuadraticPi/TwoLogNonrationalMatrixFrame.lean": {
      "bytes": 816,
      "sha256": "0c2ed213de53db8ed15ce02420c6b538b60e5cbeee6d69cbb6840662eb3b19e1"
    },
    "QuadraticPi/TwoLogNonrationalMatrixGeometry.lean": {
      "bytes": 2658,
      "sha256": "0125dac47b1290cb865f921a86d56389ca3e63741d551df525b4e8567958ea07"
    },
    "QuadraticPi/TwoLogNonrationalMatrixTheorems.lean": {
      "bytes": 686,
      "sha256": "edc7280e6a47fcfa25fc7a0450fa355931723ab18df857a85fb89327e7fbd7ab"
    },
    "QuadraticPi/TwoLogNonrationalNumberFieldMinors.lean": {
      "bytes": 4725,
      "sha256": "d2f2e1bec6f59405854a6aaea95fd52d3239b037e7c19e71c2064f4a6d81b2d9"
    },
    "QuadraticPi/TwoLogNonrationalSectionBound.lean": {
      "bytes": 1450,
      "sha256": "bc1d1e5cec50ca2981a9fe7edec0a740cf18ec9f04e6dd88bd84e31af09e164f"
    },
    "QuadraticPi/TwoLogNonrationalSectionPackets.lean": {
      "bytes": 2415,
      "sha256": "24991695200566625b110cdb4184bbe84aa40e715f65423ed1ad790a3e951aca"
    },
    "QuadraticPi/TwoLogNonrationalUniformCurveMargin.lean": {
      "bytes": 902,
      "sha256": "b6b07b53f59cc3893c132e332b4bacddb83c24b1e1c3937f79be97c347dbac5f"
    },
    "QuadraticPi/TwoLogNonrationalUniformInterpolation.lean": {
      "bytes": 4536,
      "sha256": "5ff276a7ec4755334c7259786ef943be0567b4bab2826f5c3cfc683622667073"
    },
    "QuadraticPi/TwoLogNormDerivation.lean": {
      "bytes": 6480,
      "sha256": "33c96708a2f3c0549841b4ba7bbdea31ffdef73cb5c51d6022145e7c66972a32"
    },
    "QuadraticPi/TwoLogNormalFrameRigidity.lean": {
      "bytes": 16501,
      "sha256": "2e77c54d7eaed2aa9182ee5fcbc003abf41a6be2d5cd3ce613920c6c01d57c18"
    },
    "QuadraticPi/TwoLogNormalizedAnalytic.lean": {
      "bytes": 16425,
      "sha256": "a903f11575b55fccb1b44430b8da40ba6b1fde5c2558f2091ed1c9f2cc957b38"
    },
    "QuadraticPi/TwoLogNormalizedArithmetic.lean": {
      "bytes": 6056,
      "sha256": "fb63208ca0e15fd899f58009b5680037bfbb4ce052b796b677f952fedd8722ba"
    },
    "QuadraticPi/TwoLogNormalizedAssembly.lean": {
      "bytes": 12030,
      "sha256": "856d95115cefd6383f63633edf6dc5eb4e59e778fd2ab9547597318f7c7a0a27"
    },
    "QuadraticPi/TwoLogNormalizedBlowupAmple.lean": {
      "bytes": 602,
      "sha256": "ac7fc73d602b5d916e8ccc26e540a0fabe27137a972d651feb99b9721b5e4f10"
    },
    "QuadraticPi/TwoLogNormalizedBlowupGeometry.lean": {
      "bytes": 9311,
      "sha256": "5f19d1a7d983d6f065bcad43836dda4901d01795e5f978b33ff6516241d31d66"
    },
    "QuadraticPi/TwoLogNormalizedBlowupMargin.lean": {
      "bytes": 3116,
      "sha256": "abb9c9da44a1c639239e832bd136dbe83ef69d689ba3b317465ef047bff89104"
    },
    "QuadraticPi/TwoLogNormalizedBlowupPolarization.lean": {
      "bytes": 1420,
      "sha256": "d3fa2579976c1e20c21277dc17ba1d413a9cbad2e2e7087fe8df38ba91fbdba9"
    },
    "QuadraticPi/TwoLogNormalizedComparison.lean": {
      "bytes": 7773,
      "sha256": "0c0a1f0134dfa35fef3033b8b54f0928a49d3bc4baf192d37c85dc2f91ef4c74"
    },
    "QuadraticPi/TwoLogNormalizedContactBound.lean": {
      "bytes": 3365,
      "sha256": "0591c02fa2cc919737ec348ff75061ac25f4d988b9d6168df51f6d1aa2cbcb79"
    },
    "QuadraticPi/TwoLogNormalizedCurveCoordinates.lean": {
      "bytes": 5371,
      "sha256": "d9ead50f799c0f1171b4957d478f3249c3a5bcf5acb88dfb4360ea7073af8379"
    },
    "QuadraticPi/TwoLogNormalizedCurveDegree.lean": {
      "bytes": 1272,
      "sha256": "0d511b030b43aac3c805058ac6aec3880208ab44c2c2017865cc83856f1211d3"
    },
    "QuadraticPi/TwoLogNormalizedCurveDegreeData.lean": {
      "bytes": 912,
      "sha256": "654acbca7d7a97bacbaee6b9f9d10ce0e1331087ae584d307c3844d2e8b827c4"
    },
    "QuadraticPi/TwoLogNormalizedCurveExcess.lean": {
      "bytes": 4176,
      "sha256": "2af169a2913944eaa3cf84ce1d943bd02dd6c2d22090ab63a710cedd5e4084d5"
    },
    "QuadraticPi/TwoLogNormalizedCurveHyperplaneDegree.lean": {
      "bytes": 1840,
      "sha256": "6636ee47782def11b72c786e79bcc9cc1957f9914530777f67c099defa53f336"
    },
    "QuadraticPi/TwoLogNormalizedCurveImage.lean": {
      "bytes": 3587,
      "sha256": "ce6135fc37cc83e18c840c8d41450d2b784375d3f53000027c2393f0c0018721"
    },
    "QuadraticPi/TwoLogNormalizedCurveInequality.lean": {
      "bytes": 5412,
      "sha256": "9a4afd7f8dc40d38dd63bc7361190d337f411e8af95e2b8bab433b4e22fadcaf"
    },
    "QuadraticPi/TwoLogNormalizedCurveMargin.lean": {
      "bytes": 3082,
      "sha256": "c5c4e8f7efc6e5176db613c8e70a109012b88edce0e6fa57af018c090479c8d7"
    },
    "QuadraticPi/TwoLogNormalizedCurveModel.lean": {
      "bytes": 4129,
      "sha256": "6286e0f0b3b58d658fd8bce40533b704e16b560238b95ade52300f5d60bdf827"
    },
    "QuadraticPi/TwoLogNormalizedCurveModelDegrees.lean": {
      "bytes": 3402,
      "sha256": "dfaeb706b801b836eb9f1275a5c594abe3c54210ace16c59025731b33666f8b3"
    },
    "QuadraticPi/TwoLogNormalizedCurveRigidity.lean": {
      "bytes": 2866,
      "sha256": "dea934aba9a353701c59c223f718ae1d66b6ac3561b92dd7fa4a4a302cea15d1"
    },
    "QuadraticPi/TwoLogNormalizedDataExceptionalDegree.lean": {
      "bytes": 3388,
      "sha256": "ecfa77ae5a4be40adfead9eccb7dd3029ba691c3de5b409d4f1476bb083c25ef"
    },
    "QuadraticPi/TwoLogNormalizedGeometricCurveInequality.lean": {
      "bytes": 2215,
      "sha256": "36007048003a211d440a9a7d26bf61376ef53e9c297281b5b1bbd62c59422fe2"
    },
    "QuadraticPi/TwoLogNormalizedGeometricData.lean": {
      "bytes": 2879,
      "sha256": "83d3036bb2ca30a1b0cca2e40c067b692c138c67955e2c64394c479f77e24c65"
    },
    "QuadraticPi/TwoLogNormalizedJetSurjectivity.lean": {
      "bytes": 1462,
      "sha256": "3738a6d0c9fde49a0da30ac67010505e3a30785f88ef5d2442564b70aa05d0d6"
    },
    "QuadraticPi/TwoLogNormalizedMatrixFrame.lean": {
      "bytes": 813,
      "sha256": "969adce00f7d4cdda5f7c8d30758ef8ca4577eccdbd93066675f17cb9c4096de"
    },
    "QuadraticPi/TwoLogNormalizedMatrixGeometry.lean": {
      "bytes": 2653,
      "sha256": "132658f3ba37d98ce28fd0491aecfa9655acbc04eb443c019f84db8c3fd26f63"
    },
    "QuadraticPi/TwoLogNormalizedMatrixTheorems.lean": {
      "bytes": 682,
      "sha256": "284997e227025d288ec33a82eba055c43db652410299d8d32a4b4400fa87f31d"
    },
    "QuadraticPi/TwoLogNormalizedNumberFieldMinors.lean": {
      "bytes": 4806,
      "sha256": "7dcf6a2bd718c5cbbf7ba5f9281b044c3c9b30c0382ee57e6d415fd2724d32db"
    },
    "QuadraticPi/TwoLogNormalizedPersistentRigidity.lean": {
      "bytes": 6820,
      "sha256": "f75ccfab8a1b5ac664613b62b9ec1150ac85d26e628718c65208ee8b77ffc3db"
    },
    "QuadraticPi/TwoLogNormalizedSectionBound.lean": {
      "bytes": 1447,
      "sha256": "ae64bc47ba403fd7ffb3a2a617c4ad4a19bcfc11e603fd4622bcbe66d45e6e85"
    },
    "QuadraticPi/TwoLogNormalizedSectionPackets.lean": {
      "bytes": 2412,
      "sha256": "69f41a0014e1aded59c0a5f27f76f1c73186dffd566cb53297556488e9976ecd"
    },
    "QuadraticPi/TwoLogNormalizedSlopes.lean": {
      "bytes": 10288,
      "sha256": "29a23552d548335cc41542a107267d82d4c878583efafb774853cdf22e634675"
    },
    "QuadraticPi/TwoLogNormalizedUniformCurveMargin.lean": {
      "bytes": 897,
      "sha256": "9c84b1dd24909234c78922142303a97c955ed5b6e2a24e07a7bb2717b5621e7a"
    },
    "QuadraticPi/TwoLogNormalizedUniformInterpolation.lean": {
      "bytes": 4711,
      "sha256": "7ee0eb52069ebb752f1dd852af3b30bff127876dbd34928dae0677e96d059670"
    },
    "QuadraticPi/TwoLogNumberFieldArithmetic.lean": {
      "bytes": 3754,
      "sha256": "aec346b919695f20707cb7f184fe4b81536677c6fb0eabcc90e9d88518d6b2ca"
    },
    "QuadraticPi/TwoLogNumberFieldArithmeticBounds.lean": {
      "bytes": 5778,
      "sha256": "26e37115ff6d9eefd7e940e04e9e8660ead5be44e510920c4da4b394da91b1cd"
    },
    "QuadraticPi/TwoLogNumberFieldMinors.lean": {
      "bytes": 4836,
      "sha256": "be01923df10563dfe63abf7ff59011ff2a1bf15123dc697db90de48e35bb0fde"
    },
    "QuadraticPi/TwoLogNumberFieldPartial.lean": {
      "bytes": 3052,
      "sha256": "c36cd94beccfec655c5bdd5410143535371d3b9fa0c0fa64e76b91938e0c9a9e"
    },
    "QuadraticPi/TwoLogParameters.lean": {
      "bytes": 5870,
      "sha256": "8e3b629f3e8578739b49b334a6f84ac3dbb48f35c095c82357a87b6f7cc83b99"
    },
    "QuadraticPi/TwoLogPartialParameters.lean": {
      "bytes": 3324,
      "sha256": "8219809ebfedbc0a1c5f9b248bed83263ba814734d8a96f030c8bb1b34c829bc"
    },
    "QuadraticPi/TwoLogPersistentComparison.lean": {
      "bytes": 5696,
      "sha256": "f828de2e55ebc0a3c6102d3be55389a773d673e3fe24ff9d775d9eedb11d0134"
    },
    "QuadraticPi/TwoLogPersistentComponents.lean": {
      "bytes": 6816,
      "sha256": "075a5481e6a6b560b3a7f7f2dae0b6fa128bbd478183776c20fda5cc7af252dc"
    },
    "QuadraticPi/TwoLogPersistentRigidity.lean": {
      "bytes": 11155,
      "sha256": "31e42543dfbd0e563f5943f77c6524ff3d80495b71ab2c2c7a11f5a284efbef2"
    },
    "QuadraticPi/TwoLogPlaceContact.lean": {
      "bytes": 2754,
      "sha256": "3e17ac288c45bfedee511c8270f65b49b6b1c2455e19395906eb217ed4d7aa30"
    },
    "QuadraticPi/TwoLogPolynomialCauchy.lean": {
      "bytes": 2714,
      "sha256": "defba31020f50bf41fac76866b4aff3fa9952eb10f179f67db5b52452c77a58a"
    },
    "QuadraticPi/TwoLogPolynomialChart.lean": {
      "bytes": 9133,
      "sha256": "dae5af4f1b5eb3762286f06693941ca3af3652219e27f3ff1715753fa0933850"
    },
    "QuadraticPi/TwoLogPolynomialGrowth.lean": {
      "bytes": 7384,
      "sha256": "dd7e1d9b6bf8c97d0ba481831c772fc7e4244a3a28ba2050d68f5004e80dd8be"
    },
    "QuadraticPi/TwoLogPrimeFrameMultiplicity.lean": {
      "bytes": 3145,
      "sha256": "11d8c425954d7a7d8ccebcca5b54001e97b649bcc91cbfd7d64cbccabb36580d"
    },
    "QuadraticPi/TwoLogProjectedWeights.lean": {
      "bytes": 7542,
      "sha256": "29ae6c77d98f625f386a971f409592d3ee98eba167079f9daddad7e4cbb26eea"
    },
    "QuadraticPi/TwoLogReciprocalRatioTheorem.lean": {
      "bytes": 4219,
      "sha256": "74c82da07318963716354bce9649831bbf76002713ff0db6a173d53bafd3117a"
    },
    "QuadraticPi/TwoLogRepresentedAnalytic.lean": {
      "bytes": 4953,
      "sha256": "1a0ea0b48af38fdb69caa3afc40ea587506172ef20883f9c1e8b4ef9d83b4330"
    },
    "QuadraticPi/TwoLogRepresentedAssignment.lean": {
      "bytes": 6294,
      "sha256": "630957c30ed398d21383dc9abf212b8719d9220c325b07e8b6866fa1a5d0609d"
    },
    "QuadraticPi/TwoLogRepresentedBudgets.lean": {
      "bytes": 637,
      "sha256": "e1bc4994ed92b8fe3c6cca6076c0e187b25643ad2edf8ee2337f20947f1fbedd"
    },
    "QuadraticPi/TwoLogRepresentedExactNormContradiction.lean": {
      "bytes": 4844,
      "sha256": "248645f75d0088a088473a5dfb42b1c07ceffa5e045de81acb73dce0c55417d5"
    },
    "QuadraticPi/TwoLogRepresentedGeometry.lean": {
      "bytes": 11772,
      "sha256": "a116536c69794335d2a400c929c84b8186db5360ed767fce372792f59faa0c75"
    },
    "QuadraticPi/TwoLogRepresentedMatchedData.lean": {
      "bytes": 3160,
      "sha256": "447656fb4dce9bb66a1df48538f2c82ac68baf19691fb2d77adc9bae38306e08"
    },
    "QuadraticPi/TwoLogRepresentedNormalizedAnalytic.lean": {
      "bytes": 14265,
      "sha256": "175ee9951227c4af849b03b9df6916455b508e4e8e1b6381e3b9cf4d94d10f10"
    },
    "QuadraticPi/TwoLogRepresentedNormalizedAssembly.lean": {
      "bytes": 6505,
      "sha256": "d041c3e737f30b2438c9457cf125c47b2e7afb5f53815e439f9766dc05e8cb43"
    },
    "QuadraticPi/TwoLogRepresentedNormalizedBudgets.lean": {
      "bytes": 5228,
      "sha256": "4af7ae5cc6e8729491b8d76b604450ff5fe8f7bc9e7fb39935fa020b3e2d4f23"
    },
    "QuadraticPi/TwoLogRepresentedNormalizedComparison.lean": {
      "bytes": 7894,
      "sha256": "0d66d7d588e64a9bc266ccc39436246157d69d0ff015d149be830c830b122963"
    },
    "QuadraticPi/TwoLogRepresentedNormalizedGrowth.lean": {
      "bytes": 2739,
      "sha256": "a8eddfc34a3b50391bf8f6eeb2a24cbb58c7180768dc1a5b585bb1e05993f298"
    },
    "QuadraticPi/TwoLogRepresentedSelection.lean": {
      "bytes": 1338,
      "sha256": "4eddee03d6e4b0a4af0a6cb61a52f2795c45cd3ccc60bf24d28bd5ba6a847190"
    },
    "QuadraticPi/TwoLogRepresentedSlopeBridge.lean": {
      "bytes": 4887,
      "sha256": "982d26709804d00db5b9dfbcd7e6a8b46e69103ddf9dc682b492fe9a3dbb19c5"
    },
    "QuadraticPi/TwoLogRepresentedTranslationScalar.lean": {
      "bytes": 3026,
      "sha256": "621914971470cf81d8f35eba097110e1644a8bfeb4870ba8aec9f0be7a1ac7b1"
    },
    "QuadraticPi/TwoLogRepresentedUnmatchedGrowth.lean": {
      "bytes": 4402,
      "sha256": "54ab7e08b348d1fa622864c29587e76b5c4d7d49fc45c71ec9b95f4e10ba707a"
    },
    "QuadraticPi/TwoLogRowExpansion.lean": {
      "bytes": 5624,
      "sha256": "64ad9dfeb6a2a11151764eec0d66ffda11f9fef15d86efc655c1be30b6c22f16"
    },
    "QuadraticPi/TwoLogSectionBound.lean": {
      "bytes": 1417,
      "sha256": "0e14ca3a0dc018b019e948fda2b2693f12a8f15730281da60dde2764a609855c"
    },
    "QuadraticPi/TwoLogSectionPackets.lean": {
      "bytes": 2382,
      "sha256": "17cca77071a3414ad1ad88ac52423408d95c27efebcd69f00fee8a3ba4647439"
    },
    "QuadraticPi/TwoLogSeriesFlatten.lean": {
      "bytes": 6813,
      "sha256": "19b3b5109ffad0ba0cdacb80b9e0f51be34af9d90c193872a5c82590441559b4"
    },
    "QuadraticPi/TwoLogSharpCollision.lean": {
      "bytes": 15155,
      "sha256": "863767c5d8bfcfa3e90ad9afbce7c73774d6c3c6bb1ce3282663ae74a4c5b884"
    },
    "QuadraticPi/TwoLogSharpCollisionCounting.lean": {
      "bytes": 9607,
      "sha256": "ab85ed678ee91505d91145a19197ff8357e9ae60ce241c5fc82b7382ee25ae0b"
    },
    "QuadraticPi/TwoLogShearFiltration.lean": {
      "bytes": 5827,
      "sha256": "0186f5f7d6eae4c8ea7721a75c0422abffe2ee6f05ea9ef4fd3b7746561c4487"
    },
    "QuadraticPi/TwoLogSigmaBounds.lean": {
      "bytes": 2987,
      "sha256": "e4ad04f7247fce39d45f7303e195ae04a08414fee8a17643299cbfd9062b0587"
    },
    "QuadraticPi/TwoLogSlopeMatrix.lean": {
      "bytes": 658,
      "sha256": "70d5a0b6be3b4a12cfd701057f777b0558445d57847a391826040d3133018b6b"
    },
    "QuadraticPi/TwoLogSlopeTranslation.lean": {
      "bytes": 7873,
      "sha256": "3c6f107530130b94e3a1c31f08ef55fa48b9b86a5171a59f437952abeab65409"
    },
    "QuadraticPi/TwoLogTaylorRectangular.lean": {
      "bytes": 4381,
      "sha256": "6c31c8b42ba1167099a5f288a56c4d241ef6e820e5a6a7a0a8c17b5dbf6e0879"
    },
    "QuadraticPi/TwoLogTranslationScalar.lean": {
      "bytes": 6453,
      "sha256": "cbebb536b0ad6b6cd1d9002a23829f868ea06d1c97eb24095d59e395be9215d2"
    },
    "QuadraticPi/TwoLogTranslationSummation.lean": {
      "bytes": 2255,
      "sha256": "986ce1a03e7d648c4ea5e354b38ce5e62793fb91b5cf84ff7d4ca74c5ef8a2d5"
    },
    "QuadraticPi/TwoLogTransverseSliceComparison.lean": {
      "bytes": 3190,
      "sha256": "1b9be69ef8f08002b19e180a21ad183567b8ac994e7a2cf7882400b72acfafd0"
    },
    "QuadraticPi/TwoLogTruncatedBranchContact.lean": {
      "bytes": 8297,
      "sha256": "302c9bd4ed5143b1db1a2053ed42f8d7c50457a95096a215e13a17e4395fdcc2"
    },
    "QuadraticPi/TwoLogUniformCurveMargin.lean": {
      "bytes": 847,
      "sha256": "0df2c81ec0e986bc06cbb526623eb471399a48e42b98ee472c54a8ce2998f4aa"
    },
    "QuadraticPi/TwoLogUniformData.lean": {
      "bytes": 3725,
      "sha256": "8e77e02d95b6bb8b2fc20c83ce8438c0f251fa386f9d1b0243d210f01e34cb3f"
    },
    "QuadraticPi/TwoLogUniformInterpolation.lean": {
      "bytes": 2698,
      "sha256": "94466b4c950a977627c972af336c9881da9806756d6a19e35fc46a83d1a07b1f"
    },
    "QuadraticPi/TwoLogWeightSeparation.lean": {
      "bytes": 12325,
      "sha256": "1050738b6aa9cf9b2065c6ca65fe8b254622ad705a74c9864f076d4fc2cbae63"
    },
    "QuadraticPi/TwoLogWeightedCollision.lean": {
      "bytes": 4995,
      "sha256": "e805aa8eb47b1b459f0b9ba9310c496dcbfe1dfe8f54a626f5140b21d245d106"
    },
    "QuadraticPi/TwoLogarithmConclusion.lean": {
      "bytes": 3225,
      "sha256": "cd3568abd7b035e1aee75ea7f1fb8ea886e020fe2293a93602af42b70e355c8c"
    },
    "QuadraticPi/UniformCoefficientContraction.lean": {
      "bytes": 7122,
      "sha256": "f5138103d6905f957a404da52e0ffa5a58a71b4a775bd836350c2c9f39cc5e77"
    },
    "QuadraticPi/UniformScaledLogData.lean": {
      "bytes": 6854,
      "sha256": "b681da21aae385eebd2c77fc722b55a8c000fe81e2a5d986d242a5c77c1b865d"
    },
    "QuadraticPi/UniformScaledLogDataConstruction.lean": {
      "bytes": 5841,
      "sha256": "ada9e119a5bc07dd8232d5a6ef7385a29488c126569bd7bbbd98f3b4236b09c6"
    },
    "QuadraticPi/UniformScaledLogHouse.lean": {
      "bytes": 6103,
      "sha256": "4510b4ef3afabb16831befaa620877c169e05f497fdfa312bd75ee7130ea5591"
    },
    "QuadraticPi/UniformScaledLogSelection.lean": {
      "bytes": 3280,
      "sha256": "1af398e71a6a01e795675ad29dfdfa13277c8efa2357438fe21b476b60d58c9c"
    },
    "QuadraticPi/UniqueComponentSupport.lean": {
      "bytes": 6751,
      "sha256": "8c1a10d7bec0bc79d80470a7cac91eeec995961e7b8cc16542404015eaa98c82"
    },
    "README.txt": {
      "bytes": 5249,
      "sha256": "37e8fe5c52264fe6fb6974f61f2220dce50c3a5e56403f979cd3c8f7b99192a7"
    },
    "SOURCE-NOTICE.txt": {
      "bytes": 1033,
      "sha256": "4b4686644af8bc7500cc9fb4dd94bc02c86a42c42ff5851ffd0697019e124495"
    },
    "SOURCE-PROVENANCE.json": {
      "bytes": 430474,
      "sha256": "6881c1bf6f6efb0fc9156ed5c475832439d66810bed2fff4acc639f584afdf9a"
    },
    "lake-manifest.json": {
      "bytes": 3167,
      "sha256": "6a7d50a074074a6d8ac82a86b37abfc853f10e4328b36c2550a007a8bfacf147"
    },
    "lakefile.toml": {
      "bytes": 15451,
      "sha256": "de0c9631e31337ba82ab6243d25d2c1f5a25fa4473c31d2064042f0967693274"
    },
    "lean-toolchain": {
      "bytes": 25,
      "sha256": "d5edba4e4b8faad9c1baeadb265716d20d03be4d1a2647dc5e35b0c0325bea7b"
    },
    "scripts/bounded_lake.py": {
      "bytes": 2705,
      "sha256": "e15188396054fda4a7733fe969eb3ce8e01cc466f9b804e27c354cd7ee5f6d03"
    },
    "scripts/lean_serial_admission.py": {
      "bytes": 1974,
      "sha256": "e816db9796724b332e028a2ec371c658964bf0f5f1d459f7060023390a6b8a87"
    },
    "scripts/reproduce.py": {
      "bytes": 1863,
      "sha256": "0ffbe075645523c988f4c14b9c03642b1ff15310b9697b79cdbdee4839debfe0"
    },
    "scripts/verify_snapshot.py": {
      "bytes": 1182,
      "sha256": "e731fc2ca0ed23953a041744246682394c5b1c073927921e2ce83448a6056d1e"
    },
    "validation/ADDITIONAL-PAPER-REFERENCES.json": {
      "bytes": 816,
      "sha256": "80f8a048d821747a1b58473543d8b9d724fcad071aa403a88495864e4b0d777b"
    },
    "validation/ADDITIONAL-PAPER-SOURCE-DECLARATIONS.json": {
      "bytes": 3187,
      "sha256": "1fbcf1bf29d68502d09db6a733fbee53f671e7c2e90d4565c174bc451acda353"
    },
    "validation/ADDITIONAL-PAPER-SOURCE-TARGETS.json": {
      "bytes": 181,
      "sha256": "3e3cfcd9ad87abe93a8ed301e0bf4782b73663dacb802e6774e77607eed15abd"
    },
    "validation/AdditionalPaperSourcesAudit_2026-10-19.lean": {
      "bytes": 7405,
      "sha256": "6a2e338e8e61f6d42ff75a640d2dfda6ca02edbcb8da9d9e0e88f4adc11b879f"
    },
    "validation/LogarithmicPaperStep136Audit_2026-10-16.lean": {
      "bytes": 340590,
      "sha256": "776045c127fcaf7897b73cfabd5fdeda6aa8c852cba56f272e18839f3e967171"
    },
    "validation/MANUSCRIPT-PRESERVATION.json": {
      "bytes": 805,
      "sha256": "0dae5dd6a5a0732c9eddfc5219afcb1a52a07406169a5aef985ed553b2c6fda2"
    },
    "validation/PUBLIC-ENDPOINT-INDEX.json": {
      "bytes": 29594,
      "sha256": "6c917aa8a750604b06f21476d5f251b897f9af45f98ff560cca0fce3fa91261c"
    },
    "validation/PUBLICATION-CHECK.json": {
      "bytes": 5310,
      "sha256": "68d11a283eb5ef6b2be3d08ae3ad24ee44f007d7339f7510422599c9d609f1d4"
    },
    "validation/checkpoint136/BUILD_TARGETS_STEP136.json": {
      "bytes": 15818,
      "sha256": "22ac25f5b6aea236a54847c524cf10783647b787331f1128aab4371b0cef557f"
    },
    "validation/checkpoint136/ENVIRONMENT_RECHECK_STEP136.json": {
      "bytes": 1271,
      "sha256": "a449776549018a2d71f93f012c8a9223f4146b839edfba300a2b38ab3583a272"
    },
    "validation/checkpoint136/HUMAN_PROOF_STEP136.txt": {
      "bytes": 3282,
      "sha256": "ba47e28849f15a7177327d038f6e91721baadc8a0721036a98462bc9ab6eeb60"
    },
    "validation/checkpoint136/MANUSCRIPT_PRESERVATION_STEP136.json": {
      "bytes": 14371,
      "sha256": "5f3338c2ccc245e446d478ed6358e9221856e2ceec44bc0ae05290fdd99e156f"
    },
    "validation/checkpoint136/NEXT_OBLIGATIONS_STEP136.txt": {
      "bytes": 1491,
      "sha256": "3c7add60df0b7a800329c91d2d1dbd5cd88de5f397691a2094e0347a7e12edab"
    },
    "validation/checkpoint136/REVIEW_ALL_62_STEP136.txt": {
      "bytes": 30761,
      "sha256": "ab4b0568bb8fb242b4d83fa92d2461e6bee21a2e793db912133f5dc00c844fb9"
    },
    "validation/checkpoint136/SELECTED_ENDPOINT_TYPES_STEP136.txt": {
      "bytes": 64613,
      "sha256": "1b18be2e506d938c140c2ec53bdeffba5427f5159bec11a60941914f8d534fa1"
    },
    "validation/checkpoint136/VERIFICATION_STEP136.json": {
      "bytes": 5381,
      "sha256": "a1b86bc1444b9da4f102e606f8c73f03fee82797f1a1ccf7d0ad379773480116"
    },
    "validation/checkpoint136/audit.log": {
      "bytes": 1405859,
      "sha256": "f00cf324e083c13fdf59b1a9c2552b47e4a6769d21cc1fcf481ff027da25668b"
    },
    "validation/checkpoint136/audit_inventory.json": {
      "bytes": 171832,
      "sha256": "5d4905c21ae3f575b4004348457cac1db10f85b42e063987f629ecd02fb39fce"
    },
    "validation/checkpoint136/audited_types136.json": {
      "bytes": 1380274,
      "sha256": "c32db84c1e73a138962ce558780682b2b7f1039c5f0f45764d549c5144fbf713"
    },
    "validation/checkpoint136/coverage_map.json": {
      "bytes": 1276738,
      "sha256": "695c8f02dc83e43db3c011bbb6babde39f5b823c586917cf6eae0d9b7e576963"
    },
    "validation/checkpoint136/final_verified_build.log": {
      "bytes": 116264,
      "sha256": "a3d55cdc680ae3121f6affff7afeb841af80d4f5b188b3e53f16ff1ea2a14714"
    },
    "validation/checkpoint136/original-lakefile.toml": {
      "bytes": 324,
      "sha256": "e7a5394417435d625e3934098732229e1d5465c9b9a68a5e4a398d2976742cd9"
    },
    "validation/checkpoint136/selected_endpoint_sources.json": {
      "bytes": 14306,
      "sha256": "5aa5d4361beaf6ff6acf81cc7fc1e7c59c300253986c84b63ad0e5a7778eb261"
    },
    "validation/final-review-2026-10-19/CACHE-GUARD-REVIEW.json": {
      "bytes": 640,
      "sha256": "85676dd3f6170815f0f64f88dd71aa19c22de6f03766bceb776e92b760ee2adf"
    },
    "validation/final-review-2026-10-19/CACHE-RESTORE.log": {
      "bytes": 231,
      "sha256": "aa0af5d31580e3d36148e04753f57105edbb19646cc8aac6a2b35685838d16a3"
    },
    "validation/final-review-2026-10-19/FILENAME-OMISSIONS-FOUND.json": {
      "bytes": 2623,
      "sha256": "ce15a2de60ad2b93adb595c2cd38d4ec8d0731f8aac7f37503274c5e0f7955cc"
    },
    "validation/final-review-2026-10-19/FINAL-SOURCE-REFERENCE-REVIEW.json": {
      "bytes": 7349,
      "sha256": "906d3548b1bcc4e934afe0fe89c00814765a5b5c44b98371323c082724499c1d"
    },
    "validation/final-review-2026-10-19/RESULTS.json": {
      "bytes": 2433,
      "sha256": "1aa17bf8c479b937638c95ea6cbd4420692c8f8b642b9d8eb4297d6703e3266e"
    },
    "validation/final-review-2026-10-19/REVIEW.txt": {
      "bytes": 8869,
      "sha256": "a4a42aecc078dab65a58385bf4388fe5a3f6a5281ca932d53cdd3eefb1c1b2bc"
    },
    "validation/final-review-2026-10-19/additional-51-declaration-audit.log": {
      "bytes": 14782,
      "sha256": "1fe96d174dd4be0a407b3cda53a705697d5337f8a239a1276023fa87df304340"
    },
    "validation/final-review-2026-10-19/additional-paper-sources-build.log": {
      "bytes": 12991,
      "sha256": "a16e9f6bc363df9eb77b235b2877edb9cadecf583c3af8e1c42c807fdfcf8242"
    },
    "validation/final-review-2026-10-19/corrected-337-target-build.log": {
      "bytes": 116195,
      "sha256": "082370e2a4d4d445a68cd4578b720c4cbf878bc7818bf64a5109222ed5deebaf"
    },
    "validation/final-review-2026-10-19/initial-337-target-build.log": {
      "bytes": 133644,
      "sha256": "200aeae5c3d69552cf4ba1b04034c744aa6deefb4c09f9b45b7df2086abe9020"
    },
    "validation/final-review-2026-10-19/initial-quartic-build.log": {
      "bytes": 10839,
      "sha256": "aeaaa80febb0834ae47ead09ad9bb9bc9520141e8bdc0bccd728cab7802f04e1"
    },
    "validation/final-review-2026-10-19/original-2145-declaration-audit.log": {
      "bytes": 1405859,
      "sha256": "f00cf324e083c13fdf59b1a9c2552b47e4a6769d21cc1fcf481ff027da25668b"
    },
    "validation/final-review-2026-10-19/reproduction-console.log": {
      "bytes": 852,
      "sha256": "bffdb381b6ba0de71a8b82a4c3cb8cf15013182b23e7c538215761855cb008c9"
    },
    "validation/final-review-2026-10-19/runtime_app_path_compat.c": {
      "bytes": 793,
      "sha256": "d3e9e0e0dc898ad57a22f165048de663bc24196b1d84d63a77b3e2de8ac06d22"
    },
    "validation/literature-review-2026-10-20/CHANGES.txt": {
      "bytes": 1238,
      "sha256": "21f5608da8d09a5006fcf596f2d818316c7a21bd392ccba3f6c93de541cb2f5d"
    },
    "validation/literature-review-2026-10-20/LITERATURE-COMPARISON.json": {
      "bytes": 992,
      "sha256": "51e1ed465076f8171e1370eb7f6c9e8967550bde5a363030b0b39bc9e3af9257"
    },
    "validation/literature-review-2026-10-20/PDF-CHECK.json": {
      "bytes": 921,
      "sha256": "cfbf2c2bd63eb5639c6e6e780fddab563e3299a6ec46653112902e7673d2da87"
    },
    "validation/literature-review-2026-10-20/PRESERVATION.json": {
      "bytes": 1717,
      "sha256": "6f11c2acb4571e6a42565443938b9358da07a1412788ee5b6fe2fed3fdd68a80"
    },
    "validation/literature-review-2026-10-20/article-editorial.diff": {
      "bytes": 12350,
      "sha256": "b1918ec0b6b0a12d6e65026096fe5b66cb47b132d4840b17bce8dffdefcc5674"
    },
    "validation/literature-review-2026-10-20/original-lean136-manuscript.tex.txt": {
      "bytes": 344186,
      "sha256": "ef6d4e20eae8ea05cce4e137b49e7b518000f0f423564f906d8dc35774f23bb0"
    },
    "validation/literature-review-2026-10-20/previous-publication-main.tex.txt": {
      "bytes": 345789,
      "sha256": "62a8ef802639b4d3bb3b94303e8d35fee1c4cd95f27071cb5d808be1f302ce44"
    }
  },
  "literature_revision_date": "2026-10-20"
}


==> anc/lean/SOURCE-NOTICE.txt <==
SOURCE PROVENANCE AND NOTICES

OAI/ contains the selected local import closure of the OpenAI mathematics
proof sources and local extensions. The manuscript records upstream provenance
at revision fd4aeeb2ee4fc729c18d98444fed42fd0529eeeb of
https://github.com/openai/math. The upstream portions are under Apache License
2.0; its text accompanies this snapshot in LICENSE-OAI-APACHE-2.0.txt.
Existing source comments and notices have been preserved. The file hashes
identify the supplied local snapshot; they do not assert that every OAI file
is byte-identical to that upstream revision.

QuadraticPi/ contains the accompanying project development. Gregory V.
Chudnovsky is the article's human author. ChatGPT assistance is disclosed.
This preparation elects no new blanket software license for original additions.
The author chooses the arXiv distribution license; upstream terms remain in
force. Public dependencies are obtained separately under their own licenses.
Neither the compiler nor dependency build caches are bundled here.


==> anc/lean/SOURCE-PROVENANCE.json <==
{
  "snapshot": "logarithms-v2-2026-10-20-Lean136",
  "mathematical_edition": "2026-10-16",
  "preparation_date": "2026-10-19",
  "original_manuscript_sha256": "ef6d4e20eae8ea05cce4e137b49e7b518000f0f423564f906d8dc35774f23bb0",
  "checkpoint": 136,
  "restoration": {
    "base_files_checked": 2884,
    "current_files_checked": 3014,
    "all_hashes_match": true,
    "archive_sha256": "986349788be3738ae5d150d38d5c8955e1486d3ef8ade3ccf8cfe5cf2197af06",
    "increment_payloads_checked": 868
  },
  "local_mathematical_modules": 1549,
  "sources": {
    "OAI/NumberTheory/PiExponent/Ampleness/AdmissibleBlowupGeometry.lean": {
      "sha256": "0d27b0c2c906bd0f25eb46f6d94144976579b126f8f93106ec065007ab12c2d5",
      "bytes": 8713,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Ampleness/AdmissibleBlowupGeometry.lean"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/AffineBlowupUniversal.lean": {
      "sha256": "940fe08696b83eda8c21d44eafd0d51ef108d30af9f621424c3882321f2951c5",
      "bytes": 3483,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Ampleness/AffineBlowupUniversal.lean"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/AffineFunctionFieldCompatibility.lean": {
      "sha256": "22b216a01377ba5234428109c8dd67c8b60e72fe0056abbfabef3339ebe320db",
      "bytes": 5691,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Ampleness/AffineFunctionFieldCompatibility.lean"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/AffineReesCanonicalRecovery.lean": {
      "sha256": "68ba9b05df0e23720bd8d1b1560c05e452ffe89682bcd3f90632222e121f5ed3",
      "bytes": 1377,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Ampleness/AffineReesCanonicalRecovery.lean"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/AmpleAllPowersGeneration.lean": {
      "sha256": "21b641fc6c6dd193bc749a385b4a778c9adf72665d3660af45e60e875df46984",
      "bytes": 2725,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Ampleness/AmpleAllPowersGeneration.lean"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/AmpleCommonDegree.lean": {
      "sha256": "8a1e41d15604036fd61fba41e8a59f284baaef69eac06354d3eb691f494251e0",
      "bytes": 2802,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Ampleness/AmpleCommonDegree.lean"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/AmpleCurveDegreePositive.lean": {
      "sha256": "1d4683e66a2257133e22269f01f0e3445a560ce553d6093dfa40c55a6945e65b",
      "bytes": 7006,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Ampleness/AmpleCurveDegreePositive.lean"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/AmpleDivisorDimension.lean": {
      "sha256": "afe8932dafc51bffcb18f37316d9eee712057273e808cd9e408d23735e16b45e",
      "bytes": 4516,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Ampleness/AmpleDivisorDimension.lean"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/AmpleDivisorDimensionBase.lean": {
      "sha256": "b599b3458e043d9cadccc6bafc740d9b4629fd7397e2d131b5d7d8f07c109d86",
      "bytes": 3710,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Ampleness/AmpleDivisorDimensionBase.lean"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/AmpleFiniteProjectiveEmbedding.lean": {
      "sha256": "344349801bb6e4bfa7f4b216931782a0849ebe023563254ded00657d4bea3eec",
      "bytes": 2254,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Ampleness/AmpleFiniteProjectiveEmbedding.lean"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/AmpleFromCover.lean": {
      "sha256": "70bf03acb532c46203443ecba8be22f4caa091b4290066827d0eb7f4155f3b49",
      "bytes": 2955,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Ampleness/AmpleFromCover.lean"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/AmpleGeneratedTensor.lean": {
      "sha256": "c7c4d84e68310b9aa5af59aad94ab299d932bac26d41b55df0d9bcb226f5dc46",
      "bytes": 4065,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Ampleness/AmpleGeneratedTensor.lean"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/AmpleGlobalGeneration.lean": {
      "sha256": "60fdcb328066be2f2c1da45e7a9a55e880a15e767efbdf41681e2512e0e1a507",
      "bytes": 6855,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Ampleness/AmpleGlobalGeneration.lean"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/AmpleIso.lean": {
      "sha256": "a408141a37a41312ca56bb8fe893ab5c105dff530b31aa1f0edcbb6f97d21372",
      "bytes": 1116,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Ampleness/AmpleIso.lean"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/AmplePositiveTwist.lean": {
      "sha256": "312316769e3aad995eecccb4fbe7a67d336e1e557320ad2ab2a6d10daab45760",
      "bytes": 3412,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Ampleness/AmplePositiveTwist.lean"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/AmpleProjectiveSections.lean": {
      "sha256": "08cf13aa1e3130eade2fe3c487dd24e8c34437d6bcae9c01f6627d7fd47348b6",
      "bytes": 7252,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Ampleness/AmpleProjectiveSections.lean"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/AmpleSlopeAlgebra.lean": {
      "sha256": "18fb01622d6b459bace5f72f0cf428c7a20e72e659b2d41a2c27ba9c40862fbf",
      "bytes": 4728,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Ampleness/AmpleSlopeAlgebra.lean"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/AmpleSlopeTopology.lean": {
      "sha256": "31aa57b45b6d1e843830b2a103739179ba8b2ca55d6f5830344d13385065f0e1",
      "bytes": 3158,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Ampleness/AmpleSlopeTopology.lean"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/AmpleThresholdPolynomial.lean": {
      "sha256": "63d17a9a8e3854bbd40b4bb42d2f07526860b7e332b103e229643d22ce23e195",
      "bytes": 4966,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Ampleness/AmpleThresholdPolynomial.lean"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/BlowupAffineSections.lean": {
      "sha256": "346db389ddf9d707ead0f4f219ee0911b7f49cee9097d13420be318ebb422359",
      "bytes": 1150,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Ampleness/BlowupAffineSections.lean"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/BlowupAmpleTwist.lean": {
      "sha256": "1a55009cf0dfd755220c17396a342eb00b74ea112390543504d40f6c043a4354",
      "bytes": 4006,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Ampleness/BlowupAmpleTwist.lean"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/BlowupComplement.lean": {
      "sha256": "512a011cba00d18439b57422b8f19fddf9765d97f38c365f76cdbb3496ebb590",
      "bytes": 1597,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Ampleness/BlowupComplement.lean"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/BlowupCurveMargin.lean": {
      "sha256": "461e0271bef8365ac5cd2ca7fbba8c88fe81c2908abc6e2006b0ac4481334dd0",
      "bytes": 8620,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Ampleness/BlowupCurveMargin.lean"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/BlowupIdeal.lean": {
      "sha256": "de28397ac04d79b806e967fb6c3b40d4954eaa2c5d12bfd881f040faf820fdbf",
      "bytes": 13845,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Ampleness/BlowupIdeal.lean"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/BlowupJetReesReduction.lean": {
      "sha256": "0794e6d1c3eb29ce7b29cc77aefc8dd7401a31a3fe3bbeb5270dac5533735326",
      "bytes": 2012,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Ampleness/BlowupJetReesReduction.lean"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/BlowupJetSurjectivity.lean": {
      "sha256": "11c7c8b46f89de06628dfa16dff4fee8b42fb58f1401ade4a922b8cd16d58d09",
      "bytes": 3700,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Ampleness/BlowupJetSurjectivity.lean"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/BlowupJetSurjectivityComplete.lean": {
      "sha256": "2c7870c1b908dbaa7852b9b9c84cceefb901d2201bfc3503553fc72a712212ab",
      "bytes": 960,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Ampleness/BlowupJetSurjectivityComplete.lean"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/BlowupPresentationRestriction.lean": {
      "sha256": "74e8a1b234b10823aa185da2d68487e02a15f603ef593e5ae01962916cf205c0",
      "bytes": 1900,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Ampleness/BlowupPresentationRestriction.lean"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/BlowupProperIntegral.lean": {
      "sha256": "abfdf7009bc4dcd03be8ce970c6c053c0af92439e73c19d246ac38e5264ddf7e",
      "bytes": 11318,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Ampleness/BlowupProperIntegral.lean"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/BlowupSchemeExt.lean": {
      "sha256": "18609d2940b4030e3e20277d8b8f61ca5cb5f4a4ff94989f23f0a9f8a1919a29",
      "bytes": 4595,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Ampleness/BlowupSchemeExt.lean"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/BlowupUniversalBaseChange.lean": {
      "sha256": "658f7e76b4574d56fe7c59bf8a4f584dc6a21d550e7a37e84db47f16ae5c258e",
      "bytes": 4776,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Ampleness/BlowupUniversalBaseChange.lean"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/ClosedAmpleBaseChange.lean": {
      "sha256": "6020cad551ddbe98fa0ef23e63e99e06b57b8b6d60cdd85de2e5ad84e4d5b882",
      "bytes": 1890,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Ampleness/ClosedAmpleBaseChange.lean"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/ClosedAmpleRestriction.lean": {
      "sha256": "c2c860607d5a68ea66b4c7e479f8c0f45ca523bc906520ed665feda440be0254",
      "bytes": 2993,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Ampleness/ClosedAmpleRestriction.lean"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/CoherentAffineFinite.lean": {
      "sha256": "2fe4637d7faf52d36fa0fdbccaf6de67ac799f5058ca2ffe6fff16d63de01ec2",
      "bytes": 15763,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Ampleness/CoherentAffineFinite.lean"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/ComponentAmpleDescent.lean": {
      "sha256": "7a55d4788fe7c1dc9156eedef5ec6a2ea2ef33edce7415a96f39aa44cd453470",
      "bytes": 3120,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Ampleness/ComponentAmpleDescent.lean"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/ComponentAmpleDescentCover.lean": {
      "sha256": "42466522c9f0f90e38492d8b994c60fbdbdca6d7d50992911525cb072fb368e5",
      "bytes": 4226,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Ampleness/ComponentAmpleDescentCover.lean"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/ComponentAmpleDescentIdeal.lean": {
      "sha256": "ff7b6029776d757f2bd30716bf66a3cb018b925486a2a0582ff891edb520a7df",
      "bytes": 1960,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Ampleness/ComponentAmpleDescentIdeal.lean"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/ComponentAmpleDescentLocal.lean": {
      "sha256": "f44b7986f3ff4ff8e55efd4397513a8b82c6a97d2d7cdccd07e55e0914df8304",
      "bytes": 1753,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Ampleness/ComponentAmpleDescentLocal.lean"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/ComponentAmpleDescentSupported.lean": {
      "sha256": "c6b7f2821d3d072a75d042f154f09bf323fbb8b294831f37fabd9081c0d6db6e",
      "bytes": 1946,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Ampleness/ComponentAmpleDescentSupported.lean"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/CurveBlowupImage.lean": {
      "sha256": "7269b067f91367d65e575ec75fd3f699c4dcc2a77311d7cc7c93c7c44688fb7f",
      "bytes": 5156,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Ampleness/CurveBlowupImage.lean"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/CurveBlowupImageBase.lean": {
      "sha256": "9e122fc84bcadfc0af23bb714afb253dac27d7429f582b817af42263d300abd3",
      "bytes": 3951,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Ampleness/CurveBlowupImageBase.lean"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/CurveNormalizationPolarization.lean": {
      "sha256": "82b1425d87c60f06f2ee6801d753479e6a917e10d0a8ad2748b44e34c2f8bf17",
      "bytes": 3335,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Ampleness/CurveNormalizationPolarization.lean"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/ExceptionalAffineChart.lean": {
      "sha256": "3f77b180c7d93ce48893ef769dd3e8764d6b6830a953e1c46f5cc11935a0c196",
      "bytes": 5702,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Ampleness/ExceptionalAffineChart.lean"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/ExceptionalAffineChartRestriction.lean": {
      "sha256": "9eb092d5be19a34f05daa8539d69c391d2e9c03c69749446e5c27234f6b89abb",
      "bytes": 7457,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Ampleness/ExceptionalAffineChartRestriction.lean"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/ExceptionalChartPullbackValue.lean": {
      "sha256": "8ba93f1f51e3827a591f4d135ba2567547002d0ec00d634289f57b01b1d9cc00",
      "bytes": 2367,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Ampleness/ExceptionalChartPullbackValue.lean"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/ExceptionalCurveDegree.lean": {
      "sha256": "78a078dd2560f82d566ed0350355823600c2b0b50f4f5509332f3712c7b46eda",
      "bytes": 26441,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Ampleness/ExceptionalCurveDegree.lean"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/ExceptionalPowerPresentation.lean": {
      "sha256": "b3ee22fe0646f03209f13b4ddc9849490ceb42c443ec2637edba43437f6444eb",
      "bytes": 3783,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Ampleness/ExceptionalPowerPresentation.lean"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/ExceptionalPowerSections.lean": {
      "sha256": "c0f95b8578636b9e04fadd1cb3499b365245b9c33e9610323e032ae418e79129",
      "bytes": 6569,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Ampleness/ExceptionalPowerSections.lean"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/ExceptionalRecoveryMap.lean": {
      "sha256": "c6b37359f4c1d0ce69e171616dbbef765ca2f8ae82b7ab501eda4ffb1e776eba",
      "bytes": 2435,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Ampleness/ExceptionalRecoveryMap.lean"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/ExceptionalRecoveryTwist.lean": {
      "sha256": "b75fc8537cb5b8f918d80913b2b0f7af1438b5efc13782dff04f714ea69d0bad",
      "bytes": 1483,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Ampleness/ExceptionalRecoveryTwist.lean"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/ExceptionalRepresentedOpaque.lean": {
      "sha256": "10a2d7904ed48890e278a172eb65965f3a0b6720db2167dd4307b26746a66dd2",
      "bytes": 1854,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Ampleness/ExceptionalRepresentedOpaque.lean"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/ExceptionalRepresentedTypes.lean": {
      "sha256": "17a02cb1e794dccecc74111cbfc3b2125750270d7650ecb89581ad97c675f963",
      "bytes": 1825,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Ampleness/ExceptionalRepresentedTypes.lean"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/ExceptionalRepresentedValue.lean": {
      "sha256": "53345c650265ed816fd6edf5dd296741cfbedca5656f311f4a5909415e116b4d",
      "bytes": 1203,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Ampleness/ExceptionalRepresentedValue.lean"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/ExceptionalTypedRestriction.lean": {
      "sha256": "de43f2a48be29d5598fb297e1d7a58eaadcb6466b8b21f59f63a06aa65869429",
      "bytes": 1991,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Ampleness/ExceptionalTypedRestriction.lean"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/ExceptionalTypedTransport.lean": {
      "sha256": "d4c80f9e314aeade927a027110f1928fd85dac9a9f449a8fb8f9e7c9e5a8bd34",
      "bytes": 1527,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Ampleness/ExceptionalTypedTransport.lean"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/ExceptionalTypedTransportNaturality.lean": {
      "sha256": "57751d2d26dabc322b7787a463b71eeb8501aa1647c674a06a765e3ea26c969a",
      "bytes": 1368,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Ampleness/ExceptionalTypedTransportNaturality.lean"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/FiniteAffineFrames.lean": {
      "sha256": "2a73fd86e0483237d78610fe1be3a2f15c86d3a9f23b13e95b252332765b318b",
      "bytes": 1140,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Ampleness/FiniteAffineFrames.lean"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/FinitePullbackAmple.lean": {
      "sha256": "29517d5c963dd3aa258151d32ad9789c2eee0da360205860ad08684aff1daae5",
      "bytes": 1742,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Ampleness/FinitePullbackAmple.lean"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/FiniteReesComparison.lean": {
      "sha256": "30945d35930d4fd3c615974189b9b2b98fb580b6a235cd2ae7ec8fe276e199cc",
      "bytes": 3272,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Ampleness/FiniteReesComparison.lean"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/GlobalBlowupAffineSquare.lean": {
      "sha256": "ff070d4fc659fbab8fe3ca2ac1cd4535d44cd608aaa8dc5318d158bd400adf5f",
      "bytes": 2172,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Ampleness/GlobalBlowupAffineSquare.lean"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/GlobalBlowupGluing.lean": {
      "sha256": "17cb6f0fd203b5facdcd6da1a1a852183ecea16a490b79613236dec6eafba97e",
      "bytes": 10370,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Ampleness/GlobalBlowupGluing.lean"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/GlobalBlowupJetSurjectivity.lean": {
      "sha256": "0c0ad52283becb38a06d5cb1fc3c1f9086eaa626112a21ececbcd784aa84139b",
      "bytes": 1879,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Ampleness/GlobalBlowupJetSurjectivity.lean"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/GlobalBlowupRestriction.lean": {
      "sha256": "4056ca99cf0fe2482a0d96bf5ebfcd19695eaf7c4351c547bda56cb2810bcbe2",
      "bytes": 1654,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Ampleness/GlobalBlowupRestriction.lean"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/GlobalExceptionalComparison.lean": {
      "sha256": "aad00ba514aecc7a744b58d5899652b4e97df667117d2574385bf9538d528f95",
      "bytes": 4355,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Ampleness/GlobalExceptionalComparison.lean"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/GlobalReesCanonicalRecovery.lean": {
      "sha256": "ab7c29998079326f7ebc0fc6d63f585fcb3614bb53a7492a52917b929e311947",
      "bytes": 1237,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Ampleness/GlobalReesCanonicalRecovery.lean"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/GlobalReesRecoveryComparison.lean": {
      "sha256": "dc1bbe3ccf0c93f0ec8117e58748614068eca8197f7e610b895e726125fcffa5",
      "bytes": 4431,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Ampleness/GlobalReesRecoveryComparison.lean"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/IntegralComponentAmple.lean": {
      "sha256": "142fdb8dc6f59829e191c42e638d2737864382dc237ca3cfbb273d1726a85518",
      "bytes": 1678,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Ampleness/IntegralComponentAmple.lean"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/LineAmpleOperations.lean": {
      "sha256": "56485f43cd3d99fef3d0a3d421af0af20e01675563742e62c313250c2380f80b",
      "bytes": 3188,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Ampleness/LineAmpleOperations.lean"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/LocalHomogeneousDegrees.lean": {
      "sha256": "1f52d2f9a850abe230fb6dc8ab81b82cbadb54b32612ecc1755edca9f6f04e7f",
      "bytes": 1681,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Ampleness/LocalHomogeneousDegrees.lean"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/NakaiAmpleFromSections.lean": {
      "sha256": "8fbf06ee866b306c375fe6dd433aff2737d2650e07374f80b3428859bd35a212",
      "bytes": 4452,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Ampleness/NakaiAmpleFromSections.lean"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/NakaiBasepointFree.lean": {
      "sha256": "08424ad225ec29b4470415975e70b24a6ef30e9301b7891293d76221286d57c5",
      "bytes": 4117,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Ampleness/NakaiBasepointFree.lean"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/NakaiCartier.lean": {
      "sha256": "b3dcadd0139346bcfd1568805e6462bb5013373a6f12c3551707f65c50bc3451",
      "bytes": 4606,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Ampleness/NakaiCartier.lean"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/NakaiDivisorAmple.lean": {
      "sha256": "02080aa36b3ff620f1b22c746e864022ab5e4243c09b92cd7e06a893498e00c9",
      "bytes": 3486,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Ampleness/NakaiDivisorAmple.lean"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/NakaiEffectivity.lean": {
      "sha256": "4cc667a5cd23ef09bd6981eb6633dbdcb47a786e7f6e7b08a2abcdbb771e9e2d",
      "bytes": 4875,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Ampleness/NakaiEffectivity.lean"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/NakaiInductionStep.lean": {
      "sha256": "e48c0fd87ff4b032b63260fcd9ffb563807e07628deb266595bec45c9bc4c169",
      "bytes": 3751,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Ampleness/NakaiInductionStep.lean"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/NakaiSectionLifting.lean": {
      "sha256": "1ce19a59fde0d6aae99ec6cfa001540b1ae1e861edf6cba48ed235eb476e408f",
      "bytes": 3330,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Ampleness/NakaiSectionLifting.lean"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/NakaiStationarity.lean": {
      "sha256": "7477d3dddb4d6e7cf74832ac2df73bf1d00d1a7e5ec82b999e535abc51bab71b",
      "bytes": 4442,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Ampleness/NakaiStationarity.lean"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/NefAmple.lean": {
      "sha256": "a1537a03ec8852f3f55779579b01e887236f5633d3c0eebcec6c53a7f803963a",
      "bytes": 5185,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Ampleness/NefAmple.lean"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/NilpotentAmpleDescent.lean": {
      "sha256": "2f4ff9c14e4c963fd9888f8f1f133be6f5f4f959670201711b21515b87ec283a",
      "bytes": 4133,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Ampleness/NilpotentAmpleDescent.lean"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/NoetherianAmpleProjectiveSections.lean": {
      "sha256": "a374b3f47540777a87a62f75ca15178c7326497c60fe3df84b51bc3c06dfa44c",
      "bytes": 5426,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Ampleness/NoetherianAmpleProjectiveSections.lean"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/NumericalAmpleness.lean": {
      "sha256": "7a39f24a8bd10a4d5f65e495b91986364a0e4aa06faa3d52f31dcd1ca88bd927",
      "bytes": 3432,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Ampleness/NumericalAmpleness.lean"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/NumericalAmplenessTheorem.lean": {
      "sha256": "9791e31f80174ec0e88fc4050fd5b9e8bf4e304189f662a7e882235793274e5f",
      "bytes": 3812,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Ampleness/NumericalAmplenessTheorem.lean"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/ProjectiveO1Ample.lean": {
      "sha256": "810684f4848bf7f6110b56dc7f300986cc714ba05f9b33d9122f92d2e85ac786",
      "bytes": 822,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Ampleness/ProjectiveO1Ample.lean"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/ProperAmpleFiniteDimension.lean": {
      "sha256": "55a622dd7422639da2ed750352e5f6899c5164450882478cb20ad976016912ee",
      "bytes": 2997,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Ampleness/ProperAmpleFiniteDimension.lean"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/ReducedComponentAmple.lean": {
      "sha256": "1d211aadd31163499086e13d1ddb67d8ed5725a33e8e73fc27555b9e8e6aca4e",
      "bytes": 4656,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Ampleness/ReducedComponentAmple.lean"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/ReesExceptional.lean": {
      "sha256": "3b32dd1679e3a088cc9278f063dfad9141fa8f6dc50414756e170773a3fe9e56",
      "bytes": 6079,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Ampleness/ReesExceptional.lean"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/ReesExceptionalSheaf.lean": {
      "sha256": "28b644ae8b0efe249cd22fd333b4e22e0bc1ed54025cb2922515aa925a6aee7b",
      "bytes": 369,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Ampleness/ReesExceptionalSheaf.lean"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/ReesFiniteCover.lean": {
      "sha256": "9f6836920b1afc2864467653a947765f145443fb17fc4c0f0bbb976753e61d7f",
      "bytes": 2398,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Ampleness/ReesFiniteCover.lean"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/ReesFixedChart.lean": {
      "sha256": "13850c3f96e226c369d41cefd00aa484117a674d7784fb6ee1e15f102e736c5a",
      "bytes": 2856,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Ampleness/ReesFixedChart.lean"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/ReesFixedFrames.lean": {
      "sha256": "839d65fa83bc37ec6e5d00b6e3987fb9e94e5af1ede04f632b272910bdcbebc5",
      "bytes": 1417,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Ampleness/ReesFixedFrames.lean"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/ReesFixedPower.lean": {
      "sha256": "965f97f4a1f780f224ba5ba6b7219c6e38ac049a46144bedda5b611b08052054",
      "bytes": 3387,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Ampleness/ReesFixedPower.lean"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/ReesFixedPowerRestriction.lean": {
      "sha256": "7603d483c8951fbb61a79c1092ef6f515fcfa8f9685761a9743ba38732df747a",
      "bytes": 1520,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Ampleness/ReesFixedPowerRestriction.lean"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/ReesFixedRestriction.lean": {
      "sha256": "eaabd9e0c8a58da1f5caa316b46df955d302ba28493664c5ea86369ca08bee95",
      "bytes": 2590,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Ampleness/ReesFixedRestriction.lean"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/ReesGradedModule.lean": {
      "sha256": "1f5e0874e45b142db7633563a8b1774bce27a870cb5970a62ec59cabd1b4ca3c",
      "bytes": 3089,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Ampleness/ReesGradedModule.lean"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/ReesLocalizedChart.lean": {
      "sha256": "d598fa2a2a9a38250ccae7ca0a87bcb003d46b5076155ee1cbc42cef4f14e4e8",
      "bytes": 7656,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Ampleness/ReesLocalizedChart.lean"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/ReesLocalizedIntersections.lean": {
      "sha256": "7c1a685e32d8da74064f5c6f77e3190e2921462613093a46c024705e5c417ba4",
      "bytes": 8685,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Ampleness/ReesLocalizedIntersections.lean"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/ReesPolynomialPresentation.lean": {
      "sha256": "501794a0e6ce465d1e83fe7ba416758c1a288246e745b7ac0b2fe7bd382a08df",
      "bytes": 5252,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Ampleness/ReesPolynomialPresentation.lean"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/ReesPrincipalLift.lean": {
      "sha256": "2715f715e9a85c1efad52e9bb2dd94a77627f222f37389512f54cf7ece4dc257",
      "bytes": 8122,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Ampleness/ReesPrincipalLift.lean"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/ReesProductAugmentation.lean": {
      "sha256": "37e7229fef023b84d206168949ed845c4da6f64b22587ceb819ffcfe54be03aa",
      "bytes": 2740,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Ampleness/ReesProductAugmentation.lean"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/ReesProductChart.lean": {
      "sha256": "537eb4294d0de07ce98cb461ebda70fb393922fa1bdbbb529668af54d1f6e7e0",
      "bytes": 7484,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Ampleness/ReesProductChart.lean"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/ReesProductFrames.lean": {
      "sha256": "0596cba3094380cb0a45d78f5610f6cfa1736e9454e4fb4aa38867fc62b27734",
      "bytes": 1584,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Ampleness/ReesProductFrames.lean"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/ReesProductPower.lean": {
      "sha256": "d63eb8ce2238a536ebf23f35fc066a3b747b1d179d25e1ce22342c51bd7d1047",
      "bytes": 7144,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Ampleness/ReesProductPower.lean"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/ReesProductRestriction.lean": {
      "sha256": "8c1903cd7e64d7900f66e4169f70366cea52f2bf0a6ef556cd69a5a7bfc0d59a",
      "bytes": 6246,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Ampleness/ReesProductRestriction.lean"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/ReesProductSchemeChart.lean": {
      "sha256": "34f2e99e81b4d0a6d2fda6d1c83f3b4ffa0cf3c7384068bf77c1e0a0ebccfd20",
      "bytes": 4175,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Ampleness/ReesProductSchemeChart.lean"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/ReesProductSchemeRestriction.lean": {
      "sha256": "b11dede7bbfdf3629f79d3b583e6d8b47f0059af03b87597bfa14cca143d66f6",
      "bytes": 1120,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Ampleness/ReesProductSchemeRestriction.lean"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/ReesPushdown.lean": {
      "sha256": "2cf30bc1af83b4e02dba06ad78169fc2c944475bd6406408cadf683f7a9de731",
      "bytes": 18430,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Ampleness/ReesPushdown.lean"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/ReesRelativeSections.lean": {
      "sha256": "5c3be1aacff53dfad2c87f16da2b757123ab954fba65b3224916d35b3592fa10",
      "bytes": 8027,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Ampleness/ReesRelativeSections.lean"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/ReesSectionInclusion.lean": {
      "sha256": "c43248d4b168d4966902f863f69eae5a95f909259e7cabc6c6f207695ede44bc",
      "bytes": 6232,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Ampleness/ReesSectionInclusion.lean"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/ReesSheafCanonicalValue.lean": {
      "sha256": "f164fe9763b3c8905996b69adec4f91d18f7e381b261b970c4b1cbe3e967126e",
      "bytes": 2397,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Ampleness/ReesSheafCanonicalValue.lean"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/ReesUniversalUniqueness.lean": {
      "sha256": "0bf6bb452043462498a35775e223a913afce1520a424415fa49f53c56cdb7546",
      "bytes": 10820,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Ampleness/ReesUniversalUniqueness.lean"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/RelativeAffineSectionAmple.lean": {
      "sha256": "1b28e08e569a2a4b8b48ea6af23bf8f10e9a2444e3052c1a50145aca2e826aa5",
      "bytes": 2629,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Ampleness/RelativeAffineSectionAmple.lean"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/WeightedAffineFrame.lean": {
      "sha256": "0c5265388082d38fbdd6c5385b82efdc2e2996ff8800e046d479b30933c7f677",
      "bytes": 1905,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Ampleness/WeightedAffineFrame.lean"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/WeightedProjectiveAmple.lean": {
      "sha256": "23f79f12b7c35be8d78c2fe805ddde1fdc5b7168fa3fd03d884c0fd5fe104a14",
      "bytes": 766,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Ampleness/WeightedProjectiveAmple.lean"
    },
    "OAI/NumberTheory/PiExponent/Ampleness/ZeroDimensionalAmple.lean": {
      "sha256": "df39b7b93d7efdabb1a2193922191999214dd5a3e8accdf73f7199846a6f5c0c",
      "bytes": 2106,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Ampleness/ZeroDimensionalAmple.lean"
    },
    "OAI/NumberTheory/PiExponent/Analysis/AlgebraicLogarithmicObstruction.lean": {
      "sha256": "4d8c1f9c2c881e6857516700c736132809164d07cc7caba9fc2ca165a3ebf603",
      "bytes": 6025,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Analysis/AlgebraicLogarithmicObstruction.lean"
    },
    "OAI/NumberTheory/PiExponent/Analysis/AnalyticCollision.lean": {
      "sha256": "c0c2d4209b1bb5818c66674947aed977edc9f59aae05c11e00e189a23c4794a8",
      "bytes": 8204,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Analysis/AnalyticCollision.lean"
    },
    "OAI/NumberTheory/PiExponent/Analysis/AnalyticDeterminantCollision.lean": {
      "sha256": "a7eaa791c170f8355f2880f7c1d1ec5f2f45a169a804269536f38255bde8843a",
      "bytes": 4272,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Analysis/AnalyticDeterminantCollision.lean"
    },
    "OAI/NumberTheory/PiExponent/Analysis/AnalyticRowSeries.lean": {
      "sha256": "bcb2184cdeca910da377ad7fb6e2cc26564ba9374e7edf9741e0bb12312ac965",
      "bytes": 4057,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Analysis/AnalyticRowSeries.lean"
    },
    "OAI/NumberTheory/PiExponent/Analysis/Collision.lean": {
      "sha256": "6316b0e1a0ad3b690c8523b3f27c1a5d6e553617d003d1472d219df0a229f4c1",
      "bytes": 3028,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Analysis/Collision.lean"
    },
    "OAI/NumberTheory/PiExponent/Analysis/CollisionCombinatorics.lean": {
      "sha256": "7eab47a9fb54ad4676f480270d2c98234f4feafe07c1b3742a4377413f7febb2",
      "bytes": 7247,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Analysis/CollisionCombinatorics.lean"
    },
    "OAI/NumberTheory/PiExponent/Analysis/CollisionExponential.lean": {
      "sha256": "7b9aec17c5efcbaaee67323074b9a59040a9f936e459f44cc3fd786c8af3632b",
      "bytes": 4225,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Analysis/CollisionExponential.lean"
    },
    "OAI/NumberTheory/PiExponent/Analysis/CollisionGeometricSum.lean": {
      "sha256": "faff8f2aa7bd52d3952b6987462da5bac3a488242bc8ca54026d66110949c0e3",
      "bytes": 2896,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Analysis/CollisionGeometricSum.lean"
    },
    "OAI/NumberTheory/PiExponent/Analysis/CollisionLimit.lean": {
      "sha256": "081d926bd2f99e6037018c26d67e5a057cdb8da73b42e29381eaf1960aae1b06",
      "bytes": 3067,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Analysis/CollisionLimit.lean"
    },
    "OAI/NumberTheory/PiExponent/Analysis/CollisionOccupancy.lean": {
      "sha256": "29a69008e7f805bdfa74258511cd1f0d36be1e57a44e393cd366dc90686e1bab",
      "bytes": 2499,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Analysis/CollisionOccupancy.lean"
    },
    "OAI/NumberTheory/PiExponent/Analysis/ColonSeriesTelescope.lean": {
      "sha256": "490bf041e2fcb64684987855ea36d75461d71b8fb0e5cf2e4fb49f7c7105737b",
      "bytes": 3861,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Analysis/ColonSeriesTelescope.lean"
    },
    "OAI/NumberTheory/PiExponent/Analysis/DeterminantAnalyticBound.lean": {
      "sha256": "609c1cc3b024cd9c552cbd6d06dd03e139ef30e2d3afa82ff0c430458f74cede",
      "bytes": 6993,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Analysis/DeterminantAnalyticBound.lean"
    },
    "OAI/NumberTheory/PiExponent/Analysis/DimensionLimits.lean": {
      "sha256": "57bd77d4eeaa3bcbf7d18a52124adc24e5339c87037bc90154c1cb5de177b9cf",
      "bytes": 1118,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Analysis/DimensionLimits.lean"
    },
    "OAI/NumberTheory/PiExponent/Analysis/FiniteDeterminantCollision.lean": {
      "sha256": "db7fa5be5027377fbc31629ef934630e3ffe8eb4b1bb2128a791befadcdacf4d",
      "bytes": 5457,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Analysis/FiniteDeterminantCollision.lean"
    },
    "OAI/NumberTheory/PiExponent/Analysis/FormalLogTailOrder.lean": {
      "sha256": "e6b94a4fc928a0760a0dc7e0ce19017331d0a9dcf6d935ee116aa4ad17597d1d",
      "bytes": 2605,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Analysis/FormalLogTailOrder.lean"
    },
    "OAI/NumberTheory/PiExponent/Analysis/FormalLogTruncation.lean": {
      "sha256": "7eb9e1776b00b6a60189001048a09eaa72315243438fa8613586dc41642ad55e",
      "bytes": 18207,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Analysis/FormalLogTruncation.lean"
    },
    "OAI/NumberTheory/PiExponent/Analysis/HilbertSeries.lean": {
      "sha256": "f94c8c408e35631f7c6feb44acddd8e2cd72d20e2edc00b1f2926fdca77e57fb",
      "bytes": 1556,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Analysis/HilbertSeries.lean"
    },
    "OAI/NumberTheory/PiExponent/Analysis/LogTailAnalytic.lean": {
      "sha256": "20c5bd2472137f43fd0f9d37acc202aa5a885a6712d0a1d0082144e5684c2fb2",
      "bytes": 10928,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Analysis/LogTailAnalytic.lean"
    },
    "OAI/NumberTheory/PiExponent/Analysis/LogarithmicContactIdeal.lean": {
      "sha256": "94c87762f8f9c6a2539ba4504e8b97d3f2cee50a5ffaf3cd2f89ddb3e4ede112",
      "bytes": 6699,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Analysis/LogarithmicContactIdeal.lean"
    },
    "OAI/NumberTheory/PiExponent/Analysis/LogarithmicObstruction.lean": {
      "sha256": "725218c3bf14035b0a0948cd8a2cb37946bee0b5b837d12548e7e7938dfc3343",
      "bytes": 8516,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Analysis/LogarithmicObstruction.lean"
    },
    "OAI/NumberTheory/PiExponent/Analysis/PeriodAnalytic.lean": {
      "sha256": "2e345fd6b467c700c736cbd64523ef354486f0c35c0e890b64f651a2169a194f",
      "bytes": 8195,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Analysis/PeriodAnalytic.lean"
    },
    "OAI/NumberTheory/PiExponent/Analysis/RegularSequenceSeries.lean": {
      "sha256": "b980381260ae7261c4d00de4e46c9afffe11f77f05adf7e28f3ff3e53860b7a1",
      "bytes": 3291,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Analysis/RegularSequenceSeries.lean"
    },
    "OAI/NumberTheory/PiExponent/Analysis/TranslationCountLimit.lean": {
      "sha256": "1b65a1b8c04646b8fa07d735b6c5ef28458d78fd84c5b8b76a9b75a501d40517",
      "bytes": 2071,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Analysis/TranslationCountLimit.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/AddEquivSignedSum.lean": {
      "sha256": "2b0c6c2d8131c89d7793946155d83ec1956abedf0609744b72b7d1270560939d",
      "bytes": 868,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/AddEquivSignedSum.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/AdditiveKernelTransport.lean": {
      "sha256": "0f396823d826c19c8cf9db77431d503fc1fef9100535f27d35b415b803176e52",
      "bytes": 1722,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/AdditiveKernelTransport.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/AdmissibleMatrixFrame.lean": {
      "sha256": "baa8497f347b4afd1e6695dc9b841c8c66b439e38170110585f98b64a2713329",
      "bytes": 2029,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/AdmissibleMatrixFrame.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/AdmissibleParameters.lean": {
      "sha256": "ae810661d00d7b584c33c56862cc6cd7a4cd4d5dcbc200bd35dfae2966e6f88a",
      "bytes": 13876,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/AdmissibleParameters.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/AffineClosedAnnihilatedDescent.lean": {
      "sha256": "e2a3075c942daaee052cfceaf774e45369963f2b3783ca2df99833a290aee33e",
      "bytes": 5631,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/AffineClosedAnnihilatedDescent.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/AffineThickeningCriterion.lean": {
      "sha256": "b64a34364894501a3ec6c57b11bd6f638c7492ced965da37ead51d0913873bf1",
      "bytes": 2611,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/AffineThickeningCriterion.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/ApproximationCenters.lean": {
      "sha256": "ae0571b55edeb5be141a62a99c77ef6ec3c25888c3975a49f06a4a4bfac0b3e3",
      "bytes": 3406,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/ApproximationCenters.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/ApproximationSelection.lean": {
      "sha256": "1242cfcc7c12814b08dfb27544551d06967023c6130d701fd8a1c3fb90f0a640",
      "bytes": 1274,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/ApproximationSelection.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/Arithmetic.lean": {
      "sha256": "817e15508877f81678541584469c1c52dc6004ca6abc8c2ea57ae89767f20e0a",
      "bytes": 15380,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/Arithmetic.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/CanonicalAffineRecovery.lean": {
      "sha256": "05c8933327b569a34b5a6c4b066c0e8c26f8a207f5c207f72f0c1d4d5bff401a",
      "bytes": 3606,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/CanonicalAffineRecovery.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/ClosedAnnihilatedDescent.lean": {
      "sha256": "b35570fa5fa284604e5352ce106e14118be0a0c7376e319f6b0a92ed16a8aa31",
      "bytes": 4412,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/ClosedAnnihilatedDescent.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/ClosedImmersionModules.lean": {
      "sha256": "8055cca5ba0e2b6a3b8c61acc8cae386d3bacc8766d2f0f49339f71d422b7835",
      "bytes": 5698,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/ClosedImmersionModules.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/ClosedImmersionSerreTransfer.lean": {
      "sha256": "7bc3a61d40bf2a31f13338fb894ee57725993671f9681a7dbf34de51bcfe160c",
      "bytes": 4294,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/ClosedImmersionSerreTransfer.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/ClosedPowerSectionLifting.lean": {
      "sha256": "8a8d7a2d649fe4de746686c0ea24d0155be282ec216530b1d86eae1eea003836",
      "bytes": 2549,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/ClosedPowerSectionLifting.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/ClosedPullbackUnit.lean": {
      "sha256": "f65a96cc21ab88a5cccc1de366e07def9487f98c8fd9ccf378fa07d7790bd833",
      "bytes": 6345,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/ClosedPullbackUnit.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/ClosedPullbackUnitRestriction.lean": {
      "sha256": "28c93a96a567e7a5ff89d17cac996e3b7ad49a0ab1ae005a4b1e32b60762efa3",
      "bytes": 2898,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/ClosedPullbackUnitRestriction.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/ClosedPushforwardAffine.lean": {
      "sha256": "a4db2e87298dee58af9008a0356b5a71302090a85de18fb2983be07850dceb39",
      "bytes": 4676,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/ClosedPushforwardAffine.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/ClosedPushforwardCoherent.lean": {
      "sha256": "569c673ac08cff648d6472de13a52b306adc167e7e566dbdf4e507591e4063bb",
      "bytes": 4812,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/ClosedPushforwardCoherent.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/ClosedPushforwardLinear.lean": {
      "sha256": "843ab1b252f5a109e45769de80365229163097e969bda932416bed080e7612d0",
      "bytes": 6146,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/ClosedPushforwardLinear.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/ClosedRestrictionTensor.lean": {
      "sha256": "1824ed26f3b4deea625fad5ed86d4a409d7e625e383659ca04115328afc95800",
      "bytes": 12275,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/ClosedRestrictionTensor.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/ClosedSectionLifting.lean": {
      "sha256": "3460afe1edea4650d291966c89623182072fc9717955c9a7946f8ea51fd5b10c",
      "bytes": 1404,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/ClosedSectionLifting.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/ClosedSupportedSerre.lean": {
      "sha256": "e15c89dc6562d77c7ac18ecfe43dd30fd339e33197d7131f3a90e83c05e06092",
      "bytes": 2425,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/ClosedSupportedSerre.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/ClosedThickeningSections.lean": {
      "sha256": "5975e1f6ed43a00036679711e936832d2539fb2aa68ffc565ba95ecd72fb95fd",
      "bytes": 2592,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/ClosedThickeningSections.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/ClosedUnitKernel.lean": {
      "sha256": "5db44583f7cad6562bae6b6d73520908b42bc107a34b17687d085479c2dd2759",
      "bytes": 3471,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/ClosedUnitKernel.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/CocycleTensor.lean": {
      "sha256": "18efbf93bef0aaa77cf63135d0dcb55f374c7b6dc8e793ee189622d47849996c",
      "bytes": 9365,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/CocycleTensor.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/CocycleTensorIso.lean": {
      "sha256": "10cefb653c2338678a146b2b203b93e9cc68b21cd05a13ac412e56ebff69196a",
      "bytes": 3402,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/CocycleTensorIso.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/CoherentCokernels.lean": {
      "sha256": "bc912f42e241154f11c0f7d7b1b4bcf4e46e923de406024a1eeb3bb40edcdd27",
      "bytes": 4983,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/CoherentCokernels.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/CoherentTwistPresentation.lean": {
      "sha256": "ce45e3ae96da0409eb64778e15d5a7c5152db1aa11d9bfab76f88b397db4c52d",
      "bytes": 21142,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/CoherentTwistPresentation.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/Comparison.lean": {
      "sha256": "df6881f91c8f685b04e85d1eb2c0a37eacb1742113c3c95d278815482f384d84",
      "bytes": 2433,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/Comparison.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/CompositePullbackFrame.lean": {
      "sha256": "810eb34c434c1cbb00f9147829b6e4d7126838c44d829bb70e9293af8ba17b4f",
      "bytes": 4475,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/CompositePullbackFrame.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/ConstantPullbackDegree.lean": {
      "sha256": "b02a42891625547107702a75ff0ba9f53ddf60d6ab3655f035fccdc9f3807d47",
      "bytes": 3128,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/ConstantPullbackDegree.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/CoordinateFrameIdentification.lean": {
      "sha256": "ba1941a966c8c155ed9dc52f35ede9c2679dd601b877c0a08d9aa08ede44eec6",
      "bytes": 1773,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/CoordinateFrameIdentification.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/CoordinateSliceComparison.lean": {
      "sha256": "1a40efdf8657059aab3cf72e93749eb544098fe5ab0c645aac0460fd1ca4773b",
      "bytes": 9232,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/CoordinateSliceComparison.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/FibreNormalRigidity.lean": {
      "sha256": "cb4cfd57a21808245fa210e68fd8a17aea729cf484704a655dd1a3a05147c1d1",
      "bytes": 3552,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/FibreNormalRigidity.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/FibreWeightSeparation.lean": {
      "sha256": "779b38a00cf27d7bff5b660a82c86039dfc278a0c21c0d5caba7277cb60129ce",
      "bytes": 1176,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/FibreWeightSeparation.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/FormalMatrixBridge.lean": {
      "sha256": "ec7d672691bf4144dae87bd3a027948a7286fa0c0c69da425d360752a08b90fa",
      "bytes": 5178,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/FormalMatrixBridge.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/FormalMatrixSurjectivity.lean": {
      "sha256": "2cde478a58b6f790d00946d08eb52d45c09f6b7b4d9f972f734698fae3c0ac17",
      "bytes": 3774,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/FormalMatrixSurjectivity.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/FrameEquationFamily.lean": {
      "sha256": "dc500e8d15e3b2e08c8754a74f472bf11f8fd571aa3a8ab68cec2644d51b8b35",
      "bytes": 5145,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/FrameEquationFamily.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/FrameResidueDirections.lean": {
      "sha256": "8467c148d08442884ca2d0abaa58cf2e10646c3d005085f12b2534fb58bf3448",
      "bytes": 980,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/FrameResidueDirections.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/FrameSections.lean": {
      "sha256": "84a87f565d27f71d43955ac06b9ed21f1d0a434e00e653e19b6f8715ef0acf95",
      "bytes": 6783,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/FrameSections.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/FrameSubopens.lean": {
      "sha256": "b7de160851ba423eee1d99ce6c552e67bad116885b3ecd10b42522c0238d46b8",
      "bytes": 1984,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/FrameSubopens.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/FrameSubopensCoherence.lean": {
      "sha256": "afb0a7a3891b5689e65f739999d3b25c79095d56a32b4881746dcd8cf0c91ad1",
      "bytes": 3543,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/FrameSubopensCoherence.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/FrameTensorPowers.lean": {
      "sha256": "a95019d4fe97ef9fcc2ad4183ae1be402dddda000df5c7fbbb798801fc9257fb",
      "bytes": 6868,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/FrameTensorPowers.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/FramedPullback.lean": {
      "sha256": "7fec52d3600fbcd01a993ae538d62e4220b3a2355a17e0dfcc84081fd9286b2e",
      "bytes": 5319,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/FramedPullback.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/FullSupportNilpotence.lean": {
      "sha256": "45dd5cd0d7dad0c88a10ed1f413b70b516f47dddba95608eea2eb2bbb0cedea6",
      "bytes": 2736,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/FullSupportNilpotence.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/GeneratorsSectionCover.lean": {
      "sha256": "e30dd0adaf16bda7b447ac18f19653917bf557a3bc1e12da84bae1740f4a91a3",
      "bytes": 7887,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/GeneratorsSectionCover.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/GenericFibreRigidity.lean": {
      "sha256": "765e527475760d8146da52ba36868de5eec07c24caa90480376fd83e6abe6945",
      "bytes": 4595,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/GenericFibreRigidity.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/GenericNormalRigidity.lean": {
      "sha256": "f5b5167dfd40369a00b464b7899c46dddf39a18ad59696e3519085afecf628d9",
      "bytes": 2846,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/GenericNormalRigidity.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/GlobalClosedAnnihilatedDescent.lean": {
      "sha256": "e1cfe7ca03552ded1b58164101953e483c8075f7e5cf5bd2030159237627674a",
      "bytes": 2394,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/GlobalClosedAnnihilatedDescent.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/GlobalSectionClearing.lean": {
      "sha256": "3a7c04e7f6658f28a1f9370b5c7e031b67df321de2978fd7530275a932503843",
      "bytes": 24583,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/GlobalSectionClearing.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/GlueGlobalGenerators.lean": {
      "sha256": "19da1699da242c17d8459264be7d121d5177ed702f01b9fd545451c294b64748",
      "bytes": 3076,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/GlueGlobalGenerators.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/IntegralLineSections.lean": {
      "sha256": "145a438d2547bf8cb60330ba30c625cfb0ba1d460cedc1d69b8fb98873957e36",
      "bytes": 10498,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/IntegralLineSections.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/InterpolationMatrix.lean": {
      "sha256": "9ca02a51ee8df9664c1b9bf994380d094ae49815c93ffd33529b5972d13b8c69",
      "bytes": 8807,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/InterpolationMatrix.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/InverseDualRestriction.lean": {
      "sha256": "4bd44ade147c01b84ea6634ecd8c9e73fe627a3dfbb3836bef9c116a3a90f66b",
      "bytes": 2949,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/InverseDualRestriction.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/InverseFrameRestriction.lean": {
      "sha256": "64b5d669bb823cb647743026c14cf26885f7506d1344b532f8bfb2ce5c565124",
      "bytes": 5385,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/InverseFrameRestriction.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/InverseFrames.lean": {
      "sha256": "06707502baf3dfed32bfbef76b6c141481e11c7680817f828eea2c746b67a58a",
      "bytes": 8049,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/InverseFrames.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/LineClosedUnit.lean": {
      "sha256": "cf15d4a1d5cb588c372d59b1a963a8d3ea4fa95fe4b4db05676ce9f6bd777b9e",
      "bytes": 3284,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/LineClosedUnit.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/LinePowerLaws.lean": {
      "sha256": "eee571838830c510d854b2d1d038df77e1d3173216c7a2c29d845b575522a4f8",
      "bytes": 9888,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/LinePowerLaws.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/LinePullback.lean": {
      "sha256": "fee50ab5f48fd393ad7d975ef9b324943dfa2c0e7ae1eb6857047df3f85bb0d0",
      "bytes": 2452,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/LinePullback.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/LinePullbackPowers.lean": {
      "sha256": "f6711d697d192ec52a96f725e144189757662e6ff4acfd49065f3ec06bfafecb",
      "bytes": 11848,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/LinePullbackPowers.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/MatrixArithmetic.lean": {
      "sha256": "2a3e4d4bb77fdfca3fd525d6c5eb143add0e7e017b3b064d2df7f8cbd3db5f2a",
      "bytes": 22035,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/MatrixArithmetic.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/MatrixCounting.lean": {
      "sha256": "2d1177d49399a6bd5f6f0dbef1a5d981c0e3228f72f39bc95d4303683a4b333a",
      "bytes": 6587,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/MatrixCounting.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/MatrixTranslation.lean": {
      "sha256": "1496247d0c1f66f9784100de840f5ef5fc6bc8a127eb4b7a07340785b024415d",
      "bytes": 12067,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/MatrixTranslation.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/MatrixTranslationBounds.lean": {
      "sha256": "f96a30c86ea5a7030f610f196826d8a895440b1619c85ee2e0355b799eb40dfe",
      "bytes": 8400,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/MatrixTranslationBounds.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/MixedFrameExtension.lean": {
      "sha256": "3281ebe1d0b9a0aba3d80a1b09cf50cc8b74cca986f2ede92df4c974af0a8454",
      "bytes": 3055,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/MixedFrameExtension.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/MixedSectionExtension.lean": {
      "sha256": "30534f6ab576d3e330c218fc5158269e856e5a85e9d5ea1ebba2b50cb1c03daa",
      "bytes": 8340,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/MixedSectionExtension.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/MixedSectionOpenExtension.lean": {
      "sha256": "d8714925b07d1b2f88c40724f8bfa08270909a53a0b58c690077dd7087b833bf",
      "bytes": 2151,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/MixedSectionOpenExtension.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/ModuleLinePowerLaws.lean": {
      "sha256": "fd9bdc14c0902e29b5ca53408e798aee930509d6e123fc859628476e06f003b0",
      "bytes": 7395,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/ModuleLinePowerLaws.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/ModulePullbackCoherent.lean": {
      "sha256": "9f676607ee5e6088ac782962929faf302c834cd298423279aa529581bf646e22",
      "bytes": 1467,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/ModulePullbackCoherent.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/NegativeTwistPresentations.lean": {
      "sha256": "eb6753628971a73aa079237406a8316ad0ac23d2b5ad0ce7f7bd0dd0cf43765c",
      "bytes": 5040,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/NegativeTwistPresentations.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/NoetherianPowerExtension.lean": {
      "sha256": "3a1305a690ae228bd46aa294a84d41196725082b04bb95a76a78264a12187431",
      "bytes": 3780,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/NoetherianPowerExtension.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/NumericalMarginRestriction.lean": {
      "sha256": "a27c8b501afe8cf20228dfcb2c8607ec3efbb8eac897eaaf867a08e1fe7c3bbc",
      "bytes": 3638,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/NumericalMarginRestriction.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/NumericalSlopeInduction.lean": {
      "sha256": "328e062e31dd4890c010904fb9547bf5f6bac749ebe578006563a7e63285259b",
      "bytes": 4131,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/NumericalSlopeInduction.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/NumericalThresholdStep.lean": {
      "sha256": "f888d9e93b2a140cde20d8c4a27660a1ac17ea133d9ef280cc0474aa3216901e",
      "bytes": 3708,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/NumericalThresholdStep.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/OpenBaseChange.lean": {
      "sha256": "74b2989fdca0e195e661adf549f79bcf112bd1a27ae60eeb43e5c39cbbedccdc",
      "bytes": 2899,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/OpenBaseChange.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/OpenPullbackUnit.lean": {
      "sha256": "4ba2dcc701b9d19e2dc8234403730be1f8a403d147c42ef5321898ced07b8a1d",
      "bytes": 135,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/OpenPullbackUnit.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/OrdinaryComponentRigidity.lean": {
      "sha256": "9f9d18832a272d54a4b12df17fc338c5d3db055905e2f83887a0c958dd1d67d8",
      "bytes": 4733,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/OrdinaryComponentRigidity.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/OrdinarySliceComparison.lean": {
      "sha256": "5dac71b47ac5b01310a208a9de747e48784e992b703d2d9d41f6b3694e0a3269",
      "bytes": 2797,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/OrdinarySliceComparison.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/Parameters.lean": {
      "sha256": "e1c1504df82173dccc6f98e33455c0ba04e835a8fb20294ec3d56c676c836f21",
      "bytes": 6076,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/Parameters.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/PersistentComponents.lean": {
      "sha256": "2b34a097fb2ef600e18e434999a6316b56a68caaa47290a61969bd059f2ebd6e",
      "bytes": 6814,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/PersistentComponents.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/PersistentWeightComparison.lean": {
      "sha256": "f532829d2d30e3c874eee8f3c78213dcd73c16fa60a9a702b8768cf5f2c000bd",
      "bytes": 8264,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/PersistentWeightComparison.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/PowerSectionExtension.lean": {
      "sha256": "6b1211fd8e01e737e5b2a620f7b03479dcb4f090fac59313636475041ebe6bae",
      "bytes": 12190,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/PowerSectionExtension.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/ProjectionFormula.lean": {
      "sha256": "81900e443285eda168f1d98dd6889fa603aabac6325ddb64ddc43cc0b1653a47",
      "bytes": 8796,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/ProjectionFormula.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/PushforwardOpenSections.lean": {
      "sha256": "6ffc93f7912af52140e0debee2de7c796d118db53c9dba8d4e953eb49b32f389",
      "bytes": 3656,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/PushforwardOpenSections.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/PushforwardSectionComparison.lean": {
      "sha256": "be7bd3a01980abc72283fdff70fa0a10265e403e1a88ab99a763c69b38a5b775",
      "bytes": 3114,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/PushforwardSectionComparison.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/PushforwardTensor.lean": {
      "sha256": "5d6ed4e074fc65e6bf7073cbd6991d240d96da17009145347847b61d7c0e90f6",
      "bytes": 4883,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/PushforwardTensor.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/RectangularVolume.lean": {
      "sha256": "e4388908d395f07ad297c313f75c258c8a2ce304e969a02ce8f98c86daeb85e1",
      "bytes": 3686,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/RectangularVolume.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/RegularComponentSection.lean": {
      "sha256": "677ff698cda63fa3480c888004d0b8b1c02fa8e51ca474c839521ef9606f4c2c",
      "bytes": 3148,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/RegularComponentSection.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/RegularSectionChoice.lean": {
      "sha256": "2a4c523b2276edece3db77535c8a8406e4ae438ed92aa5af917d3a65c6817b12",
      "bytes": 7160,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/RegularSectionChoice.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/RegularSectionMono.lean": {
      "sha256": "a1006a4a2f665e64f61afa4504a663532e580e13f496ea95d8833742dd1febc4",
      "bytes": 3044,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/RegularSectionMono.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/RowTranslation.lean": {
      "sha256": "1d862e44be56db3af66fa0e14869fcf89d5102762729840206f7321b9fc9e4bf",
      "bytes": 15365,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/RowTranslation.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/SectionDivision.lean": {
      "sha256": "218968ef198ad9593e3149304fbb9271523a9da11e7c76b3ae5773651149f5c0",
      "bytes": 3956,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/SectionDivision.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/SectionImageSupport.lean": {
      "sha256": "b194236bf3378eb99e6624f8452467c68ce06ca1e8aaf02c92355bbe6d03c0bf",
      "bytes": 3397,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/SectionImageSupport.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/SectionOpens.lean": {
      "sha256": "3d373bb1c7f225b5f666a7c2b9c379b331dbb30395063c1573bf54755503e92b",
      "bytes": 7619,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/SectionOpens.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/SectionPowerFrames.lean": {
      "sha256": "aaa4f044bd891dcb235c1ee709f678d9e6496757147da885c883dea878bbe326",
      "bytes": 5713,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/SectionPowerFrames.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/SectionPowerOpens.lean": {
      "sha256": "17720d4718e96fb6e145a7a110bde5606a0719db0aae337c1619f00e8d9222b4",
      "bytes": 3659,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/SectionPowerOpens.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/SectionPullback.lean": {
      "sha256": "1e24d02852690ac42824701925b062f14d2cc831e42add11121392e344afb152",
      "bytes": 2039,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/SectionPullback.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/SectionZeroSupport.lean": {
      "sha256": "27324fd75094f3b2649dfd87134b6d05e1acd0b0c548ae24429a716ff35c22ba",
      "bytes": 1621,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/SectionZeroSupport.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/SerreAssembly.lean": {
      "sha256": "fb48f89356322353fb0967b61e3c85a41c4512d6ff3e4098e1bafdee5b292bda",
      "bytes": 3604,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/SerreAssembly.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/SerrePowerDescent.lean": {
      "sha256": "b031ca43082a2a38f167ed04f1045d4b0237404b36b57029dcc45d3475a7a056",
      "bytes": 3475,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/SerrePowerDescent.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/SerreSectionLifting.lean": {
      "sha256": "0c65918067dbb04441db31a6b0cc1f70a2ab56f1d154968b494642aca6637b32",
      "bytes": 1623,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/SerreSectionLifting.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/Sigma.lean": {
      "sha256": "b66cedb529e79257004a6f2ec52857fa7fb750aeb2b9394a284616b6fce54c6a",
      "bytes": 1408,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/Sigma.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/SuccessiveApproximations.lean": {
      "sha256": "0252842442955d99e1a5dc954fc59b0d87f8f80a771b504bc015f2d6fdcd0433",
      "bytes": 6528,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/SuccessiveApproximations.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/TensorMixedSection.lean": {
      "sha256": "d6227c3a15a08a8ef1cb7274d98598a1623adf8a28048ab458adb4fef1b0670b",
      "bytes": 7878,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/TensorMixedSection.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/TensorOpenBaseChange.lean": {
      "sha256": "bce8eab61197a359e6610b9e858c7861cdd0e9004bbebcca6c052e9c1b2a39f3",
      "bytes": 7902,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/TensorOpenBaseChange.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/TensorPowerRestriction.lean": {
      "sha256": "bdfd1c6cc39885c27605a0426850f4185cf787d5c552663fab767078c54de581",
      "bytes": 5141,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/TensorPowerRestriction.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/TensorPure.lean": {
      "sha256": "544f87d9505294e8d86b740985c5b0b00b7ac9b39cc7fffa8b701029aaafd4a1",
      "bytes": 9670,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/TensorPure.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/TensorSectionOpen.lean": {
      "sha256": "6bb95e79839a22a9074717699416699de362e64b0d14d4f2c760dfd5bbce4af3",
      "bytes": 5657,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/TensorSectionOpen.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/TwistGlobalExtension.lean": {
      "sha256": "5e54cbae9b99af49e56c69b6fd31c8f60606d4df20a502bfac48f4880cdb44e7",
      "bytes": 9539,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/TwistGlobalExtension.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/TwistPowerSection.lean": {
      "sha256": "2496b96f1eef30d194491bb473f65d86af3b6688ccabfc23c14f3206c4bc9213",
      "bytes": 3458,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/TwistPowerSection.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/TwistPresentations.lean": {
      "sha256": "7b00242f9729298847aff8946004da60f966b278840672aae082dd427b1f6c79",
      "bytes": 5796,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/TwistPresentations.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/TwistSectionClearing.lean": {
      "sha256": "71a6f038fec5a9f3fffb7e8ce57e46fcab88bb18235309b850d3c9b8feb3d798",
      "bytes": 9847,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/TwistSectionClearing.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/TwistSectionScalars.lean": {
      "sha256": "006ef6b2e6c5cbcdd736b116258e4d5883f2e01cb0c4f6eba87a9bf4f64f14c8",
      "bytes": 6538,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/TwistSectionScalars.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/TwistSections.lean": {
      "sha256": "18a6eab637d89ad8ed76ea1877dad3514281a6f2f0b8010e102cc235469268f3",
      "bytes": 3837,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/TwistSections.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/WeightErrorMargin.lean": {
      "sha256": "52b674ea5894236bf4c5d8824c663a77d753cdc47423e088e386e39379fa1eac",
      "bytes": 2648,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/WeightErrorMargin.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/WeightSeparation.lean": {
      "sha256": "6cb0dbe1d14b3b2f1b4ac564a90a3569516759474e753f0ccb7bb12d44a59f4f",
      "bytes": 5885,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/WeightSeparation.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/WeightSeparationConstant.lean": {
      "sha256": "46a52f970c54f8c36c5fdb8dbbf3c7e538d9f17157d88ef5f7d26f77c01353d5",
      "bytes": 3423,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/WeightSeparationConstant.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/WeightSeparationProducts.lean": {
      "sha256": "5f2474c3a91a54bfae4493b7c0d90aff0ad323092168d9b46063c24164b5e74e",
      "bytes": 2250,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/WeightSeparationProducts.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/WeightedAffineParametrization.lean": {
      "sha256": "ad74e43a8367de14b2b327ace42ff1637cba4c8c49673f0d30afdf2ef004740a",
      "bytes": 4373,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/WeightedAffineParametrization.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/WeightedCompactification.lean": {
      "sha256": "62e7758cb161fd6894a7ad4c866722a2ece8e1afffeb3f9e537359bf2796d02f",
      "bytes": 6246,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/WeightedCompactification.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/WeightedCompactificationGeometry.lean": {
      "sha256": "c38be62f0d96028a69f7a8130371eb8cebea5b155a1161470e1cbf196cc6ab14",
      "bytes": 2931,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/WeightedCompactificationGeometry.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/WeightedCompactificationImmersion.lean": {
      "sha256": "e48e15eee3998270acf0c67c11d3c392a230b518a18978ebb8a97ef5a66a2497",
      "bytes": 3323,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/WeightedCompactificationImmersion.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/WeightedFrameDegree.lean": {
      "sha256": "78c5e6461e0f90a844c51e3ee6db52a58044dfa2d200e052385a267e247a3dfa",
      "bytes": 1419,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/WeightedFrameDegree.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/WeightedGeometryScale.lean": {
      "sha256": "c3c3d9d30c8b74092043e865a95fd52fb5b987f9707afef1a849a49a22035cb9",
      "bytes": 5555,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/WeightedGeometryScale.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/WeightedGlobalSectionBound.lean": {
      "sha256": "795e319dee6d3cb340846362242977459ee6107aa10e7071a82c1f0cdd4d4f8f",
      "bytes": 2603,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/WeightedGlobalSectionBound.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/WeightedPullbackDegree.lean": {
      "sha256": "0d9bb4c9e6939cf489da80bc19dd9e94ff91f8037e51599d19e8cc9c195637ab",
      "bytes": 4478,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/WeightedPullbackDegree.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/WeightedSectionOrder.lean": {
      "sha256": "fbf974f61b52733d2fcfb7ac2b6f0d1bdebc640b185002f1870ad678ac9e3bd8",
      "bytes": 8016,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/WeightedSectionOrder.lean"
    },
    "OAI/NumberTheory/PiExponent/Approximation/WeightedSliceDegree.lean": {
      "sha256": "a21d61e781b4c26fe9a15be598c2f1dd3690cadb5a1d7e78f00e388684e8667b",
      "bytes": 9524,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Approximation/WeightedSliceDegree.lean"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/AmpleCohomologyFinite.lean": {
      "sha256": "7dc30f8958f94bbdf6394b44a50c400a9ae85c53269fefa6ad8b86eef26c64e3",
      "bytes": 1979,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Cohomology/AmpleCohomologyFinite.lean"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/AmpleLineCohomology.lean": {
      "sha256": "37228b87fa555d97527e2b2855b270ec21df252c855164077c43e2c3a9e16b80",
      "bytes": 1463,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Cohomology/AmpleLineCohomology.lean"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/CartierEulerDifference.lean": {
      "sha256": "7001fe11089f1cb265933d9c0b70fb55f32aa9e36df7ee6f29e6243d310b50ea",
      "bytes": 4266,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Cohomology/CartierEulerDifference.lean"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/CartierEulerPair.lean": {
      "sha256": "88b7a0a4c408c57870a811a5e1a49215654d6eb8213717cc2aea951034f3ae4c",
      "bytes": 8503,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Cohomology/CartierEulerPair.lean"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/CartierMixedEuler.lean": {
      "sha256": "e06f1b055f434e83ac315d581bf94f75e6134309c898794ed100bb927ceee218",
      "bytes": 10115,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Cohomology/CartierMixedEuler.lean"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/CechExtFinite.lean": {
      "sha256": "2acc65e3c4d094eb5537af4a81968f9e72c8bd36558d865a60de6308b9eda7d3",
      "bytes": 12760,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Cohomology/CechExtFinite.lean"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/CechH1Transfer.lean": {
      "sha256": "954aa63edfb3f80abe7e9cb2f76d6bb76fb89ea9d882be2a58a9d005fa97f2ca",
      "bytes": 6134,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Cohomology/CechH1Transfer.lean"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/CechHigher.lean": {
      "sha256": "317ce8d0d1debf13b20cf0412fbe2107476622e1ef13e30167b189e2812e8925",
      "bytes": 18475,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Cohomology/CechHigher.lean"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/CechLinear.lean": {
      "sha256": "deebf043f698bbc73b8933b49680ce3ab38577f58abf538c858fb4b4ec11b825",
      "bytes": 8385,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Cohomology/CechLinear.lean"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/CechOne.lean": {
      "sha256": "7c65b9675cb36ef236efed4a1b7d9b308d7bf119ba0c63b27829166724e95b21",
      "bytes": 8179,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Cohomology/CechOne.lean"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/CechOneConverse.lean": {
      "sha256": "dd85183173064be799a727575203428275c0ff001278ed7eda6aa332c4e338da",
      "bytes": 3303,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Cohomology/CechOneConverse.lean"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/CechZero.lean": {
      "sha256": "ff2ae50c8926a1568e345cdf5462c6dacf8c94c66b066063e439435495c91c9d",
      "bytes": 6241,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Cohomology/CechZero.lean"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/CechZeroAdditive.lean": {
      "sha256": "6eaf62601961293f73e35029a6da71801d76b0cb1fb94c7e93f843df00981de7",
      "bytes": 2013,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Cohomology/CechZeroAdditive.lean"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/CohomologyFinite.lean": {
      "sha256": "68da8ff2994a7070593af23fe7b73aa2d3727810a71828722ccf51ff5010cec1",
      "bytes": 1780,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Cohomology/CohomologyFinite.lean"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/CohomologyIso.lean": {
      "sha256": "1b90ef9f6510ed3e45a6c8eacbb5a9b6361eb2510f4562fc6be24af8313ac5d8",
      "bytes": 1831,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Cohomology/CohomologyIso.lean"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/CurveCycleEuler.lean": {
      "sha256": "d6bab3cfac29d47559da7f2cb00ad2bf79137222b63851423489652d1f4850c1",
      "bytes": 7447,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Cohomology/CurveCycleEuler.lean"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/CurveDerivativeVanishing.lean": {
      "sha256": "9701269969989d9b85ef91d61af54e8220559edee672fe2f6331324247e8a5ef",
      "bytes": 7633,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Cohomology/CurveDerivativeVanishing.lean"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/CurveEuler.lean": {
      "sha256": "5902b92584a8431394bfbcf5c33b3a29861c7ef0fabef16a2afc919e6481628f",
      "bytes": 6750,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Cohomology/CurveEuler.lean"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/CurveFinitePushforwardCohomology.lean": {
      "sha256": "dabcfd26d55d95ec64d01ecf5a38f83fa9cf7c4ed6d345d109220fbc4c683ba0",
      "bytes": 9343,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Cohomology/CurveFinitePushforwardCohomology.lean"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/CurveNormalizationCohomology.lean": {
      "sha256": "99373d66afcd38fd61bf8d5455ecefb6560ff5898ca6cf2ef60dc79555dd676f",
      "bytes": 3079,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Cohomology/CurveNormalizationCohomology.lean"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/CurveNormalizationEuler.lean": {
      "sha256": "0de6478553c6296b9f4f9373ec3c44b5a5f3e9b245bef2be68babf79db418769",
      "bytes": 6446,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Cohomology/CurveNormalizationEuler.lean"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/CurveRegularEuler.lean": {
      "sha256": "02e2f29003cf0879d3f317fac2c5f8146db184da8aab5598582097916642876c",
      "bytes": 2031,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Cohomology/CurveRegularEuler.lean"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/CurveTensorEuler.lean": {
      "sha256": "ab62103f2a84773279d28e7e9e81710f709c8a135612e1dc8a761b38077d7c58",
      "bytes": 2316,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Cohomology/CurveTensorEuler.lean"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/CurveTwoAffineVanishing.lean": {
      "sha256": "50d4c59c16e5abac941b5bb6a987e4a03d1a23227a4f503d3e0b829ddd82a5ac",
      "bytes": 1307,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Cohomology/CurveTwoAffineVanishing.lean"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/CurveZeroEuler.lean": {
      "sha256": "ba35a0bc562706e6c0c96247c8644b0c62aac39b845c5dbbc9e8f81dfa47c696",
      "bytes": 4145,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Cohomology/CurveZeroEuler.lean"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/EndomorphismEulerAdditivity.lean": {
      "sha256": "cfec0c095dfeaa811fe0f1ac3b8245ad6afecc63bfadb35f00b91c8be2bdb11c",
      "bytes": 10467,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Cohomology/EndomorphismEulerAdditivity.lean"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/EulerCutoff.lean": {
      "sha256": "c9e4f551c2e566d3a973b7d616cf2a3374887683453d9cdbb279568291dd44d0",
      "bytes": 1978,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Cohomology/EulerCutoff.lean"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/EulerDifferencePolynomial.lean": {
      "sha256": "f81362a728f04ed28a3d4f817ee8d6fbaae5273a6a4129deb85a57d60e8296c7",
      "bytes": 4855,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Cohomology/EulerDifferencePolynomial.lean"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/EulerExact.lean": {
      "sha256": "66f30032919d8734e6701dbcae4f377b64299f6f2fd5ae9ea3225aef51b70ae5",
      "bytes": 9613,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Cohomology/EulerExact.lean"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/EulerPolynomialDegree.lean": {
      "sha256": "a1c6d95dd050fefe49a89cd032cdcc814fe81c38c79ef1ec8638abb28fe9cccf",
      "bytes": 11141,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Cohomology/EulerPolynomialDegree.lean"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/EulerPolynomialInterpolation.lean": {
      "sha256": "12e4c0be77ceaa70a02f17663a0a12830fb3c1f10660fb4222aa8b8354aa4767",
      "bytes": 1543,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Cohomology/EulerPolynomialInterpolation.lean"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/EulerRegularSections.lean": {
      "sha256": "7d8b1fb4717607394be5cc5b3314f2ed3b389a7cb294e05d4881a423c1f89aae",
      "bytes": 1397,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Cohomology/EulerRegularSections.lean"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/EulerRegularTwists.lean": {
      "sha256": "c460625789e7a4e730d4804308b3006be1c39608a05e19f625729581a2a099ec",
      "bytes": 1218,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Cohomology/EulerRegularTwists.lean"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/EulerSupportDimension.lean": {
      "sha256": "c859e683ff0bb7804d5ea0b2649e7bb8aef56ee560a4d4d7cf736e9c72955832",
      "bytes": 5264,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Cohomology/EulerSupportDimension.lean"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/EulerTwistTransport.lean": {
      "sha256": "5f0492d10439c137b30c42ab259d9132fd16d5beda22487dfe50c408f8ba1150",
      "bytes": 2667,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Cohomology/EulerTwistTransport.lean"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/EulerZeroDimensional.lean": {
      "sha256": "02e60764c9f4c2daf38b1013113f7f5f3e09f7a7e3e3038a2ced56f0685ce525",
      "bytes": 2845,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Cohomology/EulerZeroDimensional.lean"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/FiniteCoverCohomology.lean": {
      "sha256": "b38bb44faf4929448a25d21040c38e4f47cb25eb9ffcfa6cb13975bee2cdb9f7",
      "bytes": 57469,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Cohomology/FiniteCoverCohomology.lean"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/FiniteLineEuler.lean": {
      "sha256": "9129353595bcdc59b4c4021a381c38a2383b43a74df7053d0db520b3bd4e1d1f",
      "bytes": 7560,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Cohomology/FiniteLineEuler.lean"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/FiniteSupportCohomology.lean": {
      "sha256": "9ee24e64e61ae1e36038f40e01688507b799e7d9c0e72455dea9364409776729",
      "bytes": 6704,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Cohomology/FiniteSupportCohomology.lean"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/FiniteZeroEuler.lean": {
      "sha256": "77a24610210281264baa404d1725cbde0a418028676e5737ee497a9d2d1850e3",
      "bytes": 2430,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Cohomology/FiniteZeroEuler.lean"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/FreeCechResolution.lean": {
      "sha256": "2b73cceb3a6a91f6c5e83e028c8e679549780b0f317594cc834e209ba9ea0f95",
      "bytes": 5430,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Cohomology/FreeCechResolution.lean"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/FreeCechSections.lean": {
      "sha256": "cf403c0cd6dba39f3ac4c4652bb559c8b475648f4ef4ee2cb859801084146aa4",
      "bytes": 9510,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Cohomology/FreeCechSections.lean"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/GradedCech.lean": {
      "sha256": "52f5b210f31eef46a6f25385fc3812e06b631435138e35fdf88b2fcbf498cac5",
      "bytes": 17368,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Cohomology/GradedCech.lean"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/GradedCechBound.lean": {
      "sha256": "47e7090cd41e462c815eedef312c238d8c7a8deddc4c53f49629345e24276924",
      "bytes": 9111,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Cohomology/GradedCechBound.lean"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/GradedCechExactness.lean": {
      "sha256": "f7d42ee981f4d18fffeeeb0d2a84be6da5769b74c9e796fc8dbb196cb673748b",
      "bytes": 5225,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Cohomology/GradedCechExactness.lean"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/GradedCechRecovery.lean": {
      "sha256": "e882243a338a47d5265f9dd5e26a240043a0ba93e6157dbf314de03310883638",
      "bytes": 3022,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Cohomology/GradedCechRecovery.lean"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/GradedFreeCech.lean": {
      "sha256": "b5a7a2f1f15bc19fd9b6e830d88032bda3930d53c6f3fe5c471a9cd99c866bce",
      "bytes": 9673,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Cohomology/GradedFreeCech.lean"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/GradedH0.lean": {
      "sha256": "303551e9c8fb6cea6b025a72f06e4235f8ad98c90e29743dc79ef109a58f33df",
      "bytes": 7685,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Cohomology/GradedH0.lean"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/GradedPolynomialCech.lean": {
      "sha256": "95c223418041bf04b262c64da3b561787b4d5cf0c64cd56c65447a0fab240aed",
      "bytes": 7239,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Cohomology/GradedPolynomialCech.lean"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/GradedPolynomialLaurent.lean": {
      "sha256": "23afe707e2e946875861a69497e568ca06c09edd6ada7f7ad5be41c021999c23",
      "bytes": 15232,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Cohomology/GradedPolynomialLaurent.lean"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/GradedSerreVanishing.lean": {
      "sha256": "75703880c5671eb2eabde5d3fc905a9201e7e6f16ed6627763b75d50626bf363",
      "bytes": 3629,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Cohomology/GradedSerreVanishing.lean"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/IdealPowerCohomology.lean": {
      "sha256": "732116520a6c56d63167605fa5079637e6ce5537f0df333c56d1d915a75d8ed7",
      "bytes": 3879,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Cohomology/IdealPowerCohomology.lean"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/LaurentCechFinite.lean": {
      "sha256": "124957f404f2c9ad0ea2cc03c66a908b07e4c06a839c98a300dd231b32233712",
      "bytes": 6071,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Cohomology/LaurentCechFinite.lean"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/LaurentExtFinite.lean": {
      "sha256": "6d6a74534627d54e8fef2c5033afc49ae5c99c4f4ce520280849c9e8095c8d66",
      "bytes": 3171,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Cohomology/LaurentExtFinite.lean"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/LineCohomologyDimension.lean": {
      "sha256": "11245b40191d2ce268920018b9f2c8b0f0ee76443f73c5b3112e3ff361c3264d",
      "bytes": 4668,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Cohomology/LineCohomologyDimension.lean"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/LocalIntersectionEulerFiltration.lean": {
      "sha256": "94d61b5aa53e3af368ddb39eefebe007bce83b40f6136c398de1f110b71c671f",
      "bytes": 3309,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Cohomology/LocalIntersectionEulerFiltration.lean"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/LocalIntersectionRegularEuler.lean": {
      "sha256": "cc2f31630669fabac4158bd823f04a45e25e0e61b5c410e3ee74e1b1598c3fda",
      "bytes": 4062,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Cohomology/LocalIntersectionRegularEuler.lean"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/MixedEulerAlgebra.lean": {
      "sha256": "54dc69c6496780c988cd9ed3766eff9df822c8eca35e906dfed858a9971003d2",
      "bytes": 7391,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Cohomology/MixedEulerAlgebra.lean"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/MixedEulerAmpleDimension.lean": {
      "sha256": "92b551a603ac3d743ad0a6d2fe7d6433d8c7729f5a325bfaa86d7bf7c156dc37",
      "bytes": 4376,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Cohomology/MixedEulerAmpleDimension.lean"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/MixedEulerCartier.lean": {
      "sha256": "29b1831f4f473325d0abb2a5a7e540cacdf94bb7fcdd416fcdcdff411fd135c5",
      "bytes": 3451,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Cohomology/MixedEulerCartier.lean"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/MixedEulerCartierAmple.lean": {
      "sha256": "2468c46291c92b0d51625a6760f5b4f686082f0490fe8351954e9bc4c564ad42",
      "bytes": 3456,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Cohomology/MixedEulerCartierAmple.lean"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/MixedEulerCurveMargin.lean": {
      "sha256": "f0d57b98deeca23e8978ef5def108a1c169947303f460f05c85fa22fe40dd3e2",
      "bytes": 4041,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Cohomology/MixedEulerCurveMargin.lean"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/MixedEulerDimension.lean": {
      "sha256": "5309efd3ddf3853ee9f05690ab3553c9b8fcf4b6e58f0ca1ba1255dd4e371027",
      "bytes": 5123,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Cohomology/MixedEulerDimension.lean"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/MixedEulerPolarization.lean": {
      "sha256": "024aca939dc8fbd05a0cbf454681152fa369ac5ab0818aa1447d6b1164f24cee",
      "bytes": 12793,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Cohomology/MixedEulerPolarization.lean"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/MixedEulerPositivity.lean": {
      "sha256": "0667fdf037c02690229a8c602a07eb6afbc28cd0dd4ea6e23d2a839a3290b8da",
      "bytes": 4440,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Cohomology/MixedEulerPositivity.lean"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/MixedEulerRestriction.lean": {
      "sha256": "55433e9d6c29679ca5e78cb02a6758aea1da7bb408558adce4b0b6d14a68836c",
      "bytes": 5824,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Cohomology/MixedEulerRestriction.lean"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/MixedEulerSlope.lean": {
      "sha256": "6982405645490c79e8a1e1ad2a341c887c7113caf070e6e9821dd87d2c724169",
      "bytes": 7761,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Cohomology/MixedEulerSlope.lean"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/MixedEulerTop.lean": {
      "sha256": "61afa5a294c4055985918dd60efa07a8586f096df445325fadb17e944b60e417",
      "bytes": 3832,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Cohomology/MixedEulerTop.lean"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/NakaiCohomology.lean": {
      "sha256": "13fbe5a11dfeae7575ddfff57c908b194174e96cb1bbd07d45677de9224968ea",
      "bytes": 7807,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Cohomology/NakaiCohomology.lean"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/NakaiEulerGrowth.lean": {
      "sha256": "2d6f058907f2bb7ee235854de8421fc62d6367ebe7e1517a13a09ca69052cf34",
      "bytes": 3801,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Cohomology/NakaiEulerGrowth.lean"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/NilpotentIdealVanishing.lean": {
      "sha256": "46de2999bb601c0605cb9958a688f56c5f9d50905e957827022d9255e5d711ca",
      "bytes": 2726,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Cohomology/NilpotentIdealVanishing.lean"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/NoetherianAmpleSerreVanishing.lean": {
      "sha256": "661f2593a561ea4e4fbf59b524186f50ae95114ee5af1dddcbfb4ce1076eb712",
      "bytes": 4021,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Cohomology/NoetherianAmpleSerreVanishing.lean"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/NumericalEulerSlopeInputs.lean": {
      "sha256": "eab612cccfe2e08470f39df922032fa7ed587b88e6ef9982c9ec8b6585a36ddf",
      "bytes": 4638,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Cohomology/NumericalEulerSlopeInputs.lean"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/PencilCohomology.lean": {
      "sha256": "9b72a720a978dbd6f83a15ab6dff196d8e99c43b0b130139e01c122b7789408d",
      "bytes": 13555,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Cohomology/PencilCohomology.lean"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/PencilCohomologyCech.lean": {
      "sha256": "0c0cc2223d18f63b1e3045247a2045811c1811a2929aed39caa97802e9389b48",
      "bytes": 12603,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Cohomology/PencilCohomologyCech.lean"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/PencilCohomologyCharts.lean": {
      "sha256": "5f14540a5272b694a19ef04807f7b02e9f71bde516b787ddf5d4bc62925d1d74",
      "bytes": 13139,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Cohomology/PencilCohomologyCharts.lean"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/PencilCohomologyFiniteCharts.lean": {
      "sha256": "7c649dae4cd29955ddecc2f3cc8a097855ba6a9b7175c60b0b112f14ae4be056",
      "bytes": 8752,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Cohomology/PencilCohomologyFiniteCharts.lean"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/PencilCohomologyLaurent.lean": {
      "sha256": "451e2aaa6754b4d1d4d1e1c8e8fda4a185fa7ef1c30e067ede6d663de90f9af0",
      "bytes": 22721,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Cohomology/PencilCohomologyLaurent.lean"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/PencilCohomologyPencil.lean": {
      "sha256": "940e30560697fc810d77016f34c9f43ec5e689856fc8e2c378aa387354d068d8",
      "bytes": 3123,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Cohomology/PencilCohomologyPencil.lean"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/PencilCohomologySections.lean": {
      "sha256": "7e10277f773c017936de3d91a5f59411f1a19cba56b7ad83c354d82e005c4d80",
      "bytes": 14724,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Cohomology/PencilCohomologySections.lean"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/ProjectiveCoordinateAcyclicity.lean": {
      "sha256": "8f4dafb6a9e85e6495e253d5e72027e18f517dfd6ceccd4fdf61360edb130927",
      "bytes": 5367,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Cohomology/ProjectiveCoordinateAcyclicity.lean"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/ProjectiveEmbeddingCohomologyBound.lean": {
      "sha256": "03b435b05d59a4d2d02d5f4230d4cb366af47548b087a77c0ade654908d15695",
      "bytes": 2081,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Cohomology/ProjectiveEmbeddingCohomologyBound.lean"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/ProjectiveFramedCech.lean": {
      "sha256": "1c690a7e4242ada63637650ef05b68a7a4285005177ffdcd1ba1e326f410e411",
      "bytes": 5760,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Cohomology/ProjectiveFramedCech.lean"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/ProjectiveLaurentTransitions.lean": {
      "sha256": "599d269ff7893db11ac539c761bcdc2f56bb5a097a22073d5a146dcc547ad507",
      "bytes": 13339,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Cohomology/ProjectiveLaurentTransitions.lean"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/ProjectiveLaurentVertex.lean": {
      "sha256": "94708e88d1b26dd18494a00f4af1d84c09715f7205a7e8efe8c871c181876847",
      "bytes": 20560,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Cohomology/ProjectiveLaurentVertex.lean"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/ProjectiveLineLaurent.lean": {
      "sha256": "345b0ada1462f2cd044b2403b41bbfe595e2dd2aa814946680a7fd1ed5b5b38b",
      "bytes": 3320,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Cohomology/ProjectiveLineLaurent.lean"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/ProjectiveMonomialCech.lean": {
      "sha256": "3c70a8c8147e1eeacb029504cb7f74e978f941648f9db1bd8c3c0f26f0c89e82",
      "bytes": 4226,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Cohomology/ProjectiveMonomialCech.lean"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/ProjectiveMonomialCechHigher.lean": {
      "sha256": "d444725e61f91d5d8256c18119f837d3f1b4fd0078f2410781e2d430c8598e3a",
      "bytes": 7221,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Cohomology/ProjectiveMonomialCechHigher.lean"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/ProjectiveMonomialCohomology.lean": {
      "sha256": "cc4b80eda69e982e3e88cbcecf07eb03a2753a3d58f9d64eca503c83378061a0",
      "bytes": 7299,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Cohomology/ProjectiveMonomialCohomology.lean"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/ProjectiveTwistAcyclicity.lean": {
      "sha256": "0f9b11f3d1995f10337abbff9e5c6155841d7b75eee7652c126669254e2670b1",
      "bytes": 5200,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Cohomology/ProjectiveTwistAcyclicity.lean"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/ProjectiveTwistCech.lean": {
      "sha256": "0e80255ad9e72840f6b81bde26febb2f9a35794248235ac90853c1e6afcb33d3",
      "bytes": 2836,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Cohomology/ProjectiveTwistCech.lean"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/ReesCechInjectivity.lean": {
      "sha256": "53b90d4dee0183e6e39fae85d334b973a24dc1ca20751c6c411997a7419d2548",
      "bytes": 3643,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Cohomology/ReesCechInjectivity.lean"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/ReesCechRecovery.lean": {
      "sha256": "28ff9d7c8c35a19d9dc328db04a6622c7c2827adb7cd1ca4378eb7117d66fe29",
      "bytes": 2473,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Cohomology/ReesCechRecovery.lean"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/ReesCohomologySetup.lean": {
      "sha256": "0198432f5bb272493f4e17a8bb48fed7cf99518a4ceb5cbe6b58d7b3c43540b4",
      "bytes": 805,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Cohomology/ReesCohomologySetup.lean"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/ReesSheafCechBase.lean": {
      "sha256": "e18d292facf931ee43b0f5de47f02444cb19e59548c56cffdb0e7faa10ff143e",
      "bytes": 8670,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Cohomology/ReesSheafCechBase.lean"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/ReesSheafCechNaturality.lean": {
      "sha256": "a29899814b44a6c0fcd1129e86435b36a10018cbdc0facd467fae331d2d7e11e",
      "bytes": 7070,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Cohomology/ReesSheafCechNaturality.lean"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/ReesSheafCechRecovery.lean": {
      "sha256": "137d9ca981f8bd2585a9711f9e94f569c720f14710a004355830fb4462a8f67b",
      "bytes": 10270,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Cohomology/ReesSheafCechRecovery.lean"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/SerreVanishing.lean": {
      "sha256": "ac8c295b894736b31bae90eb380463d096a47f316b06579ebd4119ab96b94201",
      "bytes": 1121,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Cohomology/SerreVanishing.lean"
    },
    "OAI/NumberTheory/PiExponent/Cohomology/TupleCechBound.lean": {
      "sha256": "94017d880e0380301e80f6714d7aab33c88186ea97c057c3efa00716ceee180f",
      "bytes": 5416,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Cohomology/TupleCechBound.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/AdmissibleCurveInequality.lean": {
      "sha256": "dbee7aabfd15a1e23195fd49edff9dbe4d0badffda199cd391111d48a197ebb1",
      "bytes": 2203,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/AdmissibleCurveInequality.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/AdmissibleCurveWeights.lean": {
      "sha256": "5f2735dda687bcdc753066c1f542a6a29fc8a1c7c6bfc7ed98e6e5344b9ecdb1",
      "bytes": 6228,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/AdmissibleCurveWeights.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/BirationalOpenIso.lean": {
      "sha256": "5cd44b67ad54edd44fa500f7f48f591e13eb6ed6a3d1e9ab81ee1e04516db780",
      "bytes": 2753,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/BirationalOpenIso.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/BirationalValuationStalk.lean": {
      "sha256": "1029679d6cfce868021ac883382fa68a64ba58ed752082ca5871f0faa83bf4a3",
      "bytes": 4140,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/BirationalValuationStalk.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CanonicalRecoveryProperties.lean": {
      "sha256": "0c77d351b1425a445f2827ebc30fc46f2ae435a3de9600f04f6ecf8a514535af",
      "bytes": 2050,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/CanonicalRecoveryProperties.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CartierDegreeLength.lean": {
      "sha256": "60fd1b76d5aa3015da63f37667374c4ae4a44f6192243d10631fad8f3ee67eeb",
      "bytes": 2677,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/CartierDegreeLength.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CartierPowerFrames.lean": {
      "sha256": "34c04d48b16fb547f9338a730a267bd6e230aa9aa95730d72304d201e409dffc",
      "bytes": 5694,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/CartierPowerFrames.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CartierSequence.lean": {
      "sha256": "1c77063e60d451b4d86e78bf489424860bd442bfb0ab4d3e0772689b34428f39",
      "bytes": 4960,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/CartierSequence.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CoherentProjectiveFinite.lean": {
      "sha256": "a558fc27a55d48e12f47c72c4325677b54963c1862cda20bfc006161c6fb14ff",
      "bytes": 5466,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/CoherentProjectiveFinite.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ConePrimeProperties.lean": {
      "sha256": "147d1b7e5463abd7d52be2407a6cac0090fd29151529edf2f546c5bee8a0c8e9",
      "bytes": 5704,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/ConePrimeProperties.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurveCenters.lean": {
      "sha256": "b2fa74a3291e16762ba78b95ee0037026b7975dc13e4ab45f210aa55ab8e885e",
      "bytes": 5217,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/CurveCenters.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurveChartFunctionField.lean": {
      "sha256": "d0742deea42532ff24d71e787e864c9ba87059dfdae47618b9b3b5dc891d0901",
      "bytes": 3508,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/CurveChartFunctionField.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurveComponentCutLengths.lean": {
      "sha256": "0088b1710392f80d42485f5e3d8975db1d2f29a316a2d63ff4b787290008fe6c",
      "bytes": 4324,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/CurveComponentCutLengths.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurveComponentIncidence.lean": {
      "sha256": "eb5e2b6a733a0898034a5c7f6ba1be5b8c033cf26ce810b783bb9a6f8aa7fe28",
      "bytes": 3456,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/CurveComponentIncidence.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurveComponentLocalLengths.lean": {
      "sha256": "7f13ed3bf4a6047c06ec12ce1b2e2b0d0ea781b1f0e10fdff9ae25f328fd05bc",
      "bytes": 3998,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/CurveComponentLocalLengths.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurveComponentMultiplicity.lean": {
      "sha256": "dc49d6e879f33658aee68b1c344ff4148853875c3b5622d5ca4f194103fbcc49",
      "bytes": 4609,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/CurveComponentMultiplicity.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurveComponentRigidity.lean": {
      "sha256": "2eee97f88bbc09922acbd2ddea03da23f8af8a5eb08732a8aa5a86dd572a42cc",
      "bytes": 5148,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/CurveComponentRigidity.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurveComponentStalks.lean": {
      "sha256": "0f7c26c374fd98d0e8b4e05d1c339ec80025b3701993672ff38f626f83bcdd56",
      "bytes": 5599,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/CurveComponentStalks.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurveComponentZeroPoints.lean": {
      "sha256": "88c1fbcbd1d337c2f38c7fa22dfa8cfbc354c82eee32e7c7cbe716c7b9152d8b",
      "bytes": 3481,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/CurveComponentZeroPoints.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurveComponentsDimension.lean": {
      "sha256": "e3f0348efb967172f6111aa507cebd5c4753e790d9b87ef4f1b356836b52f22f",
      "bytes": 2596,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/CurveComponentsDimension.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurveContact.lean": {
      "sha256": "6273d140ad530bb3893fc06e7caccc0b0c02c5e1b58f5e5c639e692f15421412",
      "bytes": 7579,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/CurveContact.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurveContactFamily.lean": {
      "sha256": "21167ee66f6882fd456644ef5a0f7e47291ac012d2e9643a24a85e319cb3af99",
      "bytes": 8068,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/CurveContactFamily.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurveContactSum.lean": {
      "sha256": "6c239f82c384b6f8decd9c2eca6006d279ab996811c63c1597fc6d5078f4ca8e",
      "bytes": 14697,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/CurveContactSum.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurveCutQuotient.lean": {
      "sha256": "dd7ae5de4c2ebfb42931c461c4e929e56f5abacc346582ea4d64025b3a720789",
      "bytes": 2775,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/CurveCutQuotient.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurveCycleLengths.lean": {
      "sha256": "22f93453e13032eb1115d6d14efafa8941658c2223f8389e5e34f71dec79f7f9",
      "bytes": 4800,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/CurveCycleLengths.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurveCycleNumerical.lean": {
      "sha256": "41f18ca87d57dfe4c92ef8490360f2e0eb6f1eeb92023dee342d242514d78e5a",
      "bytes": 4861,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/CurveCycleNumerical.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurveDegreeAdditivity.lean": {
      "sha256": "85e6c27474f1ab8ffaca12936c5bab9564842d1abb14c87f13b01ed49fa2518f",
      "bytes": 10433,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/CurveDegreeAdditivity.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurveDegreeLaws.lean": {
      "sha256": "bf1cadf17691b9782b2be1c91cb620d82036a9e8629e5441be36475c71b296f3",
      "bytes": 3375,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/CurveDegreeLaws.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurveEffectiveTwist.lean": {
      "sha256": "5fdaa134997be5d6e862493ca989c6b5d3f7bba6947b2a72c6eb1498f83dba74",
      "bytes": 4489,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/CurveEffectiveTwist.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurveFieldRigidity.lean": {
      "sha256": "75aec87d1df6811390ede37de9b015e3968ffd468253236f3e0b7bb663e4d913",
      "bytes": 4828,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/CurveFieldRigidity.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurveFinitePushforwardCoherent.lean": {
      "sha256": "62481f3f0fd0f00d8389603100f56b7758bab5e7d91d178ec161e7f5c919c743",
      "bytes": 3297,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/CurveFinitePushforwardCoherent.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurveFunctionFieldCompatibility.lean": {
      "sha256": "1ce71f2bd9aec3aea65c8cd73f5e7a0d34a3fbfa6e8c41ee9621806d3c728231",
      "bytes": 2969,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/CurveFunctionFieldCompatibility.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurveGeometricFunctionField.lean": {
      "sha256": "583a28e6912b287f1129c47506585553d6e69f413824e71611e7cbd9b100cfb6",
      "bytes": 5669,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/CurveGeometricFunctionField.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurveGlobalCoordinateOrder.lean": {
      "sha256": "d228110028f6a188181bcc8ac76bbd122142ced0e2ad2840fc2d36cbcf2f470c",
      "bytes": 4883,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/CurveGlobalCoordinateOrder.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurveGlobalMonomial.lean": {
      "sha256": "c00d529a681f5e08753b351ad51008a63ce4669b3ccf854f76974e773c4d2ab1",
      "bytes": 3185,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/CurveGlobalMonomial.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurveGlobalMonomialLocal.lean": {
      "sha256": "200dd2353206cee919360958091712465b8bfbf655431ad9ee07a433515f9b29",
      "bytes": 7784,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/CurveGlobalMonomialLocal.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurveImageAffineChart.lean": {
      "sha256": "8ea742595b4940481e66d37c9621b2bca658f74d831520f6dfafca52aa1f0d9e",
      "bytes": 2622,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/CurveImageAffineChart.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurveImageAffineCoordinates.lean": {
      "sha256": "3b5edbf899d6d98bcd5bb7d65cf179e5287cf166a06a9914d2f16b9d6119c43f",
      "bytes": 6485,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/CurveImageAffineCoordinates.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurveImageOpenLocus.lean": {
      "sha256": "10a064f807ab4dd7fd3380059b11bc84f5ae329cdb573d779f459530bc42e7ad",
      "bytes": 1763,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/CurveImageOpenLocus.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurveInequality.lean": {
      "sha256": "c3551baa5fa67549f0d6c815a284fc4aeeff7257807a4a0fec9aa2100451eced",
      "bytes": 9510,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/CurveInequality.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurveInequalityIntrinsic.lean": {
      "sha256": "154ff9372d6b31af144bda0d5a8038d47dbd747af5a732b25fba8f9d923bf21d",
      "bytes": 4510,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/CurveInequalityIntrinsic.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurveLocalAssociativity.lean": {
      "sha256": "0dbbd994247cddf6e849f0dc40e40b4732d9956302ac57157440dc314b481790",
      "bytes": 4118,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/CurveLocalAssociativity.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurveLocalMultiplicity.lean": {
      "sha256": "eef9fa1da3e26229dce629cda7af6222d3d53eccd4e0f0ba931cda02320e0632",
      "bytes": 2089,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/CurveLocalMultiplicity.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurveLocalOrder.lean": {
      "sha256": "fe99c2dcdb68f65bc1e16d6dffcfca475fbad2a149e61b94464e9d2476454518",
      "bytes": 9746,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/CurveLocalOrder.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurveModelFieldEmbedding.lean": {
      "sha256": "b9ef7aaa5855e7ee27a8e870235eda73940266dd46b0866d3f670c1fa971cdf5",
      "bytes": 6261,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/CurveModelFieldEmbedding.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurveModelGenericPoint.lean": {
      "sha256": "68b17533960f2d38fbf0bf463b9c00d93b054635a9ad57e4ed5727a2d4d9e092",
      "bytes": 5080,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/CurveModelGenericPoint.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurveModelInfinityGenericPoint.lean": {
      "sha256": "813561812bd9689db1d253b8f991938feadfba2198f7c197efea1be05b2d36eb",
      "bytes": 2412,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/CurveModelInfinityGenericPoint.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurveModelLocalOrder.lean": {
      "sha256": "f84ad047a60b6822d662bfafc1883f66af9131fe0ad3a84978081189540c8677",
      "bytes": 7739,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/CurveModelLocalOrder.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurveModelPlaces.lean": {
      "sha256": "9598ca3a6d06d33213445c6d1ec39dcbe60b2dfeec97f41fa9c0a5375a286c56",
      "bytes": 23546,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/CurveModelPlaces.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurveMonomialMap.lean": {
      "sha256": "e2d11c7cf3c077b613f685a96f545ef68433282777774837d199791d0f4ecb47",
      "bytes": 2915,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/CurveMonomialMap.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurveMorphismFinite.lean": {
      "sha256": "c31f41a42d45a616a8fd46881329ee5dad7e277552caacc9b774383f1143d657",
      "bytes": 3450,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/CurveMorphismFinite.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurveNormalizationDegree.lean": {
      "sha256": "e800d9041300792107bb948ab1800225b77adc4e55235ff9c4249f23c48c1b3e",
      "bytes": 6767,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/CurveNormalizationDegree.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurveNormalizationDimension.lean": {
      "sha256": "3fbacd6ce657edf646ddfb46a2aed3423ccf9a432bfde73764f538ac9875d7f1",
      "bytes": 5785,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/CurveNormalizationDimension.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurveNormalizationInvariance.lean": {
      "sha256": "ed8045cbacc89a8501cccf963c0c2ec90903c435e25bf8ab6c583154840e154d",
      "bytes": 5437,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/CurveNormalizationInvariance.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurveNormalizationLocalRing.lean": {
      "sha256": "b05527e4088de00523b02eaffef05457c2c919a3fcb1e2a6f719eb7d01b4fafd",
      "bytes": 4180,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/CurveNormalizationLocalRing.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurveNormalizationModel.lean": {
      "sha256": "36b73009539e3bb5385bc7a8666c6d4c7342e53d93fd1897160522aa70b75e47",
      "bytes": 14993,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/CurveNormalizationModel.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurveNormalizationMorphism.lean": {
      "sha256": "6f2698c629630c7b98539d4b5ff7ad2de5bb0293b47819469bd54be73c99907f",
      "bytes": 6615,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/CurveNormalizationMorphism.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurveNormalizationNonaffine.lean": {
      "sha256": "5dd740087f1b58fd4cceda850d13d4b28b5b0bb349a4e93b17004eac08d9b70c",
      "bytes": 1642,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/CurveNormalizationNonaffine.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurveNormalizationOverlap.lean": {
      "sha256": "4005e2faa911485943576c5748f6e94f4c8faf6fdde918d12173ad46615d2e02",
      "bytes": 4960,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/CurveNormalizationOverlap.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurveNormalizationProjective.lean": {
      "sha256": "3b92c6d2eff1043575298e646b33732c5a45c05f83b1b34b00170266598c5e3f",
      "bytes": 6752,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/CurveNormalizationProjective.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurveNormalizationProper.lean": {
      "sha256": "4b8e4ee27c3bd3bcbce2558562340dfc287f00fec1946c5421d9d7d90802b5f4",
      "bytes": 8226,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/CurveNormalizationProper.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurveNormalizationUnit.lean": {
      "sha256": "e2d4a2463d5394714c2f1259ef19003ec03430e629f7ab6696e3ff3f85dd202f",
      "bytes": 2975,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/CurveNormalizationUnit.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurveNormalizedDegreeTransfer.lean": {
      "sha256": "e5f32a9dd3d7c83f272bc758b7085d30feffee094c454079e263ea1d1dbc5fd0",
      "bytes": 4545,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/CurveNormalizedDegreeTransfer.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurveParameterFinite.lean": {
      "sha256": "ec6840bade41de3e85f31f904e6725f5252cf7f3b93d6b60050a6cb0eaab5704",
      "bytes": 1477,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/CurveParameterFinite.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurvePlaceCenter.lean": {
      "sha256": "ad9e76415d2aa340b1c094bdb716c33ab8aa37a225f7153237cd953d41f1257b",
      "bytes": 4971,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/CurvePlaceCenter.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurvePlaceCenterStalk.lean": {
      "sha256": "0bd71e158e5c2d8d56c75db539dc7dfd94bbd0cdcd77e944780e805dfd3ec5ce",
      "bytes": 2676,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/CurvePlaceCenterStalk.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurvePlaceSectionDivisor.lean": {
      "sha256": "e8800c7726f571c77c69525ab35699e63659ba27ed8f4f237cc51b76148b854c",
      "bytes": 3363,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/CurvePlaceSectionDivisor.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurvePlaceSectionOrder.lean": {
      "sha256": "3f6a029c032c143a95f668d9f8f5bd421c2f5e57aebed614f5f3461ca7492b71",
      "bytes": 2481,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/CurvePlaceSectionOrder.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurvePrimeHeight.lean": {
      "sha256": "78f11e2ffe50dc69aedb37fb8afd34178a62f1a373b1568bdc2e08e5c00503d2",
      "bytes": 5377,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/CurvePrimeHeight.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurveProductFormula.lean": {
      "sha256": "9b90c103a21a40e0e0b173acd1dd4501f03a4bedd5bbb39bb868984139dfc147",
      "bytes": 7807,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/CurveProductFormula.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurveProperExtension.lean": {
      "sha256": "75a1d33fccf545ad7534c8b84f6d870228c8faa33a11da274536a5ed7e2802ee",
      "bytes": 3561,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/CurveProperExtension.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurveProperImageDimension.lean": {
      "sha256": "d442b916cb46eb4e23f9e7bbde3d35339a701179db8e9e01797642d189494865",
      "bytes": 3542,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/CurveProperImageDimension.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurveSectionDegree.lean": {
      "sha256": "a8e3ed78bc232d3882ff73a3b62a0d4a752c55388cbb9dae63ab59fe6de410d0",
      "bytes": 4873,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/CurveSectionDegree.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurveStalkGluing.lean": {
      "sha256": "e20c32b32bf0a6c67769ef4e5e20148d6d8580d25abe7d54d1bcf259b7f4437c",
      "bytes": 5269,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/CurveStalkGluing.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurveValuationCenter.lean": {
      "sha256": "bd26005b3e839c281b5242361f0c664fcb40b1cfa67729779c430f0ffbc88452",
      "bytes": 20686,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/CurveValuationCenter.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/CurveZeroPole.lean": {
      "sha256": "74ad7755ff0ab710340de0cd3a3d6398acd5396dd7d087db86ea4a2183e3f81c",
      "bytes": 24596,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/CurveZeroPole.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/FiniteCurveZeros.lean": {
      "sha256": "a5ebd29b2bea950b74d9bfc07d7e8f77116ac2648cd807ab84c39a94849175cc",
      "bytes": 11624,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/FiniteCurveZeros.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/FiniteNormalizationGrowth.lean": {
      "sha256": "df0dae884a12af7f57fcf71c2fd4a90cf9435784cb2b6320d7acb978c86396cc",
      "bytes": 10242,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/FiniteNormalizationGrowth.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/FiniteOfNoContractedCurves.lean": {
      "sha256": "be2a0e09b3f304a64b25a7308faa2c76d2d5787283ef2103169e364d4cbd0270",
      "bytes": 3182,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/FiniteOfNoContractedCurves.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/FromSpecStalkLocalIso.lean": {
      "sha256": "e1cbc6205cc66e8dfdf47c435c98f1a8e9314ffd406146fa3e5d22231e9da736",
      "bytes": 2616,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/FromSpecStalkLocalIso.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/GeneralCartierDegreeLength.lean": {
      "sha256": "a87f312fbb3518bb480b775dc3465639605a1d15c87a7173b35b4f9ff1ad88c9",
      "bytes": 5492,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/GeneralCartierDegreeLength.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/IdealSheafPowers.lean": {
      "sha256": "ddd7c4776fec39d55d1f9ec0ea3f0064f8af2de1c878325d4dc9035c0bec7f15",
      "bytes": 1442,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/IdealSheafPowers.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/IntegralCurveExistence.lean": {
      "sha256": "df613020461bcafc4570aa33aec0a46e1aa895843c0ba8bc83c517bb15923897",
      "bytes": 5403,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/IntegralCurveExistence.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/LineBundleCoherent.lean": {
      "sha256": "0887ae5d327d16f9544cedf8a1f50a0dff17194669140e4e61836de43b46664a",
      "bytes": 1620,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/LineBundleCoherent.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/LineBundleFrameCocycle.lean": {
      "sha256": "f5ee2c44be829b45d8cc0aaf21fb34647421b75cdaeb01f0014ea39d2255dfad",
      "bytes": 7688,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/LineBundleFrameCocycle.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/LineBundleGluing.lean": {
      "sha256": "15d749415915f3dad8d8b95ba2cf5d608ec2aabbd2d52ea46e44822d99d186b3",
      "bytes": 10997,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/LineBundleGluing.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/LineBundleGluingSections.lean": {
      "sha256": "aaa95b7eb4d4cce32828d679fb665406535d0820bb73d62a97e81062652b2881",
      "bytes": 5351,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/LineBundleGluingSections.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/LineBundleGluingTransitions.lean": {
      "sha256": "21eb46dfc435fd5f017996598d97aac71bfeda7bda49f8b7ad536604c806a1b3",
      "bytes": 4115,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/LineBundleGluingTransitions.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/LineBundleInverse.lean": {
      "sha256": "501f0d586edbd59cfe64ae69099cd2d6f1fc626fe88ef948723e9e95f9208b23",
      "bytes": 2093,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/LineBundleInverse.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/LineBundleProduct.lean": {
      "sha256": "66887cf3a2fdd4041162b481309f586a5a3c535cb3f8558dc416e302a6f6792e",
      "bytes": 3227,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/LineBundleProduct.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/LineBundleTensor.lean": {
      "sha256": "3e6d54f7d8f9fae32979fe0530ee3913caf9ec04594d4b78b6686e03d8674b6f",
      "bytes": 14273,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/LineBundleTensor.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/NormalizationGrowth.lean": {
      "sha256": "469e4b59f1668dd0a9d350d5ae30327d93e472981b6de803d7eaf1b85cb8f95f",
      "bytes": 3997,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/NormalizationGrowth.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/PlaceCenteredBranch.lean": {
      "sha256": "a059349c095e004627f8e613da0e3489ab11ed91a1303dbccb36fc4bfc7ca6b9",
      "bytes": 9624,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/PlaceCenteredBranch.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/PlaceLocalRing.lean": {
      "sha256": "09555766eca98adb365a4ef7a8e37c3243460bf1b2746f63913d64602158219c",
      "bytes": 2871,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/PlaceLocalRing.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/PlaceParameterModel.lean": {
      "sha256": "f4e2695124b5e09363924234bfc056a3b2f6f626749791e7eb9291f9854355ed",
      "bytes": 5641,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/PlaceParameterModel.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/PlaceValuationRing.lean": {
      "sha256": "5c8391234df821f06fd90fd4a1f66c828a437582b6dac1a79df364458a373db7",
      "bytes": 2158,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/PlaceValuationRing.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/PolynomialProjectiveStructure.lean": {
      "sha256": "6ba776076f61496b6ee44e8ed1aa69fb7feacf373e4f113583713b6c495a49f4",
      "bytes": 1985,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/PolynomialProjectiveStructure.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/PrincipalCartierSequence.lean": {
      "sha256": "a68736ac4ce9fa456eb8bf21844f18e8c9d53447e8db543f3e9c59da3c864ac2",
      "bytes": 3058,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/PrincipalCartierSequence.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectiveChartOverlaps.lean": {
      "sha256": "2471600928a08bf3ad90320fee1fc9a587b4d65e4b5badc74064941d12937c0e",
      "bytes": 5890,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveChartOverlaps.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectiveChartRingNaturality.lean": {
      "sha256": "a083bc4928b0edc79403d83bbe6bb296c385d2984bf0e287628d2efbd7c6fde8",
      "bytes": 5023,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveChartRingNaturality.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectiveChartRingNaturalityCore.lean": {
      "sha256": "cd59990add72c3f85b45133b4779c3c0c75d64f5c3d9a2ed559ec036e54765ea",
      "bytes": 6955,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveChartRingNaturalityCore.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectiveChartSections.lean": {
      "sha256": "955226f1563f50b34f1e2a8895043147f67d44d30a881cb81920237e91d8b278",
      "bytes": 5564,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveChartSections.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectiveCharts.lean": {
      "sha256": "a0a854c943493e59754201410c6edf9f264e8f02a324f7194409d8c358b3f9ce",
      "bytes": 8044,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveCharts.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectiveCoefficientBound.lean": {
      "sha256": "75ebd2af9d585e3dfbd2b24b8aa8eb202e537ae9d14274b9239138d951f4f02a",
      "bytes": 2308,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveCoefficientBound.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectiveCoordinateChartMap.lean": {
      "sha256": "2d2c63fb849ee10f144316a96d5b44f29ce2c2064b3f408b8dd6caf76189347a",
      "bytes": 2327,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveCoordinateChartMap.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectiveCoordinateConstants.lean": {
      "sha256": "950c2fa6888e9d522e8b4ddb1325a944177236d30770f0a6a75c9af0798b44ee",
      "bytes": 4416,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveCoordinateConstants.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectiveCoordinateFinite.lean": {
      "sha256": "8297e745606f18a709022acc6f04e1dff0b5a951ec1ec041e24bbd7fe942fa0b",
      "bytes": 3654,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveCoordinateFinite.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectiveCoordinateFiniteSections.lean": {
      "sha256": "cdd81d583dfc7fb7440f7fe9dafbccae35bc5fd182a0b79854860eaab59c1372",
      "bytes": 3843,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveCoordinateFiniteSections.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectiveCoordinateFiniteValues.lean": {
      "sha256": "d7ffe94b4ab010fa029a78c65b83bdb0294dba0bac817cfa23462e8557df16cb",
      "bytes": 6217,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveCoordinateFiniteValues.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectiveCoordinateOverlapNaturality.lean": {
      "sha256": "1b1d52db1487b4ac04544e11acfd663b01aa0e7f8db2a254353466a361c0d28d",
      "bytes": 3062,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveCoordinateOverlapNaturality.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectiveCoordinatePullback.lean": {
      "sha256": "0b29c539b3fd5b9def999740ca88c7032e691228a6b2c8d28510ee8eb956e7c9",
      "bytes": 3418,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveCoordinatePullback.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectiveCoordinateRatios.lean": {
      "sha256": "de61e386263ae2f93abd97fb23f489c3eccd773f6363638b736b772b1a917a09",
      "bytes": 6812,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveCoordinateRatios.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectiveCoordinateRingNaturality.lean": {
      "sha256": "b21975c5ec9220158a324c78b9614a91db89af60a7df4d48cc1676aa7861f618",
      "bytes": 5954,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveCoordinateRingNaturality.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectiveCoordinateScalars.lean": {
      "sha256": "cf2034b7db26e90c8b189c578cf63902ffe678327781f7c8c37efb9e656b1242",
      "bytes": 5861,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveCoordinateScalars.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectiveCoordinateSections.lean": {
      "sha256": "3aa9360a24987b083676913234df0649a7a1e73b36a68bbe4f07ea3193fd06bd",
      "bytes": 5485,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveCoordinateSections.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectiveCoordinateTransitions.lean": {
      "sha256": "035a8f7c7f43061b99227ee0298eacb05baad9a52e090864a2c1c5d26a4fcc83",
      "bytes": 4540,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveCoordinateTransitions.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectiveCoordinateValues.lean": {
      "sha256": "7b1756ec05c5a8e0df9f28a6b25abc71bf0d49d984d2fb01b7d582482ab7a86f",
      "bytes": 4262,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveCoordinateValues.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectiveCoordinates.lean": {
      "sha256": "7d4643e73cf5ddda0465d3a575619a9e46bbfb5ab89bbca99533b690af2bb687",
      "bytes": 16731,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveCoordinates.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectiveCurveTwoAffine.lean": {
      "sha256": "4a3840417b9096f0ef0d0d16150a9ecdfde57c9d034e9e448eda93eba0e45a66",
      "bytes": 3898,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveCurveTwoAffine.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectiveDenseChart.lean": {
      "sha256": "68af089740c6a772966bbd588df3bf98410283efb87642cccb071b8ea48a1e28",
      "bytes": 2094,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveDenseChart.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectiveEmbeddingCharts.lean": {
      "sha256": "dce81a9ca22594e75444199dd180b736f887492101d034b94e55829504c1a7f9",
      "bytes": 10564,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveEmbeddingCharts.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectiveFiniteCoordinates.lean": {
      "sha256": "e5911a959f94984ebffea5388c8ac39c544ec80bdc1aeb1f2e97ca57a856bc1f",
      "bytes": 4237,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveFiniteCoordinates.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectiveFinitePencil.lean": {
      "sha256": "6e3224f81f1d34abb3e05b438408ab53999900731e3eba2637faea6b3a1f2596",
      "bytes": 3873,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveFinitePencil.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectiveFrameNaturality.lean": {
      "sha256": "3b7b325be49406e907fc772680ead1a11c64707f1b8016e2571074453ecb7ac2",
      "bytes": 4273,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveFrameNaturality.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectiveFramedAtlas.lean": {
      "sha256": "ebbf9c13e13740ad70304a67184bdff16a9c866e6a2f4875b14be854aa40097e",
      "bytes": 4492,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveFramedAtlas.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectiveFramedSections.lean": {
      "sha256": "e18710af955ffbc2e0296d95b37248f95afa62232b88a4010c21d7c76661e2aa",
      "bytes": 9585,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveFramedSections.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectiveGlobalPolynomialAlgebra.lean": {
      "sha256": "146628806c97c90e4a24bdd3362701d635bda85bdf57d8effe9434d8cdf6ed26",
      "bytes": 4327,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveGlobalPolynomialAlgebra.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectiveGlobalPolynomials.lean": {
      "sha256": "8f40dc74e4186c3ebef49e081f91a18ed7550863ec4a72138cc34ee9764498e5",
      "bytes": 11791,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveGlobalPolynomials.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectiveIntrinsicCoefficientLaw.lean": {
      "sha256": "41b0e332b80a2ebbbf7d84fb902f1eb7316af690016d4371ca4356082d4ec91d",
      "bytes": 4028,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveIntrinsicCoefficientLaw.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectiveLatticeOrder.lean": {
      "sha256": "d14e47fc9d38956a2dbb3cda2a659c059330a48f4e7df53239e9ab1a4019517f",
      "bytes": 2900,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveLatticeOrder.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectiveLatticePullback.lean": {
      "sha256": "c915bcaab516ec093d0defc6eda62945b4ad3642b5e1e02b6f19b1fd1730f2e2",
      "bytes": 4332,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveLatticePullback.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectiveLineCharts.lean": {
      "sha256": "fcb5dab7970f9708e720898b78d7752157f307de5ffa6b354fa89d3f42b025ae",
      "bytes": 4709,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveLineCharts.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectiveLineProper.lean": {
      "sha256": "2daaa00be6f89fc57c09119841d4673a00ceee9a1e74367b5cf7a2800fa8163f",
      "bytes": 2664,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveLineProper.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectiveLineReciprocal.lean": {
      "sha256": "c6350bd4d820c081cebc556894383be6710cf63acc1ea73b1ac16d7d13db062f",
      "bytes": 4119,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveLineReciprocal.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectiveLocalCoefficients.lean": {
      "sha256": "d731f3ac11a5f72dc7901b9baa9fa078e6aeddba57ed079208e93bbf0d757633",
      "bytes": 4296,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveLocalCoefficients.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectiveMonomialFinite.lean": {
      "sha256": "30eb621d0a986ef0f3c6eb7f645bbdef65ad9cd395dd942d456cbc523793e55c",
      "bytes": 6327,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveMonomialFinite.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectiveNegativeCoordinates.lean": {
      "sha256": "85fe8d5e7cfdbc9f6657561c39a4a153d29dd08af53ab40d1f2f74424464cc0b",
      "bytes": 4116,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveNegativeCoordinates.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectiveNegativeFrames.lean": {
      "sha256": "3631600385f7d5bb06412d699ec40463a7cb75922416d14045d5bbc1ce540e39",
      "bytes": 2617,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveNegativeFrames.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectiveNegativeScalars.lean": {
      "sha256": "f9e02e513182655cde7cf34185fa5ab7bc784cb14bf0ab93e9350725cb08ec5c",
      "bytes": 3495,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveNegativeScalars.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectiveNegativeTransitions.lean": {
      "sha256": "a4080a4ab340b9bae727d515c0319ba484a131e7bb036d8b4cef1b869e5158df",
      "bytes": 3213,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveNegativeTransitions.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectiveO1ChartMap.lean": {
      "sha256": "3b67327982d437ad1b2854ec7b864cf6d9f18acb9c818c5ac130f1ebf6989d2c",
      "bytes": 6727,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveO1ChartMap.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectiveO1Identity.lean": {
      "sha256": "ed892c2b6fb30ec0addfbd721fa2153e99ba7bf4efc3bc11aac361b2f1b85373",
      "bytes": 1078,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveO1Identity.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectiveO1LocalIdentity.lean": {
      "sha256": "a20574e9ddbc6215c24e1b864f23acc148519a78e4787bb72811de046bb5162c",
      "bytes": 1406,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveO1LocalIdentity.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectiveO1Morphism.lean": {
      "sha256": "de56e3c7abe9683932a5772092bdf97088532c3f966e2866cb4cf9f645ebb0ca",
      "bytes": 2594,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveO1Morphism.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectiveO1Sections.lean": {
      "sha256": "b83f8cf34674c2d4df3ba58c58df5ab43636bc3b526b83a9f76bf6c47f6fefcc",
      "bytes": 3217,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveO1Sections.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectivePencilScalars.lean": {
      "sha256": "29ff9086e08463519621593884103f29e4a438e910227c656d138e1188b50ad2",
      "bytes": 1418,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectivePencilScalars.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectivePullbackFrames.lean": {
      "sha256": "fb5281dd9f9acec49510639da2c9e9477fadd3939fd1a9d3248710c8f9246d49",
      "bytes": 5108,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectivePullbackFrames.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectiveRatioCocycle.lean": {
      "sha256": "16c626685874dd89fee27ca6f17974fd43e57d170db4d3ec0c1cf521b1715255",
      "bytes": 4502,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveRatioCocycle.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectiveRepresentedCoefficient.lean": {
      "sha256": "f3eba095d79aec275152a44a2ad3376e1fa6c707832072ef3ae8e3b1d6005c58",
      "bytes": 2963,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveRepresentedCoefficient.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectiveSectionExtension.lean": {
      "sha256": "f4b7fc6c8283917f05c5960d8f6fce21a4c97c4814e7a7069aff12ea835c8045",
      "bytes": 3643,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveSectionExtension.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectiveSectionInterface.lean": {
      "sha256": "e731046ca5284c366aeb8f1a8f107586154e3f01caa9ae4ea69ce726295fce0d",
      "bytes": 2892,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveSectionInterface.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectiveSectionPullback.lean": {
      "sha256": "42d8b726570dcdc64cde814132c5a13f91d15b4cdfccbab8af6a219e916560e4",
      "bytes": 4240,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveSectionPullback.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectiveSectionReindex.lean": {
      "sha256": "233a2d0ab11042c151880c36d9638f6f0b6f73b9e8a57105aa947e99fd7b53c1",
      "bytes": 9426,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveSectionReindex.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectiveSectionsPullback.lean": {
      "sha256": "a00049cbff7bd68316c0530df35a9788f4e844f2f97c9bcd0d64f899059f4836",
      "bytes": 4857,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveSectionsPullback.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectiveSerreTransfer.lean": {
      "sha256": "d609b593cc2e6dc00e3725e076d8f5b7285d6d52a07997a19b456fb7d71ada0a",
      "bytes": 2991,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveSerreTransfer.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectiveSpaceBasics.lean": {
      "sha256": "d50ab72e6cffd3a7497234e3adaebb311b55eac76f229c45f772fa86e4c7d44f",
      "bytes": 1336,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveSpaceBasics.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectiveSpaceFinite.lean": {
      "sha256": "f387689a77b66445f1fdeee3c855201a17599d4c5af696e5df3d313893774b79",
      "bytes": 3189,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveSpaceFinite.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectiveSpaceIntegral.lean": {
      "sha256": "b901a77c0aaf26a512dc90e21887cd3f69925854b354dd6cc1ac82af705ec95a",
      "bytes": 1887,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveSpaceIntegral.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectiveSpaceSerre.lean": {
      "sha256": "0b2d13cdb5170e924b8815be81c6fc9be1c14bd84d132d6a6993dd86bf137adf",
      "bytes": 2626,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveSpaceSerre.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectiveTupleCharts.lean": {
      "sha256": "cf7692fc6911835eee08e67624c9806ca770501ef8905938385034e046f8ada3",
      "bytes": 7292,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveTupleCharts.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProjectiveVertexCompatibility.lean": {
      "sha256": "145b315d6bed34177396ab9fdb964585941d4e7a66ea0e9c4be4920a01c3c6f1",
      "bytes": 3258,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveVertexCompatibility.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ProperHypersurfaceHilbert.lean": {
      "sha256": "68fc69da054b9d1d3d6fe2791b74c85cb2f6fa2e5e9685038d8583a500e0c9e5",
      "bytes": 3078,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/ProperHypersurfaceHilbert.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/ReducedComponentStalk.lean": {
      "sha256": "2b5ce9978396e31e476e652f6c4543ca3bb60e21cdeb473de97aba91c39c56c4",
      "bytes": 5323,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/ReducedComponentStalk.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/SectionCartierPower.lean": {
      "sha256": "b8b3befd5c53d4e20679d96c074b01e8891a35ca778bb09cbc9357356aa29084",
      "bytes": 4652,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/SectionCartierPower.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/SectionCartierRegular.lean": {
      "sha256": "189fc2fce8c02f48a1e7f2e8eb8d850b909efdfea17d2d821de5908e314e13c9",
      "bytes": 3658,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/SectionCartierRegular.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/SectionOrderDivisor.lean": {
      "sha256": "9f1fc9587fa75c722b5e239c365748e1f23f8fe71072be77ee5e11dd2f715191",
      "bytes": 5644,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/SectionOrderDivisor.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/SectionZeroStalk.lean": {
      "sha256": "4f1f08369aca04a92fd2012a88680c2f76f10c3b368fc9425cffb1039487f0fb",
      "bytes": 5892,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/SectionZeroStalk.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/SheafSectionGluing.lean": {
      "sha256": "78c097820385af9749a4b46974cf88edd7ca7f2154eef00d89790582bcff8a2d",
      "bytes": 4120,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/SheafSectionGluing.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/SheafificationUnitIso.lean": {
      "sha256": "c63ef8e7c3f8e3851f8e3de20e4c111ac3f639fb9ef84dea51b86fc2d55140b4",
      "bytes": 704,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/SheafificationUnitIso.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/SupportedSheaf.lean": {
      "sha256": "97c96f6c35af8abad6516723a7dda4aff999c8e6b0458c4c0d614ae025455967",
      "bytes": 3277,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/SupportedSheaf.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/WeightedCurveDegree.lean": {
      "sha256": "b85c6740ca7852f6ff4beb5e2f45cbea233c8ceca8bcb5ef212b8d2ac0e52e5d",
      "bytes": 12109,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/WeightedCurveDegree.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/WeightedCurveRigidity.lean": {
      "sha256": "1a036a839544ff1c78e6df66fdafee3d36375fe70ebd2e655c3a23161f92088b",
      "bytes": 5102,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/WeightedCurveRigidity.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/WeightedLocalSheaf.lean": {
      "sha256": "5617eacc8cd42c169355151a714332bcb1579714083e85b717c9d2b3e5e9bb84",
      "bytes": 5926,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/WeightedLocalSheaf.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/WeightedProjectiveCurveDegree.lean": {
      "sha256": "c5ff0859138e18daba7a996cd0b5b4c6309fa10cb3f02abf71d2d068c0873d61",
      "bytes": 5667,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/WeightedProjectiveCurveDegree.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/WeightedProjectiveEmbedding.lean": {
      "sha256": "17b0582d3b177722c0f31f3b4d0ee603c381290cdef4544ed86ddfa5529244c8",
      "bytes": 2590,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/WeightedProjectiveEmbedding.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/WeightedProjectiveLineBundle.lean": {
      "sha256": "830d212ab81aecf3f8ff1425f2ebff5f2fe69a65496ba7c1c38b50205b5ca54a",
      "bytes": 2450,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/WeightedProjectiveLineBundle.lean"
    },
    "OAI/NumberTheory/PiExponent/Geometry/WeightedProjectiveStructure.lean": {
      "sha256": "d64be197895e286458ce05dc46307a208ab60b8525e2c2bcae6bbfade1c5e98d",
      "bytes": 1206,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Geometry/WeightedProjectiveStructure.lean"
    },
    "OAI/NumberTheory/PiExponent/Jets/AffineJetCoefficientFrame.lean": {
      "sha256": "29cb06ce859918cc7fb32b7c51f1179caad273979ebc3146a4c8e2fe3dde4383",
      "bytes": 4916,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Jets/AffineJetCoefficientFrame.lean"
    },
    "OAI/NumberTheory/PiExponent/Jets/AffineJetCoefficientInterface.lean": {
      "sha256": "e250b1133baf719a7324545cb86ab5dba377087070e8d8c745914086c9b8ea49",
      "bytes": 910,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Jets/AffineJetCoefficientInterface.lean"
    },
    "OAI/NumberTheory/PiExponent/Jets/AffineJetFramedPackets.lean": {
      "sha256": "ce2e0c6cf041412a0a53b8c1bba0668515134c02ea72b98ade6093c344ce5133",
      "bytes": 1642,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Jets/AffineJetFramedPackets.lean"
    },
    "OAI/NumberTheory/PiExponent/Jets/AffineJetPackets.lean": {
      "sha256": "4bf28d7ca640c7d536c8756021f81c3045128d44ea3b9c8da9bb6289dcd61d0e",
      "bytes": 3293,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Jets/AffineJetPackets.lean"
    },
    "OAI/NumberTheory/PiExponent/Jets/AffineJetPolynomial.lean": {
      "sha256": "a99d9884a5d275249fbb1c6647b453017e8ba2a5502e43ec199da1383faaf58e",
      "bytes": 3687,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Jets/AffineJetPolynomial.lean"
    },
    "OAI/NumberTheory/PiExponent/Jets/AffineJetQuotient.lean": {
      "sha256": "da14e091bf34f6d76cbb8c20afa7e62f05ef1496e41ebf128ba7030a31aa4979",
      "bytes": 5180,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Jets/AffineJetQuotient.lean"
    },
    "OAI/NumberTheory/PiExponent/Jets/AffineJetSupport.lean": {
      "sha256": "801010282ab33e61587c81ee891e93232d8e44bfbf58b2fe27c683ac5042f542",
      "bytes": 4673,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Jets/AffineJetSupport.lean"
    },
    "OAI/NumberTheory/PiExponent/Jets/AlgebraicJetPackets.lean": {
      "sha256": "b929dce86c8e1939348c0cca5b28e08e1b90983af003218c5675af5860f463c3",
      "bytes": 10091,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Jets/AlgebraicJetPackets.lean"
    },
    "OAI/NumberTheory/PiExponent/Jets/AuxiliaryJetMap.lean": {
      "sha256": "a7567602fde07048c55c04fa0915684cd5eaf6094a90874417506abc0dea80d7",
      "bytes": 3860,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Jets/AuxiliaryJetMap.lean"
    },
    "OAI/NumberTheory/PiExponent/Jets/BranchContact.lean": {
      "sha256": "d9c3f54cb942ebf2b6f3bb89741ac6a02c42bcc0b782dfa445125a1d4cdace7c",
      "bytes": 5977,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Jets/BranchContact.lean"
    },
    "OAI/NumberTheory/PiExponent/Jets/BranchContactIdeal.lean": {
      "sha256": "7b99527310c672312446dc428986364244fe6f9074d00598121598e1d57725dd",
      "bytes": 4527,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Jets/BranchContactIdeal.lean"
    },
    "OAI/NumberTheory/PiExponent/Jets/CommutingTaylor.lean": {
      "sha256": "ff5009aa9c01a7df9b5e8c99ab2e7ad0e5d4102f7a3ec1a884829e0feb9fd8d8",
      "bytes": 9723,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Jets/CommutingTaylor.lean"
    },
    "OAI/NumberTheory/PiExponent/Jets/CompactJetIdeal.lean": {
      "sha256": "b7196e8ace969bbe2175bd7d071f26d11cf985cf7a8acf0f695bd054165a4af6",
      "bytes": 2949,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Jets/CompactJetIdeal.lean"
    },
    "OAI/NumberTheory/PiExponent/Jets/CompactJetIdealCoherent.lean": {
      "sha256": "4d0b852d6e4def1449f37fe3ea9b9a9608d923d337d2e26267acb9da5ff711dc",
      "bytes": 1642,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Jets/CompactJetIdealCoherent.lean"
    },
    "OAI/NumberTheory/PiExponent/Jets/CompactJetPolynomial.lean": {
      "sha256": "59da90bcdc034578c860bc222fc74087f0ace2e200805eec5b58b892e638de4e",
      "bytes": 9932,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Jets/CompactJetPolynomial.lean"
    },
    "OAI/NumberTheory/PiExponent/Jets/CompactLogJetIdeal.lean": {
      "sha256": "ece2c76db3ac9359aa8e334041848cfffebd99bfb34f09bb5517b8f31d9dbafe",
      "bytes": 5686,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Jets/CompactLogJetIdeal.lean"
    },
    "OAI/NumberTheory/PiExponent/Jets/ConormalPairing.lean": {
      "sha256": "886e51b7e313b3dfbc7b2338b2c6d1aa2ed17b8c806bb4b600fdc9e37753ce17",
      "bytes": 1216,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Jets/ConormalPairing.lean"
    },
    "OAI/NumberTheory/PiExponent/Jets/CotangentGeneration.lean": {
      "sha256": "056f875453377b14e83c33a76c2606b7d2315f14d36dbe47656cceca57bd36be",
      "bytes": 2524,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Jets/CotangentGeneration.lean"
    },
    "OAI/NumberTheory/PiExponent/Jets/DVRBranch.lean": {
      "sha256": "b83efe27a61c0c1a08c7208a974aba377c3554f97d1a036b58bcae3908895988",
      "bytes": 2612,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Jets/DVRBranch.lean"
    },
    "OAI/NumberTheory/PiExponent/Jets/DVRBranchExpansion.lean": {
      "sha256": "f9dcc8e9498e6eaf6cd10722441bc2adb623b4cd21574a568f534eea3e92ad46",
      "bytes": 7571,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Jets/DVRBranchExpansion.lean"
    },
    "OAI/NumberTheory/PiExponent/Jets/DVRBranchJet.lean": {
      "sha256": "5e58e949343a2c30a747a978be6e50473c07244cabd0726051d83c4c11022e7e",
      "bytes": 6799,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Jets/DVRBranchJet.lean"
    },
    "OAI/NumberTheory/PiExponent/Jets/DVRBranchOrder.lean": {
      "sha256": "813878c191120e0f9e3aa60520a33f40ec3906a0c2ecfb3a00625d16a1dae1fd",
      "bytes": 4034,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Jets/DVRBranchOrder.lean"
    },
    "OAI/NumberTheory/PiExponent/Jets/DerivativeIdeals.lean": {
      "sha256": "1240b4de038ace679ea40785e20559abab5f4f895b12758984ab34d043f1ea5d",
      "bytes": 7140,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Jets/DerivativeIdeals.lean"
    },
    "OAI/NumberTheory/PiExponent/Jets/DifferentialConstant.lean": {
      "sha256": "46c7de38028279b304250cc9137f679b7539338359ef07a552f34770cadd33b8",
      "bytes": 708,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Jets/DifferentialConstant.lean"
    },
    "OAI/NumberTheory/PiExponent/Jets/FilteredLength.lean": {
      "sha256": "a5c1498f97d80dbaf4ab115c3ab84fd5b8db2452ae6a294a6f66e668085ec6a4",
      "bytes": 3651,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Jets/FilteredLength.lean"
    },
    "OAI/NumberTheory/PiExponent/Jets/FormalAuxiliaryJet.lean": {
      "sha256": "0289753d5dde1904e399ccf4d46ec3974b6c10d6446179cad67c4e2b54f3d28f",
      "bytes": 2915,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Jets/FormalAuxiliaryJet.lean"
    },
    "OAI/NumberTheory/PiExponent/Jets/FormalBranchContact.lean": {
      "sha256": "48109b52d14d0dbdb88d16cf0dfffb5821781702f7388385ed7ed2a74144e03b",
      "bytes": 2485,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Jets/FormalBranchContact.lean"
    },
    "OAI/NumberTheory/PiExponent/Jets/FormalBranchCoordinates.lean": {
      "sha256": "8fd157600d8fde4dc7db379c763269f19727c9228df11508ba75613786472809",
      "bytes": 2562,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Jets/FormalBranchCoordinates.lean"
    },
    "OAI/NumberTheory/PiExponent/Jets/FormalBranchEvaluation.lean": {
      "sha256": "adbfbb5d59dc694b229ec04d682563fbb1f2dbbed603da508cbcbe0091944eb0",
      "bytes": 5362,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Jets/FormalBranchEvaluation.lean"
    },
    "OAI/NumberTheory/PiExponent/Jets/FormalBranchOrder.lean": {
      "sha256": "dd4c32b51f31c6b451e1caed8f0eb99af595e412b05f08df5eea1a1a78edf482",
      "bytes": 6014,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Jets/FormalBranchOrder.lean"
    },
    "OAI/NumberTheory/PiExponent/Jets/FormalBranchOrderRational.lean": {
      "sha256": "e5e6804e56eaa073904d07792ab91a5874fb9b08325fef20fd1803b1f2ad187a",
      "bytes": 5445,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Jets/FormalBranchOrderRational.lean"
    },
    "OAI/NumberTheory/PiExponent/Jets/FormalJetDerivatives.lean": {
      "sha256": "3ea1e0e5f0d838bb70f28076c16ee706558eaf552cb9192c3a24e4d08d7cfc61",
      "bytes": 2940,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Jets/FormalJetDerivatives.lean"
    },
    "OAI/NumberTheory/PiExponent/Jets/FormalJetIndices.lean": {
      "sha256": "43bb00ab9ef7e3028e8aa2cf09faaa4a8a2ee1bc4866e95c1250137a2f038f12",
      "bytes": 3352,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Jets/FormalJetIndices.lean"
    },
    "OAI/NumberTheory/PiExponent/Jets/FormalLogJet.lean": {
      "sha256": "47b6966c48c98180726abee87046aff36217df4df9f75828f2ee2e13a0e9059c",
      "bytes": 6046,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Jets/FormalLogJet.lean"
    },
    "OAI/NumberTheory/PiExponent/Jets/FrameTransverseMultiplicity.lean": {
      "sha256": "fbd47c59b76447bb520513f40e6a199ef18f0b75278c52e8624479bfee952efa",
      "bytes": 5546,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Jets/FrameTransverseMultiplicity.lean"
    },
    "OAI/NumberTheory/PiExponent/Jets/GradedGeneration.lean": {
      "sha256": "b2c3fad20be616435a4fde67b447c277851477b29ddbdb23da5cb568520eeb15",
      "bytes": 5843,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Jets/GradedGeneration.lean"
    },
    "OAI/NumberTheory/PiExponent/Jets/IntrinsicLength.lean": {
      "sha256": "0579b2b11c85be0ef67a7a024c9ae89e4c6082f635e2a22c188f4afe78b8a370",
      "bytes": 4058,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Jets/IntrinsicLength.lean"
    },
    "OAI/NumberTheory/PiExponent/Jets/JetCenterIdentification.lean": {
      "sha256": "9610df2d55eabd39b479438f22051e2214d0db3363e8d754b29ad991e26d80c9",
      "bytes": 2809,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Jets/JetCenterIdentification.lean"
    },
    "OAI/NumberTheory/PiExponent/Jets/JetGeometry.lean": {
      "sha256": "376d0d08fd0749c825544178004beff5f568ecc05995b02499568916534b0ba4",
      "bytes": 10924,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Jets/JetGeometry.lean"
    },
    "OAI/NumberTheory/PiExponent/Jets/JetPowerIdealCoprime.lean": {
      "sha256": "04ca19d269c6377334f431fccf56c09399d0c01d7ff76ae356a17e159b1d427b",
      "bytes": 2081,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Jets/JetPowerIdealCoprime.lean"
    },
    "OAI/NumberTheory/PiExponent/Jets/JetProductLocalization.lean": {
      "sha256": "3f7c16dcd7dac406cf7595b54a309fa507168460b175e8167867be2e712a1d15",
      "bytes": 5827,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Jets/JetProductLocalization.lean"
    },
    "OAI/NumberTheory/PiExponent/Jets/KoszulTopDifferential.lean": {
      "sha256": "57896c5c9007ff23147aac8d0743d376d120bf18de4b0fddecf15248f436228a",
      "bytes": 2936,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Jets/KoszulTopDifferential.lean"
    },
    "OAI/NumberTheory/PiExponent/Jets/NormalBasisProducts.lean": {
      "sha256": "7a79743fa674fe9faa7796a2ec09dd5a137d4fb20d3c41ba869aa01d870ff976",
      "bytes": 4319,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Jets/NormalBasisProducts.lean"
    },
    "OAI/NumberTheory/PiExponent/Jets/NormalBasisRigidity.lean": {
      "sha256": "138739f281ea6ca8e0f4c90d80373afc9b36dc72032409f704d2715cbe25e2bb",
      "bytes": 7950,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Jets/NormalBasisRigidity.lean"
    },
    "OAI/NumberTheory/PiExponent/Jets/NormalFrameBasis.lean": {
      "sha256": "294c62feee84b9dda399772fd183dd10b9a98103423210e898a278d4890f3272",
      "bytes": 6060,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Jets/NormalFrameBasis.lean"
    },
    "OAI/NumberTheory/PiExponent/Jets/OrdinaryAuxiliaryJet.lean": {
      "sha256": "f4c988f8a7054ee772b7edf9c96a1e90ce6ce6a4b05ce14e7019b9c427533f27",
      "bytes": 4135,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Jets/OrdinaryAuxiliaryJet.lean"
    },
    "OAI/NumberTheory/PiExponent/Jets/OrdinaryBranchEvaluation.lean": {
      "sha256": "183a9bf5a75235c20f1c86c3749f4e01e0a8cbee72f67266edbec993931a912a",
      "bytes": 3414,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Jets/OrdinaryBranchEvaluation.lean"
    },
    "OAI/NumberTheory/PiExponent/Jets/OrdinaryDVRBranchJet.lean": {
      "sha256": "ad5a695fe76bdd7a4d97f0442bbdc9eb615902df72aab6d6e4304ba8ee705846",
      "bytes": 5115,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Jets/OrdinaryDVRBranchJet.lean"
    },
    "OAI/NumberTheory/PiExponent/Jets/OrdinaryDerivativeIdeals.lean": {
      "sha256": "c83b3709b21d0e0861056410f98c3ed7a23820bb9f557a20d8afcd8e910b7b8b",
      "bytes": 4627,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Jets/OrdinaryDerivativeIdeals.lean"
    },
    "OAI/NumberTheory/PiExponent/Jets/OrdinaryJetDerivatives.lean": {
      "sha256": "9fd4eadeb311c0d6b84a7ec38e50feed74382b812e93b23b734da02af4acc95a",
      "bytes": 2095,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Jets/OrdinaryJetDerivatives.lean"
    },
    "OAI/NumberTheory/PiExponent/Jets/OrdinaryTaylor.lean": {
      "sha256": "48ac4c1bb03227e8d9877093ad409247466336aef09227cd64a4fccc7688aa15",
      "bytes": 7387,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Jets/OrdinaryTaylor.lean"
    },
    "OAI/NumberTheory/PiExponent/Jets/PolynomialJetPackets.lean": {
      "sha256": "abc058703872363934034988e3d23b18cca4bb6607b3f0dc19435b63ec1a5bf0",
      "bytes": 1551,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Jets/PolynomialJetPackets.lean"
    },
    "OAI/NumberTheory/PiExponent/Jets/PolynomialTangentDifferential.lean": {
      "sha256": "81803ece3f6aaa7fd8838d15c5752abdfa07902c9d678e33bb872ea664768563",
      "bytes": 6655,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Jets/PolynomialTangentDifferential.lean"
    },
    "OAI/NumberTheory/PiExponent/Jets/PrimeNormalCotangent.lean": {
      "sha256": "3f06ccd8dbb3a07cd20b9c78d87122cc1c42690386ce2ce31c45ea1fbd61879c",
      "bytes": 7177,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Jets/PrimeNormalCotangent.lean"
    },
    "OAI/NumberTheory/PiExponent/Jets/PrimeTaylorCotangent.lean": {
      "sha256": "9a4531ef4a0e5562ba3b5c65af0407cbb08843eef5fa4c1e511dd8e5a035419a",
      "bytes": 3594,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Jets/PrimeTaylorCotangent.lean"
    },
    "OAI/NumberTheory/PiExponent/Jets/RectangularCotangent.lean": {
      "sha256": "10d83bdd7e6c0c706c6eab8a762ca5d93ea0752b2a9512a11ac48f572c6b9b8a",
      "bytes": 8480,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Jets/RectangularCotangent.lean"
    },
    "OAI/NumberTheory/PiExponent/Jets/ResidueConormalPairing.lean": {
      "sha256": "c1a44d407280071f2f1aa0902461f4a7f3f4759cab29a1fb63959377fd5b8e8d",
      "bytes": 1575,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Jets/ResidueConormalPairing.lean"
    },
    "OAI/NumberTheory/PiExponent/Jets/TaylorRectangular.lean": {
      "sha256": "5e2931972c6e59985ccf6417818c269f24d5066e1a74b58d0aaeab684cec143f",
      "bytes": 7679,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Jets/TaylorRectangular.lean"
    },
    "OAI/NumberTheory/PiExponent/Jets/TransverseMultiplicity.lean": {
      "sha256": "df912c229a201c02ad20a0ae06c9d8467fafbc43cfab4fde155132b963790cc8",
      "bytes": 20739,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Jets/TransverseMultiplicity.lean"
    },
    "OAI/NumberTheory/PiExponent/Jets/TransverseSliceComparison.lean": {
      "sha256": "d2f8de676394ec8ef664898b9c009c321212ef034742f81613eff8df004794a0",
      "bytes": 6661,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Jets/TransverseSliceComparison.lean"
    },
    "OAI/NumberTheory/PiExponent/Jets/TransverseWeightedMultiplicity.lean": {
      "sha256": "00925b1f17a5bf311b1cd9e68bd2363797f151068336d3b98086c4ac8e8699b3",
      "bytes": 4246,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Jets/TransverseWeightedMultiplicity.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/AffineClosedPointLocalization.lean": {
      "sha256": "03d9248d475c157d7f8192243d2c762d02c880d02a1aa3fb9bd2a2c25d7c8ccd",
      "bytes": 14425,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/AffineClosedPointLocalization.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/AffineIdealSections.lean": {
      "sha256": "bdaf32068fedca5a1af3889a19fb15eadde7e0d146b05509f5942547bd0b82e2",
      "bytes": 3588,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/AffineIdealSections.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/AffineLocalRegularBezout.lean": {
      "sha256": "9bae0f057bb66b0f15d5879f5225de787976394146d35448a2508c1f98d72a70",
      "bytes": 5070,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/AffineLocalRegularBezout.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/AffinePrimeDimensionBridge.lean": {
      "sha256": "751192a5c410f2155b8dfecbe580868cf365c465198d1ce14c9a6e803c27c45d",
      "bytes": 1498,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/AffinePrimeDimensionBridge.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/AffineResidueTranscendence.lean": {
      "sha256": "daa526b41d3e5ea013dfe8dd821e1291e31d219191b2c8cbd17bfb74adef4030",
      "bytes": 3201,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/AffineResidueTranscendence.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/AffineTranscendenceDimension.lean": {
      "sha256": "9c8da8b4b044148ab94831d3c555c2bcd1cf0ce26e92c7c7ee6172404c6c1ed7",
      "bytes": 3186,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/AffineTranscendenceDimension.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/AssociatedPrimeAvoidance.lean": {
      "sha256": "a5b41ecb17f789a62d1a2125b42f98789ce1d5082312e322ee709c597569e0dd",
      "bytes": 1991,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/AssociatedPrimeAvoidance.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/ClosedPointLocalDimension.lean": {
      "sha256": "eb2c7b44c8dfc49484999d07f1b7da4d06902490b408f4c675f48a2fe9d2e397",
      "bytes": 2530,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/ClosedPointLocalDimension.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/CoherentExtFiniteness.lean": {
      "sha256": "06c71bcd005fdf48cce64cde0745eb040fd61f6b5a3aaadca52a17d676b9d201",
      "bytes": 6606,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/CoherentExtFiniteness.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/CoherentInverseFinite.lean": {
      "sha256": "5e8177852cb3721751946709cdd7c14ae431d83e511f5ed4a9579cb3e5a760c2",
      "bytes": 4302,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/CoherentInverseFinite.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/ColonHilbertStep.lean": {
      "sha256": "e1abf585853420f8856328def7ff3cc73ba284ea4ea73eea83a7025f7f06e55a",
      "bytes": 3938,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/ColonHilbertStep.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/CompleteIntersectionComponentBound.lean": {
      "sha256": "cf381fb2b98ec408b85dc32a9bc1de1c5f16f6c8da40aa072b99a2d923736ae4",
      "bytes": 5436,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/CompleteIntersectionComponentBound.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/CompleteIntersectionHilbert.lean": {
      "sha256": "2f9de5c928d64499e64c4f788b63be76fcb1d70472330fbe858b4f38d686d62b",
      "bytes": 5118,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/CompleteIntersectionHilbert.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/ComponentMultiplicityBound.lean": {
      "sha256": "3218e617cda76c194b89db291ee05e8272e9d97310491a1dc73d13a729e7087c",
      "bytes": 4538,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/ComponentMultiplicityBound.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/ComponentMultiplicitySum.lean": {
      "sha256": "e94244d70f711c459de2dfa4ec768f05aed237ea860982426ae6da8d3479c161",
      "bytes": 6647,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/ComponentMultiplicitySum.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/ConeComplex.lean": {
      "sha256": "30e09e7f37f454bd3985d0966d32e8e83d810834f76716d32431be8bc14fe8ce",
      "bytes": 2517,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/ConeComplex.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/ConeEquationLength.lean": {
      "sha256": "660f0e675d8f9bf435c84e208bb67fbfcd543ca7e214bebde4835ecc7915bb18",
      "bytes": 4484,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/ConeEquationLength.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/ConeLocalLength.lean": {
      "sha256": "aa4e392c2076cd9998e55b0f379f101f2531ba8b6b0297506a42048b59fbfa89",
      "bytes": 12369,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/ConeLocalLength.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/ConePrimeLocalization.lean": {
      "sha256": "40ca3da838df4dd9abe11c67608a92b40dfff42dd9052947f203601879ca0c65",
      "bytes": 4114,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/ConePrimeLocalization.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/ConeQuotientAugmentation.lean": {
      "sha256": "5fd8a413e37576533a150926bb290d299e21b999046ff42564fb479957ef2c1d",
      "bytes": 1973,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/ConeQuotientAugmentation.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/ConeRegularSequence.lean": {
      "sha256": "b79620ba1834c1fcfea6290aef5aa260183b27ce82f198e43af68ff2297bc93c",
      "bytes": 6419,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/ConeRegularSequence.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/CoordinateBasisSplitting.lean": {
      "sha256": "d026162ef9a7773fe8c239654f900bfe06401f060dddc57bc2a41c0901888763",
      "bytes": 3629,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/CoordinateBasisSplitting.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/CoordinateContactBound.lean": {
      "sha256": "b1528d8923ae4472f5941ae645e541ad6cf9e8ab28b4fb25a245cd3897ffed6f",
      "bytes": 3872,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/CoordinateContactBound.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/CoordinateFiniteSlice.lean": {
      "sha256": "bc41c38cdaa0e4284d50c55c93c06010c55b80e5fab6915aba78944b8be5de0e",
      "bytes": 6595,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/CoordinateFiniteSlice.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/CoordinateSliceLength.lean": {
      "sha256": "afb5a5097355c9b59ff622f1ef632f3596bfc3dde378190d16de4e496d6d94b1",
      "bytes": 12203,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/CoordinateSliceLength.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/CoordinateTranscendenceBasis.lean": {
      "sha256": "80817c1c77ae2434b72e95103bcf7d25a0e556e86acdfd5140525e78c8f868b2",
      "bytes": 15089,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/CoordinateTranscendenceBasis.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/CoordinateTranscendenceLocalization.lean": {
      "sha256": "6148e526503fff7efb49db4aa4c8258e75796e9c0a610ece40cbb93e7aa71c7b",
      "bytes": 2822,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/CoordinateTranscendenceLocalization.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/CumulativeHilbertSections.lean": {
      "sha256": "9b77c620c9aef6de52aee9da1a7bd9705c1975a51b1a274515b35d1b8d53c356",
      "bytes": 4064,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/CumulativeHilbertSections.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/CyclicPrimeFactor.lean": {
      "sha256": "2cda4bcff27a215d91907a1806bb281243f4217980c0debccea5779c2a22e53a",
      "bytes": 1671,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/CyclicPrimeFactor.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/DVRValuationUnique.lean": {
      "sha256": "93e30cf62c4a7b61284ba993f09b5a8b9b56bc4d6e9421ca0c7e97d08aff3abb",
      "bytes": 5034,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/DVRValuationUnique.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/Dimension.lean": {
      "sha256": "f9552758953b425239d53ef97259de8577267e9baf893cdce79fd56c7f2170c1",
      "bytes": 7211,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/Dimension.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/EquidimensionalRetainedCut.lean": {
      "sha256": "d2f9ca7a6a9e23b655dd45992a789b069a33151d3d383c8b02779bf2ff24ed2f",
      "bytes": 2905,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/EquidimensionalRetainedCut.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/FibreContact.lean": {
      "sha256": "7960a9c4e97ba14b78cef2e2b61c30879ed52b914206ecc19afe49244598d627",
      "bytes": 5966,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/FibreContact.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/FiltrationLength.lean": {
      "sha256": "b8c5f66734027b15c11d75bf31d25e342654d76019248ee6b52c58a838bfa00d",
      "bytes": 1825,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/FiltrationLength.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/FiniteFreeExtTransfer.lean": {
      "sha256": "bfa966c8f90a906f6cdeaa3a201413dda7f9b78c79206c1739e1a2160873add4",
      "bytes": 2254,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/FiniteFreeExtTransfer.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/FiniteFreeResolutionExt.lean": {
      "sha256": "1494d8a765333089acbbc02393a6c2f11a011738758d379bb5031455945d8c90",
      "bytes": 4961,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/FiniteFreeResolutionExt.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/FiniteFromClosedFibers.lean": {
      "sha256": "cab14f700ea0f7372e41c0e62a408aa9f4a2b39f7a6aca2cf88ac14396a96462",
      "bytes": 1355,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/FiniteFromClosedFibers.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/FiniteGlobalPresentation.lean": {
      "sha256": "9bf3f3da51a44264ee4767e9b49ceebf1bdce8fc33a85dd2a5c5b80d0dd9bbe1",
      "bytes": 15494,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/FiniteGlobalPresentation.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/FiniteSupportLocalIso.lean": {
      "sha256": "8c099645fbef31fb802e2756e5483dbaa5ce61fe69e7855ab8dff05720940107",
      "bytes": 6608,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/FiniteSupportLocalIso.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/FinsuppCandidates.lean": {
      "sha256": "3210d2b9032532e483ccf62979a442761b4090fdc4920b5a8bac9fa539d90d47",
      "bytes": 1175,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/FinsuppCandidates.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/FlatLocalLength.lean": {
      "sha256": "b9b205bb0abbdb041ca255776febc469f7407437c92a9d67d72743f47d1a10d4",
      "bytes": 4005,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/FlatLocalLength.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/FreeResolutionAssociatedHeight.lean": {
      "sha256": "f723cb93938afd1889559276a63dd012fbf5ea4be09e665204114ef35fda5772",
      "bytes": 4577,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/FreeResolutionAssociatedHeight.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/GenericCombination.lean": {
      "sha256": "cf94e8b1acde4b3dd11584876909490d181c0bbdc3aa6748aef9bc4ff52a0ac1",
      "bytes": 2541,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/GenericCombination.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/GlobalInvertibleIdeal.lean": {
      "sha256": "ed039e70931be41898e4ab1da8c2e7bf429fec6e0f361c3b28c5ff8d5082a7f8",
      "bytes": 6970,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/GlobalInvertibleIdeal.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/HilbertDenominatorReduction.lean": {
      "sha256": "6a075e56970b5baa6be21e7a41cb5f4e37ec18a33a62dfe17d5ec6c33b0a777b",
      "bytes": 2537,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/HilbertDenominatorReduction.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/HilbertDifferenceDegree.lean": {
      "sha256": "16c398d78fb03fdc5a7f343651cb1a754f116312091b9a92ff2854df92804f68",
      "bytes": 3261,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/HilbertDifferenceDegree.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/HilbertGrowthComparison.lean": {
      "sha256": "b50b9e627c6b07c79c28fe8aebfcde515f6bd3a44bb580fcd26cf98e70f53e12",
      "bytes": 2128,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/HilbertGrowthComparison.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/HilbertMultiplicityFiltration.lean": {
      "sha256": "900b76b3b28a7b6eefbd5ad6170e8ebebcf49541b2e137a6853e19c8fb68a043",
      "bytes": 2891,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/HilbertMultiplicityFiltration.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/HilbertZeroVariables.lean": {
      "sha256": "2a1dbbee015ad88ce06de336e906772a313b993b11bbc2a6479da0297902aca2",
      "bytes": 1545,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/HilbertZeroVariables.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/IdealFiniteGenerators.lean": {
      "sha256": "84f6d806053c22c150291b32e6642bcf0cc4d5c90474ac521c86d9df84f6c7bf",
      "bytes": 591,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/IdealFiniteGenerators.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/IdealModule.lean": {
      "sha256": "c49cd84a1b0cc6bb72e0e38e29f813abc78fa1237fdbd3bab225fe7e72290315",
      "bytes": 9779,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/IdealModule.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/IdealModuleRestriction.lean": {
      "sha256": "a1ad83d3fcff793009ea6677737ace775b696e98ed0a90444691c88d59e1579b",
      "bytes": 4089,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/IdealModuleRestriction.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/IdealPowerAnnihilator.lean": {
      "sha256": "83c6a332f491ab5fbb02f54892eb7d4839c2fc196861998f3ec7112d592778d9",
      "bytes": 3953,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/IdealPowerAnnihilator.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/IdealPowerDescent.lean": {
      "sha256": "86134bca48ba0bf4b34881172e00b05f59bf58814e672ef36d2ccc11cc863e4d",
      "bytes": 1701,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/IdealPowerDescent.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/IdealPowerFiltration.lean": {
      "sha256": "00b16d53dbe28863ed3fc2b80e272667c788de1c0f582ece0e6d571e690cd8df",
      "bytes": 5206,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/IdealPowerFiltration.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/IdealPowerRestriction.lean": {
      "sha256": "8019733b7a92d879bd97f680cc5a57a0aad83d576d58146ba05c51379852f6f5",
      "bytes": 3665,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/IdealPowerRestriction.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/IdealPullbackMap.lean": {
      "sha256": "0e7eb207a1682778ca427915deb90709b34137102c8b22d87e014fbdee21ad9b",
      "bytes": 2597,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/IdealPullbackMap.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/IdealPullbackOpenSquare.lean": {
      "sha256": "d7c11602b13293786e04505a79760d2a30ec111e54f6ed7925c0c472464e6d00",
      "bytes": 4530,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/IdealPullbackOpenSquare.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/IdealSectionRestriction.lean": {
      "sha256": "f0c36649504ba6f489eaa3446525900e083d9ed8129b12669c8c95cd85f7f198",
      "bytes": 5132,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/IdealSectionRestriction.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/IdealTensorPowers.lean": {
      "sha256": "44f0cdaea4a3f0a69648ac89565b26945ff2f9e44f194eb65ef7761df7053c33",
      "bytes": 3682,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/IdealTensorPowers.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/IntegralAffineOpenDimension.lean": {
      "sha256": "018e427ba517cfde306a17c1f7797a2301c529189483cbde7205baf43536bee1",
      "bytes": 4624,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/IntegralAffineOpenDimension.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/InvertibleIdealAway.lean": {
      "sha256": "c360a0c43ee04fc1078ac8b8044959a6c7395613102aa04a6a9f5670cc8b4b36",
      "bytes": 5792,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/InvertibleIdealAway.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/InvertibleIdealLocal.lean": {
      "sha256": "641c36bc38d77047e121b0d62aa603ad19a1734a5e1dd1220fa019e2c31e14cb",
      "bytes": 7678,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/InvertibleIdealLocal.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/IsolatedIntersectionSteps.lean": {
      "sha256": "5519111f293cb9beb95d38c22e2326302f073236509c5f3f3d7dc68a1596c77e",
      "bytes": 5840,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/IsolatedIntersectionSteps.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/IteratedKoszulExactness.lean": {
      "sha256": "14e8ea7779a18c1453c19d59ba1c4c88a9d07ff9f91c87e16e9f8950d978b594",
      "bytes": 5373,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/IteratedKoszulExactness.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/KoszulBounded.lean": {
      "sha256": "7b37e6b0daf65d94c9b08c80e868d657f6af849d8681fd0d66e5980bbbaab199",
      "bytes": 1866,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/KoszulBounded.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/KoszulDualBottom.lean": {
      "sha256": "9fec12391f7bd767a2fa3d51b4df6012a52fd6a28fca68b5b6ed847b9fece6bd",
      "bytes": 4821,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/KoszulDualBottom.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/KoszulDualCone.lean": {
      "sha256": "955a9b51cadada55343b71655b59334c99719567706a3ed2b9b8ec49200353e9",
      "bytes": 3293,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/KoszulDualCone.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/KoszulDualEndpoint.lean": {
      "sha256": "aa25d1ed80081c42e71f8581559cdd75f0147ec82d92fd9ccf8bc5dc3e539ff3",
      "bytes": 2193,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/KoszulDualEndpoint.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/KoszulDualInitial.lean": {
      "sha256": "8bc1a891e82d7e4ae50e57b527d53f4c76b563762a210ad63bf0d37983489f0c",
      "bytes": 4075,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/KoszulDualInitial.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/KoszulDualStep.lean": {
      "sha256": "cdd1c5a14414a4bc0a35d3558d1951ad28fe4bcf12cb8bd47f7da24f0a3c8092",
      "bytes": 4883,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/KoszulDualStep.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/KoszulDualTransport.lean": {
      "sha256": "d14241b62aa4a50f9ff192837722e06a6dfc8be187f37b74d70cb5288928e66f",
      "bytes": 3241,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/KoszulDualTransport.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/KoszulFiniteFree.lean": {
      "sha256": "40da6d072403f76571ef37d4032d52f87baf4caffe99f013ddd3d74429e586a3",
      "bytes": 2889,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/KoszulFiniteFree.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/KoszulTopAugmentation.lean": {
      "sha256": "322c40ebbd20de52dda01eaa2e28a740c9005815397c3557a00577b4c7a2108e",
      "bytes": 2970,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/KoszulTopAugmentation.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/KoszulTopTerm.lean": {
      "sha256": "b2f802617c2fc396860b5c047521d7d713801c610c146e43a2ef8a96843d5301",
      "bytes": 2407,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/KoszulTopTerm.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/LocalBezout.lean": {
      "sha256": "35076874a9bc7640bc5c454226648a942574381accbf376caad37dd500150326",
      "bytes": 1593,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/LocalBezout.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/LocalComponentDegree.lean": {
      "sha256": "017d169daa347eff842d9469ea9972934948e56dd6a5ef9e049a5936c3b4283b",
      "bytes": 3456,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/LocalComponentDegree.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/LocalIntersectionDimensionOne.lean": {
      "sha256": "a60690edba7d10cb4fa59a804f7a2c664f3a1405e11c10878a9b73265d7a665e",
      "bytes": 1696,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/LocalIntersectionDimensionOne.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/LocalIntersectionExactStep.lean": {
      "sha256": "315070d1bdd1d8b4817d53b845305a67f77587e6511f39bea08d22a0ac9995d0",
      "bytes": 3147,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/LocalIntersectionExactStep.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/LocalIntersectionFormula.lean": {
      "sha256": "236731da5728f5148445e6ae405ef1d15d386c92156a22a923d8da638d7bf5ab",
      "bytes": 3016,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/LocalIntersectionFormula.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/LocalIntersectionLength.lean": {
      "sha256": "0a16a3fa43f5edd2bbc5a7d0b3ede12523ff4a4c66697c9f704422bb7559ace2",
      "bytes": 4915,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/LocalIntersectionLength.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/LocalIntersectionMinimalSum.lean": {
      "sha256": "5818bfd09af3e9e2328a9b12ee93a177b65c63e3a8b240e98789f8ab424c6168",
      "bytes": 4043,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/LocalIntersectionMinimalSum.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/LocalIntersectionPrimeFactors.lean": {
      "sha256": "1d7a0d884a4d8c755663b6242e7890c5bc00aa7d92255ba159230acfb22389fb",
      "bytes": 2146,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/LocalIntersectionPrimeFactors.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/LocalIntersectionPrimeFiltration.lean": {
      "sha256": "8331236e8946bed201752b8b6db2966c948110cc6fdf4df77ac5e259f652c2ca",
      "bytes": 3312,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/LocalIntersectionPrimeFiltration.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/LocalIntersectionQuotientTransport.lean": {
      "sha256": "f34173dd013069e7e8326f194742860179ce71304ca87c32e3481f3c13efde40",
      "bytes": 5377,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/LocalIntersectionQuotientTransport.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/LocalIntersectionTransport.lean": {
      "sha256": "f9c1cb1a1b8e67dcba0841f046a115cd94dcb63f84f7e590f369e55d8c929a62",
      "bytes": 3486,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/LocalIntersectionTransport.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/LocalLength.lean": {
      "sha256": "2b3c72e17b5b202e188090800ab34ee8e35fe57421487f41110d4e08a5423006",
      "bytes": 1364,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/LocalLength.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/LocalLengthTransport.lean": {
      "sha256": "bd420f41e3765720198845beb0aaa404aedcdb1b0b507fee266a757db68e384d",
      "bytes": 2007,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/LocalLengthTransport.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/LocalPrefixCutDimension.lean": {
      "sha256": "a1e221fbc9d0ecfcdca580b3426870e497529725019dddef59c33568bd15718f",
      "bytes": 4056,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/LocalPrefixCutDimension.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/LocalPrimeTower.lean": {
      "sha256": "b15de7a6350a97c0d163b4ceb484a0ebb5f579d0511ff1b534a1d413837aafb4",
      "bytes": 2552,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/LocalPrimeTower.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/LocalPullbackSectionOrder.lean": {
      "sha256": "ece3b9d4cc1b7fc5dccf09418fe351377b60fdfe941ad4fca1ad79a64f872a6a",
      "bytes": 4990,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/LocalPullbackSectionOrder.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/LocalSectionOrder.lean": {
      "sha256": "66ab61b2fbd8e643f5defa11514e09988971bc927e29ed18c4050b6026dafd75",
      "bytes": 4622,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/LocalSectionOrder.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/LocalizationQuotientParameters.lean": {
      "sha256": "b7e7d7f7351585ba754ad9b6ab2d49e46a43f4fe52eff48171a6dda0e3ca8dc7",
      "bytes": 11067,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/LocalizationQuotientParameters.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/LocalizedAlgebraEvaluation.lean": {
      "sha256": "98e2ae6f50779d65641d621c7bac773af3861b833001f39717e3edd05229cab3",
      "bytes": 2559,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/LocalizedAlgebraEvaluation.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/LocalizedComponent.lean": {
      "sha256": "52771c5d429f49e7f4de84f484c410fa899c4ba5db88804feb0515ba9503684f",
      "bytes": 1137,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/LocalizedComponent.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/LocalizedCyclicFactor.lean": {
      "sha256": "2dfe9402453d22dd1a02c255f553321727a53547302339410af61f81d5814ba1",
      "bytes": 1960,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/LocalizedCyclicFactor.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/LocalizedFiltrationLength.lean": {
      "sha256": "c5124eb5b9f1b0a80ad2a1e3300330b419b7e3d1c7ecf0b2f6c0ad5e9cee5c88",
      "bytes": 2550,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/LocalizedFiltrationLength.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/LocalizedLengthEquivalence.lean": {
      "sha256": "e16e736fce1d1cc6d3da5958070c98ce1c2ba699cf1bdf9932bf3149a05b6d05",
      "bytes": 2324,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/LocalizedLengthEquivalence.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/LocalizedMinimalPrimeFamily.lean": {
      "sha256": "7786dfd43733eae78721bc6da33de0b38c7d02b2809514dc630fca4692a0f14e",
      "bytes": 2328,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/LocalizedMinimalPrimeFamily.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/LocalizedOneCutPropagation.lean": {
      "sha256": "0eaf3c5af2da0d64b63cfc95b6393469b0a56f4001368234cfbf698e5687c4ed",
      "bytes": 3036,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/LocalizedOneCutPropagation.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/LocalizedRadical.lean": {
      "sha256": "36cb44eb27f4f90b1a403886dc3af1cda5f0cf532032733bdfca6077ce12b998",
      "bytes": 1152,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/LocalizedRadical.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/MultiplicityCycles.lean": {
      "sha256": "230070f560606075724d9dafd3121a0d0ffa8ffede306532c487b6ebaf080952",
      "bytes": 8982,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/MultiplicityCycles.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/NaturalMultiplicityPropagation.lean": {
      "sha256": "443dd01385593daeb51d8e4ff0de64d1602919e1686f3d8cd6f90048303b8511",
      "bytes": 3408,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/NaturalMultiplicityPropagation.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/OpenIsoFunctionField.lean": {
      "sha256": "0423577f4752bd4f80482c6fd54643f063b13cfac903ffaedea068497ba4f7d8",
      "bytes": 2099,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/OpenIsoFunctionField.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/OrdinaryMultiplicity.lean": {
      "sha256": "828f6357e532e60ec930570557802ec434df5d721efd884d7358f129044b5ef5",
      "bytes": 4886,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/OrdinaryMultiplicity.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/PairResolutionShortComplex.lean": {
      "sha256": "13e42bb361db8f462bc80af7fa768aabeac887ae8abe2327f5e8d9e79760c426",
      "bytes": 1927,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/PairResolutionShortComplex.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/ParameterCombinations.lean": {
      "sha256": "306f7e2c23c6c778c357b4f2d1ac5ccd9958122f2b4dddf93dbbd9d0ee675490",
      "bytes": 1605,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/ParameterCombinations.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/ParameterKilledFiniteLength.lean": {
      "sha256": "ece399502ce875a78224c70dfe57761a2e39032e2699a887d2486a8797efe4c1",
      "bytes": 3832,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/ParameterKilledFiniteLength.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/ParameterResidueField.lean": {
      "sha256": "f070b99f7944e9a911ec78a97a5b7363c5c7b492e4aaad2c2ceab4c982f4ebc5",
      "bytes": 2867,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/ParameterResidueField.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/PointLengthEquiv.lean": {
      "sha256": "1506ff7a14e765f3e45aac1939d24488a72ac096f10a5865c7eebfd325116d1c",
      "bytes": 2693,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/PointLengthEquiv.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/PositiveCoherentExtFiniteness.lean": {
      "sha256": "91bd597762ac877e3e27709bc16ad12fdedd3ee7844b35079bf5254b79e2ba8f",
      "bytes": 4339,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/PositiveCoherentExtFiniteness.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/PositiveDimensionalHilbert.lean": {
      "sha256": "d9b8ff54fb20bb0dbdc1f3d60c09498c3c16db6496d389e9740e50355b0b0a53",
      "bytes": 9140,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/PositiveDimensionalHilbert.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/PresentedIdealIso.lean": {
      "sha256": "7ca5b3436becaf72a6241893cca4c72ea6d2bb7524c10f95d35fd1262a9d1fbc",
      "bytes": 5964,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/PresentedIdealIso.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/PrimeCutBudget.lean": {
      "sha256": "eef80535a2b49e6ef4f0a2e0be8c08ce152668a3a183c2a18d1ec938266d9a83",
      "bytes": 5230,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/PrimeCutBudget.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/PrimeDegreeExistence.lean": {
      "sha256": "9ea85a8de7236af0435dcacb9b1b54624dd74a2ac900a1c0fc534f97cfbec957",
      "bytes": 1658,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/PrimeDegreeExistence.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/PrimeFrameMultiplicity.lean": {
      "sha256": "8fbbe540347c0cdfc6e71478d4aae15a82facde0c9cc2c99045a3c1b59e18219",
      "bytes": 2970,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/PrimeFrameMultiplicity.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/PrimeHilbertComparison.lean": {
      "sha256": "fb43ccd050111eadc26ea68d83d3762aae3eeeb9309ec021bd495fa4ccd1a933",
      "bytes": 6019,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/PrimeHilbertComparison.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/PrimeHilbertDegree.lean": {
      "sha256": "f0de1b05c1d68e217ea8b01fae42bfcb5e4854c73abc5274a899fa05a4f90196",
      "bytes": 4909,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/PrimeHilbertDegree.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/PrimeHilbertDimension.lean": {
      "sha256": "bbf97262cf19687eedb56f1ef663b2cd01325f00689c5cebb68ad8d8891b00f6",
      "bytes": 3609,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/PrimeHilbertDimension.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/PrimeHypersurfaceDimension.lean": {
      "sha256": "8d470954e3a98326ac07300878428ee53fe7c4a0461b3b3c2828705cfc77420d",
      "bytes": 3927,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/PrimeHypersurfaceDimension.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/PrimeHypersurfaceEquidimension.lean": {
      "sha256": "af2a8786a87188ae09c4e55e7212e0fc1f6abe8e648b21014e74e7fac335b814",
      "bytes": 1339,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/PrimeHypersurfaceEquidimension.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/PrimeNormalKernel.lean": {
      "sha256": "20c1d03aaa8d4f13b167e2a6848f2542401ce236959c86b0c5875ac4c73f7ca6",
      "bytes": 2864,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/PrimeNormalKernel.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/PrimeNormalRigidity.lean": {
      "sha256": "8b1c1350db37fd8c9038b30004d933abc88d7f08e545999e4406b0749c8143d3",
      "bytes": 5262,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/PrimeNormalRigidity.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/PrimeResidueAlgebraEquiv.lean": {
      "sha256": "3908914de76c88f9ea7c8d3bc55dcb4193da5fe34fc5d0c3c8f15f330c5eec76",
      "bytes": 2370,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/PrimeResidueAlgebraEquiv.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/PrimeWeightedBezout.lean": {
      "sha256": "04c1e18a6ac6516bffeef8876c1c9fe48b95e1a09409194bfb14e1a5e85bc7d7",
      "bytes": 2475,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/PrimeWeightedBezout.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/PrincipalQuotientDimension.lean": {
      "sha256": "a335d625033a041f5d90faea612bec749e1b653cca69a9b3bd6f3eac10b8fecc",
      "bytes": 1213,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/PrincipalQuotientDimension.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/QuotientLengthEquivalence.lean": {
      "sha256": "72462325e3b58c49e989f83d1293537c361c25623027152ae3a6168874c84ad0",
      "bytes": 1374,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/QuotientLengthEquivalence.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/QuotientLocalizedLength.lean": {
      "sha256": "313416fa85c3ff213ed9d73ff914e4c9fa36d2e959fa22d3adfdc8980374fc8d",
      "bytes": 2611,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/QuotientLocalizedLength.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/QuotientPrimeResidueBasis.lean": {
      "sha256": "3854fcf33dd00c2fd0ce39a9b29e878dc30fbc7e81447f4f41741bc28176c0de",
      "bytes": 3093,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/QuotientPrimeResidueBasis.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/QuotientSections.lean": {
      "sha256": "1bdf8db34640d93e0b6e1f5d4608750e50cf2c897b5ec8bde437d190ce391747",
      "bytes": 2332,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/QuotientSections.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/RamifiedLocalLength.lean": {
      "sha256": "6bf8f5d71b4222836d12c624c9038c9d217e54770ad3107986c7b7e6f50d0627",
      "bytes": 2950,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/RamifiedLocalLength.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/RamifiedLocalization.lean": {
      "sha256": "453863a22f7896e6418a6ded746c3614f851aabcae40bf1138b2aaf17c11cf76",
      "bytes": 4225,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/RamifiedLocalization.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/RamifiedPointMap.lean": {
      "sha256": "e43f65cdbd1496d0dc2287a71f1069114df7bc051bc0c13395309d08d7c35371",
      "bytes": 2755,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/RamifiedPointMap.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/RamifiedPowerLength.lean": {
      "sha256": "6e378c25f028fab0195a2ad14bbd35bb475e89a6b3eed098b2fe8440a02b1e59",
      "bytes": 6932,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/RamifiedPowerLength.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/RegularCutHistory.lean": {
      "sha256": "954d421d3d1a84605061f1f343ed578edcca6a419fc55247de171347e7d8ed25",
      "bytes": 7501,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/RegularCutHistory.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/RegularDegreePositivity.lean": {
      "sha256": "fe398258d7ceac40b59eb63b535d15edd0c8044378142f99af1a0af3478cebbc",
      "bytes": 3175,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/RegularDegreePositivity.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/RegularHilbertStep.lean": {
      "sha256": "bb31fd92208e2dff81c6c924d9579f5b9e31bc1191d73bee119e29fb106396c2",
      "bytes": 5271,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/RegularHilbertStep.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/RegularPairExtObstruction.lean": {
      "sha256": "55c5baa2b345b4f9e37e7bd8d526931ab1873e3acd666fec2469783133d73b22",
      "bytes": 1883,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/RegularPairExtObstruction.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/RegularParameterAvoidance.lean": {
      "sha256": "e7e42425a51d8a61c38aecdd367d32e0b1d165c840399bac3016788273a8ca08",
      "bytes": 3623,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/RegularParameterAvoidance.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/RegularParameterSelection.lean": {
      "sha256": "e730a115d62db15af0e6a40ee58cb1017811148daf157b30d58a167a101e988c",
      "bytes": 5786,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/RegularParameterSelection.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/RegularParameterSelection2.lean": {
      "sha256": "b1099ab8931604999cb5f7efb073405d22e8467cb629768a3f221153c83511d2",
      "bytes": 4022,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/RegularParameterSelection2.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/RegularPrefixLocalization.lean": {
      "sha256": "297ab3f287d631933ac978ed7bef48047fe157accf288b4373df6a10f13d4d59",
      "bytes": 3925,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/RegularPrefixLocalization.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/RegularPrefixes.lean": {
      "sha256": "c66b92fad617341187ede0b37f31ec33b21d1af6e6786b123d2fdfeb2539911b",
      "bytes": 2832,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/RegularPrefixes.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/RegularSequenceAugmentation.lean": {
      "sha256": "0f0b4a353441a988a0cd095e9296d997e82467b090bc3c6351cc1da3179f5c4a",
      "bytes": 2256,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/RegularSequenceAugmentation.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/RegularSequenceDualExactness.lean": {
      "sha256": "abd99c289543d6648786109c03a2a95b9439fb0a103c668e03df9f4dfee8da35",
      "bytes": 4519,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/RegularSequenceDualExactness.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/RegularSequenceExt.lean": {
      "sha256": "e57b44fd389de26d56f85b08451fb79facc2332bc419f6f35ae3b465b5c91d4c",
      "bytes": 5007,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/RegularSequenceExt.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/RegularSequenceExtObstruction.lean": {
      "sha256": "8293c4bab767c7928c7cf28116c277ae4b29b5438bc932a9969a44dc219a8b9c",
      "bytes": 6261,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/RegularSequenceExtObstruction.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/RegularSequenceHomZero.lean": {
      "sha256": "dace37f5331958315bc7acdd78a60e745405fbf0fc3c2012d608a22a1e665a44",
      "bytes": 1288,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/RegularSequenceHomZero.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/RegularSequenceLowExt.lean": {
      "sha256": "1e7a88b3e364593b3d6149e0050b819db1fe6aa4fcbc7c1e6ab6c53aafbbea6b",
      "bytes": 2090,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/RegularSequenceLowExt.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/RegularSequenceQuotientTail.lean": {
      "sha256": "00c403dc82c23a79227770ce81b337e76473ab2bdf4ad9af6c97daa66ed91962",
      "bytes": 2815,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/RegularSequenceQuotientTail.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/RegularSequenceResolution.lean": {
      "sha256": "6c0ae6da59fe7c1353796692fedaa96254cd036d607f70e64f9fab7334612d91",
      "bytes": 4716,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/RegularSequenceResolution.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/RetainedIntersectionCycles.lean": {
      "sha256": "f57d924eae311a2541b915fa8d9b684b987acba87be31961459b86c3be0dc0bc",
      "bytes": 8440,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/RetainedIntersectionCycles.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/RetainedMinimalPrimeFamily.lean": {
      "sha256": "bd47f6e72406738cb73f5241477a3ec94b024c34406d81f74d43961bf4a8e574",
      "bytes": 4931,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/RetainedMinimalPrimeFamily.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/SectionImageIdeal.lean": {
      "sha256": "8f4b745806b1ed0b1cc4834602850cdbb0d96da0779f7390a6a0dffa0fc579ae",
      "bytes": 7495,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/SectionImageIdeal.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/SectionZeroIdeal.lean": {
      "sha256": "236f9b5c69d1919ebf7f614a49de3d31f179d82d492b958e248b9e89073cd910",
      "bytes": 3175,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/SectionZeroIdeal.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/SeparablePointLength.lean": {
      "sha256": "cf41662c785ac872e468d13aea6cc0ae8ef51aeff17c43d354733af8ee58dd89",
      "bytes": 8072,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/SeparablePointLength.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/SerreDimensionShift.lean": {
      "sha256": "3f3dd17847eb3e039d10920153d2e9f1ebd98f3d9fef188c0c412d8f9d6f0d63",
      "bytes": 3533,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/SerreDimensionShift.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/SplitClosedPointCompatibility.lean": {
      "sha256": "5fc1e62e3c78a62c63437747a95f89a9421e81722339d8b1b4fda3da8e171b77",
      "bytes": 4600,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/SplitClosedPointCompatibility.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/SplitCoordinateClosedPoint.lean": {
      "sha256": "2ad1d5d8bac2455412b12b31c8c6ed4d7097b6be7a42bb02922434dce288acab",
      "bytes": 3288,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/SplitCoordinateClosedPoint.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/StabilizedColonPowers.lean": {
      "sha256": "36c6d49c21a3a1a58da6f98d202f8a641e8492da910a8ba51dcc0526c2025732",
      "bytes": 3691,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/StabilizedColonPowers.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/SubquotientLength.lean": {
      "sha256": "fb5926fe488f476514023500df411894119b67baab8341705939b716f8e34457",
      "bytes": 2463,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/SubquotientLength.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/TensorIdealInclusion.lean": {
      "sha256": "d03f6f60222a58080439b5bb1b489b5cb20cff253dd6869ac573d0b61abed761",
      "bytes": 6723,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/TensorIdealInclusion.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/TranscendenceBasisReduction.lean": {
      "sha256": "67fdf2d1c16ced39f9973cd32f9bb03beee04aab9c5f514097fd7c9f83582b27",
      "bytes": 2489,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/TranscendenceBasisReduction.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/TriangularLocalParameters.lean": {
      "sha256": "8ffb7637b9f30b9b1ee750a105ef79c55f2bce32be68371f6f50033abb1cced4",
      "bytes": 10489,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/TriangularLocalParameters.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/TriangularLocalParametersAssembly.lean": {
      "sha256": "81dd22899d9b0a3fb8d1a16e4a3ca0e785fef0f17ddb5ea30dff6e06011abc8e",
      "bytes": 2834,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/TriangularLocalParametersAssembly.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/TriangularLocalParametersTransport.lean": {
      "sha256": "a50325fa6fa38c985155459544bba3a47bd004d47861251447cfa4866921f93e",
      "bytes": 1591,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/TriangularLocalParametersTransport.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/TwistLocalExtension.lean": {
      "sha256": "278998b4a0f300821528323ffabea21cb5d32ef6b2b9d3ebd5132e49b858e947",
      "bytes": 2976,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/TwistLocalExtension.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/TwistLocalSections.lean": {
      "sha256": "7fa408f45bdc46ef7a15988b4e60e91be9a3b63d96c0bbb840eb054f09e1f9c0",
      "bytes": 1278,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/TwistLocalSections.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/WeightedBezout.lean": {
      "sha256": "f843ded7b243a295d16a332b10b474719f265e2d511000b3942ecd854f2bd9a8",
      "bytes": 9165,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/WeightedBezout.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/WeightedBezoutBound.lean": {
      "sha256": "61363fefbaccaaf7a63a6583b7282158fed6d9f00461560ad2c8601b6fd8d624",
      "bytes": 6932,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/WeightedBezoutBound.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/WeightedChartRingEvaluation.lean": {
      "sha256": "3423c8dbbcb418050e94e7c24e2e0137add0b687fc7b3c8818d7f55e303c92ed",
      "bytes": 7929,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/WeightedChartRingEvaluation.lean"
    },
    "OAI/NumberTheory/PiExponent/LocalAlgebra/WeightedLocalLattice.lean": {
      "sha256": "f6a0197731d5878cb4f6bc05262d46cfc04aa17d2559c0f3f8a928014f1729ea",
      "bytes": 6212,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/WeightedLocalLattice.lean"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/AuxiliaryPolynomial.lean": {
      "sha256": "1dfee001a9437a1e093b8561e65f0bbf9db6eedd8e6a7f724942f62a92a8fa4c",
      "bytes": 7637,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Polynomials/AuxiliaryPolynomial.lean"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/CoefficientLocalizationMaximal.lean": {
      "sha256": "c20e7719d0319725f1a2f4eb1691d88f6e3e410937df183e74c58781f4467547",
      "bytes": 1415,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Polynomials/CoefficientLocalizationMaximal.lean"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/ColonHilbertPolynomial.lean": {
      "sha256": "7806c46474452e215d0550c54e2ec763778ca17befed9dd3a4366633181b66fb",
      "bytes": 4130,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Polynomials/ColonHilbertPolynomial.lean"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/CompositePullbackCoefficient.lean": {
      "sha256": "4b656853acfc8bae2c06c13fb843468a022009950a281920fe9b5b2a331ac35c",
      "bytes": 1260,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Polynomials/CompositePullbackCoefficient.lean"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/ConeHomogeneousEquations.lean": {
      "sha256": "99ee6b1be251bb85a2bcd526b650bfb219b4efb60e63bfe484b26239fc86366a",
      "bytes": 5193,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Polynomials/ConeHomogeneousEquations.lean"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/CoordinateQuotientGrading.lean": {
      "sha256": "63beaa2ad57838d1d633ce6b7a0b0b940000febae008a9400db14cdb47a0d078",
      "bytes": 9790,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Polynomials/CoordinateQuotientGrading.lean"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/FrameCoefficientLaws.lean": {
      "sha256": "57e9a1b7f5560fbea1a51aed463b53202779c0bb36c587fd14519f6a829b447a",
      "bytes": 2052,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Polynomials/FrameCoefficientLaws.lean"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/FrameCoefficients.lean": {
      "sha256": "efb49603296e9b6db89377e386dabf8197133ee77594cbff636463f93b5c994f",
      "bytes": 8973,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Polynomials/FrameCoefficients.lean"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/GlobalPolynomialCoefficientLaw.lean": {
      "sha256": "43b526c1b8683202340ed382f8bda52f88978983296195b053225f3467b903bb",
      "bytes": 2604,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Polynomials/GlobalPolynomialCoefficientLaw.lean"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/GlobalPolynomialWeightedBound.lean": {
      "sha256": "2a7a9566450f28a0236b433ac70e89b6cf75235859ad541a51d845f60ad3155b",
      "bytes": 1939,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Polynomials/GlobalPolynomialWeightedBound.lean"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/GradedLocalizationExact.lean": {
      "sha256": "0e2361a1255ee06b1e7589a2efe2b9d9dec860f43b73aa0056fe8f71b766a06d",
      "bytes": 10353,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Polynomials/GradedLocalizationExact.lean"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/GradedLocalizationFree.lean": {
      "sha256": "7eb5213049cd4698c8bce6c422265bdf43f0750cb11d3db31ecf103c862591ac",
      "bytes": 4829,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Polynomials/GradedLocalizationFree.lean"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/GradedSerre.lean": {
      "sha256": "661b5a9661110bf0fc2802c74350fdcc72f72b04fe8588b90d06cc2e62ad4b41",
      "bytes": 10274,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Polynomials/GradedSerre.lean"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/GradedSerreStep.lean": {
      "sha256": "dd96ceae88d1187ca030b56adfa232b05504d448cc8632987ae7bcac4ced5dda",
      "bytes": 4267,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Polynomials/GradedSerreStep.lean"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/GradedSubring.lean": {
      "sha256": "eb5c7d6d64da4dffdda266be77870702e8831ff5eda5c14a8564955e3dcc07f9",
      "bytes": 2194,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Polynomials/GradedSubring.lean"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/HilbertPolynomial.lean": {
      "sha256": "08900b26f8b922c0ab00817b63ccdb2417158276ca8e868f1413c7e79ec3c80b",
      "bytes": 4854,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Polynomials/HilbertPolynomial.lean"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/HilbertPolynomialBase.lean": {
      "sha256": "2750cb53db51004ee62c52067ac362306d08849599c99c69db19239b4c1c84b4",
      "bytes": 2599,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Polynomials/HilbertPolynomialBase.lean"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/HomogeneousComponentLength.lean": {
      "sha256": "f8927a9c96065a12badea19b1b46e3659f69ef34eeb52841ff9b980540739ce5",
      "bytes": 3704,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Polynomials/HomogeneousComponentLength.lean"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/HomogeneousHilbertExistence.lean": {
      "sha256": "0b7f6b5ecae8a9e0a6fc5aa5ef22c7050d0f3d9eba91ac7d7577c0b1779e1e18",
      "bytes": 4425,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Polynomials/HomogeneousHilbertExistence.lean"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/HomogeneousHilbertPolynomial.lean": {
      "sha256": "5d3aabcb77b93b791d7843bcf03fb2ae992a0fe744ba1490640104682f188282",
      "bytes": 2363,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Polynomials/HomogeneousHilbertPolynomial.lean"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/HomogeneousIdealStep.lean": {
      "sha256": "ef88f638e7ac845e2c7fef224bad56b20e81b19838eae1b648066fa433eafe0a",
      "bytes": 2516,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Polynomials/HomogeneousIdealStep.lean"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/HomogeneousListHistory.lean": {
      "sha256": "05e511ea2acb3cf0a9ce1316ad70a0c03d476732232d2c8e6236a1880f938c34",
      "bytes": 10353,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Polynomials/HomogeneousListHistory.lean"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/HomogeneousPrimeFactor.lean": {
      "sha256": "27fc72592ff6a9e4f3635b194ff59f8dee8da214a64d560790b51730ea4e9f57",
      "bytes": 3065,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Polynomials/HomogeneousPrimeFactor.lean"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/HomogeneousPrimeFiltration.lean": {
      "sha256": "10e798a2e710447325d9a602bfff8bb47b3cd08ebba2747868092f6522dc0393",
      "bytes": 2867,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Polynomials/HomogeneousPrimeFiltration.lean"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/HomogeneousQuotientDimension.lean": {
      "sha256": "1742d55dbb4c2e9471ac437c5e2761d22aefa00412c2acac256a3fe2d0f6b388",
      "bytes": 5779,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Polynomials/HomogeneousQuotientDimension.lean"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/HomogeneousSections.lean": {
      "sha256": "a02281d970f72021b5ab59a34110b7305f39aadcf66a21e1cb923d3b900a455f",
      "bytes": 2970,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Polynomials/HomogeneousSections.lean"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/HomogeneousSubmoduleGrading.lean": {
      "sha256": "a46ae190fd5d73958d466fa4ad6197a3bc5f1e17d2163e9e73edfe528cccad45",
      "bytes": 3670,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Polynomials/HomogeneousSubmoduleGrading.lean"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/Homogenization.lean": {
      "sha256": "20481500f4188f7351d4ca0998d33abe667f0038947bdbdac22ad478a8e2a99d",
      "bytes": 2821,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Polynomials/Homogenization.lean"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/MixedSlopePolynomial.lean": {
      "sha256": "8580fbd8d52dfc47cffa1de24b1a2ec38d3aa620a2489b951a13eb07c1aec944",
      "bytes": 2899,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Polynomials/MixedSlopePolynomial.lean"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/NatToIntGrading.lean": {
      "sha256": "bac9f0fa0e294306fff3cfc2cc8a57935b208115960d70e125b19b3ed1d3e378",
      "bytes": 5693,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Polynomials/NatToIntGrading.lean"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/NestedPolynomialSwap.lean": {
      "sha256": "20a4f54e666d91629399d2587ad0047aa0d4c2d308b958c9eea6859732440ce1",
      "bytes": 2274,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Polynomials/NestedPolynomialSwap.lean"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/PolynomialAssociatedLocalization.lean": {
      "sha256": "3f5bd426dbd3c4ce6e251fee8bbbd53cb2183cfcaf53f4b5fcaa25a4e20ee43d",
      "bytes": 4306,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Polynomials/PolynomialAssociatedLocalization.lean"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/PolynomialCoefficientLocalization.lean": {
      "sha256": "498970fb0baf3cfca26cdc7a8038baf49563b038ff88fa82713ae4f638856bf4",
      "bytes": 6209,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Polynomials/PolynomialCoefficientLocalization.lean"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/PolynomialCoordinateMinpolyQuotient.lean": {
      "sha256": "b6f3796a54094cb34d1a530c66ea7a9b996c6fc96cc9fd3fcc355bb9f69a0987",
      "bytes": 5178,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Polynomials/PolynomialCoordinateMinpolyQuotient.lean"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/PolynomialCumulative.lean": {
      "sha256": "75c814b18a4f0ff670833177144c89b2bac34971419240104dff7f9bceb3ec85",
      "bytes": 4374,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Polynomials/PolynomialCumulative.lean"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/PolynomialFrame.lean": {
      "sha256": "c97b9d83b9e5f102dc1182a8559af59eafbb218f7f057bc5703c148417778320",
      "bytes": 7047,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Polynomials/PolynomialFrame.lean"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/PolynomialFrameDegree.lean": {
      "sha256": "8bf2057179f49784181774b0c0a767f23a4562316bf7e03e1fab3712329180bf",
      "bytes": 4264,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Polynomials/PolynomialFrameDegree.lean"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/PolynomialGrowthRanks.lean": {
      "sha256": "2f1ce508e75951b6e967280fb9af92054e3dca290dc4d4fcbfde2fc6b4d0827c",
      "bytes": 4497,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Polynomials/PolynomialGrowthRanks.lean"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/PolynomialLocalLowExt.lean": {
      "sha256": "b7761cf3e29fcb7484c9ceff23ea84fd0e703af5a94d572a5018c5c236a55cbc",
      "bytes": 993,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Polynomials/PolynomialLocalLowExt.lean"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/PolynomialLocalRegularParameters.lean": {
      "sha256": "0f671ff5dddd6921587bf70d6c1395041128cbc29c2dcd72c025f873d918b796",
      "bytes": 2285,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Polynomials/PolynomialLocalRegularParameters.lean"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/PolynomialLocalResidueResolution.lean": {
      "sha256": "db540043c83a157428c76d3d9086479f23c658ad96a3e3e364e86dbec5b9448d",
      "bytes": 4725,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Polynomials/PolynomialLocalResidueResolution.lean"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/PolynomialLocalUnmixedness.lean": {
      "sha256": "be4284f92a8a54875dd57f028e8e53f22cfa8b49374de83cc4f5ed2067953e8f",
      "bytes": 6392,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Polynomials/PolynomialLocalUnmixedness.lean"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/PolynomialMaximalHeight.lean": {
      "sha256": "7fcfeec38118cbb60e16ea53dcc5e909ff3b2e08ddc10cce1a2219227791ef91",
      "bytes": 2767,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Polynomials/PolynomialMaximalHeight.lean"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/PolynomialNormalNonzero.lean": {
      "sha256": "5850578aa967aaebd3671da5e8b8134ad9febdaf24a466ee3ae2e839330efb0c",
      "bytes": 4403,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Polynomials/PolynomialNormalNonzero.lean"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/PolynomialPoleBound.lean": {
      "sha256": "66ea790778c39f677c9932edde6528bc4fe49ba63d216c2b17bb94565018c7de",
      "bytes": 3661,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Polynomials/PolynomialPoleBound.lean"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/PolynomialPrimeClosedPointEquiv.lean": {
      "sha256": "caf740e2678490129edfd0e3318a97fb5f9d3215cd1caa88a83904759fbd3dbd",
      "bytes": 3770,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Polynomials/PolynomialPrimeClosedPointEquiv.lean"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/PolynomialPrimeDimension.lean": {
      "sha256": "e2215339904916f529df979a98e850b86925ff44f53f97a0a216a764128348b7",
      "bytes": 6759,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Polynomials/PolynomialPrimeDimension.lean"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/PowerCoverBasis.lean": {
      "sha256": "26498ecc4f42e834193a562074a581da3ac6cfb5f84e4d00f3af4810ea27c2ec",
      "bytes": 4320,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Polynomials/PowerCoverBasis.lean"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/PowerCoverExponents.lean": {
      "sha256": "16c0f280bf974cd97b32813059eeca7e6db0ecd2592b374eeabf1f3245d687f9",
      "bytes": 3976,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Polynomials/PowerCoverExponents.lean"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/PowerCoverSubstitution.lean": {
      "sha256": "0900da2da41c35c6e08145292ef77850a13b3aa9f4d46a54c7e09751cf73d133",
      "bytes": 2545,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Polynomials/PowerCoverSubstitution.lean"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/PullbackFrameCoefficient.lean": {
      "sha256": "33fff3988a9daecae0aec368bba03b1cb8a6556de3643ed14a63c36daa33984d",
      "bytes": 3186,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Polynomials/PullbackFrameCoefficient.lean"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/RationalResidueCoefficientField.lean": {
      "sha256": "62ac44c005af19288037f27e93b1240282e5843d5fb6b48b0c6cc75979a4b073",
      "bytes": 2816,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Polynomials/RationalResidueCoefficientField.lean"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/ShiftedFreeGrading.lean": {
      "sha256": "4d9b5a6df407520d0d4c9a1d549b98ec401a0da807534d4fdee2e38796988884",
      "bytes": 4064,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Polynomials/ShiftedFreeGrading.lean"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/SimplexCounting.lean": {
      "sha256": "c64dab10566809cb7db6eee772116f3bfc6c033505b4f0256e90cb46dee131b1",
      "bytes": 14353,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Polynomials/SimplexCounting.lean"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/SimplexFloor.lean": {
      "sha256": "8d292e7a4b72724f2008caf5d1c0efbeaf6a05cbaf0b66fe14abac4de03e433b",
      "bytes": 2430,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Polynomials/SimplexFloor.lean"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/SimplexLog.lean": {
      "sha256": "53b392c9228651d9e7509d66ef38cc1ef3886f5dae6b031d8e78a2c700d5b5eb",
      "bytes": 2447,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Polynomials/SimplexLog.lean"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/SimplexRational.lean": {
      "sha256": "16f2b97142fef42d0ba4dcbcb4d4e77eb951c5b32ba041e06a315dcf90b9a7ed",
      "bytes": 3359,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Polynomials/SimplexRational.lean"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/SimplexRationalWeights.lean": {
      "sha256": "5c875c46199935db5a3b15d40a792fc5dc3b1d772c21872bb25e112c72f108ed",
      "bytes": 1703,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Polynomials/SimplexRationalWeights.lean"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/SimplexUnweighted.lean": {
      "sha256": "c8fe323f756d8137abd699053f8f3b16913834b9f5de791cf3898b2d564b43e0",
      "bytes": 4268,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Polynomials/SimplexUnweighted.lean"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/SurjectiveGradedMap.lean": {
      "sha256": "029167c0a2e1f703761d3fa0e00c4542c141e0e66da18f03a2c1c7b1ea1719fd",
      "bytes": 1589,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Polynomials/SurjectiveGradedMap.lean"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/TranslatedPowerCover.lean": {
      "sha256": "1e4b601c513f052c3b3238ed1b16352c08138aff07776f5a845d68a62520c002",
      "bytes": 2453,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Polynomials/TranslatedPowerCover.lean"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/WeightedHomogeneousSubstitution.lean": {
      "sha256": "5a39f008360ee1c20b0742341932522cfbbf5101a1e3931af80ed8591d061bf2",
      "bytes": 3968,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Polynomials/WeightedHomogeneousSubstitution.lean"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/WeightedMonomialFamilyLattice.lean": {
      "sha256": "c3ec6e7c7807f9cc56618610f56887096ce1c289e593f64dae28f9d675ccdb00",
      "bytes": 2651,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Polynomials/WeightedMonomialFamilyLattice.lean"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/WeightedMonomialImage.lean": {
      "sha256": "1fc9c3b984ba5d63689e51619e453fef0707ec52abc429aba69ee8263cb6b9c3",
      "bytes": 4358,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Polynomials/WeightedMonomialImage.lean"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/WeightedMonomialLattice.lean": {
      "sha256": "84f5c4bd14a5a8417005346db48c93bbf37bee73b02099b52ea072fc181d45b5",
      "bytes": 1553,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Polynomials/WeightedMonomialLattice.lean"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/WeightedMonomialMap.lean": {
      "sha256": "33746d9cb2766a39de79d2e2418599cde1a5e88330165b077ac95d85e59bd9d8",
      "bytes": 2682,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Polynomials/WeightedMonomialMap.lean"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/WeightedMonomialPole.lean": {
      "sha256": "c987ea7f544f824e4d97197ca8f070f81be91f23092124a6cc3ff9f8c59d7ab8",
      "bytes": 4937,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Polynomials/WeightedMonomialPole.lean"
    },
    "OAI/NumberTheory/PiExponent/Polynomials/WeightedPolynomialPole.lean": {
      "sha256": "636ee54dc0e4f7450149c62257c4035e7e71a009b69d009bc3508fff5e13d2e5",
      "bytes": 2444,
      "checkpoint136_path": "project/lean/OAI/NumberTheory/PiExponent/Polynomials/WeightedPolynomialPole.lean"
    },
    "QuadraticPi/ActualComponentTangent.lean": {
      "sha256": "c27bdd5aca3dc378f139cc889239276952c5ad41fe1aef53d2ff21f07dc85903",
      "bytes": 18637,
      "checkpoint136_path": "project/lean/QuadraticPi/ActualComponentTangent.lean"
    },
    "QuadraticPi/ActualRestrictedPowerExponent.lean": {
      "sha256": "1e0874bc2cfa2a053b8625a3275e5c0ed76c70ce07b9c939734ddad59c7e5f20",
      "bytes": 13531,
      "checkpoint136_path": "project/lean/QuadraticPi/ActualRestrictedPowerExponent.lean"
    },
    "QuadraticPi/AffineGeneralityCitation.lean": {
      "sha256": "a09f02c39d71ecb24295f9a28800dd4815a75e31d8527049bae975064e2e67b0",
      "bytes": 2139,
      "checkpoint136_path": "project/lean/QuadraticPi/AffineGeneralityCitation.lean"
    },
    "QuadraticPi/AffineRestrictionWeightedDegree.lean": {
      "sha256": "65e5aea5833db13b33142186c8e2cbad19d3633cae19d47a0052d27616f9e448",
      "bytes": 8706,
      "checkpoint136_path": "project/lean/QuadraticPi/AffineRestrictionWeightedDegree.lean"
    },
    "QuadraticPi/AffineSliceIsolation.lean": {
      "sha256": "82aa91abd88de6890a59d77e70571fa7fc7397be6976a792d8277d8f93e907db",
      "bytes": 8637,
      "checkpoint136_path": "project/lean/QuadraticPi/AffineSliceIsolation.lean"
    },
    "QuadraticPi/AlgebraicLogComparison.lean": {
      "sha256": "823490fdef49e21c4b6d9bddffe84ca95cdb2355185cc4f4bc72f17b18d35e66",
      "bytes": 3696,
      "checkpoint136_path": "project/lean/QuadraticPi/AlgebraicLogComparison.lean"
    },
    "QuadraticPi/AlgebraicLogData.lean": {
      "sha256": "7e9c7a01ec361b408e475b8aa16ade9d79900b5df097d7e802bad3883aa08301",
      "bytes": 6488,
      "checkpoint136_path": "project/lean/QuadraticPi/AlgebraicLogData.lean"
    },
    "QuadraticPi/AlgebraicLogDataConstruction.lean": {
      "sha256": "4c70bb183878472a6fa90c2d88f84560f158075bc98a5f1935174f17e65451b0",
      "bytes": 10524,
      "checkpoint136_path": "project/lean/QuadraticPi/AlgebraicLogDataConstruction.lean"
    },
    "QuadraticPi/AlgebraicLogDegree.lean": {
      "sha256": "28e6c8b1efe691489f097c41c0a02cdf977a929d2dc64a42878fea3502fe2889",
      "bytes": 1370,
      "checkpoint136_path": "project/lean/QuadraticPi/AlgebraicLogDegree.lean"
    },
    "QuadraticPi/AlgebraicLogField.lean": {
      "sha256": "fe5751b78e707169a0b8ab269daf7694c83b5d98b37cdc792dc2774c7a14b2a4",
      "bytes": 4872,
      "checkpoint136_path": "project/lean/QuadraticPi/AlgebraicLogField.lean"
    },
    "QuadraticPi/AlgebraicLogarithmTheorem.lean": {
      "sha256": "7b0437e89882467f14d13b9f1c792699a6331e343464ebbc7e3a3946167a6480",
      "bytes": 4950,
      "checkpoint136_path": "project/lean/QuadraticPi/AlgebraicLogarithmTheorem.lean"
    },
    "QuadraticPi/AllEmbeddingMatchedLogRatioTheorem.lean": {
      "sha256": "c5ca9f390a87fd518ba3b4e6d17ea4bc157dfb137b5a0a39630b65503ef48149",
      "bytes": 5446,
      "checkpoint136_path": "project/lean/QuadraticPi/AllEmbeddingMatchedLogRatioTheorem.lean"
    },
    "QuadraticPi/AnalyticFlowSliceDifferential.lean": {
      "sha256": "a6cdf69f5408abb5f9942d0f14ea4a0fda6be5f0243803d71344b4b29a7a4f46",
      "bytes": 15790,
      "checkpoint136_path": "project/lean/QuadraticPi/AnalyticFlowSliceDifferential.lean"
    },
    "QuadraticPi/AnalyticGermSource.lean": {
      "sha256": "54041deb7a234103780b47a5a8a4474a21775a76893bdf0dbb070827b377010a",
      "bytes": 22066,
      "checkpoint136_path": "project/lean/QuadraticPi/AnalyticGermSource.lean"
    },
    "QuadraticPi/AnalyticImplicitComponent.lean": {
      "sha256": "cf6172c8d8f16a8cc37daccfacc7d2cf937bf7369c6095e971eb4d4d9c1ed062",
      "bytes": 15018,
      "checkpoint136_path": "project/lean/QuadraticPi/AnalyticImplicitComponent.lean"
    },
    "QuadraticPi/AnalyticTransfer.lean": {
      "sha256": "fb02d6c1f5558b53d0a1c8db932f5c3561e18b1d4fb008bb472924ae5c5b27a0",
      "bytes": 3608,
      "checkpoint136_path": "project/lean/QuadraticPi/AnalyticTransfer.lean"
    },
    "QuadraticPi/Approximation.lean": {
      "sha256": "be6b8f27312f5ae7b4eac23c32d141b1b103d9130660c9eb6294fcc9818dd376",
      "bytes": 5053,
      "checkpoint136_path": "project/lean/QuadraticPi/Approximation.lean"
    },
    "QuadraticPi/ApproximationSelection.lean": {
      "sha256": "a85e8bfb2f9c0e89a4d0b6f9670c171cd88d980baaf0d6b70afb7555e2619df9",
      "bytes": 5882,
      "checkpoint136_path": "project/lean/QuadraticPi/ApproximationSelection.lean"
    },
    "QuadraticPi/CanonicalComponentQuotient.lean": {
      "sha256": "901b668ce26673e602b1574c562ecc96d795e5e5083e90dd6d99c5c8ee3cbd03",
      "bytes": 8228,
      "checkpoint136_path": "project/lean/QuadraticPi/CanonicalComponentQuotient.lean"
    },
    "QuadraticPi/CircularQuadraticLogField.lean": {
      "sha256": "90a7c5d899c4e5f86e2e4f23dcbdfc7efbbf78b1b3629fee6de2aa0c2353a4ff",
      "bytes": 3157,
      "checkpoint136_path": "project/lean/QuadraticPi/CircularQuadraticLogField.lean"
    },
    "QuadraticPi/CircularQuadraticLogarithmTheorem.lean": {
      "sha256": "2d817aece7148278ccf5b7f303c1b17f0ef5bcc80e3a303c5dcb49b7015bcc12",
      "bytes": 7459,
      "checkpoint136_path": "project/lean/QuadraticPi/CircularQuadraticLogarithmTheorem.lean"
    },
    "QuadraticPi/CircularRealLogRatioIrrationalityReduction.lean": {
      "sha256": "c575aa7cf77f6d4462e706aa7e0b4496e2c5c6034fbb9c58940cc217abf9c44c",
      "bytes": 6596,
      "checkpoint136_path": "project/lean/QuadraticPi/CircularRealLogRatioIrrationalityReduction.lean"
    },
    "QuadraticPi/CircularRealLogRatioTheorem.lean": {
      "sha256": "995a123a3acd085519826ac4e659634d1d76949faef0f490aaf8b49fef24be41",
      "bytes": 6001,
      "checkpoint136_path": "project/lean/QuadraticPi/CircularRealLogRatioTheorem.lean"
    },
    "QuadraticPi/CircularRealLogRatioUnconditional.lean": {
      "sha256": "6e098ba4b501d18422e496b4bf03c7f981c25dae56ae5cb8e199c93178d32b5f",
      "bytes": 2137,
      "checkpoint136_path": "project/lean/QuadraticPi/CircularRealLogRatioUnconditional.lean"
    },
    "QuadraticPi/CofinalComparison.lean": {
      "sha256": "de2fd63866fe786fc458d4253c06b4a4ad2989636e73f22110dc400f06a5ff6d",
      "bytes": 2018,
      "checkpoint136_path": "project/lean/QuadraticPi/CofinalComparison.lean"
    },
    "QuadraticPi/CompleteLocalCoordinateEquivalence.lean": {
      "sha256": "4c5d6663bc8aa2260ccf3b5d55c351c68cd589aa851fe7ff413446f2f4493021",
      "bytes": 11626,
      "checkpoint136_path": "project/lean/QuadraticPi/CompleteLocalCoordinateEquivalence.lean"
    },
    "QuadraticPi/CompletedComponentSeries.lean": {
      "sha256": "f8913079c0a17fac52ed2061b5bc5e6db889040d8fb101b5bf0c338302e126a8",
      "bytes": 13435,
      "checkpoint136_path": "project/lean/QuadraticPi/CompletedComponentSeries.lean"
    },
    "QuadraticPi/ComponentCompletionFaithful.lean": {
      "sha256": "7f9fa0f7bd79d1c71abe2d3e28a4a0e01f20b1b7bf25afedf0a77c8e2e4bb388",
      "bytes": 9238,
      "checkpoint136_path": "project/lean/QuadraticPi/ComponentCompletionFaithful.lean"
    },
    "QuadraticPi/ComponentResidueField.lean": {
      "sha256": "d24cf12b56ea568f253887b0abdad72bdd55f20e2101f5db94df52efc0164189",
      "bytes": 11208,
      "checkpoint136_path": "project/lean/QuadraticPi/ComponentResidueField.lean"
    },
    "QuadraticPi/ConstructedComponentSeries.lean": {
      "sha256": "11f9223fb5be639bc526ae2e369a17784c4566510cb6c69111d476ee10d44784",
      "bytes": 13302,
      "checkpoint136_path": "project/lean/QuadraticPi/ConstructedComponentSeries.lean"
    },
    "QuadraticPi/ConstructedSourceDifferential.lean": {
      "sha256": "2c8c0d60e7c8be96e0ce850fcecbb7a7ef3f5899f3a50fff6168a0f90b7fa322",
      "bytes": 16531,
      "checkpoint136_path": "project/lean/QuadraticPi/ConstructedSourceDifferential.lean"
    },
    "QuadraticPi/CoordinateShearDeterminant.lean": {
      "sha256": "81ee435908a50e1dd9da3328d3f8ea8034fd1a3d23cb2e1008eaad182fdd73b3",
      "bytes": 9238,
      "checkpoint136_path": "project/lean/QuadraticPi/CoordinateShearDeterminant.lean"
    },
    "QuadraticPi/CotangentComponentCompletion.lean": {
      "sha256": "e5abb542f5451008cebb9ca8b16cdfd11822349977048b0c6cea7b5e71588a5a",
      "bytes": 18858,
      "checkpoint136_path": "project/lean/QuadraticPi/CotangentComponentCompletion.lean"
    },
    "QuadraticPi/DegreeCofinalComparison.lean": {
      "sha256": "9630d6673f0335e6ee1d3d35049fdae4f1ad108c1966504104c4acd64921b812",
      "bytes": 4916,
      "checkpoint136_path": "project/lean/QuadraticPi/DegreeCofinalComparison.lean"
    },
    "QuadraticPi/Denominators.lean": {
      "sha256": "52f194e9f33d02533c34d86d54c7420f7e1f1eeab9652b05a31abfbee7fe4177",
      "bytes": 15355,
      "checkpoint136_path": "project/lean/QuadraticPi/Denominators.lean"
    },
    "QuadraticPi/DenseOpenGenericFilter.lean": {
      "sha256": "c0c48dfcb9214d4c1e872e41df2cd391d26fcf49f6ab9ab532abb10c20846ecc",
      "bytes": 1710,
      "checkpoint136_path": "project/lean/QuadraticPi/DenseOpenGenericFilter.lean"
    },
    "QuadraticPi/DeterminantLogBound.lean": {
      "sha256": "05edc46960e1f94cf5fa02fb90343b82c93f5abcb8f618934bac01d3d2d51a83",
      "bytes": 3670,
      "checkpoint136_path": "project/lean/QuadraticPi/DeterminantLogBound.lean"
    },
    "QuadraticPi/EmbeddingMeanBound.lean": {
      "sha256": "bc6f5123d433ab79ca24cc3f863164226bb2c0035efe6d28ff0eecf58c338a57",
      "bytes": 948,
      "checkpoint136_path": "project/lean/QuadraticPi/EmbeddingMeanBound.lean"
    },
    "QuadraticPi/ExponentConclusion.lean": {
      "sha256": "7f15ea30e40fe69108173f3ac1336d5f4012a9c1175e3849fff8aeb4f66926a8",
      "bytes": 7299,
      "checkpoint136_path": "project/lean/QuadraticPi/ExponentConclusion.lean"
    },
    "QuadraticPi/ExponentConverse.lean": {
      "sha256": "bb20624c44f830910960ab5795cfda5ed0021a9feaf6b8a90b62b36fcd44e0b1",
      "bytes": 7003,
      "checkpoint136_path": "project/lean/QuadraticPi/ExponentConverse.lean"
    },
    "QuadraticPi/ExponentialTwoFormsMeasure.lean": {
      "sha256": "b17ae3ab03b7c627ca2666ef12cb4327c95e56467e667d6c290e54de497e44b2",
      "bytes": 4831,
      "checkpoint136_path": "project/lean/QuadraticPi/ExponentialTwoFormsMeasure.lean"
    },
    "QuadraticPi/ExtendedIrrationalityExponent.lean": {
      "sha256": "e4e45ef5b3d99b36035e67074131026d8beabd2efe4a39616155fa93b0f11c92",
      "bytes": 2956,
      "checkpoint136_path": "project/lean/QuadraticPi/ExtendedIrrationalityExponent.lean"
    },
    "QuadraticPi/FiniteSpectrumConclusion.lean": {
      "sha256": "282fcdcae20e6ffabc46eb057d92a46a173261da4c73bc37d7fdb688b4e254a7",
      "bytes": 1104,
      "checkpoint136_path": "project/lean/QuadraticPi/FiniteSpectrumConclusion.lean"
    },
    "QuadraticPi/FormalComponentIsolation.lean": {
      "sha256": "a131b1080b8fcc5e00760a3fec3e78afa97f94e9c8d5f916634cbee610307a61",
      "bytes": 13689,
      "checkpoint136_path": "project/lean/QuadraticPi/FormalComponentIsolation.lean"
    },
    "QuadraticPi/FormalFrozenCoordinateSlice.lean": {
      "sha256": "997f6fc5ddab3edd080dc27b563953bf878c4ad8a8fc5b4a9656f8e1d560ce02",
      "bytes": 19461,
      "checkpoint136_path": "project/lean/QuadraticPi/FormalFrozenCoordinateSlice.lean"
    },
    "QuadraticPi/FormalLogBridge.lean": {
      "sha256": "cdac68e734c4e3289696ccd34a493b7452a273b504bfabbdb8be0556673cd633",
      "bytes": 6320,
      "checkpoint136_path": "project/lean/QuadraticPi/FormalLogBridge.lean"
    },
    "QuadraticPi/FormalSliceNormalJacobian.lean": {
      "sha256": "ad9b0bb5a0a6d61e672233e3f2d9353c05f8d5575cc7892db7a5a5f3b21f3dd8",
      "bytes": 15686,
      "checkpoint136_path": "project/lean/QuadraticPi/FormalSliceNormalJacobian.lean"
    },
    "QuadraticPi/FullEmbeddingAnalytic.lean": {
      "sha256": "9818c939de4c60dc770665fa392b2f48d274b5ccb60cc60a5ee119977aae850b",
      "bytes": 5446,
      "checkpoint136_path": "project/lean/QuadraticPi/FullEmbeddingAnalytic.lean"
    },
    "QuadraticPi/FullEmbeddingComparison.lean": {
      "sha256": "2740cb2de0e3611b4b607be299018c09ad5ba0bc828ce83a1ec65d6cb1a666ff",
      "bytes": 5103,
      "checkpoint136_path": "project/lean/QuadraticPi/FullEmbeddingComparison.lean"
    },
    "QuadraticPi/FullEmbeddingLogarithmTheorem.lean": {
      "sha256": "f14dede5755d1de5cf1610434aae38b86bee1c49dc5dcdd5845dd534a2d809d2",
      "bytes": 2975,
      "checkpoint136_path": "project/lean/QuadraticPi/FullEmbeddingLogarithmTheorem.lean"
    },
    "QuadraticPi/GaussianAffineBound.lean": {
      "sha256": "ae1d4afa2750067267f2d83e44d86dfc2d3d07128cadea1b66ca30da342950f6",
      "bytes": 6569,
      "checkpoint136_path": "project/lean/QuadraticPi/GaussianAffineBound.lean"
    },
    "QuadraticPi/GaussianAlgebraicComparison.lean": {
      "sha256": "fd6eaf919544c58aac6095864b8cae9fde9417cc6c35a51a209de22e5ccd0b55",
      "bytes": 4002,
      "checkpoint136_path": "project/lean/QuadraticPi/GaussianAlgebraicComparison.lean"
    },
    "QuadraticPi/GaussianAlgebraicLogData.lean": {
      "sha256": "25bc3ca90851bbb3e14f2a2c99eb46ef5d3b8f7d4b0635181489e49430ce2662",
      "bytes": 1534,
      "checkpoint136_path": "project/lean/QuadraticPi/GaussianAlgebraicLogData.lean"
    },
    "QuadraticPi/GaussianAlgebraicLogDataConstruction.lean": {
      "sha256": "be094dd688df35f38186b6fee82f000ed114ac2427c99e731f7221c28e2399c5",
      "bytes": 9339,
      "checkpoint136_path": "project/lean/QuadraticPi/GaussianAlgebraicLogDataConstruction.lean"
    },
    "QuadraticPi/GaussianAlgebraicLogarithmTheorem.lean": {
      "sha256": "d37027d0f87f30b385edf649d794b24649a0f0b3e5c0400c0ff58c632a4bb071",
      "bytes": 3221,
      "checkpoint136_path": "project/lean/QuadraticPi/GaussianAlgebraicLogarithmTheorem.lean"
    },
    "QuadraticPi/GaussianApproximation.lean": {
      "sha256": "26c38694d8d52ad3fbc1cdb159f21165e58a51b731e4e4ad7371062a9fb595e6",
      "bytes": 2322,
      "checkpoint136_path": "project/lean/QuadraticPi/GaussianApproximation.lean"
    },
    "QuadraticPi/GaussianApproximationFiniteness.lean": {
      "sha256": "0331f450fb128a043a032ac8d11f2f1ec2a46341e7124c8b4b96af6fbf425315",
      "bytes": 8910,
      "checkpoint136_path": "project/lean/QuadraticPi/GaussianApproximationFiniteness.lean"
    },
    "QuadraticPi/GaussianDirichlet.lean": {
      "sha256": "6af255b3ef553c0d93c03304a16d10e51220cb7ab34166633b954eb4297f59bc",
      "bytes": 8097,
      "checkpoint136_path": "project/lean/QuadraticPi/GaussianDirichlet.lean"
    },
    "QuadraticPi/GaussianExponentConclusion.lean": {
      "sha256": "0daaadfcab14d30c683d4ce472e1c42d1cb7d253a599be7430e5b7db8a4366d3",
      "bytes": 5240,
      "checkpoint136_path": "project/lean/QuadraticPi/GaussianExponentConclusion.lean"
    },
    "QuadraticPi/GaussianExponentConverse.lean": {
      "sha256": "32441c70e7180b3cdc0191bfe82676fb94aada6ff4faeeecf80896be086e2f46",
      "bytes": 2029,
      "checkpoint136_path": "project/lean/QuadraticPi/GaussianExponentConverse.lean"
    },
    "QuadraticPi/GaussianLatticeFiniteness.lean": {
      "sha256": "dafebeb10959cbd58415bbc524836cf219d9054d43baaddf69cb3b7afc4a3480",
      "bytes": 4179,
      "checkpoint136_path": "project/lean/QuadraticPi/GaussianLatticeFiniteness.lean"
    },
    "QuadraticPi/GaussianLogDegree.lean": {
      "sha256": "05d157aebf971cfa4e66df2bb2a7912eae8721898946f86037a10846bbe339f7",
      "bytes": 1524,
      "checkpoint136_path": "project/lean/QuadraticPi/GaussianLogDegree.lean"
    },
    "QuadraticPi/GaussianLogField.lean": {
      "sha256": "60d4e2a5fe9a11917c40213d27bb1abd0e6cf0137e0d2018a1c22c10a86471c9",
      "bytes": 3987,
      "checkpoint136_path": "project/lean/QuadraticPi/GaussianLogField.lean"
    },
    "QuadraticPi/GaussianLogarithmPowers.lean": {
      "sha256": "3bea3cc2b5b5aa73606658a48247a02857e3bf584ff64b2410fbfe62d3e0090e",
      "bytes": 3970,
      "checkpoint136_path": "project/lean/QuadraticPi/GaussianLogarithmPowers.lean"
    },
    "QuadraticPi/GaussianLogarithmTheorem.lean": {
      "sha256": "9408657fe03801e77e1813d614d3a619aed5dfb2beb103f534b177900177c134",
      "bytes": 2806,
      "checkpoint136_path": "project/lean/QuadraticPi/GaussianLogarithmTheorem.lean"
    },
    "QuadraticPi/GaussianMobiusClearing.lean": {
      "sha256": "c8123ac0581b5cdcaa3ca67319c82ef7057432465faca9e0559f85809f93d953",
      "bytes": 1942,
      "checkpoint136_path": "project/lean/QuadraticPi/GaussianMobiusClearing.lean"
    },
    "QuadraticPi/GaussianMobiusInvariance.lean": {
      "sha256": "c8d5209fb050266a339f56466cdc5230c0892fafc89a99fe9f47fbc26b7e3ec8",
      "bytes": 8031,
      "checkpoint136_path": "project/lean/QuadraticPi/GaussianMobiusInvariance.lean"
    },
    "QuadraticPi/GaussianMobiusPaperEndpoint.lean": {
      "sha256": "7077be618a337c011cf896cdf2789e97d153a2f6f901fe9d6ced5f4f508ab529",
      "bytes": 2996,
      "checkpoint136_path": "project/lean/QuadraticPi/GaussianMobiusPaperEndpoint.lean"
    },
    "QuadraticPi/GaussianMovingArithmetic.lean": {
      "sha256": "7980c93c9b6aad4cdd97b7741ac041015a1558d5eee0576e7b018ddc685d0515",
      "bytes": 15982,
      "checkpoint136_path": "project/lean/QuadraticPi/GaussianMovingArithmetic.lean"
    },
    "QuadraticPi/GaussianMovingComparison.lean": {
      "sha256": "4d42f20c26e906707ed9fcceaf16dbef7158c6ef666296bf5b9a9a0a8a616bc6",
      "bytes": 4249,
      "checkpoint136_path": "project/lean/QuadraticPi/GaussianMovingComparison.lean"
    },
    "QuadraticPi/GaussianMovingLogData.lean": {
      "sha256": "31e829d04320347dd14077b4f238370fe23d753000fa7404a7608dec1813e8ab",
      "bytes": 1412,
      "checkpoint136_path": "project/lean/QuadraticPi/GaussianMovingLogData.lean"
    },
    "QuadraticPi/GaussianMovingLogDataConstruction.lean": {
      "sha256": "786fed6fd301d4580055d6fe4530fcd3f4cfbc65afaa380adba08780b9e6da73",
      "bytes": 5656,
      "checkpoint136_path": "project/lean/QuadraticPi/GaussianMovingLogDataConstruction.lean"
    },
    "QuadraticPi/GaussianMovingLogSelection.lean": {
      "sha256": "d806087528ae535b37b0752dc3e559d74b84e492e497af90e29f63d662173325",
      "bytes": 7958,
      "checkpoint136_path": "project/lean/QuadraticPi/GaussianMovingLogSelection.lean"
    },
    "QuadraticPi/GaussianMovingSupport.lean": {
      "sha256": "82a60ccf3ccecd15e9137ed265d43035afcf46005de3d462bfdccc84ba65f27b",
      "bytes": 4352,
      "checkpoint136_path": "project/lean/QuadraticPi/GaussianMovingSupport.lean"
    },
    "QuadraticPi/GaussianNumberFieldAdapters.lean": {
      "sha256": "705dd32c91d31160b344415059dd1b91786cf6445a0f4ca0a3aea69b1c193ce0",
      "bytes": 7674,
      "checkpoint136_path": "project/lean/QuadraticPi/GaussianNumberFieldAdapters.lean"
    },
    "QuadraticPi/GaussianNumberFieldArithmetic.lean": {
      "sha256": "4302e4c5f20de193649179b14fbec98fd1e8fcb8efc9e8aaac86d53c921d856a",
      "bytes": 7510,
      "checkpoint136_path": "project/lean/QuadraticPi/GaussianNumberFieldArithmetic.lean"
    },
    "QuadraticPi/GaussianNumberFieldMinors.lean": {
      "sha256": "941a0cee6404da959e24af43a2d6e60276b7f8383a4cee98e6a43f40eb83e5e5",
      "bytes": 13542,
      "checkpoint136_path": "project/lean/QuadraticPi/GaussianNumberFieldMinors.lean"
    },
    "QuadraticPi/GaussianNumberFieldNorm.lean": {
      "sha256": "b7d54894f9f2169bc4bb174a3ecedd05d2dabb4927ae6ae000a2b638dde56343",
      "bytes": 6679,
      "checkpoint136_path": "project/lean/QuadraticPi/GaussianNumberFieldNorm.lean"
    },
    "QuadraticPi/GaussianRationalBase.lean": {
      "sha256": "62024932b0d50bc911904bec43674f184e7ae8067c805ce67342619865309c99",
      "bytes": 1202,
      "checkpoint136_path": "project/lean/QuadraticPi/GaussianRationalBase.lean"
    },
    "QuadraticPi/GaussianRationalCoordinates.lean": {
      "sha256": "8ee2b43c2f7809601de3243e4cb958e2a3f91ed6f4da1cd4fceadf33886b4320",
      "bytes": 2431,
      "checkpoint136_path": "project/lean/QuadraticPi/GaussianRationalCoordinates.lean"
    },
    "QuadraticPi/GaussianReciprocalBound.lean": {
      "sha256": "fa731341f430895f06e92bbcb250569f32321f935c049611bbf0d7e7857e0d5a",
      "bytes": 5943,
      "checkpoint136_path": "project/lean/QuadraticPi/GaussianReciprocalBound.lean"
    },
    "QuadraticPi/GaussianScaling.lean": {
      "sha256": "79f3833a544f5317ad59a407987b8e15005a524dd3e6634e3fcd2ab5a5cb4f37",
      "bytes": 5684,
      "checkpoint136_path": "project/lean/QuadraticPi/GaussianScaling.lean"
    },
    "QuadraticPi/GaussianUniformApproximationBound.lean": {
      "sha256": "819d7064a385066629dee7c6cacc39583c4636db99b4a713957bc6ebabb3aa13",
      "bytes": 2954,
      "checkpoint136_path": "project/lean/QuadraticPi/GaussianUniformApproximationBound.lean"
    },
    "QuadraticPi/GeneralExponentConclusion.lean": {
      "sha256": "7ad76296b155ccc3617f05df0d0c2074365b507cda486058bc74d029cc4e964f",
      "bytes": 6681,
      "checkpoint136_path": "project/lean/QuadraticPi/GeneralExponentConclusion.lean"
    },
    "QuadraticPi/GeneralExponentConverse.lean": {
      "sha256": "548afd91f418db35273a7c0a7707ea84e4906af6382aa3c8e965a7b513b6d37a",
      "bytes": 2204,
      "checkpoint136_path": "project/lean/QuadraticPi/GeneralExponentConverse.lean"
    },
    "QuadraticPi/GeneralExponentScaling.lean": {
      "sha256": "d4459cbbc235149ad74b548db852d699d8f166de0ae135a0e4b5ea1580a57e1c",
      "bytes": 5996,
      "checkpoint136_path": "project/lean/QuadraticPi/GeneralExponentScaling.lean"
    },
    "QuadraticPi/GeneralMultiplicityPaperEndpoint.lean": {
      "sha256": "0c51bbc35eb467f4bee0d67d229de52ee4d56451e2f1a96d2cd1d561526f119c",
      "bytes": 4120,
      "checkpoint136_path": "project/lean/QuadraticPi/GeneralMultiplicityPaperEndpoint.lean"
    },
    "QuadraticPi/GeneralPointGeometry.lean": {
      "sha256": "315b1769cd407989d4d1c4ebc323899c113ce37e7242f78051fc8829016297e0",
      "bytes": 5184,
      "checkpoint136_path": "project/lean/QuadraticPi/GeneralPointGeometry.lean"
    },
    "QuadraticPi/GeneralPointMultiplicity.lean": {
      "sha256": "c3d43985188e13a3b2e650d1043c0797c12fa7140e56f28c402b6a59b70392a5",
      "bytes": 8566,
      "checkpoint136_path": "project/lean/QuadraticPi/GeneralPointMultiplicity.lean"
    },
    "QuadraticPi/GeneralizedData.lean": {
      "sha256": "f928fe1a509ebc136dd7d3920aba60bfd36a4a664f4cadf92b57dcd20ef6ff0a",
      "bytes": 6220,
      "checkpoint136_path": "project/lean/QuadraticPi/GeneralizedData.lean"
    },
    "QuadraticPi/GradedActualFamilySelection.lean": {
      "sha256": "d39008aadf440438c21012dbc5b99cb19c6b0e06cd372457f61ba8022e3fcd94",
      "bytes": 7927,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedActualFamilySelection.lean"
    },
    "QuadraticPi/GradedActualJetNonzero.lean": {
      "sha256": "422fd09671263b51aa2c07adb11bb12d2967d7d4748cd0a336624a510f7ce0d3",
      "bytes": 2896,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedActualJetNonzero.lean"
    },
    "QuadraticPi/GradedActualNondegeneracy.lean": {
      "sha256": "86e7382a6ec3b0cedec6a060f6e9554b52f3bcd1575b1ddc481a2321f6be3ffe",
      "bytes": 6033,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedActualNondegeneracy.lean"
    },
    "QuadraticPi/GradedActualPositiveDecay.lean": {
      "sha256": "4b9388fa8b8904f2cc571747d44e4c68434552fd0ebf2df20790a7a2beb38d51",
      "bytes": 2630,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedActualPositiveDecay.lean"
    },
    "QuadraticPi/GradedActualTransportJetReduction.lean": {
      "sha256": "09ecea06f170c9e9a14be30e25f51f1df7245efb82cd7e1e6afc18ea71b6194a",
      "bytes": 3637,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedActualTransportJetReduction.lean"
    },
    "QuadraticPi/GradedActualTransportODE.lean": {
      "sha256": "d90a7719f8a3b6fe9b3959d146082c9399148c0627144f91b0fb36242ef3347b",
      "bytes": 6848,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedActualTransportODE.lean"
    },
    "QuadraticPi/GradedAlgebraicValueIndependence.lean": {
      "sha256": "2208213510b05fdc5eaa952f7e406a7debdc02fb7cc5f58b7fce4a0338f206a2",
      "bytes": 4753,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedAlgebraicValueIndependence.lean"
    },
    "QuadraticPi/GradedAnalyticCornerIdentity.lean": {
      "sha256": "a9946b926d67e62db035400c1eeb138adfc7b458634b59e0728893bcf9c54ae1",
      "bytes": 3777,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedAnalyticCornerIdentity.lean"
    },
    "QuadraticPi/GradedAnalyticCovariantJets.lean": {
      "sha256": "f62a82a6207bb83efb4a4137295ecacbe13ea6170a5ffdf3ac03eb3084b5388c",
      "bytes": 10165,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedAnalyticCovariantJets.lean"
    },
    "QuadraticPi/GradedAnalyticInitialValue.lean": {
      "sha256": "257e5895e45c9687ff0a4831449994707a062782ddc539f93070a38ea747a945",
      "bytes": 8974,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedAnalyticInitialValue.lean"
    },
    "QuadraticPi/GradedAnalyticJetClearing.lean": {
      "sha256": "237398738674f32a02dcfe7f1b58a91c1c2570aa2c41c4254e00c32aabd1184d",
      "bytes": 5365,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedAnalyticJetClearing.lean"
    },
    "QuadraticPi/GradedAnalyticTaylor.lean": {
      "sha256": "9bfa14dda6592400bd9f9c927d821db9653bcc93a86866d71743eae411d1a020",
      "bytes": 6442,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedAnalyticTaylor.lean"
    },
    "QuadraticPi/GradedAnalyticTransportBranches.lean": {
      "sha256": "cfa6002e309bd57e467ba5c9b836d0ef4d4769b54c6f7477398a76755ba32123",
      "bytes": 5264,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedAnalyticTransportBranches.lean"
    },
    "QuadraticPi/GradedAnalyticTransportODE.lean": {
      "sha256": "fc207020e9cd06f4898d10a17391e671f9b4c0737c7bc8ef8473e8c7f178ac3c",
      "bytes": 11917,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedAnalyticTransportODE.lean"
    },
    "QuadraticPi/GradedAnalyticTransportTaylor.lean": {
      "sha256": "cc6c98a8151d6602ae3e05cf011c0a6c03c81a9f643c3d6fe993c73ff408f5eb",
      "bytes": 5810,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedAnalyticTransportTaylor.lean"
    },
    "QuadraticPi/GradedAnalyticVanishingSpace.lean": {
      "sha256": "932ac841d3b2efef8fa46f6971959656f20cef7058e580bcf7b7fe7cd31ea845",
      "bytes": 2582,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedAnalyticVanishingSpace.lean"
    },
    "QuadraticPi/GradedBoundedIntegerJetColumns.lean": {
      "sha256": "83c7f50fb499b86d6aef2285d1cfea20f77b40ce5175061d8ab36c1fce8e87f5",
      "bytes": 3707,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedBoundedIntegerJetColumns.lean"
    },
    "QuadraticPi/GradedBoundedJetFamilies.lean": {
      "sha256": "b354639b443c0fc4f7a4b4f838ff078500518166ec22944fb687a0efc8c6197b",
      "bytes": 3869,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedBoundedJetFamilies.lean"
    },
    "QuadraticPi/GradedCitedRankPolynomialTheorem.lean": {
      "sha256": "2d33d493f42e29ba746d983795b0d19ef8c1ae85e6cb5d569a385f77a075d5c7",
      "bytes": 1990,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedCitedRankPolynomialTheorem.lean"
    },
    "QuadraticPi/GradedCitedSeparationBridge.lean": {
      "sha256": "5694c73124fcd05af5dc51970031b37bb94e7e0333294b41b05583a0510d3ecb",
      "bytes": 8795,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedCitedSeparationBridge.lean"
    },
    "QuadraticPi/GradedClearedContactDerivatives.lean": {
      "sha256": "ea653573b8db46d8ac7f4568d7b1829d6ffc17f2227558d79436cb5d81006a04",
      "bytes": 3156,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedClearedContactDerivatives.lean"
    },
    "QuadraticPi/GradedClearedJetSizeBounds.lean": {
      "sha256": "08d1d6ba00e721b62ed920db6199f81f36c76fe0dda1e27f354dfd3f1750ec04",
      "bytes": 5485,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedClearedJetSizeBounds.lean"
    },
    "QuadraticPi/GradedClearingSpanTransfer.lean": {
      "sha256": "6d70df12d398c5a2721ee069d5a27ca02b0f80563f75a0e043080a0adbed2425",
      "bytes": 1957,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedClearingSpanTransfer.lean"
    },
    "QuadraticPi/GradedCoefficientContractions.lean": {
      "sha256": "6d9358f8bd66090d517a4b37e0fd4f8eee830cf4c5192ca9c34a0a89ebcce066",
      "bytes": 4518,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedCoefficientContractions.lean"
    },
    "QuadraticPi/GradedConcreteJointTradeoff.lean": {
      "sha256": "4509586d77ef2f7ad593dde4c73e2a49a73f8c65e6950cf3459a561b7a4a4fc7",
      "bytes": 5350,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedConcreteJointTradeoff.lean"
    },
    "QuadraticPi/GradedConcreteRankAssembly.lean": {
      "sha256": "6819712c5613a19dd9cc339e5ebb85d1bed455d405cbe5b2a4733010cf4de921",
      "bytes": 11808,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedConcreteRankAssembly.lean"
    },
    "QuadraticPi/GradedContactCauchy.lean": {
      "sha256": "68308c39d1852b641eafe48fb6a9b99440dc644e0c65c9279c10f1848a47bf6a",
      "bytes": 2209,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedContactCauchy.lean"
    },
    "QuadraticPi/GradedContractionCoordinateBounds.lean": {
      "sha256": "7c21e1940ff94a00015ea06d10186808f1e8d06500f5321eaea5d7a4075ba9b3",
      "bytes": 2955,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedContractionCoordinateBounds.lean"
    },
    "QuadraticPi/GradedConvexPatchSelection.lean": {
      "sha256": "08c142653334aa853f17abf60d41a63a52e48bbd6428ee86c76ac1d1230e17cd",
      "bytes": 4927,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedConvexPatchSelection.lean"
    },
    "QuadraticPi/GradedCornerSpaceDimension.lean": {
      "sha256": "ad17578afdbb6dd2a7e2fc551bedc75c9822510e40083484df17d85fc9c6fd10",
      "bytes": 1500,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedCornerSpaceDimension.lean"
    },
    "QuadraticPi/GradedCovariantCornerDecay.lean": {
      "sha256": "7d7439faf195e5fd3310267b9881c162d23a4a382a728851a4d6355f44e17849",
      "bytes": 8788,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedCovariantCornerDecay.lean"
    },
    "QuadraticPi/GradedCovariantTaylorBridge.lean": {
      "sha256": "5588c6743956401bbfa70e79a796a4a87921cddec1dbf8296bcc5e23cb2ef599",
      "bytes": 3368,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedCovariantTaylorBridge.lean"
    },
    "QuadraticPi/GradedDecayParameterChoice.lean": {
      "sha256": "3420ffb925b5c4e1424c355a744ce888ef26c13fcf4ff421d3379b193fd26363",
      "bytes": 1950,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedDecayParameterChoice.lean"
    },
    "QuadraticPi/GradedDifferentialTaylor.lean": {
      "sha256": "73aaa5dc57f7915ca263b872b10e2f2716b207cf8d5c923447b79fc2e75d5f56",
      "bytes": 3163,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedDifferentialTaylor.lean"
    },
    "QuadraticPi/GradedDimensionCardinality.lean": {
      "sha256": "5dc2ecf21f2905fb65c2d177cffce813ce511324301c739b7eecc1efab2093ed",
      "bytes": 2476,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedDimensionCardinality.lean"
    },
    "QuadraticPi/GradedDualCornerConservation.lean": {
      "sha256": "d933181983cfda5c8713d0f3bea39804d299aa71a252f4fe6c78d51d2db3168a",
      "bytes": 3879,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedDualCornerConservation.lean"
    },
    "QuadraticPi/GradedEndpointCoefficientDerivative.lean": {
      "sha256": "1c211a99fc74a29f923dc022e373ab4b3eccdb9b52b2d66e8d0cbf66294d8487",
      "bytes": 3183,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedEndpointCoefficientDerivative.lean"
    },
    "QuadraticPi/GradedEventualCitedRank.lean": {
      "sha256": "741a7b6a1c39c71cb2c08184e0cfd309c5e8b08d95142b4ef5a7cefd99999d27",
      "bytes": 6040,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedEventualCitedRank.lean"
    },
    "QuadraticPi/GradedEventualJetFamilyBounds.lean": {
      "sha256": "f8e61b357279b2df6fd3f733125ce04764e68c084da856f539c0752efeb65abe",
      "bytes": 4533,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedEventualJetFamilyBounds.lean"
    },
    "QuadraticPi/GradedExactRateUniformMeasure.lean": {
      "sha256": "887776e7913e28fd59a9dc415920de25bcb7f230c17934de23c07748c4efbb89",
      "bytes": 2711,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedExactRateUniformMeasure.lean"
    },
    "QuadraticPi/GradedFinalRankApplication.lean": {
      "sha256": "b42b3f4885583613c3d29091380f8914f1cbb62389978b83f33e16da3d85ffab",
      "bytes": 13949,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedFinalRankApplication.lean"
    },
    "QuadraticPi/GradedFiniteJetEquations.lean": {
      "sha256": "1036962b36323073c14f311e30c70ead3b4552e0ff991b7a5e95022076da5062",
      "bytes": 1905,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedFiniteJetEquations.lean"
    },
    "QuadraticPi/GradedFiniteQuadraticNilsson.lean": {
      "sha256": "154a8a46a5f469e8af2be58179395b9d623e91ad7a0a60c01bc7231bbd1d9154",
      "bytes": 5223,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedFiniteQuadraticNilsson.lean"
    },
    "QuadraticPi/GradedFiniteSpanningJetForms.lean": {
      "sha256": "c62ad54207898d68908e843a3a6d2b0c9cf8e47f6dc2b20dae1091afcceef0e9",
      "bytes": 4489,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedFiniteSpanningJetForms.lean"
    },
    "QuadraticPi/GradedFiniteTransportAction.lean": {
      "sha256": "662d95a99101ee44989e9d9d63ce130e4998dcac615e9a5b03d26bbf7ab85d6a",
      "bytes": 10766,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedFiniteTransportAction.lean"
    },
    "QuadraticPi/GradedFixedFAnalytic.lean": {
      "sha256": "367197b9daf62acbdc2895216def8bd5f84371fc87a24ac997553ef7078d19b1",
      "bytes": 4706,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedFixedFAnalytic.lean"
    },
    "QuadraticPi/GradedFixedFBranchIdentities.lean": {
      "sha256": "0be1251c17892dbb445b9b55f41a99005516faee7446651fde44e2bffb55ca95",
      "bytes": 4066,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedFixedFBranchIdentities.lean"
    },
    "QuadraticPi/GradedFixedFCoefficientBounds.lean": {
      "sha256": "9157732af65aea20e57a1c08c39e1342c35b0b81c911e2f784c5242bdb63a968",
      "bytes": 2788,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedFixedFCoefficientBounds.lean"
    },
    "QuadraticPi/GradedFixedFCoefficients.lean": {
      "sha256": "d5bd1e170d7cf119011e0fe262585cfd11b4590cc4a5763612175d83e9f5f48c",
      "bytes": 3372,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedFixedFCoefficients.lean"
    },
    "QuadraticPi/GradedFixedFContactAnalytic.lean": {
      "sha256": "c4a491897f0ac5b092e2d730a1582ca6df1f0111450281860e591d9dc871e45b",
      "bytes": 7958,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedFixedFContactAnalytic.lean"
    },
    "QuadraticPi/GradedFixedFContactCoefficientBounds.lean": {
      "sha256": "4e119fe182dcbc3f46c5374ed11645d2f522d67b281f66e2d54d0c60721b4774",
      "bytes": 4729,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedFixedFContactCoefficientBounds.lean"
    },
    "QuadraticPi/GradedFixedFContactConstruction.lean": {
      "sha256": "3112a42a61aad5ca8f1f3881114444fd791c6c4c3ab76c9b5dd9261b53d0d8a8",
      "bytes": 8325,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedFixedFContactConstruction.lean"
    },
    "QuadraticPi/GradedFixedFContactDerivatives.lean": {
      "sha256": "080fc3b3289f523e630b29590f03d86e7f35f7d292d8ff3bc4822e48c90211c9",
      "bytes": 5695,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedFixedFContactDerivatives.lean"
    },
    "QuadraticPi/GradedFixedFContactMatrix.lean": {
      "sha256": "4ef75775ba2f24b3bbcc6267ec3491bf97b5decb6d3a1b03f659d93e7d68a0c9",
      "bytes": 5017,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedFixedFContactMatrix.lean"
    },
    "QuadraticPi/GradedFixedFContactRates.lean": {
      "sha256": "ee45e3aa535a607865a4902debfa877467ae9a18a1bae5ecc0cb2174eed664fa",
      "bytes": 9992,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedFixedFContactRates.lean"
    },
    "QuadraticPi/GradedFixedFContactVanishing.lean": {
      "sha256": "0bd1ff971d07c0b1746a2c9f2a92ea684e205d3a03f528a1e8542bd7c8d58e81",
      "bytes": 4092,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedFixedFContactVanishing.lean"
    },
    "QuadraticPi/GradedFixedFDifferentialEquation.lean": {
      "sha256": "a520e9f9ed2fbd7a81c369faf0bdb0bcb20a8af9801db616976ba669e5b6bc7c",
      "bytes": 3315,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedFixedFDifferentialEquation.lean"
    },
    "QuadraticPi/GradedFixedFEntryGrowth.lean": {
      "sha256": "517a2f19c14547d87bda177682ab892899a8dae15bd53408d7c3b239577ae1fd",
      "bytes": 4781,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedFixedFEntryGrowth.lean"
    },
    "QuadraticPi/GradedFixedFExponentEndpoint.lean": {
      "sha256": "b4500c3873bcf70bb390fe74ecf8537fb19d4ba8fcd1e65176eb26a3ad1064b5",
      "bytes": 5171,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedFixedFExponentEndpoint.lean"
    },
    "QuadraticPi/GradedFixedFRealValues.lean": {
      "sha256": "4ff383445ad27a0da181fd22b4e77d3ab38e2c089220274bbb727e196e8f42a0",
      "bytes": 3322,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedFixedFRealValues.lean"
    },
    "QuadraticPi/GradedFormalVanishingJetEquations.lean": {
      "sha256": "c029c3660ed59b200e02ecce250a9a8666ddb99358ee61212b1ffe1fed5ca1ab",
      "bytes": 3703,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedFormalVanishingJetEquations.lean"
    },
    "QuadraticPi/GradedFullCornerContactOrder.lean": {
      "sha256": "06271c71c9bcc74888a7476e9d246a39c5d50bac7081b25ca6b6986b8e0b552d",
      "bytes": 6772,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedFullCornerContactOrder.lean"
    },
    "QuadraticPi/GradedGeneralAnalyticSystemUniqueness.lean": {
      "sha256": "66c8e5b779422b7216e870fae635ae6c8d68be679b79253c0bcb664b3b259ad2",
      "bytes": 1442,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedGeneralAnalyticSystemUniqueness.lean"
    },
    "QuadraticPi/GradedGeneralBranchRefinement.lean": {
      "sha256": "127cf8679ec4fef2f366f4f3d18298a567b9a10f58bbc586608e382f5dcb923d",
      "bytes": 2633,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedGeneralBranchRefinement.lean"
    },
    "QuadraticPi/GradedGeneralBranchSelection.lean": {
      "sha256": "84dbf855b2a7de746182c220ece7aed782e793bb64875fb450b0bbca0bd14e80",
      "bytes": 4317,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedGeneralBranchSelection.lean"
    },
    "QuadraticPi/GradedGeneralContinuedContactIdentity.lean": {
      "sha256": "c024d7dbc50e1a4b29ce2eb82d00db9b20c59e88f0d4eaddb36366a5db27e647",
      "bytes": 7604,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedGeneralContinuedContactIdentity.lean"
    },
    "QuadraticPi/GradedGeneralContinuedCorners.lean": {
      "sha256": "2f929d243c0be2b705f301504f3935078807491c1c0f2f2a15d847cc7a92b9b6",
      "bytes": 8964,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedGeneralContinuedCorners.lean"
    },
    "QuadraticPi/GradedGeneralCornerSpan.lean": {
      "sha256": "c7b36339e743622d4199cf221ec3751391dc8cac3cfe94957030a1219eb33255",
      "bytes": 2549,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedGeneralCornerSpan.lean"
    },
    "QuadraticPi/GradedGeneralEndpointSpan.lean": {
      "sha256": "3c4bf8172802f3355ebeab5dc7d11974c2d933c418e0b74e69376e6c5ec03f1e",
      "bytes": 3704,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedGeneralEndpointSpan.lean"
    },
    "QuadraticPi/GradedGeneralLiftedAnalyticSolutions.lean": {
      "sha256": "644fe605b28100af23aaf98e4c9af61626f7093bb84002b9ee62282ba37c3ff7",
      "bytes": 7082,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedGeneralLiftedAnalyticSolutions.lean"
    },
    "QuadraticPi/GradedGeneralLiftedConnection.lean": {
      "sha256": "a864012039d5fa7cb18ce74baa3834d52a768c95066e95b714be9065f4b6d0e1",
      "bytes": 5317,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedGeneralLiftedConnection.lean"
    },
    "QuadraticPi/GradedGeneralLiftedRationalConnection.lean": {
      "sha256": "f1b3d6bd56baf2c6cb24aabb39fde625a22e495d3f9c83217bbe74e6c175744f",
      "bytes": 1972,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedGeneralLiftedRationalConnection.lean"
    },
    "QuadraticPi/GradedGeneralLiteralContacts.lean": {
      "sha256": "3b1ff8355260a1c66c294ef742c96c07044391b5f916321197566ca2b2217914",
      "bytes": 3871,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedGeneralLiteralContacts.lean"
    },
    "QuadraticPi/GradedGeneralLocalLogCoordinate.lean": {
      "sha256": "741222fd734a4097aca5139d9ebc7e986826a89b41ddea4bfce421e420297369",
      "bytes": 3750,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedGeneralLocalLogCoordinate.lean"
    },
    "QuadraticPi/GradedGeneralNilssonContactLoss.lean": {
      "sha256": "572b95e039356f5e180b345f56874a8123a263e2a27818b430a722690f188956",
      "bytes": 3901,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedGeneralNilssonContactLoss.lean"
    },
    "QuadraticPi/GradedGeneralNilssonData.lean": {
      "sha256": "fce783c7cf4b44ff5b3e00ecc27d8171a983be1cd3135e8264c86811400b132b",
      "bytes": 8337,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedGeneralNilssonData.lean"
    },
    "QuadraticPi/GradedGeneralNilssonRankCitation.lean": {
      "sha256": "32b5eb9dd510e024520c4a00ac2db94c75084d7a5eff6f91f076c79c2bd680d4",
      "bytes": 3154,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedGeneralNilssonRankCitation.lean"
    },
    "QuadraticPi/GradedGeneralNilssonRankHandoff.lean": {
      "sha256": "d8a37b4466350524850769a98668e153381d68ce4a58a9ee684208dea9b4ad4c",
      "bytes": 7109,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedGeneralNilssonRankHandoff.lean"
    },
    "QuadraticPi/GradedGeneralNilssonSourceMatch.lean": {
      "sha256": "659342fb519b078c50fbd45d50a612a147cf098660e82e369051ab34ebaf24a5",
      "bytes": 4940,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedGeneralNilssonSourceMatch.lean"
    },
    "QuadraticPi/GradedGeneralNormalizedContinuation.lean": {
      "sha256": "09d063aa6fed1040e4cf347ae242def2f2821e308393ebfdea060deddfbd40f6",
      "bytes": 5893,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedGeneralNormalizedContinuation.lean"
    },
    "QuadraticPi/GradedGeneralPaperRankAdapter.lean": {
      "sha256": "b683d0ee9af7551a836359875cbea3633190c31774a136e7281c0f2fcebceae0",
      "bytes": 5367,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedGeneralPaperRankAdapter.lean"
    },
    "QuadraticPi/GradedGeneralRankClosed.lean": {
      "sha256": "abf5fc9d663ce4ba736203ba82f22459f897509a48a9f95b8b1425a8680bd956",
      "bytes": 2935,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedGeneralRankClosed.lean"
    },
    "QuadraticPi/GradedGeneralRankCompletion.lean": {
      "sha256": "253e425b9774562f0dc6d84d2cf421fd7e1ad02ac554f886b02753e5c6b8badb",
      "bytes": 6186,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedGeneralRankCompletion.lean"
    },
    "QuadraticPi/GradedGeneralRankLemma.lean": {
      "sha256": "8124a4cb5c5ab205e457ae9c7e1eb4231883bc9980ace3c2202ab984b79c8876",
      "bytes": 7469,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedGeneralRankLemma.lean"
    },
    "QuadraticPi/GradedGeneralRationalJets.lean": {
      "sha256": "3afd6023e5409866fa78f31244f15c5627428c414d1c5ecd4ac3f3352d884df5",
      "bytes": 10370,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedGeneralRationalJets.lean"
    },
    "QuadraticPi/GradedGeneralRationalObstruction.lean": {
      "sha256": "eb5c7594a9918d78bb96855f87fa038e115786519f6e5c5bab271e3e0f3a154f",
      "bytes": 6522,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedGeneralRationalObstruction.lean"
    },
    "QuadraticPi/GradedGeneralTransportConstruction.lean": {
      "sha256": "9037c9dbd03380fb11cceec6fdc6ba1f8fb7295bddcbe58427578a33c5cc7b30",
      "bytes": 4749,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedGeneralTransportConstruction.lean"
    },
    "QuadraticPi/GradedGenericRankCitation.lean": {
      "sha256": "5d192278ad5859c2f81e2535da7a55cedce64a5313922144894f132674047c18",
      "bytes": 3834,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedGenericRankCitation.lean"
    },
    "QuadraticPi/GradedGlobalCovariantJets.lean": {
      "sha256": "89f1a2cf0d64e22a00a2e497e7896508442f3d046c43c24daf7abb65de3bfc25",
      "bytes": 7268,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedGlobalCovariantJets.lean"
    },
    "QuadraticPi/GradedGlobalPoleRing.lean": {
      "sha256": "b896420753cf0a5c1b70b61ac2b689570b9c78deed3028a9ec11ab2708e8702b",
      "bytes": 3215,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedGlobalPoleRing.lean"
    },
    "QuadraticPi/GradedHarmonicClearing.lean": {
      "sha256": "7e48485fdd631f5bf005f61725effeef66f6041a1bfccc6d17fd813d723187a8",
      "bytes": 3581,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedHarmonicClearing.lean"
    },
    "QuadraticPi/GradedHarmonicGrowth.lean": {
      "sha256": "cd909ca3fc799c5ffb70287a916d8011e7390169304ceeb266b48a13eab19d71",
      "bytes": 4029,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedHarmonicGrowth.lean"
    },
    "QuadraticPi/GradedJetClearingArithmetic.lean": {
      "sha256": "ffbc6c4c896bfe064dc629710bfba9c4205cce2aef45b476aea3b2ebe12b0691",
      "bytes": 4298,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedJetClearingArithmetic.lean"
    },
    "QuadraticPi/GradedJetExponentialEnvelope.lean": {
      "sha256": "7f7d567ae68802075f8371a001f9b44c33fbed764934e910129ac0b782e00961",
      "bytes": 2420,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedJetExponentialEnvelope.lean"
    },
    "QuadraticPi/GradedJetRateEnvelopes.lean": {
      "sha256": "96f4a4e9c8c8be0a79156ec2eda63109049b27f7bc79ecda424dacee2abecc29",
      "bytes": 4639,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedJetRateEnvelopes.lean"
    },
    "QuadraticPi/GradedJetRateLimits.lean": {
      "sha256": "fd27557f7c56727cd80aa5ffa9ceded3974d2270637095725cfed892442718b3",
      "bytes": 2957,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedJetRateLimits.lean"
    },
    "QuadraticPi/GradedJointPolynomialMeasure.lean": {
      "sha256": "605216fff71ad9e45289bad8f48019168ae74b164f0a757fb8e9f2403a573517",
      "bytes": 8839,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedJointPolynomialMeasure.lean"
    },
    "QuadraticPi/GradedLargeDenominatorExponents.lean": {
      "sha256": "d71b5578632cffe9a5b124c6f985e1018cfc8489ae5255f1426176b33577ea9a",
      "bytes": 2362,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedLargeDenominatorExponents.lean"
    },
    "QuadraticPi/GradedLargeEndpointPolynomialBound.lean": {
      "sha256": "619b2e78badea52be5d141f40e80e942e46ef3c4362c1622d91a9d6ba5df48f6",
      "bytes": 4535,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedLargeEndpointPolynomialBound.lean"
    },
    "QuadraticPi/GradedLiftedEntryClearing.lean": {
      "sha256": "f52aa95ada8777d1bae0e0368b887797e6a41dfc7cc2159f746fee858b80573c",
      "bytes": 4649,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedLiftedEntryClearing.lean"
    },
    "QuadraticPi/GradedLiftedTransportEntries.lean": {
      "sha256": "78b96cd63851d44a00a4632a410b8aa342ccf76d055ec1ff575ba6c4b7c35b66",
      "bytes": 2927,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedLiftedTransportEntries.lean"
    },
    "QuadraticPi/GradedLiteralSmallPowerEndpoint.lean": {
      "sha256": "6e0f50ecc949297e8aff8c41d18a7776c57fd0addc56bc80354219e0a31a3505",
      "bytes": 11472,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedLiteralSmallPowerEndpoint.lean"
    },
    "QuadraticPi/GradedLiteralSmallPowerParameters.lean": {
      "sha256": "ef6c27e0bc1f1fb179309936a663dcd182f38c7cc7348210600598a31c82bdee",
      "bytes": 4317,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedLiteralSmallPowerParameters.lean"
    },
    "QuadraticPi/GradedLiteralSmallPowerThreshold.lean": {
      "sha256": "98e81fe0b2575e9210815767a310d41dbfafb38544574de7d09fe4fe047a9189",
      "bytes": 4862,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedLiteralSmallPowerThreshold.lean"
    },
    "QuadraticPi/GradedLiteralUniformEndpoint.lean": {
      "sha256": "fd762ae16140cc8cb93b4216edda928a57bdab60cece7f3a1e31e60d1e515f06",
      "bytes": 8181,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedLiteralUniformEndpoint.lean"
    },
    "QuadraticPi/GradedLiteralUniformParameters.lean": {
      "sha256": "3fb62d9e7b0951863b5260464d0e1a7374640f3d3c6b0e2ba6cfa030f14a4bf0",
      "bytes": 6579,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedLiteralUniformParameters.lean"
    },
    "QuadraticPi/GradedLiteralUniformThreshold.lean": {
      "sha256": "06fffa3b2a8eff42a82e86ff80a23de62caf76deccb618beef57298b6d3184e6",
      "bytes": 5385,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedLiteralUniformThreshold.lean"
    },
    "QuadraticPi/GradedLocalTransportEquations.lean": {
      "sha256": "1c7841594802a2fd8cec2ec2ee0a5df65be3a8fef15173ad5369cc9a27ca55fb",
      "bytes": 4088,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedLocalTransportEquations.lean"
    },
    "QuadraticPi/GradedLocalTransportSeries.lean": {
      "sha256": "97101a9c954d702dd590469cc65f70809b2d69ce6c1940ed371e83ae60c8e3fa",
      "bytes": 6033,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedLocalTransportSeries.lean"
    },
    "QuadraticPi/GradedLogSeriesClearing.lean": {
      "sha256": "8b3bba1a9f984960d12b545c0dd68b283d18957df35cd89f6afdb66accf385ae",
      "bytes": 3308,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedLogSeriesClearing.lean"
    },
    "QuadraticPi/GradedMeasureExponentConclusion.lean": {
      "sha256": "c3406dd554d98e0e4b715d7e9d3ebcb3344418dd970892f7d8682984058cbfa4",
      "bytes": 3526,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedMeasureExponentConclusion.lean"
    },
    "QuadraticPi/GradedNaturalConnectionNaturality.lean": {
      "sha256": "44df3c6948d936f1772d1d76fc35973dad48d0d49c1261ac2c8f2cd850efc86f",
      "bytes": 3356,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedNaturalConnectionNaturality.lean"
    },
    "QuadraticPi/GradedNaturalLiftedConnection.lean": {
      "sha256": "fa2973d317f0ae625c4e033263f870ba3524d54bb9f95652b33f03d06f50400d",
      "bytes": 8271,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedNaturalLiftedConnection.lean"
    },
    "QuadraticPi/GradedNaturalLiftedSolutions.lean": {
      "sha256": "46164c4451a2ab3b194e3dbcbf99298fca3253a772f184ed45c6cfef59f171cf",
      "bytes": 5389,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedNaturalLiftedSolutions.lean"
    },
    "QuadraticPi/GradedNonzeroIntegerJetConstruction.lean": {
      "sha256": "8f1357ce0a727897f9f9352e3aea1ae434ac55f110d60e6346256c23e64ae3ba",
      "bytes": 2240,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedNonzeroIntegerJetConstruction.lean"
    },
    "QuadraticPi/GradedOrdinaryAnalyticExistenceCitation.lean": {
      "sha256": "1823bbe0edd7fde23d670e1768200312b56e3fb38b77550e25f2a098c69da6c3",
      "bytes": 2213,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedOrdinaryAnalyticExistenceCitation.lean"
    },
    "QuadraticPi/GradedPoleRingRationalFunctions.lean": {
      "sha256": "0ef734effe2fc602212e7d47871e261cc8c37e9dbe44ebdda538db26958edf9e",
      "bytes": 7742,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedPoleRingRationalFunctions.lean"
    },
    "QuadraticPi/GradedPolynomialDegreeSaving.lean": {
      "sha256": "1dd785bd11476d68e4602da74c0dfdf3818e1a5aa54dddf206bcfcdff45738a0",
      "bytes": 1741,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedPolynomialDegreeSaving.lean"
    },
    "QuadraticPi/GradedPolynomialTargetAdapter.lean": {
      "sha256": "db0ccb63440e60d7559e61e8f087de29a38ed21d8d8cd056361183633d3a6fc6",
      "bytes": 4201,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedPolynomialTargetAdapter.lean"
    },
    "QuadraticPi/GradedPositiveDecayRates.lean": {
      "sha256": "01c42787941d0228b6a2654112c6740c97bcb3544ad0a1451e92a5e3b7a09bb0",
      "bytes": 4624,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedPositiveDecayRates.lean"
    },
    "QuadraticPi/GradedQuadraticNilssonOrder.lean": {
      "sha256": "0a245623b8b8eb8175233a3e7d5bda11bc8eb8641547b0f473a883f08d3e1b72",
      "bytes": 9603,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedQuadraticNilssonOrder.lean"
    },
    "QuadraticPi/GradedQuadraticPolynomialEndpoint.lean": {
      "sha256": "d916c741e23a9a0fcce641e0c491f6c76aab1588fbecb0691c507e6cd32ee98d",
      "bytes": 9722,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedQuadraticPolynomialEndpoint.lean"
    },
    "QuadraticPi/GradedRamifiedContactOrder.lean": {
      "sha256": "574cc4490baf4007fceb52c51d8f50f1c932044be1df47840a12e007e947458f",
      "bytes": 8517,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedRamifiedContactOrder.lean"
    },
    "QuadraticPi/GradedRamifiedHolomorphicTransport.lean": {
      "sha256": "e8bee95f71fbc25bcc93c162a2a9f5769927a800666ec81f38c9062141025e00",
      "bytes": 8967,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedRamifiedHolomorphicTransport.lean"
    },
    "QuadraticPi/GradedRankAdmissibleParameters.lean": {
      "sha256": "1bae7d65968e10b4a57c9f893a23bffb8c110bc7e22a0f255332ea812f00e2ab",
      "bytes": 1570,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedRankAdmissibleParameters.lean"
    },
    "QuadraticPi/GradedRankDimensionReduction.lean": {
      "sha256": "6310eff7f0cc4bb0e08af81140319023b79a921355af748d3bd4bbdfbcff2f5e",
      "bytes": 2430,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedRankDimensionReduction.lean"
    },
    "QuadraticPi/GradedRankOrderArithmetic.lean": {
      "sha256": "acd995da3bc5507c1ff65daf740e5d47164f7cd5ee34b8d8e6d38fc2c06be4d5",
      "bytes": 2269,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedRankOrderArithmetic.lean"
    },
    "QuadraticPi/GradedRateBoundedJetConstruction.lean": {
      "sha256": "4a3851329c30ea1e2b9f4fba010d67ffc7d3ba5c8889271d9b665ab94b59c94e",
      "bytes": 5860,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedRateBoundedJetConstruction.lean"
    },
    "QuadraticPi/GradedRateSlackArithmetic.lean": {
      "sha256": "35c9c056e575392cd0ff14b2d6e59b5a1568354aef6680aa1abe9b6de81059c6",
      "bytes": 1303,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedRateSlackArithmetic.lean"
    },
    "QuadraticPi/GradedRationalFunctionCovariantClearing.lean": {
      "sha256": "73a245df8c363f8c6eb18e751d638c18d6a70dddb4c5412e93099e54f33cecba",
      "bytes": 5395,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedRationalFunctionCovariantClearing.lean"
    },
    "QuadraticPi/GradedRationalPolynomialBridge.lean": {
      "sha256": "1ef5a47ee165c606a521579cba10dc551bef6175e79d7e0fe8e5efe71de85f10",
      "bytes": 10837,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedRationalPolynomialBridge.lean"
    },
    "QuadraticPi/GradedRationalSpanDescent.lean": {
      "sha256": "e5be9422218f562d9a501e785ed0e769f32d658e3720c85e5266f6220feda3c0",
      "bytes": 2085,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedRationalSpanDescent.lean"
    },
    "QuadraticPi/GradedRationalTransportClearing.lean": {
      "sha256": "0abe64ffc9f4674ba128cbc791c36858b2d8ebf37d614650c47c665fda8e05f2",
      "bytes": 3604,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedRationalTransportClearing.lean"
    },
    "QuadraticPi/GradedRationalVanishingSpace.lean": {
      "sha256": "c21a3b8879cad1d1cef576711c963baf2235195f9699647e2c61ef89d21f5d01",
      "bytes": 3194,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedRationalVanishingSpace.lean"
    },
    "QuadraticPi/GradedScaledJointTradeoff.lean": {
      "sha256": "06e4ffdc16b77d21c8ec9269ee7caf1c190ad1745fe1d543c5564610c4b52e0b",
      "bytes": 8885,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedScaledJointTradeoff.lean"
    },
    "QuadraticPi/GradedSharpActualFamilies.lean": {
      "sha256": "703db84e8ce4a66716486a58ec0d255402fab36f8dba932bf104b0a2768292a9",
      "bytes": 4175,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedSharpActualFamilies.lean"
    },
    "QuadraticPi/GradedSharpActualSelection.lean": {
      "sha256": "dbc3ec662aebe7db5c6a5ba8577731c699bd3ffa658f4c2778745e93e6c23ff5",
      "bytes": 5978,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedSharpActualSelection.lean"
    },
    "QuadraticPi/GradedSharpExactUniformMeasure.lean": {
      "sha256": "861010b72ecac361db472b01444c7c3f285d91633011ed213c14a402d0ea0bb6",
      "bytes": 2693,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedSharpExactUniformMeasure.lean"
    },
    "QuadraticPi/GradedSharpJetRateEnvelopes.lean": {
      "sha256": "cd39f4c89e30553d741f061c36b04b9409307fa2358346bb0c1b795d0baf2dd0",
      "bytes": 6050,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedSharpJetRateEnvelopes.lean"
    },
    "QuadraticPi/GradedSharpJointMeasure.lean": {
      "sha256": "528159235d0771ff6bc93fbaa5804a04874b4bb63fa03d58428c09264d95fe4f",
      "bytes": 5520,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedSharpJointMeasure.lean"
    },
    "QuadraticPi/GradedSharpPaperRates.lean": {
      "sha256": "04cd755d861e266a92e915133653cd95de1472e34ee61cb11c91c0a7648a32a9",
      "bytes": 6756,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedSharpPaperRates.lean"
    },
    "QuadraticPi/GradedSharpQuadraticJointMeasure.lean": {
      "sha256": "057b0275b834a70c606b56f3dff64c1b9e70fed841563bd6923318d88f7dcdcd",
      "bytes": 8853,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedSharpQuadraticJointMeasure.lean"
    },
    "QuadraticPi/GradedSignedDualLocalODE.lean": {
      "sha256": "394638607e029cbc0d4732d3c456023b77540095d8359e6d72dd7f2bc9b12c71",
      "bytes": 6952,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedSignedDualLocalODE.lean"
    },
    "QuadraticPi/GradedSignedDualPolynomial.lean": {
      "sha256": "172c4607427b7a2da47def536b3d90eef396ec53783f7810a4eae75c7488920f",
      "bytes": 5488,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedSignedDualPolynomial.lean"
    },
    "QuadraticPi/GradedSimplyConnectedUnionCitation.lean": {
      "sha256": "0b79c137304a6003a8093df649c29ef5fefb1d002a9f232ab2fe03e586d76260",
      "bytes": 1109,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedSimplyConnectedUnionCitation.lean"
    },
    "QuadraticPi/GradedSimultaneousParameterChoice.lean": {
      "sha256": "dfe7f63c7852f1bf89bac54b0f1a458fe494e631398cb585693190c36c5fe718",
      "bytes": 3155,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedSimultaneousParameterChoice.lean"
    },
    "QuadraticPi/GradedSmallLogarithmPowers.lean": {
      "sha256": "b90ecff162fd5236b4395c0fe0bc6bc9acd9e5353f51bbd68b76b28a52fd0b09",
      "bytes": 6412,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedSmallLogarithmPowers.lean"
    },
    "QuadraticPi/GradedSmallPowerPointwiseEndpoint.lean": {
      "sha256": "7b4fa87e90fe59c2b8743d58fda502abdaf576748d97111435f5beccbce1817c",
      "bytes": 6845,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedSmallPowerPointwiseEndpoint.lean"
    },
    "QuadraticPi/GradedSmallPowerPointwiseRates.lean": {
      "sha256": "065c6195d334a2bdf8102bda961f92e2a6ad3d5a5ce80cbff47f5132b88288bc",
      "bytes": 8180,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedSmallPowerPointwiseRates.lean"
    },
    "QuadraticPi/GradedSourceRankApplication.lean": {
      "sha256": "fd572c5ce01ae0962474e4142d155ccb2c75b6d4004429e6f014b71886a93e02",
      "bytes": 6808,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedSourceRankApplication.lean"
    },
    "QuadraticPi/GradedTransportCoefficientClearing.lean": {
      "sha256": "3687faa572c507acf7054866d7da341fc9d1734abae8469251d6044238a17699",
      "bytes": 3680,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedTransportCoefficientClearing.lean"
    },
    "QuadraticPi/GradedTransportLeadingCoefficient.lean": {
      "sha256": "6652a7a139409f68012b6f14a270b28fedf6d4db71461509264c9fa7c925cf46",
      "bytes": 2246,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedTransportLeadingCoefficient.lean"
    },
    "QuadraticPi/GradedTransportNormalization.lean": {
      "sha256": "576f490f0dfb4d2e757994193bdfc8fe6963957e463daa573a5d5c6c70233aa4",
      "bytes": 5010,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedTransportNormalization.lean"
    },
    "QuadraticPi/GradedTransportSizeBounds.lean": {
      "sha256": "8bc2b2ffa58c57832c17e318892cfb77504817a4e61cba82312f9fd3829d97dd",
      "bytes": 6503,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedTransportSizeBounds.lean"
    },
    "QuadraticPi/GradedTransportedContactBounds.lean": {
      "sha256": "c43b7885124c1a13f9aef4bd4b2a828d97824501ea222858484e7bd38ade20b3",
      "bytes": 11765,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedTransportedContactBounds.lean"
    },
    "QuadraticPi/GradedTwoLogAnalyticContact.lean": {
      "sha256": "94758ebf208c36221fcaa475ba4b6649a9760ac1bcd93c0ee3f2ba1dfdde801c",
      "bytes": 8593,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedTwoLogAnalyticContact.lean"
    },
    "QuadraticPi/GradedTwoLogAnalyticJets.lean": {
      "sha256": "933190fafec122b8476a4ebc1127f284376f7517cc3b049091a157e023cb6dd6",
      "bytes": 11835,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedTwoLogAnalyticJets.lean"
    },
    "QuadraticPi/GradedTwoLogAnalyticTaylor.lean": {
      "sha256": "f1faacd390b67d0bc13aae3b9fed90605fa026a73738607245f761457dfbec4f",
      "bytes": 5238,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedTwoLogAnalyticTaylor.lean"
    },
    "QuadraticPi/GradedTwoLogArithmeticIndependence.lean": {
      "sha256": "2fc856dba14d8c6a094863d3d157b022bc87bb330d871c0894ddbb633e531519",
      "bytes": 3694,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedTwoLogArithmeticIndependence.lean"
    },
    "QuadraticPi/GradedTwoLogBakerApplication.lean": {
      "sha256": "7ef2308e2684df7eac3c40ac811b1d6b08c842fcb5451498eb093993bde76c80",
      "bytes": 4793,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedTwoLogBakerApplication.lean"
    },
    "QuadraticPi/GradedTwoLogContactConstruction.lean": {
      "sha256": "f0d266ba88db5b2c791642f440d30513da5f9bbd6d3407f07fbd8d305810ab50",
      "bytes": 6437,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedTwoLogContactConstruction.lean"
    },
    "QuadraticPi/GradedTwoLogContactDecay.lean": {
      "sha256": "7bb5a635527d6683fb9ec56d3e35f9d1aeef63c3ea934ffa18222d7150f4d75e",
      "bytes": 7352,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedTwoLogContactDecay.lean"
    },
    "QuadraticPi/GradedTwoLogContactMatrix.lean": {
      "sha256": "f1e1ba2c093deae1aeb8d09e8143376fd90514cc34449aa020956c1603079d25",
      "bytes": 6474,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedTwoLogContactMatrix.lean"
    },
    "QuadraticPi/GradedTwoLogContactRates.lean": {
      "sha256": "725d331755bdc34da71619a1f4fda91b16f912581c93f5e28e4f0d63cec68c4d",
      "bytes": 6933,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedTwoLogContactRates.lean"
    },
    "QuadraticPi/GradedTwoLogCornerContact.lean": {
      "sha256": "72fd950b0cbf8275015b559cf5d002617ffb4a7b5224c9e2efb9f09f23922c74",
      "bytes": 6532,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedTwoLogCornerContact.lean"
    },
    "QuadraticPi/GradedTwoLogExplicitParameters.lean": {
      "sha256": "1fc3fd490f306319f88e9f57c1983d622a908150900637e94f9e18a61af8b27d",
      "bytes": 5182,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedTwoLogExplicitParameters.lean"
    },
    "QuadraticPi/GradedTwoLogExplicitThreshold.lean": {
      "sha256": "c637da41c1854616a4c8e61700a70f6f67dadc0ff0cd1aa878adfac6359520c0",
      "bytes": 5724,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedTwoLogExplicitThreshold.lean"
    },
    "QuadraticPi/GradedTwoLogFormalConnection.lean": {
      "sha256": "ecffe35be4e352435ddd1c6b79ee008db6b4d859f7567ec6a3af6702742b7c5d",
      "bytes": 3233,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedTwoLogFormalConnection.lean"
    },
    "QuadraticPi/GradedTwoLogIntegerFamilies.lean": {
      "sha256": "94cf2cce4a12f79c2934a6fd4c569fecfac4722ae8f4e1f772c8363a04df5099",
      "bytes": 10073,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedTwoLogIntegerFamilies.lean"
    },
    "QuadraticPi/GradedTwoLogJetClearing.lean": {
      "sha256": "7e2cc6b450996782208229e591e800892d3707001965cfb657cc41bd95b023d8",
      "bytes": 8977,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedTwoLogJetClearing.lean"
    },
    "QuadraticPi/GradedTwoLogJetRates.lean": {
      "sha256": "c2dde0661b3a2d8c71723b5d50a8104534ffa59ac290ca9a4f582ec05ff880ad",
      "bytes": 11537,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedTwoLogJetRates.lean"
    },
    "QuadraticPi/GradedTwoLogJetRescaling.lean": {
      "sha256": "0ac5e4ed656a001c8570b217941c8aba1ac046b377bdf8a08e05ca5e824d284e",
      "bytes": 3507,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedTwoLogJetRescaling.lean"
    },
    "QuadraticPi/GradedTwoLogJointEndpoint.lean": {
      "sha256": "8f6e2fc85bd4e37d51aab78564f84510435102b4d545e4ff5d9a9505730e0762",
      "bytes": 6355,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedTwoLogJointEndpoint.lean"
    },
    "QuadraticPi/GradedTwoLogMeasureHandoff.lean": {
      "sha256": "0d40a773667d60ce7c1bb59e26c8f45f5c99d3f542fa43cd62cf5404084bb52e",
      "bytes": 5860,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedTwoLogMeasureHandoff.lean"
    },
    "QuadraticPi/GradedTwoLogNilssonCertificate.lean": {
      "sha256": "37256edeacd6139dec9e620f235545d63667d98fa74f835250918e7961beaa4d",
      "bytes": 6509,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedTwoLogNilssonCertificate.lean"
    },
    "QuadraticPi/GradedTwoLogRationalIndependence.lean": {
      "sha256": "52526d58ee69b5773c7e6f001ab638ff40347be00be84e7360d5e77f6625a95f",
      "bytes": 3837,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedTwoLogRationalIndependence.lean"
    },
    "QuadraticPi/GradedTwoLogRationalObstruction.lean": {
      "sha256": "db98c0e6f2d00825078dc30b5e705acece3c153e570672bddfff44d4771c5a8c",
      "bytes": 6313,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedTwoLogRationalObstruction.lean"
    },
    "QuadraticPi/GradedTwoLogRescaledSystem.lean": {
      "sha256": "fe8ebec2af471231747a52cff97f34f23b0c5490ed754634440269c1bb3c5d36",
      "bytes": 11063,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedTwoLogRescaledSystem.lean"
    },
    "QuadraticPi/GradedTwoLogScalarContraction.lean": {
      "sha256": "651f4f5fd4a7f0c343fa0fee38010e5ef3db60f48cf9d5fdefce2af699d07871",
      "bytes": 10725,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedTwoLogScalarContraction.lean"
    },
    "QuadraticPi/GradedTwoLogSeparation.lean": {
      "sha256": "a6124159782f9714e9276789de2da7754d89c3071a79706908ee07bcaeb8ea84",
      "bytes": 4655,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedTwoLogSeparation.lean"
    },
    "QuadraticPi/GradedTwoLogShortRank.lean": {
      "sha256": "1f3e9ff524f54d84251f514d6b863d21e30f67d2d84ce758c96ef20fe9e2b0e6",
      "bytes": 7558,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedTwoLogShortRank.lean"
    },
    "QuadraticPi/GradedTwoLogTransport.lean": {
      "sha256": "37cc96ad54c1a0109403ae5bb02d1b29258357e8b0371b8e4d0d95d34f22743c",
      "bytes": 4734,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedTwoLogTransport.lean"
    },
    "QuadraticPi/GradedTwoLogUniformBounds.lean": {
      "sha256": "71587dd4f57ef4b87ccc247647bd53ee89e476d7220741d740dd839f25b322a9",
      "bytes": 9129,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedTwoLogUniformBounds.lean"
    },
    "QuadraticPi/GradedTwoLogUniformFamilies.lean": {
      "sha256": "892c56b0cde9670c809794617932a8e4762d6311ca8cbe2dc490d9eedf5395d4",
      "bytes": 4218,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedTwoLogUniformFamilies.lean"
    },
    "QuadraticPi/GradedUniformGrowthParameters.lean": {
      "sha256": "385dce3f3109109e68d90322aac8742eae747f85f5ea8567edfffdef5fcc21fd",
      "bytes": 3561,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedUniformGrowthParameters.lean"
    },
    "QuadraticPi/GradedUniformGrowthThreshold.lean": {
      "sha256": "9cba76267392712bef15603acfe152814fd45b92bebfa4f4f866864ff6c8bf59",
      "bytes": 5083,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedUniformGrowthThreshold.lean"
    },
    "QuadraticPi/GradedUniformQuadraticPolynomialTheorem.lean": {
      "sha256": "d9ef713790bfbc4ab1f2257e0fc4559364a7c9c47b5c79e834932abeb92ee8ba",
      "bytes": 5900,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedUniformQuadraticPolynomialTheorem.lean"
    },
    "QuadraticPi/GradedUniformRateSlackRemoval.lean": {
      "sha256": "c0d15c372dc51003d61e87f4d5f16de1c4bd931b81d8481c87a80c2b9283d80d",
      "bytes": 2267,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedUniformRateSlackRemoval.lean"
    },
    "QuadraticPi/GradedUniformRationalRank.lean": {
      "sha256": "8a47cad2bc521b00b9f781c1669ae2aeea648549a8d341217808722e6b21b9ed",
      "bytes": 9565,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedUniformRationalRank.lean"
    },
    "QuadraticPi/GradedUniformRealFormBounds.lean": {
      "sha256": "0a46809ca16012f18d1f75f16ea1c9bfa51b2041b1d4255feecd33699856f968",
      "bytes": 4166,
      "checkpoint136_path": "project/lean/QuadraticPi/GradedUniformRealFormBounds.lean"
    },
    "QuadraticPi/HeightUniformTwoFormsMeasure.lean": {
      "sha256": "207511572e81b77ab9d525364ed7bbe9b6a00d553e6c5a055e0e49c15db6c0f5",
      "bytes": 9083,
      "checkpoint136_path": "project/lean/QuadraticPi/HeightUniformTwoFormsMeasure.lean"
    },
    "QuadraticPi/IntegerPairFormArithmetic.lean": {
      "sha256": "6cc8ed5926c7fa56441d4dad6da5e10a184d21256467f0265fa9204d62d2b89b",
      "bytes": 2414,
      "checkpoint136_path": "project/lean/QuadraticPi/IntegerPairFormArithmetic.lean"
    },
    "QuadraticPi/Interpolation.lean": {
      "sha256": "6d39c5df828de1eab13cf3deddb7868be543f9ddd06f2ee589b397499f24b93e",
      "bytes": 5692,
      "checkpoint136_path": "project/lean/QuadraticPi/Interpolation.lean"
    },
    "QuadraticPi/IrrationalityExponentAffine.lean": {
      "sha256": "5f22201e4dc3ca7b396a621e511231b53668df1b935e48d69431194e1063b80d",
      "bytes": 2769,
      "checkpoint136_path": "project/lean/QuadraticPi/IrrationalityExponentAffine.lean"
    },
    "QuadraticPi/IrrationalityExponentFiniteMobius.lean": {
      "sha256": "70fb63b5d364a1abe4132cbb3855cf5a9a133544a80f61e1a7495820b5e6ab65",
      "bytes": 9783,
      "checkpoint136_path": "project/lean/QuadraticPi/IrrationalityExponentFiniteMobius.lean"
    },
    "QuadraticPi/LemniscateArithmetic.lean": {
      "sha256": "6737662283b310f54074f47a9923729edcf4498e27e6a621ec42365d07f54238",
      "bytes": 10740,
      "checkpoint136_path": "project/lean/QuadraticPi/LemniscateArithmetic.lean"
    },
    "QuadraticPi/LemniscateDeterminant.lean": {
      "sha256": "68d7343ded696f00741c3124fe8bd99e92e9ab6167bdc76fb56a9c5a4e1aba1e",
      "bytes": 14224,
      "checkpoint136_path": "project/lean/QuadraticPi/LemniscateDeterminant.lean"
    },
    "QuadraticPi/LemniscateDisplacementBounds.lean": {
      "sha256": "74c9eb1f6033f1cfa2ee1253116d06b01d0d4f23a47e43cc21bbd568db5a0dec",
      "bytes": 5938,
      "checkpoint136_path": "project/lean/QuadraticPi/LemniscateDisplacementBounds.lean"
    },
    "QuadraticPi/LemniscateGrid.lean": {
      "sha256": "043fc00ce9e57e99b4c405d5ce841c2e8e452b30b7dbf53f7d00c0391eeedfa2",
      "bytes": 4217,
      "checkpoint136_path": "project/lean/QuadraticPi/LemniscateGrid.lean"
    },
    "QuadraticPi/LemniscateInterpolation.lean": {
      "sha256": "237e8c4373a8301ef53791c5b89a65936bf1d3dc87e3e0c0035f8b78c9ee9a4f",
      "bytes": 6402,
      "checkpoint136_path": "project/lean/QuadraticPi/LemniscateInterpolation.lean"
    },
    "QuadraticPi/LemniscateInterpolationMatrix.lean": {
      "sha256": "6b0185ec134a97d046bc9cfad10aa5864fa5c2d260b4638a0b99f88bf9ad43b3",
      "bytes": 30814,
      "checkpoint136_path": "project/lean/QuadraticPi/LemniscateInterpolationMatrix.lean"
    },
    "QuadraticPi/LemniscateJetDeterminant.lean": {
      "sha256": "6a5e5a2129e5e3ee751925674b907c7481e6aa0b5a7d50ed8cae2d0d4dc860b1",
      "bytes": 12886,
      "checkpoint136_path": "project/lean/QuadraticPi/LemniscateJetDeterminant.lean"
    },
    "QuadraticPi/LemniscateLocal.lean": {
      "sha256": "a0fe6e42d49ce826101ef908bd7f71161fc524f3c1432690d14e14dc900f6b96",
      "bytes": 5019,
      "checkpoint136_path": "project/lean/QuadraticPi/LemniscateLocal.lean"
    },
    "QuadraticPi/LemniscateLogJetDeterminant.lean": {
      "sha256": "8b813d94a10d03fdd8737f905285a9a227e0c1919c53e587e980520cb4ef0d33",
      "bytes": 7837,
      "checkpoint136_path": "project/lean/QuadraticPi/LemniscateLogJetDeterminant.lean"
    },
    "QuadraticPi/LemniscateSeriesFlatten.lean": {
      "sha256": "99f265c7f4db72ff327acba511807c8e0338e60d2c0716040aba964126492e33",
      "bytes": 2856,
      "checkpoint136_path": "project/lean/QuadraticPi/LemniscateSeriesFlatten.lean"
    },
    "QuadraticPi/LemniscateWeightedBasis.lean": {
      "sha256": "7f8bc6c3b962c21ec215fb3528891a8bcffaf979527542bcc57493395568d930",
      "bytes": 8840,
      "checkpoint136_path": "project/lean/QuadraticPi/LemniscateWeightedBasis.lean"
    },
    "QuadraticPi/LocalSliceIsolation.lean": {
      "sha256": "457f3e41ecd8939fd3f2d7b41c5362ee6c335495144a91bb8e6b27c88891ba31",
      "bytes": 9349,
      "checkpoint136_path": "project/lean/QuadraticPi/LocalSliceIsolation.lean"
    },
    "QuadraticPi/LogarithmicFullRowShear.lean": {
      "sha256": "37cf07cf82ae1e8af5746ac16f2530d72ab4cf1c0a8321bebf478313ffdd6938",
      "bytes": 6258,
      "checkpoint136_path": "project/lean/QuadraticPi/LogarithmicFullRowShear.lean"
    },
    "QuadraticPi/LogarithmicManuscriptAdapters.lean": {
      "sha256": "f30d1fac52ebdaeab54befdc30080eb4ffaaae66ab92343fed10044547480ed3",
      "bytes": 1855,
      "checkpoint136_path": "project/lean/QuadraticPi/LogarithmicManuscriptAdapters.lean"
    },
    "QuadraticPi/MovingLogAnalytic.lean": {
      "sha256": "45ef77b318a3c62c0b961d91f1a9ae64aa9c8b065fa0f942bde4e44428e0fa28",
      "bytes": 22206,
      "checkpoint136_path": "project/lean/QuadraticPi/MovingLogAnalytic.lean"
    },
    "QuadraticPi/MovingLogAnalyticColumns.lean": {
      "sha256": "307e07d9fdc6e6e067edb3cfe8c87b7f3889ec73985c8d5fad39a5c1aad60262",
      "bytes": 5464,
      "checkpoint136_path": "project/lean/QuadraticPi/MovingLogAnalyticColumns.lean"
    },
    "QuadraticPi/MovingLogArithmetic.lean": {
      "sha256": "1b92bf9ba5ec426f4921bed24863690b88a01d96341b3b537a31655188dba52f",
      "bytes": 13448,
      "checkpoint136_path": "project/lean/QuadraticPi/MovingLogArithmetic.lean"
    },
    "QuadraticPi/MovingLogBoundedFibreCurve.lean": {
      "sha256": "af6bd56563be7c3a8f150d6616413f53586766557c7e8e82111f8489db818250",
      "bytes": 7372,
      "checkpoint136_path": "project/lean/QuadraticPi/MovingLogBoundedFibreCurve.lean"
    },
    "QuadraticPi/MovingLogComparison.lean": {
      "sha256": "521aea84ee8b9226a11e8b28fb8dabea05d3123764b3bbe669f043752ee377e3",
      "bytes": 3231,
      "checkpoint136_path": "project/lean/QuadraticPi/MovingLogComparison.lean"
    },
    "QuadraticPi/MovingLogData.lean": {
      "sha256": "8cee2e9d198333bec4e90160ae86a5ff7dafc866eec54d8397f19d42018950f6",
      "bytes": 6572,
      "checkpoint136_path": "project/lean/QuadraticPi/MovingLogData.lean"
    },
    "QuadraticPi/MovingLogDataConstruction.lean": {
      "sha256": "44cabc03bfe8411d162a39cbde0350da4ac73913f457ba411fed39a41e756ad1",
      "bytes": 9563,
      "checkpoint136_path": "project/lean/QuadraticPi/MovingLogDataConstruction.lean"
    },
    "QuadraticPi/MovingLogDataMinors.lean": {
      "sha256": "8cb8fe3fe594e24fb30c61863586ce891cd02d2e1d078c21e0cacd5835a34498",
      "bytes": 2754,
      "checkpoint136_path": "project/lean/QuadraticPi/MovingLogDataMinors.lean"
    },
    "QuadraticPi/MovingLogDistinctInterpolation.lean": {
      "sha256": "6825379f8184e3b5c73ffbeee8724e443fdf77db6360d49587b94baf3e53743a",
      "bytes": 3260,
      "checkpoint136_path": "project/lean/QuadraticPi/MovingLogDistinctInterpolation.lean"
    },
    "QuadraticPi/MovingLogFibreIndex.lean": {
      "sha256": "898287100189608653506c5a70c8ce6eb1d8de902d74c9f00a24dca0d667e098",
      "bytes": 2849,
      "checkpoint136_path": "project/lean/QuadraticPi/MovingLogFibreIndex.lean"
    },
    "QuadraticPi/MovingLogFibreRestriction.lean": {
      "sha256": "0a3dc09580517266f7fe95506fc14e0a95de52d66da907451dd46ebd3f21d8d8",
      "bytes": 3918,
      "checkpoint136_path": "project/lean/QuadraticPi/MovingLogFibreRestriction.lean"
    },
    "QuadraticPi/MovingLogFiniteCollision.lean": {
      "sha256": "c7e07f087fd69ab966cac672762a88d95c00fc73eb52302b81736012aa82a1fb",
      "bytes": 8883,
      "checkpoint136_path": "project/lean/QuadraticPi/MovingLogFiniteCollision.lean"
    },
    "QuadraticPi/MovingLogGeometry/AuxiliaryPolynomial.lean": {
      "sha256": "b20f7e6fa210991fa00203dfe07489467f3f8294c79b9b8867e6d2ea498aaf60",
      "bytes": 3217,
      "checkpoint136_path": "project/lean/QuadraticPi/MovingLogGeometry/AuxiliaryPolynomial.lean"
    },
    "QuadraticPi/MovingLogGeometry/BlowupAmple.lean": {
      "sha256": "e93acc0bc979588f20169225cd6557f3c4f44bde9ef407b142178d5d8b4b296f",
      "bytes": 627,
      "checkpoint136_path": "project/lean/QuadraticPi/MovingLogGeometry/BlowupAmple.lean"
    },
    "QuadraticPi/MovingLogGeometry/BlowupGeometry.lean": {
      "sha256": "18d3f2de1af427947e50735e9f05b14b0b8f805985ad121c31c8d0a65eab3c7e",
      "bytes": 8783,
      "checkpoint136_path": "project/lean/QuadraticPi/MovingLogGeometry/BlowupGeometry.lean"
    },
    "QuadraticPi/MovingLogGeometry/BlowupMargin.lean": {
      "sha256": "e19a18f85f72b6c95ae4290eb0dcf34427615c96231598a839d06297773c841b",
      "bytes": 3655,
      "checkpoint136_path": "project/lean/QuadraticPi/MovingLogGeometry/BlowupMargin.lean"
    },
    "QuadraticPi/MovingLogGeometry/BlowupPolarization.lean": {
      "sha256": "3093594495f02af71eb6df91a8243796d549e2096131e0ff2508501c6ecbd981",
      "bytes": 1944,
      "checkpoint136_path": "project/lean/QuadraticPi/MovingLogGeometry/BlowupPolarization.lean"
    },
    "QuadraticPi/MovingLogGeometry/CenterIdentification.lean": {
      "sha256": "bab176d015103383f2891fa1a97d7a6a7f4e44396b68f96ff1021de90819be56",
      "bytes": 2819,
      "checkpoint136_path": "project/lean/QuadraticPi/MovingLogGeometry/CenterIdentification.lean"
    },
    "QuadraticPi/MovingLogGeometry/CompactJetIdeal.lean": {
      "sha256": "bcdb7f0c5f42081a6cb14ea28602bd0d16aab55a78f3552d6e64b6f83cb3dc99",
      "bytes": 6557,
      "checkpoint136_path": "project/lean/QuadraticPi/MovingLogGeometry/CompactJetIdeal.lean"
    },
    "QuadraticPi/MovingLogGeometry/ConstantFibre.lean": {
      "sha256": "1c842a5d43e2d6e9839602bd79184e85a0564318631769f7ca50e51ef0540c22",
      "bytes": 2904,
      "checkpoint136_path": "project/lean/QuadraticPi/MovingLogGeometry/ConstantFibre.lean"
    },
    "QuadraticPi/MovingLogGeometry/ContactFamily.lean": {
      "sha256": "4793a14c4a2d8d2a6b0532c954e69c6503cd3b3802e8ae23385969af48b34a3b",
      "bytes": 14911,
      "checkpoint136_path": "project/lean/QuadraticPi/MovingLogGeometry/ContactFamily.lean"
    },
    "QuadraticPi/MovingLogGeometry/CurveCoordinates.lean": {
      "sha256": "fcb261f5e38c36ca1c8a1438e79b4c76296a0f46e8883baf709650e5ca8679ff",
      "bytes": 5308,
      "checkpoint136_path": "project/lean/QuadraticPi/MovingLogGeometry/CurveCoordinates.lean"
    },
    "QuadraticPi/MovingLogGeometry/CurveDegreeData.lean": {
      "sha256": "cbae9f59c01ea5da31acdde7f49e838f0a61277431ee88323c5d62585c9fddc7",
      "bytes": 1450,
      "checkpoint136_path": "project/lean/QuadraticPi/MovingLogGeometry/CurveDegreeData.lean"
    },
    "QuadraticPi/MovingLogGeometry/CurveExcess.lean": {
      "sha256": "e9efe8ca04212303a4c935171cc20ecb17b56afd699f23d5e3b67ab4a6e56511",
      "bytes": 3158,
      "checkpoint136_path": "project/lean/QuadraticPi/MovingLogGeometry/CurveExcess.lean"
    },
    "QuadraticPi/MovingLogGeometry/CurveImage.lean": {
      "sha256": "17aa5665d55a2274cadcf93a5fc80568c0568403032d773bef256ef7c2d4b0c0",
      "bytes": 3646,
      "checkpoint136_path": "project/lean/QuadraticPi/MovingLogGeometry/CurveImage.lean"
    },
    "QuadraticPi/MovingLogGeometry/CurveInequality.lean": {
      "sha256": "8bb916fe731efc323705d60cf04c70b142264730308fa80011d98c3ff061c76e",
      "bytes": 6056,
      "checkpoint136_path": "project/lean/QuadraticPi/MovingLogGeometry/CurveInequality.lean"
    },
    "QuadraticPi/MovingLogGeometry/CurveMargin.lean": {
      "sha256": "a21a3eeb0be2cf26693946ca9dac78ef63ff4245611a373250791f9298079698",
      "bytes": 8667,
      "checkpoint136_path": "project/lean/QuadraticPi/MovingLogGeometry/CurveMargin.lean"
    },
    "QuadraticPi/MovingLogGeometry/CurveModel.lean": {
      "sha256": "dd3b5b521275190c595b619454af9f500fe881ebe10041575f5abd7218a4120d",
      "bytes": 3993,
      "checkpoint136_path": "project/lean/QuadraticPi/MovingLogGeometry/CurveModel.lean"
    },
    "QuadraticPi/MovingLogGeometry/CurveModelDegrees.lean": {
      "sha256": "2e5909c4890a89e033c33ae94bf45ed520446b6367834c7001c31157c99b8a35",
      "bytes": 3954,
      "checkpoint136_path": "project/lean/QuadraticPi/MovingLogGeometry/CurveModelDegrees.lean"
    },
    "QuadraticPi/MovingLogGeometry/CurveRigidity.lean": {
      "sha256": "c8aac5a76ddbc872049bf495a688d8c7633be4ecc02a5cea8fe3c9f9b073f81e",
      "bytes": 2664,
      "checkpoint136_path": "project/lean/QuadraticPi/MovingLogGeometry/CurveRigidity.lean"
    },
    "QuadraticPi/MovingLogGeometry/DataExceptionalDegree.lean": {
      "sha256": "db7ed0d67dc6681b5440d2fc796d5dfdb1f570ad74e111a961a82b0071a32f9f",
      "bytes": 3328,
      "checkpoint136_path": "project/lean/QuadraticPi/MovingLogGeometry/DataExceptionalDegree.lean"
    },
    "QuadraticPi/MovingLogGeometry/DerivativeVanishing.lean": {
      "sha256": "37c6a3b870b19f34d4fbd2f5c868e0f27f59f43716732882a099c1139e5d008a",
      "bytes": 4098,
      "checkpoint136_path": "project/lean/QuadraticPi/MovingLogGeometry/DerivativeVanishing.lean"
    },
    "QuadraticPi/MovingLogGeometry/ExceptionalDegree.lean": {
      "sha256": "15aa3da4a5c47c45aae143dd4ca3d9783e4f168573b3248c005e11915831ed23",
      "bytes": 11454,
      "checkpoint136_path": "project/lean/QuadraticPi/MovingLogGeometry/ExceptionalDegree.lean"
    },
    "QuadraticPi/MovingLogGeometry/FibreComparison.lean": {
      "sha256": "fdebe0a534996d9a52ade7fc3aece37f02018f842079a4d45c6c782ab7b2c316",
      "bytes": 6147,
      "checkpoint136_path": "project/lean/QuadraticPi/MovingLogGeometry/FibreComparison.lean"
    },
    "QuadraticPi/MovingLogGeometry/GeometricData.lean": {
      "sha256": "c294ad5b9e610ae0dae2ec20c6d202d3a92b02bc21d49dd4f685c35e28978379",
      "bytes": 442,
      "checkpoint136_path": "project/lean/QuadraticPi/MovingLogGeometry/GeometricData.lean"
    },
    "QuadraticPi/MovingLogGeometry/JetAmpleness.lean": {
      "sha256": "56f0f190837c7ef414f5c1b9e74488e92dd5da9235114d1b01fb4d7e345b1779",
      "bytes": 895,
      "checkpoint136_path": "project/lean/QuadraticPi/MovingLogGeometry/JetAmpleness.lean"
    },
    "QuadraticPi/MovingLogGeometry/JetColength.lean": {
      "sha256": "b4a7bbc45fa2ce7060a06a5619fa5125c7d2aa8f6673773eafb128283eb9ccd9",
      "bytes": 7916,
      "checkpoint136_path": "project/lean/QuadraticPi/MovingLogGeometry/JetColength.lean"
    },
    "QuadraticPi/MovingLogGeometry/JetIdeals.lean": {
      "sha256": "9e613f01b0814a6a63316121ecb1931d516f12c9ab04b7e39d6bedae9a26e992",
      "bytes": 11200,
      "checkpoint136_path": "project/lean/QuadraticPi/MovingLogGeometry/JetIdeals.lean"
    },
    "QuadraticPi/MovingLogGeometry/JetLocalization.lean": {
      "sha256": "ede0a7a5c2933389cb5049076b413e01190c61ff3fbffd2bda4a10f5825e5550",
      "bytes": 3465,
      "checkpoint136_path": "project/lean/QuadraticPi/MovingLogGeometry/JetLocalization.lean"
    },
    "QuadraticPi/MovingLogGeometry/JetPackets.lean": {
      "sha256": "5aeaeee302cc72be67b9d5f7f0668fde02d6edd43d9cf7041ea9b66e69c7be57",
      "bytes": 2557,
      "checkpoint136_path": "project/lean/QuadraticPi/MovingLogGeometry/JetPackets.lean"
    },
    "QuadraticPi/MovingLogGeometry/JetSurjectivity.lean": {
      "sha256": "27043a415651ff9438c2e01152f89878303a7a360deae168f092124ba4fb8426",
      "bytes": 1164,
      "checkpoint136_path": "project/lean/QuadraticPi/MovingLogGeometry/JetSurjectivity.lean"
    },
    "QuadraticPi/MovingLogGeometry/MatrixFrame.lean": {
      "sha256": "f5d99a9d619f8745bb8100ecadf663f108b7c05192129b8a8fa3fabdbc43565f",
      "bytes": 814,
      "checkpoint136_path": "project/lean/QuadraticPi/MovingLogGeometry/MatrixFrame.lean"
    },
    "QuadraticPi/MovingLogGeometry/MatrixGeometry.lean": {
      "sha256": "a8e72aad0a48f48328b469b24898b01d423ff4c468408a83ab498ff755f51765",
      "bytes": 2553,
      "checkpoint136_path": "project/lean/QuadraticPi/MovingLogGeometry/MatrixGeometry.lean"
    },
    "QuadraticPi/MovingLogGeometry/ProjectedCurveHeight.lean": {
      "sha256": "1cb976b65886b0536648b8242ac2d9262eeecc741f303a2be881da785b921e87",
      "bytes": 3912,
      "checkpoint136_path": "project/lean/QuadraticPi/MovingLogGeometry/ProjectedCurveHeight.lean"
    },
    "QuadraticPi/MovingLogGeometry/ProjectedCurveInequality.lean": {
      "sha256": "c4ae42720055cd1b44842a38a8151f502feafa7bf6b95c95bbe1033529603d8f",
      "bytes": 6866,
      "checkpoint136_path": "project/lean/QuadraticPi/MovingLogGeometry/ProjectedCurveInequality.lean"
    },
    "QuadraticPi/MovingLogGeometry/SectionBound.lean": {
      "sha256": "d92ab8f667592f5a1bcd0285ff9087dbe132409421b3fd8539f8dfce8f88257b",
      "bytes": 1461,
      "checkpoint136_path": "project/lean/QuadraticPi/MovingLogGeometry/SectionBound.lean"
    },
    "QuadraticPi/MovingLogGeometry/SourceRescaling.lean": {
      "sha256": "6a16b14b8b28dde44f6ee69955701b348561d8c448294a7b7da7e690a23b8f8e",
      "bytes": 5285,
      "checkpoint136_path": "project/lean/QuadraticPi/MovingLogGeometry/SourceRescaling.lean"
    },
    "QuadraticPi/MovingLogHouse.lean": {
      "sha256": "adf53063682cadcb26e2049ee16700330d8b70feb58b93aa1de0b17ff8cbe735",
      "bytes": 12407,
      "checkpoint136_path": "project/lean/QuadraticPi/MovingLogHouse.lean"
    },
    "QuadraticPi/MovingLogHouseData.lean": {
      "sha256": "456d07c83251bc7dc7f2fd986766d7dcfb7986987bb64d177a5e3ab9679fd9b2",
      "bytes": 3363,
      "checkpoint136_path": "project/lean/QuadraticPi/MovingLogHouseData.lean"
    },
    "QuadraticPi/MovingLogInterpolation.lean": {
      "sha256": "7a577a7255e87ec1f212f58b12a29df2185fac2a36f71caf74937aa62c4365e2",
      "bytes": 12702,
      "checkpoint136_path": "project/lean/QuadraticPi/MovingLogInterpolation.lean"
    },
    "QuadraticPi/MovingLogJetTransfer.lean": {
      "sha256": "ddf5c76e20ae3de9e9e4f03984cf952a7b2dfc07bc94797c92f437b631e81ad9",
      "bytes": 13137,
      "checkpoint136_path": "project/lean/QuadraticPi/MovingLogJetTransfer.lean"
    },
    "QuadraticPi/MovingLogMatrix.lean": {
      "sha256": "4c22cde191aef3fadd8ee159cf3ab565dee0f95c4eb072d5e6ff906d6a48031a",
      "bytes": 4295,
      "checkpoint136_path": "project/lean/QuadraticPi/MovingLogMatrix.lean"
    },
    "QuadraticPi/MovingLogMinors.lean": {
      "sha256": "8b0e1b5648b608b81e10b50dd6fc3e11c7b88268493c0d8da7e9447b894f9816",
      "bytes": 11661,
      "checkpoint136_path": "project/lean/QuadraticPi/MovingLogMinors.lean"
    },
    "QuadraticPi/MovingLogOccupancyData.lean": {
      "sha256": "e2d442b654e8e2001746a0df95470cbe9672bc8eb24788698ab87128184732c4",
      "bytes": 5083,
      "checkpoint136_path": "project/lean/QuadraticPi/MovingLogOccupancyData.lean"
    },
    "QuadraticPi/MovingLogOccupancyGeometry/BlowupAmple.lean": {
      "sha256": "2639845c4e168603d2608a2148c3d2aff73267cc0887dd7af6f547b2a1cd13f6",
      "bytes": 724,
      "checkpoint136_path": "project/lean/QuadraticPi/MovingLogOccupancyGeometry/BlowupAmple.lean"
    },
    "QuadraticPi/MovingLogOccupancyGeometry/BlowupGeometry.lean": {
      "sha256": "ef944b2abf8e971f3ff87f450e9446f43fcb9f33a5a4a1687eabf87616f09372",
      "bytes": 8862,
      "checkpoint136_path": "project/lean/QuadraticPi/MovingLogOccupancyGeometry/BlowupGeometry.lean"
    },
    "QuadraticPi/MovingLogOccupancyGeometry/BlowupMargin.lean": {
      "sha256": "e286f4a7a84b72355bc99362994ea8b9729c383143cd27d45afe41318fd671bc",
      "bytes": 3761,
      "checkpoint136_path": "project/lean/QuadraticPi/MovingLogOccupancyGeometry/BlowupMargin.lean"
    },
    "QuadraticPi/MovingLogOccupancyGeometry/BlowupPolarization.lean": {
      "sha256": "42050d61a1bdde79211449ac2afb640cd01980b2c738802d5ed2c5e6ed9add17",
      "bytes": 2041,
      "checkpoint136_path": "project/lean/QuadraticPi/MovingLogOccupancyGeometry/BlowupPolarization.lean"
    },
    "QuadraticPi/MovingLogOccupancyGeometry/CurveCoordinates.lean": {
      "sha256": "f586532635d0d246c43d53e52102eb285ebe495576ce09bc614289b7aeda42ca",
      "bytes": 5371,
      "checkpoint136_path": "project/lean/QuadraticPi/MovingLogOccupancyGeometry/CurveCoordinates.lean"
    },
    "QuadraticPi/MovingLogOccupancyGeometry/CurveDegreeData.lean": {
      "sha256": "4f73b59c6593bae23712a10906be8e90e4e8ecdb9b2740e9ad8586a5ebb5ed88",
      "bytes": 1549,
      "checkpoint136_path": "project/lean/QuadraticPi/MovingLogOccupancyGeometry/CurveDegreeData.lean"
    },
    "QuadraticPi/MovingLogOccupancyGeometry/CurveImage.lean": {
      "sha256": "07c3dd2530853267baebc3790b27b9a15764b061090cae73ff62b4e74dc72203",
      "bytes": 3715,
      "checkpoint136_path": "project/lean/QuadraticPi/MovingLogOccupancyGeometry/CurveImage.lean"
    },
    "QuadraticPi/MovingLogOccupancyGeometry/CurveMargin.lean": {
      "sha256": "9e1d8b81a1fc0095ec354cef3c19681b2473761fbd6c6cfd541b46289b39661e",
      "bytes": 2779,
      "checkpoint136_path": "project/lean/QuadraticPi/MovingLogOccupancyGeometry/CurveMargin.lean"
    },
    "QuadraticPi/MovingLogOccupancyGeometry/CurveModel.lean": {
      "sha256": "e1c6016007c6f3da601e6704b4a14361bdd84f1630c8bfad9be3bac79e07a321",
      "bytes": 4165,
      "checkpoint136_path": "project/lean/QuadraticPi/MovingLogOccupancyGeometry/CurveModel.lean"
    },
    "QuadraticPi/MovingLogOccupancyGeometry/CurveModelDegrees.lean": {
      "sha256": "1c66364ee4fc7d7568154e528f2e38bd9c5d797e8b15bebe26aab44f00db2063",
      "bytes": 4025,
      "checkpoint136_path": "project/lean/QuadraticPi/MovingLogOccupancyGeometry/CurveModelDegrees.lean"
    },
    "QuadraticPi/MovingLogOccupancyGeometry/DataExceptionalDegree.lean": {
      "sha256": "e07ca9b3774b33c799475eeab0033fb742f1745b151f9ef9a838c9597d822cee",
      "bytes": 3343,
      "checkpoint136_path": "project/lean/QuadraticPi/MovingLogOccupancyGeometry/DataExceptionalDegree.lean"
    },
    "QuadraticPi/MovingLogOccupancyGeometry/JetAmpleness.lean": {
      "sha256": "02b6b7c6ee4a1d25ebeff67055c2c2d06866e773ba1bbe39f4d90f3d051479d2",
      "bytes": 992,
      "checkpoint136_path": "project/lean/QuadraticPi/MovingLogOccupancyGeometry/JetAmpleness.lean"
    },
    "QuadraticPi/MovingLogOccupancyGeometry/JetPackets.lean": {
      "sha256": "afe647c56edfd53bda7a5c8b7cf6d5bbbaefaf7121d6b77e26b6ee40ebde9766",
      "bytes": 2520,
      "checkpoint136_path": "project/lean/QuadraticPi/MovingLogOccupancyGeometry/JetPackets.lean"
    },
    "QuadraticPi/MovingLogOccupancyGeometry/JetSurjectivity.lean": {
      "sha256": "1acd240348501bb275a6685293f9d04f763269d5af109710859e09b720b0ae0c",
      "bytes": 1261,
      "checkpoint136_path": "project/lean/QuadraticPi/MovingLogOccupancyGeometry/JetSurjectivity.lean"
    },
    "QuadraticPi/MovingLogOccupancyGeometry/MatrixFrame.lean": {
      "sha256": "ddeda3074d9a969b069c7292cb6b53d357859c555bd95c09ed11022806db989a",
      "bytes": 911,
      "checkpoint136_path": "project/lean/QuadraticPi/MovingLogOccupancyGeometry/MatrixFrame.lean"
    },
    "QuadraticPi/MovingLogOccupancyGeometry/MatrixGeometry.lean": {
      "sha256": "195d60a0b9df102b1b73141a3987ae00534ef745ae5b86c7106462872a4bde45",
      "bytes": 2607,
      "checkpoint136_path": "project/lean/QuadraticPi/MovingLogOccupancyGeometry/MatrixGeometry.lean"
    },
    "QuadraticPi/MovingLogOccupancyGeometry/SectionBound.lean": {
      "sha256": "3f41973057ba1483329052c2e89fadfcf15e385b703a72c322e0b0ff13dfacc2",
      "bytes": 1593,
      "checkpoint136_path": "project/lean/QuadraticPi/MovingLogOccupancyGeometry/SectionBound.lean"
    },
    "QuadraticPi/MovingLogOccupancyInterpolation.lean": {
      "sha256": "9848871f94f7491afa9515e52e6bffce71f7df4f48fbb05605366419ae273e91",
      "bytes": 3991,
      "checkpoint136_path": "project/lean/QuadraticPi/MovingLogOccupancyInterpolation.lean"
    },
    "QuadraticPi/MovingLogOccupancyThresholds.lean": {
      "sha256": "0cbd202aa30c18fb5fb518122e16058b5d6463ac69ecccb5d207a66c5bf726ce",
      "bytes": 3568,
      "checkpoint136_path": "project/lean/QuadraticPi/MovingLogOccupancyThresholds.lean"
    },
    "QuadraticPi/MovingLogOccupancyWeights.lean": {
      "sha256": "610f57589486bc3effcc08893a692b029f28e681ff6fbefda9fa7f5c5809302b",
      "bytes": 7723,
      "checkpoint136_path": "project/lean/QuadraticPi/MovingLogOccupancyWeights.lean"
    },
    "QuadraticPi/MovingLogPolynomialCauchy.lean": {
      "sha256": "6c59ce90c51cdd8c28055333905a1c1df9f672481cd564f4aef922fbe2ea736e",
      "bytes": 2910,
      "checkpoint136_path": "project/lean/QuadraticPi/MovingLogPolynomialCauchy.lean"
    },
    "QuadraticPi/MovingLogUniformInterpolation.lean": {
      "sha256": "5d07c16b17774862a83f4e0d98bef842b627e5e41c7610517f2130007d29a53a",
      "bytes": 3147,
      "checkpoint136_path": "project/lean/QuadraticPi/MovingLogUniformInterpolation.lean"
    },
    "QuadraticPi/NormalJacobianCoordinateAdapter.lean": {
      "sha256": "299f0db44be6f37ccb310505f97080379496ed1706105307c92caf7439bc2079",
      "bytes": 14156,
      "checkpoint136_path": "project/lean/QuadraticPi/NormalJacobianCoordinateAdapter.lean"
    },
    "QuadraticPi/NormalizedComponentSource.lean": {
      "sha256": "759ecfc3af006a22e39863ab972651b6c3db0962be66fb99896d58f2a7c660cf",
      "bytes": 14849,
      "checkpoint136_path": "project/lean/QuadraticPi/NormalizedComponentSource.lean"
    },
    "QuadraticPi/NormalizedEmbeddingMatchedLogRatioTheorem.lean": {
      "sha256": "941501f1f6d67dda0e631a74945c13003ff1f2a2ae3c0db891b66d65e5d0ebac",
      "bytes": 7437,
      "checkpoint136_path": "project/lean/QuadraticPi/NormalizedEmbeddingMatchedLogRatioTheorem.lean"
    },
    "QuadraticPi/NormalizedEmbeddingMatchedLogRatioUnconditional.lean": {
      "sha256": "ee8a04b2e0919e483837633acc5828f6abec0cb19ec8156a33fe0684d6a9d19f",
      "bytes": 2213,
      "checkpoint136_path": "project/lean/QuadraticPi/NormalizedEmbeddingMatchedLogRatioUnconditional.lean"
    },
    "QuadraticPi/NormalizedQuadraticLogField.lean": {
      "sha256": "3d46552612bb100d59c1e59b0ed3664759dc78e748f1a959ecdca9aa6b4f1162",
      "bytes": 7283,
      "checkpoint136_path": "project/lean/QuadraticPi/NormalizedQuadraticLogField.lean"
    },
    "QuadraticPi/NormalizedQuadraticLogarithmLinearCombination.lean": {
      "sha256": "a2e02f5d73a4d77171cfab8dc63b6dade26e67ab6def9aaf2d2cbd9b7340df45",
      "bytes": 2608,
      "checkpoint136_path": "project/lean/QuadraticPi/NormalizedQuadraticLogarithmLinearCombination.lean"
    },
    "QuadraticPi/NormalizedQuadraticLogarithmTheorem.lean": {
      "sha256": "19151a31e9e4c9a0bdba61597e3b275cdd95ba06a4923ebb9b682a88ab782c9a",
      "bytes": 4766,
      "checkpoint136_path": "project/lean/QuadraticPi/NormalizedQuadraticLogarithmTheorem.lean"
    },
    "QuadraticPi/NumberFieldDeterminant.lean": {
      "sha256": "a2fcf8f3ba84c73f6972bdc902a11a8d21f7249debee60e1e27ec9d0f0e6ac6c",
      "bytes": 8670,
      "checkpoint136_path": "project/lean/QuadraticPi/NumberFieldDeterminant.lean"
    },
    "QuadraticPi/NumberFieldMovingAdapters.lean": {
      "sha256": "fe69e589c05e362353f40cd466bd9214327f1ab81e41978f59d85139da09a0b4",
      "bytes": 4989,
      "checkpoint136_path": "project/lean/QuadraticPi/NumberFieldMovingAdapters.lean"
    },
    "QuadraticPi/NumberFieldMovingArithmetic.lean": {
      "sha256": "47cdd2f5303f473fc0b16da96b77f9bcc8b1500ea338ff059fd660213f2d70d3",
      "bytes": 13016,
      "checkpoint136_path": "project/lean/QuadraticPi/NumberFieldMovingArithmetic.lean"
    },
    "QuadraticPi/NumberFieldMovingMatrix.lean": {
      "sha256": "0ac1862ef57a38d882b2ebf5a4a8b3433e18175436db0c7793ee83c5ccd50a72",
      "bytes": 5334,
      "checkpoint136_path": "project/lean/QuadraticPi/NumberFieldMovingMatrix.lean"
    },
    "QuadraticPi/NumberFieldMovingMinors.lean": {
      "sha256": "0050de416451484b34cffc176a4cfc0b3d76148753de44bdb1191a32a116d0dd",
      "bytes": 11595,
      "checkpoint136_path": "project/lean/QuadraticPi/NumberFieldMovingMinors.lean"
    },
    "QuadraticPi/NumberFieldMovingPartial.lean": {
      "sha256": "f60d7463a1d21a95d8683ac6192401134ef598049ca814b1556db139f01c4755",
      "bytes": 5244,
      "checkpoint136_path": "project/lean/QuadraticPi/NumberFieldMovingPartial.lean"
    },
    "QuadraticPi/NumberFieldMovingProduct.lean": {
      "sha256": "e4118a703ebfcbf365837f7bc7549123178e6b49982ec034ae65757e9ad2fade",
      "bytes": 8959,
      "checkpoint136_path": "project/lean/QuadraticPi/NumberFieldMovingProduct.lean"
    },
    "QuadraticPi/NumberFieldNormProduct.lean": {
      "sha256": "4172654a956d31cdb919c8d12e3931908b8162c59250a87ee097e7819b748748",
      "bytes": 4149,
      "checkpoint136_path": "project/lean/QuadraticPi/NumberFieldNormProduct.lean"
    },
    "QuadraticPi/PAGeometricBridge.lean": {
      "sha256": "fcf61a4046659b6c3215d4bbbf2aedf3153abf1b72d9af36bb64fcf28e1381bf",
      "bytes": 3007,
      "checkpoint136_path": "project/lean/QuadraticPi/PAGeometricBridge.lean"
    },
    "QuadraticPi/PAGeometry/AdmissibleBlowupAmple.lean": {
      "sha256": "ba7d36fc4184c5d4c1a6ce1cbc9b265359adeac22a73302a3b0c2364ac20eb02",
      "bytes": 590,
      "checkpoint136_path": "project/lean/QuadraticPi/PAGeometry/AdmissibleBlowupAmple.lean"
    },
    "QuadraticPi/PAGeometry/AdmissibleBlowupGeometry.lean": {
      "sha256": "113d1ad0d56ae5f067f8fec72b9634aafee063701dd13debb598ac391b389726",
      "bytes": 8687,
      "checkpoint136_path": "project/lean/QuadraticPi/PAGeometry/AdmissibleBlowupGeometry.lean"
    },
    "QuadraticPi/PAGeometry/AdmissibleBlowupMargin.lean": {
      "sha256": "3314950df416da82827827bd747002b0b88b025008fa882bdda8b46c775ec5b2",
      "bytes": 3631,
      "checkpoint136_path": "project/lean/QuadraticPi/PAGeometry/AdmissibleBlowupMargin.lean"
    },
    "QuadraticPi/PAGeometry/AdmissibleBlowupPolarization.lean": {
      "sha256": "6eed33857f74f20b795902529d13db2bc8fa3453bffc0c4df5facaf4c3ac91b6",
      "bytes": 1935,
      "checkpoint136_path": "project/lean/QuadraticPi/PAGeometry/AdmissibleBlowupPolarization.lean"
    },
    "QuadraticPi/PAGeometry/AdmissibleCurveCoordinates.lean": {
      "sha256": "76775e97a6882b2a70386340ef6324815974bb47773ecf1d8e099c721e32ac3a",
      "bytes": 5320,
      "checkpoint136_path": "project/lean/QuadraticPi/PAGeometry/AdmissibleCurveCoordinates.lean"
    },
    "QuadraticPi/PAGeometry/AdmissibleCurveDegreeData.lean": {
      "sha256": "2fdcb02a3e1723c58babc95e52fe0e8c41e4a81e96ee5fda72a7674daff9285a",
      "bytes": 1477,
      "checkpoint136_path": "project/lean/QuadraticPi/PAGeometry/AdmissibleCurveDegreeData.lean"
    },
    "QuadraticPi/PAGeometry/AdmissibleCurveImage.lean": {
      "sha256": "4acdd780d3f359964c388f09df3bb6fcb01328923b7be071f81531d397b8a74c",
      "bytes": 3617,
      "checkpoint136_path": "project/lean/QuadraticPi/PAGeometry/AdmissibleCurveImage.lean"
    },
    "QuadraticPi/PAGeometry/AdmissibleCurveModel.lean": {
      "sha256": "ea0a7eca72ad41ee235b28305151450a3ec098385e250388ce7851e962251375",
      "bytes": 4088,
      "checkpoint136_path": "project/lean/QuadraticPi/PAGeometry/AdmissibleCurveModel.lean"
    },
    "QuadraticPi/PAGeometry/AdmissibleCurveModelDegrees.lean": {
      "sha256": "dc7daedda3daf3acee023cf3b8f729338ccca30f30bf612ffa3846c2b47c6829",
      "bytes": 3951,
      "checkpoint136_path": "project/lean/QuadraticPi/PAGeometry/AdmissibleCurveModelDegrees.lean"
    },
    "QuadraticPi/PAGeometry/AdmissibleJetAmpleness.lean": {
      "sha256": "fbee696dba668e8addf8409810a9dfdf7b00576eedbf720bea1e1e17fb632ed7",
      "bytes": 890,
      "checkpoint136_path": "project/lean/QuadraticPi/PAGeometry/AdmissibleJetAmpleness.lean"
    },
    "QuadraticPi/PAGeometry/AdmissibleJetPackets.lean": {
      "sha256": "ecef99caeb3db11fa4d2b5e19da6c280196d44a889e7904c685e7bf89730e2bf",
      "bytes": 2416,
      "checkpoint136_path": "project/lean/QuadraticPi/PAGeometry/AdmissibleJetPackets.lean"
    },
    "QuadraticPi/PAGeometry/AdmissibleJetSurjectivity.lean": {
      "sha256": "da32609e50af098566c86d9e5c20988cd872c10a692bbf26b39580c69947e7d4",
      "bytes": 1159,
      "checkpoint136_path": "project/lean/QuadraticPi/PAGeometry/AdmissibleJetSurjectivity.lean"
    },
    "QuadraticPi/PAGeometry/AdmissibleMatrixFrame.lean": {
      "sha256": "90faa5b983bb780b8a1ef7d6046121fa133de58897e6839e17a02b9cc4bc34dc",
      "bytes": 784,
      "checkpoint136_path": "project/lean/QuadraticPi/PAGeometry/AdmissibleMatrixFrame.lean"
    },
    "QuadraticPi/PAGeometry/AdmissibleMatrixGeometry.lean": {
      "sha256": "cd0d3c99ed2cbed2d63524d768a97b077270df706b713d84e0a934d86acf0d21",
      "bytes": 2517,
      "checkpoint136_path": "project/lean/QuadraticPi/PAGeometry/AdmissibleMatrixGeometry.lean"
    },
    "QuadraticPi/PAGeometry/BlowupCurveMargin.lean": {
      "sha256": "fabe05e708e3f952efc9fd1876f4ec80656d3b040673b6d59f47cf90bfd809f8",
      "bytes": 8602,
      "checkpoint136_path": "project/lean/QuadraticPi/PAGeometry/BlowupCurveMargin.lean"
    },
    "QuadraticPi/PAGeometry/ExceptionalCurveDegree.lean": {
      "sha256": "b0426068b3189ba545a713f06c52f90e29efe18052e416f3b57bd215a49ceabd",
      "bytes": 3389,
      "checkpoint136_path": "project/lean/QuadraticPi/PAGeometry/ExceptionalCurveDegree.lean"
    },
    "QuadraticPi/PAGeometry/WeightedGlobalSectionBound.lean": {
      "sha256": "ad03d3c271cbc2c314e5b21d39ccef24bc117483ac0b024ebc131aa4d04e26d5",
      "bytes": 1459,
      "checkpoint136_path": "project/lean/QuadraticPi/PAGeometry/WeightedGlobalSectionBound.lean"
    },
    "QuadraticPi/PAUniformInterpolation.lean": {
      "sha256": "89b07bb487bdcc15166e3ac1b90350ed0472952e579e3e921e787d648a4e794c",
      "bytes": 4504,
      "checkpoint136_path": "project/lean/QuadraticPi/PAUniformInterpolation.lean"
    },
    "QuadraticPi/PAWeightGeometry.lean": {
      "sha256": "f2174ef18832ebd34ea0637254ce51ce49826810c9c3a2917e2a44a39de4f9bf",
      "bytes": 12516,
      "checkpoint136_path": "project/lean/QuadraticPi/PAWeightGeometry.lean"
    },
    "QuadraticPi/PAWeightSelection.lean": {
      "sha256": "c3677395899f10581c0e22c5555facce1e23da6f9d620bc150913d3f717b23d6",
      "bytes": 2980,
      "checkpoint136_path": "project/lean/QuadraticPi/PAWeightSelection.lean"
    },
    "QuadraticPi/PartialEmbeddingAnalytic.lean": {
      "sha256": "2801a0fe6595f2d49e91db3cfe1945a5fe3da18e76a847cc0c7b6a6e3d309a65",
      "bytes": 2633,
      "checkpoint136_path": "project/lean/QuadraticPi/PartialEmbeddingAnalytic.lean"
    },
    "QuadraticPi/PartialEmbeddingComparison.lean": {
      "sha256": "5de92dd86163631efc2dbe2d36bcdd5bf12d569085326d7ef1f18d76fc078618",
      "bytes": 6905,
      "checkpoint136_path": "project/lean/QuadraticPi/PartialEmbeddingComparison.lean"
    },
    "QuadraticPi/PartialEmbeddingLogData.lean": {
      "sha256": "9fd9b74ddf023397cf427743ea4cac897ba48e5d8aac4e71563589645fe5add5",
      "bytes": 5788,
      "checkpoint136_path": "project/lean/QuadraticPi/PartialEmbeddingLogData.lean"
    },
    "QuadraticPi/PartialEmbeddingLogDataConstruction.lean": {
      "sha256": "3fa19317e35a042d950eccc7411a87b96ed45a66e3e47c7f20bf84b90481f8c0",
      "bytes": 10687,
      "checkpoint136_path": "project/lean/QuadraticPi/PartialEmbeddingLogDataConstruction.lean"
    },
    "QuadraticPi/PartialEmbeddingLogarithmTheorem.lean": {
      "sha256": "2e31627266526b027b6c89eddb7161874af88a6f9eca346819083ad074fb2ba3",
      "bytes": 3507,
      "checkpoint136_path": "project/lean/QuadraticPi/PartialEmbeddingLogarithmTheorem.lean"
    },
    "QuadraticPi/PartialEmbeddingMatchedLogRatioTheorem.lean": {
      "sha256": "0144fb5ad44443b5c4a3ee54c8634def96513733845a85c301116e17fa65bb61",
      "bytes": 6805,
      "checkpoint136_path": "project/lean/QuadraticPi/PartialEmbeddingMatchedLogRatioTheorem.lean"
    },
    "QuadraticPi/PolynomialFormalLocalLength.lean": {
      "sha256": "eae03a5b614c9c784fb1f842477efebcde40f77e7c22630f1546f4d18a69adc7",
      "bytes": 13213,
      "checkpoint136_path": "project/lean/QuadraticPi/PolynomialFormalLocalLength.lean"
    },
    "QuadraticPi/PositiveQuadraticLogarithmCoordinates.lean": {
      "sha256": "83c51ef75a4c7d472f4c8f20f5a4bef640f26b334ba6328fdf41f290f4191543",
      "bytes": 3164,
      "checkpoint136_path": "project/lean/QuadraticPi/PositiveQuadraticLogarithmCoordinates.lean"
    },
    "QuadraticPi/PositiveQuadraticLogarithmTheorem.lean": {
      "sha256": "0bb7d453c549646df44ed07aa38a7c5213dfbf0c6ca4503b2676e5a0576aac42",
      "bytes": 5394,
      "checkpoint136_path": "project/lean/QuadraticPi/PositiveQuadraticLogarithmTheorem.lean"
    },
    "QuadraticPi/QuadraticCharacterDegree.lean": {
      "sha256": "55e541e630cbcc1f4e361c525e42b79db16a95d2416f466aa0f0f68108c0b63d",
      "bytes": 1997,
      "checkpoint136_path": "project/lean/QuadraticPi/QuadraticCharacterDegree.lean"
    },
    "QuadraticPi/QuadraticCharacterExponentTheorem.lean": {
      "sha256": "3eef1677f3b2d57012bdf40b8534f26df24eca1ce43d8dad9df3890c93549e05",
      "bytes": 4699,
      "checkpoint136_path": "project/lean/QuadraticPi/QuadraticCharacterExponentTheorem.lean"
    },
    "QuadraticPi/QuadraticCharacterInputField.lean": {
      "sha256": "f824d7422ed14f00e24ba76649dbd83162280ee706dde93448ab007227801b59",
      "bytes": 3129,
      "checkpoint136_path": "project/lean/QuadraticPi/QuadraticCharacterInputField.lean"
    },
    "QuadraticPi/QuadraticCharacterLogarithm.lean": {
      "sha256": "a664cf81c9ad47251c5284d4bfff6b17ae0bf49dce2b38a958ca74057f9c3d81",
      "bytes": 2764,
      "checkpoint136_path": "project/lean/QuadraticPi/QuadraticCharacterLogarithm.lean"
    },
    "QuadraticPi/QuadraticCharacterNorm.lean": {
      "sha256": "8de281a06647f4c131e8ec4e1fc136a2a197d21db624767d7f79f4338ca3d557",
      "bytes": 3414,
      "checkpoint136_path": "project/lean/QuadraticPi/QuadraticCharacterNorm.lean"
    },
    "QuadraticPi/QuadraticCharacterProduct.lean": {
      "sha256": "2bea3ba5d154a8d4ef25f5e0b8c815bec6d51467b6ab02cae489f7bf7d688e7c",
      "bytes": 4248,
      "checkpoint136_path": "project/lean/QuadraticPi/QuadraticCharacterProduct.lean"
    },
    "QuadraticPi/QuadraticCharacterStabilizer.lean": {
      "sha256": "89eab4a2f5cfc512f3d5de55c72981484733a4a4eeb97f674e0e0ced794caedd",
      "bytes": 4236,
      "checkpoint136_path": "project/lean/QuadraticPi/QuadraticCharacterStabilizer.lean"
    },
    "QuadraticPi/QuadraticLogarithmicFamilyComplexBranch.lean": {
      "sha256": "94d17b3a7e58c43f94cac8e986a2bd6dcf5a17b89dfc7fa2f26ae89238d82e42",
      "bytes": 4555,
      "checkpoint136_path": "project/lean/QuadraticPi/QuadraticLogarithmicFamilyComplexBranch.lean"
    },
    "QuadraticPi/QuadraticLogarithmicFamilyComplexTaylor.lean": {
      "sha256": "793c9b0daf241c8bb593b2d2716c46b492883457ee12a40e264440ee855ce486",
      "bytes": 3228,
      "checkpoint136_path": "project/lean/QuadraticPi/QuadraticLogarithmicFamilyComplexTaylor.lean"
    },
    "QuadraticPi/QuadraticLogarithmicFamilyDerivative.lean": {
      "sha256": "56f6db178d82a960aff47025c59c5a7789244412ef0d967729113bcd2b7bb4a7",
      "bytes": 5154,
      "checkpoint136_path": "project/lean/QuadraticPi/QuadraticLogarithmicFamilyDerivative.lean"
    },
    "QuadraticPi/QuadraticLogarithmicFamilyHolomorphic.lean": {
      "sha256": "8155ab818a207d88dfa7c31848a1219591e3c733f412652ea06c44a50ca2a23e",
      "bytes": 4892,
      "checkpoint136_path": "project/lean/QuadraticPi/QuadraticLogarithmicFamilyHolomorphic.lean"
    },
    "QuadraticPi/QuadraticLogarithmicFamilyTaylor.lean": {
      "sha256": "7d27d6737be644ba1686444e3776803118e434b9dfa3734846d645951604736a",
      "bytes": 3712,
      "checkpoint136_path": "project/lean/QuadraticPi/QuadraticLogarithmicFamilyTaylor.lean"
    },
    "QuadraticPi/QuadraticNormOneLogRatioTheorem.lean": {
      "sha256": "5c03bd66c62e2190bf71ed57341227331f1e082b9a880be3933692dacc46ebea",
      "bytes": 5201,
      "checkpoint136_path": "project/lean/QuadraticPi/QuadraticNormOneLogRatioTheorem.lean"
    },
    "QuadraticPi/QuadraticRing.lean": {
      "sha256": "e09cbb7e70d0fca7d55af425c7c00f8189540ead788b79c237b0f9317e4c5ae4",
      "bytes": 4908,
      "checkpoint136_path": "project/lean/QuadraticPi/QuadraticRing.lean"
    },
    "QuadraticPi/RationalArctangentTheorem.lean": {
      "sha256": "231e0f6b763dc979520c8bc3b57f1926e84864d6175b0763a93945b991f24dc1",
      "bytes": 4040,
      "checkpoint136_path": "project/lean/QuadraticPi/RationalArctangentTheorem.lean"
    },
    "QuadraticPi/RationalBaseAlgebraicPowerTranscendence.lean": {
      "sha256": "f94b91d7bb2850955e093e8db73a6d335ad68b480a1a9954b178dc760d29aaf8",
      "bytes": 3453,
      "checkpoint136_path": "project/lean/QuadraticPi/RationalBaseAlgebraicPowerTranscendence.lean"
    },
    "QuadraticPi/RationalLogRatioTheorem.lean": {
      "sha256": "981e0414ec5cecee694fcd185428ada352b5be8016f8048da0f1ab5a1b4255ff",
      "bytes": 2256,
      "checkpoint136_path": "project/lean/QuadraticPi/RationalLogRatioTheorem.lean"
    },
    "QuadraticPi/RationalLogarithmConclusion.lean": {
      "sha256": "bd5588931733c7d45e742648d140667afac36981bd74846f4bec84d0c8596787",
      "bytes": 5493,
      "checkpoint136_path": "project/lean/QuadraticPi/RationalLogarithmConclusion.lean"
    },
    "QuadraticPi/RationalLogarithmTheorem.lean": {
      "sha256": "c82cb0d094f2ed358bc63da638652b3551a867fd4babcec14cfa482f7ea2c0d4",
      "bytes": 4622,
      "checkpoint136_path": "project/lean/QuadraticPi/RationalLogarithmTheorem.lean"
    },
    "QuadraticPi/RationalNormalizedQuadraticLogarithmTheorem.lean": {
      "sha256": "943a3bfd7fe688df176773f01a2fcbfd5bf3bc705dfd4fb44a086347509115d6",
      "bytes": 9519,
      "checkpoint136_path": "project/lean/QuadraticPi/RationalNormalizedQuadraticLogarithmTheorem.lean"
    },
    "QuadraticPi/RationalScaling.lean": {
      "sha256": "cc396af982900c0d9a0255cd3f6bbf39395960b792e932df6dc56eb6379c9103",
      "bytes": 6332,
      "checkpoint136_path": "project/lean/QuadraticPi/RationalScaling.lean"
    },
    "QuadraticPi/RationalSumDenominators.lean": {
      "sha256": "5e1a575d4c939661c3d520446389e95f936cf6c42b61dea42423fb356edabf13",
      "bytes": 1570,
      "checkpoint136_path": "project/lean/QuadraticPi/RationalSumDenominators.lean"
    },
    "QuadraticPi/RationalTwoLogLinearForm.lean": {
      "sha256": "b83494d7b88478c052c9144042bba62f9a375dcf6663ac8b05dd92b0349fe489",
      "bytes": 7222,
      "checkpoint136_path": "project/lean/QuadraticPi/RationalTwoLogLinearForm.lean"
    },
    "QuadraticPi/RealMobiusInvariance.lean": {
      "sha256": "e682c795113071f1c447fe6defc47d831bc8bbb6563c22c7dc14fd0f0ebee221",
      "bytes": 5806,
      "checkpoint136_path": "project/lean/QuadraticPi/RealMobiusInvariance.lean"
    },
    "QuadraticPi/RealQuadraticClassification.lean": {
      "sha256": "4340eb781b036fa5433921507f6ea6312acd33ea20c7a78af08001579034350d",
      "bytes": 4096,
      "checkpoint136_path": "project/lean/QuadraticPi/RealQuadraticClassification.lean"
    },
    "QuadraticPi/RealQuadraticFieldCoordinates.lean": {
      "sha256": "f5927e3ef76b797f2e42e01bda2b1d224e72224effd17c7a3467ab0f3e4e024d",
      "bytes": 2790,
      "checkpoint136_path": "project/lean/QuadraticPi/RealQuadraticFieldCoordinates.lean"
    },
    "QuadraticPi/RealQuadraticFieldNorm.lean": {
      "sha256": "8881ad0ab3596b93c32fb5c5c5b1c12f5c0cf349c3ff3ac8d7c9642f163a10c9",
      "bytes": 1830,
      "checkpoint136_path": "project/lean/QuadraticPi/RealQuadraticFieldNorm.lean"
    },
    "QuadraticPi/RealQuadraticLogarithmNormTheorem.lean": {
      "sha256": "9f3f58911226b876cb40fee26046f8b4936eaa66d14c5fb0bb0b6f1c4ef5edb8",
      "bytes": 2343,
      "checkpoint136_path": "project/lean/QuadraticPi/RealQuadraticLogarithmNormTheorem.lean"
    },
    "QuadraticPi/RealQuadraticRationalLogRatioUnconditional.lean": {
      "sha256": "91e8cbf7473c208e7dfc5ee51585ae01326edaff222c6e49e67848c00e8b3f58",
      "bytes": 8193,
      "checkpoint136_path": "project/lean/QuadraticPi/RealQuadraticRationalLogRatioUnconditional.lean"
    },
    "QuadraticPi/RealWeightedSimplex.lean": {
      "sha256": "f3fc98fde3dc76b747593c3c57bbbfca556c787808cfa94172665807fc533ea9",
      "bytes": 4177,
      "checkpoint136_path": "project/lean/QuadraticPi/RealWeightedSimplex.lean"
    },
    "QuadraticPi/ReciprocalPolynomialDegree.lean": {
      "sha256": "76a95698833c40ac488d83de2c81a701b04f0b7b1f0db5e9c2dc2c0a901b9a93",
      "bytes": 8326,
      "checkpoint136_path": "project/lean/QuadraticPi/ReciprocalPolynomialDegree.lean"
    },
    "QuadraticPi/ReciprocalQuarticExample.lean": {
      "sha256": "eec8ccb157090a804a5ffae34b62f47d467dac0db6cb4ca11d6cbda4b4f32748",
      "bytes": 4953,
      "checkpoint136_path": "project/lean/QuadraticPi/ReciprocalQuarticExample.lean"
    },
    "QuadraticPi/ReciprocalQuarticIrreducibility.lean": {
      "sha256": "27ca03e9dde55e741b68f375c3a418c44da485ce4213b3a062c5a1f5701aa651",
      "bytes": 3604,
      "checkpoint136_path": "project/lean/QuadraticPi/ReciprocalQuarticIrreducibility.lean"
    },
    "QuadraticPi/ReciprocalTraceFixedField.lean": {
      "sha256": "486966fdc403d11c16dbe26039139a6993754d024f38ba9c6de93fdb23325e28",
      "bytes": 4912,
      "checkpoint136_path": "project/lean/QuadraticPi/ReciprocalTraceFixedField.lean"
    },
    "QuadraticPi/ReciprocalTraceInversion.lean": {
      "sha256": "380863b3e1a5d439f4148e94352099465fdf803c5f997eb66b520ba78345c36a",
      "bytes": 3644,
      "checkpoint136_path": "project/lean/QuadraticPi/ReciprocalTraceInversion.lean"
    },
    "QuadraticPi/ReciprocalTraceLogarithmTheorem.lean": {
      "sha256": "cfe8c9adc8d950463463c0ac1644277eda5b43dfd5a0afec5432d4084097fc6f",
      "bytes": 6353,
      "checkpoint136_path": "project/lean/QuadraticPi/ReciprocalTraceLogarithmTheorem.lean"
    },
    "QuadraticPi/ReciprocalTraceParameterTheorem.lean": {
      "sha256": "a639963a14142e9df8c1d87f62d9bd3b5e6467bc0e1769bfb7afc169c00fdc5c",
      "bytes": 5271,
      "checkpoint136_path": "project/lean/QuadraticPi/ReciprocalTraceParameterTheorem.lean"
    },
    "QuadraticPi/RestrictedLogarithmicPowers.lean": {
      "sha256": "71ced1bd28ab64299e9448ba6ded3f748c4d7593a3bd5aadde7d391eb30542db",
      "bytes": 2869,
      "checkpoint136_path": "project/lean/QuadraticPi/RestrictedLogarithmicPowers.lean"
    },
    "QuadraticPi/RestrictedPowerEstimates.lean": {
      "sha256": "1e1a1a0187ea0163b6d81c99c7afdd798195dcbdd87a6789b1cf9210fcd77b70",
      "bytes": 3985,
      "checkpoint136_path": "project/lean/QuadraticPi/RestrictedPowerEstimates.lean"
    },
    "QuadraticPi/ScalarMatchingAllEmbeddingRigidity.lean": {
      "sha256": "d36e36e1f902ebe29c4d4db92fa8d4805ad45bc98f6bec9a0da97bb22f1dcec4",
      "bytes": 7821,
      "checkpoint136_path": "project/lean/QuadraticPi/ScalarMatchingAllEmbeddingRigidity.lean"
    },
    "QuadraticPi/ScalarMatchingInvariantConverse.lean": {
      "sha256": "f8afdbe0499e88e82cdc8ddb4ccdd12b2539748b709b120352a63dd2a26d803c",
      "bytes": 7738,
      "checkpoint136_path": "project/lean/QuadraticPi/ScalarMatchingInvariantConverse.lean"
    },
    "QuadraticPi/ScalarMatchingInvariantDegreeTheorem.lean": {
      "sha256": "9f048f0adc73047ca1d122bb1dd9850fd6dc3d153b94aaee95d76e9b4f57876f",
      "bytes": 3529,
      "checkpoint136_path": "project/lean/QuadraticPi/ScalarMatchingInvariantDegreeTheorem.lean"
    },
    "QuadraticPi/ScalarMatchingInvariantEmbeddings.lean": {
      "sha256": "ff55fe68b1fa2158297b4bce7cf0f491fe55739aae35de6a0d1fc66cecec1f22",
      "bytes": 3679,
      "checkpoint136_path": "project/lean/QuadraticPi/ScalarMatchingInvariantEmbeddings.lean"
    },
    "QuadraticPi/ScalarMatchingInvariantField.lean": {
      "sha256": "dcbb74c6a90ad3b80a93f03d229c68bf1e62ec968a43b662823cff94c86c70e0",
      "bytes": 8279,
      "checkpoint136_path": "project/lean/QuadraticPi/ScalarMatchingInvariantField.lean"
    },
    "QuadraticPi/ScalarMatchingLinearCombination.lean": {
      "sha256": "8d47e59fd5b0ab0ba4614b8f6de3722e253ddbcc2b69717fe04be4d4113fb9ce",
      "bytes": 3462,
      "checkpoint136_path": "project/lean/QuadraticPi/ScalarMatchingLinearCombination.lean"
    },
    "QuadraticPi/ScalarMatchingPower.lean": {
      "sha256": "f5c9a21375e432fc1bbbc75f6f5f993e5684beccc7dc579e0eff88eae52717a2",
      "bytes": 1695,
      "checkpoint136_path": "project/lean/QuadraticPi/ScalarMatchingPower.lean"
    },
    "QuadraticPi/ScalarMatchingPowerOn.lean": {
      "sha256": "3a243f399eb41f916934f633712aeb9f07ad1fdc001dd3a18a42906ec768edaa",
      "bytes": 1684,
      "checkpoint136_path": "project/lean/QuadraticPi/ScalarMatchingPowerOn.lean"
    },
    "QuadraticPi/ScalarMatchingRationalConjugacy.lean": {
      "sha256": "19f3f9ac8f3409941a01686b56f378480256a3f58337b86d7d50f206b98bd460",
      "bytes": 2779,
      "checkpoint136_path": "project/lean/QuadraticPi/ScalarMatchingRationalConjugacy.lean"
    },
    "QuadraticPi/SeparatedWeightPA.lean": {
      "sha256": "a6c73ad85b3073aef7a12023872175213ed91a29d642a28000ca302a0b9493b9",
      "bytes": 8497,
      "checkpoint136_path": "project/lean/QuadraticPi/SeparatedWeightPA.lean"
    },
    "QuadraticPi/SmoothComponentFirstJets.lean": {
      "sha256": "b1838411028822cf653a5afa6cf2acddd3e15e626f293c5624530a7ca34a234a",
      "bytes": 20713,
      "checkpoint136_path": "project/lean/QuadraticPi/SmoothComponentFirstJets.lean"
    },
    "QuadraticPi/SmoothLocalPolynomialCertificate.lean": {
      "sha256": "ef7fe69d1f46fd81d8ebca3fc9509740d20aa7d85e0b09cdc020b074e2e05a06",
      "bytes": 12577,
      "checkpoint136_path": "project/lean/QuadraticPi/SmoothLocalPolynomialCertificate.lean"
    },
    "QuadraticPi/SourceFirstJets.lean": {
      "sha256": "eaeb8bb25d08a1bc0d82b0ac248b213d3efe89ddd00948eb73ef0bccb178d4aa",
      "bytes": 14063,
      "checkpoint136_path": "project/lean/QuadraticPi/SourceFirstJets.lean"
    },
    "QuadraticPi/SpanningIntegerContractions.lean": {
      "sha256": "15343934b6883205c44ddc65d3172232ab3884d9e87d9f4947e2d15c7b772b8a",
      "bytes": 3011,
      "checkpoint136_path": "project/lean/QuadraticPi/SpanningIntegerContractions.lean"
    },
    "QuadraticPi/SurjectiveComponentCompletion.lean": {
      "sha256": "28948cdbab8ae145e2fb88ff9330c64cc44d7d2166a1057af584ebd2dea5f701",
      "bytes": 12193,
      "checkpoint136_path": "project/lean/QuadraticPi/SurjectiveComponentCompletion.lean"
    },
    "QuadraticPi/TangentBasisInvertibility.lean": {
      "sha256": "7454d8c16c414d596143b77bbdc2d3513e20a641862620621c8710a99a03c64e",
      "bytes": 10993,
      "checkpoint136_path": "project/lean/QuadraticPi/TangentBasisInvertibility.lean"
    },
    "QuadraticPi/TransverseBlockJacobian.lean": {
      "sha256": "83e14b8555ff1127020b2bf4bbd3d0969941cbd8a05c73627eabc56d6fc9115c",
      "bytes": 12089,
      "checkpoint136_path": "project/lean/QuadraticPi/TransverseBlockJacobian.lean"
    },
    "QuadraticPi/TransverseNormalDifferential.lean": {
      "sha256": "f2e7015a872892ec59b78f5d7f1ab75ff2c95bd47066dedc89e5a7b8ababa0d1",
      "bytes": 17405,
      "checkpoint136_path": "project/lean/QuadraticPi/TransverseNormalDifferential.lean"
    },
    "QuadraticPi/TransversePolynomialSource.lean": {
      "sha256": "a42f811fc82fc31d5e82551144456fcb0428bb32b4a532bf87ad7cad7337dd1d",
      "bytes": 16705,
      "checkpoint136_path": "project/lean/QuadraticPi/TransversePolynomialSource.lean"
    },
    "QuadraticPi/TransverseSimplexColength.lean": {
      "sha256": "30d722e621edac7485a5d94ec566aac1ff10e38e30761f6678a9a9c3b7c17b53",
      "bytes": 10888,
      "checkpoint136_path": "project/lean/QuadraticPi/TransverseSimplexColength.lean"
    },
    "QuadraticPi/TransverseSliceSubstitution.lean": {
      "sha256": "4d9067588bd380f73b8abf6f4a96f39fd13837c0b6b2b388508076447dbdadc8",
      "bytes": 8220,
      "checkpoint136_path": "project/lean/QuadraticPi/TransverseSliceSubstitution.lean"
    },
    "QuadraticPi/TwoIndependentFormsCriterion.lean": {
      "sha256": "e854a3ba7bd21e94134750f0ca97908dd639c7d4646e1979d278b24eeae5b162",
      "bytes": 9239,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoIndependentFormsCriterion.lean"
    },
    "QuadraticPi/TwoLogActualMinor.lean": {
      "sha256": "509f28cc44226a7509371d100f904aa49052b7846f343b34e7dd682033f0f1a4",
      "bytes": 857,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogActualMinor.lean"
    },
    "QuadraticPi/TwoLogActualSlopeMatrix.lean": {
      "sha256": "58d068bb671abac6a77895ba37d95c688b02f07411087ed87d1de6ff87cd0704",
      "bytes": 3000,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogActualSlopeMatrix.lean"
    },
    "QuadraticPi/TwoLogAlgebraicJetPackets.lean": {
      "sha256": "480eddb01b5ba20aaf0c70988162777515c21d01cc69c5de8e384cebcdbacb99",
      "bytes": 5012,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogAlgebraicJetPackets.lean"
    },
    "QuadraticPi/TwoLogAllEmbeddingComparison.lean": {
      "sha256": "1be1baa03dac9a473ddd8b03cd0be0a10fd41d8b2d8dbf951ddcca28ddedff25",
      "bytes": 3394,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogAllEmbeddingComparison.lean"
    },
    "QuadraticPi/TwoLogAnalytic.lean": {
      "sha256": "6b9ed28ef5595753fed90ac4ee1509d6f4f75af0a2d85818e41dfc88abf8db33",
      "bytes": 4607,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogAnalytic.lean"
    },
    "QuadraticPi/TwoLogAnalyticAssignment.lean": {
      "sha256": "2ca72fd62e47abacfb0d81d179b784659d16c5a05308de636fcfa0a1947944ab",
      "bytes": 6229,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogAnalyticAssignment.lean"
    },
    "QuadraticPi/TwoLogAnalyticColumns.lean": {
      "sha256": "0c4d4018a07066efeae5468d8c83b04d942d6d61f259387c09748651c05444dd",
      "bytes": 5541,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogAnalyticColumns.lean"
    },
    "QuadraticPi/TwoLogAnalyticData.lean": {
      "sha256": "e6fefabcb84f3e4903a0e14084a03104dcddb7e38ef9b329e8ac020563bed2ec",
      "bytes": 1375,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogAnalyticData.lean"
    },
    "QuadraticPi/TwoLogAnalyticDataIndices.lean": {
      "sha256": "2dfad84f1ad26a3626f70d5f802c35e0fdb0f7a314a8162a391cefbf625cec47",
      "bytes": 3231,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogAnalyticDataIndices.lean"
    },
    "QuadraticPi/TwoLogAnalyticSeries.lean": {
      "sha256": "12682af6217aaa6c78f61796a96d7ce821ae01d7d86cd69aa781dc2a89cb6eea",
      "bytes": 7126,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogAnalyticSeries.lean"
    },
    "QuadraticPi/TwoLogAnalyticSlopeBound.lean": {
      "sha256": "269ed5dfe40ef28f465b77983e1ed8d10358b57ec277db53685d9156bc42c05d",
      "bytes": 2756,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogAnalyticSlopeBound.lean"
    },
    "QuadraticPi/TwoLogApproximationSelection.lean": {
      "sha256": "8a503db7833fd0b3c3863029309d2552f6f0969b8ea360d476c7b3f3442f9a03",
      "bytes": 6099,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogApproximationSelection.lean"
    },
    "QuadraticPi/TwoLogArithmetic.lean": {
      "sha256": "983845a063e4e9d6816987ed9c47384df24c1aeff2e4556856263d617514c884",
      "bytes": 12284,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogArithmetic.lean"
    },
    "QuadraticPi/TwoLogArithmeticBounds.lean": {
      "sha256": "fda47c378e0dd73996fcab9efbbfdcb59d384f5693848f359fc06b34d2e92629",
      "bytes": 9835,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogArithmeticBounds.lean"
    },
    "QuadraticPi/TwoLogAuxiliaryPolynomial.lean": {
      "sha256": "e479f4e3e923bb42a5ef2d2eb4335759a0b9893e4e70e269b3f85cc3ebcb4719",
      "bytes": 5487,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogAuxiliaryPolynomial.lean"
    },
    "QuadraticPi/TwoLogBaseExamples.lean": {
      "sha256": "0c6ff5a4d2a5bc77d7ce35d929c699df3119986733fa2e00adff6eadf50dd5cc",
      "bytes": 1239,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogBaseExamples.lean"
    },
    "QuadraticPi/TwoLogBlowupAmple.lean": {
      "sha256": "19df51df70c8c248a8c896b8bce3fdb7b375a66271c8822d79450305e0f58cf2",
      "bytes": 572,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogBlowupAmple.lean"
    },
    "QuadraticPi/TwoLogBlowupGeometry.lean": {
      "sha256": "8d893909b0fc6a8a877e1dde70eac1eae2e92e95531d0bfe1a7cda9750012696",
      "bytes": 9281,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogBlowupGeometry.lean"
    },
    "QuadraticPi/TwoLogBlowupMargin.lean": {
      "sha256": "e9cb36998215b902c749fc10bd9cb49521770fbdad16e5fc27b0309ec3bcd28b",
      "bytes": 3076,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogBlowupMargin.lean"
    },
    "QuadraticPi/TwoLogBlowupPolarization.lean": {
      "sha256": "e6c277667b305dcd8a2b7669057087e6cac7cee1190dcf284e1f722fd47782bb",
      "bytes": 1390,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogBlowupPolarization.lean"
    },
    "QuadraticPi/TwoLogBranchColength.lean": {
      "sha256": "ff3f45e38857c6efe53bd28a03cd94b491089c4901c78e05886e036c382ba57f",
      "bytes": 7359,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogBranchColength.lean"
    },
    "QuadraticPi/TwoLogCenterIdentification.lean": {
      "sha256": "e2efdd398bb4b1d5f96c2538547050264a4ec71668a1e7c6ac90e3baf8063079",
      "bytes": 2777,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogCenterIdentification.lean"
    },
    "QuadraticPi/TwoLogCharacterCenters.lean": {
      "sha256": "007123f63eff5f1ac9bd1fa19ba3fbb68ec5b896d6ff5846c1e556100d00aae7",
      "bytes": 3559,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogCharacterCenters.lean"
    },
    "QuadraticPi/TwoLogCharacterFiberBranch.lean": {
      "sha256": "4891e64423c82ac9d718c354897698035c1c379707366c4fd45f8b48e7eafd4e",
      "bytes": 8122,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogCharacterFiberBranch.lean"
    },
    "QuadraticPi/TwoLogCharacterFiberField.lean": {
      "sha256": "6628d9b5a85a4bbf3100582277f347bada102d49d9cd14a06e33a906239b1ef7",
      "bytes": 7892,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogCharacterFiberField.lean"
    },
    "QuadraticPi/TwoLogCharacterFiberPlace.lean": {
      "sha256": "29f49a64045d8e451e85f10dc3723665c691bd263a7265cb8c69b4ab7bee3fee",
      "bytes": 6099,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogCharacterFiberPlace.lean"
    },
    "QuadraticPi/TwoLogCharacterFiberPole.lean": {
      "sha256": "a0ec62a6c7204d3281ad6472bfc7241f820bca47a24027f9cb71e72f878888d5",
      "bytes": 2835,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogCharacterFiberPole.lean"
    },
    "QuadraticPi/TwoLogCharacterFiberSum.lean": {
      "sha256": "bfeb16c3fcce02b86c6e9155f1fba66d0f5ab5b2a592fbb67b748c23b5b3ad4a",
      "bytes": 4697,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogCharacterFiberSum.lean"
    },
    "QuadraticPi/TwoLogCharacterRigidity.lean": {
      "sha256": "527e71f17c19589ea68b5f1d5595ab5082e3326dafa2623d4db6c23d64226c8f",
      "bytes": 4512,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogCharacterRigidity.lean"
    },
    "QuadraticPi/TwoLogCollision.lean": {
      "sha256": "b92a76c22d91fd20c03b268d0ea1112a5bf3c95a95b49f8ed62f25b705cced5b",
      "bytes": 1581,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogCollision.lean"
    },
    "QuadraticPi/TwoLogCollisionCombinatorics.lean": {
      "sha256": "c8792504064c2fd7660fc4d7e11b8f6a30baf0250b8e1e1c21e9015c360ea072",
      "bytes": 6886,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogCollisionCombinatorics.lean"
    },
    "QuadraticPi/TwoLogCollisionExponential.lean": {
      "sha256": "97b5785a78a293992f2be58460d4e249db8ff48e97c082075bc168d0da1df0a9",
      "bytes": 3666,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogCollisionExponential.lean"
    },
    "QuadraticPi/TwoLogCollisionGeometricSum.lean": {
      "sha256": "bf75155dcf8ea79071625cc58dafa1d7ba8415dff69cdbdefb84d57056fd1f20",
      "bytes": 4118,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogCollisionGeometricSum.lean"
    },
    "QuadraticPi/TwoLogCollisionLimit.lean": {
      "sha256": "5843cc4ce4f0d0100658459f9e23c2f7bb05d2f0c63e7fe57fdae060b141e6b3",
      "bytes": 2359,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogCollisionLimit.lean"
    },
    "QuadraticPi/TwoLogCompactJetIdeal.lean": {
      "sha256": "c03068cab249aad36e7200b17ed9a2674199ba38d064614b9095a548ef1f4beb",
      "bytes": 6976,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogCompactJetIdeal.lean"
    },
    "QuadraticPi/TwoLogComparison.lean": {
      "sha256": "2411d02c477b67a4198ac4a92c55bffccac7aa83d36eb8d376ea1ca7de91987d",
      "bytes": 1942,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogComparison.lean"
    },
    "QuadraticPi/TwoLogComplexAllEmbeddingComparison.lean": {
      "sha256": "e45178b24fe2e9b365b39d1129ec14c0dd5ca0e2b8aee06feca0425438b946c7",
      "bytes": 7902,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogComplexAllEmbeddingComparison.lean"
    },
    "QuadraticPi/TwoLogComplexAnalytic.lean": {
      "sha256": "2bd8d0e662fa8c3e6446f539fab93045671953f7d9f90e94cb035e8b5a8e8240",
      "bytes": 3809,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogComplexAnalytic.lean"
    },
    "QuadraticPi/TwoLogComplexCharacterCenters.lean": {
      "sha256": "d635c7eceb36c6b5111e94f0e9e88360009c9581490edbd91bb9ba71b0a9bc06",
      "bytes": 6028,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogComplexCharacterCenters.lean"
    },
    "QuadraticPi/TwoLogComplexMatchedAnalytic.lean": {
      "sha256": "bbba7cead2e682c942b3c898bc0276a7cd5de29a99e764a78503cf2871df7e49",
      "bytes": 4947,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogComplexMatchedAnalytic.lean"
    },
    "QuadraticPi/TwoLogComplexMatchedAssignment.lean": {
      "sha256": "d4d942d6023efcac68425c2a3e0608125ced54ea9fa7bfee812d095bcfc9dffe",
      "bytes": 6207,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogComplexMatchedAssignment.lean"
    },
    "QuadraticPi/TwoLogComplexMatchedBranches.lean": {
      "sha256": "5129d40bc5dbdc932e1419aa384f8685c3ffe62be804e429178c271b383d0d34",
      "bytes": 4843,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogComplexMatchedBranches.lean"
    },
    "QuadraticPi/TwoLogComplexMatchedConstruction.lean": {
      "sha256": "d0f3b89acfd310671395cde4d39059e73992babcfe7b0d53b13ff7e13db26a23",
      "bytes": 9393,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogComplexMatchedConstruction.lean"
    },
    "QuadraticPi/TwoLogComplexMatchedData.lean": {
      "sha256": "79536f0be1931d8d5e5228f2472e92f69f4bd3737f1835280cfd0c7c65bfe30a",
      "bytes": 2690,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogComplexMatchedData.lean"
    },
    "QuadraticPi/TwoLogComplexMatchedGeometry.lean": {
      "sha256": "c933b0cb9f663c07dcbfb7289a8541f2ceed26dd94ca9d382f9c4bcc671edc0b",
      "bytes": 11768,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogComplexMatchedGeometry.lean"
    },
    "QuadraticPi/TwoLogComplexMatchedReciprocal.lean": {
      "sha256": "05136f56d42549b1eeefd5b1745b85251017e3590c2bcf1d013867ad6b4ed155",
      "bytes": 3784,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogComplexMatchedReciprocal.lean"
    },
    "QuadraticPi/TwoLogComplexMatchedSlopeBridge.lean": {
      "sha256": "9a2e967c00877165ac4ae5b10bcbb0a9641ca2ed2e651c582f2ccd3631b275fa",
      "bytes": 4878,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogComplexMatchedSlopeBridge.lean"
    },
    "QuadraticPi/TwoLogComplexPartialComparison.lean": {
      "sha256": "40a2817ff4afd2918017270be3ba72a5952ae90567cb385c2516f3f9d0d24e75",
      "bytes": 8158,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogComplexPartialComparison.lean"
    },
    "QuadraticPi/TwoLogComplexPartialConstruction.lean": {
      "sha256": "4f1df7e62fe638e7dae321555d9e13263f9862716b520db472ea909d9fb0a77e",
      "bytes": 7902,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogComplexPartialConstruction.lean"
    },
    "QuadraticPi/TwoLogComplexReciprocalComparison.lean": {
      "sha256": "4ea10843132a190501ca6b87916ac138ff2007cc723ec172e1cb62dc5aa45b9d",
      "bytes": 7397,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogComplexReciprocalComparison.lean"
    },
    "QuadraticPi/TwoLogComplexUnmatchedGrowth.lean": {
      "sha256": "30af6485ad62db5414932d73887d86a7d404798a879715e501b6d5e1087e3ac3",
      "bytes": 4423,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogComplexUnmatchedGrowth.lean"
    },
    "QuadraticPi/TwoLogContactFamily.lean": {
      "sha256": "3221ba77bc98a0010afae607e9de4159615abca8d5fd33c22d9f41b373fedfe2",
      "bytes": 7554,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogContactFamily.lean"
    },
    "QuadraticPi/TwoLogCounting.lean": {
      "sha256": "8c149577a1aa88d064ceeabb0d28002cd9c8fd79a3de9db527cbd98b04a977aa",
      "bytes": 8256,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogCounting.lean"
    },
    "QuadraticPi/TwoLogCurveCoordinates.lean": {
      "sha256": "d982020177f742a4950c14f5d7b863d437d06985adc1e7914879a0553cf50d01",
      "bytes": 5341,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogCurveCoordinates.lean"
    },
    "QuadraticPi/TwoLogCurveDegree.lean": {
      "sha256": "73063dc20976a0874e29314959d7f3de0e3b07c3bc37145165d34eaf44323e61",
      "bytes": 1232,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogCurveDegree.lean"
    },
    "QuadraticPi/TwoLogCurveDegreeData.lean": {
      "sha256": "a2f63dcd9d190da497aef44bec9deb1df90050a4fcd87a3906a8950593ce37c6",
      "bytes": 882,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogCurveDegreeData.lean"
    },
    "QuadraticPi/TwoLogCurveExcess.lean": {
      "sha256": "851b7891c14ca49791cb131aa0f4acfb48b5f7beb43f9e3f4992aa7fa19677fc",
      "bytes": 3995,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogCurveExcess.lean"
    },
    "QuadraticPi/TwoLogCurveHyperplaneDegree.lean": {
      "sha256": "bdd754c32ef16e02957557206209a98174053a569dc25a452976bcadf0791780",
      "bytes": 1810,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogCurveHyperplaneDegree.lean"
    },
    "QuadraticPi/TwoLogCurveImage.lean": {
      "sha256": "fbd0d22d4e004f8f0e20681b5beeefe494220300e4efa3e2e9d8588de1f2fba2",
      "bytes": 3557,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogCurveImage.lean"
    },
    "QuadraticPi/TwoLogCurveInequality.lean": {
      "sha256": "6caed3737f9c63723d931aa589275d1a04f64b2edb3280c9d07307d007ffb0de",
      "bytes": 9448,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogCurveInequality.lean"
    },
    "QuadraticPi/TwoLogCurveMargin.lean": {
      "sha256": "95e2d1451129c0c793e04203970bf28b66669caf751909b7886423ca6b6449db",
      "bytes": 3033,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogCurveMargin.lean"
    },
    "QuadraticPi/TwoLogCurveModel.lean": {
      "sha256": "444c395e3573c49adccf3d63e48a6d8a66d519c67836bf178dfb8b7df17542d9",
      "bytes": 4089,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogCurveModel.lean"
    },
    "QuadraticPi/TwoLogCurveModelDegrees.lean": {
      "sha256": "198366f16d48eff34df9ea12b35b93abe84848b05afefacb2512956ae703f1a7",
      "bytes": 3352,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogCurveModelDegrees.lean"
    },
    "QuadraticPi/TwoLogCurveRigidity.lean": {
      "sha256": "5a2245dc3169c1b4df2cffba7d6d005c6aca6a3c47af96b8b75ab5e08e792f4f",
      "bytes": 2801,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogCurveRigidity.lean"
    },
    "QuadraticPi/TwoLogDVRBranch.lean": {
      "sha256": "e824f3efc93fada032c4231629dfb8eac91656a9cee76f59e2a32f216e9ee1a3",
      "bytes": 5743,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogDVRBranch.lean"
    },
    "QuadraticPi/TwoLogData.lean": {
      "sha256": "664c06ce523ddb037c328bc805d5788d85e1f4c2fdee663159aec06d821b1dae",
      "bytes": 5927,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogData.lean"
    },
    "QuadraticPi/TwoLogDataConstruction.lean": {
      "sha256": "5df0439af84c53126a1ee78c99a894d13290e7321b252387a5ec7755ba1402bd",
      "bytes": 3374,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogDataConstruction.lean"
    },
    "QuadraticPi/TwoLogDataCounting.lean": {
      "sha256": "c2676b1c856b6c320339f03dafe4bd525f3a2ade277c48bea331b4993433efdb",
      "bytes": 5238,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogDataCounting.lean"
    },
    "QuadraticPi/TwoLogDataExceptionalDegree.lean": {
      "sha256": "71628db4bf416a15146346a3b3eba7ae1900c5581e4e64613dfec83b86c2b5a6",
      "bytes": 3311,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogDataExceptionalDegree.lean"
    },
    "QuadraticPi/TwoLogDeletionSeparation.lean": {
      "sha256": "a6d67d2b3dbb1f81f6ed76a2e25f6bb3d3e4d1c6e20e092b187ff95e523fb1e9",
      "bytes": 8364,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogDeletionSeparation.lean"
    },
    "QuadraticPi/TwoLogDerivativeVanishing.lean": {
      "sha256": "bb49706867bd4306a6bb2e6e36816305314323db590b09a2ea8f06afbd51f166",
      "bytes": 4094,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogDerivativeVanishing.lean"
    },
    "QuadraticPi/TwoLogDifferentialFrame.lean": {
      "sha256": "248ddcc90d73847cb717779e7cf3559970b03f1d525ec68bf218468cf0b82130",
      "bytes": 10832,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogDifferentialFrame.lean"
    },
    "QuadraticPi/TwoLogDimension.lean": {
      "sha256": "32f9a0de7142bc98717b70e3f1452ec1102df8a4b30f585d271c73f699e189de",
      "bytes": 7849,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogDimension.lean"
    },
    "QuadraticPi/TwoLogEndpointReduction.lean": {
      "sha256": "00d46e90e26062e2c101d22eab6e9fb95609b522aa39d54cb33f58d8948bbc4a",
      "bytes": 3841,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogEndpointReduction.lean"
    },
    "QuadraticPi/TwoLogExactRationalArithmetic.lean": {
      "sha256": "8438f5f8145aa613451ee63677dc2d78924bc7306981a94ba9f64c505587ea36",
      "bytes": 3776,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogExactRationalArithmetic.lean"
    },
    "QuadraticPi/TwoLogExactRationalRepresentation.lean": {
      "sha256": "dcbda0ba7f4c40e917135d1faf072ce6337cb80400d25e27e6d7a6f7b44c71e4",
      "bytes": 6024,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogExactRationalRepresentation.lean"
    },
    "QuadraticPi/TwoLogExceptionalDegree.lean": {
      "sha256": "cb6e14902289a55b9a900d93ea968bcc06784c36b928cfbb22ae9a7151a0e2d5",
      "bytes": 12179,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogExceptionalDegree.lean"
    },
    "QuadraticPi/TwoLogFiniteCollision.lean": {
      "sha256": "2ba47d0dfd63ea4e26ebed7b13b9e9565fd60d985c160e67c50b5cb88cd116f3",
      "bytes": 7397,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogFiniteCollision.lean"
    },
    "QuadraticPi/TwoLogFiniteParameters.lean": {
      "sha256": "475f1028c96a810efe5e8a2053d71557311310da3eb1831bf94b9f24eae34657",
      "bytes": 7480,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogFiniteParameters.lean"
    },
    "QuadraticPi/TwoLogFormalBranchEvaluation.lean": {
      "sha256": "6b3ee7f6450ab767e7bfe3f19de0c848d9aa18625407ede26aafd9048de3719f",
      "bytes": 10453,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogFormalBranchEvaluation.lean"
    },
    "QuadraticPi/TwoLogFormalCharacter.lean": {
      "sha256": "df2fe42b03db4b2316577399bf62580fcffea5403e8aadc5f82ef22de4ddaa8d",
      "bytes": 6412,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogFormalCharacter.lean"
    },
    "QuadraticPi/TwoLogFrameDegree.lean": {
      "sha256": "781d0e1eece6e54e5fb6abdfa1adbe429f215d46f23ce73244a79fdbd6d1c21d",
      "bytes": 6879,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogFrameDegree.lean"
    },
    "QuadraticPi/TwoLogFrameEquationFamily.lean": {
      "sha256": "ed4ea6b4e7e45191f3fecd44e7a66dfb672f60d8d9696a72effe7ec652237c09",
      "bytes": 2377,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogFrameEquationFamily.lean"
    },
    "QuadraticPi/TwoLogFrameResidueDirections.lean": {
      "sha256": "5dacf637e28681429e604b4d6d5d76b73050291637d8ccdbd53d11a0e18d50bd",
      "bytes": 2096,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogFrameResidueDirections.lean"
    },
    "QuadraticPi/TwoLogFrameTransverseMultiplicity.lean": {
      "sha256": "598662971abbc8fc937633e97284035a19caa8cf07253660dc7a490d7dca3f5d",
      "bytes": 6181,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogFrameTransverseMultiplicity.lean"
    },
    "QuadraticPi/TwoLogFullSeriesBridge.lean": {
      "sha256": "29b45aa195d58c5d9a6c5fc8dd4155591e7aaa315d42c7282e92fa9d1b5af289",
      "bytes": 2341,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogFullSeriesBridge.lean"
    },
    "QuadraticPi/TwoLogGeometricData.lean": {
      "sha256": "cb8c4b39a543e24359c227d85e248a7d15c5f9fc824ab2fb237e26d282ff9d39",
      "bytes": 3034,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogGeometricData.lean"
    },
    "QuadraticPi/TwoLogGradeData.lean": {
      "sha256": "fa7419d6a25611efea74d741f2c7fb43df838092bb5bcee80d77c0fa0e0752a1",
      "bytes": 3901,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogGradeData.lean"
    },
    "QuadraticPi/TwoLogGradeDichotomy.lean": {
      "sha256": "cee3e963956df25b6f90f1b43730d36bf2e6dd10085a6d89e0162031629f0489",
      "bytes": 5834,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogGradeDichotomy.lean"
    },
    "QuadraticPi/TwoLogHouse.lean": {
      "sha256": "f61c7f14b032def94b46b525de76dd261324c2c1e6d9363d488e42bab83f9b26",
      "bytes": 9401,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogHouse.lean"
    },
    "QuadraticPi/TwoLogInterpolation.lean": {
      "sha256": "8ebcec238d8741b2abd213014a38b83de84875c7688bffc1b740347722b54e55",
      "bytes": 7374,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogInterpolation.lean"
    },
    "QuadraticPi/TwoLogIrrationalSlopeResidue.lean": {
      "sha256": "18fe39900dd68ca79d15b690feb1a2ef5ace31cde23fdee935cb9b4b39537656",
      "bytes": 9082,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogIrrationalSlopeResidue.lean"
    },
    "QuadraticPi/TwoLogIrrationalSlopeRigidity.lean": {
      "sha256": "96fefa48f31be142ff779e2124e2d42cfef60ca2dc45611026039c0bd19f5a43",
      "bytes": 8182,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogIrrationalSlopeRigidity.lean"
    },
    "QuadraticPi/TwoLogJetColength.lean": {
      "sha256": "84055facc4691d55ffa147a9929f5000440f3bb064c41eb3c2b752b1753acc3b",
      "bytes": 5706,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogJetColength.lean"
    },
    "QuadraticPi/TwoLogJetDeterminant.lean": {
      "sha256": "4112510ba80f7a0e95281d1114f73dbc2eaa992f25832891258def99873c266a",
      "bytes": 9187,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogJetDeterminant.lean"
    },
    "QuadraticPi/TwoLogJetIdeals.lean": {
      "sha256": "93ec8d48f7887b3c34b36e24f68409dcee35ac9286faac25d1bc235aa04972ab",
      "bytes": 11367,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogJetIdeals.lean"
    },
    "QuadraticPi/TwoLogJetLocalization.lean": {
      "sha256": "54b5586e80e3fdb175ee6f9433b6029cbc904ddb704d62ade8d8ea4bf4b7ebb7",
      "bytes": 5257,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogJetLocalization.lean"
    },
    "QuadraticPi/TwoLogJetSurjectivity.lean": {
      "sha256": "6d08c2f8aedbcd7744a2767ac6ce77e6ca137401210c8792d557ac273c037226",
      "bytes": 1432,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogJetSurjectivity.lean"
    },
    "QuadraticPi/TwoLogLowCodimensionExclusion.lean": {
      "sha256": "cf71356df6602f846c31896f78cb1f40058f16434b74de0aa9377cdb2d891a0d",
      "bytes": 13991,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogLowCodimensionExclusion.lean"
    },
    "QuadraticPi/TwoLogMainPeriodBridge.lean": {
      "sha256": "52a0dd2176a9687b986af60379673f6967d227c0cbcc79c258f3f0ae529a535f",
      "bytes": 5714,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogMainPeriodBridge.lean"
    },
    "QuadraticPi/TwoLogManuscriptShear.lean": {
      "sha256": "6cec6175b0818ddb79f83ef1564edb154990f2361182d06352e7c1bb1bd9ab0c",
      "bytes": 5982,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogManuscriptShear.lean"
    },
    "QuadraticPi/TwoLogMatrix.lean": {
      "sha256": "671160aacb813b02d73085916fcbba53e5779336c5d00f5de1e83b64314ccd49",
      "bytes": 8936,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogMatrix.lean"
    },
    "QuadraticPi/TwoLogMatrixFrame.lean": {
      "sha256": "5d484af76e0e9c986085c45a8d4958a11984db1144a2f252c0f5bd13b04ecff7",
      "bytes": 783,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogMatrixFrame.lean"
    },
    "QuadraticPi/TwoLogMatrixGeometry.lean": {
      "sha256": "8e0dc543deac53e198eb486fe82bcd0d8aa591f0400400f5db43187750f3ca3f",
      "bytes": 2603,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogMatrixGeometry.lean"
    },
    "QuadraticPi/TwoLogMatrixJet.lean": {
      "sha256": "2e9ae68da35bff32ff0ff9afb0b17a715386f7629a024fba189f90fbd13006b4",
      "bytes": 11600,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogMatrixJet.lean"
    },
    "QuadraticPi/TwoLogMatrixShear.lean": {
      "sha256": "9140a0f03be57baccc8356a1bb48b3787a594b5770f49cd826aed20abd558239",
      "bytes": 8779,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogMatrixShear.lean"
    },
    "QuadraticPi/TwoLogMatrixTheorems.lean": {
      "sha256": "986cf1919ee9e7562158c992fab16805ad0c30454fefb52e850c56e3f3997aca",
      "bytes": 642,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogMatrixTheorems.lean"
    },
    "QuadraticPi/TwoLogMinors.lean": {
      "sha256": "a13196b9430e94f864043fd566150950289689adc36eecb0437c5da0369c4dcc",
      "bytes": 9271,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogMinors.lean"
    },
    "QuadraticPi/TwoLogNonrationalBlowupAmple.lean": {
      "sha256": "ff510ef140982171d3f7362bd00150eb796010b88e9cb59b08a57e380521ceb5",
      "bytes": 605,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogNonrationalBlowupAmple.lean"
    },
    "QuadraticPi/TwoLogNonrationalBlowupGeometry.lean": {
      "sha256": "51d325b4bcb2082334caa8514c702b2b5124e37b453d08d685ebed9781ad53e7",
      "bytes": 9314,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogNonrationalBlowupGeometry.lean"
    },
    "QuadraticPi/TwoLogNonrationalBlowupMargin.lean": {
      "sha256": "efdbaae543679e6768e7f85e7e861ded35b2d121e6593b81f61bbbf8fcbfdff2",
      "bytes": 3120,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogNonrationalBlowupMargin.lean"
    },
    "QuadraticPi/TwoLogNonrationalBlowupPolarization.lean": {
      "sha256": "250b03018d143958db3b2115429714915be2a878a3c14cf7cd409f212e8ca2ab",
      "bytes": 1423,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogNonrationalBlowupPolarization.lean"
    },
    "QuadraticPi/TwoLogNonrationalCurveCoordinates.lean": {
      "sha256": "2c5840c183672adf5431c56ef5ac415aaacecfbb54b582c1ccc4f8e9ab47ac47",
      "bytes": 5374,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogNonrationalCurveCoordinates.lean"
    },
    "QuadraticPi/TwoLogNonrationalCurveDegree.lean": {
      "sha256": "f856b934f284e349706cdbda520b09ded9994d16a59538e36a7da6d45438bc3f",
      "bytes": 1276,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogNonrationalCurveDegree.lean"
    },
    "QuadraticPi/TwoLogNonrationalCurveDegreeData.lean": {
      "sha256": "a5d1aae7c3914b4c8ece0187f45fdbabbf1f1ea9377d12e2f1c968aca66e6409",
      "bytes": 915,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogNonrationalCurveDegreeData.lean"
    },
    "QuadraticPi/TwoLogNonrationalCurveHyperplaneDegree.lean": {
      "sha256": "5f06811ce46e6997d05bfae2b1b35e22e6856da633aa0585f05129561f2993e0",
      "bytes": 1843,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogNonrationalCurveHyperplaneDegree.lean"
    },
    "QuadraticPi/TwoLogNonrationalCurveImage.lean": {
      "sha256": "7013c8bf647c61155979ccf3eda2da3cf80ccf3b9e8e2130ebf1021bdfbb0581",
      "bytes": 3590,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogNonrationalCurveImage.lean"
    },
    "QuadraticPi/TwoLogNonrationalCurveMargin.lean": {
      "sha256": "814828e4964ec43c4a8ede1257035b0e93af1cabd96749e5211dc5e7c0d34e3a",
      "bytes": 3086,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogNonrationalCurveMargin.lean"
    },
    "QuadraticPi/TwoLogNonrationalCurveModel.lean": {
      "sha256": "c445b81aee8f540e61882c34ac451c98098aa3fa08c8ec74fbd616be5b14b940",
      "bytes": 4133,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogNonrationalCurveModel.lean"
    },
    "QuadraticPi/TwoLogNonrationalCurveModelDegrees.lean": {
      "sha256": "f2aa2a67dfdf03676be9183d087cdafa482f00312513c561d9a4a294322e3ed1",
      "bytes": 3407,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogNonrationalCurveModelDegrees.lean"
    },
    "QuadraticPi/TwoLogNonrationalDataExceptionalDegree.lean": {
      "sha256": "904dfbd4441e18e9900f2f52b80bb8954db8c5ab5e59fa9422d36eed114e2835",
      "bytes": 3392,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogNonrationalDataExceptionalDegree.lean"
    },
    "QuadraticPi/TwoLogNonrationalGeometricCurveInequality.lean": {
      "sha256": "eeb3cad846e023908dd73838cca2d285cbe91cec0bd2462c10fff71cdc9a4c54",
      "bytes": 2218,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogNonrationalGeometricCurveInequality.lean"
    },
    "QuadraticPi/TwoLogNonrationalGeometricData.lean": {
      "sha256": "f972adc62e9209046788830432be15ed50527670b789b9479310c18182d3ef6e",
      "bytes": 2776,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogNonrationalGeometricData.lean"
    },
    "QuadraticPi/TwoLogNonrationalJetSurjectivity.lean": {
      "sha256": "06274976a8443ba5a9620ade24b734b68eef46594968f8954e1fa8ae3b53c103",
      "bytes": 1465,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogNonrationalJetSurjectivity.lean"
    },
    "QuadraticPi/TwoLogNonrationalMatrixFrame.lean": {
      "sha256": "0c2ed213de53db8ed15ce02420c6b538b60e5cbeee6d69cbb6840662eb3b19e1",
      "bytes": 816,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogNonrationalMatrixFrame.lean"
    },
    "QuadraticPi/TwoLogNonrationalMatrixGeometry.lean": {
      "sha256": "0125dac47b1290cb865f921a86d56389ca3e63741d551df525b4e8567958ea07",
      "bytes": 2658,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogNonrationalMatrixGeometry.lean"
    },
    "QuadraticPi/TwoLogNonrationalMatrixTheorems.lean": {
      "sha256": "edc7280e6a47fcfa25fc7a0450fa355931723ab18df857a85fb89327e7fbd7ab",
      "bytes": 686,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogNonrationalMatrixTheorems.lean"
    },
    "QuadraticPi/TwoLogNonrationalNumberFieldMinors.lean": {
      "sha256": "d2f2e1bec6f59405854a6aaea95fd52d3239b037e7c19e71c2064f4a6d81b2d9",
      "bytes": 4725,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogNonrationalNumberFieldMinors.lean"
    },
    "QuadraticPi/TwoLogNonrationalSectionBound.lean": {
      "sha256": "bc1d1e5cec50ca2981a9fe7edec0a740cf18ec9f04e6dd88bd84e31af09e164f",
      "bytes": 1450,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogNonrationalSectionBound.lean"
    },
    "QuadraticPi/TwoLogNonrationalSectionPackets.lean": {
      "sha256": "24991695200566625b110cdb4184bbe84aa40e715f65423ed1ad790a3e951aca",
      "bytes": 2415,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogNonrationalSectionPackets.lean"
    },
    "QuadraticPi/TwoLogNonrationalUniformCurveMargin.lean": {
      "sha256": "b6b07b53f59cc3893c132e332b4bacddb83c24b1e1c3937f79be97c347dbac5f",
      "bytes": 902,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogNonrationalUniformCurveMargin.lean"
    },
    "QuadraticPi/TwoLogNonrationalUniformInterpolation.lean": {
      "sha256": "5ff276a7ec4755334c7259786ef943be0567b4bab2826f5c3cfc683622667073",
      "bytes": 4536,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogNonrationalUniformInterpolation.lean"
    },
    "QuadraticPi/TwoLogNormDerivation.lean": {
      "sha256": "33c96708a2f3c0549841b4ba7bbdea31ffdef73cb5c51d6022145e7c66972a32",
      "bytes": 6480,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogNormDerivation.lean"
    },
    "QuadraticPi/TwoLogNormalFrameRigidity.lean": {
      "sha256": "2e77c54d7eaed2aa9182ee5fcbc003abf41a6be2d5cd3ce613920c6c01d57c18",
      "bytes": 16501,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogNormalFrameRigidity.lean"
    },
    "QuadraticPi/TwoLogNormalizedAnalytic.lean": {
      "sha256": "a903f11575b55fccb1b44430b8da40ba6b1fde5c2558f2091ed1c9f2cc957b38",
      "bytes": 16425,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogNormalizedAnalytic.lean"
    },
    "QuadraticPi/TwoLogNormalizedArithmetic.lean": {
      "sha256": "fb63208ca0e15fd899f58009b5680037bfbb4ce052b796b677f952fedd8722ba",
      "bytes": 6056,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogNormalizedArithmetic.lean"
    },
    "QuadraticPi/TwoLogNormalizedAssembly.lean": {
      "sha256": "856d95115cefd6383f63633edf6dc5eb4e59e778fd2ab9547597318f7c7a0a27",
      "bytes": 12030,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogNormalizedAssembly.lean"
    },
    "QuadraticPi/TwoLogNormalizedBlowupAmple.lean": {
      "sha256": "ac7fc73d602b5d916e8ccc26e540a0fabe27137a972d651feb99b9721b5e4f10",
      "bytes": 602,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogNormalizedBlowupAmple.lean"
    },
    "QuadraticPi/TwoLogNormalizedBlowupGeometry.lean": {
      "sha256": "5f19d1a7d983d6f065bcad43836dda4901d01795e5f978b33ff6516241d31d66",
      "bytes": 9311,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogNormalizedBlowupGeometry.lean"
    },
    "QuadraticPi/TwoLogNormalizedBlowupMargin.lean": {
      "sha256": "abb9c9da44a1c639239e832bd136dbe83ef69d689ba3b317465ef047bff89104",
      "bytes": 3116,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogNormalizedBlowupMargin.lean"
    },
    "QuadraticPi/TwoLogNormalizedBlowupPolarization.lean": {
      "sha256": "d3fa2579976c1e20c21277dc17ba1d413a9cbad2e2e7087fe8df38ba91fbdba9",
      "bytes": 1420,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogNormalizedBlowupPolarization.lean"
    },
    "QuadraticPi/TwoLogNormalizedComparison.lean": {
      "sha256": "0c0a1f0134dfa35fef3033b8b54f0928a49d3bc4baf192d37c85dc2f91ef4c74",
      "bytes": 7773,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogNormalizedComparison.lean"
    },
    "QuadraticPi/TwoLogNormalizedContactBound.lean": {
      "sha256": "0591c02fa2cc919737ec348ff75061ac25f4d988b9d6168df51f6d1aa2cbcb79",
      "bytes": 3365,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogNormalizedContactBound.lean"
    },
    "QuadraticPi/TwoLogNormalizedCurveCoordinates.lean": {
      "sha256": "d9ead50f799c0f1171b4957d478f3249c3a5bcf5acb88dfb4360ea7073af8379",
      "bytes": 5371,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogNormalizedCurveCoordinates.lean"
    },
    "QuadraticPi/TwoLogNormalizedCurveDegree.lean": {
      "sha256": "0d511b030b43aac3c805058ac6aec3880208ab44c2c2017865cc83856f1211d3",
      "bytes": 1272,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogNormalizedCurveDegree.lean"
    },
    "QuadraticPi/TwoLogNormalizedCurveDegreeData.lean": {
      "sha256": "654acbca7d7a97bacbaee6b9f9d10ce0e1331087ae584d307c3844d2e8b827c4",
      "bytes": 912,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogNormalizedCurveDegreeData.lean"
    },
    "QuadraticPi/TwoLogNormalizedCurveExcess.lean": {
      "sha256": "2af169a2913944eaa3cf84ce1d943bd02dd6c2d22090ab63a710cedd5e4084d5",
      "bytes": 4176,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogNormalizedCurveExcess.lean"
    },
    "QuadraticPi/TwoLogNormalizedCurveHyperplaneDegree.lean": {
      "sha256": "6636ee47782def11b72c786e79bcc9cc1957f9914530777f67c099defa53f336",
      "bytes": 1840,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogNormalizedCurveHyperplaneDegree.lean"
    },
    "QuadraticPi/TwoLogNormalizedCurveImage.lean": {
      "sha256": "ce6135fc37cc83e18c840c8d41450d2b784375d3f53000027c2393f0c0018721",
      "bytes": 3587,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogNormalizedCurveImage.lean"
    },
    "QuadraticPi/TwoLogNormalizedCurveInequality.lean": {
      "sha256": "9a4afd7f8dc40d38dd63bc7361190d337f411e8af95e2b8bab433b4e22fadcaf",
      "bytes": 5412,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogNormalizedCurveInequality.lean"
    },
    "QuadraticPi/TwoLogNormalizedCurveMargin.lean": {
      "sha256": "c5c4e8f7efc6e5176db613c8e70a109012b88edce0e6fa57af018c090479c8d7",
      "bytes": 3082,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogNormalizedCurveMargin.lean"
    },
    "QuadraticPi/TwoLogNormalizedCurveModel.lean": {
      "sha256": "6286e0f0b3b58d658fd8bce40533b704e16b560238b95ade52300f5d60bdf827",
      "bytes": 4129,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogNormalizedCurveModel.lean"
    },
    "QuadraticPi/TwoLogNormalizedCurveModelDegrees.lean": {
      "sha256": "dfaeb706b801b836eb9f1275a5c594abe3c54210ace16c59025731b33666f8b3",
      "bytes": 3402,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogNormalizedCurveModelDegrees.lean"
    },
    "QuadraticPi/TwoLogNormalizedCurveRigidity.lean": {
      "sha256": "dea934aba9a353701c59c223f718ae1d66b6ac3561b92dd7fa4a4a302cea15d1",
      "bytes": 2866,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogNormalizedCurveRigidity.lean"
    },
    "QuadraticPi/TwoLogNormalizedDataExceptionalDegree.lean": {
      "sha256": "ecfa77ae5a4be40adfead9eccb7dd3029ba691c3de5b409d4f1476bb083c25ef",
      "bytes": 3388,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogNormalizedDataExceptionalDegree.lean"
    },
    "QuadraticPi/TwoLogNormalizedGeometricCurveInequality.lean": {
      "sha256": "36007048003a211d440a9a7d26bf61376ef53e9c297281b5b1bbd62c59422fe2",
      "bytes": 2215,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogNormalizedGeometricCurveInequality.lean"
    },
    "QuadraticPi/TwoLogNormalizedGeometricData.lean": {
      "sha256": "83d3036bb2ca30a1b0cca2e40c067b692c138c67955e2c64394c479f77e24c65",
      "bytes": 2879,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogNormalizedGeometricData.lean"
    },
    "QuadraticPi/TwoLogNormalizedJetSurjectivity.lean": {
      "sha256": "3738a6d0c9fde49a0da30ac67010505e3a30785f88ef5d2442564b70aa05d0d6",
      "bytes": 1462,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogNormalizedJetSurjectivity.lean"
    },
    "QuadraticPi/TwoLogNormalizedMatrixFrame.lean": {
      "sha256": "969adce00f7d4cdda5f7c8d30758ef8ca4577eccdbd93066675f17cb9c4096de",
      "bytes": 813,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogNormalizedMatrixFrame.lean"
    },
    "QuadraticPi/TwoLogNormalizedMatrixGeometry.lean": {
      "sha256": "132658f3ba37d98ce28fd0491aecfa9655acbc04eb443c019f84db8c3fd26f63",
      "bytes": 2653,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogNormalizedMatrixGeometry.lean"
    },
    "QuadraticPi/TwoLogNormalizedMatrixTheorems.lean": {
      "sha256": "284997e227025d288ec33a82eba055c43db652410299d8d32a4b4400fa87f31d",
      "bytes": 682,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogNormalizedMatrixTheorems.lean"
    },
    "QuadraticPi/TwoLogNormalizedNumberFieldMinors.lean": {
      "sha256": "7dcf6a2bd718c5cbbf7ba5f9281b044c3c9b30c0382ee57e6d415fd2724d32db",
      "bytes": 4806,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogNormalizedNumberFieldMinors.lean"
    },
    "QuadraticPi/TwoLogNormalizedPersistentRigidity.lean": {
      "sha256": "f75ccfab8a1b5ac664613b62b9ec1150ac85d26e628718c65208ee8b77ffc3db",
      "bytes": 6820,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogNormalizedPersistentRigidity.lean"
    },
    "QuadraticPi/TwoLogNormalizedSectionBound.lean": {
      "sha256": "ae64bc47ba403fd7ffb3a2a617c4ad4a19bcfc11e603fd4622bcbe66d45e6e85",
      "bytes": 1447,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogNormalizedSectionBound.lean"
    },
    "QuadraticPi/TwoLogNormalizedSectionPackets.lean": {
      "sha256": "69f41a0014e1aded59c0a5f27f76f1c73186dffd566cb53297556488e9976ecd",
      "bytes": 2412,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogNormalizedSectionPackets.lean"
    },
    "QuadraticPi/TwoLogNormalizedSlopes.lean": {
      "sha256": "29a23552d548335cc41542a107267d82d4c878583efafb774853cdf22e634675",
      "bytes": 10288,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogNormalizedSlopes.lean"
    },
    "QuadraticPi/TwoLogNormalizedUniformCurveMargin.lean": {
      "sha256": "9c84b1dd24909234c78922142303a97c955ed5b6e2a24e07a7bb2717b5621e7a",
      "bytes": 897,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogNormalizedUniformCurveMargin.lean"
    },
    "QuadraticPi/TwoLogNormalizedUniformInterpolation.lean": {
      "sha256": "7ee0eb52069ebb752f1dd852af3b30bff127876dbd34928dae0677e96d059670",
      "bytes": 4711,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogNormalizedUniformInterpolation.lean"
    },
    "QuadraticPi/TwoLogNumberFieldArithmetic.lean": {
      "sha256": "aec346b919695f20707cb7f184fe4b81536677c6fb0eabcc90e9d88518d6b2ca",
      "bytes": 3754,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogNumberFieldArithmetic.lean"
    },
    "QuadraticPi/TwoLogNumberFieldArithmeticBounds.lean": {
      "sha256": "26e37115ff6d9eefd7e940e04e9e8660ead5be44e510920c4da4b394da91b1cd",
      "bytes": 5778,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogNumberFieldArithmeticBounds.lean"
    },
    "QuadraticPi/TwoLogNumberFieldMinors.lean": {
      "sha256": "be01923df10563dfe63abf7ff59011ff2a1bf15123dc697db90de48e35bb0fde",
      "bytes": 4836,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogNumberFieldMinors.lean"
    },
    "QuadraticPi/TwoLogNumberFieldPartial.lean": {
      "sha256": "c36cd94beccfec655c5bdd5410143535371d3b9fa0c0fa64e76b91938e0c9a9e",
      "bytes": 3052,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogNumberFieldPartial.lean"
    },
    "QuadraticPi/TwoLogParameters.lean": {
      "sha256": "8e3b629f3e8578739b49b334a6f84ac3dbb48f35c095c82357a87b6f7cc83b99",
      "bytes": 5870,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogParameters.lean"
    },
    "QuadraticPi/TwoLogPartialParameters.lean": {
      "sha256": "8219809ebfedbc0a1c5f9b248bed83263ba814734d8a96f030c8bb1b34c829bc",
      "bytes": 3324,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogPartialParameters.lean"
    },
    "QuadraticPi/TwoLogPersistentComparison.lean": {
      "sha256": "f828de2e55ebc0a3c6102d3be55389a773d673e3fe24ff9d775d9eedb11d0134",
      "bytes": 5696,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogPersistentComparison.lean"
    },
    "QuadraticPi/TwoLogPersistentComponents.lean": {
      "sha256": "075a5481e6a6b560b3a7f7f2dae0b6fa128bbd478183776c20fda5cc7af252dc",
      "bytes": 6816,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogPersistentComponents.lean"
    },
    "QuadraticPi/TwoLogPersistentRigidity.lean": {
      "sha256": "31e42543dfbd0e563f5943f77c6524ff3d80495b71ab2c2c7a11f5a284efbef2",
      "bytes": 11155,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogPersistentRigidity.lean"
    },
    "QuadraticPi/TwoLogPlaceContact.lean": {
      "sha256": "3e17ac288c45bfedee511c8270f65b49b6b1c2455e19395906eb217ed4d7aa30",
      "bytes": 2754,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogPlaceContact.lean"
    },
    "QuadraticPi/TwoLogPolynomialCauchy.lean": {
      "sha256": "defba31020f50bf41fac76866b4aff3fa9952eb10f179f67db5b52452c77a58a",
      "bytes": 2714,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogPolynomialCauchy.lean"
    },
    "QuadraticPi/TwoLogPolynomialChart.lean": {
      "sha256": "dae5af4f1b5eb3762286f06693941ca3af3652219e27f3ff1715753fa0933850",
      "bytes": 9133,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogPolynomialChart.lean"
    },
    "QuadraticPi/TwoLogPolynomialGrowth.lean": {
      "sha256": "dd7e1d9b6bf8c97d0ba481831c772fc7e4244a3a28ba2050d68f5004e80dd8be",
      "bytes": 7384,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogPolynomialGrowth.lean"
    },
    "QuadraticPi/TwoLogPrimeFrameMultiplicity.lean": {
      "sha256": "11d8c425954d7a7d8ccebcca5b54001e97b649bcc91cbfd7d64cbccabb36580d",
      "bytes": 3145,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogPrimeFrameMultiplicity.lean"
    },
    "QuadraticPi/TwoLogProjectedWeights.lean": {
      "sha256": "29ae6c77d98f625f386a971f409592d3ee98eba167079f9daddad7e4cbb26eea",
      "bytes": 7542,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogProjectedWeights.lean"
    },
    "QuadraticPi/TwoLogReciprocalRatioTheorem.lean": {
      "sha256": "74c82da07318963716354bce9649831bbf76002713ff0db6a173d53bafd3117a",
      "bytes": 4219,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogReciprocalRatioTheorem.lean"
    },
    "QuadraticPi/TwoLogRepresentedAnalytic.lean": {
      "sha256": "1a0ea0b48af38fdb69caa3afc40ea587506172ef20883f9c1e8b4ef9d83b4330",
      "bytes": 4953,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogRepresentedAnalytic.lean"
    },
    "QuadraticPi/TwoLogRepresentedAssignment.lean": {
      "sha256": "630957c30ed398d21383dc9abf212b8719d9220c325b07e8b6866fa1a5d0609d",
      "bytes": 6294,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogRepresentedAssignment.lean"
    },
    "QuadraticPi/TwoLogRepresentedBudgets.lean": {
      "sha256": "e1bc4994ed92b8fe3c6cca6076c0e187b25643ad2edf8ee2337f20947f1fbedd",
      "bytes": 637,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogRepresentedBudgets.lean"
    },
    "QuadraticPi/TwoLogRepresentedExactNormContradiction.lean": {
      "sha256": "248645f75d0088a088473a5dfb42b1c07ceffa5e045de81acb73dce0c55417d5",
      "bytes": 4844,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogRepresentedExactNormContradiction.lean"
    },
    "QuadraticPi/TwoLogRepresentedGeometry.lean": {
      "sha256": "a116536c69794335d2a400c929c84b8186db5360ed767fce372792f59faa0c75",
      "bytes": 11772,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogRepresentedGeometry.lean"
    },
    "QuadraticPi/TwoLogRepresentedMatchedData.lean": {
      "sha256": "447656fb4dce9bb66a1df48538f2c82ac68baf19691fb2d77adc9bae38306e08",
      "bytes": 3160,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogRepresentedMatchedData.lean"
    },
    "QuadraticPi/TwoLogRepresentedNormalizedAnalytic.lean": {
      "sha256": "175ee9951227c4af849b03b9df6916455b508e4e8e1b6381e3b9cf4d94d10f10",
      "bytes": 14265,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogRepresentedNormalizedAnalytic.lean"
    },
    "QuadraticPi/TwoLogRepresentedNormalizedAssembly.lean": {
      "sha256": "d041c3e737f30b2438c9457cf125c47b2e7afb5f53815e439f9766dc05e8cb43",
      "bytes": 6505,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogRepresentedNormalizedAssembly.lean"
    },
    "QuadraticPi/TwoLogRepresentedNormalizedBudgets.lean": {
      "sha256": "4af7ae5cc6e8729491b8d76b604450ff5fe8f7bc9e7fb39935fa020b3e2d4f23",
      "bytes": 5228,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogRepresentedNormalizedBudgets.lean"
    },
    "QuadraticPi/TwoLogRepresentedNormalizedComparison.lean": {
      "sha256": "0d66d7d588e64a9bc266ccc39436246157d69d0ff015d149be830c830b122963",
      "bytes": 7894,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogRepresentedNormalizedComparison.lean"
    },
    "QuadraticPi/TwoLogRepresentedNormalizedGrowth.lean": {
      "sha256": "a8eddfc34a3b50391bf8f6eeb2a24cbb58c7180768dc1a5b585bb1e05993f298",
      "bytes": 2739,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogRepresentedNormalizedGrowth.lean"
    },
    "QuadraticPi/TwoLogRepresentedSelection.lean": {
      "sha256": "4eddee03d6e4b0a4af0a6cb61a52f2795c45cd3ccc60bf24d28bd5ba6a847190",
      "bytes": 1338,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogRepresentedSelection.lean"
    },
    "QuadraticPi/TwoLogRepresentedSlopeBridge.lean": {
      "sha256": "982d26709804d00db5b9dfbcd7e6a8b46e69103ddf9dc682b492fe9a3dbb19c5",
      "bytes": 4887,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogRepresentedSlopeBridge.lean"
    },
    "QuadraticPi/TwoLogRepresentedTranslationScalar.lean": {
      "sha256": "621914971470cf81d8f35eba097110e1644a8bfeb4870ba8aec9f0be7a1ac7b1",
      "bytes": 3026,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogRepresentedTranslationScalar.lean"
    },
    "QuadraticPi/TwoLogRepresentedUnmatchedGrowth.lean": {
      "sha256": "54ab7e08b348d1fa622864c29587e76b5c4d7d49fc45c71ec9b95f4e10ba707a",
      "bytes": 4402,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogRepresentedUnmatchedGrowth.lean"
    },
    "QuadraticPi/TwoLogRowExpansion.lean": {
      "sha256": "64ad9dfeb6a2a11151764eec0d66ffda11f9fef15d86efc655c1be30b6c22f16",
      "bytes": 5624,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogRowExpansion.lean"
    },
    "QuadraticPi/TwoLogSectionBound.lean": {
      "sha256": "0e14ca3a0dc018b019e948fda2b2693f12a8f15730281da60dde2764a609855c",
      "bytes": 1417,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogSectionBound.lean"
    },
    "QuadraticPi/TwoLogSectionPackets.lean": {
      "sha256": "17cca77071a3414ad1ad88ac52423408d95c27efebcd69f00fee8a3ba4647439",
      "bytes": 2382,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogSectionPackets.lean"
    },
    "QuadraticPi/TwoLogSeriesFlatten.lean": {
      "sha256": "19b3b5109ffad0ba0cdacb80b9e0f51be34af9d90c193872a5c82590441559b4",
      "bytes": 6813,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogSeriesFlatten.lean"
    },
    "QuadraticPi/TwoLogSharpCollision.lean": {
      "sha256": "863767c5d8bfcfa3e90ad9afbce7c73774d6c3c6bb1ce3282663ae74a4c5b884",
      "bytes": 15155,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogSharpCollision.lean"
    },
    "QuadraticPi/TwoLogSharpCollisionCounting.lean": {
      "sha256": "ab85ed678ee91505d91145a19197ff8357e9ae60ce241c5fc82b7382ee25ae0b",
      "bytes": 9607,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogSharpCollisionCounting.lean"
    },
    "QuadraticPi/TwoLogShearFiltration.lean": {
      "sha256": "0186f5f7d6eae4c8ea7721a75c0422abffe2ee6f05ea9ef4fd3b7746561c4487",
      "bytes": 5827,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogShearFiltration.lean"
    },
    "QuadraticPi/TwoLogSigmaBounds.lean": {
      "sha256": "e4ad04f7247fce39d45f7303e195ae04a08414fee8a17643299cbfd9062b0587",
      "bytes": 2987,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogSigmaBounds.lean"
    },
    "QuadraticPi/TwoLogSlopeMatrix.lean": {
      "sha256": "70d5a0b6be3b4a12cfd701057f777b0558445d57847a391826040d3133018b6b",
      "bytes": 658,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogSlopeMatrix.lean"
    },
    "QuadraticPi/TwoLogSlopeTranslation.lean": {
      "sha256": "3c6f107530130b94e3a1c31f08ef55fa48b9b86a5171a59f437952abeab65409",
      "bytes": 7873,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogSlopeTranslation.lean"
    },
    "QuadraticPi/TwoLogTaylorRectangular.lean": {
      "sha256": "6c31c8b42ba1167099a5f288a56c4d241ef6e820e5a6a7a0a8c17b5dbf6e0879",
      "bytes": 4381,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogTaylorRectangular.lean"
    },
    "QuadraticPi/TwoLogTranslationScalar.lean": {
      "sha256": "cbebb536b0ad6b6cd1d9002a23829f868ea06d1c97eb24095d59e395be9215d2",
      "bytes": 6453,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogTranslationScalar.lean"
    },
    "QuadraticPi/TwoLogTranslationSummation.lean": {
      "sha256": "986ce1a03e7d648c4ea5e354b38ce5e62793fb91b5cf84ff7d4ca74c5ef8a2d5",
      "bytes": 2255,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogTranslationSummation.lean"
    },
    "QuadraticPi/TwoLogTransverseSliceComparison.lean": {
      "sha256": "1b9be69ef8f08002b19e180a21ad183567b8ac994e7a2cf7882400b72acfafd0",
      "bytes": 3190,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogTransverseSliceComparison.lean"
    },
    "QuadraticPi/TwoLogTruncatedBranchContact.lean": {
      "sha256": "302c9bd4ed5143b1db1a2053ed42f8d7c50457a95096a215e13a17e4395fdcc2",
      "bytes": 8297,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogTruncatedBranchContact.lean"
    },
    "QuadraticPi/TwoLogUniformCurveMargin.lean": {
      "sha256": "0df2c81ec0e986bc06cbb526623eb471399a48e42b98ee472c54a8ce2998f4aa",
      "bytes": 847,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogUniformCurveMargin.lean"
    },
    "QuadraticPi/TwoLogUniformData.lean": {
      "sha256": "8e77e02d95b6bb8b2fc20c83ce8438c0f251fa386f9d1b0243d210f01e34cb3f",
      "bytes": 3725,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogUniformData.lean"
    },
    "QuadraticPi/TwoLogUniformInterpolation.lean": {
      "sha256": "94466b4c950a977627c972af336c9881da9806756d6a19e35fc46a83d1a07b1f",
      "bytes": 2698,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogUniformInterpolation.lean"
    },
    "QuadraticPi/TwoLogWeightSeparation.lean": {
      "sha256": "1050738b6aa9cf9b2065c6ca65fe8b254622ad705a74c9864f076d4fc2cbae63",
      "bytes": 12325,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogWeightSeparation.lean"
    },
    "QuadraticPi/TwoLogWeightedCollision.lean": {
      "sha256": "e805aa8eb47b1b459f0b9ba9310c496dcbfe1dfe8f54a626f5140b21d245d106",
      "bytes": 4995,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogWeightedCollision.lean"
    },
    "QuadraticPi/TwoLogarithmConclusion.lean": {
      "sha256": "cd3568abd7b035e1aee75ea7f1fb8ea886e020fe2293a93602af42b70e355c8c",
      "bytes": 3225,
      "checkpoint136_path": "project/lean/QuadraticPi/TwoLogarithmConclusion.lean"
    },
    "QuadraticPi/UniformCoefficientContraction.lean": {
      "sha256": "f5138103d6905f957a404da52e0ffa5a58a71b4a775bd836350c2c9f39cc5e77",
      "bytes": 7122,
      "checkpoint136_path": "project/lean/QuadraticPi/UniformCoefficientContraction.lean"
    },
    "QuadraticPi/UniformScaledLogData.lean": {
      "sha256": "b681da21aae385eebd2c77fc722b55a8c000fe81e2a5d986d242a5c77c1b865d",
      "bytes": 6854,
      "checkpoint136_path": "project/lean/QuadraticPi/UniformScaledLogData.lean"
    },
    "QuadraticPi/UniformScaledLogDataConstruction.lean": {
      "sha256": "ada9e119a5bc07dd8232d5a6ef7385a29488c126569bd7bbbd98f3b4236b09c6",
      "bytes": 5841,
      "checkpoint136_path": "project/lean/QuadraticPi/UniformScaledLogDataConstruction.lean"
    },
    "QuadraticPi/UniformScaledLogHouse.lean": {
      "sha256": "4510b4ef3afabb16831befaa620877c169e05f497fdfa312bd75ee7130ea5591",
      "bytes": 6103,
      "checkpoint136_path": "project/lean/QuadraticPi/UniformScaledLogHouse.lean"
    },
    "QuadraticPi/UniformScaledLogSelection.lean": {
      "sha256": "1af398e71a6a01e795675ad29dfdfa13277c8efa2357438fe21b476b60d58c9c",
      "bytes": 3280,
      "checkpoint136_path": "project/lean/QuadraticPi/UniformScaledLogSelection.lean"
    },
    "QuadraticPi/UniqueComponentSupport.lean": {
      "sha256": "8c1a10d7bec0bc79d80470a7cac91eeec995961e7b8cc16542404015eaa98c82",
      "bytes": 6751,
      "checkpoint136_path": "project/lean/QuadraticPi/UniqueComponentSupport.lean"
    }
  },
  "configuration_change": "Lake default targets are the original 337 checkpoint targets; dependency pins and library options are unchanged.",
  "verification_scope": "Fresh bounded October 19 reproduction of 337 targets plus four additional source targets; unchanged 2145-declaration audit and a separate 51-declaration audit. Verified caches used; native classical foundations remain explicit theorem parameters.",
  "final_review_results": "validation/final-review-2026-10-19/RESULTS.json",
  "literature_revision_date": "2026-10-20",
  "literature_revision_record": "validation/literature-review-2026-10-20/",
  "previous_publication_manuscript_sha256": "62a8ef802639b4d3bb3b94303e8d35fee1c4cd95f27071cb5d808be1f302ce44",
  "revised_publication_manuscript_sha256": "cb3edc86d9022f2de527bfe34374e6cf54f8e3ec53c256c3028d5b7b0dba5f25",
  "editorial_revision_preservation": "All 62 numbered results, 55 proof environments, three definitions/remarks, date command, and every Lean source remain byte-for-byte unchanged."
}


==> anc/lean/lake-manifest.json <==
{"version": "1.2.0",
 "packagesDir": ".lake/packages",
 "packages":
 [{"url": "https://github.com/leanprover-community/mathlib4.git",
   "type": "git",
   "subDir": null,
   "scope": "",
   "rev": "d13f23b723b8a846827a245b89c10fc7d3f11612",
   "name": "mathlib",
   "manifestFile": "lake-manifest.json",
   "inputRev": "d13f23b723b8a846827a245b89c10fc7d3f11612",
   "inherited": false,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/plausible",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "118aa17ee84656b8bd727fef7c458ee8c833385c",
   "name": "plausible",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/LeanSearchClient",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "ddf04cf3949fa556442341e87d47f9f6e6074707",
   "name": "LeanSearchClient",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/import-graph",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "e928b72544873815af278d38681b31c0293588e3",
   "name": "importGraph",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/ProofWidgets4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "106ff4fafc74ef4ac99d81dbf3ab399118f497a5",
   "name": "proofwidgets",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/aesop",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "355695d523e41d0554926416cba2a2b3544fbbc9",
   "name": "aesop",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/quote4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "6a489d9af5d0c47e5b259e2e8bcdfc1811b5a259",
   "name": "Qq",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/batteries",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "f2effa3d803fda822b1f97b806c47cf2adfbcbc2",
   "name": "batteries",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover/lean4-cli",
   "type": "git",
   "subDir": null,
   "scope": "leanprover",
   "rev": "e92c9f15fdfacc8536f31cfb3b7ad26c3c8cd204",
   "name": "Cli",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.34.0",
   "inherited": true,
   "configFile": "lakefile.toml"}],
 "name": "quadraticPiPilot",
 "lakeDir": ".lake",
 "fixedToolchain": false}


==> anc/lean/lakefile.toml <==
name = "quadraticPiPilot"
version = "0.1.0"
defaultTargets = ["OAI.NumberTheory.PiExponent.Analysis.AnalyticDeterminantCollision", "OAI.NumberTheory.PiExponent.Analysis.CollisionExponential", "OAI.NumberTheory.PiExponent.Analysis.PeriodAnalytic", "OAI.NumberTheory.PiExponent.Jets.CommutingTaylor", "OAI.NumberTheory.PiExponent.Jets.CotangentGeneration", "OAI.NumberTheory.PiExponent.Jets.FrameTransverseMultiplicity", "OAI.NumberTheory.PiExponent.Jets.IntrinsicLength", "OAI.NumberTheory.PiExponent.Jets.NormalBasisRigidity", "OAI.NumberTheory.PiExponent.Jets.RectangularCotangent", "OAI.NumberTheory.PiExponent.Jets.TransverseWeightedMultiplicity", "OAI.NumberTheory.PiExponent.LocalAlgebra.WeightedBezoutBound", "OAI.NumberTheory.PiExponent.Polynomials.SimplexRational", "QuadraticPi.ActualComponentTangent", "QuadraticPi.ActualRestrictedPowerExponent", "QuadraticPi.AffineGeneralityCitation", "QuadraticPi.AffineRestrictionWeightedDegree", "QuadraticPi.AffineSliceIsolation", "QuadraticPi.AlgebraicLogarithmTheorem", "QuadraticPi.AllEmbeddingMatchedLogRatioTheorem", "QuadraticPi.AnalyticFlowSliceDifferential", "QuadraticPi.AnalyticGermSource", "QuadraticPi.AnalyticImplicitComponent", "QuadraticPi.CanonicalComponentQuotient", "QuadraticPi.CircularQuadraticLogarithmTheorem", "QuadraticPi.CircularRealLogRatioUnconditional", "QuadraticPi.CompleteLocalCoordinateEquivalence", "QuadraticPi.CompletedComponentSeries", "QuadraticPi.ComponentCompletionFaithful", "QuadraticPi.ComponentResidueField", "QuadraticPi.ConstructedComponentSeries", "QuadraticPi.ConstructedSourceDifferential", "QuadraticPi.CoordinateShearDeterminant", "QuadraticPi.CotangentComponentCompletion", "QuadraticPi.DenseOpenGenericFilter", "QuadraticPi.FormalComponentIsolation", "QuadraticPi.FormalFrozenCoordinateSlice", "QuadraticPi.FormalSliceNormalJacobian", "QuadraticPi.FullEmbeddingLogarithmTheorem", "QuadraticPi.GaussianAlgebraicLogarithmTheorem", "QuadraticPi.GaussianExponentConclusion", "QuadraticPi.GaussianLogarithmPowers", "QuadraticPi.GaussianMobiusInvariance", "QuadraticPi.GeneralMultiplicityPaperEndpoint", "QuadraticPi.GeneralPointGeometry", "QuadraticPi.GeneralPointMultiplicity", "QuadraticPi.GradedActualFamilySelection", "QuadraticPi.GradedActualJetNonzero", "QuadraticPi.GradedActualNondegeneracy", "QuadraticPi.GradedActualPositiveDecay", "QuadraticPi.GradedActualTransportJetReduction", "QuadraticPi.GradedActualTransportODE", "QuadraticPi.GradedAlgebraicValueIndependence", "QuadraticPi.GradedAnalyticCornerIdentity", "QuadraticPi.GradedAnalyticCovariantJets", "QuadraticPi.GradedAnalyticInitialValue", "QuadraticPi.GradedAnalyticJetClearing", "QuadraticPi.GradedAnalyticTransportBranches", "QuadraticPi.GradedAnalyticTransportODE", "QuadraticPi.GradedAnalyticTransportTaylor", "QuadraticPi.GradedAnalyticVanishingSpace", "QuadraticPi.GradedBoundedIntegerJetColumns", "QuadraticPi.GradedBoundedJetFamilies", "QuadraticPi.GradedCitedRankPolynomialTheorem", "QuadraticPi.GradedCitedSeparationBridge", "QuadraticPi.GradedClearedContactDerivatives", "QuadraticPi.GradedClearedJetSizeBounds", "QuadraticPi.GradedClearingSpanTransfer", "QuadraticPi.GradedCoefficientContractions", "QuadraticPi.GradedConcreteJointTradeoff", "QuadraticPi.GradedConcreteRankAssembly", "QuadraticPi.GradedContactCauchy", "QuadraticPi.GradedContractionCoordinateBounds", "QuadraticPi.GradedConvexPatchSelection", "QuadraticPi.GradedCornerSpaceDimension", "QuadraticPi.GradedCovariantCornerDecay", "QuadraticPi.GradedCovariantTaylorBridge", "QuadraticPi.GradedDecayParameterChoice", "QuadraticPi.GradedDifferentialTaylor", "QuadraticPi.GradedDimensionCardinality", "QuadraticPi.GradedDualCornerConservation", "QuadraticPi.GradedEndpointCoefficientDerivative", "QuadraticPi.GradedEventualCitedRank", "QuadraticPi.GradedEventualJetFamilyBounds", "QuadraticPi.GradedExactRateUniformMeasure", "QuadraticPi.GradedFinalRankApplication", "QuadraticPi.GradedFiniteJetEquations", "QuadraticPi.GradedFiniteQuadraticNilsson", "QuadraticPi.GradedFiniteSpanningJetForms", "QuadraticPi.GradedFiniteTransportAction", "QuadraticPi.GradedFixedFAnalytic", "QuadraticPi.GradedFixedFBranchIdentities", "QuadraticPi.GradedFixedFCoefficientBounds", "QuadraticPi.GradedFixedFCoefficients", "QuadraticPi.GradedFixedFContactAnalytic", "QuadraticPi.GradedFixedFContactCoefficientBounds", "QuadraticPi.GradedFixedFContactConstruction", "QuadraticPi.GradedFixedFContactDerivatives", "QuadraticPi.GradedFixedFContactMatrix", "QuadraticPi.GradedFixedFContactRates", "QuadraticPi.GradedFixedFContactVanishing", "QuadraticPi.GradedFixedFDifferentialEquation", "QuadraticPi.GradedFixedFEntryGrowth", "QuadraticPi.GradedFixedFExponentEndpoint", "QuadraticPi.GradedFixedFRealValues", "QuadraticPi.GradedFormalVanishingJetEquations", "QuadraticPi.GradedFullCornerContactOrder", "QuadraticPi.GradedGeneralAnalyticSystemUniqueness", "QuadraticPi.GradedGeneralBranchRefinement", "QuadraticPi.GradedGeneralBranchSelection", "QuadraticPi.GradedGeneralContinuedContactIdentity", "QuadraticPi.GradedGeneralContinuedCorners", "QuadraticPi.GradedGeneralCornerSpan", "QuadraticPi.GradedGeneralEndpointSpan", "QuadraticPi.GradedGeneralLiftedAnalyticSolutions", "QuadraticPi.GradedGeneralLiftedConnection", "QuadraticPi.GradedGeneralLiftedRationalConnection", "QuadraticPi.GradedGeneralLiteralContacts", "QuadraticPi.GradedGeneralLocalLogCoordinate", "QuadraticPi.GradedGeneralNilssonContactLoss", "QuadraticPi.GradedGeneralNilssonData", "QuadraticPi.GradedGeneralNilssonRankCitation", "QuadraticPi.GradedGeneralNilssonRankHandoff", "QuadraticPi.GradedGeneralNilssonSourceMatch", "QuadraticPi.GradedGeneralNormalizedContinuation", "QuadraticPi.GradedGeneralPaperRankAdapter", "QuadraticPi.GradedGeneralRankClosed", "QuadraticPi.GradedGeneralRankCompletion", "QuadraticPi.GradedGeneralRankLemma", "QuadraticPi.GradedGeneralRationalJets", "QuadraticPi.GradedGeneralRationalObstruction", "QuadraticPi.GradedGeneralTransportConstruction", "QuadraticPi.GradedGlobalCovariantJets", "QuadraticPi.GradedGlobalPoleRing", "QuadraticPi.GradedHarmonicClearing", "QuadraticPi.GradedHarmonicGrowth", "QuadraticPi.GradedJetClearingArithmetic", "QuadraticPi.GradedJetExponentialEnvelope", "QuadraticPi.GradedJetRateEnvelopes", "QuadraticPi.GradedJetRateLimits", "QuadraticPi.GradedJointPolynomialMeasure", "QuadraticPi.GradedLargeDenominatorExponents", "QuadraticPi.GradedLargeEndpointPolynomialBound", "QuadraticPi.GradedLiftedEntryClearing", "QuadraticPi.GradedLiftedTransportEntries", "QuadraticPi.GradedLiteralSmallPowerEndpoint", "QuadraticPi.GradedLiteralSmallPowerParameters", "QuadraticPi.GradedLiteralSmallPowerThreshold", "QuadraticPi.GradedLiteralUniformEndpoint", "QuadraticPi.GradedLiteralUniformParameters", "QuadraticPi.GradedLiteralUniformThreshold", "QuadraticPi.GradedLocalTransportEquations", "QuadraticPi.GradedLocalTransportSeries", "QuadraticPi.GradedLogSeriesClearing", "QuadraticPi.GradedMeasureExponentConclusion", "QuadraticPi.GradedNaturalConnectionNaturality", "QuadraticPi.GradedNaturalLiftedConnection", "QuadraticPi.GradedNaturalLiftedSolutions", "QuadraticPi.GradedNonzeroIntegerJetConstruction", "QuadraticPi.GradedOrdinaryAnalyticExistenceCitation", "QuadraticPi.GradedPoleRingRationalFunctions", "QuadraticPi.GradedPolynomialDegreeSaving", "QuadraticPi.GradedPolynomialTargetAdapter", "QuadraticPi.GradedPositiveDecayRates", "QuadraticPi.GradedQuadraticNilssonOrder", "QuadraticPi.GradedQuadraticPolynomialEndpoint", "QuadraticPi.GradedRamifiedContactOrder", "QuadraticPi.GradedRamifiedHolomorphicTransport", "QuadraticPi.GradedRankAdmissibleParameters", "QuadraticPi.GradedRankDimensionReduction", "QuadraticPi.GradedRankOrderArithmetic", "QuadraticPi.GradedRateBoundedJetConstruction", "QuadraticPi.GradedRateSlackArithmetic", "QuadraticPi.GradedRationalFunctionCovariantClearing", "QuadraticPi.GradedRationalPolynomialBridge", "QuadraticPi.GradedRationalSpanDescent", "QuadraticPi.GradedRationalTransportClearing", "QuadraticPi.GradedRationalVanishingSpace", "QuadraticPi.GradedScaledJointTradeoff", "QuadraticPi.GradedSharpActualFamilies", "QuadraticPi.GradedSharpActualSelection", "QuadraticPi.GradedSharpExactUniformMeasure", "QuadraticPi.GradedSharpJetRateEnvelopes", "QuadraticPi.GradedSharpJointMeasure", "QuadraticPi.GradedSharpPaperRates", "QuadraticPi.GradedSharpQuadraticJointMeasure", "QuadraticPi.GradedSignedDualLocalODE", "QuadraticPi.GradedSignedDualPolynomial", "QuadraticPi.GradedSimplyConnectedUnionCitation", "QuadraticPi.GradedSimultaneousParameterChoice", "QuadraticPi.GradedSmallLogarithmPowers", "QuadraticPi.GradedSmallPowerPointwiseEndpoint", "QuadraticPi.GradedSmallPowerPointwiseRates", "QuadraticPi.GradedSourceRankApplication", "QuadraticPi.GradedTransportCoefficientClearing", "QuadraticPi.GradedTransportLeadingCoefficient", "QuadraticPi.GradedTransportNormalization", "QuadraticPi.GradedTransportSizeBounds", "QuadraticPi.GradedTransportedContactBounds", "QuadraticPi.GradedTwoLogAnalyticContact", "QuadraticPi.GradedTwoLogAnalyticJets", "QuadraticPi.GradedTwoLogAnalyticTaylor", "QuadraticPi.GradedTwoLogArithmeticIndependence", "QuadraticPi.GradedTwoLogBakerApplication", "QuadraticPi.GradedTwoLogContactConstruction", "QuadraticPi.GradedTwoLogContactDecay", "QuadraticPi.GradedTwoLogContactMatrix", "QuadraticPi.GradedTwoLogContactRates", "QuadraticPi.GradedTwoLogCornerContact", "QuadraticPi.GradedTwoLogExplicitParameters", "QuadraticPi.GradedTwoLogExplicitThreshold", "QuadraticPi.GradedTwoLogFormalConnection", "QuadraticPi.GradedTwoLogIntegerFamilies", "QuadraticPi.GradedTwoLogJetClearing", "QuadraticPi.GradedTwoLogJetRates", "QuadraticPi.GradedTwoLogJetRescaling", "QuadraticPi.GradedTwoLogJointEndpoint", "QuadraticPi.GradedTwoLogMeasureHandoff", "QuadraticPi.GradedTwoLogNilssonCertificate", "QuadraticPi.GradedTwoLogRationalIndependence", "QuadraticPi.GradedTwoLogRationalObstruction", "QuadraticPi.GradedTwoLogRescaledSystem", "QuadraticPi.GradedTwoLogScalarContraction", "QuadraticPi.GradedTwoLogSeparation", "QuadraticPi.GradedTwoLogShortRank", "QuadraticPi.GradedTwoLogTransport", "QuadraticPi.GradedTwoLogUniformBounds", "QuadraticPi.GradedTwoLogUniformFamilies", "QuadraticPi.GradedUniformGrowthParameters", "QuadraticPi.GradedUniformGrowthThreshold", "QuadraticPi.GradedUniformQuadraticPolynomialTheorem", "QuadraticPi.GradedUniformRateSlackRemoval", "QuadraticPi.GradedUniformRationalRank", "QuadraticPi.GradedUniformRealFormBounds", "QuadraticPi.LocalSliceIsolation", "QuadraticPi.LogarithmicFullRowShear", "QuadraticPi.LogarithmicManuscriptAdapters", "QuadraticPi.MovingLogAnalyticColumns", "QuadraticPi.MovingLogBoundedFibreCurve", "QuadraticPi.MovingLogDistinctInterpolation", "QuadraticPi.MovingLogFibreIndex", "QuadraticPi.MovingLogFibreRestriction", "QuadraticPi.MovingLogFiniteCollision", "QuadraticPi.MovingLogGeometry.CurveInequality", "QuadraticPi.MovingLogOccupancyData", "QuadraticPi.MovingLogOccupancyGeometry.BlowupAmple", "QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry", "QuadraticPi.MovingLogOccupancyGeometry.BlowupMargin", "QuadraticPi.MovingLogOccupancyGeometry.BlowupPolarization", "QuadraticPi.MovingLogOccupancyGeometry.CurveCoordinates", "QuadraticPi.MovingLogOccupancyGeometry.CurveDegreeData", "QuadraticPi.MovingLogOccupancyGeometry.CurveImage", "QuadraticPi.MovingLogOccupancyGeometry.CurveMargin", "QuadraticPi.MovingLogOccupancyGeometry.CurveModel", "QuadraticPi.MovingLogOccupancyGeometry.CurveModelDegrees", "QuadraticPi.MovingLogOccupancyGeometry.DataExceptionalDegree", "QuadraticPi.MovingLogOccupancyGeometry.JetAmpleness", "QuadraticPi.MovingLogOccupancyGeometry.JetPackets", "QuadraticPi.MovingLogOccupancyGeometry.JetSurjectivity", "QuadraticPi.MovingLogOccupancyGeometry.MatrixFrame", "QuadraticPi.MovingLogOccupancyGeometry.MatrixGeometry", "QuadraticPi.MovingLogOccupancyGeometry.SectionBound", "QuadraticPi.MovingLogOccupancyInterpolation", "QuadraticPi.MovingLogOccupancyThresholds", "QuadraticPi.MovingLogOccupancyWeights", "QuadraticPi.MovingLogUniformInterpolation", "QuadraticPi.NormalJacobianCoordinateAdapter", "QuadraticPi.NormalizedComponentSource", "QuadraticPi.NormalizedEmbeddingMatchedLogRatioTheorem", "QuadraticPi.NormalizedEmbeddingMatchedLogRatioUnconditional", "QuadraticPi.NormalizedQuadraticLogarithmLinearCombination", "QuadraticPi.PartialEmbeddingLogarithmTheorem", "QuadraticPi.PartialEmbeddingMatchedLogRatioTheorem", "QuadraticPi.PolynomialFormalLocalLength", "QuadraticPi.PositiveQuadraticLogarithmTheorem", "QuadraticPi.QuadraticCharacterExponentTheorem", "QuadraticPi.QuadraticCharacterInputField", "QuadraticPi.QuadraticCharacterProduct", "QuadraticPi.QuadraticLogarithmicFamilyComplexBranch", "QuadraticPi.QuadraticLogarithmicFamilyComplexTaylor", "QuadraticPi.QuadraticLogarithmicFamilyDerivative", "QuadraticPi.QuadraticLogarithmicFamilyHolomorphic", "QuadraticPi.QuadraticLogarithmicFamilyTaylor", "QuadraticPi.QuadraticNormOneLogRatioTheorem", "QuadraticPi.RationalArctangentTheorem", "QuadraticPi.RationalLogRatioTheorem", "QuadraticPi.RationalLogarithmTheorem", "QuadraticPi.RationalNormalizedQuadraticLogarithmTheorem", "QuadraticPi.RationalTwoLogLinearForm", "QuadraticPi.RealMobiusInvariance", "QuadraticPi.RealQuadraticClassification", "QuadraticPi.RealQuadraticLogarithmNormTheorem", "QuadraticPi.RealQuadraticRationalLogRatioUnconditional", "QuadraticPi.RealWeightedSimplex", "QuadraticPi.ReciprocalPolynomialDegree", "QuadraticPi.ReciprocalTraceFixedField", "QuadraticPi.ReciprocalTraceLogarithmTheorem", "QuadraticPi.ReciprocalTraceParameterTheorem", "QuadraticPi.ScalarMatchingAllEmbeddingRigidity", "QuadraticPi.ScalarMatchingInvariantConverse", "QuadraticPi.ScalarMatchingInvariantDegreeTheorem", "QuadraticPi.ScalarMatchingInvariantEmbeddings", "QuadraticPi.ScalarMatchingInvariantField", "QuadraticPi.ScalarMatchingLinearCombination", "QuadraticPi.ScalarMatchingRationalConjugacy", "QuadraticPi.SmoothComponentFirstJets", "QuadraticPi.SmoothLocalPolynomialCertificate", "QuadraticPi.SourceFirstJets", "QuadraticPi.SurjectiveComponentCompletion", "QuadraticPi.TangentBasisInvertibility", "QuadraticPi.TransverseBlockJacobian", "QuadraticPi.TransverseNormalDifferential", "QuadraticPi.TransversePolynomialSource", "QuadraticPi.TransverseSimplexColength", "QuadraticPi.TransverseSliceSubstitution", "QuadraticPi.TwoIndependentFormsCriterion", "QuadraticPi.TwoLogAnalytic", "QuadraticPi.TwoLogAnalyticColumns", "QuadraticPi.TwoLogAnalyticSeries", "QuadraticPi.TwoLogCollision", "QuadraticPi.TwoLogCollisionCombinatorics", "QuadraticPi.TwoLogCollisionExponential", "QuadraticPi.TwoLogCollisionGeometricSum", "QuadraticPi.TwoLogCollisionLimit", "QuadraticPi.TwoLogDataCounting", "QuadraticPi.TwoLogFiniteCollision", "QuadraticPi.TwoLogJetDeterminant", "QuadraticPi.TwoLogManuscriptShear", "QuadraticPi.TwoLogMatrixShear", "QuadraticPi.TwoLogNonrationalNumberFieldMinors", "QuadraticPi.TwoLogNonrationalUniformInterpolation", "QuadraticPi.TwoLogSharpCollision", "QuadraticPi.TwoLogSharpCollisionCounting", "QuadraticPi.TwoLogShearFiltration", "QuadraticPi.TwoLogUniformInterpolation", "QuadraticPi.UniformCoefficientContraction", "QuadraticPi.UniqueComponentSupport", "QuadraticPi.GaussianMobiusPaperEndpoint"]

[[require]]
name = "mathlib"
git = "https://github.com/leanprover-community/mathlib4.git"
rev = "d13f23b723b8a846827a245b89c10fc7d3f11612"

[[lean_lib]]
name = "QuadraticPi"

[[lean_lib]]
name = "OAI"

[lean_lib.leanOptions]
autoImplicit = false


==> anc/lean/lean-toolchain <==
leanprover/lean4:v4.34.1


==> anc/lean/scripts/bounded_lake.py <==
#!/usr/bin/env python3
"""Run Lake with the installed, unchanged Lean 4.34.1 and at most two compilers.

Linux/WSL, Python 3, and an ordinary pinned Lean/elan installation are required.
This creates only a local symlink sysroot and a compiler admission scheduler.
It neither downloads nor modifies the compiler or any mathematical source.
"""
import os
from pathlib import Path
import re
import shutil
import subprocess
import sys


def main():
    project = Path(__file__).resolve().parents[1]
    installed = shutil.which("lean")
    if installed is None:
        raise SystemExit("Install elan and the toolchain in lean-toolchain first.")
    version = subprocess.check_output(
        [installed, "--version"], cwd=project, text=True).strip()
    if re.search(r"version 4\.34\.1(?:[ ,)])", version) is None:
        raise SystemExit("Expected Lean 4.34.1; found: " + version)
    real_root = Path(subprocess.check_output(
        [installed, "--print-prefix"], cwd=project, text=True).strip()).resolve()
    if not (real_root / "bin" / "lake").is_file():
        raise SystemExit("The selected Lean sysroot does not contain bin/lake.")

    shadow = project / ".repro_runtime"
    shadow.mkdir(exist_ok=True)
    (shadow / "bin").mkdir(exist_ok=True)

    def link(source, destination):
        if destination.is_symlink():
            if destination.resolve() == source.resolve():
                return
            destination.unlink()
        elif destination.exists():
            raise SystemExit("Unexpected existing runtime path: " + str(destination))
        destination.symlink_to(source, target_is_directory=source.is_dir())

    for source in real_root.iterdir():
        if source.name != "bin":
            link(source, shadow / source.name)
    for source in (real_root / "bin").iterdir():
        if source.name != "lean":
            link(source, shadow / "bin" / source.name)
    scheduler = project / "scripts" / "lean_serial_admission.py"
    shutil.copyfile(scheduler, shadow / "bin" / "lean")
    (shadow / "bin" / "lean").chmod(0o755)
    (shadow / "released-sysroot.txt").write_text(str(real_root) + "\n")

    env = os.environ.copy()
    env["PATH"] = str(shadow / "bin") + os.pathsep + env.get("PATH", "")
    env["LEAN_SYSROOT"] = str(shadow)
    env["LAKE_OVERRIDE_LEAN"] = "true"
    env["LEAN_NUM_THREADS"] = "4"
    env["QUADRATIC_PI_LEAN_MAX_PROCESSES"] = "2"
    args = sys.argv[1:] or ["build"]
    if args[:2] == ["env", "lean"]:
        args = ["env", str(shadow / "bin" / "lean"), *args[2:]]
    return subprocess.call([str(shadow / "bin" / "lake"), *args],
                           cwd=project, env=env)


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/lean/scripts/lean_serial_admission.py <==
#!/usr/bin/env python3
"""Bound compiler concurrency with serialized admission and the unchanged compiler.

This file is installed as bin/lean in a symlink-only shadow sysroot. A lock
slot is held across exec; the program actually executed is the original
released Lean binary, with precisely the original command-line arguments.
This is a resource scheduler, not a proof or elaborator modification.
"""
import fcntl
import os
from pathlib import Path
import sys
import time

shadow = Path(__file__).absolute().parent.parent
real_root = Path((shadow / 'released-sysroot.txt').read_text().strip())
real_lean = real_root / 'bin/lean'
# Informational subprocesses may be invoked by a compiler that holds a slot.
# They perform no elaboration; admitting them avoids a parent/child deadlock.
if sys.argv[1:] in (['--print-prefix'], ['--version']):
    os.execv(str(real_lean), [str(real_lean), *sys.argv[1:]])
limit = int(os.environ.get('QUADRATIC_PI_LEAN_MAX_PROCESSES', '2'))
if not 1 <= limit <= 32:
    raise SystemExit('QUADRATIC_PI_LEAN_MAX_PROCESSES must be in [1,32]')
lock_dir = shadow / 'compiler-slots'
lock_dir.mkdir(exist_ok=True)
slots = [os.open(lock_dir / f'{i}.lock', os.O_CREAT | os.O_RDWR, 0o600)
         for i in range(limit)]
# Serialize admission so fresh checks cannot continually overtake waiters.
# Active compilers hold only their slot; this admission lock is released
# immediately before executing the unchanged released Lean binary.
admission = os.open(lock_dir / 'admission.lock', os.O_CREAT | os.O_RDWR, 0o600)
fcntl.flock(admission, fcntl.LOCK_EX)
while True:
    for fd in slots:
        try:
            fcntl.flock(fd, fcntl.LOCK_EX | fcntl.LOCK_NB)
        except BlockingIOError:
            continue
        for other in slots:
            if other != fd:
                os.close(other)
        os.set_inheritable(fd, True)
        os.close(admission)
        os.execv(str(real_lean), [str(real_lean), *sys.argv[1:]])
    time.sleep(0.05)


==> anc/lean/scripts/reproduce.py <==
#!/usr/bin/env python3
"""Verify, build checkpoint and additional paper-source targets, then audit.

Requires an installed official Lean 4.34.1, Python 3, and Linux or WSL.
Fresh logs are separate from the frozen October 16 evidence.
"""
import json
import os
from pathlib import Path
import subprocess
import sys

root = Path(__file__).resolve().parents[1]
subprocess.run([sys.executable, str(root / 'scripts/verify_snapshot.py')], cwd=root, check=True)
targets = json.loads((root / 'validation/checkpoint136/BUILD_TARGETS_STEP136.json').read_text())
if len(targets) != 337 or len(set(targets)) != 337:
    raise SystemExit('Expected the unchanged 337-target checkpoint list.')
additional = json.loads((root / 'validation/ADDITIONAL-PAPER-SOURCE-TARGETS.json').read_text())
wrapper = [sys.executable, str(root / 'scripts/bounded_lake.py')]
environment = os.environ.copy()
environment['LAKE_ARTIFACT_CACHE'] = 'false'
subprocess.run([*wrapper, '--version'], cwd=root, env=environment, check=True)
logs = root / 'validation/local-rerun'
logs.mkdir(exist_ok=True)
steps = [
    ('build.log', ['build', *targets]),
    ('additional-paper-sources.log', ['build', *additional]),
    ('audit.log', ['env', 'lean', 'validation/LogarithmicPaperStep136Audit_2026-10-16.lean']),
    ('additional-paper-audit.log', ['env', 'lean', 'validation/AdditionalPaperSourcesAudit_2026-10-19.lean']),
]
for name, arguments in steps:
    print('Running', name, 'in', logs, flush=True)
    with (logs / name).open('w') as output:
        result = subprocess.run([*wrapper, *arguments], cwd=root, env=environment,
                                stdout=output, stderr=subprocess.STDOUT)
    if result.returncode:
        raise SystemExit('Step failed; inspect ' + str(logs / name))
print('The checkpoint build, additional paper-source build, and original audit completed successfully.')


==> anc/lean/scripts/verify_snapshot.py <==
#!/usr/bin/env python3
"""Verify frozen release bytes, including the accompanying article source."""
import hashlib
import json
from pathlib import Path

root = Path(__file__).resolve().parents[1]
manifest = json.loads((root / 'SOURCE-MANIFEST.json').read_text())
failures = []
for relative, expected in manifest['files'].items():
    path = root / relative
    if root not in path.resolve().parents or not path.is_file():
        failures.append({'file': relative, 'error': 'missing or outside snapshot'})
        continue
    data = path.read_bytes()
    if len(data) != expected['bytes'] or hashlib.sha256(data).hexdigest() != expected['sha256']:
        failures.append({'file': relative, 'error': 'size or hash mismatch'})
manuscript = root.parent.parent / 'main.tex'
if not manuscript.is_file() or hashlib.sha256(manuscript.read_bytes()).hexdigest() != manifest['manuscript_sha256']:
    failures.append({'file': 'main.tex', 'error': 'missing or hash mismatch'})
print(json.dumps({'snapshot': manifest['snapshot'], 'verified_files': len(manifest['files']),
                  'manuscript_checked': True, 'failures': failures}, indent=2))
raise SystemExit(1 if failures else 0)


==> anc/lean/validation/ADDITIONAL-PAPER-REFERENCES.json <==
{
  "QuadraticPi.EventualLowerBoundAbove": {
    "file": "QuadraticPi/GeneralExponentConclusion.lean",
    "line": 16,
    "kind": "static source location; not a new kernel audit"
  },
  "QuadraticPi.QuadraticCharacterDegree.character_fixedField_finrank": {
    "file": "QuadraticPi/QuadraticCharacterDegree.lean",
    "line": 45,
    "kind": "static source location; not a new kernel audit"
  },
  "QuadraticPi.QuadraticCharacterNorm.norm_fixedFieldProduct": {
    "file": "QuadraticPi/QuadraticCharacterNorm.lean",
    "line": 65,
    "kind": "static source location; not a new kernel audit"
  },
  "QuadraticPi.partialScalarMatchingLogarithm_eventualLowerBound": {
    "file": "QuadraticPi/PartialEmbeddingLogarithmTheorem.lean",
    "line": 49,
    "kind": "static source location; not a new kernel audit"
  }
}


==> anc/lean/validation/ADDITIONAL-PAPER-SOURCE-DECLARATIONS.json <==
[
  "QuadraticPi.ReciprocalQuarticExample.trace",
  "QuadraticPi.ReciprocalQuarticExample.alpha",
  "QuadraticPi.ReciprocalQuarticExample.value",
  "QuadraticPi.ReciprocalQuarticExample.trace_gt_two",
  "QuadraticPi.ReciprocalQuarticExample.trace_isAlgebraic",
  "QuadraticPi.ReciprocalQuarticExample.trace_field_eq",
  "QuadraticPi.ReciprocalQuarticExample.trace_field_finrank",
  "QuadraticPi.ReciprocalQuarticExample.trace_radicand",
  "QuadraticPi.ReciprocalQuarticExample.radical_eq",
  "QuadraticPi.ReciprocalQuarticExample.alpha_eq_argument",
  "QuadraticPi.ReciprocalQuarticExample.value_eq_parameter",
  "QuadraticPi.ReciprocalQuarticExample.one_lt_alpha",
  "QuadraticPi.ReciprocalQuarticExample.alpha_isAlgebraic",
  "QuadraticPi.ReciprocalQuarticExample.alpha_trace",
  "QuadraticPi.ReciprocalQuarticExample.alpha_quartic_eq_zero",
  "QuadraticPi.ReciprocalQuarticExample.definingPolynomial",
  "QuadraticPi.ReciprocalQuarticExample.definingPolynomial_aeval",
  "QuadraticPi.ReciprocalQuarticExample.quartic_eventualLowerBound",
  "QuadraticPi.ReciprocalQuarticExample.quartic_irrational",
  "QuadraticPi.ReciprocalQuarticExample.quartic_irrationalityExponent_bounds",
  "QuadraticPi.ReciprocalQuarticExample.shiftedPolynomial",
  "QuadraticPi.ReciprocalQuarticExample.shiftedPolynomial_monic",
  "QuadraticPi.ReciprocalQuarticExample.shiftedPolynomial_natDegree",
  "QuadraticPi.ReciprocalQuarticExample.shiftedPolynomial_isEisensteinAt",
  "QuadraticPi.ReciprocalQuarticExample.shiftedPolynomial_irreducible",
  "QuadraticPi.ReciprocalQuarticExample.shiftedPolynomial_map_irreducible",
  "QuadraticPi.ReciprocalQuarticExample.definingPolynomial_taylor_one",
  "QuadraticPi.ReciprocalQuarticExample.definingPolynomial_irreducible",
  "QuadraticPi.ReciprocalQuarticExample.definingPolynomial_monic",
  "QuadraticPi.ReciprocalQuarticExample.definingPolynomial_natDegree",
  "QuadraticPi.ReciprocalQuarticExample.alpha_minpoly",
  "QuadraticPi.ReciprocalQuarticExample.alpha_minpoly_natDegree",
  "QuadraticPi.ReciprocalQuarticExample.alpha_field_finrank",
  "QuadraticPi.ReciprocalTraceInversion.target_inv",
  "QuadraticPi.ReciprocalTraceInversion.trace_inv",
  "QuadraticPi.ReciprocalTraceInversion.trace_radicand",
  "QuadraticPi.ReciprocalTraceInversion.trace_gt_two",
  "QuadraticPi.ReciprocalTraceInversion.radical_trace",
  "QuadraticPi.ReciprocalTraceInversion.argument_trace_of_one_lt",
  "QuadraticPi.ReciprocalTraceInversion.argument_trace_of_lt_one",
  "QuadraticPi.ReciprocalTraceInversion.target_eq_parameter",
  "QuadraticPi.ReciprocalTraceInversion.exists_one_lt_representative",
  "QuadraticPi.ReciprocalTraceInversion.exists_algebraic_one_lt_representative",
  "QuadraticPi.rationalLogarithm_restricted_power_exponent",
  "QuadraticPi.quadraticLogarithm_restricted_square_exponent",
  "QuadraticPi.goldenRatioLogarithm_restricted_square_exponent",
  "QuadraticPi.oneAddSqrtTwoLogarithm_restricted_square_exponent",
  "QuadraticPi.EventualLowerBoundAbove",
  "QuadraticPi.QuadraticCharacterDegree.character_fixedField_finrank",
  "QuadraticPi.QuadraticCharacterNorm.norm_fixedFieldProduct",
  "QuadraticPi.partialScalarMatchingLogarithm_eventualLowerBound"
]


==> anc/lean/validation/ADDITIONAL-PAPER-SOURCE-TARGETS.json <==
[
  "QuadraticPi.ReciprocalQuarticExample",
  "QuadraticPi.ReciprocalQuarticIrreducibility",
  "QuadraticPi.ReciprocalTraceInversion",
  "QuadraticPi.RestrictedLogarithmicPowers"
]


==> anc/lean/validation/AdditionalPaperSourcesAudit_2026-10-19.lean <==
import QuadraticPi.GeneralExponentConclusion
import QuadraticPi.PartialEmbeddingLogarithmTheorem
import QuadraticPi.QuadraticCharacterDegree
import QuadraticPi.QuadraticCharacterNorm
import QuadraticPi.ReciprocalQuarticExample
import QuadraticPi.ReciprocalQuarticIrreducibility
import QuadraticPi.ReciprocalTraceInversion
import QuadraticPi.RestrictedLogarithmicPowers

/- Additional manuscript-named sources; separate from the unchanged historical 2145-declaration audit. -/
#check QuadraticPi.ReciprocalQuarticExample.trace
#print axioms QuadraticPi.ReciprocalQuarticExample.trace
#check QuadraticPi.ReciprocalQuarticExample.alpha
#print axioms QuadraticPi.ReciprocalQuarticExample.alpha
#check QuadraticPi.ReciprocalQuarticExample.value
#print axioms QuadraticPi.ReciprocalQuarticExample.value
#check QuadraticPi.ReciprocalQuarticExample.trace_gt_two
#print axioms QuadraticPi.ReciprocalQuarticExample.trace_gt_two
#check QuadraticPi.ReciprocalQuarticExample.trace_isAlgebraic
#print axioms QuadraticPi.ReciprocalQuarticExample.trace_isAlgebraic
#check QuadraticPi.ReciprocalQuarticExample.trace_field_eq
#print axioms QuadraticPi.ReciprocalQuarticExample.trace_field_eq
#check QuadraticPi.ReciprocalQuarticExample.trace_field_finrank
#print axioms QuadraticPi.ReciprocalQuarticExample.trace_field_finrank
#check QuadraticPi.ReciprocalQuarticExample.trace_radicand
#print axioms QuadraticPi.ReciprocalQuarticExample.trace_radicand
#check QuadraticPi.ReciprocalQuarticExample.radical_eq
#print axioms QuadraticPi.ReciprocalQuarticExample.radical_eq
#check QuadraticPi.ReciprocalQuarticExample.alpha_eq_argument
#print axioms QuadraticPi.ReciprocalQuarticExample.alpha_eq_argument
#check QuadraticPi.ReciprocalQuarticExample.value_eq_parameter
#print axioms QuadraticPi.ReciprocalQuarticExample.value_eq_parameter
#check QuadraticPi.ReciprocalQuarticExample.one_lt_alpha
#print axioms QuadraticPi.ReciprocalQuarticExample.one_lt_alpha
#check QuadraticPi.ReciprocalQuarticExample.alpha_isAlgebraic
#print axioms QuadraticPi.ReciprocalQuarticExample.alpha_isAlgebraic
#check QuadraticPi.ReciprocalQuarticExample.alpha_trace
#print axioms QuadraticPi.ReciprocalQuarticExample.alpha_trace
#check QuadraticPi.ReciprocalQuarticExample.alpha_quartic_eq_zero
#print axioms QuadraticPi.ReciprocalQuarticExample.alpha_quartic_eq_zero
#check QuadraticPi.ReciprocalQuarticExample.definingPolynomial
#print axioms QuadraticPi.ReciprocalQuarticExample.definingPolynomial
#check QuadraticPi.ReciprocalQuarticExample.definingPolynomial_aeval
#print axioms QuadraticPi.ReciprocalQuarticExample.definingPolynomial_aeval
#check QuadraticPi.ReciprocalQuarticExample.quartic_eventualLowerBound
#print axioms QuadraticPi.ReciprocalQuarticExample.quartic_eventualLowerBound
#check QuadraticPi.ReciprocalQuarticExample.quartic_irrational
#print axioms QuadraticPi.ReciprocalQuarticExample.quartic_irrational
#check QuadraticPi.ReciprocalQuarticExample.quartic_irrationalityExponent_bounds
#print axioms QuadraticPi.ReciprocalQuarticExample.quartic_irrationalityExponent_bounds
#check QuadraticPi.ReciprocalQuarticExample.shiftedPolynomial
#print axioms QuadraticPi.ReciprocalQuarticExample.shiftedPolynomial
#check QuadraticPi.ReciprocalQuarticExample.shiftedPolynomial_monic
#print axioms QuadraticPi.ReciprocalQuarticExample.shiftedPolynomial_monic
#check QuadraticPi.ReciprocalQuarticExample.shiftedPolynomial_natDegree
#print axioms QuadraticPi.ReciprocalQuarticExample.shiftedPolynomial_natDegree
#check QuadraticPi.ReciprocalQuarticExample.shiftedPolynomial_isEisensteinAt
#print axioms QuadraticPi.ReciprocalQuarticExample.shiftedPolynomial_isEisensteinAt
#check QuadraticPi.ReciprocalQuarticExample.shiftedPolynomial_irreducible
#print axioms QuadraticPi.ReciprocalQuarticExample.shiftedPolynomial_irreducible
#check QuadraticPi.ReciprocalQuarticExample.shiftedPolynomial_map_irreducible
#print axioms QuadraticPi.ReciprocalQuarticExample.shiftedPolynomial_map_irreducible
#check QuadraticPi.ReciprocalQuarticExample.definingPolynomial_taylor_one
#print axioms QuadraticPi.ReciprocalQuarticExample.definingPolynomial_taylor_one
#check QuadraticPi.ReciprocalQuarticExample.definingPolynomial_irreducible
#print axioms QuadraticPi.ReciprocalQuarticExample.definingPolynomial_irreducible
#check QuadraticPi.ReciprocalQuarticExample.definingPolynomial_monic
#print axioms QuadraticPi.ReciprocalQuarticExample.definingPolynomial_monic
#check QuadraticPi.ReciprocalQuarticExample.definingPolynomial_natDegree
#print axioms QuadraticPi.ReciprocalQuarticExample.definingPolynomial_natDegree
#check QuadraticPi.ReciprocalQuarticExample.alpha_minpoly
#print axioms QuadraticPi.ReciprocalQuarticExample.alpha_minpoly
#check QuadraticPi.ReciprocalQuarticExample.alpha_minpoly_natDegree
#print axioms QuadraticPi.ReciprocalQuarticExample.alpha_minpoly_natDegree
#check QuadraticPi.ReciprocalQuarticExample.alpha_field_finrank
#print axioms QuadraticPi.ReciprocalQuarticExample.alpha_field_finrank
#check QuadraticPi.ReciprocalTraceInversion.target_inv
#print axioms QuadraticPi.ReciprocalTraceInversion.target_inv
#check QuadraticPi.ReciprocalTraceInversion.trace_inv
#print axioms QuadraticPi.ReciprocalTraceInversion.trace_inv
#check QuadraticPi.ReciprocalTraceInversion.trace_radicand
#print axioms QuadraticPi.ReciprocalTraceInversion.trace_radicand
#check QuadraticPi.ReciprocalTraceInversion.trace_gt_two
#print axioms QuadraticPi.ReciprocalTraceInversion.trace_gt_two
#check QuadraticPi.ReciprocalTraceInversion.radical_trace
#print axioms QuadraticPi.ReciprocalTraceInversion.radical_trace
#check QuadraticPi.ReciprocalTraceInversion.argument_trace_of_one_lt
#print axioms QuadraticPi.ReciprocalTraceInversion.argument_trace_of_one_lt
#check QuadraticPi.ReciprocalTraceInversion.argument_trace_of_lt_one
#print axioms QuadraticPi.ReciprocalTraceInversion.argument_trace_of_lt_one
#check QuadraticPi.ReciprocalTraceInversion.target_eq_parameter
#print axioms QuadraticPi.ReciprocalTraceInversion.target_eq_parameter
#check QuadraticPi.ReciprocalTraceInversion.exists_one_lt_representative
#print axioms QuadraticPi.ReciprocalTraceInversion.exists_one_lt_representative
#check QuadraticPi.ReciprocalTraceInversion.exists_algebraic_one_lt_representative
#print axioms QuadraticPi.ReciprocalTraceInversion.exists_algebraic_one_lt_representative
#check QuadraticPi.rationalLogarithm_restricted_power_exponent
#print axioms QuadraticPi.rationalLogarithm_restricted_power_exponent
#check QuadraticPi.quadraticLogarithm_restricted_square_exponent
#print axioms QuadraticPi.quadraticLogarithm_restricted_square_exponent
#check QuadraticPi.goldenRatioLogarithm_restricted_square_exponent
#print axioms QuadraticPi.goldenRatioLogarithm_restricted_square_exponent
#check QuadraticPi.oneAddSqrtTwoLogarithm_restricted_square_exponent
#print axioms QuadraticPi.oneAddSqrtTwoLogarithm_restricted_square_exponent
#check QuadraticPi.EventualLowerBoundAbove
#print axioms QuadraticPi.EventualLowerBoundAbove
#check QuadraticPi.QuadraticCharacterDegree.character_fixedField_finrank
#print axioms QuadraticPi.QuadraticCharacterDegree.character_fixedField_finrank
#check QuadraticPi.QuadraticCharacterNorm.norm_fixedFieldProduct
#print axioms QuadraticPi.QuadraticCharacterNorm.norm_fixedFieldProduct
#check QuadraticPi.partialScalarMatchingLogarithm_eventualLowerBound
#print axioms QuadraticPi.partialScalarMatchingLogarithm_eventualLowerBound


==> anc/lean/validation/LogarithmicPaperStep136Audit_2026-10-16.lean <==
import OAI.NumberTheory.PiExponent.Analysis.AnalyticDeterminantCollision
import OAI.NumberTheory.PiExponent.Analysis.CollisionExponential
import OAI.NumberTheory.PiExponent.Analysis.PeriodAnalytic
import OAI.NumberTheory.PiExponent.Jets.CommutingTaylor
import OAI.NumberTheory.PiExponent.Jets.CotangentGeneration
import OAI.NumberTheory.PiExponent.Jets.FrameTransverseMultiplicity
import OAI.NumberTheory.PiExponent.Jets.IntrinsicLength
import OAI.NumberTheory.PiExponent.Jets.NormalBasisRigidity
import OAI.NumberTheory.PiExponent.Jets.RectangularCotangent
import OAI.NumberTheory.PiExponent.Jets.TransverseWeightedMultiplicity
import OAI.NumberTheory.PiExponent.LocalAlgebra.WeightedBezoutBound
import OAI.NumberTheory.PiExponent.Polynomials.SimplexRational
import QuadraticPi.ActualComponentTangent
import QuadraticPi.ActualRestrictedPowerExponent
import QuadraticPi.AffineGeneralityCitation
import QuadraticPi.AffineRestrictionWeightedDegree
import QuadraticPi.AffineSliceIsolation
import QuadraticPi.AlgebraicLogarithmTheorem
import QuadraticPi.AllEmbeddingMatchedLogRatioTheorem
import QuadraticPi.AnalyticFlowSliceDifferential
import QuadraticPi.AnalyticGermSource
import QuadraticPi.AnalyticImplicitComponent
import QuadraticPi.CanonicalComponentQuotient
import QuadraticPi.CircularQuadraticLogarithmTheorem
import QuadraticPi.CircularRealLogRatioUnconditional
import QuadraticPi.CompleteLocalCoordinateEquivalence
import QuadraticPi.CompletedComponentSeries
import QuadraticPi.ComponentCompletionFaithful
import QuadraticPi.ComponentResidueField
import QuadraticPi.ConstructedComponentSeries
import QuadraticPi.ConstructedSourceDifferential
import QuadraticPi.CoordinateShearDeterminant
import QuadraticPi.CotangentComponentCompletion
import QuadraticPi.DenseOpenGenericFilter
import QuadraticPi.FormalComponentIsolation
import QuadraticPi.FormalFrozenCoordinateSlice
import QuadraticPi.FormalSliceNormalJacobian
import QuadraticPi.FullEmbeddingLogarithmTheorem
import QuadraticPi.GaussianAlgebraicLogarithmTheorem
import QuadraticPi.GaussianExponentConclusion
import QuadraticPi.GaussianLogarithmPowers
import QuadraticPi.GaussianMobiusInvariance
import QuadraticPi.GeneralMultiplicityPaperEndpoint
import QuadraticPi.GeneralPointGeometry
import QuadraticPi.GeneralPointMultiplicity
import QuadraticPi.GradedActualFamilySelection
import QuadraticPi.GradedActualJetNonzero
import QuadraticPi.GradedActualNondegeneracy
import QuadraticPi.GradedActualPositiveDecay
import QuadraticPi.GradedActualTransportJetReduction
import QuadraticPi.GradedActualTransportODE
import QuadraticPi.GradedAlgebraicValueIndependence
import QuadraticPi.GradedAnalyticCornerIdentity
import QuadraticPi.GradedAnalyticCovariantJets
import QuadraticPi.GradedAnalyticInitialValue
import QuadraticPi.GradedAnalyticJetClearing
import QuadraticPi.GradedAnalyticTransportBranches
import QuadraticPi.GradedAnalyticTransportODE
import QuadraticPi.GradedAnalyticTransportTaylor
import QuadraticPi.GradedAnalyticVanishingSpace
import QuadraticPi.GradedBoundedIntegerJetColumns
import QuadraticPi.GradedBoundedJetFamilies
import QuadraticPi.GradedCitedRankPolynomialTheorem
import QuadraticPi.GradedCitedSeparationBridge
import QuadraticPi.GradedClearedContactDerivatives
import QuadraticPi.GradedClearedJetSizeBounds
import QuadraticPi.GradedClearingSpanTransfer
import QuadraticPi.GradedCoefficientContractions
import QuadraticPi.GradedConcreteJointTradeoff
import QuadraticPi.GradedConcreteRankAssembly
import QuadraticPi.GradedContactCauchy
import QuadraticPi.GradedContractionCoordinateBounds
import QuadraticPi.GradedConvexPatchSelection
import QuadraticPi.GradedCornerSpaceDimension
import QuadraticPi.GradedCovariantCornerDecay
import QuadraticPi.GradedCovariantTaylorBridge
import QuadraticPi.GradedDecayParameterChoice
import QuadraticPi.GradedDifferentialTaylor
import QuadraticPi.GradedDimensionCardinality
import QuadraticPi.GradedDualCornerConservation
import QuadraticPi.GradedEndpointCoefficientDerivative
import QuadraticPi.GradedEventualCitedRank
import QuadraticPi.GradedEventualJetFamilyBounds
import QuadraticPi.GradedExactRateUniformMeasure
import QuadraticPi.GradedFinalRankApplication
import QuadraticPi.GradedFiniteJetEquations
import QuadraticPi.GradedFiniteQuadraticNilsson
import QuadraticPi.GradedFiniteSpanningJetForms
import QuadraticPi.GradedFiniteTransportAction
import QuadraticPi.GradedFixedFAnalytic
import QuadraticPi.GradedFixedFBranchIdentities
import QuadraticPi.GradedFixedFCoefficientBounds
import QuadraticPi.GradedFixedFCoefficients
import QuadraticPi.GradedFixedFContactAnalytic
import QuadraticPi.GradedFixedFContactCoefficientBounds
import QuadraticPi.GradedFixedFContactConstruction
import QuadraticPi.GradedFixedFContactDerivatives
import QuadraticPi.GradedFixedFContactMatrix
import QuadraticPi.GradedFixedFContactRates
import QuadraticPi.GradedFixedFContactVanishing
import QuadraticPi.GradedFixedFDifferentialEquation
import QuadraticPi.GradedFixedFEntryGrowth
import QuadraticPi.GradedFixedFExponentEndpoint
import QuadraticPi.GradedFixedFRealValues
import QuadraticPi.GradedFormalVanishingJetEquations
import QuadraticPi.GradedFullCornerContactOrder
import QuadraticPi.GradedGeneralAnalyticSystemUniqueness
import QuadraticPi.GradedGeneralBranchRefinement
import QuadraticPi.GradedGeneralBranchSelection
import QuadraticPi.GradedGeneralContinuedContactIdentity
import QuadraticPi.GradedGeneralContinuedCorners
import QuadraticPi.GradedGeneralCornerSpan
import QuadraticPi.GradedGeneralEndpointSpan
import QuadraticPi.GradedGeneralLiftedAnalyticSolutions
import QuadraticPi.GradedGeneralLiftedConnection
import QuadraticPi.GradedGeneralLiftedRationalConnection
import QuadraticPi.GradedGeneralLiteralContacts
import QuadraticPi.GradedGeneralLocalLogCoordinate
import QuadraticPi.GradedGeneralNilssonContactLoss
import QuadraticPi.GradedGeneralNilssonData
import QuadraticPi.GradedGeneralNilssonRankCitation
import QuadraticPi.GradedGeneralNilssonRankHandoff
import QuadraticPi.GradedGeneralNilssonSourceMatch
import QuadraticPi.GradedGeneralNormalizedContinuation
import QuadraticPi.GradedGeneralPaperRankAdapter
import QuadraticPi.GradedGeneralRankClosed
import QuadraticPi.GradedGeneralRankCompletion
import QuadraticPi.GradedGeneralRankLemma
import QuadraticPi.GradedGeneralRationalJets
import QuadraticPi.GradedGeneralRationalObstruction
import QuadraticPi.GradedGeneralTransportConstruction
import QuadraticPi.GradedGlobalCovariantJets
import QuadraticPi.GradedGlobalPoleRing
import QuadraticPi.GradedHarmonicClearing
import QuadraticPi.GradedHarmonicGrowth
import QuadraticPi.GradedJetClearingArithmetic
import QuadraticPi.GradedJetExponentialEnvelope
import QuadraticPi.GradedJetRateEnvelopes
import QuadraticPi.GradedJetRateLimits
import QuadraticPi.GradedJointPolynomialMeasure
import QuadraticPi.GradedLargeDenominatorExponents
import QuadraticPi.GradedLargeEndpointPolynomialBound
import QuadraticPi.GradedLiftedEntryClearing
import QuadraticPi.GradedLiftedTransportEntries
import QuadraticPi.GradedLiteralSmallPowerEndpoint
import QuadraticPi.GradedLiteralSmallPowerParameters
import QuadraticPi.GradedLiteralSmallPowerThreshold
import QuadraticPi.GradedLiteralUniformEndpoint
import QuadraticPi.GradedLiteralUniformParameters
import QuadraticPi.GradedLiteralUniformThreshold
import QuadraticPi.GradedLocalTransportEquations
import QuadraticPi.GradedLocalTransportSeries
import QuadraticPi.GradedLogSeriesClearing
import QuadraticPi.GradedMeasureExponentConclusion
import QuadraticPi.GradedNaturalConnectionNaturality
import QuadraticPi.GradedNaturalLiftedConnection
import QuadraticPi.GradedNaturalLiftedSolutions
import QuadraticPi.GradedNonzeroIntegerJetConstruction
import QuadraticPi.GradedOrdinaryAnalyticExistenceCitation
import QuadraticPi.GradedPoleRingRationalFunctions
import QuadraticPi.GradedPolynomialDegreeSaving
import QuadraticPi.GradedPolynomialTargetAdapter
import QuadraticPi.GradedPositiveDecayRates
import QuadraticPi.GradedQuadraticNilssonOrder
import QuadraticPi.GradedQuadraticPolynomialEndpoint
import QuadraticPi.GradedRamifiedContactOrder
import QuadraticPi.GradedRamifiedHolomorphicTransport
import QuadraticPi.GradedRankAdmissibleParameters
import QuadraticPi.GradedRankDimensionReduction
import QuadraticPi.GradedRankOrderArithmetic
import QuadraticPi.GradedRateBoundedJetConstruction
import QuadraticPi.GradedRateSlackArithmetic
import QuadraticPi.GradedRationalFunctionCovariantClearing
import QuadraticPi.GradedRationalPolynomialBridge
import QuadraticPi.GradedRationalSpanDescent
import QuadraticPi.GradedRationalTransportClearing
import QuadraticPi.GradedRationalVanishingSpace
import QuadraticPi.GradedScaledJointTradeoff
import QuadraticPi.GradedSharpActualFamilies
import QuadraticPi.GradedSharpActualSelection
import QuadraticPi.GradedSharpExactUniformMeasure
import QuadraticPi.GradedSharpJetRateEnvelopes
import QuadraticPi.GradedSharpJointMeasure
import QuadraticPi.GradedSharpPaperRates
import QuadraticPi.GradedSharpQuadraticJointMeasure
import QuadraticPi.GradedSignedDualLocalODE
import QuadraticPi.GradedSignedDualPolynomial
import QuadraticPi.GradedSimplyConnectedUnionCitation
import QuadraticPi.GradedSimultaneousParameterChoice
import QuadraticPi.GradedSmallLogarithmPowers
import QuadraticPi.GradedSmallPowerPointwiseEndpoint
import QuadraticPi.GradedSmallPowerPointwiseRates
import QuadraticPi.GradedSourceRankApplication
import QuadraticPi.GradedTransportCoefficientClearing
import QuadraticPi.GradedTransportLeadingCoefficient
import QuadraticPi.GradedTransportNormalization
import QuadraticPi.GradedTransportSizeBounds
import QuadraticPi.GradedTransportedContactBounds
import QuadraticPi.GradedTwoLogAnalyticContact
import QuadraticPi.GradedTwoLogAnalyticJets
import QuadraticPi.GradedTwoLogAnalyticTaylor
import QuadraticPi.GradedTwoLogArithmeticIndependence
import QuadraticPi.GradedTwoLogBakerApplication
import QuadraticPi.GradedTwoLogContactConstruction
import QuadraticPi.GradedTwoLogContactDecay
import QuadraticPi.GradedTwoLogContactMatrix
import QuadraticPi.GradedTwoLogContactRates
import QuadraticPi.GradedTwoLogCornerContact
import QuadraticPi.GradedTwoLogExplicitParameters
import QuadraticPi.GradedTwoLogExplicitThreshold
import QuadraticPi.GradedTwoLogFormalConnection
import QuadraticPi.GradedTwoLogIntegerFamilies
import QuadraticPi.GradedTwoLogJetClearing
import QuadraticPi.GradedTwoLogJetRates
import QuadraticPi.GradedTwoLogJetRescaling
import QuadraticPi.GradedTwoLogJointEndpoint
import QuadraticPi.GradedTwoLogMeasureHandoff
import QuadraticPi.GradedTwoLogNilssonCertificate
import QuadraticPi.GradedTwoLogRationalIndependence
import QuadraticPi.GradedTwoLogRationalObstruction
import QuadraticPi.GradedTwoLogRescaledSystem
import QuadraticPi.GradedTwoLogScalarContraction
import QuadraticPi.GradedTwoLogSeparation
import QuadraticPi.GradedTwoLogShortRank
import QuadraticPi.GradedTwoLogTransport
import QuadraticPi.GradedTwoLogUniformBounds
import QuadraticPi.GradedTwoLogUniformFamilies
import QuadraticPi.GradedUniformGrowthParameters
import QuadraticPi.GradedUniformGrowthThreshold
import QuadraticPi.GradedUniformQuadraticPolynomialTheorem
import QuadraticPi.GradedUniformRateSlackRemoval
import QuadraticPi.GradedUniformRationalRank
import QuadraticPi.GradedUniformRealFormBounds
import QuadraticPi.LocalSliceIsolation
import QuadraticPi.LogarithmicFullRowShear
import QuadraticPi.LogarithmicManuscriptAdapters
import QuadraticPi.MovingLogAnalyticColumns
import QuadraticPi.MovingLogBoundedFibreCurve
import QuadraticPi.MovingLogDistinctInterpolation
import QuadraticPi.MovingLogFibreIndex
import QuadraticPi.MovingLogFibreRestriction
import QuadraticPi.MovingLogFiniteCollision
import QuadraticPi.MovingLogGeometry.CurveInequality
import QuadraticPi.MovingLogOccupancyData
import QuadraticPi.MovingLogOccupancyGeometry.BlowupAmple
import QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry
import QuadraticPi.MovingLogOccupancyGeometry.BlowupMargin
import QuadraticPi.MovingLogOccupancyGeometry.BlowupPolarization
import QuadraticPi.MovingLogOccupancyGeometry.CurveCoordinates
import QuadraticPi.MovingLogOccupancyGeometry.CurveDegreeData
import QuadraticPi.MovingLogOccupancyGeometry.CurveImage
import QuadraticPi.MovingLogOccupancyGeometry.CurveMargin
import QuadraticPi.MovingLogOccupancyGeometry.CurveModel
import QuadraticPi.MovingLogOccupancyGeometry.CurveModelDegrees
import QuadraticPi.MovingLogOccupancyGeometry.DataExceptionalDegree
import QuadraticPi.MovingLogOccupancyGeometry.JetAmpleness
import QuadraticPi.MovingLogOccupancyGeometry.JetPackets
import QuadraticPi.MovingLogOccupancyGeometry.JetSurjectivity
import QuadraticPi.MovingLogOccupancyGeometry.MatrixFrame
import QuadraticPi.MovingLogOccupancyGeometry.MatrixGeometry
import QuadraticPi.MovingLogOccupancyGeometry.SectionBound
import QuadraticPi.MovingLogOccupancyInterpolation
import QuadraticPi.MovingLogOccupancyThresholds
import QuadraticPi.MovingLogOccupancyWeights
import QuadraticPi.MovingLogUniformInterpolation
import QuadraticPi.NormalJacobianCoordinateAdapter
import QuadraticPi.NormalizedComponentSource
import QuadraticPi.NormalizedEmbeddingMatchedLogRatioTheorem
import QuadraticPi.NormalizedEmbeddingMatchedLogRatioUnconditional
import QuadraticPi.NormalizedQuadraticLogarithmLinearCombination
import QuadraticPi.PartialEmbeddingLogarithmTheorem
import QuadraticPi.PartialEmbeddingMatchedLogRatioTheorem
import QuadraticPi.PolynomialFormalLocalLength
import QuadraticPi.PositiveQuadraticLogarithmTheorem
import QuadraticPi.QuadraticCharacterExponentTheorem
import QuadraticPi.QuadraticCharacterInputField
import QuadraticPi.QuadraticCharacterProduct
import QuadraticPi.QuadraticLogarithmicFamilyComplexBranch
import QuadraticPi.QuadraticLogarithmicFamilyComplexTaylor
import QuadraticPi.QuadraticLogarithmicFamilyDerivative
import QuadraticPi.QuadraticLogarithmicFamilyHolomorphic
import QuadraticPi.QuadraticLogarithmicFamilyTaylor
import QuadraticPi.QuadraticNormOneLogRatioTheorem
import QuadraticPi.RationalArctangentTheorem
import QuadraticPi.RationalLogRatioTheorem
import QuadraticPi.RationalLogarithmTheorem
import QuadraticPi.RationalNormalizedQuadraticLogarithmTheorem
import QuadraticPi.RationalTwoLogLinearForm
import QuadraticPi.RealMobiusInvariance
import QuadraticPi.RealQuadraticClassification
import QuadraticPi.RealQuadraticLogarithmNormTheorem
import QuadraticPi.RealQuadraticRationalLogRatioUnconditional
import QuadraticPi.RealWeightedSimplex
import QuadraticPi.ReciprocalPolynomialDegree
import QuadraticPi.ReciprocalTraceFixedField
import QuadraticPi.ReciprocalTraceLogarithmTheorem
import QuadraticPi.ReciprocalTraceParameterTheorem
import QuadraticPi.ScalarMatchingAllEmbeddingRigidity
import QuadraticPi.ScalarMatchingInvariantConverse
import QuadraticPi.ScalarMatchingInvariantDegreeTheorem
import QuadraticPi.ScalarMatchingInvariantEmbeddings
import QuadraticPi.ScalarMatchingInvariantField
import QuadraticPi.ScalarMatchingLinearCombination
import QuadraticPi.ScalarMatchingRationalConjugacy
import QuadraticPi.SmoothComponentFirstJets
import QuadraticPi.SmoothLocalPolynomialCertificate
import QuadraticPi.SourceFirstJets
import QuadraticPi.SurjectiveComponentCompletion
import QuadraticPi.TangentBasisInvertibility
import QuadraticPi.TransverseBlockJacobian
import QuadraticPi.TransverseNormalDifferential
import QuadraticPi.TransversePolynomialSource
import QuadraticPi.TransverseSimplexColength
import QuadraticPi.TransverseSliceSubstitution
import QuadraticPi.TwoIndependentFormsCriterion
import QuadraticPi.TwoLogAnalytic
import QuadraticPi.TwoLogAnalyticColumns
import QuadraticPi.TwoLogAnalyticSeries
import QuadraticPi.TwoLogCollision
import QuadraticPi.TwoLogCollisionCombinatorics
import QuadraticPi.TwoLogCollisionExponential
import QuadraticPi.TwoLogCollisionGeometricSum
import QuadraticPi.TwoLogCollisionLimit
import QuadraticPi.TwoLogDataCounting
import QuadraticPi.TwoLogFiniteCollision
import QuadraticPi.TwoLogJetDeterminant
import QuadraticPi.TwoLogManuscriptShear
import QuadraticPi.TwoLogMatrixShear
import QuadraticPi.TwoLogNonrationalNumberFieldMinors
import QuadraticPi.TwoLogNonrationalUniformInterpolation
import QuadraticPi.TwoLogSharpCollision
import QuadraticPi.TwoLogSharpCollisionCounting
import QuadraticPi.TwoLogShearFiltration
import QuadraticPi.TwoLogUniformInterpolation
import QuadraticPi.UniformCoefficientContraction
import QuadraticPi.UniqueComponentSupport
import QuadraticPi.GaussianMobiusPaperEndpoint

set_option pp.universes false
#check QuadraticPi.DenseOpenGenericFilter.basis
#print axioms QuadraticPi.DenseOpenGenericFilter.basis
#check QuadraticPi.DenseOpenGenericFilter.generic
#print axioms QuadraticPi.DenseOpenGenericFilter.generic
#check QuadraticPi.DenseOpenGenericFilter.mem_generic
#print axioms QuadraticPi.DenseOpenGenericFilter.mem_generic
#check QuadraticPi.DenseOpenGenericFilter.generic_neBot
#print axioms QuadraticPi.DenseOpenGenericFilter.generic_neBot
#check QuadraticPi.DenseOpenGenericFilter.eventually_of_open_dense
#print axioms QuadraticPi.DenseOpenGenericFilter.eventually_of_open_dense
#check QuadraticPi.DenseOpenGenericFilter.eventually_of_general
#print axioms QuadraticPi.DenseOpenGenericFilter.eventually_of_general
#check QuadraticPi.AffineGeneralityCitation.Points
#print axioms QuadraticPi.AffineGeneralityCitation.Points
#check QuadraticPi.AffineGeneralityCitation.DomainPoints
#print axioms QuadraticPi.AffineGeneralityCitation.DomainPoints
#check QuadraticPi.AffineGeneralityCitation.CitedRegularPrincipalOpen
#print axioms QuadraticPi.AffineGeneralityCitation.CitedRegularPrincipalOpen
#check QuadraticPi.AffineGeneralityCitation.CitedComplexPrincipalOpenDensity
#print axioms QuadraticPi.AffineGeneralityCitation.CitedComplexPrincipalOpenDensity
#check QuadraticPi.AffineGeneralityCitation.GeneralNormalBasis
#print axioms QuadraticPi.AffineGeneralityCitation.GeneralNormalBasis
#check QuadraticPi.GeneralPointGeometry.commonFilter
#print axioms QuadraticPi.GeneralPointGeometry.commonFilter
#check QuadraticPi.GeneralPointGeometry.commonFilter_neBot
#print axioms QuadraticPi.GeneralPointGeometry.commonFilter_neBot
#check QuadraticPi.GeneralPointGeometry.eventually_in_domain
#print axioms QuadraticPi.GeneralPointGeometry.eventually_in_domain
#check QuadraticPi.GeneralPointGeometry.polynomial_nonzero_open
#print axioms QuadraticPi.GeneralPointGeometry.polynomial_nonzero_open
#check QuadraticPi.GeneralPointGeometry.polynomial_nonzero_dense
#print axioms QuadraticPi.GeneralPointGeometry.polynomial_nonzero_dense
#check QuadraticPi.GeneralPointGeometry.commonFilter_generic_nonvanishing
#print axioms QuadraticPi.GeneralPointGeometry.commonFilter_generic_nonvanishing
#check QuadraticPi.GeneralPointGeometry.commonFilter_eventually_regular
#print axioms QuadraticPi.GeneralPointGeometry.commonFilter_eventually_regular
#check QuadraticPi.GeneralPointGeometry.commonFilter_eventually_normal
#print axioms QuadraticPi.GeneralPointGeometry.commonFilter_eventually_normal
#check QuadraticPi.GeneralPointGeometry.exists_compatible_point_from_geometry
#print axioms QuadraticPi.GeneralPointGeometry.exists_compatible_point_from_geometry
#check QuadraticPi.GeneralMultiplicityPaperEndpoint.sharp_bound
#print axioms QuadraticPi.GeneralMultiplicityPaperEndpoint.sharp_bound
#check QuadraticPi.GeneralMultiplicityPaperEndpoint.paper_weighted_transverse_multiplicity
#print axioms QuadraticPi.GeneralMultiplicityPaperEndpoint.paper_weighted_transverse_multiplicity
#check QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.interpolationBundle_ample
#print axioms QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.interpolationBundle_ample
#check QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.scale
#print axioms QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.scale
#check QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.Index
#print axioms QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.Index
#check QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.exponents
#print axioms QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.exponents
#check QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.constantIndex
#print axioms QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.constantIndex
#check QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.coordinateIndex
#print axioms QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.coordinateIndex
#check QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.pureIndex
#print axioms QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.pureIndex
#check QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.index_nonempty
#print axioms QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.index_nonempty
#check QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.compactification
#print axioms QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.compactification
#check QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.compactificationStructureMap
#print axioms QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.compactificationStructureMap
#check QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.compactificationStructureMap_proper
#print axioms QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.compactificationStructureMap_proper
#check QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.affineChart
#print axioms QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.affineChart
#check QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.affineChart_isOpenImmersion
#print axioms QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.affineChart_isOpenImmersion
#check QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.origin
#print axioms QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.origin
#check QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.compactification_nonempty
#print axioms QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.compactification_nonempty
#check QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.compactification_isIntegral
#print axioms QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.compactification_isIntegral
#check QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.compactification_isLocallyNoetherian
#print axioms QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.compactification_isLocallyNoetherian
#check QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.compactification_compact
#print axioms QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.compactification_compact
#check QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.compactification_isNoetherian
#print axioms QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.compactification_isNoetherian
#check QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.affineChart_quasiCompact
#print axioms QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.affineChart_quasiCompact
#check QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.affineChart_over
#print axioms QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.affineChart_over
#check QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.hyperplane
#print axioms QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.hyperplane
#check QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.hyperplane_ample
#print axioms QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.hyperplane_ample
#check QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.logCutoff
#print axioms QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.logCutoff
#check QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.logCutoff_strict
#print axioms QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.logCutoff_strict
#check QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.centerIdeal
#print axioms QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.centerIdeal
#check QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.centerIdeal_restrict
#print axioms QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.centerIdeal_restrict
#check QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.centerIdeal_support
#print axioms QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.centerIdeal_support
#check QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.centerIdeal_support_finite
#print axioms QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.centerIdeal_support_finite
#check QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.centerIdeal_support_subset_chart
#print axioms QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.centerIdeal_support_subset_chart
#check QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.centerIdeal_coherent
#print axioms QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.centerIdeal_coherent
#check QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.origin_ne_center
#print axioms QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.origin_ne_center
#check QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.origin_avoids_center
#print axioms QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.origin_avoids_center
#check QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.centerIdeal_support_ne_top
#print axioms QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.centerIdeal_support_ne_top
#check QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.blowup
#print axioms QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.blowup
#check QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.projection
#print axioms QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.projection
#check QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.structureMap
#print axioms QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.structureMap
#check QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.projection_proper
#print axioms QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.projection_proper
#check QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.structureMap_proper
#print axioms QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.structureMap_proper
#check QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.blowup_isIntegral
#print axioms QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.blowup_isIntegral
#check QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.blowup_isLocallyNoetherian
#print axioms QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.blowup_isLocallyNoetherian
#check QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.blowup_compact
#print axioms QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.blowup_compact
#check QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.blowup_isNoetherian
#print axioms QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.blowup_isNoetherian
#check QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.A
#print axioms QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.A
#check QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.J
#print axioms QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.J
#check QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.exceptionalInclusion
#print axioms QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.exceptionalInclusion
#check QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.exceptional_presents
#print axioms QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.exceptional_presents
#check QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.isBlowup
#print axioms QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.isBlowup
#check QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.affinePolynomialIdeal
#print axioms QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.affinePolynomialIdeal
#check QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.formalJet_packet_zero
#print axioms QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.formalJet_packet_zero
#check QuadraticPi.MovingLogOccupancyGeometry.BlowupMargin.AffineCurveDegreeData
#print axioms QuadraticPi.MovingLogOccupancyGeometry.BlowupMargin.AffineCurveDegreeData
#check QuadraticPi.MovingLogOccupancyGeometry.BlowupMargin.uniform_margin_of_affine_curve_data
#print axioms QuadraticPi.MovingLogOccupancyGeometry.BlowupMargin.uniform_margin_of_affine_curve_data
#check QuadraticPi.MovingLogOccupancyGeometry.BlowupMargin.exists_positive_uniform_margin_of_affine_curve_data
#print axioms QuadraticPi.MovingLogOccupancyGeometry.BlowupMargin.exists_positive_uniform_margin_of_affine_curve_data
#check QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.exists_ampleExponent
#print axioms QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.exists_ampleExponent
#check QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.ampleExponent
#print axioms QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.ampleExponent
#check QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.ampleExponent_gt_one
#print axioms QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.ampleExponent_gt_one
#check QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.H
#print axioms QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.H
#check QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.H_ample
#print axioms QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.H_ample
#check QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.interpolationBundle
#print axioms QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.interpolationBundle
#check QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.uniformMargin
#print axioms QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.uniformMargin
#check QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.uniformMargin_pos
#print axioms QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.uniformMargin_pos
#check QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.uniform_curve_margin_of_affine_curve_data
#print axioms QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.uniform_curve_margin_of_affine_curve_data
#check QuadraticPi.MovingLogOccupancyGeometry.CurveCoordinates.imageCurve
#print axioms QuadraticPi.MovingLogOccupancyGeometry.CurveCoordinates.imageCurve
#check QuadraticPi.MovingLogOccupancyGeometry.CurveCoordinates.sourceStructure
#print axioms QuadraticPi.MovingLogOccupancyGeometry.CurveCoordinates.sourceStructure
#check QuadraticPi.MovingLogOccupancyGeometry.CurveCoordinates.imageStructure
#print axioms QuadraticPi.MovingLogOccupancyGeometry.CurveCoordinates.imageStructure
#check QuadraticPi.MovingLogOccupancyGeometry.CurveCoordinates.sourceAlgebra
#print axioms QuadraticPi.MovingLogOccupancyGeometry.CurveCoordinates.sourceAlgebra
#check QuadraticPi.MovingLogOccupancyGeometry.CurveCoordinates.imageAlgebra
#print axioms QuadraticPi.MovingLogOccupancyGeometry.CurveCoordinates.imageAlgebra
#check QuadraticPi.MovingLogOccupancyGeometry.CurveCoordinates.fieldEquiv
#print axioms QuadraticPi.MovingLogOccupancyGeometry.CurveCoordinates.fieldEquiv
#check QuadraticPi.MovingLogOccupancyGeometry.CurveCoordinates.chart
#print axioms QuadraticPi.MovingLogOccupancyGeometry.CurveCoordinates.chart
#check QuadraticPi.MovingLogOccupancyGeometry.CurveCoordinates.chartPresentation
#print axioms QuadraticPi.MovingLogOccupancyGeometry.CurveCoordinates.chartPresentation
#check QuadraticPi.MovingLogOccupancyGeometry.CurveCoordinates.chart_nonempty
#print axioms QuadraticPi.MovingLogOccupancyGeometry.CurveCoordinates.chart_nonempty
#check QuadraticPi.MovingLogOccupancyGeometry.CurveCoordinates.imageCoordinates
#print axioms QuadraticPi.MovingLogOccupancyGeometry.CurveCoordinates.imageCoordinates
#check QuadraticPi.MovingLogOccupancyGeometry.CurveCoordinates.coordinates
#print axioms QuadraticPi.MovingLogOccupancyGeometry.CurveCoordinates.coordinates
#check QuadraticPi.MovingLogOccupancyGeometry.CurveCoordinates.y
#print axioms QuadraticPi.MovingLogOccupancyGeometry.CurveCoordinates.y
#check QuadraticPi.MovingLogOccupancyGeometry.CurveCoordinates.x
#print axioms QuadraticPi.MovingLogOccupancyGeometry.CurveCoordinates.x
#check QuadraticPi.MovingLogOccupancyGeometry.CurveCoordinates.full_coordinates
#print axioms QuadraticPi.MovingLogOccupancyGeometry.CurveCoordinates.full_coordinates
#check QuadraticPi.MovingLogOccupancyGeometry.CurveCoordinates.field_properties
#print axioms QuadraticPi.MovingLogOccupancyGeometry.CurveCoordinates.field_properties
#check QuadraticPi.MovingLogOccupancyGeometry.CurveCoordinates.coordinates_generic_map
#print axioms QuadraticPi.MovingLogOccupancyGeometry.CurveCoordinates.coordinates_generic_map
#check QuadraticPi.MovingLogOccupancyGeometry.BlowupMargin.affineCurveDegreeData
#print axioms QuadraticPi.MovingLogOccupancyGeometry.BlowupMargin.affineCurveDegreeData
#check QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.uniform_curve_margin
#print axioms QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.uniform_curve_margin
#check QuadraticPi.MovingLogOccupancyGeometry.CurveImage.center_point_isClosed
#print axioms QuadraticPi.MovingLogOccupancyGeometry.CurveImage.center_point_isClosed
#check QuadraticPi.MovingLogOccupancyGeometry.CurveImage.meets_center_complement
#print axioms QuadraticPi.MovingLogOccupancyGeometry.CurveImage.meets_center_complement
#check QuadraticPi.MovingLogOccupancyGeometry.CurveImage.projection_restrict_isIso
#print axioms QuadraticPi.MovingLogOccupancyGeometry.CurveImage.projection_restrict_isIso
#check QuadraticPi.MovingLogOccupancyGeometry.CurveImage.imageCurve
#print axioms QuadraticPi.MovingLogOccupancyGeometry.CurveImage.imageCurve
#check QuadraticPi.MovingLogOccupancyGeometry.CurveImage.functionFieldIso
#print axioms QuadraticPi.MovingLogOccupancyGeometry.CurveImage.functionFieldIso
#check QuadraticPi.MovingLogOccupancyGeometry.CurveImage.functionFieldIso_generic
#print axioms QuadraticPi.MovingLogOccupancyGeometry.CurveImage.functionFieldIso_generic
#check QuadraticPi.MovingLogOccupancyGeometry.CurveImage.image_meets_chart
#print axioms QuadraticPi.MovingLogOccupancyGeometry.CurveImage.image_meets_chart
#check QuadraticPi.MovingLogOccupancyGeometry.CurveMargin.contactSum
#print axioms QuadraticPi.MovingLogOccupancyGeometry.CurveMargin.contactSum
#check QuadraticPi.MovingLogOccupancyGeometry.CurveMargin.poleDegree
#print axioms QuadraticPi.MovingLogOccupancyGeometry.CurveMargin.poleDegree
#check QuadraticPi.MovingLogOccupancyGeometry.CurveMargin.actual_contact_bound
#print axioms QuadraticPi.MovingLogOccupancyGeometry.CurveMargin.actual_contact_bound
#check QuadraticPi.MovingLogOccupancyGeometry.CurveMargin.margin_of_actual_contact_degrees
#print axioms QuadraticPi.MovingLogOccupancyGeometry.CurveMargin.margin_of_actual_contact_degrees
#check QuadraticPi.MovingLogOccupancyGeometry.CurveModel.ModelData
#print axioms QuadraticPi.MovingLogOccupancyGeometry.CurveModel.ModelData
#check QuadraticPi.MovingLogOccupancyGeometry.CurveModel.existsModelData
#print axioms QuadraticPi.MovingLogOccupancyGeometry.CurveModel.existsModelData
#check QuadraticPi.MovingLogOccupancyGeometry.CurveModel.degreeData
#print axioms QuadraticPi.MovingLogOccupancyGeometry.CurveModel.degreeData
#check QuadraticPi.MovingLogOccupancyGeometry.ExceptionalDegree.admissible_degree_eq_neg_contactSum
#print axioms QuadraticPi.MovingLogOccupancyGeometry.ExceptionalDegree.admissible_degree_eq_neg_contactSum
#check QuadraticPi.MovingLogOccupancyGeometry.JetSurjectivity.blowupBundle_ample
#print axioms QuadraticPi.MovingLogOccupancyGeometry.JetSurjectivity.blowupBundle_ample
#check QuadraticPi.MovingLogOccupancyGeometry.JetPackets.affineOpen
#print axioms QuadraticPi.MovingLogOccupancyGeometry.JetPackets.affineOpen
#check QuadraticPi.MovingLogOccupancyGeometry.JetPackets.sectionPolynomial
#print axioms QuadraticPi.MovingLogOccupancyGeometry.JetPackets.sectionPolynomial
#check QuadraticPi.MovingLogOccupancyGeometry.JetPackets.formalPackets_surjective_of_jetRestriction
#print axioms QuadraticPi.MovingLogOccupancyGeometry.JetPackets.formalPackets_surjective_of_jetRestriction
#check QuadraticPi.MovingLogOccupancyGeometry.JetSurjectivity.eventual_jetRestriction_surjective
#print axioms QuadraticPi.MovingLogOccupancyGeometry.JetSurjectivity.eventual_jetRestriction_surjective
#check QuadraticPi.MovingLogOccupancyGeometry.JetSurjectivity.eventually_jetRestriction_surjective
#print axioms QuadraticPi.MovingLogOccupancyGeometry.JetSurjectivity.eventually_jetRestriction_surjective
#check QuadraticPi.MovingLogOccupancyGeometry.MatrixInterpolation.actualFrame_exists
#print axioms QuadraticPi.MovingLogOccupancyGeometry.MatrixInterpolation.actualFrame_exists
#check QuadraticPi.MovingLogOccupancyGeometry.MatrixInterpolation.WeightedPolynomials
#print axioms QuadraticPi.MovingLogOccupancyGeometry.MatrixInterpolation.WeightedPolynomials
#check QuadraticPi.MovingLogOccupancyGeometry.MatrixInterpolation.packetMap
#print axioms QuadraticPi.MovingLogOccupancyGeometry.MatrixInterpolation.packetMap
#check QuadraticPi.MovingLogOccupancyGeometry.MatrixInterpolation.packetMap_surjective_of_family
#print axioms QuadraticPi.MovingLogOccupancyGeometry.MatrixInterpolation.packetMap_surjective_of_family
#check QuadraticPi.MovingLogOccupancyGeometry.MatrixInterpolation.eventual_packets
#print axioms QuadraticPi.MovingLogOccupancyGeometry.MatrixInterpolation.eventual_packets
#check QuadraticPi.MovingLogOccupancyGeometry.SectionBound.exponent_budget
#print axioms QuadraticPi.MovingLogOccupancyGeometry.SectionBound.exponent_budget
#check QuadraticPi.MovingLogOccupancyGeometry.SectionBound.eventual_supportBound
#print axioms QuadraticPi.MovingLogOccupancyGeometry.SectionBound.eventual_supportBound
#check QuadraticPi.MovingLogOccupancyInterpolation.WeightedPolynomials
#print axioms QuadraticPi.MovingLogOccupancyInterpolation.WeightedPolynomials
#check QuadraticPi.MovingLogOccupancyInterpolation.packetMap
#print axioms QuadraticPi.MovingLogOccupancyInterpolation.packetMap
#check QuadraticPi.MovingLogOccupancyInterpolation.geometric_scale_eq
#print axioms QuadraticPi.MovingLogOccupancyInterpolation.geometric_scale_eq
#check QuadraticPi.MovingLogOccupancyInterpolation.pa_packets
#print axioms QuadraticPi.MovingLogOccupancyInterpolation.pa_packets
#check QuadraticPi.MovingLogOccupancyInterpolation.eventual_pa_packets
#print axioms QuadraticPi.MovingLogOccupancyInterpolation.eventual_pa_packets
#check QuadraticPi.MovingLogOccupancyInterpolation.Statement
#print axioms QuadraticPi.MovingLogOccupancyInterpolation.Statement
#check QuadraticPi.MovingLogOccupancyInterpolation.bounded_fiber_interpolation
#print axioms QuadraticPi.MovingLogOccupancyInterpolation.bounded_fiber_interpolation
#check QuadraticPi.MovingLogDistinctInterpolation.BaseData
#print axioms QuadraticPi.MovingLogDistinctInterpolation.BaseData
#check QuadraticPi.MovingLogDistinctInterpolation.BaseData.occupancyBase
#print axioms QuadraticPi.MovingLogDistinctInterpolation.BaseData.occupancyBase
#check QuadraticPi.MovingLogDistinctInterpolation.distinct_multiplicative_centers
#print axioms QuadraticPi.MovingLogDistinctInterpolation.distinct_multiplicative_centers
#check QuadraticPi.MovingLogDistinctInterpolation.real_geometric_bases_injective
#print axioms QuadraticPi.MovingLogDistinctInterpolation.real_geometric_bases_injective
#check QuadraticPi.MovingLogDistinctInterpolation.real_geometric_progression
#print axioms QuadraticPi.MovingLogDistinctInterpolation.real_geometric_progression
#check QuadraticPi.MovingLogOccupancyWeights.BaseData
#print axioms QuadraticPi.MovingLogOccupancyWeights.BaseData
#check QuadraticPi.MovingLogOccupancyWeights.BaseData.weightBase
#print axioms QuadraticPi.MovingLogOccupancyWeights.BaseData.weightBase
#check QuadraticPi.MovingLogOccupancyWeights.degreeWeights
#print axioms QuadraticPi.MovingLogOccupancyWeights.degreeWeights
#check QuadraticPi.MovingLogOccupancyWeights.jetWeights
#print axioms QuadraticPi.MovingLogOccupancyWeights.jetWeights
#check QuadraticPi.MovingLogOccupancyWeights.degreeWeights_pos
#print axioms QuadraticPi.MovingLogOccupancyWeights.degreeWeights_pos
#check QuadraticPi.MovingLogOccupancyWeights.jetWeights_pos
#print axioms QuadraticPi.MovingLogOccupancyWeights.jetWeights_pos
#check QuadraticPi.MovingLogOccupancyWeights.comparisonConstant_eq
#print axioms QuadraticPi.MovingLogOccupancyWeights.comparisonConstant_eq
#check QuadraticPi.MovingLogOccupancyWeights.NumericData
#print axioms QuadraticPi.MovingLogOccupancyWeights.NumericData
#check QuadraticPi.MovingLogOccupancyWeights.exists_sigma
#print axioms QuadraticPi.MovingLogOccupancyWeights.exists_sigma
#check QuadraticPi.MovingLogOccupancyWeights.exists_fixed_sigma_thresholds
#print axioms QuadraticPi.MovingLogOccupancyWeights.exists_fixed_sigma_thresholds
#check QuadraticPi.MovingLogOccupancyWeights.exists_thresholds
#print axioms QuadraticPi.MovingLogOccupancyWeights.exists_thresholds
#check QuadraticPi.MovingLogOccupancyWeights.NumericData.scale
#print axioms QuadraticPi.MovingLogOccupancyWeights.NumericData.scale
#check QuadraticPi.MovingLogOccupancyData.GeometricInterpolationData
#print axioms QuadraticPi.MovingLogOccupancyData.GeometricInterpolationData
#check QuadraticPi.MovingLogOccupancyData.GeometricInterpolationData.scale
#print axioms QuadraticPi.MovingLogOccupancyData.GeometricInterpolationData.scale
#check QuadraticPi.MovingLogOccupancyData.GeometricInterpolationData.fullCenters_injective
#print axioms QuadraticPi.MovingLogOccupancyData.GeometricInterpolationData.fullCenters_injective
#check QuadraticPi.MovingLogOccupancyData.GeometricInterpolationData.exact_weighted_curve_inequality
#print axioms QuadraticPi.MovingLogOccupancyData.GeometricInterpolationData.exact_weighted_curve_inequality
#check QuadraticPi.MovingLogOccupancyData.fromNumericData
#print axioms QuadraticPi.MovingLogOccupancyData.fromNumericData
#check QuadraticPi.MovingLogOccupancyData.fromNumericData_scale_eq
#print axioms QuadraticPi.MovingLogOccupancyData.fromNumericData_scale_eq
#check QuadraticPi.MovingLogOccupancyThresholds.thresholds_and_integral_scale
#print axioms QuadraticPi.MovingLogOccupancyThresholds.thresholds_and_integral_scale
#check QuadraticPi.MovingLogOccupancyThresholds.uniform_curve_inequality
#print axioms QuadraticPi.MovingLogOccupancyThresholds.uniform_curve_inequality
#check QuadraticPi.MovingLogFibreIndex.fibreSize
#print axioms QuadraticPi.MovingLogFibreIndex.fibreSize
#check QuadraticPi.MovingLogFibreIndex.fibreIndex
#print axioms QuadraticPi.MovingLogFibreIndex.fibreIndex
#check QuadraticPi.MovingLogFibreIndex.FibreSeparated
#print axioms QuadraticPi.MovingLogFibreIndex.FibreSeparated
#check QuadraticPi.MovingLogFibreIndex.FibreOccupancy
#print axioms QuadraticPi.MovingLogFibreIndex.FibreOccupancy
#check QuadraticPi.MovingLogFibreIndex.fibreIndex_mem
#print axioms QuadraticPi.MovingLogFibreIndex.fibreIndex_mem
#check QuadraticPi.MovingLogFibreIndex.fibreIndex_injective
#print axioms QuadraticPi.MovingLogFibreIndex.fibreIndex_injective
#check QuadraticPi.MovingLogFibreIndex.fibreIndex_surjective_on
#print axioms QuadraticPi.MovingLogFibreIndex.fibreIndex_surjective_on
#check QuadraticPi.MovingLogFibreIndex.fibreSize_le
#print axioms QuadraticPi.MovingLogFibreIndex.fibreSize_le
#check QuadraticPi.MovingLogFibreIndex.restricted_coordinate_injective
#print axioms QuadraticPi.MovingLogFibreIndex.restricted_coordinate_injective
#check QuadraticPi.MovingLogFibreIndex.fibreSeparated_of_injective_bases
#print axioms QuadraticPi.MovingLogFibreIndex.fibreSeparated_of_injective_bases
#check QuadraticPi.MovingLogFibreIndex.fibreOccupancy_one_of_injective_bases
#print axioms QuadraticPi.MovingLogFibreIndex.fibreOccupancy_one_of_injective_bases
#check QuadraticPi.MovingLogFibreRestriction.places_restrict_subset
#print axioms QuadraticPi.MovingLogFibreRestriction.places_restrict_subset
#check QuadraticPi.MovingLogFibreRestriction.contact_restrict_eq
#print axioms QuadraticPi.MovingLogFibreRestriction.contact_restrict_eq
#check QuadraticPi.MovingLogFibreRestriction.places_eq_fibre_of_constant
#print axioms QuadraticPi.MovingLogFibreRestriction.places_eq_fibre_of_constant
#check QuadraticPi.MovingLogFibreRestriction.contact_sum_eq_fibre_of_constant
#print axioms QuadraticPi.MovingLogFibreRestriction.contact_sum_eq_fibre_of_constant
#check QuadraticPi.MovingLogBoundedFibreCurve.count_volume_mono
#print axioms QuadraticPi.MovingLogBoundedFibreCurve.count_volume_mono
#check QuadraticPi.MovingLogBoundedFibreCurve.weighted_curve_inequality
#print axioms QuadraticPi.MovingLogBoundedFibreCurve.weighted_curve_inequality
#check QuadraticPi.MovingLogBoundedFibreCurve.distinct_bases_weighted_curve_inequality
#print axioms QuadraticPi.MovingLogBoundedFibreCurve.distinct_bases_weighted_curve_inequality
#check QuadraticPi.GradedSimplyConnectedUnionCitation.CitedSimplyConnectedUnion
#print axioms QuadraticPi.GradedSimplyConnectedUnionCitation.CitedSimplyConnectedUnion
#check QuadraticPi.GradedSimplyConnectedUnionCitation.convex_simplyConnected
#print axioms QuadraticPi.GradedSimplyConnectedUnionCitation.convex_simplyConnected
#check QuadraticPi.GradedConvexPatchSelection.Patch
#print axioms QuadraticPi.GradedConvexPatchSelection.Patch
#check QuadraticPi.GradedConvexPatchSelection.patchGraph
#print axioms QuadraticPi.GradedConvexPatchSelection.patchGraph
#check QuadraticPi.GradedConvexPatchSelection.walkDomain
#print axioms QuadraticPi.GradedConvexPatchSelection.walkDomain
#check QuadraticPi.GradedConvexPatchSelection.mem_walkDomain
#print axioms QuadraticPi.GradedConvexPatchSelection.mem_walkDomain
#check QuadraticPi.GradedConvexPatchSelection.walkDomain_open
#print axioms QuadraticPi.GradedConvexPatchSelection.walkDomain_open
#check QuadraticPi.GradedConvexPatchSelection.walkDomain_subset
#print axioms QuadraticPi.GradedConvexPatchSelection.walkDomain_subset
#check QuadraticPi.GradedConvexPatchSelection.first_subset_walkDomain
#print axioms QuadraticPi.GradedConvexPatchSelection.first_subset_walkDomain
#check QuadraticPi.GradedConvexPatchSelection.last_subset_walkDomain
#print axioms QuadraticPi.GradedConvexPatchSelection.last_subset_walkDomain
#check QuadraticPi.GradedConvexPatchSelection.shortest_tail_minimal
#print axioms QuadraticPi.GradedConvexPatchSelection.shortest_tail_minimal
#check QuadraticPi.GradedConvexPatchSelection.shortest_no_chord
#print axioms QuadraticPi.GradedConvexPatchSelection.shortest_no_chord
#check QuadraticPi.GradedConvexPatchSelection.shortest_attachment_inter
#print axioms QuadraticPi.GradedConvexPatchSelection.shortest_attachment_inter
#check QuadraticPi.GradedConvexPatchSelection.shortest_walkDomain_simplyConnected
#print axioms QuadraticPi.GradedConvexPatchSelection.shortest_walkDomain_simplyConnected
#check QuadraticPi.GradedGeneralBranchSelection.exists_patch_at
#print axioms QuadraticPi.GradedGeneralBranchSelection.exists_patch_at
#check QuadraticPi.GradedGeneralBranchSelection.intersect_reachable
#print axioms QuadraticPi.GradedGeneralBranchSelection.intersect_reachable
#check QuadraticPi.GradedGeneralBranchSelection.accessible
#print axioms QuadraticPi.GradedGeneralBranchSelection.accessible
#check QuadraticPi.GradedGeneralBranchSelection.inaccessible
#print axioms QuadraticPi.GradedGeneralBranchSelection.inaccessible
#check QuadraticPi.GradedGeneralBranchSelection.accessible_open
#print axioms QuadraticPi.GradedGeneralBranchSelection.accessible_open
#check QuadraticPi.GradedGeneralBranchSelection.inaccessible_open
#print axioms QuadraticPi.GradedGeneralBranchSelection.inaccessible_open
#check QuadraticPi.GradedGeneralBranchSelection.accessible_disjoint
#print axioms QuadraticPi.GradedGeneralBranchSelection.accessible_disjoint
#check QuadraticPi.GradedGeneralBranchSelection.accessible_covers
#print axioms QuadraticPi.GradedGeneralBranchSelection.accessible_covers
#check QuadraticPi.GradedGeneralBranchSelection.every_point_accessible
#print axioms QuadraticPi.GradedGeneralBranchSelection.every_point_accessible
#check QuadraticPi.GradedGeneralBranchSelection.exists_simplyConnected_convex_extension
#print axioms QuadraticPi.GradedGeneralBranchSelection.exists_simplyConnected_convex_extension
#check QuadraticPi.GradedGeneralBranchSelection.logChart_has_simplyConnected_refinement
#print axioms QuadraticPi.GradedGeneralBranchSelection.logChart_has_simplyConnected_refinement
#check QuadraticPi.GradedGeneralRankClosed.paper_general_rank_lemma
#print axioms QuadraticPi.GradedGeneralRankClosed.paper_general_rank_lemma
#check QuadraticPi.GradedGeneralNilssonSourceMatch.isNilsson_congr_near_origin
#print axioms QuadraticPi.GradedGeneralNilssonSourceMatch.isNilsson_congr_near_origin
#check QuadraticPi.GradedGeneralNilssonSourceMatch.isNilsson_congr_on_chart
#print axioms QuadraticPi.GradedGeneralNilssonSourceMatch.isNilsson_congr_on_chart
#check QuadraticPi.GradedGeneralNilssonSourceMatch.FiniteSourceBasis
#print axioms QuadraticPi.GradedGeneralNilssonSourceMatch.FiniteSourceBasis
#check QuadraticPi.GradedGeneralNilssonSourceMatch.FiniteUpperNilsson
#print axioms QuadraticPi.GradedGeneralNilssonSourceMatch.FiniteUpperNilsson
#check QuadraticPi.GradedGeneralNilssonSourceMatch.source_solution_eq_basis
#print axioms QuadraticPi.GradedGeneralNilssonSourceMatch.source_solution_eq_basis
#check QuadraticPi.GradedGeneralNilssonSourceMatch.intrinsic_nilsson_iff_finite_upper
#print axioms QuadraticPi.GradedGeneralNilssonSourceMatch.intrinsic_nilsson_iff_finite_upper
#check QuadraticPi.GradedGeneralNilssonSourceMatch.vector_nilsson_supplies_finite_upper
#print axioms QuadraticPi.GradedGeneralNilssonSourceMatch.vector_nilsson_supplies_finite_upper
#check QuadraticPi.GradedGeneralNilssonSourceMatch.normalized_source_basis
#print axioms QuadraticPi.GradedGeneralNilssonSourceMatch.normalized_source_basis
#check QuadraticPi.GradedGeneralBranchRefinement.refinedChart
#print axioms QuadraticPi.GradedGeneralBranchRefinement.refinedChart
#check QuadraticPi.GradedGeneralBranchRefinement.isNilsson_refinement_iff
#print axioms QuadraticPi.GradedGeneralBranchRefinement.isNilsson_refinement_iff
#check QuadraticPi.GradedGeneralBranchRefinement.hasNilssonOrder_refinement_iff
#print axioms QuadraticPi.GradedGeneralBranchRefinement.hasNilssonOrder_refinement_iff
#check QuadraticPi.GradedGeneralBranchRefinement.finiteSourceBasis_refines
#print axioms QuadraticPi.GradedGeneralBranchRefinement.finiteSourceBasis_refines
#check QuadraticPi.GradedGeneralBranchRefinement.finiteUpperNilsson_refinement_iff
#print axioms QuadraticPi.GradedGeneralBranchRefinement.finiteUpperNilsson_refinement_iff
#check QuadraticPi.GradedGeneralPaperRankAdapter.HasSimplyConnectedRefinement
#print axioms QuadraticPi.GradedGeneralPaperRankAdapter.HasSimplyConnectedRefinement
#check QuadraticPi.GradedGeneralPaperRankAdapter.refinement_of_simply_connected_chart
#print axioms QuadraticPi.GradedGeneralPaperRankAdapter.refinement_of_simply_connected_chart
#check QuadraticPi.GradedGeneralPaperRankAdapter.rank_from_finite_nilsson_basis
#print axioms QuadraticPi.GradedGeneralPaperRankAdapter.rank_from_finite_nilsson_basis
#check QuadraticPi.GradedGeneralPaperRankAdapter.paper_rank_on_refinable_branch
#print axioms QuadraticPi.GradedGeneralPaperRankAdapter.paper_rank_on_refinable_branch
#check QuadraticPi.GradedGeneralEndpointSpan.evaluation
#print axioms QuadraticPi.GradedGeneralEndpointSpan.evaluation
#check QuadraticPi.GradedGeneralEndpointSpan.unit
#print axioms QuadraticPi.GradedGeneralEndpointSpan.unit
#check QuadraticPi.GradedGeneralEndpointSpan.coefficientPolynomial
#print axioms QuadraticPi.GradedGeneralEndpointSpan.coefficientPolynomial
#check QuadraticPi.GradedGeneralEndpointSpan.evaluation_eq_liftedValue
#print axioms QuadraticPi.GradedGeneralEndpointSpan.evaluation_eq_liftedValue
#check QuadraticPi.GradedGeneralEndpointSpan.coefficientPolynomial_coeff
#print axioms QuadraticPi.GradedGeneralEndpointSpan.coefficientPolynomial_coeff
#check QuadraticPi.GradedGeneralEndpointSpan.coefficientPolynomial_eval
#print axioms QuadraticPi.GradedGeneralEndpointSpan.coefficientPolynomial_eval
#check QuadraticPi.GradedGeneralEndpointSpan.vector_eq_sum_units
#print axioms QuadraticPi.GradedGeneralEndpointSpan.vector_eq_sum_units
#check QuadraticPi.GradedGeneralEndpointSpan.unit_mem_evaluation_span
#print axioms QuadraticPi.GradedGeneralEndpointSpan.unit_mem_evaluation_span
#check QuadraticPi.GradedGeneralEndpointSpan.evaluation_span_top
#print axioms QuadraticPi.GradedGeneralEndpointSpan.evaluation_span_top
#check QuadraticPi.GradedGeneralEndpointSpan.exists_unit_representation
#print axioms QuadraticPi.GradedGeneralEndpointSpan.exists_unit_representation
#check QuadraticPi.GradedGeneralEndpointSpan.unitRepresentation
#print axioms QuadraticPi.GradedGeneralEndpointSpan.unitRepresentation
#check QuadraticPi.GradedGeneralEndpointSpan.unitRepresentation_spec
#print axioms QuadraticPi.GradedGeneralEndpointSpan.unitRepresentation_spec
#check QuadraticPi.GradedGeneralNormalizedContinuation.scalarSolution
#print axioms QuadraticPi.GradedGeneralNormalizedContinuation.scalarSolution
#check QuadraticPi.GradedGeneralNormalizedContinuation.fullSolution
#print axioms QuadraticPi.GradedGeneralNormalizedContinuation.fullSolution
#check QuadraticPi.GradedGeneralNormalizedContinuation.normalizedU
#print axioms QuadraticPi.GradedGeneralNormalizedContinuation.normalizedU
#check QuadraticPi.GradedGeneralNormalizedContinuation.scalarSolution_analytic
#print axioms QuadraticPi.GradedGeneralNormalizedContinuation.scalarSolution_analytic
#check QuadraticPi.GradedGeneralNormalizedContinuation.scalarSolution_initial
#print axioms QuadraticPi.GradedGeneralNormalizedContinuation.scalarSolution_initial
#check QuadraticPi.GradedGeneralNormalizedContinuation.scalarSolution_hasDerivAt
#print axioms QuadraticPi.GradedGeneralNormalizedContinuation.scalarSolution_hasDerivAt
#check QuadraticPi.GradedGeneralNormalizedContinuation.fullSolution_analytic
#print axioms QuadraticPi.GradedGeneralNormalizedContinuation.fullSolution_analytic
#check QuadraticPi.GradedGeneralNormalizedContinuation.fullSolution_initial
#print axioms QuadraticPi.GradedGeneralNormalizedContinuation.fullSolution_initial
#check QuadraticPi.GradedGeneralNormalizedContinuation.fullSolution_hasDerivAt
#print axioms QuadraticPi.GradedGeneralNormalizedContinuation.fullSolution_hasDerivAt
#check QuadraticPi.GradedGeneralNormalizedContinuation.normalizedU_analytic
#print axioms QuadraticPi.GradedGeneralNormalizedContinuation.normalizedU_analytic
#check QuadraticPi.GradedGeneralNormalizedContinuation.normalizedU_initial
#print axioms QuadraticPi.GradedGeneralNormalizedContinuation.normalizedU_initial
#check QuadraticPi.GradedGeneralNormalizedContinuation.normalizedU_hasDerivAt
#print axioms QuadraticPi.GradedGeneralNormalizedContinuation.normalizedU_hasDerivAt
#check QuadraticPi.GradedGeneralLocalLogCoordinate.localCoordinate
#print axioms QuadraticPi.GradedGeneralLocalLogCoordinate.localCoordinate
#check QuadraticPi.GradedGeneralLocalLogCoordinate.endpoint_ne_zero
#print axioms QuadraticPi.GradedGeneralLocalLogCoordinate.endpoint_ne_zero
#check QuadraticPi.GradedGeneralLocalLogCoordinate.localCoordinate_initial
#print axioms QuadraticPi.GradedGeneralLocalLogCoordinate.localCoordinate_initial
#check QuadraticPi.GradedGeneralLocalLogCoordinate.localCoordinate_analyticAt
#print axioms QuadraticPi.GradedGeneralLocalLogCoordinate.localCoordinate_analyticAt
#check QuadraticPi.GradedGeneralLocalLogCoordinate.exp_localCoordinate
#print axioms QuadraticPi.GradedGeneralLocalLogCoordinate.exp_localCoordinate
#check QuadraticPi.GradedGeneralLocalLogCoordinate.localCoordinate_hasDerivAt
#print axioms QuadraticPi.GradedGeneralLocalLogCoordinate.localCoordinate_hasDerivAt
#check QuadraticPi.GradedGeneralLocalLogCoordinate.localCoordinate_exp_germ
#print axioms QuadraticPi.GradedGeneralLocalLogCoordinate.localCoordinate_exp_germ
#check QuadraticPi.GradedGeneralLocalLogCoordinate.localCoordinate_eventually_domain
#print axioms QuadraticPi.GradedGeneralLocalLogCoordinate.localCoordinate_eventually_domain
#check QuadraticPi.GradedGeneralLocalLogCoordinate.ratio_eventually_slitPlane
#print axioms QuadraticPi.GradedGeneralLocalLogCoordinate.ratio_eventually_slitPlane
#check QuadraticPi.GradedGeneralTransportConstruction.localMatrix
#print axioms QuadraticPi.GradedGeneralTransportConstruction.localMatrix
#check QuadraticPi.GradedGeneralTransportConstruction.localMatrix_continuation_germ
#print axioms QuadraticPi.GradedGeneralTransportConstruction.localMatrix_continuation_germ
#check QuadraticPi.GradedGeneralTransportConstruction.localMatrix_analyticAt
#print axioms QuadraticPi.GradedGeneralTransportConstruction.localMatrix_analyticAt
#check QuadraticPi.GradedGeneralTransportConstruction.logarithmic_matrix_certificates
#print axioms QuadraticPi.GradedGeneralTransportConstruction.logarithmic_matrix_certificates
#check QuadraticPi.GradedGeneralTransportConstruction.normalizedT
#print axioms QuadraticPi.GradedGeneralTransportConstruction.normalizedT
#check QuadraticPi.GradedGeneralTransportConstruction.constructed_transport_certificates
#print axioms QuadraticPi.GradedGeneralTransportConstruction.constructed_transport_certificates
#check QuadraticPi.GradedOrdinaryAnalyticExistenceCitation.CitedOrdinaryAnalyticFundamental
#print axioms QuadraticPi.GradedOrdinaryAnalyticExistenceCitation.CitedOrdinaryAnalyticFundamental
#check QuadraticPi.GradedOrdinaryAnalyticExistenceCitation.exists_dual_continuation
#print axioms QuadraticPi.GradedOrdinaryAnalyticExistenceCitation.exists_dual_continuation
#check QuadraticPi.GradedGeneralRankCompletion.NilssonOnSourceSolutions
#print axioms QuadraticPi.GradedGeneralRankCompletion.NilssonOnSourceSolutions
#check QuadraticPi.GradedGeneralRankCompletion.constructed_source_coefficients_nilsson
#print axioms QuadraticPi.GradedGeneralRankCompletion.constructed_source_coefficients_nilsson
#check QuadraticPi.GradedGeneralRankCompletion.rank_from_dual_continuation
#print axioms QuadraticPi.GradedGeneralRankCompletion.rank_from_dual_continuation
#check QuadraticPi.GradedGeneralRankCompletion.rank_on_coherent_nilsson_branch
#print axioms QuadraticPi.GradedGeneralRankCompletion.rank_on_coherent_nilsson_branch
#check QuadraticPi.GradedGeneralAnalyticSystemUniqueness.analytic_system_unique_on
#print axioms QuadraticPi.GradedGeneralAnalyticSystemUniqueness.analytic_system_unique_on
#check QuadraticPi.GradedGeneralCornerSpan.corner
#print axioms QuadraticPi.GradedGeneralCornerSpan.corner
#check QuadraticPi.GradedGeneralCornerSpan.corner_eq_sum
#print axioms QuadraticPi.GradedGeneralCornerSpan.corner_eq_sum
#check QuadraticPi.GradedGeneralCornerSpan.sourceColumn_mem_corner_span
#print axioms QuadraticPi.GradedGeneralCornerSpan.sourceColumn_mem_corner_span
#check QuadraticPi.GradedGeneralCornerSpan.corner_span_eq_sourceCornerSpace
#print axioms QuadraticPi.GradedGeneralCornerSpan.corner_span_eq_sourceCornerSpace
#check QuadraticPi.GradedGeneralContinuedCorners.logScalar
#print axioms QuadraticPi.GradedGeneralContinuedCorners.logScalar
#check QuadraticPi.GradedGeneralContinuedCorners.DualContinuation
#print axioms QuadraticPi.GradedGeneralContinuedCorners.DualContinuation
#check QuadraticPi.GradedGeneralContinuedCorners.dualValue
#print axioms QuadraticPi.GradedGeneralContinuedCorners.dualValue
#check QuadraticPi.GradedGeneralContinuedCorners.cornerSolution
#print axioms QuadraticPi.GradedGeneralContinuedCorners.cornerSolution
#check QuadraticPi.GradedGeneralContinuedCorners.continuedVector
#print axioms QuadraticPi.GradedGeneralContinuedCorners.continuedVector
#check QuadraticPi.GradedGeneralContinuedCorners.logScalar_analyticAt
#print axioms QuadraticPi.GradedGeneralContinuedCorners.logScalar_analyticAt
#check QuadraticPi.GradedGeneralContinuedCorners.log_lifted_connection
#print axioms QuadraticPi.GradedGeneralContinuedCorners.log_lifted_connection
#check QuadraticPi.GradedGeneralContinuedCorners.dualValue_analytic
#print axioms QuadraticPi.GradedGeneralContinuedCorners.dualValue_analytic
#check QuadraticPi.GradedGeneralContinuedCorners.dualValue_initial
#print axioms QuadraticPi.GradedGeneralContinuedCorners.dualValue_initial
#check QuadraticPi.GradedGeneralContinuedCorners.dualValue_hasDerivAt
#print axioms QuadraticPi.GradedGeneralContinuedCorners.dualValue_hasDerivAt
#check QuadraticPi.GradedGeneralContinuedCorners.cornerSolution_analytic
#print axioms QuadraticPi.GradedGeneralContinuedCorners.cornerSolution_analytic
#check QuadraticPi.GradedGeneralContinuedCorners.cornerSolution_initial
#print axioms QuadraticPi.GradedGeneralContinuedCorners.cornerSolution_initial
#check QuadraticPi.GradedGeneralContinuedCorners.cornerSolution_hasDerivAt
#print axioms QuadraticPi.GradedGeneralContinuedCorners.cornerSolution_hasDerivAt
#check QuadraticPi.GradedGeneralContinuedCorners.continuedVector_analytic
#print axioms QuadraticPi.GradedGeneralContinuedCorners.continuedVector_analytic
#check QuadraticPi.GradedGeneralContinuedCorners.continuedVector_initial
#print axioms QuadraticPi.GradedGeneralContinuedCorners.continuedVector_initial
#check QuadraticPi.GradedGeneralContinuedCorners.continuedVector_hasDerivAt
#print axioms QuadraticPi.GradedGeneralContinuedCorners.continuedVector_hasDerivAt
#check QuadraticPi.GradedGeneralContinuedCorners.cornerSolution_eq_continuedVector
#print axioms QuadraticPi.GradedGeneralContinuedCorners.cornerSolution_eq_continuedVector
#check QuadraticPi.GradedGeneralContinuedContactIdentity.continuedVector_add
#print axioms QuadraticPi.GradedGeneralContinuedContactIdentity.continuedVector_add
#check QuadraticPi.GradedGeneralContinuedContactIdentity.continuedVector_smul
#print axioms QuadraticPi.GradedGeneralContinuedContactIdentity.continuedVector_smul
#check QuadraticPi.GradedGeneralContinuedContactIdentity.continuedVector_sum_smul
#print axioms QuadraticPi.GradedGeneralContinuedContactIdentity.continuedVector_sum_smul
#check QuadraticPi.GradedGeneralContinuedContactIdentity.contactTransportSpace
#print axioms QuadraticPi.GradedGeneralContinuedContactIdentity.contactTransportSpace
#check QuadraticPi.GradedGeneralContinuedContactIdentity.corner_mem_contactTransportSpace
#print axioms QuadraticPi.GradedGeneralContinuedContactIdentity.corner_mem_contactTransportSpace
#check QuadraticPi.GradedGeneralContinuedContactIdentity.sourceCornerSpace_le_contactTransportSpace
#print axioms QuadraticPi.GradedGeneralContinuedContactIdentity.sourceCornerSpace_le_contactTransportSpace
#check QuadraticPi.GradedGeneralContinuedContactIdentity.continuedRemainder_eq_pairing
#print axioms QuadraticPi.GradedGeneralContinuedContactIdentity.continuedRemainder_eq_pairing
#check QuadraticPi.GradedGeneralContinuedContactIdentity.continuedRemainder_eq_literalContacts
#print axioms QuadraticPi.GradedGeneralContinuedContactIdentity.continuedRemainder_eq_literalContacts
#check QuadraticPi.GradedGeneralContinuedContactIdentity.continuedRemainder_fixed_finite_decomposition
#print axioms QuadraticPi.GradedGeneralContinuedContactIdentity.continuedRemainder_fixed_finite_decomposition
#check QuadraticPi.GradedGeneralContinuedContactIdentity.continuedRemainder_source_basis_decomposition
#print axioms QuadraticPi.GradedGeneralContinuedContactIdentity.continuedRemainder_source_basis_decomposition
#check QuadraticPi.GradedGeneralRankLemma.holomorphicContact
#print axioms QuadraticPi.GradedGeneralRankLemma.holomorphicContact
#check QuadraticPi.GradedGeneralRankLemma.holomorphicContact_analytic
#print axioms QuadraticPi.GradedGeneralRankLemma.holomorphicContact_analytic
#check QuadraticPi.GradedGeneralRankLemma.taylor_contact_iff_analytic_order
#print axioms QuadraticPi.GradedGeneralRankLemma.taylor_contact_iff_analytic_order
#check QuadraticPi.GradedGeneralRankLemma.actual_general_short_rank
#print axioms QuadraticPi.GradedGeneralRankLemma.actual_general_short_rank
#check QuadraticPi.GradedGeneralRankLemma.actual_general_rank_lemma
#print axioms QuadraticPi.GradedGeneralRankLemma.actual_general_rank_lemma
#check QuadraticPi.GradedGeneralLiftedConnection.dualCoefficient
#print axioms QuadraticPi.GradedGeneralLiftedConnection.dualCoefficient
#check QuadraticPi.GradedGeneralLiftedConnection.generator
#print axioms QuadraticPi.GradedGeneralLiftedConnection.generator
#check QuadraticPi.GradedGeneralLiftedConnection.liftDerivation
#print axioms QuadraticPi.GradedGeneralLiftedConnection.liftDerivation
#check QuadraticPi.GradedGeneralLiftedConnection.connection
#print axioms QuadraticPi.GradedGeneralLiftedConnection.connection
#check QuadraticPi.GradedGeneralLiftedConnection.liftDerivation_preserves
#print axioms QuadraticPi.GradedGeneralLiftedConnection.liftDerivation_preserves
#check QuadraticPi.GradedGeneralLiftedConnection.connection_expansion
#print axioms QuadraticPi.GradedGeneralLiftedConnection.connection_expansion
#check QuadraticPi.GradedGeneralLiftedConnection.dualCoefficient_smul
#print axioms QuadraticPi.GradedGeneralLiftedConnection.dualCoefficient_smul
#check QuadraticPi.GradedGeneralLiftedConnection.generator_smul
#print axioms QuadraticPi.GradedGeneralLiftedConnection.generator_smul
#check QuadraticPi.GradedGeneralLiftedConnection.liftDerivation_smul
#print axioms QuadraticPi.GradedGeneralLiftedConnection.liftDerivation_smul
#check QuadraticPi.GradedGeneralLiftedConnection.connection_smul
#print axioms QuadraticPi.GradedGeneralLiftedConnection.connection_smul
#check QuadraticPi.GradedGeneralLiftedConnection.generator_map
#print axioms QuadraticPi.GradedGeneralLiftedConnection.generator_map
#check QuadraticPi.GradedGeneralLiftedConnection.liftDerivation_map
#print axioms QuadraticPi.GradedGeneralLiftedConnection.liftDerivation_map
#check QuadraticPi.GradedGeneralLiftedConnection.basis_map
#print axioms QuadraticPi.GradedGeneralLiftedConnection.basis_map
#check QuadraticPi.GradedGeneralLiftedConnection.connection_map
#print axioms QuadraticPi.GradedGeneralLiftedConnection.connection_map
#check QuadraticPi.GradedGeneralLiftedRationalConnection.liftedNumerator
#print axioms QuadraticPi.GradedGeneralLiftedRationalConnection.liftedNumerator
#check QuadraticPi.GradedGeneralLiftedRationalConnection.liftedNumerator_eval
#print axioms QuadraticPi.GradedGeneralLiftedRationalConnection.liftedNumerator_eval
#check QuadraticPi.GradedGeneralLiftedRationalConnection.connection_div
#print axioms QuadraticPi.GradedGeneralLiftedRationalConnection.connection_div
#check QuadraticPi.GradedGeneralLiftedRationalConnection.rational_lifted_connection
#print axioms QuadraticPi.GradedGeneralLiftedRationalConnection.rational_lifted_connection
#check QuadraticPi.GradedGeneralLiftedAnalyticSolutions.endpointValue
#print axioms QuadraticPi.GradedGeneralLiftedAnalyticSolutions.endpointValue
#check QuadraticPi.GradedGeneralLiftedAnalyticSolutions.liftedValue
#print axioms QuadraticPi.GradedGeneralLiftedAnalyticSolutions.liftedValue
#check QuadraticPi.GradedGeneralLiftedAnalyticSolutions.liftedValue_upper
#print axioms QuadraticPi.GradedGeneralLiftedAnalyticSolutions.liftedValue_upper
#check QuadraticPi.GradedGeneralLiftedAnalyticSolutions.liftedValue_lower
#print axioms QuadraticPi.GradedGeneralLiftedAnalyticSolutions.liftedValue_lower
#check QuadraticPi.GradedGeneralLiftedAnalyticSolutions.polynomial_chain_rule
#print axioms QuadraticPi.GradedGeneralLiftedAnalyticSolutions.polynomial_chain_rule
#check QuadraticPi.GradedGeneralLiftedAnalyticSolutions.liftedValue_hasDerivAt
#print axioms QuadraticPi.GradedGeneralLiftedAnalyticSolutions.liftedValue_hasDerivAt
#check QuadraticPi.GradedGeneralLiftedAnalyticSolutions.primal_dual_pairing_hasDerivAt
#print axioms QuadraticPi.GradedGeneralLiftedAnalyticSolutions.primal_dual_pairing_hasDerivAt
#check QuadraticPi.GradedGeneralLiftedAnalyticSolutions.literal_corner_hasDerivAt
#print axioms QuadraticPi.GradedGeneralLiftedAnalyticSolutions.literal_corner_hasDerivAt
#check QuadraticPi.GradedGeneralLiftedAnalyticSolutions.literal_corner_rational_hasDerivAt
#print axioms QuadraticPi.GradedGeneralLiftedAnalyticSolutions.literal_corner_rational_hasDerivAt
#check QuadraticPi.GradedGeneralLiteralContacts.literalContact
#print axioms QuadraticPi.GradedGeneralLiteralContacts.literalContact
#check QuadraticPi.GradedGeneralLiteralContacts.literalContact_eq_source_pairing
#print axioms QuadraticPi.GradedGeneralLiteralContacts.literalContact_eq_source_pairing
#check QuadraticPi.GradedGeneralLiteralContacts.weighted_sourceColumn_upper
#print axioms QuadraticPi.GradedGeneralLiteralContacts.weighted_sourceColumn_upper
#check QuadraticPi.GradedGeneralLiteralContacts.weighted_sourceColumn_lower
#print axioms QuadraticPi.GradedGeneralLiteralContacts.weighted_sourceColumn_lower
#check QuadraticPi.GradedGeneralLiteralContacts.literal_corner_eq_weighted_source
#print axioms QuadraticPi.GradedGeneralLiteralContacts.literal_corner_eq_weighted_source
#check QuadraticPi.GradedGeneralLiteralContacts.literal_corner_pairing_eq_contacts
#print axioms QuadraticPi.GradedGeneralLiteralContacts.literal_corner_pairing_eq_contacts
#check QuadraticPi.GradedGeneralLiteralContacts.literal_corner_endpoint
#print axioms QuadraticPi.GradedGeneralLiteralContacts.literal_corner_endpoint
#check QuadraticPi.GradedGeneralLiteralContacts.literal_corner_remainder
#print axioms QuadraticPi.GradedGeneralLiteralContacts.literal_corner_remainder
#check QuadraticPi.GradedGeneralNilssonData.LogChart
#print axioms QuadraticPi.GradedGeneralNilssonData.LogChart
#check QuadraticPi.GradedGeneralNilssonData.chart_endpoint_ne_zero
#print axioms QuadraticPi.GradedGeneralNilssonData.chart_endpoint_ne_zero
#check QuadraticPi.GradedGeneralNilssonData.CoefficientLowerBound
#print axioms QuadraticPi.GradedGeneralNilssonData.CoefficientLowerBound
#check QuadraticPi.GradedGeneralNilssonData.Term
#print axioms QuadraticPi.GradedGeneralNilssonData.Term
#check QuadraticPi.GradedGeneralNilssonData.termValue
#print axioms QuadraticPi.GradedGeneralNilssonData.termValue
#check QuadraticPi.GradedGeneralNilssonData.expansionValue
#print axioms QuadraticPi.GradedGeneralNilssonData.expansionValue
#check QuadraticPi.GradedGeneralNilssonData.ExpansionLowerBound
#print axioms QuadraticPi.GradedGeneralNilssonData.ExpansionLowerBound
#check QuadraticPi.GradedGeneralNilssonData.Represents
#print axioms QuadraticPi.GradedGeneralNilssonData.Represents
#check QuadraticPi.GradedGeneralNilssonData.IsNilsson
#print axioms QuadraticPi.GradedGeneralNilssonData.IsNilsson
#check QuadraticPi.GradedGeneralNilssonData.HasNilssonOrder
#print axioms QuadraticPi.GradedGeneralNilssonData.HasNilssonOrder
#check QuadraticPi.GradedGeneralNilssonData.coefficientLowerBound_mono
#print axioms QuadraticPi.GradedGeneralNilssonData.coefficientLowerBound_mono
#check QuadraticPi.GradedGeneralNilssonData.hasNilssonOrder_mono
#print axioms QuadraticPi.GradedGeneralNilssonData.hasNilssonOrder_mono
#check QuadraticPi.GradedGeneralNilssonData.expansionValue_append
#print axioms QuadraticPi.GradedGeneralNilssonData.expansionValue_append
#check QuadraticPi.GradedGeneralNilssonData.hasNilssonOrder_zero
#print axioms QuadraticPi.GradedGeneralNilssonData.hasNilssonOrder_zero
#check QuadraticPi.GradedGeneralNilssonData.hasNilssonOrder_add
#print axioms QuadraticPi.GradedGeneralNilssonData.hasNilssonOrder_add
#check QuadraticPi.GradedGeneralNilssonData.hasNilssonOrder_sum
#print axioms QuadraticPi.GradedGeneralNilssonData.hasNilssonOrder_sum
#check QuadraticPi.GradedGeneralNilssonData.coefficientLowerBound_mul_contact
#print axioms QuadraticPi.GradedGeneralNilssonData.coefficientLowerBound_mul_contact
#check QuadraticPi.GradedGeneralNilssonData.multiplyTerm
#print axioms QuadraticPi.GradedGeneralNilssonData.multiplyTerm
#check QuadraticPi.GradedGeneralNilssonData.multiplyTerm_value
#print axioms QuadraticPi.GradedGeneralNilssonData.multiplyTerm_value
#check QuadraticPi.GradedGeneralNilssonData.multiplyExpansion_value
#print axioms QuadraticPi.GradedGeneralNilssonData.multiplyExpansion_value
#check QuadraticPi.GradedGeneralNilssonData.hasNilssonOrder_mul_contact
#print axioms QuadraticPi.GradedGeneralNilssonData.hasNilssonOrder_mul_contact
#check QuadraticPi.GradedGeneralNilssonData.hasNilssonOrder_const_mul
#print axioms QuadraticPi.GradedGeneralNilssonData.hasNilssonOrder_const_mul
#check QuadraticPi.GradedGeneralNilssonData.expansionLoss
#print axioms QuadraticPi.GradedGeneralNilssonData.expansionLoss
#check QuadraticPi.GradedGeneralNilssonData.expansionLoss_nonneg
#print axioms QuadraticPi.GradedGeneralNilssonData.expansionLoss_nonneg
#check QuadraticPi.GradedGeneralNilssonData.neg_exponent_le_expansionLoss
#print axioms QuadraticPi.GradedGeneralNilssonData.neg_exponent_le_expansionLoss
#check QuadraticPi.GradedGeneralNilssonData.expansionLowerBound_neg_loss
#print axioms QuadraticPi.GradedGeneralNilssonData.expansionLowerBound_neg_loss
#check QuadraticPi.GradedGeneralNilssonData.represents_has_order_neg_loss
#print axioms QuadraticPi.GradedGeneralNilssonData.represents_has_order_neg_loss
#check QuadraticPi.GradedGeneralNilssonContactLoss.finite_contact_combination_order
#print axioms QuadraticPi.GradedGeneralNilssonContactLoss.finite_contact_combination_order
#check QuadraticPi.GradedGeneralNilssonContactLoss.exists_uniform_contact_loss
#print axioms QuadraticPi.GradedGeneralNilssonContactLoss.exists_uniform_contact_loss
#check QuadraticPi.GradedGeneralNilssonContactLoss.contact_order_covers_general_source_budget
#print axioms QuadraticPi.GradedGeneralNilssonContactLoss.contact_order_covers_general_source_budget
#check QuadraticPi.GradedGeneralNilssonContactLoss.uniform_contact_loss_at_source_budget
#print axioms QuadraticPi.GradedGeneralNilssonContactLoss.uniform_contact_loss_at_source_budget
#check QuadraticPi.GradedGeneralNilssonRankCitation.ContinuedTransport
#print axioms QuadraticPi.GradedGeneralNilssonRankCitation.ContinuedTransport
#check QuadraticPi.GradedGeneralNilssonRankCitation.continuedRemainder
#print axioms QuadraticPi.GradedGeneralNilssonRankCitation.continuedRemainder
#check QuadraticPi.GradedGeneralNilssonRankCitation.continuedRemainder_germ
#print axioms QuadraticPi.GradedGeneralNilssonRankCitation.continuedRemainder_germ
#check QuadraticPi.GradedGeneralNilssonRankCitation.CitedGenericNilssonRank
#print axioms QuadraticPi.GradedGeneralNilssonRankCitation.CitedGenericNilssonRank
#check QuadraticPi.GradedGeneralNilssonRankHandoff.short_rational_span_of_source_span
#print axioms QuadraticPi.GradedGeneralNilssonRankHandoff.short_rational_span_of_source_span
#check QuadraticPi.GradedGeneralNilssonRankHandoff.uniform_general_short_rank_of_nilsson_input
#print axioms QuadraticPi.GradedGeneralNilssonRankHandoff.uniform_general_short_rank_of_nilsson_input
#check QuadraticPi.GradedGeneralNilssonRankHandoff.general_short_rank_of_contact_decomposition
#print axioms QuadraticPi.GradedGeneralNilssonRankHandoff.general_short_rank_of_contact_decomposition
#check QuadraticPi.GradedGeneralRationalJets.algebraMap_rat
#print axioms QuadraticPi.GradedGeneralRationalJets.algebraMap_rat
#check QuadraticPi.GradedGeneralRationalJets.shiftedPolynomial
#print axioms QuadraticPi.GradedGeneralRationalJets.shiftedPolynomial
#check QuadraticPi.GradedGeneralRationalJets.rationalConnection
#print axioms QuadraticPi.GradedGeneralRationalJets.rationalConnection
#check QuadraticPi.GradedGeneralRationalJets.rationalJet
#print axioms QuadraticPi.GradedGeneralRationalJets.rationalJet
#check QuadraticPi.GradedGeneralRationalJets.polynomial_analyticAt
#print axioms QuadraticPi.GradedGeneralRationalJets.polynomial_analyticAt
#check QuadraticPi.GradedGeneralRationalJets.taylor_rational_polynomial
#print axioms QuadraticPi.GradedGeneralRationalJets.taylor_rational_polynomial
#check QuadraticPi.GradedGeneralRationalJets.taylor_rational_inverse
#print axioms QuadraticPi.GradedGeneralRationalJets.taylor_rational_inverse
#check QuadraticPi.GradedGeneralRationalJets.taylor_rational_connection
#print axioms QuadraticPi.GradedGeneralRationalJets.taylor_rational_connection
#check QuadraticPi.GradedGeneralRationalJets.localTransport_taylor_ode
#print axioms QuadraticPi.GradedGeneralRationalJets.localTransport_taylor_ode
#check QuadraticPi.GradedGeneralRationalJets.mixedPairing
#print axioms QuadraticPi.GradedGeneralRationalJets.mixedPairing
#check QuadraticPi.GradedGeneralRationalJets.mixedPairing_derivative
#print axioms QuadraticPi.GradedGeneralRationalJets.mixedPairing_derivative
#check QuadraticPi.GradedGeneralRationalJets.mixedPairing_iterate_derivative
#print axioms QuadraticPi.GradedGeneralRationalJets.mixedPairing_iterate_derivative
#check QuadraticPi.GradedGeneralRationalJets.mixedPairing_coefficient
#print axioms QuadraticPi.GradedGeneralRationalJets.mixedPairing_coefficient
#check QuadraticPi.GradedGeneralRationalJets.coordinatePairing
#print axioms QuadraticPi.GradedGeneralRationalJets.coordinatePairing
#check QuadraticPi.GradedGeneralRationalJets.coordinatePairing_analyticAt
#print axioms QuadraticPi.GradedGeneralRationalJets.coordinatePairing_analyticAt
#check QuadraticPi.GradedGeneralRationalJets.taylor_coordinatePairing
#print axioms QuadraticPi.GradedGeneralRationalJets.taylor_coordinatePairing
#check QuadraticPi.GradedGeneralRationalJets.coordinatePairing_coefficient
#print axioms QuadraticPi.GradedGeneralRationalJets.coordinatePairing_coefficient
#check QuadraticPi.GradedGeneralRationalJets.ordinaryColumn_eq_factorial_mul_rationalJet
#print axioms QuadraticPi.GradedGeneralRationalJets.ordinaryColumn_eq_factorial_mul_rationalJet
#check QuadraticPi.GradedGeneralRationalObstruction.remainder_analyticAt
#print axioms QuadraticPi.GradedGeneralRationalObstruction.remainder_analyticAt
#check QuadraticPi.GradedGeneralRationalObstruction.remainder_taylor_coeff
#print axioms QuadraticPi.GradedGeneralRationalObstruction.remainder_taylor_coeff
#check QuadraticPi.GradedGeneralRationalObstruction.mem_zeroSpace_iff_rational_jets
#print axioms QuadraticPi.GradedGeneralRationalObstruction.mem_zeroSpace_iff_rational_jets
#check QuadraticPi.GradedGeneralRationalObstruction.zeroSpace_defined_by_rational_equations
#print axioms QuadraticPi.GradedGeneralRationalObstruction.zeroSpace_defined_by_rational_equations
#check QuadraticPi.GradedGeneralRationalObstruction.ordinaryColumn_rational
#print axioms QuadraticPi.GradedGeneralRationalObstruction.ordinaryColumn_rational
#check QuadraticPi.GradedGeneralRationalObstruction.source_columns_independent
#print axioms QuadraticPi.GradedGeneralRationalObstruction.source_columns_independent
#check QuadraticPi.GradedGeneralRationalObstruction.sourceCornerSpace_finrank
#print axioms QuadraticPi.GradedGeneralRationalObstruction.sourceCornerSpace_finrank
#check QuadraticPi.GradedGeneralRationalObstruction.rational_intersection_ratio_lt
#print axioms QuadraticPi.GradedGeneralRationalObstruction.rational_intersection_ratio_lt
#check QuadraticPi.GradedGeneralRationalObstruction.general_transport_nondegenerate_of_cited_separation
#print axioms QuadraticPi.GradedGeneralRationalObstruction.general_transport_nondegenerate_of_cited_separation
#check QuadraticPi.GradedSmallPowerPointwiseRates.smallHeightRate
#print axioms QuadraticPi.GradedSmallPowerPointwiseRates.smallHeightRate
#check QuadraticPi.GradedSmallPowerPointwiseRates.smallDecayRate
#print axioms QuadraticPi.GradedSmallPowerPointwiseRates.smallDecayRate
#check QuadraticPi.GradedSmallPowerPointwiseRates.omega_two_le
#print axioms QuadraticPi.GradedSmallPowerPointwiseRates.omega_two_le
#check QuadraticPi.GradedSmallPowerPointwiseRates.eta_third_le
#print axioms QuadraticPi.GradedSmallPowerPointwiseRates.eta_third_le
#check QuadraticPi.GradedSmallPowerPointwiseRates.three_log_three_le_five_log_two
#print axioms QuadraticPi.GradedSmallPowerPointwiseRates.three_log_three_le_five_log_two
#check QuadraticPi.GradedSmallPowerPointwiseRates.paperBeta_with_branch_margin
#print axioms QuadraticPi.GradedSmallPowerPointwiseRates.paperBeta_with_branch_margin
#check QuadraticPi.GradedSmallPowerPointwiseRates.log_ten_le_twice_log_four
#print axioms QuadraticPi.GradedSmallPowerPointwiseRates.log_ten_le_twice_log_four
#check QuadraticPi.GradedSmallPowerPointwiseRates.smallHeightRate_pos
#print axioms QuadraticPi.GradedSmallPowerPointwiseRates.smallHeightRate_pos
#check QuadraticPi.GradedSmallPowerPointwiseRates.quadratic_size_le_twice_smallHeight
#print axioms QuadraticPi.GradedSmallPowerPointwiseRates.quadratic_size_le_twice_smallHeight
#check QuadraticPi.GradedSmallPowerPointwiseRates.smallDecayRate_pos_implies_sigma
#print axioms QuadraticPi.GradedSmallPowerPointwiseRates.smallDecayRate_pos_implies_sigma
#check QuadraticPi.GradedSmallPowerPointwiseRates.twice_smallDecay_le_quadratic_decay
#print axioms QuadraticPi.GradedSmallPowerPointwiseRates.twice_smallDecay_le_quadratic_decay
#check QuadraticPi.GradedSmallPowerPointwiseRates.pointwise_rate_ratio_comparison
#print axioms QuadraticPi.GradedSmallPowerPointwiseRates.pointwise_rate_ratio_comparison
#check QuadraticPi.GradedSmallPowerPointwiseEndpoint.log_power_pointwise_rate
#print axioms QuadraticPi.GradedSmallPowerPointwiseEndpoint.log_power_pointwise_rate
#check QuadraticPi.GradedSmallPowerPointwiseEndpoint.arctan_power_pointwise_rate
#print axioms QuadraticPi.GradedSmallPowerPointwiseEndpoint.arctan_power_pointwise_rate
#check QuadraticPi.GradedSmallPowerPointwiseEndpoint.literal_small_power_pointwise_rates
#print axioms QuadraticPi.GradedSmallPowerPointwiseEndpoint.literal_small_power_pointwise_rates
#check QuadraticPi.GradedTwoLogExplicitParameters.halfSlack
#print axioms QuadraticPi.GradedTwoLogExplicitParameters.halfSlack
#check QuadraticPi.GradedTwoLogExplicitParameters.ratioCap
#print axioms QuadraticPi.GradedTwoLogExplicitParameters.ratioCap
#check QuadraticPi.GradedTwoLogExplicitParameters.etaLoss
#print axioms QuadraticPi.GradedTwoLogExplicitParameters.etaLoss
#check QuadraticPi.GradedTwoLogExplicitParameters.paperEta
#print axioms QuadraticPi.GradedTwoLogExplicitParameters.paperEta
#check QuadraticPi.GradedTwoLogExplicitParameters.paperSigma
#print axioms QuadraticPi.GradedTwoLogExplicitParameters.paperSigma
#check QuadraticPi.GradedTwoLogExplicitParameters.paperDelta
#print axioms QuadraticPi.GradedTwoLogExplicitParameters.paperDelta
#check QuadraticPi.GradedTwoLogExplicitParameters.halfSlack_pos
#print axioms QuadraticPi.GradedTwoLogExplicitParameters.halfSlack_pos
#check QuadraticPi.GradedTwoLogExplicitParameters.ratioCap_pos
#print axioms QuadraticPi.GradedTwoLogExplicitParameters.ratioCap_pos
#check QuadraticPi.GradedTwoLogExplicitParameters.etaLoss_pos
#print axioms QuadraticPi.GradedTwoLogExplicitParameters.etaLoss_pos
#check QuadraticPi.GradedTwoLogExplicitParameters.eta_bounds
#print axioms QuadraticPi.GradedTwoLogExplicitParameters.eta_bounds
#check QuadraticPi.GradedTwoLogExplicitParameters.paperSigma_relation
#print axioms QuadraticPi.GradedTwoLogExplicitParameters.paperSigma_relation
#check QuadraticPi.GradedTwoLogExplicitParameters.paperDelta_identity
#print axioms QuadraticPi.GradedTwoLogExplicitParameters.paperDelta_identity
#check QuadraticPi.GradedTwoLogExplicitParameters.paperDelta_lower_bound
#print axioms QuadraticPi.GradedTwoLogExplicitParameters.paperDelta_lower_bound
#check QuadraticPi.GradedTwoLogExplicitParameters.paperDelta_pos
#print axioms QuadraticPi.GradedTwoLogExplicitParameters.paperDelta_pos
#check QuadraticPi.GradedTwoLogExplicitParameters.paperSigma_one_le
#print axioms QuadraticPi.GradedTwoLogExplicitParameters.paperSigma_one_le
#check QuadraticPi.GradedTwoLogExplicitParameters.parameters_admissible
#print axioms QuadraticPi.GradedTwoLogExplicitParameters.parameters_admissible
#check QuadraticPi.GradedTwoLogExplicitParameters.height_cap_identity
#print axioms QuadraticPi.GradedTwoLogExplicitParameters.height_cap_identity
#check QuadraticPi.GradedTwoLogExplicitThreshold.paperBetaAt
#print axioms QuadraticPi.GradedTwoLogExplicitThreshold.paperBetaAt
#check QuadraticPi.GradedTwoLogExplicitThreshold.sizeCost
#print axioms QuadraticPi.GradedTwoLogExplicitThreshold.sizeCost
#check QuadraticPi.GradedTwoLogExplicitThreshold.decayCost
#print axioms QuadraticPi.GradedTwoLogExplicitThreshold.decayCost
#check QuadraticPi.GradedTwoLogExplicitThreshold.literalThreshold
#print axioms QuadraticPi.GradedTwoLogExplicitThreshold.literalThreshold
#check QuadraticPi.GradedTwoLogExplicitThreshold.localDenominator_le_twice_square
#print axioms QuadraticPi.GradedTwoLogExplicitThreshold.localDenominator_le_twice_square
#check QuadraticPi.GradedTwoLogExplicitThreshold.log_localDenominator_le
#print axioms QuadraticPi.GradedTwoLogExplicitThreshold.log_localDenominator_le
#check QuadraticPi.GradedTwoLogExplicitThreshold.alpha_log_bound
#print axioms QuadraticPi.GradedTwoLogExplicitThreshold.alpha_log_bound
#check QuadraticPi.GradedTwoLogExplicitThreshold.gamma_log_bound
#print axioms QuadraticPi.GradedTwoLogExplicitThreshold.gamma_log_bound
#check QuadraticPi.GradedTwoLogExplicitThreshold.literalThreshold_eight_le
#print axioms QuadraticPi.GradedTwoLogExplicitThreshold.literalThreshold_eight_le
#check QuadraticPi.GradedTwoLogExplicitThreshold.literalThreshold_log_cost
#print axioms QuadraticPi.GradedTwoLogExplicitThreshold.literalThreshold_log_cost
#check QuadraticPi.GradedTwoLogExplicitThreshold.alpha_le_cap_mul_gamma
#print axioms QuadraticPi.GradedTwoLogExplicitThreshold.alpha_le_cap_mul_gamma
#check QuadraticPi.GradedTwoLogExplicitThreshold.rates_at_literalThreshold
#print axioms QuadraticPi.GradedTwoLogExplicitThreshold.rates_at_literalThreshold
#check QuadraticPi.GradedTwoLogJointEndpoint.joint_measure_at_literalThreshold
#print axioms QuadraticPi.GradedTwoLogJointEndpoint.joint_measure_at_literalThreshold
#check QuadraticPi.GradedTwoLogJointEndpoint.coefficientHeight_pair
#print axioms QuadraticPi.GradedTwoLogJointEndpoint.coefficientHeight_pair
#check QuadraticPi.GradedTwoLogJointEndpoint.literal_two_log_joint
#print axioms QuadraticPi.GradedTwoLogJointEndpoint.literal_two_log_joint
#check QuadraticPi.GradedTwoLogJointEndpoint.logarithmic_ratio_bounds_reusing_established_theorem
#print axioms QuadraticPi.GradedTwoLogJointEndpoint.logarithmic_ratio_bounds_reusing_established_theorem
#check QuadraticPi.GradedTwoLogJointEndpoint.literal_two_log_ratio
#print axioms QuadraticPi.GradedTwoLogJointEndpoint.literal_two_log_ratio
#check QuadraticPi.GradedTwoLogArithmeticIndependence.firstArgument
#print axioms QuadraticPi.GradedTwoLogArithmeticIndependence.firstArgument
#check QuadraticPi.GradedTwoLogArithmeticIndependence.secondArgument
#print axioms QuadraticPi.GradedTwoLogArithmeticIndependence.secondArgument
#check QuadraticPi.GradedTwoLogArithmeticIndependence.firstArgument_pos
#print axioms QuadraticPi.GradedTwoLogArithmeticIndependence.firstArgument_pos
#check QuadraticPi.GradedTwoLogArithmeticIndependence.secondArgument_one_lt
#print axioms QuadraticPi.GradedTwoLogArithmeticIndependence.secondArgument_one_lt
#check QuadraticPi.GradedTwoLogArithmeticIndependence.exists_separating_prime
#print axioms QuadraticPi.GradedTwoLogArithmeticIndependence.exists_separating_prime
#check QuadraticPi.GradedTwoLogArithmeticIndependence.separating_valuations
#print axioms QuadraticPi.GradedTwoLogArithmeticIndependence.separating_valuations
#check QuadraticPi.GradedTwoLogArithmeticIndependence.multiplicative_relation_trivial
#print axioms QuadraticPi.GradedTwoLogArithmeticIndependence.multiplicative_relation_trivial
#check QuadraticPi.GradedTwoLogArithmeticIndependence.firstArgument_real
#print axioms QuadraticPi.GradedTwoLogArithmeticIndependence.firstArgument_real
#check QuadraticPi.GradedTwoLogArithmeticIndependence.secondArgument_real
#print axioms QuadraticPi.GradedTwoLogArithmeticIndependence.secondArgument_real
#check QuadraticPi.GradedTwoLogRationalIndependence.first_log_eq_xi
#print axioms QuadraticPi.GradedTwoLogRationalIndependence.first_log_eq_xi
#check QuadraticPi.GradedTwoLogRationalIndependence.second_log_eq_xi
#print axioms QuadraticPi.GradedTwoLogRationalIndependence.second_log_eq_xi
#check QuadraticPi.GradedTwoLogRationalIndependence.second_log_pos
#print axioms QuadraticPi.GradedTwoLogRationalIndependence.second_log_pos
#check QuadraticPi.GradedTwoLogRationalIndependence.integer_log_relation_trivial
#print axioms QuadraticPi.GradedTwoLogRationalIndependence.integer_log_relation_trivial
#check QuadraticPi.GradedTwoLogRationalIndependence.real_logs_rationally_independent
#print axioms QuadraticPi.GradedTwoLogRationalIndependence.real_logs_rationally_independent
#check QuadraticPi.GradedTwoLogRationalIndependence.complex_logs_rationally_independent
#print axioms QuadraticPi.GradedTwoLogRationalIndependence.complex_logs_rationally_independent
#check QuadraticPi.GradedTwoLogRationalIndependence.logarithmic_ratio_irrational
#print axioms QuadraticPi.GradedTwoLogRationalIndependence.logarithmic_ratio_irrational
#check QuadraticPi.GradedTwoLogRationalIndependence.endpoint_exp_algebraic
#print axioms QuadraticPi.GradedTwoLogRationalIndependence.endpoint_exp_algebraic
#check QuadraticPi.GradedTwoLogBakerApplication.CitedBakerLogarithmIndependence
#print axioms QuadraticPi.GradedTwoLogBakerApplication.CitedBakerLogarithmIndependence
#check QuadraticPi.GradedTwoLogBakerApplication.endpoint_values_independent
#print axioms QuadraticPi.GradedTwoLogBakerApplication.endpoint_values_independent
#check QuadraticPi.GradedTwoLogBakerApplication.uniform_integer_short_rank_of_classical_inputs
#print axioms QuadraticPi.GradedTwoLogBakerApplication.uniform_integer_short_rank_of_classical_inputs
#check QuadraticPi.GradedTwoLogBakerApplication.uniform_measure_of_classical_inputs
#print axioms QuadraticPi.GradedTwoLogBakerApplication.uniform_measure_of_classical_inputs
#check QuadraticPi.GradedTwoLogCornerContact.transport_sourceColumn
#print axioms QuadraticPi.GradedTwoLogCornerContact.transport_sourceColumn
#check QuadraticPi.GradedTwoLogCornerContact.endpoint_on_sourceColumn
#print axioms QuadraticPi.GradedTwoLogCornerContact.endpoint_on_sourceColumn
#check QuadraticPi.GradedTwoLogCornerContact.contactCombination
#print axioms QuadraticPi.GradedTwoLogCornerContact.contactCombination
#check QuadraticPi.GradedTwoLogCornerContact.endpoint_on_corner_sum
#print axioms QuadraticPi.GradedTwoLogCornerContact.endpoint_on_corner_sum
#check QuadraticPi.GradedTwoLogCornerContact.corner_remainder_eq_contactCombination
#print axioms QuadraticPi.GradedTwoLogCornerContact.corner_remainder_eq_contactCombination
#check QuadraticPi.GradedTwoLogCornerContact.contactCombination_analyticAt
#print axioms QuadraticPi.GradedTwoLogCornerContact.contactCombination_analyticAt
#check QuadraticPi.GradedTwoLogCornerContact.contactCombination_dividedDerivative_zero
#print axioms QuadraticPi.GradedTwoLogCornerContact.contactCombination_dividedDerivative_zero
#check QuadraticPi.GradedTwoLogCornerContact.contactCombination_order_ge
#print axioms QuadraticPi.GradedTwoLogCornerContact.contactCombination_order_ge
#check QuadraticPi.GradedTwoLogCornerContact.actual_corner_contact_order_ge
#print axioms QuadraticPi.GradedTwoLogCornerContact.actual_corner_contact_order_ge
#check QuadraticPi.GradedTwoLogNilssonCertificate.rankColumn
#print axioms QuadraticPi.GradedTwoLogNilssonCertificate.rankColumn
#check QuadraticPi.GradedTwoLogNilssonCertificate.scaled_integer_remainder
#print axioms QuadraticPi.GradedTwoLogNilssonCertificate.scaled_integer_remainder
#check QuadraticPi.GradedTwoLogNilssonCertificate.scaled_remainder_analyticOnNhd
#print axioms QuadraticPi.GradedTwoLogNilssonCertificate.scaled_remainder_analyticOnNhd
#check QuadraticPi.GradedTwoLogNilssonCertificate.square_maps_unit_ball
#print axioms QuadraticPi.GradedTwoLogNilssonCertificate.square_maps_unit_ball
#check QuadraticPi.GradedTwoLogNilssonCertificate.even_holomorphic_nilssonCertificate
#print axioms QuadraticPi.GradedTwoLogNilssonCertificate.even_holomorphic_nilssonCertificate
#check QuadraticPi.GradedTwoLogNilssonCertificate.scaled_corner_order_ge
#print axioms QuadraticPi.GradedTwoLogNilssonCertificate.scaled_corner_order_ge
#check QuadraticPi.GradedTwoLogNilssonCertificate.actual_nilssonCertificate
#print axioms QuadraticPi.GradedTwoLogNilssonCertificate.actual_nilssonCertificate
#check QuadraticPi.GradedTwoLogJetRescaling.iteratedDeriv_comp_mul_all
#print axioms QuadraticPi.GradedTwoLogJetRescaling.iteratedDeriv_comp_mul_all
#check QuadraticPi.GradedTwoLogJetRescaling.scaled_coordinate_eq_original
#print axioms QuadraticPi.GradedTwoLogJetRescaling.scaled_coordinate_eq_original
#check QuadraticPi.GradedTwoLogJetRescaling.ordinaryJet
#print axioms QuadraticPi.GradedTwoLogJetRescaling.ordinaryJet
#check QuadraticPi.GradedTwoLogJetRescaling.ordinaryColumn_eq_original_rational_jet
#print axioms QuadraticPi.GradedTwoLogJetRescaling.ordinaryColumn_eq_original_rational_jet
#check QuadraticPi.GradedTwoLogJetRescaling.short_ordinary_span_eq_divided
#print axioms QuadraticPi.GradedTwoLogJetRescaling.short_ordinary_span_eq_divided
#check QuadraticPi.GradedTwoLogShortRank.rankColumn_nonzero
#print axioms QuadraticPi.GradedTwoLogShortRank.rankColumn_nonzero
#check QuadraticPi.GradedTwoLogShortRank.rankColumn_degree
#print axioms QuadraticPi.GradedTwoLogShortRank.rankColumn_degree
#check QuadraticPi.GradedTwoLogShortRank.uniform_integer_short_rank
#print axioms QuadraticPi.GradedTwoLogShortRank.uniform_integer_short_rank
#check QuadraticPi.GradedTwoLogShortRank.uniform_measure_of_cited_rank_and_logarithmic_independence
#print axioms QuadraticPi.GradedTwoLogShortRank.uniform_measure_of_cited_rank_and_logarithmic_independence
#check QuadraticPi.GradedTwoLogRationalObstruction.vanishingSpace
#print axioms QuadraticPi.GradedTwoLogRationalObstruction.vanishingSpace
#check QuadraticPi.GradedTwoLogRationalObstruction.mem_vanishingSpace_iff
#print axioms QuadraticPi.GradedTwoLogRationalObstruction.mem_vanishingSpace_iff
#check QuadraticPi.GradedTwoLogRationalObstruction.vanishingSpace_defined_by_rational_equations
#print axioms QuadraticPi.GradedTwoLogRationalObstruction.vanishingSpace_defined_by_rational_equations
#check QuadraticPi.GradedTwoLogRationalObstruction.endpointPairing_analyticAt
#print axioms QuadraticPi.GradedTwoLogRationalObstruction.endpointPairing_analyticAt
#check QuadraticPi.GradedTwoLogRationalObstruction.endpointPairing_taylor_coeff
#print axioms QuadraticPi.GradedTwoLogRationalObstruction.endpointPairing_taylor_coeff
#check QuadraticPi.GradedTwoLogRationalObstruction.mem_vanishingSpace_iff_analytic_germ_zero
#print axioms QuadraticPi.GradedTwoLogRationalObstruction.mem_vanishingSpace_iff_analytic_germ_zero
#check QuadraticPi.GradedTwoLogRationalObstruction.integer_zeroSpace_eq
#print axioms QuadraticPi.GradedTwoLogRationalObstruction.integer_zeroSpace_eq
#check QuadraticPi.GradedTwoLogRationalObstruction.cleared_zeroSpace_eq
#print axioms QuadraticPi.GradedTwoLogRationalObstruction.cleared_zeroSpace_eq
#check QuadraticPi.GradedTwoLogRationalObstruction.rational_zeroSpace_defined_by_rational_equations
#print axioms QuadraticPi.GradedTwoLogRationalObstruction.rational_zeroSpace_defined_by_rational_equations
#check QuadraticPi.GradedTwoLogSeparation.adjacent_iff_raiseIndex
#print axioms QuadraticPi.GradedTwoLogSeparation.adjacent_iff_raiseIndex
#check QuadraticPi.GradedTwoLogSeparation.sourceColumn_eq_analyticBasis
#print axioms QuadraticPi.GradedTwoLogSeparation.sourceColumn_eq_analyticBasis
#check QuadraticPi.GradedTwoLogSeparation.source_columns_independent
#print axioms QuadraticPi.GradedTwoLogSeparation.source_columns_independent
#check QuadraticPi.GradedTwoLogSeparation.sourceCornerSpace_finrank
#print axioms QuadraticPi.GradedTwoLogSeparation.sourceCornerSpace_finrank
#check QuadraticPi.GradedTwoLogSeparation.rational_intersection_ratio_lt
#print axioms QuadraticPi.GradedTwoLogSeparation.rational_intersection_ratio_lt
#check QuadraticPi.GradedTwoLogSeparation.actual_transport_nondegenerate
#print axioms QuadraticPi.GradedTwoLogSeparation.actual_transport_nondegenerate
#check QuadraticPi.GradedTwoLogRescaledSystem.scaledTransport
#print axioms QuadraticPi.GradedTwoLogRescaledSystem.scaledTransport
#check QuadraticPi.GradedTwoLogRescaledSystem.unscaledColumn
#print axioms QuadraticPi.GradedTwoLogRescaledSystem.unscaledColumn
#check QuadraticPi.GradedTwoLogRescaledSystem.denominator
#print axioms QuadraticPi.GradedTwoLogRescaledSystem.denominator
#check QuadraticPi.GradedTwoLogRescaledSystem.numerator
#print axioms QuadraticPi.GradedTwoLogRescaledSystem.numerator
#check QuadraticPi.GradedTwoLogRescaledSystem.endpoint_half
#print axioms QuadraticPi.GradedTwoLogRescaledSystem.endpoint_half
#check QuadraticPi.GradedTwoLogRescaledSystem.remainder_rescale
#print axioms QuadraticPi.GradedTwoLogRescaledSystem.remainder_rescale
#check QuadraticPi.GradedTwoLogRescaledSystem.zeroSpace_rescale
#print axioms QuadraticPi.GradedTwoLogRescaledSystem.zeroSpace_rescale
#check QuadraticPi.GradedTwoLogRescaledSystem.scaled_zeroSpace_defined_by_rational_equations
#print axioms QuadraticPi.GradedTwoLogRescaledSystem.scaled_zeroSpace_defined_by_rational_equations
#check QuadraticPi.GradedTwoLogRescaledSystem.scaled_transport_nondegenerate
#print axioms QuadraticPi.GradedTwoLogRescaledSystem.scaled_transport_nondegenerate
#check QuadraticPi.GradedTwoLogRescaledSystem.scaled_point_slit
#print axioms QuadraticPi.GradedTwoLogRescaledSystem.scaled_point_slit
#check QuadraticPi.GradedTwoLogRescaledSystem.scaledTransport_analyticOnNhd
#print axioms QuadraticPi.GradedTwoLogRescaledSystem.scaledTransport_analyticOnNhd
#check QuadraticPi.GradedTwoLogRescaledSystem.scaledTransport_initial
#print axioms QuadraticPi.GradedTwoLogRescaledSystem.scaledTransport_initial
#check QuadraticPi.GradedTwoLogRescaledSystem.generator_cast
#print axioms QuadraticPi.GradedTwoLogRescaledSystem.generator_cast
#check QuadraticPi.GradedTwoLogRescaledSystem.rational_connection_eval
#print axioms QuadraticPi.GradedTwoLogRescaledSystem.rational_connection_eval
#check QuadraticPi.GradedTwoLogRescaledSystem.scaledTransport_ode_at
#print axioms QuadraticPi.GradedTwoLogRescaledSystem.scaledTransport_ode_at
#check QuadraticPi.GradedTwoLogRescaledSystem.localTransport_certificate
#print axioms QuadraticPi.GradedTwoLogRescaledSystem.localTransport_certificate
#check QuadraticPi.GradedTwoLogRescaledSystem.scaledColumn
#print axioms QuadraticPi.GradedTwoLogRescaledSystem.scaledColumn
#check QuadraticPi.GradedTwoLogRescaledSystem.unscaled_scaledColumn
#print axioms QuadraticPi.GradedTwoLogRescaledSystem.unscaled_scaledColumn
#check QuadraticPi.GradedTwoLogRescaledSystem.scaledColumn_nonzero
#print axioms QuadraticPi.GradedTwoLogRescaledSystem.scaledColumn_nonzero
#check QuadraticPi.GradedTwoLogRescaledSystem.scaledColumn_natDegree
#print axioms QuadraticPi.GradedTwoLogRescaledSystem.scaledColumn_natDegree
#check QuadraticPi.GradedTwoLogRescaledSystem.scaled_remainder_eq_original
#print axioms QuadraticPi.GradedTwoLogRescaledSystem.scaled_remainder_eq_original
#check QuadraticPi.GradedTwoLogScalarContraction.value
#print axioms QuadraticPi.GradedTwoLogScalarContraction.value
#check QuadraticPi.GradedTwoLogScalarContraction.scalarContact
#print axioms QuadraticPi.GradedTwoLogScalarContraction.scalarContact
#check QuadraticPi.GradedTwoLogScalarContraction.endpointPairing
#print axioms QuadraticPi.GradedTwoLogScalarContraction.endpointPairing
#check QuadraticPi.GradedTwoLogScalarContraction.transpose_pairing
#print axioms QuadraticPi.GradedTwoLogScalarContraction.transpose_pairing
#check QuadraticPi.GradedTwoLogScalarContraction.scalarContact_eq_endpoint
#print axioms QuadraticPi.GradedTwoLogScalarContraction.scalarContact_eq_endpoint
#check QuadraticPi.GradedTwoLogScalarContraction.endpointPairing_eq_scalarContact
#print axioms QuadraticPi.GradedTwoLogScalarContraction.endpointPairing_eq_scalarContact
#check QuadraticPi.GradedTwoLogScalarContraction.dividedDerivative_sum_mul
#print axioms QuadraticPi.GradedTwoLogScalarContraction.dividedDerivative_sum_mul
#check QuadraticPi.GradedTwoLogScalarContraction.scalar_dividedDerivative_eq_sum
#print axioms QuadraticPi.GradedTwoLogScalarContraction.scalar_dividedDerivative_eq_sum
#check QuadraticPi.GradedTwoLogScalarContraction.endpoint_dividedDerivative_eq_sum
#print axioms QuadraticPi.GradedTwoLogScalarContraction.endpoint_dividedDerivative_eq_sum
#check QuadraticPi.GradedTwoLogScalarContraction.weight_cast
#print axioms QuadraticPi.GradedTwoLogScalarContraction.weight_cast
#check QuadraticPi.GradedTwoLogScalarContraction.endpoint_contraction
#print axioms QuadraticPi.GradedTwoLogScalarContraction.endpoint_contraction
#check QuadraticPi.GradedTwoLogScalarContraction.integer_scalar_identity
#print axioms QuadraticPi.GradedTwoLogScalarContraction.integer_scalar_identity
#check QuadraticPi.GradedTwoLogScalarContraction.xi
#print axioms QuadraticPi.GradedTwoLogScalarContraction.xi
#check QuadraticPi.GradedTwoLogScalarContraction.xi_cast
#print axioms QuadraticPi.GradedTwoLogScalarContraction.xi_cast
#check QuadraticPi.GradedTwoLogScalarContraction.value_cast
#print axioms QuadraticPi.GradedTwoLogScalarContraction.value_cast
#check QuadraticPi.GradedTwoLogScalarContraction.real_scalar_identity
#print axioms QuadraticPi.GradedTwoLogScalarContraction.real_scalar_identity
#check QuadraticPi.GradedTwoLogScalarContraction.weight_norm_le_height
#print axioms QuadraticPi.GradedTwoLogScalarContraction.weight_norm_le_height
#check QuadraticPi.GradedTwoLogScalarContraction.scalar_cleared_norm_le
#print axioms QuadraticPi.GradedTwoLogScalarContraction.scalar_cleared_norm_le
#check QuadraticPi.GradedTwoLogIntegerFamilies.integerColumn
#print axioms QuadraticPi.GradedTwoLogIntegerFamilies.integerColumn
#check QuadraticPi.GradedTwoLogIntegerFamilies.integerColumn_spec
#print axioms QuadraticPi.GradedTwoLogIntegerFamilies.integerColumn_spec
#check QuadraticPi.GradedTwoLogIntegerFamilies.integerColumn_analytic
#print axioms QuadraticPi.GradedTwoLogIntegerFamilies.integerColumn_analytic
#check QuadraticPi.GradedTwoLogIntegerFamilies.integerFamily
#print axioms QuadraticPi.GradedTwoLogIntegerFamilies.integerFamily
#check QuadraticPi.GradedTwoLogIntegerFamilies.integerFamily_zero
#print axioms QuadraticPi.GradedTwoLogIntegerFamilies.integerFamily_zero
#check QuadraticPi.GradedTwoLogIntegerFamilies.integerFamily_spec
#print axioms QuadraticPi.GradedTwoLogIntegerFamilies.integerFamily_spec
#check QuadraticPi.GradedTwoLogIntegerFamilies.integerFamily_analytic
#print axioms QuadraticPi.GradedTwoLogIntegerFamilies.integerFamily_analytic
#check QuadraticPi.GradedTwoLogIntegerFamilies.integerFamily_span_eq
#print axioms QuadraticPi.GradedTwoLogIntegerFamilies.integerFamily_span_eq
#check QuadraticPi.GradedTwoLogIntegerFamilies.formConstant
#print axioms QuadraticPi.GradedTwoLogIntegerFamilies.formConstant
#check QuadraticPi.GradedTwoLogIntegerFamilies.formConstant_pos
#print axioms QuadraticPi.GradedTwoLogIntegerFamilies.formConstant_pos
#check QuadraticPi.GradedTwoLogIntegerFamilies.uniformBounds_of_actual_estimates
#print axioms QuadraticPi.GradedTwoLogIntegerFamilies.uniformBounds_of_actual_estimates
#check QuadraticPi.GradedTwoLogIntegerFamilies.exists_integer_family_with_uniformBounds
#print axioms QuadraticPi.GradedTwoLogIntegerFamilies.exists_integer_family_with_uniformBounds
#check QuadraticPi.GradedTwoLogMeasureHandoff.paper_alpha_pos
#print axioms QuadraticPi.GradedTwoLogMeasureHandoff.paper_alpha_pos
#check QuadraticPi.GradedTwoLogMeasureHandoff.uniform_measure_at_exact_rates_of_actual_short_rank
#print axioms QuadraticPi.GradedTwoLogMeasureHandoff.uniform_measure_at_exact_rates_of_actual_short_rank
#check QuadraticPi.GradedTwoLogMeasureHandoff.uniform_linked_measure_of_actual_short_rank
#print axioms QuadraticPi.GradedTwoLogMeasureHandoff.uniform_linked_measure_of_actual_short_rank
#check QuadraticPi.GradedTwoLogUniformBounds.scaled_point_norm_le
#print axioms QuadraticPi.GradedTwoLogUniformBounds.scaled_point_norm_le
#check QuadraticPi.GradedTwoLogUniformBounds.logBranch_analyticAt_small
#print axioms QuadraticPi.GradedTwoLogUniformBounds.logBranch_analyticAt_small
#check QuadraticPi.GradedTwoLogUniformBounds.logBranch_norm_le
#print axioms QuadraticPi.GradedTwoLogUniformBounds.logBranch_norm_le
#check QuadraticPi.GradedTwoLogUniformBounds.increment_norm_le
#print axioms QuadraticPi.GradedTwoLogUniformBounds.increment_norm_le
#check QuadraticPi.GradedTwoLogUniformBounds.generator_norm_le
#print axioms QuadraticPi.GradedTwoLogUniformBounds.generator_norm_le
#check QuadraticPi.GradedTwoLogUniformBounds.transport_entry_norm_le
#print axioms QuadraticPi.GradedTwoLogUniformBounds.transport_entry_norm_le
#check QuadraticPi.GradedTwoLogUniformBounds.reciprocal_norm_le_eighth
#print axioms QuadraticPi.GradedTwoLogUniformBounds.reciprocal_norm_le_eighth
#check QuadraticPi.GradedTwoLogUniformBounds.local_point_norm
#print axioms QuadraticPi.GradedTwoLogUniformBounds.local_point_norm
#check QuadraticPi.GradedTwoLogUniformBounds.analyticTransport_analyticAt_small
#print axioms QuadraticPi.GradedTwoLogUniformBounds.analyticTransport_analyticAt_small
#check QuadraticPi.GradedTwoLogUniformBounds.analyticTransport_norm_le
#print axioms QuadraticPi.GradedTwoLogUniformBounds.analyticTransport_norm_le
#check QuadraticPi.GradedTwoLogUniformBounds.coordinateConstant
#print axioms QuadraticPi.GradedTwoLogUniformBounds.coordinateConstant
#check QuadraticPi.GradedTwoLogUniformBounds.coordinateConstant_pos
#print axioms QuadraticPi.GradedTwoLogUniformBounds.coordinateConstant_pos
#check QuadraticPi.GradedTwoLogUniformBounds.column_pairing_norm_le
#print axioms QuadraticPi.GradedTwoLogUniformBounds.column_pairing_norm_le
#check QuadraticPi.GradedTwoLogUniformBounds.coordinatePairing_analyticAt_small
#print axioms QuadraticPi.GradedTwoLogUniformBounds.coordinatePairing_analyticAt_small
#check QuadraticPi.GradedTwoLogUniformBounds.coordinatePairing_norm_le
#print axioms QuadraticPi.GradedTwoLogUniformBounds.coordinatePairing_norm_le
#check QuadraticPi.GradedTwoLogUniformBounds.coordinatePairing_dividedDerivative_norm_le
#print axioms QuadraticPi.GradedTwoLogUniformBounds.coordinatePairing_dividedDerivative_norm_le
#check QuadraticPi.GradedTwoLogUniformBounds.analyticContact_analyticAt_small
#print axioms QuadraticPi.GradedTwoLogUniformBounds.analyticContact_analyticAt_small
#check QuadraticPi.GradedTwoLogUniformBounds.analyticContact_norm_le
#print axioms QuadraticPi.GradedTwoLogUniformBounds.analyticContact_norm_le
#check QuadraticPi.GradedTwoLogContactDecay.analyticContact_differentiableOn_quarter
#print axioms QuadraticPi.GradedTwoLogContactDecay.analyticContact_differentiableOn_quarter
#check QuadraticPi.GradedTwoLogContactDecay.analyticContact_hasSum_taylor
#print axioms QuadraticPi.GradedTwoLogContactDecay.analyticContact_hasSum_taylor
#check QuadraticPi.GradedTwoLogContactDecay.analyticContact_taylor_norm_le
#print axioms QuadraticPi.GradedTwoLogContactDecay.analyticContact_taylor_norm_le
#check QuadraticPi.GradedTwoLogContactDecay.vanishing_series_norm_four
#print axioms QuadraticPi.GradedTwoLogContactDecay.vanishing_series_norm_four
#check QuadraticPi.GradedTwoLogContactDecay.analyticContact_norm_vanishing
#print axioms QuadraticPi.GradedTwoLogContactDecay.analyticContact_norm_vanishing
#check QuadraticPi.GradedTwoLogContactDecay.reciprocal_norm
#print axioms QuadraticPi.GradedTwoLogContactDecay.reciprocal_norm
#check QuadraticPi.GradedTwoLogContactDecay.analyticContact_norm_endpoint_disk
#print axioms QuadraticPi.GradedTwoLogContactDecay.analyticContact_norm_endpoint_disk
#check QuadraticPi.GradedTwoLogContactDecay.analyticContact_dividedDerivative_norm_le
#print axioms QuadraticPi.GradedTwoLogContactDecay.analyticContact_dividedDerivative_norm_le
#check QuadraticPi.GradedTwoLogJetRates.sizeLog
#print axioms QuadraticPi.GradedTwoLogJetRates.sizeLog
#check QuadraticPi.GradedTwoLogJetRates.decayLog
#print axioms QuadraticPi.GradedTwoLogJetRates.decayLog
#check QuadraticPi.GradedTwoLogJetRates.alpha
#print axioms QuadraticPi.GradedTwoLogJetRates.alpha
#check QuadraticPi.GradedTwoLogJetRates.gamma
#print axioms QuadraticPi.GradedTwoLogJetRates.gamma
#check QuadraticPi.GradedTwoLogJetRates.localDenominator_pos
#print axioms QuadraticPi.GradedTwoLogJetRates.localDenominator_pos
#check QuadraticPi.GradedTwoLogJetRates.clearingInteger_log
#print axioms QuadraticPi.GradedTwoLogJetRates.clearingInteger_log
#check QuadraticPi.GradedTwoLogJetRates.clearing_size_factor
#print axioms QuadraticPi.GradedTwoLogJetRates.clearing_size_factor
#check QuadraticPi.GradedTwoLogJetRates.clearing_decay_factor
#print axioms QuadraticPi.GradedTwoLogJetRates.clearing_decay_factor
#check QuadraticPi.GradedTwoLogJetRates.cleared_coordinate_norm_le
#print axioms QuadraticPi.GradedTwoLogJetRates.cleared_coordinate_norm_le
#check QuadraticPi.GradedTwoLogJetRates.cleared_contact_norm_le
#print axioms QuadraticPi.GradedTwoLogJetRates.cleared_contact_norm_le
#check QuadraticPi.GradedTwoLogJetRates.log_lcm_mono
#print axioms QuadraticPi.GradedTwoLogJetRates.log_lcm_mono
#check QuadraticPi.GradedTwoLogJetRates.sizeLog_mono
#print axioms QuadraticPi.GradedTwoLogJetRates.sizeLog_mono
#check QuadraticPi.GradedTwoLogJetRates.decayLog_mono
#print axioms QuadraticPi.GradedTwoLogJetRates.decayLog_mono
#check QuadraticPi.GradedTwoLogJetRates.lcm_jet_limit
#print axioms QuadraticPi.GradedTwoLogJetRates.lcm_jet_limit
#check QuadraticPi.GradedTwoLogJetRates.sizeLog_limit
#print axioms QuadraticPi.GradedTwoLogJetRates.sizeLog_limit
#check QuadraticPi.GradedTwoLogJetRates.decayLog_limit
#print axioms QuadraticPi.GradedTwoLogJetRates.decayLog_limit
#check QuadraticPi.GradedTwoLogJetRates.size_exponent_limit
#print axioms QuadraticPi.GradedTwoLogJetRates.size_exponent_limit
#check QuadraticPi.GradedTwoLogJetRates.decay_exponent_limit
#print axioms QuadraticPi.GradedTwoLogJetRates.decay_exponent_limit
#check QuadraticPi.GradedTwoLogJetRates.eventually_size_exponent
#print axioms QuadraticPi.GradedTwoLogJetRates.eventually_size_exponent
#check QuadraticPi.GradedTwoLogJetRates.eventually_decay_exponent
#print axioms QuadraticPi.GradedTwoLogJetRates.eventually_decay_exponent
#check QuadraticPi.GradedTwoLogUniformFamilies.exists_uniformly_bounded_contact_family
#print axioms QuadraticPi.GradedTwoLogUniformFamilies.exists_uniformly_bounded_contact_family
#check QuadraticPi.GradedTwoLogContactMatrix.originIncrement
#print axioms QuadraticPi.GradedTwoLogContactMatrix.originIncrement
#check QuadraticPi.GradedTwoLogContactMatrix.originIncrement_cleared
#print axioms QuadraticPi.GradedTwoLogContactMatrix.originIncrement_cleared
#check QuadraticPi.GradedTwoLogContactMatrix.originIncrement_coeff_abs_le
#print axioms QuadraticPi.GradedTwoLogContactMatrix.originIncrement_coeff_abs_le
#check QuadraticPi.GradedTwoLogContactMatrix.shifted_origin_cleared
#print axioms QuadraticPi.GradedTwoLogContactMatrix.shifted_origin_cleared
#check QuadraticPi.GradedTwoLogContactMatrix.shifted_origin_abs_le
#print axioms QuadraticPi.GradedTwoLogContactMatrix.shifted_origin_abs_le
#check QuadraticPi.GradedTwoLogContactMatrix.contactBasis
#print axioms QuadraticPi.GradedTwoLogContactMatrix.contactBasis
#check QuadraticPi.GradedTwoLogContactMatrix.contactBasis_eq_transport
#print axioms QuadraticPi.GradedTwoLogContactMatrix.contactBasis_eq_transport
#check QuadraticPi.GradedTwoLogContactMatrix.coefficientEntry
#print axioms QuadraticPi.GradedTwoLogContactMatrix.coefficientEntry
#check QuadraticPi.GradedTwoLogContactMatrix.coefficientEntry_cleared
#print axioms QuadraticPi.GradedTwoLogContactMatrix.coefficientEntry_cleared
#check QuadraticPi.GradedTwoLogContactMatrix.coefficientEntry_abs_le
#print axioms QuadraticPi.GradedTwoLogContactMatrix.coefficientEntry_abs_le
#check QuadraticPi.GradedTwoLogContactMatrix.integerEntry
#print axioms QuadraticPi.GradedTwoLogContactMatrix.integerEntry
#check QuadraticPi.GradedTwoLogContactMatrix.integerEntry_cast
#print axioms QuadraticPi.GradedTwoLogContactMatrix.integerEntry_cast
#check QuadraticPi.GradedTwoLogContactMatrix.entryBound
#print axioms QuadraticPi.GradedTwoLogContactMatrix.entryBound
#check QuadraticPi.GradedTwoLogContactMatrix.entryBound_pos
#print axioms QuadraticPi.GradedTwoLogContactMatrix.entryBound_pos
#check QuadraticPi.GradedTwoLogContactMatrix.integerEntry_abs_le
#print axioms QuadraticPi.GradedTwoLogContactMatrix.integerEntry_abs_le
#check QuadraticPi.GradedTwoLogContactConstruction.contactRemainder
#print axioms QuadraticPi.GradedTwoLogContactConstruction.contactRemainder
#check QuadraticPi.GradedTwoLogContactConstruction.contactRemainder_adjacent
#print axioms QuadraticPi.GradedTwoLogContactConstruction.contactRemainder_adjacent
#check QuadraticPi.GradedTwoLogContactConstruction.contactRemainder_coeff
#print axioms QuadraticPi.GradedTwoLogContactConstruction.contactRemainder_coeff
#check QuadraticPi.GradedTwoLogContactConstruction.integer_kernel_contact
#print axioms QuadraticPi.GradedTwoLogContactConstruction.integer_kernel_contact
#check QuadraticPi.GradedTwoLogContactConstruction.heightBound
#print axioms QuadraticPi.GradedTwoLogContactConstruction.heightBound
#check QuadraticPi.GradedTwoLogContactConstruction.contact_matrix_norm_le
#print axioms QuadraticPi.GradedTwoLogContactConstruction.contact_matrix_norm_le
#check QuadraticPi.GradedTwoLogContactConstruction.exists_bounded_contact_column
#print axioms QuadraticPi.GradedTwoLogContactConstruction.exists_bounded_contact_column
#check QuadraticPi.GradedTwoLogContactConstruction.exists_bounded_order_contact_column
#print axioms QuadraticPi.GradedTwoLogContactConstruction.exists_bounded_order_contact_column
#check QuadraticPi.GradedTwoLogContactConstruction.heightBound_card_formula
#print axioms QuadraticPi.GradedTwoLogContactConstruction.heightBound_card_formula
#check QuadraticPi.GradedTwoLogContactRates.entryBound_log
#print axioms QuadraticPi.GradedTwoLogContactRates.entryBound_log
#check QuadraticPi.GradedTwoLogContactRates.entryBound_sharp_limit
#print axioms QuadraticPi.GradedTwoLogContactRates.entryBound_sharp_limit
#check QuadraticPi.GradedTwoLogContactRates.heightRate
#print axioms QuadraticPi.GradedTwoLogContactRates.heightRate
#check QuadraticPi.GradedTwoLogContactRates.heightBound_log
#print axioms QuadraticPi.GradedTwoLogContactRates.heightBound_log
#check QuadraticPi.GradedTwoLogContactRates.heightBound_sharp_limit
#print axioms QuadraticPi.GradedTwoLogContactRates.heightBound_sharp_limit
#check QuadraticPi.GradedTwoLogContactRates.exists_sharp_rate_contact_columns
#print axioms QuadraticPi.GradedTwoLogContactRates.exists_sharp_rate_contact_columns
#check QuadraticPi.GradedTwoLogContactRates.paperBeta
#print axioms QuadraticPi.GradedTwoLogContactRates.paperBeta
#check QuadraticPi.GradedTwoLogContactRates.heightRate_eq_paperBeta
#print axioms QuadraticPi.GradedTwoLogContactRates.heightRate_eq_paperBeta
#check QuadraticPi.GradedTwoLogContactRates.exists_paper_rate_contact_columns
#print axioms QuadraticPi.GradedTwoLogContactRates.exists_paper_rate_contact_columns
#check QuadraticPi.GradedTwoLogAnalyticContact.origin_log_taylor
#print axioms QuadraticPi.GradedTwoLogAnalyticContact.origin_log_taylor
#check QuadraticPi.GradedTwoLogAnalyticContact.analyticBasis
#print axioms QuadraticPi.GradedTwoLogAnalyticContact.analyticBasis
#check QuadraticPi.GradedTwoLogAnalyticContact.analyticBasis_analyticAt
#print axioms QuadraticPi.GradedTwoLogAnalyticContact.analyticBasis_analyticAt
#check QuadraticPi.GradedTwoLogAnalyticContact.taylor_analyticBasis
#print axioms QuadraticPi.GradedTwoLogAnalyticContact.taylor_analyticBasis
#check QuadraticPi.GradedTwoLogAnalyticContact.analyticContact
#print axioms QuadraticPi.GradedTwoLogAnalyticContact.analyticContact
#check QuadraticPi.GradedTwoLogAnalyticContact.analyticContact_analyticAt
#print axioms QuadraticPi.GradedTwoLogAnalyticContact.analyticContact_analyticAt
#check QuadraticPi.GradedTwoLogAnalyticContact.taylor_analyticContact
#print axioms QuadraticPi.GradedTwoLogAnalyticContact.taylor_analyticContact
#check QuadraticPi.GradedTwoLogAnalyticContact.analyticContact_dividedDerivative_zero
#print axioms QuadraticPi.GradedTwoLogAnalyticContact.analyticContact_dividedDerivative_zero
#check QuadraticPi.GradedTwoLogAnalyticContact.exists_paper_rate_analytic_contact_columns
#print axioms QuadraticPi.GradedTwoLogAnalyticContact.exists_paper_rate_analytic_contact_columns
#check QuadraticPi.GradedTwoLogAnalyticContact.exists_endpoint_independent_contact_family
#print axioms QuadraticPi.GradedTwoLogAnalyticContact.exists_endpoint_independent_contact_family
#check QuadraticPi.GradedTwoLogAnalyticTaylor.logBranch
#print axioms QuadraticPi.GradedTwoLogAnalyticTaylor.logBranch
#check QuadraticPi.GradedTwoLogAnalyticTaylor.increment
#print axioms QuadraticPi.GradedTwoLogAnalyticTaylor.increment
#check QuadraticPi.GradedTwoLogAnalyticTaylor.logBranch_analyticAt
#print axioms QuadraticPi.GradedTwoLogAnalyticTaylor.logBranch_analyticAt
#check QuadraticPi.GradedTwoLogAnalyticTaylor.increment_analyticAt
#print axioms QuadraticPi.GradedTwoLogAnalyticTaylor.increment_analyticAt
#check QuadraticPi.GradedTwoLogAnalyticTaylor.increment_initial
#print axioms QuadraticPi.GradedTwoLogAnalyticTaylor.increment_initial
#check QuadraticPi.GradedTwoLogAnalyticTaylor.increment_hasDerivAt
#print axioms QuadraticPi.GradedTwoLogAnalyticTaylor.increment_hasDerivAt
#check QuadraticPi.GradedTwoLogAnalyticTaylor.increment_ode_germ
#print axioms QuadraticPi.GradedTwoLogAnalyticTaylor.increment_ode_germ
#check QuadraticPi.GradedTwoLogAnalyticTaylor.taylor_increment
#print axioms QuadraticPi.GradedTwoLogAnalyticTaylor.taylor_increment
#check QuadraticPi.GradedTwoLogAnalyticTaylor.reciprocal_point_slit
#print axioms QuadraticPi.GradedTwoLogAnalyticTaylor.reciprocal_point_slit
#check QuadraticPi.GradedTwoLogAnalyticTaylor.taylor_localIncrement
#print axioms QuadraticPi.GradedTwoLogAnalyticTaylor.taylor_localIncrement
#check QuadraticPi.GradedTwoLogAnalyticJets.analyticTransport
#print axioms QuadraticPi.GradedTwoLogAnalyticJets.analyticTransport
#check QuadraticPi.GradedTwoLogAnalyticJets.transport_entry_analyticAt
#print axioms QuadraticPi.GradedTwoLogAnalyticJets.transport_entry_analyticAt
#check QuadraticPi.GradedTwoLogAnalyticJets.analyticTransport_analyticAt
#print axioms QuadraticPi.GradedTwoLogAnalyticJets.analyticTransport_analyticAt
#check QuadraticPi.GradedTwoLogAnalyticJets.taylor_transport_entry
#print axioms QuadraticPi.GradedTwoLogAnalyticJets.taylor_transport_entry
#check QuadraticPi.GradedTwoLogAnalyticJets.complexified_transport
#print axioms QuadraticPi.GradedTwoLogAnalyticJets.complexified_transport
#check QuadraticPi.GradedTwoLogAnalyticJets.taylor_analyticTransport
#print axioms QuadraticPi.GradedTwoLogAnalyticJets.taylor_analyticTransport
#check QuadraticPi.GradedTwoLogAnalyticJets.analyticTransport_initial
#print axioms QuadraticPi.GradedTwoLogAnalyticJets.analyticTransport_initial
#check QuadraticPi.GradedTwoLogAnalyticJets.transport_entry_hasDerivAt
#print axioms QuadraticPi.GradedTwoLogAnalyticJets.transport_entry_hasDerivAt
#check QuadraticPi.GradedTwoLogAnalyticJets.analyticConnection
#print axioms QuadraticPi.GradedTwoLogAnalyticJets.analyticConnection
#check QuadraticPi.GradedTwoLogAnalyticJets.analyticTransport_ode_at
#print axioms QuadraticPi.GradedTwoLogAnalyticJets.analyticTransport_ode_at
#check QuadraticPi.GradedTwoLogAnalyticJets.analyticTransport_ode_germ
#print axioms QuadraticPi.GradedTwoLogAnalyticJets.analyticTransport_ode_germ
#check QuadraticPi.GradedTwoLogAnalyticJets.transportMatrix
#print axioms QuadraticPi.GradedTwoLogAnalyticJets.transportMatrix
#check QuadraticPi.GradedTwoLogAnalyticJets.analyticTransport_isUnit
#print axioms QuadraticPi.GradedTwoLogAnalyticJets.analyticTransport_isUnit
#check QuadraticPi.GradedTwoLogAnalyticJets.coordinatePairing
#print axioms QuadraticPi.GradedTwoLogAnalyticJets.coordinatePairing
#check QuadraticPi.GradedTwoLogAnalyticJets.coordinatePairing_analyticAt
#print axioms QuadraticPi.GradedTwoLogAnalyticJets.coordinatePairing_analyticAt
#check QuadraticPi.GradedTwoLogAnalyticJets.taylor_coordinatePairing
#print axioms QuadraticPi.GradedTwoLogAnalyticJets.taylor_coordinatePairing
#check QuadraticPi.GradedTwoLogAnalyticJets.analytic_dividedDerivative_eq_formalJet
#print axioms QuadraticPi.GradedTwoLogAnalyticJets.analytic_dividedDerivative_eq_formalJet
#check QuadraticPi.GradedTwoLogAnalyticJets.formalJet_eq_covariant
#print axioms QuadraticPi.GradedTwoLogAnalyticJets.formalJet_eq_covariant
#check QuadraticPi.GradedTwoLogAnalyticJets.analytic_integer_jet_column
#print axioms QuadraticPi.GradedTwoLogAnalyticJets.analytic_integer_jet_column
#check QuadraticPi.GradedTwoLogTransport.raiseIndex
#print axioms QuadraticPi.GradedTwoLogTransport.raiseIndex
#check QuadraticPi.GradedTwoLogTransport.raiseIndex_apply
#print axioms QuadraticPi.GradedTwoLogTransport.raiseIndex_apply
#check QuadraticPi.GradedTwoLogTransport.raiseIndex_adjacent
#print axioms QuadraticPi.GradedTwoLogTransport.raiseIndex_adjacent
#check QuadraticPi.GradedTwoLogTransport.generator
#print axioms QuadraticPi.GradedTwoLogTransport.generator
#check QuadraticPi.GradedTwoLogTransport.generator_mul_generator
#print axioms QuadraticPi.GradedTwoLogTransport.generator_mul_generator
#check QuadraticPi.GradedTwoLogTransport.transport
#print axioms QuadraticPi.GradedTwoLogTransport.transport
#check QuadraticPi.GradedTwoLogTransport.transport_zero
#print axioms QuadraticPi.GradedTwoLogTransport.transport_zero
#check QuadraticPi.GradedTwoLogTransport.generator_mul_transport
#print axioms QuadraticPi.GradedTwoLogTransport.generator_mul_transport
#check QuadraticPi.GradedTwoLogTransport.transport_mul
#print axioms QuadraticPi.GradedTwoLogTransport.transport_mul
#check QuadraticPi.GradedTwoLogTransport.transport_inverse
#print axioms QuadraticPi.GradedTwoLogTransport.transport_inverse
#check QuadraticPi.GradedTwoLogTransport.weight
#print axioms QuadraticPi.GradedTwoLogTransport.weight
#check QuadraticPi.GradedTwoLogTransport.weight_raise
#print axioms QuadraticPi.GradedTwoLogTransport.weight_raise
#check QuadraticPi.GradedTwoLogTransport.endpoint
#print axioms QuadraticPi.GradedTwoLogTransport.endpoint
#check QuadraticPi.GradedTwoLogTransport.generator_mulVec_endpoint
#print axioms QuadraticPi.GradedTwoLogTransport.generator_mulVec_endpoint
#check QuadraticPi.GradedTwoLogTransport.transport_mulVec_endpoint
#print axioms QuadraticPi.GradedTwoLogTransport.transport_mulVec_endpoint
#check QuadraticPi.GradedTwoLogTransport.degreeIndex_two_card
#print axioms QuadraticPi.GradedTwoLogTransport.degreeIndex_two_card
#check QuadraticPi.GradedTwoLogTransport.coordinates_two_card
#print axioms QuadraticPi.GradedTwoLogTransport.coordinates_two_card
#check QuadraticPi.GradedTwoLogJetClearing.logIncrement
#print axioms QuadraticPi.GradedTwoLogJetClearing.logIncrement
#check QuadraticPi.GradedTwoLogJetClearing.logIncrement_zero
#print axioms QuadraticPi.GradedTwoLogJetClearing.logIncrement_zero
#check QuadraticPi.GradedTwoLogJetClearing.logIncrement_coeff_succ
#print axioms QuadraticPi.GradedTwoLogJetClearing.logIncrement_coeff_succ
#check QuadraticPi.GradedTwoLogJetClearing.logIncrement_derivative_coeff
#print axioms QuadraticPi.GradedTwoLogJetClearing.logIncrement_derivative_coeff
#check QuadraticPi.GradedTwoLogJetClearing.logIncrement_differential_equation
#print axioms QuadraticPi.GradedTwoLogJetClearing.logIncrement_differential_equation
#check QuadraticPi.GradedTwoLogJetClearing.logIncrement_scaled_primitive
#print axioms QuadraticPi.GradedTwoLogJetClearing.logIncrement_scaled_primitive
#check QuadraticPi.GradedTwoLogJetClearing.logIncrement_scaled_cleared
#print axioms QuadraticPi.GradedTwoLogJetClearing.logIncrement_scaled_cleared
#check QuadraticPi.GradedTwoLogJetClearing.localDenominator
#print axioms QuadraticPi.GradedTwoLogJetClearing.localDenominator
#check QuadraticPi.GradedTwoLogJetClearing.localIncrement
#print axioms QuadraticPi.GradedTwoLogJetClearing.localIncrement
#check QuadraticPi.GradedTwoLogJetClearing.local_increment_scaled_parameter
#print axioms QuadraticPi.GradedTwoLogJetClearing.local_increment_scaled_parameter
#check QuadraticPi.GradedTwoLogJetClearing.localIncrement_scaled_cleared
#print axioms QuadraticPi.GradedTwoLogJetClearing.localIncrement_scaled_cleared
#check QuadraticPi.GradedTwoLogJetClearing.linearTransportEntry
#print axioms QuadraticPi.GradedTwoLogJetClearing.linearTransportEntry
#check QuadraticPi.GradedTwoLogJetClearing.linearTransportEntry_scaled_cleared
#print axioms QuadraticPi.GradedTwoLogJetClearing.linearTransportEntry_scaled_cleared
#check QuadraticPi.GradedTwoLogJetClearing.transport_entry_is_linear
#print axioms QuadraticPi.GradedTwoLogJetClearing.transport_entry_is_linear
#check QuadraticPi.GradedTwoLogJetClearing.transport_entry_scaled_cleared
#print axioms QuadraticPi.GradedTwoLogJetClearing.transport_entry_scaled_cleared
#check QuadraticPi.GradedTwoLogJetClearing.clearingInteger
#print axioms QuadraticPi.GradedTwoLogJetClearing.clearingInteger
#check QuadraticPi.GradedTwoLogJetClearing.clearingInteger_pos
#print axioms QuadraticPi.GradedTwoLogJetClearing.clearingInteger_pos
#check QuadraticPi.GradedTwoLogJetClearing.transport_taylor_cleared
#print axioms QuadraticPi.GradedTwoLogJetClearing.transport_taylor_cleared
#check QuadraticPi.GradedTwoLogJetClearing.formalDividedJet
#print axioms QuadraticPi.GradedTwoLogJetClearing.formalDividedJet
#check QuadraticPi.GradedTwoLogJetClearing.formalDividedJet_cleared
#print axioms QuadraticPi.GradedTwoLogJetClearing.formalDividedJet_cleared
#check QuadraticPi.GradedTwoLogJetClearing.exists_integer_formal_jet
#print axioms QuadraticPi.GradedTwoLogJetClearing.exists_integer_formal_jet
#check QuadraticPi.GradedTwoLogFormalConnection.connection
#print axioms QuadraticPi.GradedTwoLogFormalConnection.connection
#check QuadraticPi.GradedTwoLogFormalConnection.derivativeMatrix
#print axioms QuadraticPi.GradedTwoLogFormalConnection.derivativeMatrix
#check QuadraticPi.GradedTwoLogFormalConnection.connection_mul_transport
#print axioms QuadraticPi.GradedTwoLogFormalConnection.connection_mul_transport
#check QuadraticPi.GradedTwoLogFormalConnection.derivative_transport
#print axioms QuadraticPi.GradedTwoLogFormalConnection.derivative_transport
#check QuadraticPi.GradedTwoLogFormalConnection.formal_transport_ode
#print axioms QuadraticPi.GradedTwoLogFormalConnection.formal_transport_ode
#check QuadraticPi.GradedTwoLogFormalConnection.formal_transport_initial
#print axioms QuadraticPi.GradedTwoLogFormalConnection.formal_transport_initial
#check QuadraticPi.GradedTwoLogFormalConnection.localIncrement_rational_ode
#print axioms QuadraticPi.GradedTwoLogFormalConnection.localIncrement_rational_ode
#check QuadraticPi.GradedLiteralSmallPowerParameters.smallGrade
#print axioms QuadraticPi.GradedLiteralSmallPowerParameters.smallGrade
#check QuadraticPi.GradedLiteralSmallPowerParameters.smallL
#print axioms QuadraticPi.GradedLiteralSmallPowerParameters.smallL
#check QuadraticPi.GradedLiteralSmallPowerParameters.smallEta
#print axioms QuadraticPi.GradedLiteralSmallPowerParameters.smallEta
#check QuadraticPi.GradedLiteralSmallPowerParameters.smallSigma
#print axioms QuadraticPi.GradedLiteralSmallPowerParameters.smallSigma
#check QuadraticPi.GradedLiteralSmallPowerParameters.smallDelta
#print axioms QuadraticPi.GradedLiteralSmallPowerParameters.smallDelta
#check QuadraticPi.GradedLiteralSmallPowerParameters.smallGrade_bound
#print axioms QuadraticPi.GradedLiteralSmallPowerParameters.smallGrade_bound
#check QuadraticPi.GradedLiteralSmallPowerParameters.smallSigma_relation
#print axioms QuadraticPi.GradedLiteralSmallPowerParameters.smallSigma_relation
#check QuadraticPi.GradedLiteralSmallPowerParameters.smallDelta_identity
#print axioms QuadraticPi.GradedLiteralSmallPowerParameters.smallDelta_identity
#check QuadraticPi.GradedLiteralSmallPowerParameters.small_parameters_admissible
#print axioms QuadraticPi.GradedLiteralSmallPowerParameters.small_parameters_admissible
#check QuadraticPi.GradedLiteralSmallPowerThreshold.smallBeta
#print axioms QuadraticPi.GradedLiteralSmallPowerThreshold.smallBeta
#check QuadraticPi.GradedLiteralSmallPowerThreshold.smallSizeCost
#print axioms QuadraticPi.GradedLiteralSmallPowerThreshold.smallSizeCost
#check QuadraticPi.GradedLiteralSmallPowerThreshold.smallDecayCost
#print axioms QuadraticPi.GradedLiteralSmallPowerThreshold.smallDecayCost
#check QuadraticPi.GradedLiteralSmallPowerThreshold.smallThreshold
#print axioms QuadraticPi.GradedLiteralSmallPowerThreshold.smallThreshold
#check QuadraticPi.GradedLiteralSmallPowerThreshold.smallThreshold_four_le
#print axioms QuadraticPi.GradedLiteralSmallPowerThreshold.smallThreshold_four_le
#check QuadraticPi.GradedLiteralSmallPowerThreshold.paperBeta_le_twice_smallBeta
#print axioms QuadraticPi.GradedLiteralSmallPowerThreshold.paperBeta_le_twice_smallBeta
#check QuadraticPi.GradedLiteralSmallPowerThreshold.comparisonCost_le_twice_smallCost
#print axioms QuadraticPi.GradedLiteralSmallPowerThreshold.comparisonCost_le_twice_smallCost
#check QuadraticPi.GradedLiteralSmallPowerThreshold.smallDelta_le_uniformTau
#print axioms QuadraticPi.GradedLiteralSmallPowerThreshold.smallDelta_le_uniformTau
#check QuadraticPi.GradedLiteralSmallPowerThreshold.smallThreshold_implies_uniformConstant
#print axioms QuadraticPi.GradedLiteralSmallPowerThreshold.smallThreshold_implies_uniformConstant
#check QuadraticPi.GradedLiteralSmallPowerEndpoint.unit_parameter_rates
#print axioms QuadraticPi.GradedLiteralSmallPowerEndpoint.unit_parameter_rates
#check QuadraticPi.GradedLiteralSmallPowerEndpoint.powers_at_small_threshold
#print axioms QuadraticPi.GradedLiteralSmallPowerEndpoint.powers_at_small_threshold
#check QuadraticPi.GradedLiteralSmallPowerEndpoint.integer_powers_at_small_threshold
#print axioms QuadraticPi.GradedLiteralSmallPowerEndpoint.integer_powers_at_small_threshold
#check QuadraticPi.GradedLiteralSmallPowerEndpoint.canonical_literal_small_powers
#print axioms QuadraticPi.GradedLiteralSmallPowerEndpoint.canonical_literal_small_powers
#check QuadraticPi.GradedLiteralSmallPowerEndpoint.literal_small_power_range
#print axioms QuadraticPi.GradedLiteralSmallPowerEndpoint.literal_small_power_range
#check QuadraticPi.GradedLiteralSmallPowerEndpoint.literal_quadratic_polynomial_range
#print axioms QuadraticPi.GradedLiteralSmallPowerEndpoint.literal_quadratic_polynomial_range
#check QuadraticPi.GradedLiteralSmallPowerEndpoint.literalSmallCutoff
#print axioms QuadraticPi.GradedLiteralSmallPowerEndpoint.literalSmallCutoff
#check QuadraticPi.GradedLiteralSmallPowerEndpoint.literal_common_small_power_cutoff
#print axioms QuadraticPi.GradedLiteralSmallPowerEndpoint.literal_common_small_power_cutoff
#check QuadraticPi.GradedHarmonicGrowth.SharpLcmAsymptotic
#print axioms QuadraticPi.GradedHarmonicGrowth.SharpLcmAsymptotic
#check QuadraticPi.GradedAlgebraicValueIndependence.AlgebraicLogTranscendence
#print axioms QuadraticPi.GradedAlgebraicValueIndependence.AlgebraicLogTranscendence
#check QuadraticPi.GradedCitedSeparationBridge.CitedGenericSeparation
#print axioms QuadraticPi.GradedCitedSeparationBridge.CitedGenericSeparation
#check QuadraticPi.GradedGenericRankCitation.CitedGenericQuadraticRank
#print axioms QuadraticPi.GradedGenericRankCitation.CitedGenericQuadraticRank
#check QuadraticPi.GradedJetClearingArithmetic.transport_taylor_coeff_cleared
#print axioms QuadraticPi.GradedJetClearingArithmetic.transport_taylor_coeff_cleared
#check QuadraticPi.GradedLogSeriesClearing.power_coeff_cleared
#print axioms QuadraticPi.GradedLogSeriesClearing.power_coeff_cleared
#check QuadraticPi.GradedPolynomialDegreeSaving.shifted_taylor_coeff_cleared
#print axioms QuadraticPi.GradedPolynomialDegreeSaving.shifted_taylor_coeff_cleared
#check QuadraticPi.GradedCoefficientContractions.exists_independent_graded_contractions
#print axioms QuadraticPi.GradedCoefficientContractions.exists_independent_graded_contractions
#check Int.Matrix.exists_ne_zero_int_vec_norm_le
#print axioms Int.Matrix.exists_ne_zero_int_vec_norm_le
#check QuadraticPi.GradedHarmonicClearing.lcmUpto_dvd_of_le
#print axioms QuadraticPi.GradedHarmonicClearing.lcmUpto_dvd_of_le
#check QuadraticPi.GradedFixedFContactConstruction.polynomialColumn_ne_zero
#print axioms QuadraticPi.GradedFixedFContactConstruction.polynomialColumn_ne_zero
#check QuadraticPi.GradedFixedFContactConstruction.polynomialColumn_degree_lt
#print axioms QuadraticPi.GradedFixedFContactConstruction.polynomialColumn_degree_lt
#check QuadraticPi.GradedFixedFContactRates.siegelRatio_limit
#print axioms QuadraticPi.GradedFixedFContactRates.siegelRatio_limit
#check QuadraticPi.GradedFixedFContactRates.log_unknowns_ratio
#print axioms QuadraticPi.GradedFixedFContactRates.log_unknowns_ratio
#check Complex.hasSum_taylorSeries_on_ball
#print axioms Complex.hasSum_taylorSeries_on_ball
#check Complex.norm_log_one_add_half_le_self
#print axioms Complex.norm_log_one_add_half_le_self
#check QuadraticPi.GradedContactCauchy.dividedDerivative_norm_le
#print axioms QuadraticPi.GradedContactCauchy.dividedDerivative_norm_le
#check QuadraticPi.GradedFixedFContactVanishing.vanishing_series_norm
#print axioms QuadraticPi.GradedFixedFContactVanishing.vanishing_series_norm
#check QuadraticPi.GradedJetRateLimits.jetOrder_ratio
#print axioms QuadraticPi.GradedJetRateLimits.jetOrder_ratio
#check QuadraticPi.GradedRateBoundedJetConstruction.jetOrder_eventually_lt
#print axioms QuadraticPi.GradedRateBoundedJetConstruction.jetOrder_eventually_lt
#check QuadraticPi.GradedClearingSpanTransfer.integer_columns_span_eq
#print axioms QuadraticPi.GradedClearingSpanTransfer.integer_columns_span_eq
#check QuadraticPi.GradedBoundedJetFamilies.span_zero_extended_eq
#print axioms QuadraticPi.GradedBoundedJetFamilies.span_zero_extended_eq
#check QuadraticPi.UniformCoefficientContraction.uniform_coefficient_contraction_linked_slack
#print axioms QuadraticPi.UniformCoefficientContraction.uniform_coefficient_contraction_linked_slack
#check QuadraticPi.GradedUniformRateSlackRemoval.uniform_measure_remove_rate_slack
#print axioms QuadraticPi.GradedUniformRateSlackRemoval.uniform_measure_remove_rate_slack
#check QuadraticPi.GradedContractionCoordinateBounds.lowerContraction_abs_le
#print axioms QuadraticPi.GradedContractionCoordinateBounds.lowerContraction_abs_le
#check QuadraticPi.GradedContractionCoordinateBounds.monomial_abs_le_height
#print axioms QuadraticPi.GradedContractionCoordinateBounds.monomial_abs_le_height
#check QuadraticPi.GradedFiniteJetEquations.exists_initial_span_eq
#print axioms QuadraticPi.GradedFiniteJetEquations.exists_initial_span_eq
#check QuadraticPi.GradedFiniteJetEquations.equations_of_initial_span
#print axioms QuadraticPi.GradedFiniteJetEquations.equations_of_initial_span
#check QuadraticPi.GradedAnalyticVanishingSpace.analytic_taylor_zero_iff
#print axioms QuadraticPi.GradedAnalyticVanishingSpace.analytic_taylor_zero_iff
#check QuadraticPi.GradedRationalPolynomialBridge.exists_common_integer_column
#print axioms QuadraticPi.GradedRationalPolynomialBridge.exists_common_integer_column
#check QuadraticPi.GradedRationalPolynomialBridge.cleared_column_eval
#print axioms QuadraticPi.GradedRationalPolynomialBridge.cleared_column_eval
#check QuadraticPi.GradedCitedSeparationBridge.rational_equations_are_algebraic
#print axioms QuadraticPi.GradedCitedSeparationBridge.rational_equations_are_algebraic
#check Polynomial.comp_C_mul_X_coeff
#print axioms Polynomial.comp_C_mul_X_coeff
#check Polynomial.natDegree_comp
#print axioms Polynomial.natDegree_comp
#check QuadraticPi.GradedEventualCitedRank.contactOrder_covers_source_order_with_loss
#print axioms QuadraticPi.GradedEventualCitedRank.contactOrder_covers_source_order_with_loss
#check QuadraticPi.GradedSourceRankApplication.source_index_le_short_budget
#print axioms QuadraticPi.GradedSourceRankApplication.source_index_le_short_budget
#check QuadraticPi.GradedRankOrderArithmetic.exists_fixed_budget_offset
#print axioms QuadraticPi.GradedRankOrderArithmetic.exists_fixed_budget_offset
#check QuadraticPi.GradedRationalSpanDescent.rational_span_top_of_complex_span_top
#print axioms QuadraticPi.GradedRationalSpanDescent.rational_span_top_of_complex_span_top
#check QuadraticPi.GradedClearingSpanTransfer.span_scaled_eq
#print axioms QuadraticPi.GradedClearingSpanTransfer.span_scaled_eq
#check analyticOrderAt_comp_of_deriv_ne_zero
#print axioms analyticOrderAt_comp_of_deriv_ne_zero
#check natCast_le_analyticOrderAt_iff_iteratedDeriv_eq_zero
#print axioms natCast_le_analyticOrderAt_iff_iteratedDeriv_eq_zero
#check deriv_comp_mul_left
#print axioms deriv_comp_mul_left
#check Nat.ne_one_iff_exists_prime_dvd
#print axioms Nat.ne_one_iff_exists_prime_dvd
#check padicValRat.div
#print axioms padicValRat.div
#check padicValRat.zpow
#print axioms padicValRat.zpow
#check padicValRat.mul
#print axioms padicValRat.mul
#check dvd_iff_padicValNat_ne_zero
#print axioms dvd_iff_padicValNat_ne_zero
#check linearIndependent_fin2
#print axioms linearIndependent_fin2
#check Real.log_zpow
#print axioms Real.log_zpow
#check Complex.exp_log
#print axioms Complex.exp_log
#check Real.le_log_iff_exp_le
#print axioms Real.le_log_iff_exp_le
#check Real.log_le_log
#print axioms Real.log_le_log
#check Real.log_div
#print axioms Real.log_div
#check Real.log_mul
#print axioms Real.log_mul
#check Real.log_pow
#print axioms Real.log_pow
#check Nat.le_ceil
#print axioms Nat.le_ceil
#check QuadraticPi.rationalLogRatio_irrationalityExponent_bounds_of_irrational
#print axioms QuadraticPi.rationalLogRatio_irrationalityExponent_bounds_of_irrational
#check QuadraticPi.TwoLogUniformInterpolation.twoLogUniformInterpolation
#print axioms QuadraticPi.TwoLogUniformInterpolation.twoLogUniformInterpolation
#check QuadraticPi.GradedLiteralUniformParameters.marginU
#print axioms QuadraticPi.GradedLiteralUniformParameters.marginU
#check QuadraticPi.GradedLiteralUniformParameters.gradeCoefficient
#print axioms QuadraticPi.GradedLiteralUniformParameters.gradeCoefficient
#check QuadraticPi.GradedLiteralUniformParameters.literalGrade
#print axioms QuadraticPi.GradedLiteralUniformParameters.literalGrade
#check QuadraticPi.GradedLiteralUniformParameters.literalL
#print axioms QuadraticPi.GradedLiteralUniformParameters.literalL
#check QuadraticPi.GradedLiteralUniformParameters.literalEta
#print axioms QuadraticPi.GradedLiteralUniformParameters.literalEta
#check QuadraticPi.GradedLiteralUniformParameters.literalSigma
#print axioms QuadraticPi.GradedLiteralUniformParameters.literalSigma
#check QuadraticPi.GradedLiteralUniformParameters.literalTau
#print axioms QuadraticPi.GradedLiteralUniformParameters.literalTau
#check QuadraticPi.GradedLiteralUniformParameters.marginU_pos
#print axioms QuadraticPi.GradedLiteralUniformParameters.marginU_pos
#check QuadraticPi.GradedLiteralUniformParameters.literalGrade_bound
#print axioms QuadraticPi.GradedLiteralUniformParameters.literalGrade_bound
#check QuadraticPi.GradedLiteralUniformParameters.literalL_pos
#print axioms QuadraticPi.GradedLiteralUniformParameters.literalL_pos
#check QuadraticPi.GradedLiteralUniformParameters.literalEta_bounds
#print axioms QuadraticPi.GradedLiteralUniformParameters.literalEta_bounds
#check QuadraticPi.GradedLiteralUniformParameters.literalSigma_relation
#print axioms QuadraticPi.GradedLiteralUniformParameters.literalSigma_relation
#check QuadraticPi.GradedLiteralUniformParameters.literal_margin_identity
#print axioms QuadraticPi.GradedLiteralUniformParameters.literal_margin_identity
#check QuadraticPi.GradedLiteralUniformParameters.literal_parameters_admissible
#print axioms QuadraticPi.GradedLiteralUniformParameters.literal_parameters_admissible
#check QuadraticPi.GradedLiteralUniformThreshold.paperSizeCost
#print axioms QuadraticPi.GradedLiteralUniformThreshold.paperSizeCost
#check QuadraticPi.GradedLiteralUniformThreshold.literalGrowthConstant
#print axioms QuadraticPi.GradedLiteralUniformThreshold.literalGrowthConstant
#check QuadraticPi.GradedLiteralUniformThreshold.paperAlpha_log_formula
#print axioms QuadraticPi.GradedLiteralUniformThreshold.paperAlpha_log_formula
#check QuadraticPi.GradedLiteralUniformThreshold.paperGamma_log_formula
#print axioms QuadraticPi.GradedLiteralUniformThreshold.paperGamma_log_formula
#check QuadraticPi.GradedLiteralUniformThreshold.literalGrowthConstant_two_le
#print axioms QuadraticPi.GradedLiteralUniformThreshold.literalGrowthConstant_two_le
#check QuadraticPi.GradedLiteralUniformThreshold.literalGrowthConstant_log_cost
#print axioms QuadraticPi.GradedLiteralUniformThreshold.literalGrowthConstant_log_cost
#check QuadraticPi.GradedLiteralUniformThreshold.literal_rates_of_growth
#print axioms QuadraticPi.GradedLiteralUniformThreshold.literal_rates_of_growth
#check QuadraticPi.GradedLiteralUniformEndpoint.sharp_quadratic_rational_polynomial_bounds
#print axioms QuadraticPi.GradedLiteralUniformEndpoint.sharp_quadratic_rational_polynomial_bounds
#check QuadraticPi.GradedLiteralUniformEndpoint.literal_uniform_quadratic_polynomial
#print axioms QuadraticPi.GradedLiteralUniformEndpoint.literal_uniform_quadratic_polynomial
#check QuadraticPi.GradedLiteralUniformEndpoint.canonical_literal_uniform_quadratic_polynomial
#print axioms QuadraticPi.GradedLiteralUniformEndpoint.canonical_literal_uniform_quadratic_polynomial
#check QuadraticPi.GradedLiteralUniformEndpoint.integer_base_literal_uniform_quadratic_polynomial
#print axioms QuadraticPi.GradedLiteralUniformEndpoint.integer_base_literal_uniform_quadratic_polynomial
#check QuadraticPi.GradedSharpQuadraticJointMeasure.paperExponent_one_lt
#print axioms QuadraticPi.GradedSharpQuadraticJointMeasure.paperExponent_one_lt
#check QuadraticPi.GradedSharpQuadraticJointMeasure.scaled_fixedF_eq_quadratic_value
#print axioms QuadraticPi.GradedSharpQuadraticJointMeasure.scaled_fixedF_eq_quadratic_value
#check QuadraticPi.GradedSharpQuadraticJointMeasure.quadratic_joint_paper_bound
#print axioms QuadraticPi.GradedSharpQuadraticJointMeasure.quadratic_joint_paper_bound
#check QuadraticPi.GradedSharpQuadraticJointMeasure.quadratic_joint_paper_linked_bound
#print axioms QuadraticPi.GradedSharpQuadraticJointMeasure.quadratic_joint_paper_linked_bound
#check QuadraticPi.GradedSharpQuadraticJointMeasure.eventually_paperGamma_positive
#print axioms QuadraticPi.GradedSharpQuadraticJointMeasure.eventually_paperGamma_positive
#check QuadraticPi.GradedSharpQuadraticJointMeasure.eventually_quadratic_parameters
#print axioms QuadraticPi.GradedSharpQuadraticJointMeasure.eventually_quadratic_parameters
#check QuadraticPi.GradedSharpQuadraticJointMeasure.eventually_quadratic_joint_paper_bound
#print axioms QuadraticPi.GradedSharpQuadraticJointMeasure.eventually_quadratic_joint_paper_bound
#check QuadraticPi.GradedSmallLogarithmPowers.log_one_add_inverse_eq_quadratic
#print axioms QuadraticPi.GradedSmallLogarithmPowers.log_one_add_inverse_eq_quadratic
#check QuadraticPi.GradedSmallLogarithmPowers.arctan_eq_quadratic
#print axioms QuadraticPi.GradedSmallLogarithmPowers.arctan_eq_quadratic
#check QuadraticPi.GradedSmallLogarithmPowers.scaled_power_natDegree
#print axioms QuadraticPi.GradedSmallLogarithmPowers.scaled_power_natDegree
#check QuadraticPi.GradedSmallLogarithmPowers.scaled_power_eval
#print axioms QuadraticPi.GradedSmallLogarithmPowers.scaled_power_eval
#check QuadraticPi.GradedGenericRankCitation.localTransport
#print axioms QuadraticPi.GradedGenericRankCitation.localTransport
#check QuadraticPi.GradedGenericRankCitation.remainder
#print axioms QuadraticPi.GradedGenericRankCitation.remainder
#check QuadraticPi.GradedGenericRankCitation.zeroSpace
#print axioms QuadraticPi.GradedGenericRankCitation.zeroSpace
#check QuadraticPi.GradedGenericRankCitation.ordinaryColumn
#print axioms QuadraticPi.GradedGenericRankCitation.ordinaryColumn
#check QuadraticPi.GradedGenericRankCitation.nondegenerate
#print axioms QuadraticPi.GradedGenericRankCitation.nondegenerate
#check QuadraticPi.GradedAnalyticTaylor.taylor_polynomial
#print axioms QuadraticPi.GradedAnalyticTaylor.taylor_polynomial
#check QuadraticPi.GradedAnalyticTaylor.taylor_deriv
#print axioms QuadraticPi.GradedAnalyticTaylor.taylor_deriv
#check QuadraticPi.GradedAnalyticTaylor.taylor_mul
#print axioms QuadraticPi.GradedAnalyticTaylor.taylor_mul
#check QuadraticPi.GradedAnalyticTaylor.taylor_congr
#print axioms QuadraticPi.GradedAnalyticTaylor.taylor_congr
#check QuadraticPi.GradedAnalyticTaylor.taylor_finset_sum
#print axioms QuadraticPi.GradedAnalyticTaylor.taylor_finset_sum
#check QuadraticPi.GradedAnalyticTaylor.taylor_const
#print axioms QuadraticPi.GradedAnalyticTaylor.taylor_const
#check QuadraticPi.GradedAnalyticTaylor.taylor_coeff
#print axioms QuadraticPi.GradedAnalyticTaylor.taylor_coeff
#check QuadraticPi.GradedFormalVanishingJetEquations.dotLinear
#print axioms QuadraticPi.GradedFormalVanishingJetEquations.dotLinear
#check QuadraticPi.GradedCovariantTaylorBridge.covariant
#print axioms QuadraticPi.GradedCovariantTaylorBridge.covariant
#check QuadraticPi.GradedCovariantTaylorBridge.dividedJet
#print axioms QuadraticPi.GradedCovariantTaylorBridge.dividedJet
#check QuadraticPi.GradedAnalyticTransportTaylor.complexified
#print axioms QuadraticPi.GradedAnalyticTransportTaylor.complexified
#check QuadraticPi.GradedAnalyticTransportTaylor.complexified_derivative
#print axioms QuadraticPi.GradedAnalyticTransportTaylor.complexified_derivative
#check QuadraticPi.GradedAnalyticTransportODE.taylor_inverse_of_series_inverse
#print axioms QuadraticPi.GradedAnalyticTransportODE.taylor_inverse_of_series_inverse
#check QuadraticPi.GradedRationalVanishingSpace.DefinedByRationalEquations
#print axioms QuadraticPi.GradedRationalVanishingSpace.DefinedByRationalEquations
#check QuadraticPi.GradedCitedSeparationBridge.sourceValues
#print axioms QuadraticPi.GradedCitedSeparationBridge.sourceValues
#check QuadraticPi.GradedCitedSeparationBridge.sourceColumn
#print axioms QuadraticPi.GradedCitedSeparationBridge.sourceColumn
#check QuadraticPi.GradedCitedSeparationBridge.sourceCornerSpace
#print axioms QuadraticPi.GradedCitedSeparationBridge.sourceCornerSpace
#check QuadraticPi.GradedFixedFContactRates.theta
#print axioms QuadraticPi.GradedFixedFContactRates.theta
#check QuadraticPi.GradedFixedFContactRates.omega
#print axioms QuadraticPi.GradedFixedFContactRates.omega
#check QuadraticPi.GradedFixedFContactRates.theta_pos
#print axioms QuadraticPi.GradedFixedFContactRates.theta_pos
#check QuadraticPi.GradedFixedFContactRates.omega_pos
#print axioms QuadraticPi.GradedFixedFContactRates.omega_pos
#check QuadraticPi.GradedGeneralNilssonData.LogChart.mk
#print axioms QuadraticPi.GradedGeneralNilssonData.LogChart.mk
#check QuadraticPi.GradedGeneralNilssonData.LogChart.radius
#print axioms QuadraticPi.GradedGeneralNilssonData.LogChart.radius
#check QuadraticPi.GradedGeneralNilssonData.LogChart.radius_pos
#print axioms QuadraticPi.GradedGeneralNilssonData.LogChart.radius_pos
#check QuadraticPi.GradedGeneralNilssonData.LogChart.domain
#print axioms QuadraticPi.GradedGeneralNilssonData.LogChart.domain
#check QuadraticPi.GradedGeneralNilssonData.LogChart.domain_open
#print axioms QuadraticPi.GradedGeneralNilssonData.LogChart.domain_open
#check QuadraticPi.GradedGeneralNilssonData.LogChart.domain_preconnected
#print axioms QuadraticPi.GradedGeneralNilssonData.LogChart.domain_preconnected
#check QuadraticPi.GradedGeneralNilssonData.LogChart.endpoint
#print axioms QuadraticPi.GradedGeneralNilssonData.LogChart.endpoint
#check QuadraticPi.GradedGeneralNilssonData.LogChart.endpoint_mem
#print axioms QuadraticPi.GradedGeneralNilssonData.LogChart.endpoint_mem
#check QuadraticPi.GradedGeneralNilssonData.LogChart.exp_endpoint
#print axioms QuadraticPi.GradedGeneralNilssonData.LogChart.exp_endpoint
#check QuadraticPi.GradedGeneralNilssonData.LogChart.near_origin
#print axioms QuadraticPi.GradedGeneralNilssonData.LogChart.near_origin
#check QuadraticPi.GradedGeneralNilssonData.Term.mk
#print axioms QuadraticPi.GradedGeneralNilssonData.Term.mk
#check QuadraticPi.GradedGeneralNilssonData.Term.exponent
#print axioms QuadraticPi.GradedGeneralNilssonData.Term.exponent
#check QuadraticPi.GradedGeneralNilssonData.Term.logDegree
#print axioms QuadraticPi.GradedGeneralNilssonData.Term.logDegree
#check QuadraticPi.GradedGeneralNilssonData.Term.coefficient
#print axioms QuadraticPi.GradedGeneralNilssonData.Term.coefficient
#check QuadraticPi.GradedGeneralNilssonData.Term.coefficient_analytic
#print axioms QuadraticPi.GradedGeneralNilssonData.Term.coefficient_analytic
#check QuadraticPi.GradedRankOrderArithmetic.source_index_le_jetOrder
#print axioms QuadraticPi.GradedRankOrderArithmetic.source_index_le_jetOrder
#check QuadraticPi.GradedConcreteRankAssembly.contactOrder_covers_source_order
#print axioms QuadraticPi.GradedConcreteRankAssembly.contactOrder_covers_source_order
#check QuadraticPi.GradedGeneralContinuedCorners.DualContinuation.mk
#print axioms QuadraticPi.GradedGeneralContinuedCorners.DualContinuation.mk
#check QuadraticPi.GradedGeneralContinuedCorners.DualContinuation.f
#print axioms QuadraticPi.GradedGeneralContinuedCorners.DualContinuation.f
#check QuadraticPi.GradedGeneralContinuedCorners.DualContinuation.B
#print axioms QuadraticPi.GradedGeneralContinuedCorners.DualContinuation.B
#check QuadraticPi.GradedGeneralContinuedCorners.DualContinuation.f_analytic
#print axioms QuadraticPi.GradedGeneralContinuedCorners.DualContinuation.f_analytic
#check QuadraticPi.GradedGeneralContinuedCorners.DualContinuation.B_analytic
#print axioms QuadraticPi.GradedGeneralContinuedCorners.DualContinuation.B_analytic
#check QuadraticPi.GradedGeneralContinuedCorners.DualContinuation.B_initial
#print axioms QuadraticPi.GradedGeneralContinuedCorners.DualContinuation.B_initial
#check QuadraticPi.GradedGeneralContinuedCorners.DualContinuation.f_ode
#print axioms QuadraticPi.GradedGeneralContinuedCorners.DualContinuation.f_ode
#check QuadraticPi.GradedGeneralContinuedCorners.DualContinuation.B_ode
#print axioms QuadraticPi.GradedGeneralContinuedCorners.DualContinuation.B_ode
#check QuadraticPi.GradedAnalyticInitialValue.formal_system_unique
#print axioms QuadraticPi.GradedAnalyticInitialValue.formal_system_unique
#check QuadraticPi.GradedAnalyticInitialValue.analytic_system_taylor
#print axioms QuadraticPi.GradedAnalyticInitialValue.analytic_system_taylor
#check QuadraticPi.GradedAnalyticInitialValue.analytic_system_unique
#print axioms QuadraticPi.GradedAnalyticInitialValue.analytic_system_unique
#check QuadraticPi.GradedFullCornerContactOrder.weightPolynomial_coeff
#print axioms QuadraticPi.GradedFullCornerContactOrder.weightPolynomial_coeff
#check QuadraticPi.GradedFullCornerContactOrder.weightPolynomial_eval
#print axioms QuadraticPi.GradedFullCornerContactOrder.weightPolynomial_eval
#check AnalyticOnNhd.eqOn_of_preconnected_of_eventuallyEq
#print axioms AnalyticOnNhd.eqOn_of_preconnected_of_eventuallyEq
#check Submodule.mem_span_range_iff_exists_fun
#print axioms Submodule.mem_span_range_iff_exists_fun
#check Finsupp.mem_span_range_iff_exists_finsupp
#print axioms Finsupp.mem_span_range_iff_exists_finsupp
#check Complex.log_exp
#print axioms Complex.log_exp
#check analyticAt_clog
#print axioms analyticAt_clog
#check Complex.hasDerivAt_log
#print axioms Complex.hasDerivAt_log
#check Complex.isOpen_slitPlane
#print axioms Complex.isOpen_slitPlane
#check SimpleGraph.Reachable.exists_walk_length_eq_dist
#print axioms SimpleGraph.Reachable.exists_walk_length_eq_dist
#check SimpleGraph.dist_le
#print axioms SimpleGraph.dist_le
#check SimpleGraph.Walk.length_dropUntil_lt_length
#print axioms SimpleGraph.Walk.length_dropUntil_lt_length
#check Metric.isOpen_iff
#print axioms Metric.isOpen_iff
#check Convex.contractibleSpace
#print axioms Convex.contractibleSpace
#check IsPreconnected.subset_left_of_subset_union
#print axioms IsPreconnected.subset_left_of_subset_union
#check QuadraticPi.MovingLogGeometry.weighted_curve_inequality
#print axioms QuadraticPi.MovingLogGeometry.weighted_curve_inequality
#check QuadraticPi.MovingLogGeometry.excess_implies_zeroth_constant
#print axioms QuadraticPi.MovingLogGeometry.excess_implies_zeroth_constant
#check QuadraticPi.MovingLogGeometry.contact_eq_logContact_of_centered
#print axioms QuadraticPi.MovingLogGeometry.contact_eq_logContact_of_centered
#check QuadraticPi.MovingLogGeometry.center_eq_of_constant
#print axioms QuadraticPi.MovingLogGeometry.center_eq_of_constant
#check QuadraticPi.MovingLogGeometry.contact_sum_le_fibre_of_constant
#print axioms QuadraticPi.MovingLogGeometry.contact_sum_le_fibre_of_constant
#check OAI.PiExponent.CurveInequality.weighted_curve_inequality
#print axioms OAI.PiExponent.CurveInequality.weighted_curve_inequality
#check Fintype.card_le_one_iff_subsingleton
#print axioms Fintype.card_le_one_iff_subsingleton
#check QuadraticPi.PAWeightGeometry.separated_products
#print axioms QuadraticPi.PAWeightGeometry.separated_products
#check QuadraticPi.PAWeightGeometry.product_ratio
#print axioms QuadraticPi.PAWeightGeometry.product_ratio
#check QuadraticPi.PAWeightGeometry.fibre_product_ratio
#print axioms QuadraticPi.PAWeightGeometry.fibre_product_ratio
#check OAI.PiExponent.WeightedGeometryScale.chooseScale
#print axioms OAI.PiExponent.WeightedGeometryScale.chooseScale
#check OAI.PiExponent.WeightedGeometryScale.exists_common_scale
#print axioms OAI.PiExponent.WeightedGeometryScale.exists_common_scale
#check QuadraticPi.two_le_extendedIrrationalityExponent
#print axioms QuadraticPi.two_le_extendedIrrationalityExponent
#check QuadraticPi.two_le_gaussianIrrationalityExponent
#print axioms QuadraticPi.two_le_gaussianIrrationalityExponent
#check QuadraticPi.extendedIrrationalityExponent_rat_mobius
#print axioms QuadraticPi.extendedIrrationalityExponent_rat_mobius
#check QuadraticPi.irrational_rat_mobius
#print axioms QuadraticPi.irrational_rat_mobius
#check QuadraticPi.gaussianIrrationalityExponent_mobius_baseField
#print axioms QuadraticPi.gaussianIrrationalityExponent_mobius_baseField
#check QuadraticPi.algebraicLogarithm_irrationalityExponent_bounds
#print axioms QuadraticPi.algebraicLogarithm_irrationalityExponent_bounds
#check QuadraticPi.rationalPowerLogarithm_irrationalityExponent_eq_two
#print axioms QuadraticPi.rationalPowerLogarithm_irrationalityExponent_eq_two
#check QuadraticPi.algebraicGaussianLogarithm_irrationalityExponent_bounds
#print axioms QuadraticPi.algebraicGaussianLogarithm_irrationalityExponent_bounds
#check QuadraticPi.gaussianPower_exp_irrationalityExponent_eq_two
#print axioms QuadraticPi.gaussianPower_exp_irrationalityExponent_eq_two
#check QuadraticPi.rationalArctangent_irrationalityExponent_eq_two
#print axioms QuadraticPi.rationalArctangent_irrationalityExponent_eq_two
#check QuadraticPi.MovingLogUniformInterpolation.movingLogInterpolation
#print axioms QuadraticPi.MovingLogUniformInterpolation.movingLogInterpolation
#check OAI.PiExponent.TransverseWeightedMultiplicity.weight_comparison_of_rectangular_count
#print axioms OAI.PiExponent.TransverseWeightedMultiplicity.weight_comparison_of_rectangular_count
#check OAI.PiExponent.FrameTransverseMultiplicity.frame_rectangular_length_lower
#print axioms OAI.PiExponent.FrameTransverseMultiplicity.frame_rectangular_length_lower
#check QuadraticPi.RealWeightedSimplex.strictSimplex_mono_cost
#print axioms QuadraticPi.RealWeightedSimplex.strictSimplex_mono_cost
#check QuadraticPi.RealWeightedSimplex.strictSimplex_card_lower_real
#print axioms QuadraticPi.RealWeightedSimplex.strictSimplex_card_lower_real
#check QuadraticPi.RealWeightedSimplex.factorial_weight_product_comparison
#print axioms QuadraticPi.RealWeightedSimplex.factorial_weight_product_comparison
#check QuadraticPi.RealWeightedSimplex.factorial_comparison_of_simplex_count
#print axioms QuadraticPi.RealWeightedSimplex.factorial_comparison_of_simplex_count
#check QuadraticPi.TransverseSimplexColength.simplexIdeal
#print axioms QuadraticPi.TransverseSimplexColength.simplexIdeal
#check QuadraticPi.TransverseSimplexColength.simplexPacket
#print axioms QuadraticPi.TransverseSimplexColength.simplexPacket
#check QuadraticPi.TransverseSimplexColength.simplexPacket_surjective
#print axioms QuadraticPi.TransverseSimplexColength.simplexPacket_surjective
#check QuadraticPi.TransverseSimplexColength.simplexQuotientCoefficients
#print axioms QuadraticPi.TransverseSimplexColength.simplexQuotientCoefficients
#check QuadraticPi.TransverseSimplexColength.simplexQuotientCoefficients_mk
#print axioms QuadraticPi.TransverseSimplexColength.simplexQuotientCoefficients_mk
#check QuadraticPi.TransverseSimplexColength.simplexQuotientCoefficients_bijective
#print axioms QuadraticPi.TransverseSimplexColength.simplexQuotientCoefficients_bijective
#check QuadraticPi.TransverseSimplexColength.simplexQuotientEquiv
#print axioms QuadraticPi.TransverseSimplexColength.simplexQuotientEquiv
#check QuadraticPi.TransverseSimplexColength.finrank_simplexQuotient
#print axioms QuadraticPi.TransverseSimplexColength.finrank_simplexQuotient
#check QuadraticPi.TransverseSimplexColength.simplex_card_le_colength
#print axioms QuadraticPi.TransverseSimplexColength.simplex_card_le_colength
#check QuadraticPi.TransverseSimplexColength.volume_le_colength
#print axioms QuadraticPi.TransverseSimplexColength.volume_le_colength
#check QuadraticPi.TransverseSimplexColength.span_le_simplexIdeal
#print axioms QuadraticPi.TransverseSimplexColength.span_le_simplexIdeal
#check QuadraticPi.TransverseSimplexColength.sharp_comparison_of_local_ideal
#print axioms QuadraticPi.TransverseSimplexColength.sharp_comparison_of_local_ideal
#check QuadraticPi.TransverseSimplexColength.paper_comparison_of_local_ideal
#print axioms QuadraticPi.TransverseSimplexColength.paper_comparison_of_local_ideal
#check QuadraticPi.TransverseSimplexColength.sharp_comparison_of_generators
#print axioms QuadraticPi.TransverseSimplexColength.sharp_comparison_of_generators
#check QuadraticPi.TransverseSimplexColength.residueTaylor_mem_simplexIdeal
#print axioms QuadraticPi.TransverseSimplexColength.residueTaylor_mem_simplexIdeal
#check QuadraticPi.TransverseSimplexColength.sharp_comparison_of_residueTaylor_generators
#print axioms QuadraticPi.TransverseSimplexColength.sharp_comparison_of_residueTaylor_generators
#check OAI.PiExponent.strictWeightedSimplex_card_lower_rational
#print axioms OAI.PiExponent.strictWeightedSimplex_card_lower_rational
#check OAI.PiExponent.CommutingTaylor.coeff_residueTaylorFin
#print axioms OAI.PiExponent.CommutingTaylor.coeff_residueTaylorFin
#check QuadraticPi.TransverseSliceSubstitution.hasSubst_sliceVariables
#print axioms QuadraticPi.TransverseSliceSubstitution.hasSubst_sliceVariables
#check QuadraticPi.TransverseSliceSubstitution.sliceAlgHom_apply
#print axioms QuadraticPi.TransverseSliceSubstitution.sliceAlgHom_apply
#check QuadraticPi.TransverseSliceSubstitution.sliceAlgHom_tangential
#print axioms QuadraticPi.TransverseSliceSubstitution.sliceAlgHom_tangential
#check QuadraticPi.TransverseSliceSubstitution.sliceAlgHom_transverse
#print axioms QuadraticPi.TransverseSliceSubstitution.sliceAlgHom_transverse
#check QuadraticPi.TransverseSliceSubstitution.substituted_monomial_factorization
#print axioms QuadraticPi.TransverseSliceSubstitution.substituted_monomial_factorization
#check QuadraticPi.TransverseSliceSubstitution.high_weight_monomial_factor_mem
#print axioms QuadraticPi.TransverseSliceSubstitution.high_weight_monomial_factor_mem
#check QuadraticPi.TransverseSliceSubstitution.subst_mem_simplexIdeal
#print axioms QuadraticPi.TransverseSliceSubstitution.subst_mem_simplexIdeal
#check QuadraticPi.TransverseSliceSubstitution.sliceIdeal_map_le
#print axioms QuadraticPi.TransverseSliceSubstitution.sliceIdeal_map_le
#check QuadraticPi.TransverseSliceSubstitution.span_sliced_le_simplexIdeal
#print axioms QuadraticPi.TransverseSliceSubstitution.span_sliced_le_simplexIdeal
#check QuadraticPi.TransverseSliceSubstitution.volume_le_sliced_colength
#print axioms QuadraticPi.TransverseSliceSubstitution.volume_le_sliced_colength
#check QuadraticPi.TransverseSliceSubstitution.sharp_comparison_of_sliced_generators
#print axioms QuadraticPi.TransverseSliceSubstitution.sharp_comparison_of_sliced_generators
#check QuadraticPi.TransverseSliceSubstitution.tangentialExponent
#print axioms QuadraticPi.TransverseSliceSubstitution.tangentialExponent
#check QuadraticPi.TransverseSliceSubstitution.transverseExponent
#print axioms QuadraticPi.TransverseSliceSubstitution.transverseExponent
#check QuadraticPi.TransverseSliceSubstitution.sliceVariables
#print axioms QuadraticPi.TransverseSliceSubstitution.sliceVariables
#check QuadraticPi.TransverseSliceSubstitution.sliceAlgHom
#print axioms QuadraticPi.TransverseSliceSubstitution.sliceAlgHom
#check QuadraticPi.TransverseSliceSubstitution.transverseIdeal
#print axioms QuadraticPi.TransverseSliceSubstitution.transverseIdeal
#check QuadraticPi.PolynomialFormalLocalLength.constantCoeff_polynomial
#print axioms QuadraticPi.PolynomialFormalLocalLength.constantCoeff_polynomial
#check QuadraticPi.PolynomialFormalLocalLength.originIdeal_eq_idealOfVars
#print axioms QuadraticPi.PolynomialFormalLocalLength.originIdeal_eq_idealOfVars
#check QuadraticPi.PolynomialFormalLocalLength.originLocalMap_algebraMap
#print axioms QuadraticPi.PolynomialFormalLocalLength.originLocalMap_algebraMap
#check QuadraticPi.PolynomialFormalLocalLength.formal_flat_over_polynomial
#print axioms QuadraticPi.PolynomialFormalLocalLength.formal_flat_over_polynomial
#check QuadraticPi.PolynomialFormalLocalLength.originIdeal_map_isMaximal
#print axioms QuadraticPi.PolynomialFormalLocalLength.originIdeal_map_isMaximal
#check QuadraticPi.PolynomialFormalLocalLength.originIdeal_map_eq_maximalIdeal
#print axioms QuadraticPi.PolynomialFormalLocalLength.originIdeal_map_eq_maximalIdeal
#check QuadraticPi.PolynomialFormalLocalLength.formal_maximalIdeal_eq_constantKernel
#print axioms QuadraticPi.PolynomialFormalLocalLength.formal_maximalIdeal_eq_constantKernel
#check QuadraticPi.PolynomialFormalLocalLength.originLocal_maximalIdeal_map
#print axioms QuadraticPi.PolynomialFormalLocalLength.originLocal_maximalIdeal_map
#check QuadraticPi.PolynomialFormalLocalLength.formal_residueFiber_length
#print axioms QuadraticPi.PolynomialFormalLocalLength.formal_residueFiber_length
#check QuadraticPi.PolynomialFormalLocalLength.formal_quotient_length_eq_origin
#print axioms QuadraticPi.PolynomialFormalLocalLength.formal_quotient_length_eq_origin
#check QuadraticPi.PolynomialFormalLocalLength.expansion_X
#print axioms QuadraticPi.PolynomialFormalLocalLength.expansion_X
#check QuadraticPi.PolynomialFormalLocalLength.expansion_C
#print axioms QuadraticPi.PolynomialFormalLocalLength.expansion_C
#check QuadraticPi.PolynomialFormalLocalLength.pointLength_translation
#print axioms QuadraticPi.PolynomialFormalLocalLength.pointLength_translation
#check QuadraticPi.PolynomialFormalLocalLength.formal_quotient_length_eq_point
#print axioms QuadraticPi.PolynomialFormalLocalLength.formal_quotient_length_eq_point
#check QuadraticPi.PolynomialFormalLocalLength.formal_quotient_finite_of_pointLength_eq
#print axioms QuadraticPi.PolynomialFormalLocalLength.formal_quotient_finite_of_pointLength_eq
#check QuadraticPi.PolynomialFormalLocalLength.formal_finrank_eq_pointLength
#print axioms QuadraticPi.PolynomialFormalLocalLength.formal_finrank_eq_pointLength
#check QuadraticPi.PolynomialFormalLocalLength.rational_formal_colength_bound
#print axioms QuadraticPi.PolynomialFormalLocalLength.rational_formal_colength_bound
#check QuadraticPi.PolynomialFormalLocalLength.rational_formal_colength_bound_after_equiv
#print axioms QuadraticPi.PolynomialFormalLocalLength.rational_formal_colength_bound_after_equiv
#check QuadraticPi.PolynomialFormalLocalLength.polynomial_formal_multiplicity_comparison
#print axioms QuadraticPi.PolynomialFormalLocalLength.polynomial_formal_multiplicity_comparison
#check QuadraticPi.PolynomialFormalLocalLength.originLocalMap
#print axioms QuadraticPi.PolynomialFormalLocalLength.originLocalMap
#check QuadraticPi.PolynomialFormalLocalLength.expansion
#print axioms QuadraticPi.PolynomialFormalLocalLength.expansion
#check QuadraticPi.PolynomialFormalLocalLength.formalAtPointIdeal
#print axioms QuadraticPi.PolynomialFormalLocalLength.formalAtPointIdeal
#check OAI.PiExponent.WeightedBezout.rational_pointLength_bound
#print axioms OAI.PiExponent.WeightedBezout.rational_pointLength_bound
#check OAI.PiExponent.WeightedBezout.pointLength_translatedPowerSubstitution
#print axioms OAI.PiExponent.WeightedBezout.pointLength_translatedPowerSubstitution
#check OAI.PiExponentJets.W24.length_eq_coefficient_length
#print axioms OAI.PiExponentJets.W24.length_eq_coefficient_length
#check OAI.PiExponentJets.W24.module_length_eq_finrank_of_augmentation
#print axioms OAI.PiExponentJets.W24.module_length_eq_finrank_of_augmentation
#check QuadraticPi.CompleteLocalCoordinateEquivalence.injective_of_surjective_ringEnd
#print axioms QuadraticPi.CompleteLocalCoordinateEquivalence.injective_of_surjective_ringEnd
#check QuadraticPi.CompleteLocalCoordinateEquivalence.varsIdeal_eq_maximalIdeal
#print axioms QuadraticPi.CompleteLocalCoordinateEquivalence.varsIdeal_eq_maximalIdeal
#check QuadraticPi.CompleteLocalCoordinateEquivalence.maps_maximalIdeal
#print axioms QuadraticPi.CompleteLocalCoordinateEquivalence.maps_maximalIdeal
#check QuadraticPi.CompleteLocalCoordinateEquivalence.maximalIdeal_map_eq_of_cotangent
#print axioms QuadraticPi.CompleteLocalCoordinateEquivalence.maximalIdeal_map_eq_of_cotangent
#check QuadraticPi.CompleteLocalCoordinateEquivalence.coordinateMap_surjective
#print axioms QuadraticPi.CompleteLocalCoordinateEquivalence.coordinateMap_surjective
#check QuadraticPi.CompleteLocalCoordinateEquivalence.coordinateMap_bijective
#print axioms QuadraticPi.CompleteLocalCoordinateEquivalence.coordinateMap_bijective
#check QuadraticPi.CompleteLocalCoordinateEquivalence.coordinateEquiv_apply
#print axioms QuadraticPi.CompleteLocalCoordinateEquivalence.coordinateEquiv_apply
#check QuadraticPi.CompleteLocalCoordinateEquivalence.X_mem_maximalIdeal
#print axioms QuadraticPi.CompleteLocalCoordinateEquivalence.X_mem_maximalIdeal
#check QuadraticPi.CompleteLocalCoordinateEquivalence.cotangentMap_surjective_of_span
#print axioms QuadraticPi.CompleteLocalCoordinateEquivalence.cotangentMap_surjective_of_span
#check QuadraticPi.CompleteLocalCoordinateEquivalence.cotangentMap_surjective_of_normalBasis
#print axioms QuadraticPi.CompleteLocalCoordinateEquivalence.cotangentMap_surjective_of_normalBasis
#check QuadraticPi.CompleteLocalCoordinateEquivalence.centeredSubstitution_apply
#print axioms QuadraticPi.CompleteLocalCoordinateEquivalence.centeredSubstitution_apply
#check QuadraticPi.CompleteLocalCoordinateEquivalence.centeredSubstitution_constantCoeff
#print axioms QuadraticPi.CompleteLocalCoordinateEquivalence.centeredSubstitution_constantCoeff
#check QuadraticPi.CompleteLocalCoordinateEquivalence.centeredSubstitution_residue
#print axioms QuadraticPi.CompleteLocalCoordinateEquivalence.centeredSubstitution_residue
#check QuadraticPi.CompleteLocalCoordinateEquivalence.substitutionEquiv_apply
#print axioms QuadraticPi.CompleteLocalCoordinateEquivalence.substitutionEquiv_apply
#check QuadraticPi.CompleteLocalCoordinateEquivalence.substitutionEquiv_X
#print axioms QuadraticPi.CompleteLocalCoordinateEquivalence.substitutionEquiv_X
#check QuadraticPi.CompleteLocalCoordinateEquivalence.polynomial_multiplicity_of_centered_coordinates
#print axioms QuadraticPi.CompleteLocalCoordinateEquivalence.polynomial_multiplicity_of_centered_coordinates
#check QuadraticPi.CompleteLocalCoordinateEquivalence.coordinateEquiv
#print axioms QuadraticPi.CompleteLocalCoordinateEquivalence.coordinateEquiv
#check QuadraticPi.CompleteLocalCoordinateEquivalence.cotangentCoordinates
#print axioms QuadraticPi.CompleteLocalCoordinateEquivalence.cotangentCoordinates
#check QuadraticPi.CompleteLocalCoordinateEquivalence.centeredSubstitution
#print axioms QuadraticPi.CompleteLocalCoordinateEquivalence.centeredSubstitution
#check QuadraticPi.CompleteLocalCoordinateEquivalence.substitutionEquiv
#print axioms QuadraticPi.CompleteLocalCoordinateEquivalence.substitutionEquiv
#check OAI.PiExponentJets.W24.corrections_of_mapCotangent_surjective
#print axioms OAI.PiExponentJets.W24.corrections_of_mapCotangent_surjective
#check OAI.PiExponent.NormalBasisRigidity.IsNormalBasis
#print axioms OAI.PiExponent.NormalBasisRigidity.IsNormalBasis
#check QuadraticPi.NormalJacobianCoordinateAdapter.maximalIdealFirstCoefficients_mul
#print axioms QuadraticPi.NormalJacobianCoordinateAdapter.maximalIdealFirstCoefficients_mul
#check QuadraticPi.NormalJacobianCoordinateAdapter.cotangentFirstCoefficients_toCotangent
#print axioms QuadraticPi.NormalJacobianCoordinateAdapter.cotangentFirstCoefficients_toCotangent
#check QuadraticPi.NormalJacobianCoordinateAdapter.firstCoefficient_linearCombination
#print axioms QuadraticPi.NormalJacobianCoordinateAdapter.firstCoefficient_linearCombination
#check QuadraticPi.NormalJacobianCoordinateAdapter.mem_maximalIdeal_square_of_first_zero
#print axioms QuadraticPi.NormalJacobianCoordinateAdapter.mem_maximalIdeal_square_of_first_zero
#check QuadraticPi.NormalJacobianCoordinateAdapter.cotangentFirstCoefficients_injective
#print axioms QuadraticPi.NormalJacobianCoordinateAdapter.cotangentFirstCoefficients_injective
#check QuadraticPi.NormalJacobianCoordinateAdapter.cotangentFirstCoefficients_surjective
#print axioms QuadraticPi.NormalJacobianCoordinateAdapter.cotangentFirstCoefficients_surjective
#check QuadraticPi.NormalJacobianCoordinateAdapter.cotangentFirstEquiv_coordinate
#print axioms QuadraticPi.NormalJacobianCoordinateAdapter.cotangentFirstEquiv_coordinate
#check QuadraticPi.NormalJacobianCoordinateAdapter.normalBasis_apply
#print axioms QuadraticPi.NormalJacobianCoordinateAdapter.normalBasis_apply
#check QuadraticPi.NormalJacobianCoordinateAdapter.normalJacobianRows_apply
#print axioms QuadraticPi.NormalJacobianCoordinateAdapter.normalJacobianRows_apply
#check QuadraticPi.NormalJacobianCoordinateAdapter.cotangent_normalBasis_of_jacobian
#print axioms QuadraticPi.NormalJacobianCoordinateAdapter.cotangent_normalBasis_of_jacobian
#check QuadraticPi.NormalJacobianCoordinateAdapter.normalSubstitutionEquiv_apply
#print axioms QuadraticPi.NormalJacobianCoordinateAdapter.normalSubstitutionEquiv_apply
#check QuadraticPi.NormalJacobianCoordinateAdapter.normalSubstitutionEquiv_X
#print axioms QuadraticPi.NormalJacobianCoordinateAdapter.normalSubstitutionEquiv_X
#check QuadraticPi.NormalJacobianCoordinateAdapter.cotangent_normalBasis_of_ambient_normals
#print axioms QuadraticPi.NormalJacobianCoordinateAdapter.cotangent_normalBasis_of_ambient_normals
#check QuadraticPi.NormalJacobianCoordinateAdapter.polynomial_multiplicity_of_normal_jacobian
#print axioms QuadraticPi.NormalJacobianCoordinateAdapter.polynomial_multiplicity_of_normal_jacobian
#check QuadraticPi.NormalJacobianCoordinateAdapter.centeredTaylorCoordinates_centered
#print axioms QuadraticPi.NormalJacobianCoordinateAdapter.centeredTaylorCoordinates_centered
#check QuadraticPi.NormalJacobianCoordinateAdapter.centeredTaylorCoordinates_first
#print axioms QuadraticPi.NormalJacobianCoordinateAdapter.centeredTaylorCoordinates_first
#check QuadraticPi.NormalJacobianCoordinateAdapter.cotangent_normalBasis_of_directional_derivatives
#print axioms QuadraticPi.NormalJacobianCoordinateAdapter.cotangent_normalBasis_of_directional_derivatives
#check QuadraticPi.NormalJacobianCoordinateAdapter.directionalTaylorSubstitutionEquiv_apply
#print axioms QuadraticPi.NormalJacobianCoordinateAdapter.directionalTaylorSubstitutionEquiv_apply
#check QuadraticPi.NormalJacobianCoordinateAdapter.directionalTaylorSubstitutionEquiv_X
#print axioms QuadraticPi.NormalJacobianCoordinateAdapter.directionalTaylorSubstitutionEquiv_X
#check QuadraticPi.NormalJacobianCoordinateAdapter.polynomial_multiplicity_of_normal_directional_taylor
#print axioms QuadraticPi.NormalJacobianCoordinateAdapter.polynomial_multiplicity_of_normal_directional_taylor
#check QuadraticPi.NormalJacobianCoordinateAdapter.firstCoefficients
#print axioms QuadraticPi.NormalJacobianCoordinateAdapter.firstCoefficients
#check QuadraticPi.NormalJacobianCoordinateAdapter.maximalIdealFirstCoefficients
#print axioms QuadraticPi.NormalJacobianCoordinateAdapter.maximalIdealFirstCoefficients
#check QuadraticPi.NormalJacobianCoordinateAdapter.cotangentFirstCoefficients
#print axioms QuadraticPi.NormalJacobianCoordinateAdapter.cotangentFirstCoefficients
#check QuadraticPi.NormalJacobianCoordinateAdapter.cotangentFirstEquiv
#print axioms QuadraticPi.NormalJacobianCoordinateAdapter.cotangentFirstEquiv
#check QuadraticPi.NormalJacobianCoordinateAdapter.normalBasis
#print axioms QuadraticPi.NormalJacobianCoordinateAdapter.normalBasis
#check QuadraticPi.NormalJacobianCoordinateAdapter.normalJacobianRows
#print axioms QuadraticPi.NormalJacobianCoordinateAdapter.normalJacobianRows
#check QuadraticPi.NormalJacobianCoordinateAdapter.normalSubstitutionEquiv
#print axioms QuadraticPi.NormalJacobianCoordinateAdapter.normalSubstitutionEquiv
#check QuadraticPi.NormalJacobianCoordinateAdapter.centeredTaylorCoordinates
#print axioms QuadraticPi.NormalJacobianCoordinateAdapter.centeredTaylorCoordinates
#check QuadraticPi.NormalJacobianCoordinateAdapter.directionalTaylorSubstitutionEquiv
#print axioms QuadraticPi.NormalJacobianCoordinateAdapter.directionalTaylorSubstitutionEquiv
#check OAI.PiExponentApprox.TransverseMultiplicity.firstCoeff_mul
#print axioms OAI.PiExponentApprox.TransverseMultiplicity.firstCoeff_mul
#check OAI.PiExponent.CommutingTaylor.coeff_single_residueTaylorFin
#print axioms OAI.PiExponent.CommutingTaylor.coeff_single_residueTaylorFin
#check OAI.PiExponent.CommutingTaylor.constantCoeff_residueTaylorFin
#print axioms OAI.PiExponent.CommutingTaylor.constantCoeff_residueTaylorFin
#check QuadraticPi.TransverseNormalDifferential.normalSection_apply
#print axioms QuadraticPi.TransverseNormalDifferential.normalSection_apply
#check QuadraticPi.TransverseNormalDifferential.normalSection_range
#print axioms QuadraticPi.TransverseNormalDifferential.normalSection_range
#check QuadraticPi.TransverseNormalDifferential.normalProjection_apply
#print axioms QuadraticPi.TransverseNormalDifferential.normalProjection_apply
#check QuadraticPi.TransverseNormalDifferential.normalProjection_tangent
#print axioms QuadraticPi.TransverseNormalDifferential.normalProjection_tangent
#check QuadraticPi.TransverseNormalDifferential.normalProjection_normal
#print axioms QuadraticPi.TransverseNormalDifferential.normalProjection_normal
#check QuadraticPi.TransverseNormalDifferential.normalProjection_section
#print axioms QuadraticPi.TransverseNormalDifferential.normalProjection_section
#check QuadraticPi.TransverseNormalDifferential.normalSection_injective
#print axioms QuadraticPi.TransverseNormalDifferential.normalSection_injective
#check QuadraticPi.TransverseNormalDifferential.normalProjection_surjective
#print axioms QuadraticPi.TransverseNormalDifferential.normalProjection_surjective
#check QuadraticPi.TransverseNormalDifferential.normalProjection_eq_zero_iff
#print axioms QuadraticPi.TransverseNormalDifferential.normalProjection_eq_zero_iff
#check QuadraticPi.TransverseNormalDifferential.normalProjection_ker
#print axioms QuadraticPi.TransverseNormalDifferential.normalProjection_ker
#check QuadraticPi.TransverseNormalDifferential.tangentCorrection_mem
#print axioms QuadraticPi.TransverseNormalDifferential.tangentCorrection_mem
#check QuadraticPi.TransverseNormalDifferential.coordinateSliceLift_mem
#print axioms QuadraticPi.TransverseNormalDifferential.coordinateSliceLift_mem
#check QuadraticPi.TransverseNormalDifferential.coordinateSliceLift_difference_tangent
#print axioms QuadraticPi.TransverseNormalDifferential.coordinateSliceLift_difference_tangent
#check QuadraticPi.TransverseNormalDifferential.coordinateSliceLift_unique
#print axioms QuadraticPi.TransverseNormalDifferential.coordinateSliceLift_unique
#check QuadraticPi.TransverseNormalDifferential.coordinateSliceDerivative_eq
#print axioms QuadraticPi.TransverseNormalDifferential.coordinateSliceDerivative_eq
#check QuadraticPi.TransverseNormalDifferential.coordinateSliceDerivative_normalJacobian
#print axioms QuadraticPi.TransverseNormalDifferential.coordinateSliceDerivative_normalJacobian
#check QuadraticPi.TransverseNormalDifferential.normalizedDifferential_liftQ
#print axioms QuadraticPi.TransverseNormalDifferential.normalizedDifferential_liftQ
#check QuadraticPi.TransverseNormalDifferential.normalizedDifferential_eq_projection
#print axioms QuadraticPi.TransverseNormalDifferential.normalizedDifferential_eq_projection
#check QuadraticPi.TransverseNormalDifferential.normalizedDifferential_frame
#print axioms QuadraticPi.TransverseNormalDifferential.normalizedDifferential_frame
#check QuadraticPi.TransverseNormalDifferential.cotangent_normalBasis_of_transverse_differential
#print axioms QuadraticPi.TransverseNormalDifferential.cotangent_normalBasis_of_transverse_differential
#check QuadraticPi.TransverseNormalDifferential.transverseSubstitutionEquiv_apply
#print axioms QuadraticPi.TransverseNormalDifferential.transverseSubstitutionEquiv_apply
#check QuadraticPi.TransverseNormalDifferential.polynomial_multiplicity_of_transverse_differential
#print axioms QuadraticPi.TransverseNormalDifferential.polynomial_multiplicity_of_transverse_differential
#check QuadraticPi.TransverseNormalDifferential.cotangent_normalBasis_of_slice_derivative
#print axioms QuadraticPi.TransverseNormalDifferential.cotangent_normalBasis_of_slice_derivative
#check QuadraticPi.TransverseNormalDifferential.polynomial_multiplicity_of_slice_derivative
#print axioms QuadraticPi.TransverseNormalDifferential.polynomial_multiplicity_of_slice_derivative
#check QuadraticPi.TransverseNormalDifferential.normalizedDirectionalTaylor_jacobian
#print axioms QuadraticPi.TransverseNormalDifferential.normalizedDirectionalTaylor_jacobian
#check QuadraticPi.TransverseNormalDifferential.polynomial_multiplicity_of_normalized_directional_taylor
#print axioms QuadraticPi.TransverseNormalDifferential.polynomial_multiplicity_of_normalized_directional_taylor
#check QuadraticPi.TransverseNormalDifferential.normalSection
#print axioms QuadraticPi.TransverseNormalDifferential.normalSection
#check QuadraticPi.TransverseNormalDifferential.normalProjection
#print axioms QuadraticPi.TransverseNormalDifferential.normalProjection
#check QuadraticPi.TransverseNormalDifferential.tangentCorrection
#print axioms QuadraticPi.TransverseNormalDifferential.tangentCorrection
#check QuadraticPi.TransverseNormalDifferential.coordinateSliceLift
#print axioms QuadraticPi.TransverseNormalDifferential.coordinateSliceLift
#check QuadraticPi.TransverseNormalDifferential.transverseSubstitutionEquiv
#print axioms QuadraticPi.TransverseNormalDifferential.transverseSubstitutionEquiv
#check QuadraticPi.AnalyticFlowSliceDifferential.continuousSection_apply
#print axioms QuadraticPi.AnalyticFlowSliceDifferential.continuousSection_apply
#check QuadraticPi.AnalyticFlowSliceDifferential.continuousSection_toLinearMap
#print axioms QuadraticPi.AnalyticFlowSliceDifferential.continuousSection_toLinearMap
#check QuadraticPi.AnalyticFlowSliceDifferential.flowDerivative_frame
#print axioms QuadraticPi.AnalyticFlowSliceDifferential.flowDerivative_frame
#check QuadraticPi.AnalyticFlowSliceDifferential.flowDerivative_split
#print axioms QuadraticPi.AnalyticFlowSliceDifferential.flowDerivative_split
#check QuadraticPi.AnalyticFlowSliceDifferential.chart_composition_derivative
#print axioms QuadraticPi.AnalyticFlowSliceDifferential.chart_composition_derivative
#check QuadraticPi.AnalyticFlowSliceDifferential.chart_sliceDerivative_range
#print axioms QuadraticPi.AnalyticFlowSliceDifferential.chart_sliceDerivative_range
#check QuadraticPi.AnalyticFlowSliceDifferential.chart_sliceDerivative_difference_tangent
#print axioms QuadraticPi.AnalyticFlowSliceDifferential.chart_sliceDerivative_difference_tangent
#check QuadraticPi.AnalyticFlowSliceDifferential.chart_sliceDerivative_eq_lift
#print axioms QuadraticPi.AnalyticFlowSliceDifferential.chart_sliceDerivative_eq_lift
#check QuadraticPi.AnalyticFlowSliceDifferential.chart_normalJacobian
#print axioms QuadraticPi.AnalyticFlowSliceDifferential.chart_normalJacobian
#check QuadraticPi.AnalyticFlowSliceDifferential.analytic_source_centered
#print axioms QuadraticPi.AnalyticFlowSliceDifferential.analytic_source_centered
#check QuadraticPi.AnalyticFlowSliceDifferential.analytic_chart_normalJacobian
#print axioms QuadraticPi.AnalyticFlowSliceDifferential.analytic_chart_normalJacobian
#check QuadraticPi.AnalyticFlowSliceDifferential.cotangent_normalBasis_of_analytic_chart_source
#print axioms QuadraticPi.AnalyticFlowSliceDifferential.cotangent_normalBasis_of_analytic_chart_source
#check QuadraticPi.AnalyticFlowSliceDifferential.analyticChartSubstitutionEquiv_apply
#print axioms QuadraticPi.AnalyticFlowSliceDifferential.analyticChartSubstitutionEquiv_apply
#check QuadraticPi.AnalyticFlowSliceDifferential.analyticChartSubstitutionEquiv_X
#print axioms QuadraticPi.AnalyticFlowSliceDifferential.analyticChartSubstitutionEquiv_X
#check QuadraticPi.AnalyticFlowSliceDifferential.polynomial_multiplicity_of_analytic_chart_source
#print axioms QuadraticPi.AnalyticFlowSliceDifferential.polynomial_multiplicity_of_analytic_chart_source
#check QuadraticPi.AnalyticFlowSliceDifferential.continuousSection
#print axioms QuadraticPi.AnalyticFlowSliceDifferential.continuousSection
#check QuadraticPi.AnalyticFlowSliceDifferential.seriesDerivative
#print axioms QuadraticPi.AnalyticFlowSliceDifferential.seriesDerivative
#check QuadraticPi.AnalyticFlowSliceDifferential.analyticChartSubstitutionEquiv
#print axioms QuadraticPi.AnalyticFlowSliceDifferential.analyticChartSubstitutionEquiv
#check QuadraticPi.TransversePolynomialSource.coeff_flatten
#print axioms QuadraticPi.TransversePolynomialSource.coeff_flatten
#check QuadraticPi.TransversePolynomialSource.flatten_add
#print axioms QuadraticPi.TransversePolynomialSource.flatten_add
#check QuadraticPi.TransversePolynomialSource.flatten_C_C
#print axioms QuadraticPi.TransversePolynomialSource.flatten_C_C
#check QuadraticPi.TransversePolynomialSource.flatten_mul
#print axioms QuadraticPi.TransversePolynomialSource.flatten_mul
#check QuadraticPi.TransversePolynomialSource.centeredExpansion_X
#print axioms QuadraticPi.TransversePolynomialSource.centeredExpansion_X
#check QuadraticPi.TransversePolynomialSource.sourceCoordinates_centered
#print axioms QuadraticPi.TransversePolynomialSource.sourceCoordinates_centered
#check QuadraticPi.TransversePolynomialSource.polynomial_source_identity
#print axioms QuadraticPi.TransversePolynomialSource.polynomial_source_identity
#check QuadraticPi.TransversePolynomialSource.iter_killed
#print axioms QuadraticPi.TransversePolynomialSource.iter_killed
#check QuadraticPi.TransversePolynomialSource.mixedIter_constant
#print axioms QuadraticPi.TransversePolynomialSource.mixedIter_constant
#check QuadraticPi.TransversePolynomialSource.residueTaylor_constant
#print axioms QuadraticPi.TransversePolynomialSource.residueTaylor_constant
#check QuadraticPi.TransversePolynomialSource.residueTaylorAlgHom_apply
#print axioms QuadraticPi.TransversePolynomialSource.residueTaylorAlgHom_apply
#check QuadraticPi.TransversePolynomialSource.fullSource_coefficient
#print axioms QuadraticPi.TransversePolynomialSource.fullSource_coefficient
#check QuadraticPi.TransversePolynomialSource.fullSource_transverse_vanishing
#print axioms QuadraticPi.TransversePolynomialSource.fullSource_transverse_vanishing
#check QuadraticPi.TransversePolynomialSource.slicedSource_low_coeff_zero
#print axioms QuadraticPi.TransversePolynomialSource.slicedSource_low_coeff_zero
#check QuadraticPi.TransversePolynomialSource.coordinateRestriction_source
#print axioms QuadraticPi.TransversePolynomialSource.coordinateRestriction_source
#check QuadraticPi.TransversePolynomialSource.centeredExpansion_eq_expansion
#print axioms QuadraticPi.TransversePolynomialSource.centeredExpansion_eq_expansion
#check QuadraticPi.TransversePolynomialSource.restricted_polynomial_source_identity
#print axioms QuadraticPi.TransversePolynomialSource.restricted_polynomial_source_identity
#check QuadraticPi.TransversePolynomialSource.restricted_source_low_coeff_zero
#print axioms QuadraticPi.TransversePolynomialSource.restricted_source_low_coeff_zero
#check QuadraticPi.TransversePolynomialSource.polynomial_multiplicity_of_restricted_derivative_source
#print axioms QuadraticPi.TransversePolynomialSource.polynomial_multiplicity_of_restricted_derivative_source
#check QuadraticPi.TransversePolynomialSource.flatten
#print axioms QuadraticPi.TransversePolynomialSource.flatten
#check QuadraticPi.TransversePolynomialSource.flattenAlgHom
#print axioms QuadraticPi.TransversePolynomialSource.flattenAlgHom
#check QuadraticPi.TransversePolynomialSource.centeredExpansion
#print axioms QuadraticPi.TransversePolynomialSource.centeredExpansion
#check QuadraticPi.TransversePolynomialSource.sourceCoordinates
#print axioms QuadraticPi.TransversePolynomialSource.sourceCoordinates
#check QuadraticPi.TransversePolynomialSource.residueTaylorAlgHom
#print axioms QuadraticPi.TransversePolynomialSource.residueTaylorAlgHom
#check QuadraticPi.TransversePolynomialSource.fullSource
#print axioms QuadraticPi.TransversePolynomialSource.fullSource
#check QuadraticPi.TransversePolynomialSource.slicedSource
#print axioms QuadraticPi.TransversePolynomialSource.slicedSource
#check QuadraticPi.TransversePolynomialSource.coordinateRestriction
#print axioms QuadraticPi.TransversePolynomialSource.coordinateRestriction
#check QuadraticPi.ConstructedSourceDifferential.variablesIdeal_isMaximal
#print axioms QuadraticPi.ConstructedSourceDifferential.variablesIdeal_isMaximal
#check QuadraticPi.ConstructedSourceDifferential.centered_decomposition
#print axioms QuadraticPi.ConstructedSourceDifferential.centered_decomposition
#check QuadraticPi.ConstructedSourceDifferential.centered_subst_constant
#print axioms QuadraticPi.ConstructedSourceDifferential.centered_subst_constant
#check QuadraticPi.ConstructedSourceDifferential.first_C
#print axioms QuadraticPi.ConstructedSourceDifferential.first_C
#check QuadraticPi.ConstructedSourceDifferential.centered_subst_first
#print axioms QuadraticPi.ConstructedSourceDifferential.centered_subst_first
#check QuadraticPi.ConstructedSourceDifferential.fullSource_constant
#print axioms QuadraticPi.ConstructedSourceDifferential.fullSource_constant
#check QuadraticPi.ConstructedSourceDifferential.fullSource_first_tangential
#print axioms QuadraticPi.ConstructedSourceDifferential.fullSource_first_tangential
#check QuadraticPi.ConstructedSourceDifferential.fullSource_first_transverse
#print axioms QuadraticPi.ConstructedSourceDifferential.fullSource_first_transverse
#check QuadraticPi.ConstructedSourceDifferential.slicedSource_constant
#print axioms QuadraticPi.ConstructedSourceDifferential.slicedSource_constant
#check QuadraticPi.ConstructedSourceDifferential.slicedSource_first
#print axioms QuadraticPi.ConstructedSourceDifferential.slicedSource_first
#check QuadraticPi.ConstructedSourceDifferential.sourceCoordinates_first
#print axioms QuadraticPi.ConstructedSourceDifferential.sourceCoordinates_first
#check QuadraticPi.ConstructedSourceDifferential.linearMap_pi_apply
#print axioms QuadraticPi.ConstructedSourceDifferential.linearMap_pi_apply
#check QuadraticPi.ConstructedSourceDifferential.coordinateDifferential_section
#print axioms QuadraticPi.ConstructedSourceDifferential.coordinateDifferential_section
#check QuadraticPi.ConstructedSourceDifferential.sourceCoordinates_first_of_differential
#print axioms QuadraticPi.ConstructedSourceDifferential.sourceCoordinates_first_of_differential
#check QuadraticPi.ConstructedSourceDifferential.sourceCoordinates_first_of_chart
#print axioms QuadraticPi.ConstructedSourceDifferential.sourceCoordinates_first_of_chart
#check QuadraticPi.ConstructedSourceDifferential.sourceCoordinates_chart_normalJacobian
#print axioms QuadraticPi.ConstructedSourceDifferential.sourceCoordinates_chart_normalJacobian
#check QuadraticPi.ConstructedSourceDifferential.polynomial_multiplicity_of_constructed_chart_source
#print axioms QuadraticPi.ConstructedSourceDifferential.polynomial_multiplicity_of_constructed_chart_source
#check QuadraticPi.AffineRestrictionWeightedDegree.coordinateRestriction_monomial
#print axioms QuadraticPi.AffineRestrictionWeightedDegree.coordinateRestriction_monomial
#check QuadraticPi.AffineRestrictionWeightedDegree.coordinateRestriction_coefficient
#print axioms QuadraticPi.AffineRestrictionWeightedDegree.coordinateRestriction_coefficient
#check QuadraticPi.AffineRestrictionWeightedDegree.coordinateRestriction_support_subset
#print axioms QuadraticPi.AffineRestrictionWeightedDegree.coordinateRestriction_support_subset
#check QuadraticPi.AffineRestrictionWeightedDegree.mem_support_coordinateRestriction
#print axioms QuadraticPi.AffineRestrictionWeightedDegree.mem_support_coordinateRestriction
#check QuadraticPi.AffineRestrictionWeightedDegree.support_weight_eq_sum
#print axioms QuadraticPi.AffineRestrictionWeightedDegree.support_weight_eq_sum
#check QuadraticPi.AffineRestrictionWeightedDegree.ambient_weight_decomposition
#print axioms QuadraticPi.AffineRestrictionWeightedDegree.ambient_weight_decomposition
#check QuadraticPi.AffineRestrictionWeightedDegree.selected_weight_le_ambient
#print axioms QuadraticPi.AffineRestrictionWeightedDegree.selected_weight_le_ambient
#check QuadraticPi.AffineRestrictionWeightedDegree.coordinateRestriction_weighted_degree
#print axioms QuadraticPi.AffineRestrictionWeightedDegree.coordinateRestriction_weighted_degree
#check QuadraticPi.AffineRestrictionWeightedDegree.coordinateRestriction_rational_weighted_degree
#print axioms QuadraticPi.AffineRestrictionWeightedDegree.coordinateRestriction_rational_weighted_degree
#check QuadraticPi.AffineRestrictionWeightedDegree.polynomial_multiplicity_of_ambient_degree
#print axioms QuadraticPi.AffineRestrictionWeightedDegree.polynomial_multiplicity_of_ambient_degree
#check QuadraticPi.FormalFrozenCoordinateSlice.subst_rename_equiv
#print axioms QuadraticPi.FormalFrozenCoordinateSlice.subst_rename_equiv
#check QuadraticPi.FormalFrozenCoordinateSlice.rename_subst_centered
#print axioms QuadraticPi.FormalFrozenCoordinateSlice.rename_subst_centered
#check QuadraticPi.FormalFrozenCoordinateSlice.rename_conjugate_subst
#print axioms QuadraticPi.FormalFrozenCoordinateSlice.rename_conjugate_subst
#check QuadraticPi.FormalFrozenCoordinateSlice.combinedCoordinates_centered
#print axioms QuadraticPi.FormalFrozenCoordinateSlice.combinedCoordinates_centered
#check QuadraticPi.FormalFrozenCoordinateSlice.reindexedCoordinates_centered
#print axioms QuadraticPi.FormalFrozenCoordinateSlice.reindexedCoordinates_centered
#check QuadraticPi.FormalFrozenCoordinateSlice.frozenCoordinateEquiv_apply
#print axioms QuadraticPi.FormalFrozenCoordinateSlice.frozenCoordinateEquiv_apply
#check QuadraticPi.FormalFrozenCoordinateSlice.frozenCoordinateEquiv_X
#print axioms QuadraticPi.FormalFrozenCoordinateSlice.frozenCoordinateEquiv_X
#check QuadraticPi.FormalFrozenCoordinateSlice.frozenCoordinateEquiv_constant
#print axioms QuadraticPi.FormalFrozenCoordinateSlice.frozenCoordinateEquiv_constant
#check QuadraticPi.FormalFrozenCoordinateSlice.frozenCoordinateEquiv_symm_constant
#print axioms QuadraticPi.FormalFrozenCoordinateSlice.frozenCoordinateEquiv_symm_constant
#check QuadraticPi.FormalFrozenCoordinateSlice.inverseCoordinates_centered
#print axioms QuadraticPi.FormalFrozenCoordinateSlice.inverseCoordinates_centered
#check QuadraticPi.FormalFrozenCoordinateSlice.frozenCoordinateEquiv_symm_apply
#print axioms QuadraticPi.FormalFrozenCoordinateSlice.frozenCoordinateEquiv_symm_apply
#check QuadraticPi.FormalFrozenCoordinateSlice.inverseCoordinates_transverse
#print axioms QuadraticPi.FormalFrozenCoordinateSlice.inverseCoordinates_transverse
#check QuadraticPi.FormalFrozenCoordinateSlice.formalSlice_centered
#print axioms QuadraticPi.FormalFrozenCoordinateSlice.formalSlice_centered
#check QuadraticPi.FormalFrozenCoordinateSlice.slice_inverse_identity
#print axioms QuadraticPi.FormalFrozenCoordinateSlice.slice_inverse_identity
#check QuadraticPi.FormalFrozenCoordinateSlice.formalSlice_frozen
#print axioms QuadraticPi.FormalFrozenCoordinateSlice.formalSlice_frozen
#check QuadraticPi.FormalFrozenCoordinateSlice.slice_equivalence_identity
#print axioms QuadraticPi.FormalFrozenCoordinateSlice.slice_equivalence_identity
#check QuadraticPi.FormalFrozenCoordinateSlice.formalSlice_unique
#print axioms QuadraticPi.FormalFrozenCoordinateSlice.formalSlice_unique
#check QuadraticPi.FormalFrozenCoordinateSlice.isImplicitBasis_of_first_basis
#print axioms QuadraticPi.FormalFrozenCoordinateSlice.isImplicitBasis_of_first_basis
#check QuadraticPi.FormalFrozenCoordinateSlice.sourceFormalSlice_centered
#print axioms QuadraticPi.FormalFrozenCoordinateSlice.sourceFormalSlice_centered
#check QuadraticPi.FormalFrozenCoordinateSlice.sourceFormalSlice_frozen
#print axioms QuadraticPi.FormalFrozenCoordinateSlice.sourceFormalSlice_frozen
#check QuadraticPi.FormalFrozenCoordinateSlice.polynomial_multiplicity_of_constructed_formal_slice
#print axioms QuadraticPi.FormalFrozenCoordinateSlice.polynomial_multiplicity_of_constructed_formal_slice
#check QuadraticPi.FormalFrozenCoordinateSlice.combinedCoordinates
#print axioms QuadraticPi.FormalFrozenCoordinateSlice.combinedCoordinates
#check QuadraticPi.FormalFrozenCoordinateSlice.reindexedCoordinates
#print axioms QuadraticPi.FormalFrozenCoordinateSlice.reindexedCoordinates
#check QuadraticPi.FormalFrozenCoordinateSlice.IsImplicitBasis
#print axioms QuadraticPi.FormalFrozenCoordinateSlice.IsImplicitBasis
#check QuadraticPi.FormalFrozenCoordinateSlice.frozenCoordinateEquiv
#print axioms QuadraticPi.FormalFrozenCoordinateSlice.frozenCoordinateEquiv
#check QuadraticPi.FormalFrozenCoordinateSlice.inverseCoordinates
#print axioms QuadraticPi.FormalFrozenCoordinateSlice.inverseCoordinates
#check QuadraticPi.FormalFrozenCoordinateSlice.formalSlice
#print axioms QuadraticPi.FormalFrozenCoordinateSlice.formalSlice
#check QuadraticPi.FormalFrozenCoordinateSlice.sourceFormalSlice
#print axioms QuadraticPi.FormalFrozenCoordinateSlice.sourceFormalSlice
#check QuadraticPi.TransverseBlockJacobian.combinedMatrix_blocks
#print axioms QuadraticPi.TransverseBlockJacobian.combinedMatrix_blocks
#check QuadraticPi.TransverseBlockJacobian.combinedMatrix_isUnit_iff
#print axioms QuadraticPi.TransverseBlockJacobian.combinedMatrix_isUnit_iff
#check QuadraticPi.TransverseBlockJacobian.combinedRowBasis_apply
#print axioms QuadraticPi.TransverseBlockJacobian.combinedRowBasis_apply
#check QuadraticPi.TransverseBlockJacobian.reindexedRowBasis_apply
#print axioms QuadraticPi.TransverseBlockJacobian.reindexedRowBasis_apply
#check QuadraticPi.TransverseBlockJacobian.reindexedCoordinates_first
#print axioms QuadraticPi.TransverseBlockJacobian.reindexedCoordinates_first
#check QuadraticPi.TransverseBlockJacobian.isImplicitBasis_of_tangential_isUnit
#print axioms QuadraticPi.TransverseBlockJacobian.isImplicitBasis_of_tangential_isUnit
#check QuadraticPi.TransverseBlockJacobian.tangentialFormalSlice_centered
#print axioms QuadraticPi.TransverseBlockJacobian.tangentialFormalSlice_centered
#check QuadraticPi.TransverseBlockJacobian.tangentialFormalSlice_frozen
#print axioms QuadraticPi.TransverseBlockJacobian.tangentialFormalSlice_frozen
#check QuadraticPi.TransverseBlockJacobian.tangentialFormalSlice_first_equation
#print axioms QuadraticPi.TransverseBlockJacobian.tangentialFormalSlice_first_equation
#check QuadraticPi.TransverseBlockJacobian.source_tangentialMatrix
#print axioms QuadraticPi.TransverseBlockJacobian.source_tangentialMatrix
#check QuadraticPi.TransverseBlockJacobian.source_transverseMatrix
#print axioms QuadraticPi.TransverseBlockJacobian.source_transverseMatrix
#check QuadraticPi.TransverseBlockJacobian.sourceIsImplicitBasis
#print axioms QuadraticPi.TransverseBlockJacobian.sourceIsImplicitBasis
#check QuadraticPi.TransverseBlockJacobian.sourceSlice_centered
#print axioms QuadraticPi.TransverseBlockJacobian.sourceSlice_centered
#check QuadraticPi.TransverseBlockJacobian.sourceSlice_frozen
#print axioms QuadraticPi.TransverseBlockJacobian.sourceSlice_frozen
#check QuadraticPi.TransverseBlockJacobian.sourceSlice_first_equation
#print axioms QuadraticPi.TransverseBlockJacobian.sourceSlice_first_equation
#check QuadraticPi.TransverseBlockJacobian.polynomial_multiplicity_of_tangential_isUnit
#print axioms QuadraticPi.TransverseBlockJacobian.polynomial_multiplicity_of_tangential_isUnit
#check QuadraticPi.TransverseBlockJacobian.tangentialMatrix
#print axioms QuadraticPi.TransverseBlockJacobian.tangentialMatrix
#check QuadraticPi.TransverseBlockJacobian.transverseMatrix
#print axioms QuadraticPi.TransverseBlockJacobian.transverseMatrix
#check QuadraticPi.TransverseBlockJacobian.combinedMatrix
#print axioms QuadraticPi.TransverseBlockJacobian.combinedMatrix
#check QuadraticPi.TransverseBlockJacobian.combinedRowBasis
#print axioms QuadraticPi.TransverseBlockJacobian.combinedRowBasis
#check QuadraticPi.TransverseBlockJacobian.reindexedRowBasis
#print axioms QuadraticPi.TransverseBlockJacobian.reindexedRowBasis
#check QuadraticPi.TransverseBlockJacobian.tangentialFormalSlice
#print axioms QuadraticPi.TransverseBlockJacobian.tangentialFormalSlice
#check QuadraticPi.TransverseBlockJacobian.sourceTangentialMatrix
#print axioms QuadraticPi.TransverseBlockJacobian.sourceTangentialMatrix
#check QuadraticPi.TransverseBlockJacobian.sourceSlice
#print axioms QuadraticPi.TransverseBlockJacobian.sourceSlice
#check QuadraticPi.FormalSliceNormalJacobian.normalSection_single
#print axioms QuadraticPi.FormalSliceNormalJacobian.normalSection_single
#check QuadraticPi.FormalSliceNormalJacobian.correctedVector_difference_tangent
#print axioms QuadraticPi.FormalSliceNormalJacobian.correctedVector_difference_tangent
#check QuadraticPi.FormalSliceNormalJacobian.correctedVector_eq_lift
#print axioms QuadraticPi.FormalSliceNormalJacobian.correctedVector_eq_lift
#check QuadraticPi.FormalSliceNormalJacobian.coordinateDifferential_on_span
#print axioms QuadraticPi.FormalSliceNormalJacobian.coordinateDifferential_on_span
#check QuadraticPi.FormalSliceNormalJacobian.correctedVector_normalJacobian
#print axioms QuadraticPi.FormalSliceNormalJacobian.correctedVector_normalJacobian
#check QuadraticPi.FormalSliceNormalJacobian.sourceSlice_frozen_differential_zero
#print axioms QuadraticPi.FormalSliceNormalJacobian.sourceSlice_frozen_differential_zero
#check QuadraticPi.FormalSliceNormalJacobian.sourceSlice_correctedVector_mem
#print axioms QuadraticPi.FormalSliceNormalJacobian.sourceSlice_correctedVector_mem
#check QuadraticPi.FormalSliceNormalJacobian.sourceSlice_normalJacobian
#print axioms QuadraticPi.FormalSliceNormalJacobian.sourceSlice_normalJacobian
#check QuadraticPi.FormalSliceNormalJacobian.sourceSlice_cotangentBasis
#print axioms QuadraticPi.FormalSliceNormalJacobian.sourceSlice_cotangentBasis
#check QuadraticPi.FormalSliceNormalJacobian.freeDifferential_normal
#print axioms QuadraticPi.FormalSliceNormalJacobian.freeDifferential_normal
#check QuadraticPi.FormalSliceNormalJacobian.coordinateNormals_section
#print axioms QuadraticPi.FormalSliceNormalJacobian.coordinateNormals_section
#check QuadraticPi.FormalSliceNormalJacobian.frozenDifferential_kernel
#print axioms QuadraticPi.FormalSliceNormalJacobian.frozenDifferential_kernel
#check QuadraticPi.FormalSliceNormalJacobian.polynomial_multiplicity_of_formal_differentials
#print axioms QuadraticPi.FormalSliceNormalJacobian.polynomial_multiplicity_of_formal_differentials
#check QuadraticPi.FormalSliceNormalJacobian.polynomial_multiplicity_of_canonical_formal_slice
#print axioms QuadraticPi.FormalSliceNormalJacobian.polynomial_multiplicity_of_canonical_formal_slice
#check QuadraticPi.FormalSliceNormalJacobian.correctedVector
#print axioms QuadraticPi.FormalSliceNormalJacobian.correctedVector
#check QuadraticPi.FormalSliceNormalJacobian.coordinateNormals
#print axioms QuadraticPi.FormalSliceNormalJacobian.coordinateNormals
#check QuadraticPi.FormalSliceNormalJacobian.freeDifferential
#print axioms QuadraticPi.FormalSliceNormalJacobian.freeDifferential
#check QuadraticPi.FormalSliceNormalJacobian.frozenDifferential
#print axioms QuadraticPi.FormalSliceNormalJacobian.frozenDifferential
#check QuadraticPi.TangentBasisInvertibility.tangent_coordinateSpan_eq_zero
#print axioms QuadraticPi.TangentBasisInvertibility.tangent_coordinateSpan_eq_zero
#check QuadraticPi.TangentBasisInvertibility.frozenDifferential_coordinateSection
#print axioms QuadraticPi.TangentBasisInvertibility.frozenDifferential_coordinateSection
#check QuadraticPi.TangentBasisInvertibility.frozenTangentMap_injective
#print axioms QuadraticPi.TangentBasisInvertibility.frozenTangentMap_injective
#check QuadraticPi.TangentBasisInvertibility.frozenTangentMap_surjective
#print axioms QuadraticPi.TangentBasisInvertibility.frozenTangentMap_surjective
#check QuadraticPi.TangentBasisInvertibility.frozenTangentEquiv_apply
#print axioms QuadraticPi.TangentBasisInvertibility.frozenTangentEquiv_apply
#check QuadraticPi.TangentBasisInvertibility.tangentParametrization_single
#print axioms QuadraticPi.TangentBasisInvertibility.tangentParametrization_single
#check QuadraticPi.TangentBasisInvertibility.tangentParametrization_range
#print axioms QuadraticPi.TangentBasisInvertibility.tangentParametrization_range
#check QuadraticPi.TangentBasisInvertibility.tangentMatrix_mulVec
#print axioms QuadraticPi.TangentBasisInvertibility.tangentMatrix_mulVec
#check QuadraticPi.TangentBasisInvertibility.tangentMatrix_isUnit
#print axioms QuadraticPi.TangentBasisInvertibility.tangentMatrix_isUnit
#check QuadraticPi.TangentBasisInvertibility.sourceTangentialMatrix_eq
#print axioms QuadraticPi.TangentBasisInvertibility.sourceTangentialMatrix_eq
#check QuadraticPi.TangentBasisInvertibility.sourceTangentialMatrix_isUnit
#print axioms QuadraticPi.TangentBasisInvertibility.sourceTangentialMatrix_isUnit
#check QuadraticPi.TangentBasisInvertibility.basisSourceSlice_centered
#print axioms QuadraticPi.TangentBasisInvertibility.basisSourceSlice_centered
#check QuadraticPi.TangentBasisInvertibility.basisSourceSlice_frozen
#print axioms QuadraticPi.TangentBasisInvertibility.basisSourceSlice_frozen
#check QuadraticPi.TangentBasisInvertibility.polynomial_multiplicity_of_tangent_basis
#print axioms QuadraticPi.TangentBasisInvertibility.polynomial_multiplicity_of_tangent_basis
#check QuadraticPi.TangentBasisInvertibility.frozenTangentMap
#print axioms QuadraticPi.TangentBasisInvertibility.frozenTangentMap
#check QuadraticPi.TangentBasisInvertibility.frozenTangentEquiv
#print axioms QuadraticPi.TangentBasisInvertibility.frozenTangentEquiv
#check QuadraticPi.TangentBasisInvertibility.tangentParametrization
#print axioms QuadraticPi.TangentBasisInvertibility.tangentParametrization
#check QuadraticPi.TangentBasisInvertibility.tangentMatrix
#print axioms QuadraticPi.TangentBasisInvertibility.tangentMatrix
#check QuadraticPi.TangentBasisInvertibility.basisSourceSlice
#print axioms QuadraticPi.TangentBasisInvertibility.basisSourceSlice
#check QuadraticPi.AffineSliceIsolation.coordinateRestriction_section
#print axioms QuadraticPi.AffineSliceIsolation.coordinateRestriction_section
#check QuadraticPi.AffineSliceIsolation.coordinateRestriction_surjective
#print axioms QuadraticPi.AffineSliceIsolation.coordinateRestriction_surjective
#check QuadraticPi.AffineSliceIsolation.frozenIdeal_le_kernel
#print axioms QuadraticPi.AffineSliceIsolation.frozenIdeal_le_kernel
#check QuadraticPi.AffineSliceIsolation.quotient_restriction_identity
#print axioms QuadraticPi.AffineSliceIsolation.quotient_restriction_identity
#check QuadraticPi.AffineSliceIsolation.coordinateRestriction_kernel
#print axioms QuadraticPi.AffineSliceIsolation.coordinateRestriction_kernel
#check QuadraticPi.AffineSliceIsolation.coordinateRestriction_ideal_comap
#print axioms QuadraticPi.AffineSliceIsolation.coordinateRestriction_ideal_comap
#check QuadraticPi.AffineSliceIsolation.coordinateRestriction_equationIdeal
#print axioms QuadraticPi.AffineSliceIsolation.coordinateRestriction_equationIdeal
#check QuadraticPi.AffineSliceIsolation.evaluation_restriction
#print axioms QuadraticPi.AffineSliceIsolation.evaluation_restriction
#check QuadraticPi.AffineSliceIsolation.pointIdeal_comap
#print axioms QuadraticPi.AffineSliceIsolation.pointIdeal_comap
#check QuadraticPi.AffineSliceIsolation.pointIdeal_map
#print axioms QuadraticPi.AffineSliceIsolation.pointIdeal_map
#check QuadraticPi.AffineSliceIsolation.minimalPrimes_restriction_iff
#print axioms QuadraticPi.AffineSliceIsolation.minimalPrimes_restriction_iff
#check QuadraticPi.AffineSliceIsolation.equation_isolation_iff
#print axioms QuadraticPi.AffineSliceIsolation.equation_isolation_iff
#check QuadraticPi.AffineSliceIsolation.ambient_point_isolation_iff
#print axioms QuadraticPi.AffineSliceIsolation.ambient_point_isolation_iff
#check QuadraticPi.AffineSliceIsolation.polynomial_multiplicity_of_ambient_slice_isolation
#print axioms QuadraticPi.AffineSliceIsolation.polynomial_multiplicity_of_ambient_slice_isolation
#check QuadraticPi.AffineSliceIsolation.frozenIdeal
#print axioms QuadraticPi.AffineSliceIsolation.frozenIdeal
#check QuadraticPi.AffineSliceIsolation.ambientSliceIdeal
#print axioms QuadraticPi.AffineSliceIsolation.ambientSliceIdeal
#check QuadraticPi.LocalSliceIsolation.minimalPrime_iff_local_radical
#print axioms QuadraticPi.LocalSliceIsolation.minimalPrime_iff_local_radical
#check QuadraticPi.LocalSliceIsolation.minimalPrime_iff_local_radical_map
#print axioms QuadraticPi.LocalSliceIsolation.minimalPrime_iff_local_radical_map
#check QuadraticPi.LocalSliceIsolation.isLocallyIsolated_iff_minimalPrime
#print axioms QuadraticPi.LocalSliceIsolation.isLocallyIsolated_iff_minimalPrime
#check QuadraticPi.LocalSliceIsolation.isLocallyIsolated_congr
#print axioms QuadraticPi.LocalSliceIsolation.isLocallyIsolated_congr
#check QuadraticPi.LocalSliceIsolation.localRadical_sup_eq
#print axioms QuadraticPi.LocalSliceIsolation.localRadical_sup_eq
#check QuadraticPi.LocalSliceIsolation.isLocallyIsolated_sup_congr
#print axioms QuadraticPi.LocalSliceIsolation.isLocallyIsolated_sup_congr
#check QuadraticPi.LocalSliceIsolation.ambientSlice_local_isolation_iff
#print axioms QuadraticPi.LocalSliceIsolation.ambientSlice_local_isolation_iff
#check QuadraticPi.LocalSliceIsolation.ambientSlice_local_component_iff
#print axioms QuadraticPi.LocalSliceIsolation.ambientSlice_local_component_iff
#check QuadraticPi.LocalSliceIsolation.ambientSlice_local_isolation_iff_restricted
#print axioms QuadraticPi.LocalSliceIsolation.ambientSlice_local_isolation_iff_restricted
#check QuadraticPi.LocalSliceIsolation.polynomial_multiplicity_of_local_slice_isolation
#print axioms QuadraticPi.LocalSliceIsolation.polynomial_multiplicity_of_local_slice_isolation
#check QuadraticPi.LocalSliceIsolation.polynomial_multiplicity_of_local_component_slice
#print axioms QuadraticPi.LocalSliceIsolation.polynomial_multiplicity_of_local_component_slice
#check QuadraticPi.LocalSliceIsolation.PointLocalization
#print axioms QuadraticPi.LocalSliceIsolation.PointLocalization
#check QuadraticPi.LocalSliceIsolation.localizedIdeal
#print axioms QuadraticPi.LocalSliceIsolation.localizedIdeal
#check QuadraticPi.LocalSliceIsolation.IsLocallyIsolated
#print axioms QuadraticPi.LocalSliceIsolation.IsLocallyIsolated
#check QuadraticPi.FormalComponentIsolation.matrixColumnBasis_apply
#print axioms QuadraticPi.FormalComponentIsolation.matrixColumnBasis_apply
#check QuadraticPi.FormalComponentIsolation.cotangentBasis_of_first_isUnit
#print axioms QuadraticPi.FormalComponentIsolation.cotangentBasis_of_first_isUnit
#check QuadraticPi.FormalComponentIsolation.span_eq_maximal_of_first_isUnit
#print axioms QuadraticPi.FormalComponentIsolation.span_eq_maximal_of_first_isUnit
#check QuadraticPi.FormalComponentIsolation.componentCoordinates_centered
#print axioms QuadraticPi.FormalComponentIsolation.componentCoordinates_centered
#check QuadraticPi.FormalComponentIsolation.componentCoordinates_firstMatrix
#print axioms QuadraticPi.FormalComponentIsolation.componentCoordinates_firstMatrix
#check QuadraticPi.FormalComponentIsolation.componentCoordinates_span
#print axioms QuadraticPi.FormalComponentIsolation.componentCoordinates_span
#check QuadraticPi.FormalComponentIsolation.componentCoordinates_span_of_tangent_basis
#print axioms QuadraticPi.FormalComponentIsolation.componentCoordinates_span_of_tangent_basis
#check QuadraticPi.FormalComponentIsolation.ideal_eq_maximal_of_faithfullyFlat_image
#print axioms QuadraticPi.FormalComponentIsolation.ideal_eq_maximal_of_faithfullyFlat_image
#check QuadraticPi.FormalComponentIsolation.localSlice_eq_maximal_of_component_quotient
#print axioms QuadraticPi.FormalComponentIsolation.localSlice_eq_maximal_of_component_quotient
#check QuadraticPi.FormalComponentIsolation.pointCut_ideal_map
#print axioms QuadraticPi.FormalComponentIsolation.pointCut_ideal_map
#check QuadraticPi.FormalComponentIsolation.pointCut_image
#print axioms QuadraticPi.FormalComponentIsolation.pointCut_image
#check QuadraticPi.FormalComponentIsolation.pointCut_span_eq_maximal
#print axioms QuadraticPi.FormalComponentIsolation.pointCut_span_eq_maximal
#check QuadraticPi.FormalComponentIsolation.componentSlice_isolation_of_faithful_chart
#print axioms QuadraticPi.FormalComponentIsolation.componentSlice_isolation_of_faithful_chart
#check QuadraticPi.FormalComponentIsolation.polynomial_multiplicity_of_faithful_component_chart
#print axioms QuadraticPi.FormalComponentIsolation.polynomial_multiplicity_of_faithful_component_chart
#check QuadraticPi.FormalComponentIsolation.firstMatrix
#print axioms QuadraticPi.FormalComponentIsolation.firstMatrix
#check QuadraticPi.FormalComponentIsolation.matrixColumnBasis
#print axioms QuadraticPi.FormalComponentIsolation.matrixColumnBasis
#check QuadraticPi.FormalComponentIsolation.componentCoordinates
#print axioms QuadraticPi.FormalComponentIsolation.componentCoordinates
#check QuadraticPi.FormalComponentIsolation.sourcePoint
#print axioms QuadraticPi.FormalComponentIsolation.sourcePoint
#check QuadraticPi.FormalComponentIsolation.pointCut
#print axioms QuadraticPi.FormalComponentIsolation.pointCut
#check QuadraticPi.UniqueComponentSupport.under_le_point_of_ne_top
#print axioms QuadraticPi.UniqueComponentSupport.under_le_point_of_ne_top
#check QuadraticPi.UniqueComponentSupport.minimalPrimes_localization_eq_singleton
#print axioms QuadraticPi.UniqueComponentSupport.minimalPrimes_localization_eq_singleton
#check QuadraticPi.UniqueComponentSupport.radical_localization_eq_component
#print axioms QuadraticPi.UniqueComponentSupport.radical_localization_eq_component
#check QuadraticPi.UniqueComponentSupport.localized_radical_eq_component_radical
#print axioms QuadraticPi.UniqueComponentSupport.localized_radical_eq_component_radical
#check QuadraticPi.UniqueComponentSupport.ambientSlice_isolation_iff_unique_component
#print axioms QuadraticPi.UniqueComponentSupport.ambientSlice_isolation_iff_unique_component
#check QuadraticPi.UniqueComponentSupport.polynomial_multiplicity_of_unique_component_chart
#print axioms QuadraticPi.UniqueComponentSupport.polynomial_multiplicity_of_unique_component_chart
#check QuadraticPi.CanonicalComponentQuotient.localizedComponent_isPrime
#print axioms QuadraticPi.CanonicalComponentQuotient.localizedComponent_isPrime
#check QuadraticPi.CanonicalComponentQuotient.componentQuotient_surjective
#print axioms QuadraticPi.CanonicalComponentQuotient.componentQuotient_surjective
#check QuadraticPi.CanonicalComponentQuotient.componentQuotient_ker
#print axioms QuadraticPi.CanonicalComponentQuotient.componentQuotient_ker
#check QuadraticPi.CanonicalComponentQuotient.componentQuotient_comp_algebraMap
#print axioms QuadraticPi.CanonicalComponentQuotient.componentQuotient_comp_algebraMap
#check QuadraticPi.CanonicalComponentQuotient.componentLocalRing_isDomain
#print axioms QuadraticPi.CanonicalComponentQuotient.componentLocalRing_isDomain
#check QuadraticPi.CanonicalComponentQuotient.componentLocalRing_isLocal
#print axioms QuadraticPi.CanonicalComponentQuotient.componentLocalRing_isLocal
#check QuadraticPi.CanonicalComponentQuotient.componentSlice_isolation_of_canonical_chart
#print axioms QuadraticPi.CanonicalComponentQuotient.componentSlice_isolation_of_canonical_chart
#check QuadraticPi.CanonicalComponentQuotient.polynomial_multiplicity_of_canonical_component_chart
#print axioms QuadraticPi.CanonicalComponentQuotient.polynomial_multiplicity_of_canonical_component_chart
#check QuadraticPi.CanonicalComponentQuotient.ComponentLocalRing
#print axioms QuadraticPi.CanonicalComponentQuotient.ComponentLocalRing
#check QuadraticPi.CanonicalComponentQuotient.componentQuotient
#print axioms QuadraticPi.CanonicalComponentQuotient.componentQuotient
#check QuadraticPi.ComponentCompletionFaithful.completion_faithfullyFlat
#print axioms QuadraticPi.ComponentCompletionFaithful.completion_faithfullyFlat
#check QuadraticPi.ComponentCompletionFaithful.completionChart_apply
#print axioms QuadraticPi.ComponentCompletionFaithful.completionChart_apply
#check QuadraticPi.ComponentCompletionFaithful.completionChart_faithfullyFlat
#print axioms QuadraticPi.ComponentCompletionFaithful.completionChart_faithfullyFlat
#check QuadraticPi.ComponentCompletionFaithful.componentLocalRing_isNoetherian
#print axioms QuadraticPi.ComponentCompletionFaithful.componentLocalRing_isNoetherian
#check QuadraticPi.ComponentCompletionFaithful.componentCompletion_faithfullyFlat
#print axioms QuadraticPi.ComponentCompletionFaithful.componentCompletion_faithfullyFlat
#check QuadraticPi.ComponentCompletionFaithful.componentCompletionChart_apply
#print axioms QuadraticPi.ComponentCompletionFaithful.componentCompletionChart_apply
#check QuadraticPi.ComponentCompletionFaithful.componentCompletionChart_faithfullyFlat
#print axioms QuadraticPi.ComponentCompletionFaithful.componentCompletionChart_faithfullyFlat
#check QuadraticPi.ComponentCompletionFaithful.componentSlice_isolation_of_completed_chart
#print axioms QuadraticPi.ComponentCompletionFaithful.componentSlice_isolation_of_completed_chart
#check QuadraticPi.ComponentCompletionFaithful.polynomial_multiplicity_of_completed_component_chart
#print axioms QuadraticPi.ComponentCompletionFaithful.polynomial_multiplicity_of_completed_component_chart
#check QuadraticPi.ComponentCompletionFaithful.completionChart
#print axioms QuadraticPi.ComponentCompletionFaithful.completionChart
#check QuadraticPi.ComponentCompletionFaithful.ComponentCompletion
#print axioms QuadraticPi.ComponentCompletionFaithful.ComponentCompletion
#check QuadraticPi.ComponentCompletionFaithful.componentCompletionChart
#print axioms QuadraticPi.ComponentCompletionFaithful.componentCompletionChart
#check QuadraticPi.ComponentResidueField.pointEvaluation_algebraMap
#print axioms QuadraticPi.ComponentResidueField.pointEvaluation_algebraMap
#check QuadraticPi.ComponentResidueField.localizedComponent_le_evaluation_ker
#print axioms QuadraticPi.ComponentResidueField.localizedComponent_le_evaluation_ker
#check QuadraticPi.ComponentResidueField.componentEvaluation_quotient
#print axioms QuadraticPi.ComponentResidueField.componentEvaluation_quotient
#check QuadraticPi.ComponentResidueField.componentEvaluation_polynomial
#print axioms QuadraticPi.ComponentResidueField.componentEvaluation_polynomial
#check QuadraticPi.ComponentResidueField.componentEvaluation_coeff
#print axioms QuadraticPi.ComponentResidueField.componentEvaluation_coeff
#check QuadraticPi.ComponentResidueField.componentEvaluation_surjective
#print axioms QuadraticPi.ComponentResidueField.componentEvaluation_surjective
#check QuadraticPi.ComponentResidueField.componentCoefficient_injective
#print axioms QuadraticPi.ComponentResidueField.componentCoefficient_injective
#check QuadraticPi.ComponentResidueField.componentEvaluation_ker
#print axioms QuadraticPi.ComponentResidueField.componentEvaluation_ker
#check QuadraticPi.ComponentResidueField.componentResidueEquiv_residue
#print axioms QuadraticPi.ComponentResidueField.componentResidueEquiv_residue
#check QuadraticPi.ComponentResidueField.componentResidueEquiv_polynomial
#print axioms QuadraticPi.ComponentResidueField.componentResidueEquiv_polynomial
#check QuadraticPi.ComponentResidueField.componentResidueEquiv_coeff
#print axioms QuadraticPi.ComponentResidueField.componentResidueEquiv_coeff
#check QuadraticPi.ComponentResidueField.completedResidueEquiv_residue
#print axioms QuadraticPi.ComponentResidueField.completedResidueEquiv_residue
#check QuadraticPi.ComponentResidueField.componentCompletedResidueEquiv_residue
#print axioms QuadraticPi.ComponentResidueField.componentCompletedResidueEquiv_residue
#check QuadraticPi.ComponentResidueField.componentCompletedResidueEquiv_polynomial
#print axioms QuadraticPi.ComponentResidueField.componentCompletedResidueEquiv_polynomial
#check QuadraticPi.ComponentResidueField.componentCompletedResidueEquiv_coeff
#print axioms QuadraticPi.ComponentResidueField.componentCompletedResidueEquiv_coeff
#check QuadraticPi.ComponentResidueField.completedCoefficient_injective
#print axioms QuadraticPi.ComponentResidueField.completedCoefficient_injective
#check QuadraticPi.ComponentResidueField.pointEvaluation
#print axioms QuadraticPi.ComponentResidueField.pointEvaluation
#check QuadraticPi.ComponentResidueField.componentEvaluation
#print axioms QuadraticPi.ComponentResidueField.componentEvaluation
#check QuadraticPi.ComponentResidueField.componentResidueEquiv
#print axioms QuadraticPi.ComponentResidueField.componentResidueEquiv
#check QuadraticPi.ComponentResidueField.completedResidueEquiv
#print axioms QuadraticPi.ComponentResidueField.completedResidueEquiv
#check QuadraticPi.ComponentResidueField.componentCompletedResidueEquiv
#print axioms QuadraticPi.ComponentResidueField.componentCompletedResidueEquiv
#check QuadraticPi.ConstructedComponentSeries.polynomialSeries_apply
#print axioms QuadraticPi.ConstructedComponentSeries.polynomialSeries_apply
#check QuadraticPi.ConstructedComponentSeries.polynomialSeries_constant
#print axioms QuadraticPi.ConstructedComponentSeries.polynomialSeries_constant
#check QuadraticPi.ConstructedComponentSeries.polynomialSeries_ker_le_pointIdeal
#print axioms QuadraticPi.ConstructedComponentSeries.polynomialSeries_ker_le_pointIdeal
#check QuadraticPi.ConstructedComponentSeries.polynomialSeries_ker_isPrime
#print axioms QuadraticPi.ConstructedComponentSeries.polynomialSeries_ker_isPrime
#check QuadraticPi.ConstructedComponentSeries.polynomialIdeal_le_source_ker
#print axioms QuadraticPi.ConstructedComponentSeries.polynomialIdeal_le_source_ker
#check QuadraticPi.ConstructedComponentSeries.component_le_source_ker
#print axioms QuadraticPi.ConstructedComponentSeries.component_le_source_ker
#check QuadraticPi.ConstructedComponentSeries.denominator_series_isUnit
#print axioms QuadraticPi.ConstructedComponentSeries.denominator_series_isUnit
#check QuadraticPi.ConstructedComponentSeries.localizedSeries_algebraMap
#print axioms QuadraticPi.ConstructedComponentSeries.localizedSeries_algebraMap
#check QuadraticPi.ConstructedComponentSeries.localizedSeries_constant
#print axioms QuadraticPi.ConstructedComponentSeries.localizedSeries_constant
#check QuadraticPi.ConstructedComponentSeries.localizedComponent_le_source_ker
#print axioms QuadraticPi.ConstructedComponentSeries.localizedComponent_le_source_ker
#check QuadraticPi.ConstructedComponentSeries.componentSeries_quotient
#print axioms QuadraticPi.ConstructedComponentSeries.componentSeries_quotient
#check QuadraticPi.ConstructedComponentSeries.componentSeries_polynomial
#print axioms QuadraticPi.ConstructedComponentSeries.componentSeries_polynomial
#check QuadraticPi.ConstructedComponentSeries.componentSeries_coeff
#print axioms QuadraticPi.ConstructedComponentSeries.componentSeries_coeff
#check QuadraticPi.ConstructedComponentSeries.componentSeries_constant
#print axioms QuadraticPi.ConstructedComponentSeries.componentSeries_constant
#check QuadraticPi.ConstructedComponentSeries.componentSeries_unique
#print axioms QuadraticPi.ConstructedComponentSeries.componentSeries_unique
#check QuadraticPi.ConstructedComponentSeries.componentSeries_isLocalHom
#print axioms QuadraticPi.ConstructedComponentSeries.componentSeries_isLocalHom
#check QuadraticPi.ConstructedComponentSeries.componentSeries_maximalIdeal_comap
#print axioms QuadraticPi.ConstructedComponentSeries.componentSeries_maximalIdeal_comap
#check QuadraticPi.ConstructedComponentSeries.componentSeries_maximalIdeal_map_le
#print axioms QuadraticPi.ConstructedComponentSeries.componentSeries_maximalIdeal_map_le
#check QuadraticPi.ConstructedComponentSeries.zeroth_vanishing_of_derivative_vanishing
#print axioms QuadraticPi.ConstructedComponentSeries.zeroth_vanishing_of_derivative_vanishing
#check QuadraticPi.ConstructedComponentSeries.existsUnique_componentSeries_of_derivative_vanishing
#print axioms QuadraticPi.ConstructedComponentSeries.existsUnique_componentSeries_of_derivative_vanishing
#check QuadraticPi.ConstructedComponentSeries.polynomialSeries
#print axioms QuadraticPi.ConstructedComponentSeries.polynomialSeries
#check QuadraticPi.ConstructedComponentSeries.localizedSeries
#print axioms QuadraticPi.ConstructedComponentSeries.localizedSeries
#check QuadraticPi.ConstructedComponentSeries.componentSeries
#print axioms QuadraticPi.ConstructedComponentSeries.componentSeries
#check QuadraticPi.CompletedComponentSeries.powerQuotientMap_mk
#print axioms QuadraticPi.CompletedComponentSeries.powerQuotientMap_mk
#check QuadraticPi.CompletedComponentSeries.powerQuotientMap_factor
#print axioms QuadraticPi.CompletedComponentSeries.powerQuotientMap_factor
#check QuadraticPi.CompletedComponentSeries.factorPow_eval
#print axioms QuadraticPi.CompletedComponentSeries.factorPow_eval
#check QuadraticPi.CompletedComponentSeries.completionProjection_compatible
#print axioms QuadraticPi.CompletedComponentSeries.completionProjection_compatible
#check QuadraticPi.CompletedComponentSeries.completedMap_reduction
#print axioms QuadraticPi.CompletedComponentSeries.completedMap_reduction
#check QuadraticPi.CompletedComponentSeries.completedMap_comp_of
#print axioms QuadraticPi.CompletedComponentSeries.completedMap_comp_of
#check QuadraticPi.CompletedComponentSeries.completedMap_of
#print axioms QuadraticPi.CompletedComponentSeries.completedMap_of
#check QuadraticPi.CompletedComponentSeries.completedMap_unique
#print axioms QuadraticPi.CompletedComponentSeries.completedMap_unique
#check QuadraticPi.CompletedComponentSeries.completedMap_isLocalHom
#print axioms QuadraticPi.CompletedComponentSeries.completedMap_isLocalHom
#check QuadraticPi.CompletedComponentSeries.componentCompletedSeries_algebraMap
#print axioms QuadraticPi.CompletedComponentSeries.componentCompletedSeries_algebraMap
#check QuadraticPi.CompletedComponentSeries.componentCompletedSeries_polynomial
#print axioms QuadraticPi.CompletedComponentSeries.componentCompletedSeries_polynomial
#check QuadraticPi.CompletedComponentSeries.componentCompletedSeries_coeff
#print axioms QuadraticPi.CompletedComponentSeries.componentCompletedSeries_coeff
#check QuadraticPi.CompletedComponentSeries.componentCompletedSeries_isLocalHom
#print axioms QuadraticPi.CompletedComponentSeries.componentCompletedSeries_isLocalHom
#check QuadraticPi.CompletedComponentSeries.componentCompletedSeries_maximalIdeal_comap
#print axioms QuadraticPi.CompletedComponentSeries.componentCompletedSeries_maximalIdeal_comap
#check QuadraticPi.CompletedComponentSeries.polynomial_multiplicity_of_constructed_completed_chart
#print axioms QuadraticPi.CompletedComponentSeries.polynomial_multiplicity_of_constructed_completed_chart
#check QuadraticPi.CompletedComponentSeries.powerQuotientMap
#print axioms QuadraticPi.CompletedComponentSeries.powerQuotientMap
#check QuadraticPi.CompletedComponentSeries.completionProjection
#print axioms QuadraticPi.CompletedComponentSeries.completionProjection
#check QuadraticPi.CompletedComponentSeries.completedMap
#print axioms QuadraticPi.CompletedComponentSeries.completedMap
#check QuadraticPi.CompletedComponentSeries.componentCompletedSeries
#print axioms QuadraticPi.CompletedComponentSeries.componentCompletedSeries
#check QuadraticPi.SurjectiveComponentCompletion.maximalIdeal_map_eq_of_generators
#print axioms QuadraticPi.SurjectiveComponentCompletion.maximalIdeal_map_eq_of_generators
#check QuadraticPi.SurjectiveComponentCompletion.formalMap_surjective_of_maximalIdeal_map_eq
#print axioms QuadraticPi.SurjectiveComponentCompletion.formalMap_surjective_of_maximalIdeal_map_eq
#check QuadraticPi.SurjectiveComponentCompletion.centeredPolynomial_mem_maximalIdeal
#print axioms QuadraticPi.SurjectiveComponentCompletion.centeredPolynomial_mem_maximalIdeal
#check QuadraticPi.SurjectiveComponentCompletion.completedCenteredPolynomial_mem_maximalIdeal
#print axioms QuadraticPi.SurjectiveComponentCompletion.completedCenteredPolynomial_mem_maximalIdeal
#check QuadraticPi.SurjectiveComponentCompletion.componentCompletedSeries_centeredPolynomial
#print axioms QuadraticPi.SurjectiveComponentCompletion.componentCompletedSeries_centeredPolynomial
#check QuadraticPi.SurjectiveComponentCompletion.componentCompletedSeries_maximalIdeal_map
#print axioms QuadraticPi.SurjectiveComponentCompletion.componentCompletedSeries_maximalIdeal_map
#check QuadraticPi.SurjectiveComponentCompletion.componentCompletedSeries_surjective
#print axioms QuadraticPi.SurjectiveComponentCompletion.componentCompletedSeries_surjective
#check QuadraticPi.SurjectiveComponentCompletion.componentCompletedSeries_bijective_iff_injective
#print axioms QuadraticPi.SurjectiveComponentCompletion.componentCompletedSeries_bijective_iff_injective
#check QuadraticPi.SurjectiveComponentCompletion.polynomial_multiplicity_of_injective_completed_source
#print axioms QuadraticPi.SurjectiveComponentCompletion.polynomial_multiplicity_of_injective_completed_source
#check QuadraticPi.CotangentComponentCompletion.polynomialParameters_map_le
#print axioms QuadraticPi.CotangentComponentCompletion.polynomialParameters_map_le
#check QuadraticPi.CotangentComponentCompletion.parameterMap_X
#print axioms QuadraticPi.CotangentComponentCompletion.parameterMap_X
#check QuadraticPi.CotangentComponentCompletion.parameterMap_C
#print axioms QuadraticPi.CotangentComponentCompletion.parameterMap_C
#check QuadraticPi.CotangentComponentCompletion.parameterMap_maximalIdeal_map
#print axioms QuadraticPi.CotangentComponentCompletion.parameterMap_maximalIdeal_map
#check QuadraticPi.CotangentComponentCompletion.parameterMap_surjective
#print axioms QuadraticPi.CotangentComponentCompletion.parameterMap_surjective
#check QuadraticPi.CotangentComponentCompletion.residue_representatives
#print axioms QuadraticPi.CotangentComponentCompletion.residue_representatives
#check QuadraticPi.CotangentComponentCompletion.injective_of_mutual_surjections
#print axioms QuadraticPi.CotangentComponentCompletion.injective_of_mutual_surjections
#check QuadraticPi.CotangentComponentCompletion.span_eq_maximalIdeal_of_cotangent
#print axioms QuadraticPi.CotangentComponentCompletion.span_eq_maximalIdeal_of_cotangent
#check QuadraticPi.CotangentComponentCompletion.completedParameters_mem_maximalIdeal
#print axioms QuadraticPi.CotangentComponentCompletion.completedParameters_mem_maximalIdeal
#check QuadraticPi.CotangentComponentCompletion.completedParameters_span
#print axioms QuadraticPi.CotangentComponentCompletion.completedParameters_span
#check QuadraticPi.CotangentComponentCompletion.completedParameterMap_C
#print axioms QuadraticPi.CotangentComponentCompletion.completedParameterMap_C
#check QuadraticPi.CotangentComponentCompletion.completedParameterMap_surjective
#print axioms QuadraticPi.CotangentComponentCompletion.completedParameterMap_surjective
#check QuadraticPi.CotangentComponentCompletion.completedParameterMap_surjective_of_residueEquiv
#print axioms QuadraticPi.CotangentComponentCompletion.completedParameterMap_surjective_of_residueEquiv
#check QuadraticPi.CotangentComponentCompletion.componentParameters_mem_maximalIdeal
#print axioms QuadraticPi.CotangentComponentCompletion.componentParameters_mem_maximalIdeal
#check QuadraticPi.CotangentComponentCompletion.componentParameterMap_coeff
#print axioms QuadraticPi.CotangentComponentCompletion.componentParameterMap_coeff
#check QuadraticPi.CotangentComponentCompletion.componentParameterMap_surjective
#print axioms QuadraticPi.CotangentComponentCompletion.componentParameterMap_surjective
#check QuadraticPi.CotangentComponentCompletion.componentCompletedSeries_injective_of_cotangent
#print axioms QuadraticPi.CotangentComponentCompletion.componentCompletedSeries_injective_of_cotangent
#check QuadraticPi.CotangentComponentCompletion.componentCompletedSeries_bijective_of_cotangent
#print axioms QuadraticPi.CotangentComponentCompletion.componentCompletedSeries_bijective_of_cotangent
#check QuadraticPi.CotangentComponentCompletion.componentCompletedEquiv_apply
#print axioms QuadraticPi.CotangentComponentCompletion.componentCompletedEquiv_apply
#check QuadraticPi.CotangentComponentCompletion.componentCompletedEquiv_polynomial
#print axioms QuadraticPi.CotangentComponentCompletion.componentCompletedEquiv_polynomial
#check QuadraticPi.CotangentComponentCompletion.polynomial_multiplicity_of_component_cotangent
#print axioms QuadraticPi.CotangentComponentCompletion.polynomial_multiplicity_of_component_cotangent
#check QuadraticPi.CotangentComponentCompletion.parameterMap
#print axioms QuadraticPi.CotangentComponentCompletion.parameterMap
#check QuadraticPi.CotangentComponentCompletion.completedParameterMap
#print axioms QuadraticPi.CotangentComponentCompletion.completedParameterMap
#check QuadraticPi.CotangentComponentCompletion.componentParameters
#print axioms QuadraticPi.CotangentComponentCompletion.componentParameters
#check QuadraticPi.CotangentComponentCompletion.componentParameterMap
#print axioms QuadraticPi.CotangentComponentCompletion.componentParameterMap
#check QuadraticPi.CotangentComponentCompletion.componentCompletedEquiv
#print axioms QuadraticPi.CotangentComponentCompletion.componentCompletedEquiv
#check QuadraticPi.ActualComponentTangent.frozen_span_of_dual_normals
#print axioms QuadraticPi.ActualComponentTangent.frozen_span_of_dual_normals
#check QuadraticPi.ActualComponentTangent.subtype_span_iff_ideal_span
#print axioms QuadraticPi.ActualComponentTangent.subtype_span_iff_ideal_span
#check QuadraticPi.ActualComponentTangent.cotangent_span_iff_ideal_span
#print axioms QuadraticPi.ActualComponentTangent.cotangent_span_iff_ideal_span
#check QuadraticPi.ActualComponentTangent.ambientParameters_span
#print axioms QuadraticPi.ActualComponentTangent.ambientParameters_span
#check QuadraticPi.ActualComponentTangent.componentCotangentCoordinates_span
#print axioms QuadraticPi.ActualComponentTangent.componentCotangentCoordinates_span
#check QuadraticPi.ActualComponentTangent.componentTangentVector_mem
#print axioms QuadraticPi.ActualComponentTangent.componentTangentVector_mem
#check QuadraticPi.ActualComponentTangent.mem_componentTangentSpace_iff
#print axioms QuadraticPi.ActualComponentTangent.mem_componentTangentSpace_iff
#check QuadraticPi.ActualComponentTangent.componentTangentVector_injective
#print axioms QuadraticPi.ActualComponentTangent.componentTangentVector_injective
#check QuadraticPi.ActualComponentTangent.componentParameters_span_of_tangent_inclusion
#print axioms QuadraticPi.ActualComponentTangent.componentParameters_span_of_tangent_inclusion
#check QuadraticPi.ActualComponentTangent.componentParameters_span_of_actual_normalBasis
#print axioms QuadraticPi.ActualComponentTangent.componentParameters_span_of_actual_normalBasis
#check QuadraticPi.ActualComponentTangent.component_cotangent_of_actual_normalBasis
#print axioms QuadraticPi.ActualComponentTangent.component_cotangent_of_actual_normalBasis
#check QuadraticPi.ActualComponentTangent.componentCompletedSeries_bijective_of_tangent_inclusion
#print axioms QuadraticPi.ActualComponentTangent.componentCompletedSeries_bijective_of_tangent_inclusion
#check QuadraticPi.ActualComponentTangent.componentCompletedSeries_bijective_of_actual_tangent
#print axioms QuadraticPi.ActualComponentTangent.componentCompletedSeries_bijective_of_actual_tangent
#check QuadraticPi.ActualComponentTangent.actualCompletedChart_apply
#print axioms QuadraticPi.ActualComponentTangent.actualCompletedChart_apply
#check QuadraticPi.ActualComponentTangent.actualCompletedChart_polynomial
#print axioms QuadraticPi.ActualComponentTangent.actualCompletedChart_polynomial
#check QuadraticPi.ActualComponentTangent.polynomial_multiplicity_of_actual_component_tangent
#print axioms QuadraticPi.ActualComponentTangent.polynomial_multiplicity_of_actual_component_tangent
#check QuadraticPi.ActualComponentTangent.maximalCotangentCoordinates
#print axioms QuadraticPi.ActualComponentTangent.maximalCotangentCoordinates
#check QuadraticPi.ActualComponentTangent.ambientParameters
#print axioms QuadraticPi.ActualComponentTangent.ambientParameters
#check QuadraticPi.ActualComponentTangent.ambientMaximalParameters
#print axioms QuadraticPi.ActualComponentTangent.ambientMaximalParameters
#check QuadraticPi.ActualComponentTangent.componentCotangentCoordinates
#print axioms QuadraticPi.ActualComponentTangent.componentCotangentCoordinates
#check QuadraticPi.ActualComponentTangent.componentTangentVector
#print axioms QuadraticPi.ActualComponentTangent.componentTangentVector
#check QuadraticPi.ActualComponentTangent.componentTangentSpace
#print axioms QuadraticPi.ActualComponentTangent.componentTangentSpace
#check QuadraticPi.ActualComponentTangent.actualCompletedChart
#print axioms QuadraticPi.ActualComponentTangent.actualCompletedChart
#check QuadraticPi.SourceFirstJets.source_constant_of_mem_maximal
#print axioms QuadraticPi.SourceFirstJets.source_constant_of_mem_maximal
#check QuadraticPi.SourceFirstJets.firstJetOnMaximal_mul
#print axioms QuadraticPi.SourceFirstJets.firstJetOnMaximal_mul
#check QuadraticPi.SourceFirstJets.cotangentFirstJet_toCotangent
#print axioms QuadraticPi.SourceFirstJets.cotangentFirstJet_toCotangent
#check QuadraticPi.SourceFirstJets.componentSeries_ambientParameter
#print axioms QuadraticPi.SourceFirstJets.componentSeries_ambientParameter
#check QuadraticPi.SourceFirstJets.sourceFirstVector_mem
#print axioms QuadraticPi.SourceFirstJets.sourceFirstVector_mem
#check QuadraticPi.SourceFirstJets.frozenNormalizedBasis_frozen
#print axioms QuadraticPi.SourceFirstJets.frozenNormalizedBasis_frozen
#check QuadraticPi.SourceFirstJets.eq_frozenNormalizedBasis_of_frozen
#print axioms QuadraticPi.SourceFirstJets.eq_frozenNormalizedBasis_of_frozen
#check QuadraticPi.SourceFirstJets.sourceFirstVector_eq_frozenNormalizedBasis
#print axioms QuadraticPi.SourceFirstJets.sourceFirstVector_eq_frozenNormalizedBasis
#check QuadraticPi.SourceFirstJets.sourceFirst_coefficients
#print axioms QuadraticPi.SourceFirstJets.sourceFirst_coefficients
#check QuadraticPi.SourceFirstJets.componentCompletedSeries_bijective_of_frozen_first
#print axioms QuadraticPi.SourceFirstJets.componentCompletedSeries_bijective_of_frozen_first
#check QuadraticPi.SourceFirstJets.frozenFirstCompletedChart_apply
#print axioms QuadraticPi.SourceFirstJets.frozenFirstCompletedChart_apply
#check QuadraticPi.SourceFirstJets.frozenFirstCompletedChart_polynomial
#print axioms QuadraticPi.SourceFirstJets.frozenFirstCompletedChart_polynomial
#check QuadraticPi.SourceFirstJets.frozen_first_of_coordinate_series
#print axioms QuadraticPi.SourceFirstJets.frozen_first_of_coordinate_series
#check QuadraticPi.SourceFirstJets.fullSource_first_frame
#print axioms QuadraticPi.SourceFirstJets.fullSource_first_frame
#check QuadraticPi.SourceFirstJets.polynomial_multiplicity_of_frozen_first
#print axioms QuadraticPi.SourceFirstJets.polynomial_multiplicity_of_frozen_first
#check QuadraticPi.SourceFirstJets.firstJetOnMaximal
#print axioms QuadraticPi.SourceFirstJets.firstJetOnMaximal
#check QuadraticPi.SourceFirstJets.cotangentFirstJet
#print axioms QuadraticPi.SourceFirstJets.cotangentFirstJet
#check QuadraticPi.SourceFirstJets.sourceFirstVector
#print axioms QuadraticPi.SourceFirstJets.sourceFirstVector
#check QuadraticPi.SourceFirstJets.frozenNormalizedBasis
#print axioms QuadraticPi.SourceFirstJets.frozenNormalizedBasis
#check QuadraticPi.SourceFirstJets.frozenFirstCompletedChart
#print axioms QuadraticPi.SourceFirstJets.frozenFirstCompletedChart
#check QuadraticPi.SourceFirstJets.evaluatedFrame
#print axioms QuadraticPi.SourceFirstJets.evaluatedFrame
#check QuadraticPi.NormalizedComponentSource.exists_source_of_formallySmooth
#print axioms QuadraticPi.NormalizedComponentSource.exists_source_of_formallySmooth
#check QuadraticPi.NormalizedComponentSource.frozenPolynomialMap_X
#print axioms QuadraticPi.NormalizedComponentSource.frozenPolynomialMap_X
#check QuadraticPi.NormalizedComponentSource.componentEvaluation_parameter
#print axioms QuadraticPi.NormalizedComponentSource.componentEvaluation_parameter
#check QuadraticPi.NormalizedComponentSource.residueSeries_parameters
#print axioms QuadraticPi.NormalizedComponentSource.residueSeries_parameters
#check QuadraticPi.NormalizedComponentSource.exists_normalizedSource
#print axioms QuadraticPi.NormalizedComponentSource.exists_normalizedSource
#check QuadraticPi.NormalizedComponentSource.normalizedSource_constant
#print axioms QuadraticPi.NormalizedComponentSource.normalizedSource_constant
#check QuadraticPi.NormalizedComponentSource.normalizedSource_parameter
#print axioms QuadraticPi.NormalizedComponentSource.normalizedSource_parameter
#check QuadraticPi.NormalizedComponentSource.polynomialRestriction_apply
#print axioms QuadraticPi.NormalizedComponentSource.polynomialRestriction_apply
#check QuadraticPi.NormalizedComponentSource.normalizedSource_coordinate_constant
#print axioms QuadraticPi.NormalizedComponentSource.normalizedSource_coordinate_constant
#check QuadraticPi.NormalizedComponentSource.frozen_coordinate_of_parameters
#print axioms QuadraticPi.NormalizedComponentSource.frozen_coordinate_of_parameters
#check QuadraticPi.NormalizedComponentSource.normalizedSource_frozen_coordinate
#print axioms QuadraticPi.NormalizedComponentSource.normalizedSource_frozen_coordinate
#check QuadraticPi.NormalizedComponentSource.normalizedSource_sourcePoint
#print axioms QuadraticPi.NormalizedComponentSource.normalizedSource_sourcePoint
#check QuadraticPi.NormalizedComponentSource.normalizedSource_frozen_first
#print axioms QuadraticPi.NormalizedComponentSource.normalizedSource_frozen_first
#check QuadraticPi.NormalizedComponentSource.componentTangentSpace_point_congr
#print axioms QuadraticPi.NormalizedComponentSource.componentTangentSpace_point_congr
#check QuadraticPi.NormalizedComponentSource.compatible_sourcePoint
#print axioms QuadraticPi.NormalizedComponentSource.compatible_sourcePoint
#check QuadraticPi.NormalizedComponentSource.compatible_frozen_coordinate
#print axioms QuadraticPi.NormalizedComponentSource.compatible_frozen_coordinate
#check QuadraticPi.NormalizedComponentSource.compatible_frozen_first
#print axioms QuadraticPi.NormalizedComponentSource.compatible_frozen_first
#check QuadraticPi.NormalizedComponentSource.polynomial_multiplicity_of_formallySmooth_parameters
#print axioms QuadraticPi.NormalizedComponentSource.polynomial_multiplicity_of_formallySmooth_parameters
#check QuadraticPi.NormalizedComponentSource.frozenPolynomialMap
#print axioms QuadraticPi.NormalizedComponentSource.frozenPolynomialMap
#check QuadraticPi.NormalizedComponentSource.residueSeries
#print axioms QuadraticPi.NormalizedComponentSource.residueSeries
#check QuadraticPi.NormalizedComponentSource.normalizedSource
#print axioms QuadraticPi.NormalizedComponentSource.normalizedSource
#check QuadraticPi.NormalizedComponentSource.polynomialRestriction
#print axioms QuadraticPi.NormalizedComponentSource.polynomialRestriction
#check QuadraticPi.SmoothComponentFirstJets.adicComplete_square
#print axioms QuadraticPi.SmoothComponentFirstJets.adicComplete_square
#check QuadraticPi.SmoothComponentFirstJets.centered_apply
#print axioms QuadraticPi.SmoothComponentFirstJets.centered_apply
#check QuadraticPi.SmoothComponentFirstJets.centered_mul
#print axioms QuadraticPi.SmoothComponentFirstJets.centered_mul
#check QuadraticPi.SmoothComponentFirstJets.tangentDifferential_mul
#print axioms QuadraticPi.SmoothComponentFirstJets.tangentDifferential_mul
#check QuadraticPi.SmoothComponentFirstJets.linearSeries_constant
#print axioms QuadraticPi.SmoothComponentFirstJets.linearSeries_constant
#check QuadraticPi.SmoothComponentFirstJets.linearSeries_first
#print axioms QuadraticPi.SmoothComponentFirstJets.linearSeries_first
#check QuadraticPi.SmoothComponentFirstJets.firstOrderSeries_constant
#print axioms QuadraticPi.SmoothComponentFirstJets.firstOrderSeries_constant
#check QuadraticPi.SmoothComponentFirstJets.firstOrderSeries_first
#print axioms QuadraticPi.SmoothComponentFirstJets.firstOrderSeries_first
#check QuadraticPi.SmoothComponentFirstJets.quotient_eq_of_jets
#print axioms QuadraticPi.SmoothComponentFirstJets.quotient_eq_of_jets
#check QuadraticPi.SmoothComponentFirstJets.jets_of_square_mem
#print axioms QuadraticPi.SmoothComponentFirstJets.jets_of_square_mem
#check QuadraticPi.SmoothComponentFirstJets.exists_source_with_prescribed_jets
#print axioms QuadraticPi.SmoothComponentFirstJets.exists_source_with_prescribed_jets
#check QuadraticPi.SmoothComponentFirstJets.cotangentCoordinates_mul
#print axioms QuadraticPi.SmoothComponentFirstJets.cotangentCoordinates_mul
#check QuadraticPi.SmoothComponentFirstJets.centeredMaximal_apply
#print axioms QuadraticPi.SmoothComponentFirstJets.centeredMaximal_apply
#check QuadraticPi.SmoothComponentFirstJets.tangentDifferential_cotangentCoordinates
#print axioms QuadraticPi.SmoothComponentFirstJets.tangentDifferential_cotangentCoordinates
#check QuadraticPi.SmoothComponentFirstJets.exists_source_for_cotangent_coordinates
#print axioms QuadraticPi.SmoothComponentFirstJets.exists_source_for_cotangent_coordinates
#check QuadraticPi.SmoothComponentFirstJets.componentEvaluation_coordinate
#print axioms QuadraticPi.SmoothComponentFirstJets.componentEvaluation_coordinate
#check QuadraticPi.SmoothComponentFirstJets.centeredMaximal_coordinate
#print axioms QuadraticPi.SmoothComponentFirstJets.centeredMaximal_coordinate
#check QuadraticPi.SmoothComponentFirstJets.exists_component_source_of_smooth
#print axioms QuadraticPi.SmoothComponentFirstJets.exists_component_source_of_smooth
#check QuadraticPi.SmoothComponentFirstJets.polynomial_multiplicity_of_smooth_component
#print axioms QuadraticPi.SmoothComponentFirstJets.polynomial_multiplicity_of_smooth_component
#check QuadraticPi.SmoothComponentFirstJets.centered
#print axioms QuadraticPi.SmoothComponentFirstJets.centered
#check QuadraticPi.SmoothComponentFirstJets.tangentDifferential
#print axioms QuadraticPi.SmoothComponentFirstJets.tangentDifferential
#check QuadraticPi.SmoothComponentFirstJets.linearSeries
#print axioms QuadraticPi.SmoothComponentFirstJets.linearSeries
#check QuadraticPi.SmoothComponentFirstJets.firstOrderSeries
#print axioms QuadraticPi.SmoothComponentFirstJets.firstOrderSeries
#check QuadraticPi.SmoothComponentFirstJets.firstOrderSource
#print axioms QuadraticPi.SmoothComponentFirstJets.firstOrderSource
#check QuadraticPi.SmoothComponentFirstJets.residueAlgEquiv
#print axioms QuadraticPi.SmoothComponentFirstJets.residueAlgEquiv
#check QuadraticPi.SmoothComponentFirstJets.kernelMaximalEquiv
#print axioms QuadraticPi.SmoothComponentFirstJets.kernelMaximalEquiv
#check QuadraticPi.SmoothComponentFirstJets.cotangentCoordinates
#print axioms QuadraticPi.SmoothComponentFirstJets.cotangentCoordinates
#check QuadraticPi.SmoothComponentFirstJets.centeredMaximal
#print axioms QuadraticPi.SmoothComponentFirstJets.centeredMaximal
#check QuadraticPi.AnalyticGermSource.exists_representative
#print axioms QuadraticPi.AnalyticGermSource.exists_representative
#check QuadraticPi.AnalyticGermSource.ofAnalytic_eq_iff
#print axioms QuadraticPi.AnalyticGermSource.ofAnalytic_eq_iff
#check QuadraticPi.AnalyticGermSource.evaluation_ofAnalytic
#print axioms QuadraticPi.AnalyticGermSource.evaluation_ofAnalytic
#check QuadraticPi.AnalyticGermSource.analytic_directional
#print axioms QuadraticPi.AnalyticGermSource.analytic_directional
#check QuadraticPi.AnalyticGermSource.fieldDerivative_ofAnalytic
#print axioms QuadraticPi.AnalyticGermSource.fieldDerivative_ofAnalytic
#check QuadraticPi.AnalyticGermSource.vectorFieldDerivation_ofAnalytic
#print axioms QuadraticPi.AnalyticGermSource.vectorFieldDerivation_ofAnalytic
#check QuadraticPi.AnalyticGermSource.evaluation_vectorFieldDerivation
#print axioms QuadraticPi.AnalyticGermSource.evaluation_vectorFieldDerivation
#check QuadraticPi.AnalyticGermSource.pullback_ofAnalytic
#print axioms QuadraticPi.AnalyticGermSource.pullback_ofAnalytic
#check QuadraticPi.AnalyticGermSource.evaluation_pullback
#print axioms QuadraticPi.AnalyticGermSource.evaluation_pullback
#check QuadraticPi.AnalyticGermSource.pullback_of_eventually_zero
#print axioms QuadraticPi.AnalyticGermSource.pullback_of_eventually_zero
#check QuadraticPi.AnalyticGermSource.evaluation_coordinateGerm
#print axioms QuadraticPi.AnalyticGermSource.evaluation_coordinateGerm
#check QuadraticPi.AnalyticGermSource.evaluation_vectorField_coordinate
#print axioms QuadraticPi.AnalyticGermSource.evaluation_vectorField_coordinate
#check QuadraticPi.AnalyticGermSource.analytic_polynomial
#print axioms QuadraticPi.AnalyticGermSource.analytic_polynomial
#check QuadraticPi.AnalyticGermSource.polynomial_germ
#print axioms QuadraticPi.AnalyticGermSource.polynomial_germ
#check QuadraticPi.AnalyticGermSource.taylor_constant
#print axioms QuadraticPi.AnalyticGermSource.taylor_constant
#check QuadraticPi.AnalyticGermSource.taylor_coeff
#print axioms QuadraticPi.AnalyticGermSource.taylor_coeff
#check QuadraticPi.AnalyticGermSource.taylor_first
#print axioms QuadraticPi.AnalyticGermSource.taylor_first
#check QuadraticPi.AnalyticGermSource.taylor_pullback_constant
#print axioms QuadraticPi.AnalyticGermSource.taylor_pullback_constant
#check QuadraticPi.AnalyticGermSource.fieldIter_analytic
#print axioms QuadraticPi.AnalyticGermSource.fieldIter_analytic
#check QuadraticPi.AnalyticGermSource.iter_vectorField_germ
#print axioms QuadraticPi.AnalyticGermSource.iter_vectorField_germ
#check QuadraticPi.AnalyticGermSource.mixedField_analytic
#print axioms QuadraticPi.AnalyticGermSource.mixedField_analytic
#check QuadraticPi.AnalyticGermSource.mixedField_germ
#print axioms QuadraticPi.AnalyticGermSource.mixedField_germ
#check QuadraticPi.AnalyticGermSource.pullback_mixedField_zero
#print axioms QuadraticPi.AnalyticGermSource.pullback_mixedField_zero
#check QuadraticPi.AnalyticGermSource.parametrized_source_point
#print axioms QuadraticPi.AnalyticGermSource.parametrized_source_point
#check QuadraticPi.AnalyticGermSource.parametrized_frozen_first
#print axioms QuadraticPi.AnalyticGermSource.parametrized_frozen_first
#check QuadraticPi.AnalyticGermSource.parametrized_evaluatedFrame
#print axioms QuadraticPi.AnalyticGermSource.parametrized_evaluatedFrame
#check QuadraticPi.AnalyticGermSource.polynomial_multiplicity_of_analytic_parametrization
#print axioms QuadraticPi.AnalyticGermSource.polynomial_multiplicity_of_analytic_parametrization
#check QuadraticPi.AnalyticGermSource.analyticAlgebra
#print axioms QuadraticPi.AnalyticGermSource.analyticAlgebra
#check QuadraticPi.AnalyticGermSource.ofAnalytic
#print axioms QuadraticPi.AnalyticGermSource.ofAnalytic
#check QuadraticPi.AnalyticGermSource.evaluation
#print axioms QuadraticPi.AnalyticGermSource.evaluation
#check QuadraticPi.AnalyticGermSource.rawFieldDerivative
#print axioms QuadraticPi.AnalyticGermSource.rawFieldDerivative
#check QuadraticPi.AnalyticGermSource.fieldDerivative
#print axioms QuadraticPi.AnalyticGermSource.fieldDerivative
#check QuadraticPi.AnalyticGermSource.vectorFieldDerivation
#print axioms QuadraticPi.AnalyticGermSource.vectorFieldDerivation
#check QuadraticPi.AnalyticGermSource.pullback
#print axioms QuadraticPi.AnalyticGermSource.pullback
#check QuadraticPi.AnalyticGermSource.coordinateGerm
#print axioms QuadraticPi.AnalyticGermSource.coordinateGerm
#check QuadraticPi.AnalyticGermSource.coordinateDerivative
#print axioms QuadraticPi.AnalyticGermSource.coordinateDerivative
#check QuadraticPi.AnalyticGermSource.taylor
#print axioms QuadraticPi.AnalyticGermSource.taylor
#check QuadraticPi.AnalyticGermSource.fieldIter
#print axioms QuadraticPi.AnalyticGermSource.fieldIter
#check QuadraticPi.AnalyticGermSource.mixedField
#print axioms QuadraticPi.AnalyticGermSource.mixedField
#check QuadraticPi.AnalyticGermSource.AnalyticGerm
#print axioms QuadraticPi.AnalyticGermSource.AnalyticGerm
#check QuadraticPi.AnalyticGermSource.germAlgebra
#print axioms QuadraticPi.AnalyticGermSource.germAlgebra
#check QuadraticPi.AnalyticGermSource.germScalarTower
#print axioms QuadraticPi.AnalyticGermSource.germScalarTower
#check QuadraticPi.AnalyticImplicitComponent.normalInclusion_inl
#print axioms QuadraticPi.AnalyticImplicitComponent.normalInclusion_inl
#check QuadraticPi.AnalyticImplicitComponent.normalInclusion_inr
#print axioms QuadraticPi.AnalyticImplicitComponent.normalInclusion_inr
#check QuadraticPi.AnalyticImplicitComponent.polynomialEquations_analytic
#print axioms QuadraticPi.AnalyticImplicitComponent.polynomialEquations_analytic
#check QuadraticPi.AnalyticImplicitComponent.augmentedMap_analytic
#print axioms QuadraticPi.AnalyticImplicitComponent.augmentedMap_analytic
#check QuadraticPi.AnalyticImplicitComponent.augmentedDerivative_hasFDerivAt
#print axioms QuadraticPi.AnalyticImplicitComponent.augmentedDerivative_hasFDerivAt
#check QuadraticPi.AnalyticImplicitComponent.transverseJacobian_injective_iff_det_ne_zero
#print axioms QuadraticPi.AnalyticImplicitComponent.transverseJacobian_injective_iff_det_ne_zero
#check QuadraticPi.AnalyticImplicitComponent.augmentedDerivative_injective
#print axioms QuadraticPi.AnalyticImplicitComponent.augmentedDerivative_injective
#check QuadraticPi.AnalyticImplicitComponent.augmentedDerivative_bijective
#print axioms QuadraticPi.AnalyticImplicitComponent.augmentedDerivative_bijective
#check QuadraticPi.AnalyticImplicitComponent.normalizedTarget_analytic
#print axioms QuadraticPi.AnalyticImplicitComponent.normalizedTarget_analytic
#check QuadraticPi.AnalyticImplicitComponent.normalizedTarget_zero
#print axioms QuadraticPi.AnalyticImplicitComponent.normalizedTarget_zero
#check QuadraticPi.AnalyticImplicitComponent.exists_normalized_analytic_zero_parametrization
#print axioms QuadraticPi.AnalyticImplicitComponent.exists_normalized_analytic_zero_parametrization
#check QuadraticPi.AnalyticImplicitComponent.component_point_of_local_equations
#print axioms QuadraticPi.AnalyticImplicitComponent.component_point_of_local_equations
#check QuadraticPi.AnalyticImplicitComponent.exists_normalized_analytic_component_parametrization
#print axioms QuadraticPi.AnalyticImplicitComponent.exists_normalized_analytic_component_parametrization
#check QuadraticPi.AnalyticImplicitComponent.polynomial_multiplicity_of_local_polynomial_equations
#print axioms QuadraticPi.AnalyticImplicitComponent.polynomial_multiplicity_of_local_polynomial_equations
#check QuadraticPi.AnalyticImplicitComponent.parabola_transverseJacobian
#print axioms QuadraticPi.AnalyticImplicitComponent.parabola_transverseJacobian
#check QuadraticPi.AnalyticImplicitComponent.exists_parabola_parametrization_via_implicit_function
#print axioms QuadraticPi.AnalyticImplicitComponent.exists_parabola_parametrization_via_implicit_function
#check QuadraticPi.AnalyticImplicitComponent.normalInclusion
#print axioms QuadraticPi.AnalyticImplicitComponent.normalInclusion
#check QuadraticPi.AnalyticImplicitComponent.polynomialEquations
#print axioms QuadraticPi.AnalyticImplicitComponent.polynomialEquations
#check QuadraticPi.AnalyticImplicitComponent.augmentedMap
#print axioms QuadraticPi.AnalyticImplicitComponent.augmentedMap
#check QuadraticPi.AnalyticImplicitComponent.augmentedDerivative
#print axioms QuadraticPi.AnalyticImplicitComponent.augmentedDerivative
#check QuadraticPi.AnalyticImplicitComponent.transverseJacobian
#print axioms QuadraticPi.AnalyticImplicitComponent.transverseJacobian
#check QuadraticPi.AnalyticImplicitComponent.normalizedTarget
#print axioms QuadraticPi.AnalyticImplicitComponent.normalizedTarget
#check QuadraticPi.AnalyticImplicitComponent.parabolaEquation
#print axioms QuadraticPi.AnalyticImplicitComponent.parabolaEquation
#check QuadraticPi.AnalyticImplicitComponent.parabolaSystem
#print axioms QuadraticPi.AnalyticImplicitComponent.parabolaSystem
#check QuadraticPi.SmoothLocalPolynomialCertificate.exists_uniform_denominator_of_localized_le
#print axioms QuadraticPi.SmoothLocalPolynomialCertificate.exists_uniform_denominator_of_localized_le
#check QuadraticPi.SmoothLocalPolynomialCertificate.localized_le_of_uniform_denominator
#print axioms QuadraticPi.SmoothLocalPolynomialCertificate.localized_le_of_uniform_denominator
#check QuadraticPi.SmoothLocalPolynomialCertificate.localized_le_iff_uniform_denominator
#print axioms QuadraticPi.SmoothLocalPolynomialCertificate.localized_le_iff_uniform_denominator
#check QuadraticPi.SmoothLocalPolynomialCertificate.exists_point_denominator_of_localized_le
#print axioms QuadraticPi.SmoothLocalPolynomialCertificate.exists_point_denominator_of_localized_le
#check QuadraticPi.SmoothLocalPolynomialCertificate.transverseJacobian_injective_of_tangent_kernel
#print axioms QuadraticPi.SmoothLocalPolynomialCertificate.transverseJacobian_injective_of_tangent_kernel
#check QuadraticPi.SmoothLocalPolynomialCertificate.transverseJacobian_det_ne_zero_of_tangent_kernel
#print axioms QuadraticPi.SmoothLocalPolynomialCertificate.transverseJacobian_det_ne_zero_of_tangent_kernel
#check QuadraticPi.SmoothLocalPolynomialCertificate.exists_certificate_of_localized_equations
#print axioms QuadraticPi.SmoothLocalPolynomialCertificate.exists_certificate_of_localized_equations
#check QuadraticPi.SmoothLocalPolynomialCertificate.exists_certificate_of_cited_regular_point
#print axioms QuadraticPi.SmoothLocalPolynomialCertificate.exists_certificate_of_cited_regular_point
#check QuadraticPi.SmoothLocalPolynomialCertificate.polynomial_multiplicity_of_localized_equations
#print axioms QuadraticPi.SmoothLocalPolynomialCertificate.polynomial_multiplicity_of_localized_equations
#check QuadraticPi.SmoothLocalPolynomialCertificate.polynomial_multiplicity_of_cited_regular_point
#print axioms QuadraticPi.SmoothLocalPolynomialCertificate.polynomial_multiplicity_of_cited_regular_point
#check QuadraticPi.SmoothLocalPolynomialCertificate.CitedRegularPointLocalEquations
#print axioms QuadraticPi.SmoothLocalPolynomialCertificate.CitedRegularPointLocalEquations
#check QuadraticPi.GeneralPointMultiplicity.eventually_avoids_other_component
#print axioms QuadraticPi.GeneralPointMultiplicity.eventually_avoids_other_component
#check QuadraticPi.GeneralPointMultiplicity.eventually_unique_component
#print axioms QuadraticPi.GeneralPointMultiplicity.eventually_unique_component
#check QuadraticPi.GeneralPointMultiplicity.exists_compatible_regular_point
#print axioms QuadraticPi.GeneralPointMultiplicity.exists_compatible_regular_point
#check QuadraticPi.GeneralPointMultiplicity.sharp_bound_implies_paper_bound
#print axioms QuadraticPi.GeneralPointMultiplicity.sharp_bound_implies_paper_bound
#check QuadraticPi.GeneralPointMultiplicity.polynomial_multiplicity_sharp_at_general_points
#print axioms QuadraticPi.GeneralPointMultiplicity.polynomial_multiplicity_sharp_at_general_points
#check QuadraticPi.GeneralPointMultiplicity.polynomial_multiplicity_paper_at_general_points
#print axioms QuadraticPi.GeneralPointMultiplicity.polynomial_multiplicity_paper_at_general_points
#check QuadraticPi.GeneralPointMultiplicity.GenericNonvanishing
#print axioms QuadraticPi.GeneralPointMultiplicity.GenericNonvanishing
#check QuadraticPi.GeneralPointMultiplicity.RegularAtDimension
#print axioms QuadraticPi.GeneralPointMultiplicity.RegularAtDimension
#check QuadraticPi.GeneralPointMultiplicity.NormalAt
#print axioms QuadraticPi.GeneralPointMultiplicity.NormalAt
#check QuadraticPi.MovingLogGeometry.GeometricInterpolationData.exact_weighted_curve_inequality
#print axioms QuadraticPi.MovingLogGeometry.GeometricInterpolationData.exact_weighted_curve_inequality
#check QuadraticPi.CoordinateShearDeterminant.det_selected_centerPacketMatrix_map
#print axioms QuadraticPi.CoordinateShearDeterminant.det_selected_centerPacketMatrix_map
#check QuadraticPi.LogarithmicFullRowShear.coordinate_weight_le
#print axioms QuadraticPi.LogarithmicFullRowShear.coordinate_weight_le
#check QuadraticPi.LogarithmicFullRowShear.jetIndex_finite
#print axioms QuadraticPi.LogarithmicFullRowShear.jetIndex_finite
#check QuadraticPi.LogarithmicFullRowShear.tail_constantCoeff_zero
#print axioms QuadraticPi.LogarithmicFullRowShear.tail_constantCoeff_zero
#check QuadraticPi.LogarithmicFullRowShear.tail_mem_weightedIdeal
#print axioms QuadraticPi.LogarithmicFullRowShear.tail_mem_weightedIdeal
#check QuadraticPi.LogarithmicFullRowShear.shift_jet
#print axioms QuadraticPi.LogarithmicFullRowShear.shift_jet
#check QuadraticPi.LogarithmicFullRowShear.det_selectedMatrix_add_tail
#print axioms QuadraticPi.LogarithmicFullRowShear.det_selectedMatrix_add_tail
#check QuadraticPi.LogarithmicFullRowShear.selected_det_ne_zero_iff
#print axioms QuadraticPi.LogarithmicFullRowShear.selected_det_ne_zero_iff
#check QuadraticPi.LogarithmicFullRowShear.jetVars
#print axioms QuadraticPi.LogarithmicFullRowShear.jetVars
#check QuadraticPi.LogarithmicFullRowShear.jet
#print axioms QuadraticPi.LogarithmicFullRowShear.jet
#check QuadraticPi.LogarithmicFullRowShear.selectedMatrix
#print axioms QuadraticPi.LogarithmicFullRowShear.selectedMatrix
#check OAI.PiExponent.AnalyticCollision.translated_row_determinant_bound
#print axioms OAI.PiExponent.AnalyticCollision.translated_row_determinant_bound
#check QuadraticPi.MovingLogAnalyticColumns.formal_log_collision_bound
#print axioms QuadraticPi.MovingLogAnalyticColumns.formal_log_collision_bound
#check QuadraticPi.MovingLogFiniteCollision.collisionRatio_eq_two_rpow
#print axioms QuadraticPi.MovingLogFiniteCollision.collisionRatio_eq_two_rpow
#check QuadraticPi.MovingLogFiniteCollision.collision_factor_eq_exp
#print axioms QuadraticPi.MovingLogFiniteCollision.collision_factor_eq_exp
#check QuadraticPi.MovingLogFiniteCollision.finite_factor_eq
#print axioms QuadraticPi.MovingLogFiniteCollision.finite_factor_eq
#check QuadraticPi.MovingLogFiniteCollision.translated_row_determinant_bound_exact
#print axioms QuadraticPi.MovingLogFiniteCollision.translated_row_determinant_bound_exact
#check QuadraticPi.MovingLogFiniteCollision.column_collision_bound_exact
#print axioms QuadraticPi.MovingLogFiniteCollision.column_collision_bound_exact
#check QuadraticPi.MovingLogFiniteCollision.formal_log_collision_bound_exact
#print axioms QuadraticPi.MovingLogFiniteCollision.formal_log_collision_bound_exact
#check QuadraticPi.MovingLogFiniteCollision.selected_column_collision_bound_exact
#print axioms QuadraticPi.MovingLogFiniteCollision.selected_column_collision_bound_exact
#check QuadraticPi.MovingLogFiniteCollision.c
#print axioms QuadraticPi.MovingLogFiniteCollision.c
#check QuadraticPi.MovingLogFiniteCollision.C1
#print axioms QuadraticPi.MovingLogFiniteCollision.C1
#check QuadraticPi.MovingLogFiniteCollision.holomorphicCost
#print axioms QuadraticPi.MovingLogFiniteCollision.holomorphicCost
#check OAI.PiExponent.AnalyticCollision.translated_row_determinant_bound_sum_order
#print axioms OAI.PiExponent.AnalyticCollision.translated_row_determinant_bound_sum_order
#check OAI.PiExponent.Collision.twice_collision_count_eq
#print axioms OAI.PiExponent.Collision.twice_collision_count_eq
#check OAI.PiExponent.PeriodAnalytic.norm_columnFunction_le
#print axioms OAI.PiExponent.PeriodAnalytic.norm_columnFunction_le
#check QuadraticPi.MovingLogAnalyticColumns.moving_periodMonomial_coeff_eq_rowTest
#print axioms QuadraticPi.MovingLogAnalyticColumns.moving_periodMonomial_coeff_eq_rowTest
#check QuadraticPi.partialScalarMatchingLogarithm_irrationalityExponent_bounds
#print axioms QuadraticPi.partialScalarMatchingLogarithm_irrationalityExponent_bounds
#check QuadraticPi.scalarMatchingLogarithm_irrationalityExponent_eq_two
#print axioms QuadraticPi.scalarMatchingLogarithm_irrationalityExponent_eq_two
#check QuadraticPi.realQuadraticLogarithm_norm_irrationalityExponent_eq_two
#print axioms QuadraticPi.realQuadraticLogarithm_norm_irrationalityExponent_eq_two
#check QuadraticPi.positiveQuadraticLogarithm_rational_sum_irrationalityExponent_eq_two
#print axioms QuadraticPi.positiveQuadraticLogarithm_rational_sum_irrationalityExponent_eq_two
#check QuadraticPi.circularQuadraticLogarithm_rational_sum_irrationalityExponent_eq_two
#print axioms QuadraticPi.circularQuadraticLogarithm_rational_sum_irrationalityExponent_eq_two
#check QuadraticPi.ScalarMatchingInvariantDegreeTheorem.invariantField_irrationalityExponent_bounds
#print axioms QuadraticPi.ScalarMatchingInvariantDegreeTheorem.invariantField_irrationalityExponent_bounds
#check QuadraticPi.ScalarMatchingInvariantField.finrank_invariantField_eq_one_or_two
#print axioms QuadraticPi.ScalarMatchingInvariantField.finrank_invariantField_eq_one_or_two
#check QuadraticPi.ScalarMatchingRationalConjugacy.rational_scale_of_finite_order
#print axioms QuadraticPi.ScalarMatchingRationalConjugacy.rational_scale_of_finite_order
#check QuadraticPi.ScalarMatchingRationalConjugacy.rational_scale_of_embeddings
#print axioms QuadraticPi.ScalarMatchingRationalConjugacy.rational_scale_of_embeddings
#check QuadraticPi.ScalarMatchingInvariantConverse.period_ratio_rational
#print axioms QuadraticPi.ScalarMatchingInvariantConverse.period_ratio_rational
#check QuadraticPi.ScalarMatchingInvariantConverse.embedding_value_isAlgebraic
#print axioms QuadraticPi.ScalarMatchingInvariantConverse.embedding_value_isAlgebraic
#check QuadraticPi.ScalarMatchingInvariantConverse.matching_scalar_ratio_rational
#print axioms QuadraticPi.ScalarMatchingInvariantConverse.matching_scalar_ratio_rational
#check QuadraticPi.ScalarMatchingInvariantConverse.matching_iff_actions
#print axioms QuadraticPi.ScalarMatchingInvariantConverse.matching_iff_actions
#check QuadraticPi.ScalarMatchingInvariantConverse.matching_iff_fixes
#print axioms QuadraticPi.ScalarMatchingInvariantConverse.matching_iff_fixes
#check QuadraticPi.ScalarMatchingInvariantConverse.exists_exact_matching_embeddings
#print axioms QuadraticPi.ScalarMatchingInvariantConverse.exists_exact_matching_embeddings
#check QuadraticPi.ScalarMatchingInvariantConverse.exists_exact_matching_embeddings_minimal
#print axioms QuadraticPi.ScalarMatchingInvariantConverse.exists_exact_matching_embeddings_minimal
#check QuadraticPi.ScalarMatchingInvariantConverse.invariantField_theorem
#print axioms QuadraticPi.ScalarMatchingInvariantConverse.invariantField_theorem
#check QuadraticPi.ScalarMatchingInvariantConverse.CitedGelfondSchneider
#print axioms QuadraticPi.ScalarMatchingInvariantConverse.CitedGelfondSchneider
#check QuadraticPi.ScalarMatchingInvariantField.fixes_iff_actions
#print axioms QuadraticPi.ScalarMatchingInvariantField.fixes_iff_actions
#check QuadraticPi.ScalarMatchingInvariantField.fixing_embedding_matches
#print axioms QuadraticPi.ScalarMatchingInvariantField.fixing_embedding_matches
#check QuadraticPi.ScalarMatchingInvariantEmbeddings.exists_embeddings_over_intermediateField
#print axioms QuadraticPi.ScalarMatchingInvariantEmbeddings.exists_embeddings_over_intermediateField
#check QuadraticPi.ScalarMatchingAllEmbeddingRigidity.intermediateField_eq_bot_of_all_embeddings_fix
#print axioms QuadraticPi.ScalarMatchingAllEmbeddingRigidity.intermediateField_eq_bot_of_all_embeddings_fix
#check QuadraticPi.ScalarMatchingAllEmbeddingRigidity.a_mem_adjoin_c_of_invariantField_eq_bot
#print axioms QuadraticPi.ScalarMatchingAllEmbeddingRigidity.a_mem_adjoin_c_of_invariantField_eq_bot
#check QuadraticPi.ScalarMatchingAllEmbeddingRigidity.invariantField_eq_bot_of_all_matching
#print axioms QuadraticPi.ScalarMatchingAllEmbeddingRigidity.invariantField_eq_bot_of_all_matching
#check QuadraticPi.ScalarMatchingAllEmbeddingRigidity.c_sq_rational_of_all_matching
#print axioms QuadraticPi.ScalarMatchingAllEmbeddingRigidity.c_sq_rational_of_all_matching
#check QuadraticPi.ScalarMatchingAllEmbeddingRigidity.a_mem_adjoin_c_of_all_matching
#print axioms QuadraticPi.ScalarMatchingAllEmbeddingRigidity.a_mem_adjoin_c_of_all_matching
#check QuadraticPi.ScalarMatchingAllEmbeddingRigidity.adjoin_pair_eq_adjoin_c_of_all_matching
#print axioms QuadraticPi.ScalarMatchingAllEmbeddingRigidity.adjoin_pair_eq_adjoin_c_of_all_matching
#check QuadraticPi.ScalarMatchingAllEmbeddingRigidity.adjoin_c_finrank_le_two_of_sq_rational
#print axioms QuadraticPi.ScalarMatchingAllEmbeddingRigidity.adjoin_c_finrank_le_two_of_sq_rational
#check QuadraticPi.ScalarMatchingAllEmbeddingRigidity.generatedField_finrank_le_two_of_all_matching
#print axioms QuadraticPi.ScalarMatchingAllEmbeddingRigidity.generatedField_finrank_le_two_of_all_matching
#check QuadraticPi.ScalarMatchingAllEmbeddingRigidity.ambient_finrank_le_two_of_all_matching_minimal
#print axioms QuadraticPi.ScalarMatchingAllEmbeddingRigidity.ambient_finrank_le_two_of_all_matching_minimal
#check QuadraticPi.ScalarMatchingAllEmbeddingRigidity.all_matching_rigidity
#print axioms QuadraticPi.ScalarMatchingAllEmbeddingRigidity.all_matching_rigidity
#check QuadraticPi.ScalarMatchingInvariantField.finrank_invariantField_le_two
#print axioms QuadraticPi.ScalarMatchingInvariantField.finrank_invariantField_le_two
#check QuadraticPi.ReciprocalTraceLogarithmTheorem.reciprocalTrace_irrationalityExponent_bounds
#print axioms QuadraticPi.ReciprocalTraceLogarithmTheorem.reciprocalTrace_irrationalityExponent_bounds
#check QuadraticPi.ReciprocalTraceParameterTheorem.parameter_irrationalityExponent_bounds
#print axioms QuadraticPi.ReciprocalTraceParameterTheorem.parameter_irrationalityExponent_bounds
#check QuadraticPi.QuadraticCharacterExponent.exists_logSum_irrationalityExponent_eq_two
#print axioms QuadraticPi.QuadraticCharacterExponent.exists_logSum_irrationalityExponent_eq_two
#check QuadraticPi.QuadraticCharacterExponent.logSum_irrationalityExponent_eq_two_of_fieldRange
#print axioms QuadraticPi.QuadraticCharacterExponent.logSum_irrationalityExponent_eq_two_of_fieldRange
#check QuadraticPi.rationalLogRatio_irrationalityExponent_bounds
#print axioms QuadraticPi.rationalLogRatio_irrationalityExponent_bounds
#check QuadraticPi.TwoLogMatrixShear.formalJet_packets_surjective_iff_truncated
#print axioms QuadraticPi.TwoLogMatrixShear.formalJet_packets_surjective_iff_truncated
#check QuadraticPi.TwoLogMatrixShear.shiftMap_truncatedJet
#print axioms QuadraticPi.TwoLogMatrixShear.shiftMap_truncatedJet
#check QuadraticPi.TwoLogManuscriptShear.orders_eq_real_ceil
#print axioms QuadraticPi.TwoLogManuscriptShear.orders_eq_real_ceil
#check QuadraticPi.TwoLogManuscriptShear.rowWeights_pos
#print axioms QuadraticPi.TwoLogManuscriptShear.rowWeights_pos
#check QuadraticPi.TwoLogManuscriptShear.cast_rowWeights
#print axioms QuadraticPi.TwoLogManuscriptShear.cast_rowWeights
#check QuadraticPi.TwoLogManuscriptShear.cutoff_weight_lt
#print axioms QuadraticPi.TwoLogManuscriptShear.cutoff_weight_lt
#check QuadraticPi.TwoLogManuscriptShear.det_fullLog_selected_eq_selectedMinor
#print axioms QuadraticPi.TwoLogManuscriptShear.det_fullLog_selected_eq_selectedMinor
#check QuadraticPi.TwoLogManuscriptShear.selected_det_ne_zero_iff
#print axioms QuadraticPi.TwoLogManuscriptShear.selected_det_ne_zero_iff
#check QuadraticPi.TwoLogManuscriptShear.det_fullLog_selected_eq_ratMinor
#print axioms QuadraticPi.TwoLogManuscriptShear.det_fullLog_selected_eq_ratMinor
#check QuadraticPi.TwoLogManuscriptShear.fullLog_det_ne_zero_iff_ratMinor
#print axioms QuadraticPi.TwoLogManuscriptShear.fullLog_det_ne_zero_iff_ratMinor
#check QuadraticPi.TwoLogManuscriptShear.rowWeights
#print axioms QuadraticPi.TwoLogManuscriptShear.rowWeights
#check QuadraticPi.TwoLogManuscriptShear.orders
#print axioms QuadraticPi.TwoLogManuscriptShear.orders
#check QuadraticPi.TwoLogJetDeterminant.det_selected_centerPacketMatrix_shift
#print axioms QuadraticPi.TwoLogJetDeterminant.det_selected_centerPacketMatrix_shift
#check QuadraticPi.TwoLogJetDeterminant.det_selected_fullLog_eq_truncatedLog
#print axioms QuadraticPi.TwoLogJetDeterminant.det_selected_fullLog_eq_truncatedLog
#check QuadraticPi.TwoLogJetDeterminant.det_fullLog_selected_eq_selectedMinor
#print axioms QuadraticPi.TwoLogJetDeterminant.det_fullLog_selected_eq_selectedMinor
#check QuadraticPi.TwoLogCollision.pair_degree_sum_lower
#print axioms QuadraticPi.TwoLogCollision.pair_degree_sum_lower
#check QuadraticPi.TwoLogCollision.infinite_collision_exp_bound
#print axioms QuadraticPi.TwoLogCollision.infinite_collision_exp_bound
#check QuadraticPi.TwoLogSharpCollision.sum_range_natCast
#print axioms QuadraticPi.TwoLogSharpCollision.sum_range_natCast
#check QuadraticPi.TwoLogSharpCollision.sum_ramp_polynomial
#print axioms QuadraticPi.TwoLogSharpCollision.sum_ramp_polynomial
#check QuadraticPi.TwoLogSharpCollision.ramp_sum_le
#print axioms QuadraticPi.TwoLogSharpCollision.ramp_sum_le
#check QuadraticPi.TwoLogSharpCollision.degree_sum_cutoff
#print axioms QuadraticPi.TwoLogSharpCollision.degree_sum_cutoff
#check QuadraticPi.TwoLogSharpCollision.pair_degree_sum_lower
#print axioms QuadraticPi.TwoLogSharpCollision.pair_degree_sum_lower
#check QuadraticPi.TwoLogSharpCollision.pair_degree_sum_lower_of_injOn
#print axioms QuadraticPi.TwoLogSharpCollision.pair_degree_sum_lower_of_injOn
#check QuadraticPi.TwoLogSharpCollision.pair_degree_sum_lower_rpow
#print axioms QuadraticPi.TwoLogSharpCollision.pair_degree_sum_lower_rpow
#check QuadraticPi.TwoLogSharpCollision.occupancyLoad_eq_sum_rpow
#print axioms QuadraticPi.TwoLogSharpCollision.occupancyLoad_eq_sum_rpow
#check QuadraticPi.TwoLogSharpCollision.degreeBudget_le_sum_pairDegree
#print axioms QuadraticPi.TwoLogSharpCollision.degreeBudget_le_sum_pairDegree
#check QuadraticPi.TwoLogSharpCollision.degreeBudget
#print axioms QuadraticPi.TwoLogSharpCollision.degreeBudget
#check QuadraticPi.TwoLogSharpCollision.collisionConstant_pos
#print axioms QuadraticPi.TwoLogSharpCollision.collisionConstant_pos
#check QuadraticPi.TwoLogSharpCollision.collision_geometric_sum_le
#print axioms QuadraticPi.TwoLogSharpCollision.collision_geometric_sum_le
#check QuadraticPi.TwoLogSharpCollision.finite_collision_bound
#print axioms QuadraticPi.TwoLogSharpCollision.finite_collision_bound
#check QuadraticPi.TwoLogSharpCollision.infinite_collision_bound
#print axioms QuadraticPi.TwoLogSharpCollision.infinite_collision_bound
#check QuadraticPi.TwoLogSharpCollision.collision_factor_le_exp_normalized
#print axioms QuadraticPi.TwoLogSharpCollision.collision_factor_le_exp_normalized
#check QuadraticPi.TwoLogSharpCollision.infinite_collision_exp_bound
#print axioms QuadraticPi.TwoLogSharpCollision.infinite_collision_exp_bound
#check QuadraticPi.TwoLogSharpCollision.main_row_determinant_exp_bound
#print axioms QuadraticPi.TwoLogSharpCollision.main_row_determinant_exp_bound
#check QuadraticPi.TwoLogSharpCollision.formal_main_collision_bound
#print axioms QuadraticPi.TwoLogSharpCollision.formal_main_collision_bound
#check QuadraticPi.TwoLogSharpCollision.selected_formal_main_collision_bound
#print axioms QuadraticPi.TwoLogSharpCollision.selected_formal_main_collision_bound
#check QuadraticPi.TwoLogSharpCollision.collisionConstant
#print axioms QuadraticPi.TwoLogSharpCollision.collisionConstant
#check QuadraticPi.TwoLogCollision.rpow_three_halves_eq_mul_sqrt
#print axioms QuadraticPi.TwoLogCollision.rpow_three_halves_eq_mul_sqrt
#check QuadraticPi.TwoLogFiniteCollision.finite_collision_bound_of_geometric_bound
#print axioms QuadraticPi.TwoLogFiniteCollision.finite_collision_bound_of_geometric_bound
#check QuadraticPi.TwoLogCollision.norm_det_le_of_entrywise_hasSum
#print axioms QuadraticPi.TwoLogCollision.norm_det_le_of_entrywise_hasSum
#check QuadraticPi.TwoLogCollision.sum_pow_pair_assignments_le
#print axioms QuadraticPi.TwoLogCollision.sum_pow_pair_assignments_le
#check QuadraticPi.TwoLogCollision.collision_factor_le_exp_normalized
#print axioms QuadraticPi.TwoLogCollision.collision_factor_le_exp_normalized
#check QuadraticPi.TwoLogCollision.tendsto_collisionRemainder_of_normalized_pow
#print axioms QuadraticPi.TwoLogCollision.tendsto_collisionRemainder_of_normalized_pow
#check QuadraticPi.TwoLogAnalytic.norm_columnTaylorCoeff_le
#print axioms QuadraticPi.TwoLogAnalytic.norm_columnTaylorCoeff_le
#check QuadraticPi.TwoLogAnalytic.hasSum_mainRow
#print axioms QuadraticPi.TwoLogAnalytic.hasSum_mainRow
#check QuadraticPi.TwoLogAnalytic.main_period_coeff_eq_mainRow
#print axioms QuadraticPi.TwoLogAnalytic.main_period_coeff_eq_mainRow
#check QuadraticPi.TwoLogData.tendsto_analyticCollisionRemainder
#print axioms QuadraticPi.TwoLogData.tendsto_analyticCollisionRemainder
#check QuadraticPi.rationalTwoLog_linearForm_lowerBound
#print axioms QuadraticPi.rationalTwoLog_linearForm_lowerBound
#check QuadraticPi.partialEmbeddingMatchedLogRatio_irrationalityExponent_bounds
#print axioms QuadraticPi.partialEmbeddingMatchedLogRatio_irrationalityExponent_bounds
#check QuadraticPi.allEmbeddingMatchedLogRatio_irrationalityExponent_bounds
#print axioms QuadraticPi.allEmbeddingMatchedLogRatio_irrationalityExponent_bounds
#check QuadraticPi.quadraticNormOneLogRatio_irrationalityExponent_bounds
#print axioms QuadraticPi.quadraticNormOneLogRatio_irrationalityExponent_bounds
#check QuadraticPi.TwoLogNonrationalUniformInterpolation.twoLogNormalizedUniformInterpolation
#print axioms QuadraticPi.TwoLogNonrationalUniformInterpolation.twoLogNormalizedUniformInterpolation
#check QuadraticPi.TwoLogNonrationalNumberFieldMinors.cofinal_field_minors
#print axioms QuadraticPi.TwoLogNonrationalNumberFieldMinors.cofinal_field_minors
#check QuadraticPi.normalizedEmbeddingMatchedLogRatio_irrationalityExponent_bounds
#print axioms QuadraticPi.normalizedEmbeddingMatchedLogRatio_irrationalityExponent_bounds
#check QuadraticPi.normalizedEmbeddingMatchedLogRatio_irrational
#print axioms QuadraticPi.normalizedEmbeddingMatchedLogRatio_irrational
#check QuadraticPi.normalizedEmbeddingMatchedLogRatio_unconditional_irrationalityExponent_bounds
#print axioms QuadraticPi.normalizedEmbeddingMatchedLogRatio_unconditional_irrationalityExponent_bounds
#check QuadraticPi.CircularRealLogRatioUnconditional.normalizedPiLogRatio_irrational
#print axioms QuadraticPi.CircularRealLogRatioUnconditional.normalizedPiLogRatio_irrational
#check QuadraticPi.CircularRealLogRatioUnconditional.normalizedPiLogRatio_irrationalityExponent_bounds
#print axioms QuadraticPi.CircularRealLogRatioUnconditional.normalizedPiLogRatio_irrationalityExponent_bounds
#check QuadraticPi.CircularRealLogRatioUnconditional.arctangentRealLogRatio_irrational
#print axioms QuadraticPi.CircularRealLogRatioUnconditional.arctangentRealLogRatio_irrational
#check QuadraticPi.CircularRealLogRatioUnconditional.arctangentRealLogRatio_irrationalityExponent_bounds
#print axioms QuadraticPi.CircularRealLogRatioUnconditional.arctangentRealLogRatio_irrationalityExponent_bounds
#check QuadraticPi.RealQuadraticRationalLogRatioUnconditional.norm_ratio_irrational
#print axioms QuadraticPi.RealQuadraticRationalLogRatioUnconditional.norm_ratio_irrational
#check QuadraticPi.RealQuadraticRationalLogRatioUnconditional.norm_ratio_irrationalityExponent_bounds
#print axioms QuadraticPi.RealQuadraticRationalLogRatioUnconditional.norm_ratio_irrationalityExponent_bounds
#check QuadraticPi.RealQuadraticRationalLogRatioUnconditional.log_one_add_sqrt_two_ratio_bounds
#print axioms QuadraticPi.RealQuadraticRationalLogRatioUnconditional.log_one_add_sqrt_two_ratio_bounds
#check QuadraticPi.RealQuadraticRationalLogRatioUnconditional.log_golden_ratio_bounds
#print axioms QuadraticPi.RealQuadraticRationalLogRatioUnconditional.log_golden_ratio_bounds
#check QuadraticPi.scalarMatching_rational_sum_eventualLowerBound
#print axioms QuadraticPi.scalarMatching_rational_sum_eventualLowerBound
#check QuadraticPi.scalarMatching_rational_sum_irrationalityExponent_eq_two
#print axioms QuadraticPi.scalarMatching_rational_sum_irrationalityExponent_eq_two
#check QuadraticPi.rationalLogarithm_rational_sum_eventualLowerBound
#print axioms QuadraticPi.rationalLogarithm_rational_sum_eventualLowerBound
#check QuadraticPi.rationalLogarithm_rational_sum_irrationalityExponent_eq_two
#print axioms QuadraticPi.rationalLogarithm_rational_sum_irrationalityExponent_eq_two
#check QuadraticPi.rationalNormalizedQuadraticLogarithm_irrationalityExponent_eq_two
#print axioms QuadraticPi.rationalNormalizedQuadraticLogarithm_irrationalityExponent_eq_two
#check QuadraticPi.normalizedQuadraticLogarithm_rational_sum_irrationalityExponent_eq_two
#print axioms QuadraticPi.normalizedQuadraticLogarithm_rational_sum_irrationalityExponent_eq_two
#check QuadraticPi.positiveQuadraticLogarithm_irrationalityExponent_eq_two
#print axioms QuadraticPi.positiveQuadraticLogarithm_irrationalityExponent_eq_two
#check QuadraticPi.circularQuadraticLogarithm_irrationalityExponent_eq_two
#print axioms QuadraticPi.circularQuadraticLogarithm_irrationalityExponent_eq_two
#check QuadraticPi.rationalNormalizedPi_irrationalityExponent_eq_two
#print axioms QuadraticPi.rationalNormalizedPi_irrationalityExponent_eq_two
#check QuadraticPi.QuadraticLogarithmicFamily.value_hasDerivAt
#print axioms QuadraticPi.QuadraticLogarithmicFamily.value_hasDerivAt
#check QuadraticPi.QuadraticLogarithmicFamily.value_ode
#print axioms QuadraticPi.QuadraticLogarithmicFamily.value_ode
#check QuadraticPi.QuadraticLogarithmicFamily.denominator_pos
#print axioms QuadraticPi.QuadraticLogarithmicFamily.denominator_pos
#check QuadraticPi.QuadraticLogarithmicFamily.value_eq_tsum
#print axioms QuadraticPi.QuadraticLogarithmicFamily.value_eq_tsum
#check QuadraticPi.QuadraticLogarithmicFamily.value_series_absolutely_summable
#print axioms QuadraticPi.QuadraticLogarithmicFamily.value_series_absolutely_summable
#check QuadraticPi.QuadraticLogarithmicFamily.value_complex_branch
#print axioms QuadraticPi.QuadraticLogarithmicFamily.value_complex_branch
#check QuadraticPi.QuadraticLogarithmicFamily.complexValue_hasDerivAt_of_slitPlane
#print axioms QuadraticPi.QuadraticLogarithmicFamily.complexValue_hasDerivAt_of_slitPlane
#check QuadraticPi.QuadraticLogarithmicFamily.complexValue_differentiableOn
#print axioms QuadraticPi.QuadraticLogarithmicFamily.complexValue_differentiableOn
#check QuadraticPi.QuadraticLogarithmicFamily.complexValue_eq_tsum
#print axioms QuadraticPi.QuadraticLogarithmicFamily.complexValue_eq_tsum
#check QuadraticPi.QuadraticLogarithmicFamily.complexValue_series_absolutely_summable
#print axioms QuadraticPi.QuadraticLogarithmicFamily.complexValue_series_absolutely_summable
#check QuadraticPi.ScalarMatchingInvariantDegreeTheorem.invariantField_eventualLowerBound
#print axioms QuadraticPi.ScalarMatchingInvariantDegreeTheorem.invariantField_eventualLowerBound
#check QuadraticPi.ReciprocalTraceLogarithmTheorem.reciprocalTrace_eventualLowerBound
#print axioms QuadraticPi.ReciprocalTraceLogarithmTheorem.reciprocalTrace_eventualLowerBound
#check QuadraticPi.ReciprocalPolynomialDegree.reciprocal_trace_index
#print axioms QuadraticPi.ReciprocalPolynomialDegree.reciprocal_trace_index
#check QuadraticPi.ReciprocalPolynomialDegree.inverseAutomorphism_involutive
#print axioms QuadraticPi.ReciprocalPolynomialDegree.inverseAutomorphism_involutive
#check QuadraticPi.ReciprocalTraceFixedField.reciprocal_fixedField_eq_traceField
#print axioms QuadraticPi.ReciprocalTraceFixedField.reciprocal_fixedField_eq_traceField
#check QuadraticPi.ReciprocalPolynomialDegree.reciprocalPolynomial_irrationalityExponent_bounds
#print axioms QuadraticPi.ReciprocalPolynomialDegree.reciprocalPolynomial_irrationalityExponent_bounds
#check QuadraticPi.QuadraticCharacterProduct.product_equivariant
#print axioms QuadraticPi.QuadraticCharacterProduct.product_equivariant
#check QuadraticPi.QuadraticCharacterProduct.product_mem_fixedField
#print axioms QuadraticPi.QuadraticCharacterProduct.product_mem_fixedField
#check QuadraticPi.QuadraticCharacterProduct.product_ne_zero
#print axioms QuadraticPi.QuadraticCharacterProduct.product_ne_zero
#check QuadraticPi.RealQuadraticClassification.exists_positive_nonsquare_realization
#print axioms QuadraticPi.RealQuadraticClassification.exists_positive_nonsquare_realization
#check QuadraticPi.QuadraticCharacterInputField.fixedField_le_adjoin_of_product_ne_one
#print axioms QuadraticPi.QuadraticCharacterInputField.fixedField_le_adjoin_of_product_ne_one
#check QuadraticPi.QuadraticCharacterInputField.two_dvd_finrank_adjoin_of_product_ne_one
#print axioms QuadraticPi.QuadraticCharacterInputField.two_dvd_finrank_adjoin_of_product_ne_one
#check QuadraticPi.QuadraticCharacterInputField.logSum_eq_zero_of_odd_finrank_adjoin
#print axioms QuadraticPi.QuadraticCharacterInputField.logSum_eq_zero_of_odd_finrank_adjoin
#check QuadraticPi.GradedUniformRationalRank.rationalContact_cleared
#print axioms QuadraticPi.GradedUniformRationalRank.rationalContact_cleared
#check QuadraticPi.GradedUniformRationalRank.cleared_contact
#print axioms QuadraticPi.GradedUniformRationalRank.cleared_contact
#check QuadraticPi.GradedUniformRationalRank.globalCovariant_smul
#print axioms QuadraticPi.GradedUniformRationalRank.globalCovariant_smul
#check QuadraticPi.GradedUniformRationalRank.globalCovariant_iterate_smul
#print axioms QuadraticPi.GradedUniformRationalRank.globalCovariant_iterate_smul
#check QuadraticPi.GradedUniformRationalRank.dividedJet_eq_global
#print axioms QuadraticPi.GradedUniformRationalRank.dividedJet_eq_global
#check QuadraticPi.GradedUniformRationalRank.dividedJet_cleared
#print axioms QuadraticPi.GradedUniformRationalRank.dividedJet_cleared
#check QuadraticPi.GradedUniformRationalRank.uniform_integer_short_rank
#print axioms QuadraticPi.GradedUniformRationalRank.uniform_integer_short_rank
#check QuadraticPi.GradedUniformRationalRank.uniform_rational_short_rank
#print axioms QuadraticPi.GradedUniformRationalRank.uniform_rational_short_rank
#check QuadraticPi.GradedUniformRationalRank.rationalContact
#print axioms QuadraticPi.GradedUniformRationalRank.rationalContact
#check QuadraticPi.GradedUniformRationalRank.polynomialSource
#print axioms QuadraticPi.GradedUniformRationalRank.polynomialSource
#check QuadraticPi.GradedUniformRationalRank.dividedJet
#print axioms QuadraticPi.GradedUniformRationalRank.dividedJet
#check QuadraticPi.TwoIndependentFormsCriterion.two_independent_forms_irrationalityExponent_bounds
#print axioms QuadraticPi.TwoIndependentFormsCriterion.two_independent_forms_irrationalityExponent_bounds
#check QuadraticPi.TwoIndependentFormsCriterion.rowwise_two_independent_forms_irrationalityExponent_bounds
#print axioms QuadraticPi.TwoIndependentFormsCriterion.rowwise_two_independent_forms_irrationalityExponent_bounds
#check QuadraticPi.TwoIndependentFormsCriterion.two_independent_forms_extendedIrrationalityExponent_bound
#print axioms QuadraticPi.TwoIndependentFormsCriterion.two_independent_forms_extendedIrrationalityExponent_bound
#check QuadraticPi.UniformCoefficientContraction.uniform_coefficient_contraction
#print axioms QuadraticPi.UniformCoefficientContraction.uniform_coefficient_contraction
#check QuadraticPi.UniformCoefficientContraction.UniformBounds
#print axioms QuadraticPi.UniformCoefficientContraction.UniformBounds
#check QuadraticPi.GradedCoefficientContractions.upperContraction_eq_sum
#print axioms QuadraticPi.GradedCoefficientContractions.upperContraction_eq_sum
#check QuadraticPi.GradedCoefficientContractions.lowerContraction_eq_sum
#print axioms QuadraticPi.GradedCoefficientContractions.lowerContraction_eq_sum
#check QuadraticPi.GradedCoefficientContractions.degreeIndexEquiv
#print axioms QuadraticPi.GradedCoefficientContractions.degreeIndexEquiv
#check QuadraticPi.GradedCoefficientContractions.coefficientHeight
#print axioms QuadraticPi.GradedCoefficientContractions.coefficientHeight
#check QuadraticPi.GradedSmallLogarithmPowers.log_power_near_two
#print axioms QuadraticPi.GradedSmallLogarithmPowers.log_power_near_two
#check QuadraticPi.GradedSmallLogarithmPowers.arctan_power_near_two
#print axioms QuadraticPi.GradedSmallLogarithmPowers.arctan_power_near_two
#check QuadraticPi.GradedSmallLogarithmPowers.small_logarithm_and_arctan_powers
#print axioms QuadraticPi.GradedSmallLogarithmPowers.small_logarithm_and_arctan_powers
#check QuadraticPi.GradedSmallLogarithmPowers.small_logarithm_and_arctan_power_range
#print axioms QuadraticPi.GradedSmallLogarithmPowers.small_logarithm_and_arctan_power_range
#check QuadraticPi.GradedSmallLogarithmPowers.small_logarithm_and_arctan_powers_integer_denominator
#print axioms QuadraticPi.GradedSmallLogarithmPowers.small_logarithm_and_arctan_powers_integer_denominator
#check QuadraticPi.GradedFixedFCoefficients.fixedF_differential_equation
#print axioms QuadraticPi.GradedFixedFCoefficients.fixedF_differential_equation
#check QuadraticPi.GradedFixedFCoefficients.fixedF_power_coeff_cleared
#print axioms QuadraticPi.GradedFixedFCoefficients.fixedF_power_coeff_cleared
#check QuadraticPi.GradedFixedFCoefficientBounds.fixedF_power_coeff_abs_le
#print axioms QuadraticPi.GradedFixedFCoefficientBounds.fixedF_power_coeff_abs_le
#check QuadraticPi.GradedFixedFContactMatrix.integerEntry_cast
#print axioms QuadraticPi.GradedFixedFContactMatrix.integerEntry_cast
#check QuadraticPi.GradedFixedFContactMatrix.integerEntry_abs_le
#print axioms QuadraticPi.GradedFixedFContactMatrix.integerEntry_abs_le
#check QuadraticPi.GradedFixedFContactConstruction.contactRemainder_adjacent
#print axioms QuadraticPi.GradedFixedFContactConstruction.contactRemainder_adjacent
#check QuadraticPi.GradedFixedFContactConstruction.integer_kernel_contact
#print axioms QuadraticPi.GradedFixedFContactConstruction.integer_kernel_contact
#check QuadraticPi.GradedFixedFContactConstruction.heightBound_card_formula
#print axioms QuadraticPi.GradedFixedFContactConstruction.heightBound_card_formula
#check QuadraticPi.GradedFixedFContactConstruction.exists_bounded_order_contact_column
#print axioms QuadraticPi.GradedFixedFContactConstruction.exists_bounded_order_contact_column
#check QuadraticPi.GradedHarmonicGrowth.harmonic
#print axioms QuadraticPi.GradedHarmonicGrowth.harmonic
#check QuadraticPi.GradedHarmonicGrowth.clearing_log_chebyshev
#print axioms QuadraticPi.GradedHarmonicGrowth.clearing_log_chebyshev
#check QuadraticPi.GradedHarmonicGrowth.clearing_sharp_ratio
#print axioms QuadraticPi.GradedHarmonicGrowth.clearing_sharp_ratio
#check QuadraticPi.GradedFixedFEntryGrowth.entryBound_sharp_limit
#print axioms QuadraticPi.GradedFixedFEntryGrowth.entryBound_sharp_limit
#check QuadraticPi.GradedFixedFContactRates.contact_count_lt
#print axioms QuadraticPi.GradedFixedFContactRates.contact_count_lt
#check QuadraticPi.GradedFixedFContactRates.heightRate_eta_formula
#print axioms QuadraticPi.GradedFixedFContactRates.heightRate_eta_formula
#check QuadraticPi.GradedFixedFContactRates.heightLogEnvelope_limit
#print axioms QuadraticPi.GradedFixedFContactRates.heightLogEnvelope_limit
#check QuadraticPi.GradedFixedFContactRates.exists_chebyshev_rate_contact_columns
#print axioms QuadraticPi.GradedFixedFContactRates.exists_chebyshev_rate_contact_columns
#check QuadraticPi.GradedFixedFContactRates.exists_sharp_rate_contact_columns
#print axioms QuadraticPi.GradedFixedFContactRates.exists_sharp_rate_contact_columns
#check QuadraticPi.GradedFixedFAnalytic.complexSeries_coeff
#print axioms QuadraticPi.GradedFixedFAnalytic.complexSeries_coeff
#check QuadraticPi.GradedFixedFAnalytic.complexF_hasFPowerSeriesAt_zero
#print axioms QuadraticPi.GradedFixedFAnalytic.complexF_hasFPowerSeriesAt_zero
#check QuadraticPi.GradedFixedFAnalytic.complexF_analyticAt
#print axioms QuadraticPi.GradedFixedFAnalytic.complexF_analyticAt
#check QuadraticPi.GradedFixedFAnalytic.complexF_norm_le_two
#print axioms QuadraticPi.GradedFixedFAnalytic.complexF_norm_le_two
#check QuadraticPi.GradedFixedFBranchIdentities.principal_log_fixedF
#print axioms QuadraticPi.GradedFixedFBranchIdentities.principal_log_fixedF
#check QuadraticPi.GradedFixedFBranchIdentities.complexFamily_eq_fixedF
#print axioms QuadraticPi.GradedFixedFBranchIdentities.complexFamily_eq_fixedF
#check QuadraticPi.GradedFixedFBranchIdentities.realFamily_eq_fixedF
#print axioms QuadraticPi.GradedFixedFBranchIdentities.realFamily_eq_fixedF
#check QuadraticPi.GradedFixedFBranchIdentities.manuscript_b_hd_eq_fixedF
#print axioms QuadraticPi.GradedFixedFBranchIdentities.manuscript_b_hd_eq_fixedF
#check QuadraticPi.GradedFixedFRealValues.realF_pos
#print axioms QuadraticPi.GradedFixedFRealValues.realF_pos
#check QuadraticPi.GradedFixedFDifferentialEquation.complexF_ode
#print axioms QuadraticPi.GradedFixedFDifferentialEquation.complexF_ode
#check QuadraticPi.GradedFixedFDifferentialEquation.complexF_power_hasDerivAt
#print axioms QuadraticPi.GradedFixedFDifferentialEquation.complexF_power_hasDerivAt
#check QuadraticPi.GradedFixedFContactAnalytic.analyticContact_hasSum
#print axioms QuadraticPi.GradedFixedFContactAnalytic.analyticContact_hasSum
#check QuadraticPi.GradedFixedFContactAnalytic.analyticContact_hasFPowerSeriesAt
#print axioms QuadraticPi.GradedFixedFContactAnalytic.analyticContact_hasFPowerSeriesAt
#check QuadraticPi.GradedFixedFContactAnalytic.analyticContact_analyticAt
#print axioms QuadraticPi.GradedFixedFContactAnalytic.analyticContact_analyticAt
#check QuadraticPi.GradedFixedFContactCoefficientBounds.contactConstant
#print axioms QuadraticPi.GradedFixedFContactCoefficientBounds.contactConstant
#check QuadraticPi.GradedFixedFContactCoefficientBounds.contact_coeff_bound
#print axioms QuadraticPi.GradedFixedFContactCoefficientBounds.contact_coeff_bound
#check QuadraticPi.GradedFixedFContactVanishing.analyticContact_norm_small
#print axioms QuadraticPi.GradedFixedFContactVanishing.analyticContact_norm_small
#check QuadraticPi.GradedFixedFContactVanishing.analyticContact_norm_quarter
#print axioms QuadraticPi.GradedFixedFContactVanishing.analyticContact_norm_quarter
#check QuadraticPi.GradedContactCauchy.dividedDerivative_eq_cauchy
#print axioms QuadraticPi.GradedContactCauchy.dividedDerivative_eq_cauchy
#check QuadraticPi.GradedFixedFContactDerivatives.analyticContact_dividedDerivative_norm_le
#print axioms QuadraticPi.GradedFixedFContactDerivatives.analyticContact_dividedDerivative_norm_le
#check QuadraticPi.GradedFixedFContactDerivatives.rationalContact_dividedDerivative_norm_le
#print axioms QuadraticPi.GradedFixedFContactDerivatives.rationalContact_dividedDerivative_norm_le
#check QuadraticPi.GradedClearedContactDerivatives.clearing_derivative_factor
#print axioms QuadraticPi.GradedClearedContactDerivatives.clearing_derivative_factor
#check QuadraticPi.GradedClearedContactDerivatives.clearedContact_dividedDerivative_norm_le
#print axioms QuadraticPi.GradedClearedContactDerivatives.clearedContact_dividedDerivative_norm_le
#check QuadraticPi.GradedAnalyticTransportBranches.analyticU_hasDerivAt
#print axioms QuadraticPi.GradedAnalyticTransportBranches.analyticU_hasDerivAt
#check QuadraticPi.GradedAnalyticTransportBranches.analyticV_hasDerivAt
#print axioms QuadraticPi.GradedAnalyticTransportBranches.analyticV_hasDerivAt
#check QuadraticPi.GradedAnalyticTransportBranches.analytic_transport_conservation
#print axioms QuadraticPi.GradedAnalyticTransportBranches.analytic_transport_conservation
#check QuadraticPi.GradedAnalyticCornerIdentity.corner_pairing_eq_contacts
#print axioms QuadraticPi.GradedAnalyticCornerIdentity.corner_pairing_eq_contacts
#check QuadraticPi.GradedTransportedContactBounds.dualValue_norm_le
#print axioms QuadraticPi.GradedTransportedContactBounds.dualValue_norm_le
#check QuadraticPi.GradedTransportedContactBounds.transportedContact_pairing
#print axioms QuadraticPi.GradedTransportedContactBounds.transportedContact_pairing
#check QuadraticPi.GradedTransportedContactBounds.transportedContact_homogeneous
#print axioms QuadraticPi.GradedTransportedContactBounds.transportedContact_homogeneous
#check QuadraticPi.GradedTransportedContactBounds.transportedContact_norm_closedBall
#print axioms QuadraticPi.GradedTransportedContactBounds.transportedContact_norm_closedBall
#check QuadraticPi.GradedTransportedContactBounds.transportedContact_dividedDerivative_norm_le
#print axioms QuadraticPi.GradedTransportedContactBounds.transportedContact_dividedDerivative_norm_le
#check QuadraticPi.GradedTransportedContactBounds.clearedTransportedContact_norm_le
#print axioms QuadraticPi.GradedTransportedContactBounds.clearedTransportedContact_norm_le
#check QuadraticPi.GradedAnalyticTransportTaylor.taylor_analyticU
#print axioms QuadraticPi.GradedAnalyticTransportTaylor.taylor_analyticU
#check QuadraticPi.GradedAnalyticTransportTaylor.taylor_analyticV
#print axioms QuadraticPi.GradedAnalyticTransportTaylor.taylor_analyticV
#check QuadraticPi.GradedAnalyticCovariantJets.taylor_analyticTransport
#print axioms QuadraticPi.GradedAnalyticCovariantJets.taylor_analyticTransport
#check QuadraticPi.GradedAnalyticCovariantJets.analytic_dividedDerivative_eq_rationalJet
#print axioms QuadraticPi.GradedAnalyticCovariantJets.analytic_dividedDerivative_eq_rationalJet
#check QuadraticPi.GradedAnalyticJetClearing.endpoint_dividedDerivative_eq_jets
#print axioms QuadraticPi.GradedAnalyticJetClearing.endpoint_dividedDerivative_eq_jets
#check QuadraticPi.GradedFiniteTransportAction.finite_matrix_action
#print axioms QuadraticPi.GradedFiniteTransportAction.finite_matrix_action
#check QuadraticPi.GradedDualCornerConservation.actual_scalar_conservation
#print axioms QuadraticPi.GradedDualCornerConservation.actual_scalar_conservation
#check QuadraticPi.GradedCovariantCornerDecay.endpointPairing_eq_transportedContact
#print axioms QuadraticPi.GradedCovariantCornerDecay.endpointPairing_eq_transportedContact
#check QuadraticPi.GradedCovariantCornerDecay.jet_corner_eq_dividedDerivative
#print axioms QuadraticPi.GradedCovariantCornerDecay.jet_corner_eq_dividedDerivative
#check QuadraticPi.GradedCovariantCornerDecay.cleared_jet_corner_norm_le
#print axioms QuadraticPi.GradedCovariantCornerDecay.cleared_jet_corner_norm_le
#check QuadraticPi.GradedCovariantCornerDecay.exists_integer_column_with_small_corner_form
#print axioms QuadraticPi.GradedCovariantCornerDecay.exists_integer_column_with_small_corner_form
#check QuadraticPi.GradedTransportSizeBounds.coordinatePairing_norm_closedBall
#print axioms QuadraticPi.GradedTransportSizeBounds.coordinatePairing_norm_closedBall
#check QuadraticPi.GradedClearedJetSizeBounds.coordinatePairing_dividedDerivative_norm_le
#print axioms QuadraticPi.GradedClearedJetSizeBounds.coordinatePairing_dividedDerivative_norm_le
#check QuadraticPi.GradedClearedJetSizeBounds.rationalJet_norm_le
#print axioms QuadraticPi.GradedClearedJetSizeBounds.rationalJet_norm_le
#check QuadraticPi.GradedClearedJetSizeBounds.cleared_rationalJet_norm_le
#print axioms QuadraticPi.GradedClearedJetSizeBounds.cleared_rationalJet_norm_le
#check QuadraticPi.GradedClearedJetSizeBounds.cleared_rationalJet_norm_le_ten
#print axioms QuadraticPi.GradedClearedJetSizeBounds.cleared_rationalJet_norm_le_ten
#check QuadraticPi.GradedBoundedIntegerJetColumns.exists_bounded_integer_column
#print axioms QuadraticPi.GradedBoundedIntegerJetColumns.exists_bounded_integer_column
#check QuadraticPi.GradedJetExponentialEnvelope.jetSizeFactor_log_le
#print axioms QuadraticPi.GradedJetExponentialEnvelope.jetSizeFactor_log_le
#check QuadraticPi.GradedJetExponentialEnvelope.jetSizeFactor_le_exp
#print axioms QuadraticPi.GradedJetExponentialEnvelope.jetSizeFactor_le_exp
#check QuadraticPi.GradedJetExponentialEnvelope.exp_height_mul_size_le
#print axioms QuadraticPi.GradedJetExponentialEnvelope.exp_height_mul_size_le
#check QuadraticPi.GradedJetRateLimits.jetLogEnvelope_limit
#print axioms QuadraticPi.GradedJetRateLimits.jetLogEnvelope_limit
#check QuadraticPi.GradedJetRateLimits.clearing_jetOrder_sharp_limit
#print axioms QuadraticPi.GradedJetRateLimits.clearing_jetOrder_sharp_limit
#check QuadraticPi.GradedJetRateEnvelopes.size_exponent_limit
#print axioms QuadraticPi.GradedJetRateEnvelopes.size_exponent_limit
#check QuadraticPi.GradedJetRateEnvelopes.decay_exponent_limit
#print axioms QuadraticPi.GradedJetRateEnvelopes.decay_exponent_limit
#check QuadraticPi.GradedJetRateEnvelopes.eventually_size_factor_le
#print axioms QuadraticPi.GradedJetRateEnvelopes.eventually_size_factor_le
#check QuadraticPi.GradedJetRateEnvelopes.eventually_decay_factor_le
#print axioms QuadraticPi.GradedJetRateEnvelopes.eventually_decay_factor_le
#check QuadraticPi.GradedRateBoundedJetConstruction.exists_rate_bounded_columns
#print axioms QuadraticPi.GradedRateBoundedJetConstruction.exists_rate_bounded_columns
#check QuadraticPi.GradedRateBoundedJetConstruction.exists_chebyshev_rate_bounded_columns
#print axioms QuadraticPi.GradedRateBoundedJetConstruction.exists_chebyshev_rate_bounded_columns
#check QuadraticPi.GradedDecayParameterChoice.omega_gt_theta
#print axioms QuadraticPi.GradedDecayParameterChoice.omega_gt_theta
#check QuadraticPi.GradedDecayParameterChoice.exists_graded_admissible_parameters
#print axioms QuadraticPi.GradedDecayParameterChoice.exists_graded_admissible_parameters
#check QuadraticPi.GradedPositiveDecayRates.decayRate_log_formula
#print axioms QuadraticPi.GradedPositiveDecayRates.decayRate_log_formula
#check QuadraticPi.GradedPositiveDecayRates.eventually_positive_decay
#print axioms QuadraticPi.GradedPositiveDecayRates.eventually_positive_decay
#check QuadraticPi.GradedPositiveDecayRates.eventually_rate_comparison
#print axioms QuadraticPi.GradedPositiveDecayRates.eventually_rate_comparison
#check QuadraticPi.GradedPositiveDecayRates.exists_parameters_with_positive_decay
#print axioms QuadraticPi.GradedPositiveDecayRates.exists_parameters_with_positive_decay
#check QuadraticPi.GradedActualPositiveDecay.exists_actual_decaying_columns
#print axioms QuadraticPi.GradedActualPositiveDecay.exists_actual_decaying_columns
#check QuadraticPi.GradedTransportLeadingCoefficient.transport_leading_coefficient
#print axioms QuadraticPi.GradedTransportLeadingCoefficient.transport_leading_coefficient
#check QuadraticPi.GradedTransportLeadingCoefficient.exists_nonzero_transport_coefficient
#print axioms QuadraticPi.GradedTransportLeadingCoefficient.exists_nonzero_transport_coefficient
#check QuadraticPi.GradedActualJetNonzero.shiftedColumn_has_nonzero_coefficient
#print axioms QuadraticPi.GradedActualJetNonzero.shiftedColumn_has_nonzero_coefficient
#check QuadraticPi.GradedActualJetNonzero.exists_nonzero_actual_jet
#print axioms QuadraticPi.GradedActualJetNonzero.exists_nonzero_actual_jet
#check QuadraticPi.GradedActualJetNonzero.cleared_column_nonzero
#print axioms QuadraticPi.GradedActualJetNonzero.cleared_column_nonzero
#check QuadraticPi.GradedClearingSpanTransfer.integer_columns_span_top_iff
#print axioms QuadraticPi.GradedClearingSpanTransfer.integer_columns_span_top_iff
#check QuadraticPi.GradedNonzeroIntegerJetConstruction.exists_nonzero_bounded_integer_column
#print axioms QuadraticPi.GradedNonzeroIntegerJetConstruction.exists_nonzero_bounded_integer_column
#check QuadraticPi.GradedContractionCoordinateBounds.real_corner_norm
#print axioms QuadraticPi.GradedContractionCoordinateBounds.real_corner_norm
#check QuadraticPi.GradedFiniteSpanningJetForms.jetSizeFactor_mono
#print axioms QuadraticPi.GradedFiniteSpanningJetForms.jetSizeFactor_mono
#check QuadraticPi.GradedFiniteSpanningJetForms.exists_independent_actual_jet_forms
#print axioms QuadraticPi.GradedFiniteSpanningJetForms.exists_independent_actual_jet_forms
#check QuadraticPi.GradedUniformRealFormBounds.formConstant_pos
#print axioms QuadraticPi.GradedUniformRealFormBounds.formConstant_pos
#check QuadraticPi.GradedUniformRealFormBounds.uniformBounds_of_coordinate_corner
#print axioms QuadraticPi.GradedUniformRealFormBounds.uniformBounds_of_coordinate_corner
#check QuadraticPi.GradedUniformRealFormBounds.uniform_measure_of_coordinate_corner
#print axioms QuadraticPi.GradedUniformRealFormBounds.uniform_measure_of_coordinate_corner
#check QuadraticPi.GradedBoundedJetFamilies.exists_bounded_actual_jet_family
#print axioms QuadraticPi.GradedBoundedJetFamilies.exists_bounded_actual_jet_family
#check QuadraticPi.GradedEventualJetFamilyBounds.exists_eventual_bounded_actual_families
#print axioms QuadraticPi.GradedEventualJetFamilyBounds.exists_eventual_bounded_actual_families
#check QuadraticPi.GradedActualFamilySelection.exists_actual_families_with_uniformBounds
#print axioms QuadraticPi.GradedActualFamilySelection.exists_actual_families_with_uniformBounds
#check QuadraticPi.GradedActualFamilySelection.actual_family_span_of_short_span
#print axioms QuadraticPi.GradedActualFamilySelection.actual_family_span_of_short_span
#check QuadraticPi.GradedActualFamilySelection.uniform_measure_of_actual_short_rank
#print axioms QuadraticPi.GradedActualFamilySelection.uniform_measure_of_actual_short_rank
#check QuadraticPi.GradedRankAdmissibleParameters.exists_graded_rank_parameters
#print axioms QuadraticPi.GradedRankAdmissibleParameters.exists_graded_rank_parameters
#check QuadraticPi.GradedCornerSpaceDimension.corner_columns_independent
#print axioms QuadraticPi.GradedCornerSpaceDimension.corner_columns_independent
#check QuadraticPi.GradedCornerSpaceDimension.cornerSpace_finrank
#print axioms QuadraticPi.GradedCornerSpaceDimension.cornerSpace_finrank
#check QuadraticPi.GradedRankOrderArithmetic.separation_ratio
#print axioms QuadraticPi.GradedRankOrderArithmetic.separation_ratio
#check QuadraticPi.GradedRankOrderArithmetic.contactOrder_ge_degree_budget
#print axioms QuadraticPi.GradedRankOrderArithmetic.contactOrder_ge_degree_budget
#check QuadraticPi.GradedRankDimensionReduction.ambient_finrank
#print axioms QuadraticPi.GradedRankDimensionReduction.ambient_finrank
#check QuadraticPi.GradedRankDimensionReduction.corner_not_contained
#print axioms QuadraticPi.GradedRankDimensionReduction.corner_not_contained
#check QuadraticPi.GradedRankDimensionReduction.corner_nondegeneracy_ratio
#print axioms QuadraticPi.GradedRankDimensionReduction.corner_nondegeneracy_ratio
#check QuadraticPi.GradedFormalVanishingJetEquations.formalRemainder_coeff
#print axioms QuadraticPi.GradedFormalVanishingJetEquations.formalRemainder_coeff
#check QuadraticPi.GradedFormalVanishingJetEquations.exists_finite_rational_vanishing_equations
#print axioms QuadraticPi.GradedFormalVanishingJetEquations.exists_finite_rational_vanishing_equations
#check QuadraticPi.GradedRationalVanishingSpace.vanishingSpace_defined_by_rational_equations
#print axioms QuadraticPi.GradedRationalVanishingSpace.vanishingSpace_defined_by_rational_equations
#check QuadraticPi.GradedRationalVanishingSpace.vanishingSpace_ne_top
#print axioms QuadraticPi.GradedRationalVanishingSpace.vanishingSpace_ne_top
#check QuadraticPi.GradedAnalyticVanishingSpace.endpoint_taylor_eq_formalRemainder
#print axioms QuadraticPi.GradedAnalyticVanishingSpace.endpoint_taylor_eq_formalRemainder
#check QuadraticPi.GradedAnalyticVanishingSpace.mem_vanishingSpace_iff_analytic_germ_zero
#print axioms QuadraticPi.GradedAnalyticVanishingSpace.mem_vanishingSpace_iff_analytic_germ_zero
#check QuadraticPi.GradedRateSlackArithmetic.exists_small_rate_slack
#print axioms QuadraticPi.GradedRateSlackArithmetic.exists_small_rate_slack
#check QuadraticPi.GradedExactRateUniformMeasure.uniform_measure_at_exact_rates
#print axioms QuadraticPi.GradedExactRateUniformMeasure.uniform_measure_at_exact_rates
#check QuadraticPi.GradedMeasureExponentConclusion.target_eventualLowerBoundAbove
#print axioms QuadraticPi.GradedMeasureExponentConclusion.target_eventualLowerBoundAbove
#check QuadraticPi.GradedMeasureExponentConclusion.target_irrationalityExponent_bounds
#print axioms QuadraticPi.GradedMeasureExponentConclusion.target_irrationalityExponent_bounds
#check QuadraticPi.GradedMeasureExponentConclusion.target_extendedExponent_le
#print axioms QuadraticPi.GradedMeasureExponentConclusion.target_extendedExponent_le
#check QuadraticPi.GradedMeasureExponentConclusion.rational_constant_target_bounds
#print axioms QuadraticPi.GradedMeasureExponentConclusion.rational_constant_target_bounds
#check QuadraticPi.GradedFixedFExponentEndpoint.actual_uniform_height_measure
#print axioms QuadraticPi.GradedFixedFExponentEndpoint.actual_uniform_height_measure
#check QuadraticPi.GradedFixedFExponentEndpoint.actual_targets_exponent_bounds
#print axioms QuadraticPi.GradedFixedFExponentEndpoint.actual_targets_exponent_bounds
#check QuadraticPi.GradedFixedFExponentEndpoint.actual_targets_extendedExponent_le
#print axioms QuadraticPi.GradedFixedFExponentEndpoint.actual_targets_extendedExponent_le
#check QuadraticPi.GradedPolynomialTargetAdapter.eval_eq_constant_add_target
#print axioms QuadraticPi.GradedPolynomialTargetAdapter.eval_eq_constant_add_target
#check QuadraticPi.GradedPolynomialTargetAdapter.actual_fixedF_polynomial_bounds
#print axioms QuadraticPi.GradedPolynomialTargetAdapter.actual_fixedF_polynomial_bounds
#check QuadraticPi.GradedLargeDenominatorExponents.eventually_positive_size
#print axioms QuadraticPi.GradedLargeDenominatorExponents.eventually_positive_size
#check QuadraticPi.GradedLargeDenominatorExponents.eventually_fixedFExponent_lt
#print axioms QuadraticPi.GradedLargeDenominatorExponents.eventually_fixedFExponent_lt
#check QuadraticPi.GradedLargeEndpointPolynomialBound.eventually_polynomial_exponent_lt
#print axioms QuadraticPi.GradedLargeEndpointPolynomialBound.eventually_polynomial_exponent_lt
#check QuadraticPi.GradedLargeEndpointPolynomialBound.eventually_polynomial_exponent_lt_two_add
#print axioms QuadraticPi.GradedLargeEndpointPolynomialBound.eventually_polynomial_exponent_lt_two_add
#check QuadraticPi.GradedLargeEndpointPolynomialBound.exists_common_denominator_cutoff
#print axioms QuadraticPi.GradedLargeEndpointPolynomialBound.exists_common_denominator_cutoff
#check QuadraticPi.GradedDimensionCardinality.degreeIndex_card
#print axioms QuadraticPi.GradedDimensionCardinality.degreeIndex_card
#check QuadraticPi.GradedDimensionCardinality.omega_theta_ratio
#print axioms QuadraticPi.GradedDimensionCardinality.omega_theta_ratio
#check QuadraticPi.GradedSimultaneousParameterChoice.exists_grade_with_ratio_slope
#print axioms QuadraticPi.GradedSimultaneousParameterChoice.exists_grade_with_ratio_slope
#check QuadraticPi.GradedSimultaneousParameterChoice.exists_graded_parameters_for_epsilon
#print axioms QuadraticPi.GradedSimultaneousParameterChoice.exists_graded_parameters_for_epsilon
#check QuadraticPi.GradedCitedRankPolynomialTheorem.EstablishedShortRankInput
#print axioms QuadraticPi.GradedCitedRankPolynomialTheorem.EstablishedShortRankInput
#check QuadraticPi.GradedCitedRankPolynomialTheorem.polynomial_exponent_lt_two_add_of_cited_rank
#print axioms QuadraticPi.GradedCitedRankPolynomialTheorem.polynomial_exponent_lt_two_add_of_cited_rank
#check QuadraticPi.GradedSourceRankApplication.shortRankAt_of_sourceRankAt
#print axioms QuadraticPi.GradedSourceRankApplication.shortRankAt_of_sourceRankAt
#check QuadraticPi.GradedSourceRankApplication.polynomial_exponent_lt_two_add_of_source_rank
#print axioms QuadraticPi.GradedSourceRankApplication.polynomial_exponent_lt_two_add_of_source_rank
#check QuadraticPi.GradedActualNondegeneracy.rational_obstruction_certificate
#print axioms QuadraticPi.GradedActualNondegeneracy.rational_obstruction_certificate
#check QuadraticPi.GradedActualNondegeneracy.vanishingSpace_ne_top_unbounded
#print axioms QuadraticPi.GradedActualNondegeneracy.vanishingSpace_ne_top_unbounded
#check QuadraticPi.GradedActualNondegeneracy.actualCornerNondegenerate_of_separation
#print axioms QuadraticPi.GradedActualNondegeneracy.actualCornerNondegenerate_of_separation
#check QuadraticPi.GradedActualNondegeneracy.actual_obstruction_certificate
#print axioms QuadraticPi.GradedActualNondegeneracy.actual_obstruction_certificate
#check QuadraticPi.GradedActualNondegeneracy.small_endpoint_nondegenerate
#print axioms QuadraticPi.GradedActualNondegeneracy.small_endpoint_nondegenerate
#check QuadraticPi.GradedAlgebraicValueIndependence.fixedF_transcendental_of_log_input
#print axioms QuadraticPi.GradedAlgebraicValueIndependence.fixedF_transcendental_of_log_input
#check QuadraticPi.GradedAlgebraicValueIndependence.fixedF_powers_independent
#print axioms QuadraticPi.GradedAlgebraicValueIndependence.fixedF_powers_independent
#check QuadraticPi.GradedAlgebraicValueIndependence.actual_separation_of_cited_inputs
#print axioms QuadraticPi.GradedAlgebraicValueIndependence.actual_separation_of_cited_inputs
#check QuadraticPi.GradedAlgebraicValueIndependence.small_endpoint_nondegenerate_of_cited_inputs
#print axioms QuadraticPi.GradedAlgebraicValueIndependence.small_endpoint_nondegenerate_of_cited_inputs
#check QuadraticPi.GradedRamifiedHolomorphicTransport.analyticU_ramified_germ
#print axioms QuadraticPi.GradedRamifiedHolomorphicTransport.analyticU_ramified_germ
#check QuadraticPi.GradedRamifiedHolomorphicTransport.ramifiedTransport_analyticAt
#print axioms QuadraticPi.GradedRamifiedHolomorphicTransport.ramifiedTransport_analyticAt
#check QuadraticPi.GradedRamifiedHolomorphicTransport.actual_transport_has_holomorphic_quadratic_lift
#print axioms QuadraticPi.GradedRamifiedHolomorphicTransport.actual_transport_has_holomorphic_quadratic_lift
#check QuadraticPi.GradedRamifiedHolomorphicTransport.actual_remainder_has_holomorphic_quadratic_lift
#print axioms QuadraticPi.GradedRamifiedHolomorphicTransport.actual_remainder_has_holomorphic_quadratic_lift
#check QuadraticPi.GradedRamifiedHolomorphicTransport.small_actual_remainder_has_holomorphic_quadratic_lift
#print axioms QuadraticPi.GradedRamifiedHolomorphicTransport.small_actual_remainder_has_holomorphic_quadratic_lift
#check QuadraticPi.GradedRamifiedContactOrder.contact_order_ge
#print axioms QuadraticPi.GradedRamifiedContactOrder.contact_order_ge
#check QuadraticPi.GradedRamifiedContactOrder.ramified_corner_remainder_eq_contact
#print axioms QuadraticPi.GradedRamifiedContactOrder.ramified_corner_remainder_eq_contact
#check QuadraticPi.GradedRamifiedContactOrder.ramified_corner_has_contact_factor
#print axioms QuadraticPi.GradedRamifiedContactOrder.ramified_corner_has_contact_factor
#check QuadraticPi.GradedRamifiedContactOrder.ramified_corner_order_ge
#print axioms QuadraticPi.GradedRamifiedContactOrder.ramified_corner_order_ge
#check QuadraticPi.GradedFullCornerContactOrder.cornerColumn_mem_homogeneous_span
#print axioms QuadraticPi.GradedFullCornerContactOrder.cornerColumn_mem_homogeneous_span
#check QuadraticPi.GradedFullCornerContactOrder.homogeneous_span_eq_cornerSpace
#print axioms QuadraticPi.GradedFullCornerContactOrder.homogeneous_span_eq_cornerSpace
#check QuadraticPi.GradedFullCornerContactOrder.cornerSpace_le_contactFactorSpace
#print axioms QuadraticPi.GradedFullCornerContactOrder.cornerSpace_le_contactFactorSpace
#check QuadraticPi.GradedFullCornerContactOrder.full_corner_has_contact_factor
#print axioms QuadraticPi.GradedFullCornerContactOrder.full_corner_has_contact_factor
#check QuadraticPi.GradedFullCornerContactOrder.full_corner_order_ge
#print axioms QuadraticPi.GradedFullCornerContactOrder.full_corner_order_ge
#check QuadraticPi.GradedFiniteQuadraticNilsson.mul_form
#print axioms QuadraticPi.GradedFiniteQuadraticNilsson.mul_form
#check QuadraticPi.GradedFiniteQuadraticNilsson.ramifiedTransport_form
#print axioms QuadraticPi.GradedFiniteQuadraticNilsson.ramifiedTransport_form
#check QuadraticPi.GradedFiniteQuadraticNilsson.ramifiedCoordinatePairing_form
#print axioms QuadraticPi.GradedFiniteQuadraticNilsson.ramifiedCoordinatePairing_form
#check QuadraticPi.GradedFiniteQuadraticNilsson.ramifiedEndpointPairing_form
#print axioms QuadraticPi.GradedFiniteQuadraticNilsson.ramifiedEndpointPairing_form
#check QuadraticPi.GradedFiniteQuadraticNilsson.actual_remainder_finite_quadratic_lift
#print axioms QuadraticPi.GradedFiniteQuadraticNilsson.actual_remainder_finite_quadratic_lift
#check QuadraticPi.GradedConcreteRankAssembly.mem_vanishingSpace_iff_ramified_origin
#print axioms QuadraticPi.GradedConcreteRankAssembly.mem_vanishingSpace_iff_ramified_origin
#check QuadraticPi.GradedConcreteRankAssembly.actual_analytic_rank_data
#print axioms QuadraticPi.GradedConcreteRankAssembly.actual_analytic_rank_data
#check QuadraticPi.GradedConcreteRankAssembly.sourceRankAt_of_concrete
#print axioms QuadraticPi.GradedConcreteRankAssembly.sourceRankAt_of_concrete
#check QuadraticPi.GradedConcreteRankAssembly.established_source_of_concrete_inputs
#print axioms QuadraticPi.GradedConcreteRankAssembly.established_source_of_concrete_inputs
#check QuadraticPi.GradedConcreteRankAssembly.polynomial_exponent_lt_two_add_of_concrete_inputs
#print axioms QuadraticPi.GradedConcreteRankAssembly.polynomial_exponent_lt_two_add_of_concrete_inputs
#check QuadraticPi.GradedEventualCitedRank.quadratic_cover_budget_with_loss
#print axioms QuadraticPi.GradedEventualCitedRank.quadratic_cover_budget_with_loss
#check QuadraticPi.GradedEventualCitedRank.sourceRankAt_of_eventual
#print axioms QuadraticPi.GradedEventualCitedRank.sourceRankAt_of_eventual
#check QuadraticPi.GradedEventualCitedRank.established_source_of_eventual_inputs
#print axioms QuadraticPi.GradedEventualCitedRank.established_source_of_eventual_inputs
#check QuadraticPi.GradedEventualCitedRank.polynomial_exponent_lt_two_add_of_eventual_inputs
#print axioms QuadraticPi.GradedEventualCitedRank.polynomial_exponent_lt_two_add_of_eventual_inputs
#check QuadraticPi.GradedAnalyticTransportODE.taylor_analyticConnection
#print axioms QuadraticPi.GradedAnalyticTransportODE.taylor_analyticConnection
#check QuadraticPi.GradedAnalyticTransportODE.analyticTransport_differential_equation_germ
#print axioms QuadraticPi.GradedAnalyticTransportODE.analyticTransport_differential_equation_germ
#check QuadraticPi.GradedAnalyticTransportODE.analyticTransport_initial
#print axioms QuadraticPi.GradedAnalyticTransportODE.analyticTransport_initial
#check QuadraticPi.GradedAnalyticTransportODE.analytic_fundamental_transport_certificate
#print axioms QuadraticPi.GradedAnalyticTransportODE.analytic_fundamental_transport_certificate
#check QuadraticPi.GradedAnalyticTransportODE.transportMatrix_eventually_isUnit
#print axioms QuadraticPi.GradedAnalyticTransportODE.transportMatrix_eventually_isUnit
#check QuadraticPi.GradedAnalyticTransportODE.local_fundamental_matrix
#print axioms QuadraticPi.GradedAnalyticTransportODE.local_fundamental_matrix
#check QuadraticPi.GradedAnalyticInitialValue.transportedSolution_solves
#print axioms QuadraticPi.GradedAnalyticInitialValue.transportedSolution_solves
#check QuadraticPi.GradedAnalyticInitialValue.solution_eq_transport_initial
#print axioms QuadraticPi.GradedAnalyticInitialValue.solution_eq_transport_initial
#check QuadraticPi.GradedAnalyticInitialValue.exists_unique_initial_vector
#print axioms QuadraticPi.GradedAnalyticInitialValue.exists_unique_initial_vector
#check QuadraticPi.GradedAnalyticInitialValue.sourceRemainder_eq_endpoint_germ
#print axioms QuadraticPi.GradedAnalyticInitialValue.sourceRemainder_eq_endpoint_germ
#check QuadraticPi.GradedAnalyticInitialValue.sourceRemainder_zero_iff_vanishingSpace
#print axioms QuadraticPi.GradedAnalyticInitialValue.sourceRemainder_zero_iff_vanishingSpace
#check QuadraticPi.GradedQuadraticNilssonOrder.quadratic_form_order
#print axioms QuadraticPi.GradedQuadraticNilssonOrder.quadratic_form_order
#check QuadraticPi.GradedQuadraticNilssonOrder.coverOrder_eq_nilssonOrder
#print axioms QuadraticPi.GradedQuadraticNilssonOrder.coverOrder_eq_nilssonOrder
#check QuadraticPi.GradedQuadraticNilssonOrder.nilssonOrder_independent_of_representation
#print axioms QuadraticPi.GradedQuadraticNilssonOrder.nilssonOrder_independent_of_representation
#check QuadraticPi.GradedQuadraticNilssonOrder.actual_corner_nilsson_order_ge
#print axioms QuadraticPi.GradedQuadraticNilssonOrder.actual_corner_nilsson_order_ge
#check QuadraticPi.GradedQuadraticNilssonOrder.actual_corner_source_nilsson_certificate
#print axioms QuadraticPi.GradedQuadraticNilssonOrder.actual_corner_source_nilsson_certificate
#check QuadraticPi.GradedQuadraticNilssonOrder.actual_nilsson_order_top_iff_obstruction
#print axioms QuadraticPi.GradedQuadraticNilssonOrder.actual_nilsson_order_top_iff_obstruction
#check QuadraticPi.GradedCitedSeparationBridge.coordinatesOmegaEquiv_value
#print axioms QuadraticPi.GradedCitedSeparationBridge.coordinatesOmegaEquiv_value
#check QuadraticPi.GradedCitedSeparationBridge.sourceCornerSpace_eq_actual
#print axioms QuadraticPi.GradedCitedSeparationBridge.sourceCornerSpace_eq_actual
#check QuadraticPi.GradedCitedSeparationBridge.source_dimension_ratio
#print axioms QuadraticPi.GradedCitedSeparationBridge.source_dimension_ratio
#check QuadraticPi.GradedCitedSeparationBridge.rational_separation_of_generic
#print axioms QuadraticPi.GradedCitedSeparationBridge.rational_separation_of_generic
#check QuadraticPi.GradedCitedSeparationBridge.polynomial_exponent_lt_two_add_of_generic_separation
#print axioms QuadraticPi.GradedCitedSeparationBridge.polynomial_exponent_lt_two_add_of_generic_separation
#check QuadraticPi.GradedRationalPolynomialBridge.cleared_column_degree
#print axioms QuadraticPi.GradedRationalPolynomialBridge.cleared_column_degree
#check QuadraticPi.GradedRationalPolynomialBridge.rationalVanishingSpace_eq_integer
#print axioms QuadraticPi.GradedRationalPolynomialBridge.rationalVanishingSpace_eq_integer
#check QuadraticPi.GradedRationalPolynomialBridge.rational_obstruction_certificate
#print axioms QuadraticPi.GradedRationalPolynomialBridge.rational_obstruction_certificate
#check QuadraticPi.GradedRationalPolynomialBridge.rationalColumnNondegenerate_of_cited_inputs
#print axioms QuadraticPi.GradedRationalPolynomialBridge.rationalColumnNondegenerate_of_cited_inputs
#check QuadraticPi.GradedRationalPolynomialBridge.rational_proper_obstruction_nondegenerate
#print axioms QuadraticPi.GradedRationalPolynomialBridge.rational_proper_obstruction_nondegenerate
#check QuadraticPi.GradedFinalRankApplication.actual_localTransport
#print axioms QuadraticPi.GradedFinalRankApplication.actual_localTransport
#check QuadraticPi.GradedFinalRankApplication.actual_nondegenerate
#print axioms QuadraticPi.GradedFinalRankApplication.actual_nondegenerate
#check QuadraticPi.GradedFinalRankApplication.ordinaryColumn_eq_rational_jet
#print axioms QuadraticPi.GradedFinalRankApplication.ordinaryColumn_eq_rational_jet
#check QuadraticPi.GradedFinalRankApplication.actual_nilssonCertificate
#print axioms QuadraticPi.GradedFinalRankApplication.actual_nilssonCertificate
#check QuadraticPi.GradedFinalRankApplication.literal_rank_and_zero_obstruction
#print axioms QuadraticPi.GradedFinalRankApplication.literal_rank_and_zero_obstruction
#check QuadraticPi.GradedFinalRankApplication.exists_shortRankAt_of_generic
#print axioms QuadraticPi.GradedFinalRankApplication.exists_shortRankAt_of_generic
#check QuadraticPi.GradedFinalRankApplication.establishedShortRankInput_of_generic
#print axioms QuadraticPi.GradedFinalRankApplication.establishedShortRankInput_of_generic
#check QuadraticPi.GradedFinalRankApplication.polynomial_exponent_lt_two_add_of_generic_rank
#print axioms QuadraticPi.GradedFinalRankApplication.polynomial_exponent_lt_two_add_of_generic_rank
#check QuadraticPi.GradedQuadraticPolynomialEndpoint.polynomial_eventualLowerBound_of_joint
#print axioms QuadraticPi.GradedQuadraticPolynomialEndpoint.polynomial_eventualLowerBound_of_joint
#check QuadraticPi.GradedQuadraticPolynomialEndpoint.polynomial_exponent_bounds_of_joint
#print axioms QuadraticPi.GradedQuadraticPolynomialEndpoint.polynomial_exponent_bounds_of_joint
#check QuadraticPi.GradedQuadraticPolynomialEndpoint.rational_polynomial_eventualLowerBound_of_integer
#print axioms QuadraticPi.GradedQuadraticPolynomialEndpoint.rational_polynomial_eventualLowerBound_of_integer
#check QuadraticPi.GradedQuadraticPolynomialEndpoint.rational_polynomial_exponent_bounds_of_integer
#print axioms QuadraticPi.GradedQuadraticPolynomialEndpoint.rational_polynomial_exponent_bounds_of_integer
#check QuadraticPi.GradedQuadraticPolynomialEndpoint.quadratic_polynomial_fixed_grade_bounds
#print axioms QuadraticPi.GradedQuadraticPolynomialEndpoint.quadratic_polynomial_fixed_grade_bounds
#check QuadraticPi.GradedQuadraticPolynomialEndpoint.exists_grade_for_epsilon
#print axioms QuadraticPi.GradedQuadraticPolynomialEndpoint.exists_grade_for_epsilon
#check QuadraticPi.GradedQuadraticPolynomialEndpoint.quadratic_polynomial_near_two
#print axioms QuadraticPi.GradedQuadraticPolynomialEndpoint.quadratic_polynomial_near_two
#check QuadraticPi.GradedQuadraticPolynomialEndpoint.quadratic_polynomial_range_two_three
#print axioms QuadraticPi.GradedQuadraticPolynomialEndpoint.quadratic_polynomial_range_two_three
#check QuadraticPi.GradedQuadraticPolynomialEndpoint.quadratic_polynomial_extended_bounds
#print axioms QuadraticPi.GradedQuadraticPolynomialEndpoint.quadratic_polynomial_extended_bounds
#check QuadraticPi.GradedUniformGrowthParameters.exists_uniform_parameters
#print axioms QuadraticPi.GradedUniformGrowthParameters.exists_uniform_parameters
#check QuadraticPi.GradedUniformGrowthParameters.exists_uniform_grade_parameters
#print axioms QuadraticPi.GradedUniformGrowthParameters.exists_uniform_grade_parameters
#check QuadraticPi.GradedUniformGrowthThreshold.growthConstant_two_le
#print axioms QuadraticPi.GradedUniformGrowthThreshold.growthConstant_two_le
#check QuadraticPi.GradedUniformGrowthThreshold.growthConstant_log_margin
#print axioms QuadraticPi.GradedUniformGrowthThreshold.growthConstant_log_margin
#check QuadraticPi.GradedUniformGrowthThreshold.uniform_rates_of_growth
#print axioms QuadraticPi.GradedUniformGrowthThreshold.uniform_rates_of_growth
#check QuadraticPi.GradedUniformQuadraticPolynomialTheorem.quadratic_polynomial_bounds_at_rates
#print axioms QuadraticPi.GradedUniformQuadraticPolynomialTheorem.quadratic_polynomial_bounds_at_rates
#check QuadraticPi.GradedUniformQuadraticPolynomialTheorem.uniform_quadratic_polynomial_exponent
#print axioms QuadraticPi.GradedUniformQuadraticPolynomialTheorem.uniform_quadratic_polynomial_exponent
#check QuadraticPi.GradedUniformGrowthThreshold.comparisonCost
#print axioms QuadraticPi.GradedUniformGrowthThreshold.comparisonCost
#check QuadraticPi.GradedUniformGrowthThreshold.growthConstant
#print axioms QuadraticPi.GradedUniformGrowthThreshold.growthConstant
#check QuadraticPi.GradedHarmonicClearing.clearing
#print axioms QuadraticPi.GradedHarmonicClearing.clearing
#check QuadraticPi.GradedHarmonicClearing.list_product_dvd
#print axioms QuadraticPi.GradedHarmonicClearing.list_product_dvd
#check QuadraticPi.GradedTransportCoefficientClearing.polynomial_transport_coeff_cleared
#print axioms QuadraticPi.GradedTransportCoefficientClearing.polynomial_transport_coeff_cleared
#check QuadraticPi.GradedJetClearingArithmetic.displayed_transport_polynomial_cleared
#print axioms QuadraticPi.GradedJetClearingArithmetic.displayed_transport_polynomial_cleared
#check QuadraticPi.GradedJetClearingArithmetic.clearingInteger
#print axioms QuadraticPi.GradedJetClearingArithmetic.clearingInteger
#check QuadraticPi.GradedLocalTransportSeries.localU
#print axioms QuadraticPi.GradedLocalTransportSeries.localU
#check QuadraticPi.GradedLocalTransportSeries.localV
#print axioms QuadraticPi.GradedLocalTransportSeries.localV
#check QuadraticPi.GradedLocalTransportEquations.localU_eq_half_binomial
#print axioms QuadraticPi.GradedLocalTransportEquations.localU_eq_half_binomial
#check QuadraticPi.GradedLocalTransportEquations.localU_differential_equation
#print axioms QuadraticPi.GradedLocalTransportEquations.localU_differential_equation
#check QuadraticPi.GradedLocalTransportEquations.localV_differential_equation
#print axioms QuadraticPi.GradedLocalTransportEquations.localV_differential_equation
#check QuadraticPi.GradedRationalTransportClearing.rational_localU_scaled_integral
#print axioms QuadraticPi.GradedRationalTransportClearing.rational_localU_scaled_integral
#check QuadraticPi.GradedRationalTransportClearing.rational_localV_primitive_integral
#print axioms QuadraticPi.GradedRationalTransportClearing.rational_localV_primitive_integral
#check QuadraticPi.GradedRationalTransportClearing.displayed_rational_transport_cleared
#print axioms QuadraticPi.GradedRationalTransportClearing.displayed_rational_transport_cleared
#check QuadraticPi.GradedSignedDualPolynomial.lifted_degree
#print axioms QuadraticPi.GradedSignedDualPolynomial.lifted_degree
#check QuadraticPi.GradedLiftedTransportEntries.formalLift
#print axioms QuadraticPi.GradedLiftedTransportEntries.formalLift
#check QuadraticPi.GradedLiftedTransportEntries.entry
#print axioms QuadraticPi.GradedLiftedTransportEntries.entry
#check QuadraticPi.GradedLiftedTransportEntries.entry_degree
#print axioms QuadraticPi.GradedLiftedTransportEntries.entry_degree
#check QuadraticPi.GradedLiftedEntryClearing.transportedColumn_cleared
#print axioms QuadraticPi.GradedLiftedEntryClearing.transportedColumn_cleared
#check QuadraticPi.GradedCovariantTaylorBridge.dividedJet_transport_coefficient
#print axioms QuadraticPi.GradedCovariantTaylorBridge.dividedJet_transport_coefficient
#check QuadraticPi.GradedTransportNormalization.actual_matrix_initial
#print axioms QuadraticPi.GradedTransportNormalization.actual_matrix_initial
#check QuadraticPi.GradedActualTransportJetReduction.actualTransport
#print axioms QuadraticPi.GradedActualTransportJetReduction.actualTransport
#check QuadraticPi.GradedActualTransportJetReduction.actualTransport_initial
#print axioms QuadraticPi.GradedActualTransportJetReduction.actualTransport_initial
#check QuadraticPi.GradedActualTransportJetReduction.actual_dividedJet_cleared_of_transport_ode
#print axioms QuadraticPi.GradedActualTransportJetReduction.actual_dividedJet_cleared_of_transport_ode
#check QuadraticPi.GradedSignedDualLocalODE.alpha
#print axioms QuadraticPi.GradedSignedDualLocalODE.alpha
#check QuadraticPi.GradedSignedDualLocalODE.beta
#print axioms QuadraticPi.GradedSignedDualLocalODE.beta
#check QuadraticPi.GradedSignedDualLocalODE.transportedA_differential_equation
#print axioms QuadraticPi.GradedSignedDualLocalODE.transportedA_differential_equation
#check QuadraticPi.GradedSignedDualLocalODE.transportedC_differential_equation
#print axioms QuadraticPi.GradedSignedDualLocalODE.transportedC_differential_equation
#check QuadraticPi.GradedNaturalLiftedConnection.generator
#print axioms QuadraticPi.GradedNaturalLiftedConnection.generator
#check QuadraticPi.GradedNaturalLiftedConnection.connection
#print axioms QuadraticPi.GradedNaturalLiftedConnection.connection
#check QuadraticPi.GradedNaturalLiftedConnection.natural_connection_expansion
#print axioms QuadraticPi.GradedNaturalLiftedConnection.natural_connection_expansion
#check QuadraticPi.GradedNaturalLiftedSolutions.liftedSolution_differential_equation
#print axioms QuadraticPi.GradedNaturalLiftedSolutions.liftedSolution_differential_equation
#check QuadraticPi.GradedEndpointCoefficientDerivative.derivative_eval_constants
#print axioms QuadraticPi.GradedEndpointCoefficientDerivative.derivative_eval_constants
#check QuadraticPi.GradedActualTransportODE.actualTransport_differential_equation
#print axioms QuadraticPi.GradedActualTransportODE.actualTransport_differential_equation
#check QuadraticPi.GradedActualTransportODE.actual_natural_dividedJet_cleared
#print axioms QuadraticPi.GradedActualTransportODE.actual_natural_dividedJet_cleared
#check QuadraticPi.GradedNaturalConnectionNaturality.connection_linear
#print axioms QuadraticPi.GradedNaturalConnectionNaturality.connection_linear
#check QuadraticPi.GradedNaturalConnectionNaturality.connection_map
#print axioms QuadraticPi.GradedNaturalConnectionNaturality.connection_map
#check QuadraticPi.GradedDifferentialTaylor.pointTaylor_derivative
#print axioms QuadraticPi.GradedDifferentialTaylor.pointTaylor_derivative
#check QuadraticPi.GradedGlobalPoleRing.ordinaryDerivative
#print axioms QuadraticPi.GradedGlobalPoleRing.ordinaryDerivative
#check QuadraticPi.GradedGlobalPoleRing.localTaylor_t
#print axioms QuadraticPi.GradedGlobalPoleRing.localTaylor_t
#check QuadraticPi.GradedGlobalCovariantJets.global_local_dividedJet
#print axioms QuadraticPi.GradedGlobalCovariantJets.global_local_dividedJet
#check QuadraticPi.GradedPoleRingRationalFunctions.embedding_injective
#print axioms QuadraticPi.GradedPoleRingRationalFunctions.embedding_injective
#check QuadraticPi.GradedPoleRingRationalFunctions.embedding_derivative
#print axioms QuadraticPi.GradedPoleRingRationalFunctions.embedding_derivative
#check QuadraticPi.GradedPoleRingRationalFunctions.eval_fraction_regular
#print axioms QuadraticPi.GradedPoleRingRationalFunctions.eval_fraction_regular
#check QuadraticPi.GradedPoleRingRationalFunctions.embedding_evalPoint
#print axioms QuadraticPi.GradedPoleRingRationalFunctions.embedding_evalPoint
#check QuadraticPi.GradedRationalFunctionCovariantClearing.rationalConnection
#print axioms QuadraticPi.GradedRationalFunctionCovariantClearing.rationalConnection
#check QuadraticPi.GradedRationalFunctionCovariantClearing.rationalDividedJet
#print axioms QuadraticPi.GradedRationalFunctionCovariantClearing.rationalDividedJet
#check QuadraticPi.GradedRationalFunctionCovariantClearing.rational_local_dividedJet
#print axioms QuadraticPi.GradedRationalFunctionCovariantClearing.rational_local_dividedJet
#check QuadraticPi.GradedRationalFunctionCovariantClearing.actual_rational_dividedJet_cleared
#print axioms QuadraticPi.GradedRationalFunctionCovariantClearing.actual_rational_dividedJet_cleared
#check QuadraticPi.GradedRationalFunctionCovariantClearing.actual_rational_dividedJet_cleared_small_point
#print axioms QuadraticPi.GradedRationalFunctionCovariantClearing.actual_rational_dividedJet_cleared_small_point
#check QuadraticPi.GradedAnalyticJetClearing.analytic_dividedDerivative_cleared
#print axioms QuadraticPi.GradedAnalyticJetClearing.analytic_dividedDerivative_cleared
#check QuadraticPi.GradedAnalyticJetClearing.integer_endpoint_dividedDerivative_cleared
#print axioms QuadraticPi.GradedAnalyticJetClearing.integer_endpoint_dividedDerivative_cleared
#check QuadraticPi.GradedJointPolynomialMeasure.positiveHeight_one_le
#print axioms QuadraticPi.GradedJointPolynomialMeasure.positiveHeight_one_le
#check QuadraticPi.GradedJointPolynomialMeasure.positiveHeight_eq_coefficientHeight
#print axioms QuadraticPi.GradedJointPolynomialMeasure.positiveHeight_eq_coefficientHeight
#check QuadraticPi.GradedJointPolynomialMeasure.positive_coefficient_abs_le_height
#print axioms QuadraticPi.GradedJointPolynomialMeasure.positive_coefficient_abs_le_height
#check QuadraticPi.GradedJointPolynomialMeasure.polynomial_joint_measure_of_uniform
#print axioms QuadraticPi.GradedJointPolynomialMeasure.polynomial_joint_measure_of_uniform
#check QuadraticPi.GradedJointPolynomialMeasure.polynomial_joint_linked_measure_of_uniform
#print axioms QuadraticPi.GradedJointPolynomialMeasure.polynomial_joint_linked_measure_of_uniform
#check QuadraticPi.GradedJointPolynomialMeasure.fixedF_uniform_measure_of_generic
#print axioms QuadraticPi.GradedJointPolynomialMeasure.fixedF_uniform_measure_of_generic
#check QuadraticPi.GradedJointPolynomialMeasure.fixedF_polynomial_joint_measure_of_generic
#print axioms QuadraticPi.GradedJointPolynomialMeasure.fixedF_polynomial_joint_measure_of_generic
#check QuadraticPi.GradedJointPolynomialMeasure.fixedF_polynomial_joint_linked_measure_of_generic
#print axioms QuadraticPi.GradedJointPolynomialMeasure.fixedF_polynomial_joint_linked_measure_of_generic
#check QuadraticPi.GradedJointPolynomialMeasure.positiveHeight
#print axioms QuadraticPi.GradedJointPolynomialMeasure.positiveHeight
#check QuadraticPi.GradedSharpJetRateEnvelopes.sharpJetGrowthRate
#print axioms QuadraticPi.GradedSharpJetRateEnvelopes.sharpJetGrowthRate
#check QuadraticPi.GradedSharpJetRateEnvelopes.sharpSizeRate
#print axioms QuadraticPi.GradedSharpJetRateEnvelopes.sharpSizeRate
#check QuadraticPi.GradedSharpJetRateEnvelopes.sharpDecayRate
#print axioms QuadraticPi.GradedSharpJetRateEnvelopes.sharpDecayRate
#check QuadraticPi.GradedSharpJetRateEnvelopes.jetSizeFactor_sharp_log_limit
#print axioms QuadraticPi.GradedSharpJetRateEnvelopes.jetSizeFactor_sharp_log_limit
#check QuadraticPi.GradedSharpJetRateEnvelopes.size_exponent_limit
#print axioms QuadraticPi.GradedSharpJetRateEnvelopes.size_exponent_limit
#check QuadraticPi.GradedSharpJetRateEnvelopes.decay_exponent_limit
#print axioms QuadraticPi.GradedSharpJetRateEnvelopes.decay_exponent_limit
#check QuadraticPi.GradedSharpJetRateEnvelopes.eventually_size_exponent_le
#print axioms QuadraticPi.GradedSharpJetRateEnvelopes.eventually_size_exponent_le
#check QuadraticPi.GradedSharpJetRateEnvelopes.eventually_decay_exponent_le
#print axioms QuadraticPi.GradedSharpJetRateEnvelopes.eventually_decay_exponent_le
#check QuadraticPi.GradedSharpJetRateEnvelopes.eventually_size_factor_le
#print axioms QuadraticPi.GradedSharpJetRateEnvelopes.eventually_size_factor_le
#check QuadraticPi.GradedSharpJetRateEnvelopes.eventually_decay_factor_le
#print axioms QuadraticPi.GradedSharpJetRateEnvelopes.eventually_decay_factor_le
#check QuadraticPi.GradedSharpActualFamilies.exists_eventual_bounded_actual_families
#print axioms QuadraticPi.GradedSharpActualFamilies.exists_eventual_bounded_actual_families
#check QuadraticPi.GradedSharpActualSelection.exists_actual_families_with_uniformBounds
#print axioms QuadraticPi.GradedSharpActualSelection.exists_actual_families_with_uniformBounds
#check QuadraticPi.GradedSharpActualSelection.uniform_measure_of_actual_short_rank
#print axioms QuadraticPi.GradedSharpActualSelection.uniform_measure_of_actual_short_rank
#check QuadraticPi.GradedSharpExactUniformMeasure.uniform_measure_at_exact_rates
#print axioms QuadraticPi.GradedSharpExactUniformMeasure.uniform_measure_at_exact_rates
#check QuadraticPi.GradedSharpJointMeasure.sharpFixedFExponent
#print axioms QuadraticPi.GradedSharpJointMeasure.sharpFixedFExponent
#check QuadraticPi.GradedSharpJointMeasure.fixedF_uniform_measure_of_generic
#print axioms QuadraticPi.GradedSharpJointMeasure.fixedF_uniform_measure_of_generic
#check QuadraticPi.GradedSharpJointMeasure.fixedF_polynomial_joint_measure_of_generic
#print axioms QuadraticPi.GradedSharpJointMeasure.fixedF_polynomial_joint_measure_of_generic
#check QuadraticPi.GradedSharpJointMeasure.fixedF_polynomial_joint_linked_measure_of_generic
#print axioms QuadraticPi.GradedSharpJointMeasure.fixedF_polynomial_joint_linked_measure_of_generic
#check QuadraticPi.GradedSharpPaperRates.paperBeta
#print axioms QuadraticPi.GradedSharpPaperRates.paperBeta
#check QuadraticPi.GradedSharpPaperRates.paperAlpha
#print axioms QuadraticPi.GradedSharpPaperRates.paperAlpha
#check QuadraticPi.GradedSharpPaperRates.paperGamma
#print axioms QuadraticPi.GradedSharpPaperRates.paperGamma
#check QuadraticPi.GradedSharpPaperRates.heightRate_eq_paperBeta
#print axioms QuadraticPi.GradedSharpPaperRates.heightRate_eq_paperBeta
#check QuadraticPi.GradedSharpPaperRates.sharpSizeRate_eq_paperAlpha
#print axioms QuadraticPi.GradedSharpPaperRates.sharpSizeRate_eq_paperAlpha
#check QuadraticPi.GradedSharpPaperRates.sharpDecayRate_eq_paperGamma
#print axioms QuadraticPi.GradedSharpPaperRates.sharpDecayRate_eq_paperGamma
#check QuadraticPi.GradedSharpPaperRates.sharpSizeRate_pos
#print axioms QuadraticPi.GradedSharpPaperRates.sharpSizeRate_pos
#check QuadraticPi.GradedSharpPaperRates.paper_exponent_eq
#print axioms QuadraticPi.GradedSharpPaperRates.paper_exponent_eq
#check QuadraticPi.GradedSharpPaperRates.polynomial_joint_paper_bound
#print axioms QuadraticPi.GradedSharpPaperRates.polynomial_joint_paper_bound
#check QuadraticPi.GradedSharpPaperRates.polynomial_joint_paper_linked_bound
#print axioms QuadraticPi.GradedSharpPaperRates.polynomial_joint_paper_linked_bound
#check QuadraticPi.GradedConcreteJointTradeoff.exponent_relation
#print axioms QuadraticPi.GradedConcreteJointTradeoff.exponent_relation
#check QuadraticPi.GradedConcreteJointTradeoff.exists_fixed_grade_parameters
#print axioms QuadraticPi.GradedConcreteJointTradeoff.exists_fixed_grade_parameters
#check QuadraticPi.GradedConcreteJointTradeoff.fixedF_concrete_joint_tradeoff
#print axioms QuadraticPi.GradedConcreteJointTradeoff.fixedF_concrete_joint_tradeoff
#check QuadraticPi.GradedConcreteJointTradeoff.fixedF_concrete_joint_cutoff
#print axioms QuadraticPi.GradedConcreteJointTradeoff.fixedF_concrete_joint_cutoff
#check QuadraticPi.GradedScaledJointTradeoff.rescaledPolynomial_coeff
#print axioms QuadraticPi.GradedScaledJointTradeoff.rescaledPolynomial_coeff
#check QuadraticPi.GradedScaledJointTradeoff.rescaledPolynomial_degree
#print axioms QuadraticPi.GradedScaledJointTradeoff.rescaledPolynomial_degree
#check QuadraticPi.GradedScaledJointTradeoff.rescaledPolynomial_nonconstant
#print axioms QuadraticPi.GradedScaledJointTradeoff.rescaledPolynomial_nonconstant
#check QuadraticPi.GradedScaledJointTradeoff.rescaledPolynomial_eval
#print axioms QuadraticPi.GradedScaledJointTradeoff.rescaledPolynomial_eval
#check QuadraticPi.GradedScaledJointTradeoff.cast_sup_le
#print axioms QuadraticPi.GradedScaledJointTradeoff.cast_sup_le
#check QuadraticPi.GradedScaledJointTradeoff.positiveHeight_le
#print axioms QuadraticPi.GradedScaledJointTradeoff.positiveHeight_le
#check QuadraticPi.GradedScaledJointTradeoff.rescaledPolynomial_height
#print axioms QuadraticPi.GradedScaledJointTradeoff.rescaledPolynomial_height
#check QuadraticPi.GradedScaledJointTradeoff.polynomial_joint_rescale
#print axioms QuadraticPi.GradedScaledJointTradeoff.polynomial_joint_rescale
#check QuadraticPi.GradedScaledJointTradeoff.quadratic_log_concrete_joint_tradeoff
#print axioms QuadraticPi.GradedScaledJointTradeoff.quadratic_log_concrete_joint_tradeoff
#check QuadraticPi.GradedConcreteJointTradeoff.denominatorExponent
#print axioms QuadraticPi.GradedConcreteJointTradeoff.denominatorExponent
#check QuadraticPi.GradedConcreteJointTradeoff.heightExponent
#print axioms QuadraticPi.GradedConcreteJointTradeoff.heightExponent
#check QuadraticPi.GradedScaledJointTradeoff.rescaledPolynomial
#print axioms QuadraticPi.GradedScaledJointTradeoff.rescaledPolynomial
#check QuadraticPi.restricted_power_exponent_eq
#print axioms QuadraticPi.restricted_power_exponent_eq
#check QuadraticPi.GaussianMobiusPaperEndpoint.denominator_and_irrationality
#print axioms QuadraticPi.GaussianMobiusPaperEndpoint.denominator_and_irrationality
#check QuadraticPi.GaussianMobiusPaperEndpoint.paper_fractional_linear_invariance
#print axioms QuadraticPi.GaussianMobiusPaperEndpoint.paper_fractional_linear_invariance
#check QuadraticPi.algebraicLogarithm_irrational
#print axioms QuadraticPi.algebraicLogarithm_irrational
#check QuadraticPi.algebraicGaussianLogarithm_gaussianIrrational
#print axioms QuadraticPi.algebraicGaussianLogarithm_gaussianIrrational
#check QuadraticPi.algebraicLogarithm_irrationalityExponent_bounds_minimumPowerDegree
#print axioms QuadraticPi.algebraicLogarithm_irrationalityExponent_bounds_minimumPowerDegree
#check QuadraticPi.algebraicGaussianLogarithm_irrationalityExponent_bounds_minimumPowerDegree
#print axioms QuadraticPi.algebraicGaussianLogarithm_irrationalityExponent_bounds_minimumPowerDegree
#check QuadraticPi.QuadraticLogarithmicFamily.value_zero
#print axioms QuadraticPi.QuadraticLogarithmicFamily.value_zero
#check QuadraticPi.QuadraticLogarithmicFamily.complex_denominator_ne_zero
#print axioms QuadraticPi.QuadraticLogarithmicFamily.complex_denominator_ne_zero
#check QuadraticPi.QuadraticLogarithmicFamily.complexValue_ode
#print axioms QuadraticPi.QuadraticLogarithmicFamily.complexValue_ode
#check QuadraticPi.QuadraticLogarithmicFamily.complexValue_zero
#print axioms QuadraticPi.QuadraticLogarithmicFamily.complexValue_zero


==> anc/lean/validation/MANUSCRIPT-PRESERVATION.json <==
{
  "original_sha256": "ef6d4e20eae8ea05cce4e137b49e7b518000f0f423564f906d8dc35774f23bb0",
  "publication_tex_sha256": "62a8ef802639b4d3bb3b94303e8d35fee1c4cd95f27071cb5d808be1f302ce44",
  "checks": {
    "numbered_statements": {
      "count": 62,
      "expected_count": 62,
      "byte_identical": true
    },
    "proofs": {
      "count": 55,
      "expected_count": 55,
      "byte_identical": true
    },
    "date_command_unchanged": true,
    "abstract_unchanged": true
  },
  "changes": [
    "arXiv font lookup by filename",
    "human author with ChatGPT assistance footnote",
    "portable ancillary-source reproduction directions",
    "explicit mathematical-edition and publication-preparation dates",
    "one legacy displayed source directory updated from project/lean to anc/lean"
  ]
}


==> anc/lean/validation/PUBLIC-ENDPOINT-INDEX.json <==
[
  {
    "declaration": "QuadraticPi.two_le_extendedIrrationalityExponent",
    "file": "QuadraticPi/LogarithmicManuscriptAdapters.lean",
    "line": 12,
    "sha256": "f30d1fac52ebdaeab54befdc30080eb4ffaaae66ab92343fed10044547480ed3"
  },
  {
    "declaration": "QuadraticPi.two_le_gaussianIrrationalityExponent",
    "file": "QuadraticPi/GaussianExponentConclusion.lean",
    "line": 64,
    "sha256": "0daaadfcab14d30c683d4ce472e1c42d1cb7d253a599be7430e5b7db8a4366d3"
  },
  {
    "declaration": "QuadraticPi.GaussianMobiusPaperEndpoint.paper_fractional_linear_invariance",
    "file": "QuadraticPi/GaussianMobiusPaperEndpoint.lean",
    "line": 46,
    "sha256": "7077be618a337c011cf896cdf2789e97d153a2f6f901fe9d6ced5f4f508ab529"
  },
  {
    "declaration": "QuadraticPi.extendedIrrationalityExponent_rat_mobius",
    "file": "QuadraticPi/RealMobiusInvariance.lean",
    "line": 99,
    "sha256": "e682c795113071f1c447fe6defc47d831bc8bbb6563c22c7dc14fd0f0ebee221"
  },
  {
    "declaration": "QuadraticPi.irrational_rat_mobius",
    "file": "QuadraticPi/RealMobiusInvariance.lean",
    "line": 29,
    "sha256": "e682c795113071f1c447fe6defc47d831bc8bbb6563c22c7dc14fd0f0ebee221"
  },
  {
    "declaration": "QuadraticPi.algebraicLogarithm_irrationalityExponent_bounds",
    "file": "QuadraticPi/AlgebraicLogarithmTheorem.lean",
    "line": 55,
    "sha256": "7b0437e89882467f14d13b9f1c792699a6331e343464ebbc7e3a3946167a6480"
  },
  {
    "declaration": "QuadraticPi.rationalPowerLogarithm_irrationalityExponent_eq_two",
    "file": "QuadraticPi/RationalLogarithmTheorem.lean",
    "line": 81,
    "sha256": "c82cb0d094f2ed358bc63da638652b3551a867fd4babcec14cfa482f7ea2c0d4"
  },
  {
    "declaration": "QuadraticPi.algebraicLogarithm_irrational",
    "file": "QuadraticPi/AlgebraicLogarithmTheorem.lean",
    "line": 49,
    "sha256": "7b0437e89882467f14d13b9f1c792699a6331e343464ebbc7e3a3946167a6480"
  },
  {
    "declaration": "QuadraticPi.algebraicLogarithm_irrationalityExponent_bounds_minimumPowerDegree",
    "file": "QuadraticPi/AlgebraicLogarithmTheorem.lean",
    "line": 93,
    "sha256": "7b0437e89882467f14d13b9f1c792699a6331e343464ebbc7e3a3946167a6480"
  },
  {
    "declaration": "QuadraticPi.algebraicGaussianLogarithm_irrationalityExponent_bounds",
    "file": "QuadraticPi/GaussianAlgebraicLogarithmTheorem.lean",
    "line": 58,
    "sha256": "d37027d0f87f30b385edf649d794b24649a0f0b3e5c0400c0ff58c632a4bb071"
  },
  {
    "declaration": "QuadraticPi.gaussianPower_exp_irrationalityExponent_eq_two",
    "file": "QuadraticPi/GaussianLogarithmPowers.lean",
    "line": 23,
    "sha256": "3bea3cc2b5b5aa73606658a48247a02857e3bf584ff64b2410fbfe62d3e0090e"
  },
  {
    "declaration": "QuadraticPi.algebraicGaussianLogarithm_gaussianIrrational",
    "file": "QuadraticPi/GaussianAlgebraicLogarithmTheorem.lean",
    "line": 52,
    "sha256": "d37027d0f87f30b385edf649d794b24649a0f0b3e5c0400c0ff58c632a4bb071"
  },
  {
    "declaration": "QuadraticPi.algebraicGaussianLogarithm_irrationalityExponent_bounds_minimumPowerDegree",
    "file": "QuadraticPi/GaussianLogarithmPowers.lean",
    "line": 50,
    "sha256": "3bea3cc2b5b5aa73606658a48247a02857e3bf584ff64b2410fbfe62d3e0090e"
  },
  {
    "declaration": "QuadraticPi.rationalArctangent_irrationalityExponent_eq_two",
    "file": "QuadraticPi/RationalArctangentTheorem.lean",
    "line": 94,
    "sha256": "231e0f6b763dc979520c8bc3b57f1926e84864d6175b0763a93945b991f24dc1"
  },
  {
    "declaration": "QuadraticPi.MovingLogOccupancyInterpolation.bounded_fiber_interpolation",
    "file": "QuadraticPi/MovingLogOccupancyInterpolation.lean",
    "line": 76,
    "sha256": "9848871f94f7491afa9515e52e6bffce71f7df4f48fbb05605366419ae273e91"
  },
  {
    "declaration": "QuadraticPi.MovingLogUniformInterpolation.movingLogInterpolation",
    "file": "QuadraticPi/MovingLogUniformInterpolation.lean",
    "line": 64,
    "sha256": "5d07c16b17774862a83f4e0d98bef842b627e5e41c7610517f2130007d29a53a"
  },
  {
    "declaration": "QuadraticPi.MovingLogDistinctInterpolation.distinct_multiplicative_centers",
    "file": "QuadraticPi/MovingLogDistinctInterpolation.lean",
    "line": 48,
    "sha256": "6825379f8184e3b5c73ffbeee8724e443fdf77db6360d49587b94baf3e53743a"
  },
  {
    "declaration": "QuadraticPi.MovingLogDistinctInterpolation.real_geometric_progression",
    "file": "QuadraticPi/MovingLogDistinctInterpolation.lean",
    "line": 73,
    "sha256": "6825379f8184e3b5c73ffbeee8724e443fdf77db6360d49587b94baf3e53743a"
  },
  {
    "declaration": "QuadraticPi.GeneralMultiplicityPaperEndpoint.paper_weighted_transverse_multiplicity",
    "file": "QuadraticPi/GeneralMultiplicityPaperEndpoint.lean",
    "line": 50,
    "sha256": "0c51bbc35eb467f4bee0d67d229de52ee4d56451e2f1a96d2cd1d561526f119c"
  },
  {
    "declaration": "QuadraticPi.MovingLogBoundedFibreCurve.weighted_curve_inequality",
    "file": "QuadraticPi/MovingLogBoundedFibreCurve.lean",
    "line": 20,
    "sha256": "af6bd56563be7c3a8f150d6616413f53586766557c7e8e82111f8489db818250"
  },
  {
    "declaration": "QuadraticPi.LogarithmicFullRowShear.det_selectedMatrix_add_tail",
    "file": "QuadraticPi/LogarithmicFullRowShear.lean",
    "line": 104,
    "sha256": "37cf07cf82ae1e8af5746ac16f2530d72ab4cf1c0a8321bebf478313ffdd6938"
  },
  {
    "declaration": "QuadraticPi.LogarithmicFullRowShear.selected_det_ne_zero_iff",
    "file": "QuadraticPi/LogarithmicFullRowShear.lean",
    "line": 117,
    "sha256": "37cf07cf82ae1e8af5746ac16f2530d72ab4cf1c0a8321bebf478313ffdd6938"
  },
  {
    "declaration": "QuadraticPi.MovingLogFiniteCollision.selected_column_collision_bound_exact",
    "file": "QuadraticPi/MovingLogFiniteCollision.lean",
    "line": 139,
    "sha256": "c7e07f087fd69ab966cac672762a88d95c00fc73eb52302b81736012aa82a1fb"
  },
  {
    "declaration": "QuadraticPi.MovingLogFiniteCollision.translated_row_determinant_bound_exact",
    "file": "QuadraticPi/MovingLogFiniteCollision.lean",
    "line": 59,
    "sha256": "c7e07f087fd69ab966cac672762a88d95c00fc73eb52302b81736012aa82a1fb"
  },
  {
    "declaration": "QuadraticPi.partialScalarMatchingLogarithm_irrationalityExponent_bounds",
    "file": "QuadraticPi/PartialEmbeddingLogarithmTheorem.lean",
    "line": 59,
    "sha256": "2e31627266526b027b6c89eddb7161874af88a6f9eca346819083ad074fb2ba3"
  },
  {
    "declaration": "QuadraticPi.scalarMatchingLogarithm_irrationalityExponent_eq_two",
    "file": "QuadraticPi/FullEmbeddingLogarithmTheorem.lean",
    "line": 56,
    "sha256": "f14dede5755d1de5cf1610434aae38b86bee1c49dc5dcdd5845dd534a2d809d2"
  },
  {
    "declaration": "QuadraticPi.realQuadraticLogarithm_norm_irrationalityExponent_eq_two",
    "file": "QuadraticPi/RealQuadraticLogarithmNormTheorem.lean",
    "line": 43,
    "sha256": "9f3f58911226b876cb40fee26046f8b4936eaa66d14c5fb0bb0b6f1c4ef5edb8"
  },
  {
    "declaration": "QuadraticPi.positiveQuadraticLogarithm_rational_sum_irrationalityExponent_eq_two",
    "file": "QuadraticPi/PositiveQuadraticLogarithmTheorem.lean",
    "line": 96,
    "sha256": "0bb7d453c549646df44ed07aa38a7c5213dfbf0c6ca4503b2676e5a0576aac42"
  },
  {
    "declaration": "QuadraticPi.circularQuadraticLogarithm_rational_sum_irrationalityExponent_eq_two",
    "file": "QuadraticPi/CircularQuadraticLogarithmTheorem.lean",
    "line": 142,
    "sha256": "2d817aece7148278ccf5b7f303c1b17f0ef5bcc80e3a303c5dcb49b7015bcc12"
  },
  {
    "declaration": "QuadraticPi.ScalarMatchingInvariantConverse.invariantField_theorem",
    "file": "QuadraticPi/ScalarMatchingInvariantConverse.lean",
    "line": 135,
    "sha256": "f8afdbe0499e88e82cdc8ddb4ccdd12b2539748b709b120352a63dd2a26d803c"
  },
  {
    "declaration": "QuadraticPi.ScalarMatchingAllEmbeddingRigidity.all_matching_rigidity",
    "file": "QuadraticPi/ScalarMatchingAllEmbeddingRigidity.lean",
    "line": 138,
    "sha256": "d36e36e1f902ebe29c4d4db92fa8d4805ad45bc98f6bec9a0da97bb22f1dcec4"
  },
  {
    "declaration": "QuadraticPi.ReciprocalTraceLogarithmTheorem.reciprocalTrace_irrationalityExponent_bounds",
    "file": "QuadraticPi/ReciprocalTraceLogarithmTheorem.lean",
    "line": 131,
    "sha256": "cfe8c9adc8d950463463c0ac1644277eda5b43dfd5a0afec5432d4084097fc6f"
  },
  {
    "declaration": "QuadraticPi.ReciprocalTraceParameterTheorem.parameter_irrationalityExponent_bounds",
    "file": "QuadraticPi/ReciprocalTraceParameterTheorem.lean",
    "line": 94,
    "sha256": "a639963a14142e9df8c1d87f62d9bd3b5e6467bc0e1769bfb7afc169c00fdc5c"
  },
  {
    "declaration": "QuadraticPi.QuadraticCharacterExponent.exists_logSum_irrationalityExponent_eq_two",
    "file": "QuadraticPi/QuadraticCharacterExponentTheorem.lean",
    "line": 84,
    "sha256": "3eef1677f3b2d57012bdf40b8534f26df24eca1ce43d8dad9df3890c93549e05"
  },
  {
    "declaration": "QuadraticPi.QuadraticCharacterExponent.logSum_irrationalityExponent_eq_two_of_fieldRange",
    "file": "QuadraticPi/QuadraticCharacterExponentTheorem.lean",
    "line": 65,
    "sha256": "3eef1677f3b2d57012bdf40b8534f26df24eca1ce43d8dad9df3890c93549e05"
  },
  {
    "declaration": "QuadraticPi.rationalLogRatio_irrationalityExponent_bounds",
    "file": "QuadraticPi/RationalLogRatioTheorem.lean",
    "line": 22,
    "sha256": "981e0414ec5cecee694fcd185428ada352b5be8016f8048da0f1ab5a1b4255ff"
  },
  {
    "declaration": "QuadraticPi.TwoLogUniformInterpolation.twoLogUniformInterpolation",
    "file": "QuadraticPi/TwoLogUniformInterpolation.lean",
    "line": 48,
    "sha256": "94466b4c950a977627c972af336c9881da9806756d6a19e35fc46a83d1a07b1f"
  },
  {
    "declaration": "QuadraticPi.TwoLogManuscriptShear.det_fullLog_selected_eq_ratMinor",
    "file": "QuadraticPi/TwoLogManuscriptShear.lean",
    "line": 81,
    "sha256": "6cec6175b0818ddb79f83ef1564edb154990f2361182d06352e7c1bb1bd9ab0c"
  },
  {
    "declaration": "QuadraticPi.TwoLogManuscriptShear.fullLog_det_ne_zero_iff_ratMinor",
    "file": "QuadraticPi/TwoLogManuscriptShear.lean",
    "line": 97,
    "sha256": "6cec6175b0818ddb79f83ef1564edb154990f2361182d06352e7c1bb1bd9ab0c"
  },
  {
    "declaration": "QuadraticPi.TwoLogSharpCollision.pair_degree_sum_lower_rpow",
    "file": "QuadraticPi/TwoLogSharpCollisionCounting.lean",
    "line": 173,
    "sha256": "ab85ed678ee91505d91145a19197ff8357e9ae60ce241c5fc82b7382ee25ae0b"
  },
  {
    "declaration": "QuadraticPi.TwoLogSharpCollision.selected_formal_main_collision_bound",
    "file": "QuadraticPi/TwoLogSharpCollision.lean",
    "line": 207,
    "sha256": "863767c5d8bfcfa3e90ad9afbce7c73774d6c3c6bb1ce3282663ae74a4c5b884"
  },
  {
    "declaration": "QuadraticPi.TwoLogSharpCollision.infinite_collision_exp_bound",
    "file": "QuadraticPi/TwoLogSharpCollision.lean",
    "line": 117,
    "sha256": "863767c5d8bfcfa3e90ad9afbce7c73774d6c3c6bb1ce3282663ae74a4c5b884"
  },
  {
    "declaration": "QuadraticPi.rationalTwoLog_linearForm_lowerBound",
    "file": "QuadraticPi/RationalTwoLogLinearForm.lean",
    "line": 131,
    "sha256": "b83494d7b88478c052c9144042bba62f9a375dcf6663ac8b05dd92b0349fe489"
  },
  {
    "declaration": "QuadraticPi.partialEmbeddingMatchedLogRatio_irrationalityExponent_bounds",
    "file": "QuadraticPi/PartialEmbeddingMatchedLogRatioTheorem.lean",
    "line": 116,
    "sha256": "0144fb5ad44443b5c4a3ee54c8634def96513733845a85c301116e17fa65bb61"
  },
  {
    "declaration": "QuadraticPi.allEmbeddingMatchedLogRatio_irrationalityExponent_bounds",
    "file": "QuadraticPi/AllEmbeddingMatchedLogRatioTheorem.lean",
    "line": 94,
    "sha256": "c5ca9f390a87fd518ba3b4e6d17ea4bc157dfb137b5a0a39630b65503ef48149"
  },
  {
    "declaration": "QuadraticPi.quadraticNormOneLogRatio_irrationalityExponent_bounds",
    "file": "QuadraticPi/QuadraticNormOneLogRatioTheorem.lean",
    "line": 70,
    "sha256": "5c03bd66c62e2190bf71ed57341227331f1e082b9a880be3933692dacc46ebea"
  },
  {
    "declaration": "QuadraticPi.TwoLogNonrationalUniformInterpolation.twoLogNormalizedUniformInterpolation",
    "file": "QuadraticPi/TwoLogNonrationalUniformInterpolation.lean",
    "line": 87,
    "sha256": "5ff276a7ec4755334c7259786ef943be0567b4bab2826f5c3cfc683622667073"
  },
  {
    "declaration": "QuadraticPi.TwoLogNonrationalNumberFieldMinors.cofinal_field_minors",
    "file": "QuadraticPi/TwoLogNonrationalNumberFieldMinors.lean",
    "line": 51,
    "sha256": "d2f2e1bec6f59405854a6aaea95fd52d3239b037e7c19e71c2064f4a6d81b2d9"
  },
  {
    "declaration": "QuadraticPi.normalizedEmbeddingMatchedLogRatio_irrationalityExponent_bounds",
    "file": "QuadraticPi/NormalizedEmbeddingMatchedLogRatioTheorem.lean",
    "line": 127,
    "sha256": "941501f1f6d67dda0e631a74945c13003ff1f2a2ae3c0db891b66d65e5d0ebac"
  },
  {
    "declaration": "QuadraticPi.normalizedEmbeddingMatchedLogRatio_irrational",
    "file": "QuadraticPi/NormalizedEmbeddingMatchedLogRatioUnconditional.lean",
    "line": 12,
    "sha256": "ee8a04b2e0919e483837633acc5828f6abec0cb19ec8156a33fe0684d6a9d19f"
  },
  {
    "declaration": "QuadraticPi.normalizedEmbeddingMatchedLogRatio_unconditional_irrationalityExponent_bounds",
    "file": "QuadraticPi/NormalizedEmbeddingMatchedLogRatioUnconditional.lean",
    "line": 28,
    "sha256": "ee8a04b2e0919e483837633acc5828f6abec0cb19ec8156a33fe0684d6a9d19f"
  },
  {
    "declaration": "QuadraticPi.CircularRealLogRatioUnconditional.normalizedPiLogRatio_irrationalityExponent_bounds",
    "file": "QuadraticPi/CircularRealLogRatioUnconditional.lean",
    "line": 18,
    "sha256": "6e098ba4b501d18422e496b4bf03c7f981c25dae56ae5cb8e199c93178d32b5f"
  },
  {
    "declaration": "QuadraticPi.CircularRealLogRatioUnconditional.arctangentRealLogRatio_irrationalityExponent_bounds",
    "file": "QuadraticPi/CircularRealLogRatioUnconditional.lean",
    "line": 31,
    "sha256": "6e098ba4b501d18422e496b4bf03c7f981c25dae56ae5cb8e199c93178d32b5f"
  },
  {
    "declaration": "QuadraticPi.RealQuadraticRationalLogRatioUnconditional.norm_ratio_irrationalityExponent_bounds",
    "file": "QuadraticPi/RealQuadraticRationalLogRatioUnconditional.lean",
    "line": 116,
    "sha256": "91e8cbf7473c208e7dfc5ee51585ae01326edaff222c6e49e67848c00e8b3f58"
  },
  {
    "declaration": "QuadraticPi.RealQuadraticRationalLogRatioUnconditional.log_one_add_sqrt_two_ratio_bounds",
    "file": "QuadraticPi/RealQuadraticRationalLogRatioUnconditional.lean",
    "line": 129,
    "sha256": "91e8cbf7473c208e7dfc5ee51585ae01326edaff222c6e49e67848c00e8b3f58"
  },
  {
    "declaration": "QuadraticPi.RealQuadraticRationalLogRatioUnconditional.log_golden_ratio_bounds",
    "file": "QuadraticPi/RealQuadraticRationalLogRatioUnconditional.lean",
    "line": 140,
    "sha256": "91e8cbf7473c208e7dfc5ee51585ae01326edaff222c6e49e67848c00e8b3f58"
  },
  {
    "declaration": "QuadraticPi.scalarMatching_rational_sum_eventualLowerBound",
    "file": "QuadraticPi/ScalarMatchingLinearCombination.lean",
    "line": 53,
    "sha256": "8d47e59fd5b0ab0ba4614b8f6de3722e253ddbcc2b69717fe04be4d4113fb9ce"
  },
  {
    "declaration": "QuadraticPi.scalarMatching_rational_sum_irrationalityExponent_eq_two",
    "file": "QuadraticPi/ScalarMatchingLinearCombination.lean",
    "line": 64,
    "sha256": "8d47e59fd5b0ab0ba4614b8f6de3722e253ddbcc2b69717fe04be4d4113fb9ce"
  },
  {
    "declaration": "QuadraticPi.rationalLogarithm_rational_sum_eventualLowerBound",
    "file": "QuadraticPi/LogarithmicManuscriptAdapters.lean",
    "line": 18,
    "sha256": "f30d1fac52ebdaeab54befdc30080eb4ffaaae66ab92343fed10044547480ed3"
  },
  {
    "declaration": "QuadraticPi.rationalLogarithm_rational_sum_irrationalityExponent_eq_two",
    "file": "QuadraticPi/LogarithmicManuscriptAdapters.lean",
    "line": 31,
    "sha256": "f30d1fac52ebdaeab54befdc30080eb4ffaaae66ab92343fed10044547480ed3"
  },
  {
    "declaration": "QuadraticPi.rationalNormalizedQuadraticLogarithm_irrationalityExponent_eq_two",
    "file": "QuadraticPi/RationalNormalizedQuadraticLogarithmTheorem.lean",
    "line": 179,
    "sha256": "943a3bfd7fe688df176773f01a2fcbfd5bf3bc705dfd4fb44a086347509115d6"
  },
  {
    "declaration": "QuadraticPi.normalizedQuadraticLogarithm_rational_sum_irrationalityExponent_eq_two",
    "file": "QuadraticPi/NormalizedQuadraticLogarithmLinearCombination.lean",
    "line": 39,
    "sha256": "a2e02f5d73a4d77171cfab8dc63b6dade26e67ab6def9aaf2d2cbd9b7340df45"
  },
  {
    "declaration": "QuadraticPi.positiveQuadraticLogarithm_irrationalityExponent_eq_two",
    "file": "QuadraticPi/PositiveQuadraticLogarithmTheorem.lean",
    "line": 64,
    "sha256": "0bb7d453c549646df44ed07aa38a7c5213dfbf0c6ca4503b2676e5a0576aac42"
  },
  {
    "declaration": "QuadraticPi.circularQuadraticLogarithm_irrationalityExponent_eq_two",
    "file": "QuadraticPi/CircularQuadraticLogarithmTheorem.lean",
    "line": 91,
    "sha256": "2d817aece7148278ccf5b7f303c1b17f0ef5bcc80e3a303c5dcb49b7015bcc12"
  },
  {
    "declaration": "QuadraticPi.rationalNormalizedPi_irrationalityExponent_eq_two",
    "file": "QuadraticPi/CircularQuadraticLogarithmTheorem.lean",
    "line": 104,
    "sha256": "2d817aece7148278ccf5b7f303c1b17f0ef5bcc80e3a303c5dcb49b7015bcc12"
  },
  {
    "declaration": "QuadraticPi.QuadraticLogarithmicFamily.value_hasDerivAt",
    "file": "QuadraticPi/QuadraticLogarithmicFamilyDerivative.lean",
    "line": 85,
    "sha256": "56f6db178d82a960aff47025c59c5a7789244412ef0d967729113bcd2b7bb4a7"
  },
  {
    "declaration": "QuadraticPi.QuadraticLogarithmicFamily.value_ode",
    "file": "QuadraticPi/QuadraticLogarithmicFamilyDerivative.lean",
    "line": 98,
    "sha256": "56f6db178d82a960aff47025c59c5a7789244412ef0d967729113bcd2b7bb4a7"
  },
  {
    "declaration": "QuadraticPi.QuadraticLogarithmicFamily.denominator_pos",
    "file": "QuadraticPi/QuadraticLogarithmicFamilyDerivative.lean",
    "line": 38,
    "sha256": "56f6db178d82a960aff47025c59c5a7789244412ef0d967729113bcd2b7bb4a7"
  },
  {
    "declaration": "QuadraticPi.QuadraticLogarithmicFamily.value_zero",
    "file": "QuadraticPi/QuadraticLogarithmicFamilyDerivative.lean",
    "line": 103,
    "sha256": "56f6db178d82a960aff47025c59c5a7789244412ef0d967729113bcd2b7bb4a7"
  },
  {
    "declaration": "QuadraticPi.QuadraticLogarithmicFamily.value_eq_tsum",
    "file": "QuadraticPi/QuadraticLogarithmicFamilyTaylor.lean",
    "line": 78,
    "sha256": "7d27d6737be644ba1686444e3776803118e434b9dfa3734846d645951604736a"
  },
  {
    "declaration": "QuadraticPi.QuadraticLogarithmicFamily.value_series_absolutely_summable",
    "file": "QuadraticPi/QuadraticLogarithmicFamilyTaylor.lean",
    "line": 82,
    "sha256": "7d27d6737be644ba1686444e3776803118e434b9dfa3734846d645951604736a"
  },
  {
    "declaration": "QuadraticPi.QuadraticLogarithmicFamily.value_complex_branch",
    "file": "QuadraticPi/QuadraticLogarithmicFamilyComplexBranch.lean",
    "line": 92,
    "sha256": "94d17b3a7e58c43f94cac8e986a2bd6dcf5a17b89dfc7fa2f26ae89238d82e42"
  },
  {
    "declaration": "QuadraticPi.QuadraticLogarithmicFamily.complexValue_hasDerivAt_of_slitPlane",
    "file": "QuadraticPi/QuadraticLogarithmicFamilyHolomorphic.lean",
    "line": 61,
    "sha256": "8155ab818a207d88dfa7c31848a1219591e3c733f412652ea06c44a50ca2a23e"
  },
  {
    "declaration": "QuadraticPi.QuadraticLogarithmicFamily.complexValue_differentiableOn",
    "file": "QuadraticPi/QuadraticLogarithmicFamilyHolomorphic.lean",
    "line": 94,
    "sha256": "8155ab818a207d88dfa7c31848a1219591e3c733f412652ea06c44a50ca2a23e"
  },
  {
    "declaration": "QuadraticPi.QuadraticLogarithmicFamily.complex_denominator_ne_zero",
    "file": "QuadraticPi/QuadraticLogarithmicFamilyHolomorphic.lean",
    "line": 45,
    "sha256": "8155ab818a207d88dfa7c31848a1219591e3c733f412652ea06c44a50ca2a23e"
  },
  {
    "declaration": "QuadraticPi.QuadraticLogarithmicFamily.complexValue_ode",
    "file": "QuadraticPi/QuadraticLogarithmicFamilyHolomorphic.lean",
    "line": 104,
    "sha256": "8155ab818a207d88dfa7c31848a1219591e3c733f412652ea06c44a50ca2a23e"
  },
  {
    "declaration": "QuadraticPi.QuadraticLogarithmicFamily.complexValue_zero",
    "file": "QuadraticPi/QuadraticLogarithmicFamilyHolomorphic.lean",
    "line": 112,
    "sha256": "8155ab818a207d88dfa7c31848a1219591e3c733f412652ea06c44a50ca2a23e"
  },
  {
    "declaration": "QuadraticPi.QuadraticLogarithmicFamily.complexValue_eq_tsum",
    "file": "QuadraticPi/QuadraticLogarithmicFamilyComplexTaylor.lean",
    "line": 70,
    "sha256": "793c9b0daf241c8bb593b2d2716c46b492883457ee12a40e264440ee855ce486"
  },
  {
    "declaration": "QuadraticPi.QuadraticLogarithmicFamily.complexValue_series_absolutely_summable",
    "file": "QuadraticPi/QuadraticLogarithmicFamilyComplexTaylor.lean",
    "line": 75,
    "sha256": "793c9b0daf241c8bb593b2d2716c46b492883457ee12a40e264440ee855ce486"
  },
  {
    "declaration": "QuadraticPi.ScalarMatchingInvariantField.fixes_iff_actions",
    "file": "QuadraticPi/ScalarMatchingInvariantField.lean",
    "line": 89,
    "sha256": "dcbb74c6a90ad3b80a93f03d229c68bf1e62ec968a43b662823cff94c86c70e0"
  },
  {
    "declaration": "QuadraticPi.ScalarMatchingInvariantField.fixing_embedding_matches",
    "file": "QuadraticPi/ScalarMatchingInvariantField.lean",
    "line": 96,
    "sha256": "dcbb74c6a90ad3b80a93f03d229c68bf1e62ec968a43b662823cff94c86c70e0"
  },
  {
    "declaration": "QuadraticPi.ScalarMatchingInvariantDegreeTheorem.invariantField_eventualLowerBound",
    "file": "QuadraticPi/ScalarMatchingInvariantDegreeTheorem.lean",
    "line": 36,
    "sha256": "9f048f0adc73047ca1d122bb1dd9850fd6dc3d153b94aaee95d76e9b4f57876f"
  },
  {
    "declaration": "QuadraticPi.ScalarMatchingInvariantDegreeTheorem.invariantField_irrationalityExponent_bounds",
    "file": "QuadraticPi/ScalarMatchingInvariantDegreeTheorem.lean",
    "line": 56,
    "sha256": "9f048f0adc73047ca1d122bb1dd9850fd6dc3d153b94aaee95d76e9b4f57876f"
  },
  {
    "declaration": "QuadraticPi.ReciprocalTraceLogarithmTheorem.reciprocalTrace_eventualLowerBound",
    "file": "QuadraticPi/ReciprocalTraceLogarithmTheorem.lean",
    "line": 104,
    "sha256": "cfe8c9adc8d950463463c0ac1644277eda5b43dfd5a0afec5432d4084097fc6f"
  },
  {
    "declaration": "QuadraticPi.ReciprocalPolynomialDegree.reciprocal_trace_index",
    "file": "QuadraticPi/ReciprocalPolynomialDegree.lean",
    "line": 142,
    "sha256": "76a95698833c40ac488d83de2c81a701b04f0b7b1f0db5e9c2dc2c0a901b9a93"
  },
  {
    "declaration": "QuadraticPi.ReciprocalPolynomialDegree.inverseAutomorphism_involutive",
    "file": "QuadraticPi/ReciprocalPolynomialDegree.lean",
    "line": 70,
    "sha256": "76a95698833c40ac488d83de2c81a701b04f0b7b1f0db5e9c2dc2c0a901b9a93"
  },
  {
    "declaration": "QuadraticPi.ReciprocalTraceFixedField.reciprocal_fixedField_eq_traceField",
    "file": "QuadraticPi/ReciprocalTraceFixedField.lean",
    "line": 72,
    "sha256": "486966fdc403d11c16dbe26039139a6993754d024f38ba9c6de93fdb23325e28"
  },
  {
    "declaration": "QuadraticPi.ReciprocalPolynomialDegree.reciprocalPolynomial_irrationalityExponent_bounds",
    "file": "QuadraticPi/ReciprocalPolynomialDegree.lean",
    "line": 188,
    "sha256": "76a95698833c40ac488d83de2c81a701b04f0b7b1f0db5e9c2dc2c0a901b9a93"
  },
  {
    "declaration": "QuadraticPi.QuadraticCharacterProduct.product_equivariant",
    "file": "QuadraticPi/QuadraticCharacterProduct.lean",
    "line": 39,
    "sha256": "2bea3ba5d154a8d4ef25f5e0b8c815bec6d51467b6ab02cae489f7bf7d688e7c"
  },
  {
    "declaration": "QuadraticPi.QuadraticCharacterProduct.product_mem_fixedField",
    "file": "QuadraticPi/QuadraticCharacterProduct.lean",
    "line": 71,
    "sha256": "2bea3ba5d154a8d4ef25f5e0b8c815bec6d51467b6ab02cae489f7bf7d688e7c"
  },
  {
    "declaration": "QuadraticPi.QuadraticCharacterProduct.product_ne_zero",
    "file": "QuadraticPi/QuadraticCharacterProduct.lean",
    "line": 78,
    "sha256": "2bea3ba5d154a8d4ef25f5e0b8c815bec6d51467b6ab02cae489f7bf7d688e7c"
  },
  {
    "declaration": "QuadraticPi.RealQuadraticClassification.exists_positive_nonsquare_realization",
    "file": "QuadraticPi/RealQuadraticClassification.lean",
    "line": 24,
    "sha256": "4340eb781b036fa5433921507f6ea6312acd33ea20c7a78af08001579034350d"
  },
  {
    "declaration": "QuadraticPi.QuadraticCharacterInputField.fixedField_le_adjoin_of_product_ne_one",
    "file": "QuadraticPi/QuadraticCharacterInputField.lean",
    "line": 30,
    "sha256": "f824d7422ed14f00e24ba76649dbd83162280ee706dde93448ab007227801b59"
  },
  {
    "declaration": "QuadraticPi.QuadraticCharacterInputField.two_dvd_finrank_adjoin_of_product_ne_one",
    "file": "QuadraticPi/QuadraticCharacterInputField.lean",
    "line": 43,
    "sha256": "f824d7422ed14f00e24ba76649dbd83162280ee706dde93448ab007227801b59"
  },
  {
    "declaration": "QuadraticPi.QuadraticCharacterInputField.logSum_eq_zero_of_odd_finrank_adjoin",
    "file": "QuadraticPi/QuadraticCharacterInputField.lean",
    "line": 62,
    "sha256": "f824d7422ed14f00e24ba76649dbd83162280ee706dde93448ab007227801b59"
  },
  {
    "declaration": "QuadraticPi.GradedGeneralRankClosed.paper_general_rank_lemma",
    "file": "QuadraticPi/GradedGeneralRankClosed.lean",
    "line": 20,
    "sha256": "abf5fc9d663ce4ba736203ba82f22459f897509a48a9f95b8b1425a8680bd956"
  },
  {
    "declaration": "QuadraticPi.TwoIndependentFormsCriterion.two_independent_forms_irrationalityExponent_bounds",
    "file": "QuadraticPi/TwoIndependentFormsCriterion.lean",
    "line": 89,
    "sha256": "e854a3ba7bd21e94134750f0ca97908dd639c7d4646e1979d278b24eeae5b162"
  },
  {
    "declaration": "QuadraticPi.TwoIndependentFormsCriterion.rowwise_two_independent_forms_irrationalityExponent_bounds",
    "file": "QuadraticPi/TwoIndependentFormsCriterion.lean",
    "line": 162,
    "sha256": "e854a3ba7bd21e94134750f0ca97908dd639c7d4646e1979d278b24eeae5b162"
  },
  {
    "declaration": "QuadraticPi.TwoIndependentFormsCriterion.two_independent_forms_extendedIrrationalityExponent_bound",
    "file": "QuadraticPi/TwoIndependentFormsCriterion.lean",
    "line": 102,
    "sha256": "e854a3ba7bd21e94134750f0ca97908dd639c7d4646e1979d278b24eeae5b162"
  },
  {
    "declaration": "QuadraticPi.UniformCoefficientContraction.uniform_coefficient_contraction",
    "file": "QuadraticPi/UniformCoefficientContraction.lean",
    "line": 102,
    "sha256": "f5138103d6905f957a404da52e0ffa5a58a71b4a775bd836350c2c9f39cc5e77"
  },
  {
    "declaration": "QuadraticPi.UniformCoefficientContraction.uniform_coefficient_contraction_linked_slack",
    "file": "QuadraticPi/UniformCoefficientContraction.lean",
    "line": 83,
    "sha256": "f5138103d6905f957a404da52e0ffa5a58a71b4a775bd836350c2c9f39cc5e77"
  },
  {
    "declaration": "QuadraticPi.GradedLiteralSmallPowerEndpoint.literal_common_small_power_cutoff",
    "file": "QuadraticPi/GradedLiteralSmallPowerEndpoint.lean",
    "line": 156,
    "sha256": "6e0f50ecc949297e8aff8c41d18a7776c57fd0addc56bc80354219e0a31a3505"
  },
  {
    "declaration": "QuadraticPi.GradedSmallPowerPointwiseEndpoint.literal_small_power_pointwise_rates",
    "file": "QuadraticPi/GradedSmallPowerPointwiseEndpoint.lean",
    "line": 85,
    "sha256": "7b4fa87e90fe59c2b8743d58fda502abdaf576748d97111435f5beccbce1817c"
  },
  {
    "declaration": "QuadraticPi.GradedLiteralUniformEndpoint.integer_base_literal_uniform_quadratic_polynomial",
    "file": "QuadraticPi/GradedLiteralUniformEndpoint.lean",
    "line": 89,
    "sha256": "fd762ae16140cc8cb93b4216edda928a57bdab60cece7f3a1e31e60d1e515f06"
  },
  {
    "declaration": "QuadraticPi.GradedAnalyticJetClearing.integer_endpoint_dividedDerivative_cleared",
    "file": "QuadraticPi/GradedAnalyticJetClearing.lean",
    "line": 77,
    "sha256": "237398738674f32a02dcfe7f1b58a91c1c2570aa2c41c4254e00c32aabd1184d"
  },
  {
    "declaration": "QuadraticPi.GradedSharpPaperRates.polynomial_joint_paper_bound",
    "file": "QuadraticPi/GradedSharpPaperRates.lean",
    "line": 78,
    "sha256": "04cd755d861e266a92e915133653cd95de1472e34ee61cb11c91c0a7648a32a9"
  },
  {
    "declaration": "QuadraticPi.GradedSharpPaperRates.polynomial_joint_paper_linked_bound",
    "file": "QuadraticPi/GradedSharpPaperRates.lean",
    "line": 98,
    "sha256": "04cd755d861e266a92e915133653cd95de1472e34ee61cb11c91c0a7648a32a9"
  },
  {
    "declaration": "QuadraticPi.GradedScaledJointTradeoff.quadratic_log_concrete_joint_tradeoff",
    "file": "QuadraticPi/GradedScaledJointTradeoff.lean",
    "line": 129,
    "sha256": "06e4ffdc16b77d21c8ec9269ee7caf1c190ad1745fe1d543c5564610c4b52e0b"
  },
  {
    "declaration": "QuadraticPi.GradedTwoLogJointEndpoint.literal_two_log_joint",
    "file": "QuadraticPi/GradedTwoLogJointEndpoint.lean",
    "line": 60,
    "sha256": "8f6e2fc85bd4e37d51aab78564f84510435102b4d545e4ff5d9a9505730e0762"
  },
  {
    "declaration": "QuadraticPi.GradedTwoLogJointEndpoint.literal_two_log_ratio",
    "file": "QuadraticPi/GradedTwoLogJointEndpoint.lean",
    "line": 97,
    "sha256": "8f6e2fc85bd4e37d51aab78564f84510435102b4d545e4ff5d9a9505730e0762"
  },
  {
    "declaration": "QuadraticPi.GradedLiteralSmallPowerEndpoint.literal_small_power_range",
    "file": "QuadraticPi/GradedLiteralSmallPowerEndpoint.lean",
    "line": 120,
    "sha256": "6e0f50ecc949297e8aff8c41d18a7776c57fd0addc56bc80354219e0a31a3505"
  },
  {
    "declaration": "QuadraticPi.GradedLiteralSmallPowerEndpoint.literal_quadratic_polynomial_range",
    "file": "QuadraticPi/GradedLiteralSmallPowerEndpoint.lean",
    "line": 135,
    "sha256": "6e0f50ecc949297e8aff8c41d18a7776c57fd0addc56bc80354219e0a31a3505"
  },
  {
    "declaration": "QuadraticPi.restricted_power_exponent_eq",
    "file": "QuadraticPi/ActualRestrictedPowerExponent.lean",
    "line": 267,
    "sha256": "1e0874bc2cfa2a053b8625a3275e5c0ed76c70ce07b9c939734ddad59c7e5f20"
  }
]


==> anc/lean/validation/PUBLICATION-CHECK.json <==
{
  "snapshot": "logarithms-v1-2026-10-19-Lean136",
  "check_date": "2026-10-19",
  "mathematical_edition": "2026-10-16",
  "source_modules": 1549,
  "module_counts": {
    "OAI": 842,
    "QuadraticPi": 707
  },
  "build_targets": 337,
  "additional_paper_source_targets": [
    "QuadraticPi.ReciprocalQuarticExample",
    "QuadraticPi.ReciprocalQuarticIrreducibility",
    "QuadraticPi.ReciprocalTraceInversion",
    "QuadraticPi.RestrictedLogarithmicPowers"
  ],
  "coverage_entries": 62,
  "coverage_statuses": {
    "FORMAL_ENDPOINT": 53,
    "CITED_FOUNDATION_ENDPOINT": 9
  },
  "coverage_anchors_checked": 2088,
  "preferred_public_endpoint_locations_checked": 113,
  "audit_source_check_names": 2145,
  "recorded_axiom_sets_checked": 2145,
  "recorded_build_jobs_including_cached": 6242,
  "only_recorded_axioms": [
    "Classical.choice",
    "Quot.sound",
    "propext"
  ],
  "local_imports_missing": [],
  "local_import_cycles": [],
  "static_admission_tokens_found": [],
  "paper_fully_qualified_names": 132,
  "illustrative_namespace_templates_excluded": [
    "QuadraticPi.M"
  ],
  "additional_concrete_names_resolved_by_static_source": 4,
  "all_131_concrete_fully_qualified_names_resolve": true,
  "original_numbered_statements_preserved": 62,
  "original_proof_environments_preserved": 55,
  "original_abstract_preserved": true,
  "original_date_command_preserved": true,
  "pdf": {
    "pages": 109,
    "original_pages": 108,
    "latex": {
      "latex_warnings": 0,
      "overfull_boxes": 0,
      "undefined_references": 0,
      "missing_glyphs": 0
    },
    "links": 497,
    "broken_internal_links": [],
    "out_of_page_blocks": [],
    "all_pages_rendered": true,
    "prior_contact_sheets_reviewed": 19,
    "changed_after_initial_visual_review": [
      65
    ],
    "independent_lean_rebuild_performed": false,
    "all_109_pages_visually_reviewed": true,
    "final_changed_page_65_visually_reviewed": true
  },
  "original_manuscript_sha256": "ef6d4e20eae8ea05cce4e137b49e7b518000f0f423564f906d8dc35774f23bb0",
  "publication_manuscript_sha256": "62a8ef802639b4d3bb3b94303e8d35fee1c4cd95f27071cb5d808be1f302ce44",
  "fresh_review": {
    "status": "PASS",
    "completed_at_utc": "2026-10-19T15:58:42.591874+00:00",
    "compiler_version": "4.34.1",
    "compiler_commit": "5045d0056413266e57c625dcd7c365b10e377c52",
    "compiler_sha256": "e8baaa71855a616dc351028f3ad2200051b0671f423a1696a100e809302d5550",
    "clean_locked_dependencies": 9,
    "source_modules": 1549,
    "module_counts": {
      "OAI": 842,
      "QuadraticPi": 707
    },
    "original_build_targets": 337,
    "additional_source_targets": [
      "QuadraticPi.ReciprocalQuarticExample",
      "QuadraticPi.ReciprocalQuarticIrreducibility",
      "QuadraticPi.ReciprocalTraceInversion",
      "QuadraticPi.RestrictedLogarithmicPowers"
    ],
    "fresh_original_audit_declarations": 2145,
    "fresh_additional_audit_declarations": 51,
    "fresh_original_axiom_sets_match_recorded": true,
    "only_axioms": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "source_compile_errors": 0,
    "mathematical_sources_modified": false,
    "paper_source_modified_during_review": false,
    "publication_paper_sha256": "62a8ef802639b4d3bb3b94303e8d35fee1c4cd95f27071cb5d808be1f302ce44",
    "cache_scope": "Official pinned Mathlib cache and source-guarded cache110, with explicit review that the publication lakefile differs only in defaultTargets.",
    "host_compatibility": "Preserved readlink shim redirects only this process executable lookup from /proc/PID/exe to /proc/self/exe; no compiler or kernel modification.",
    "bounded_processes": 2,
    "threads_per_compiler": 4,
    "classical_interface_review": "All twelve tracked interface names checked against their cited mathematical scope; native proof parameters remain explicit.",
    "initial_zip_omissions_corrected": [
      "QuadraticPi.ReciprocalQuarticIrreducibility",
      "QuadraticPi.ReciprocalTraceInversion",
      "QuadraticPi.RestrictedLogarithmicPowers"
    ],
    "added_dependencies": [
      "QuadraticPi.NormalizedQuadraticLogField",
      "QuadraticPi.NormalizedQuadraticLogarithmTheorem"
    ],
    "source_filename_mentions_checked": 42,
    "upstream_bibliography_filename_mentions": [
      "lean/OAI/NumberTheory/PiExponent/Main.lean"
    ],
    "numbered_statement_scope": {
      "total": 62,
      "direct_or_composed": 53,
      "explicit_classical_inputs": 9
    },
    "arxiv_server_compilation_performed": false,
    "fresh_source_compilation_counts": {
      "initial_337_build": 298,
      "corrected_337_build": 0,
      "initial_quartic_build": 1,
      "corrected_additional_build": 5
    }
  },
  "limitations": [
    "The fresh build uses verified official dependency caches and the source-guarded project cache; it is not a from-scratch rebuild of every dependency.",
    "The additional paper-source modules have a separate audit and do not increase the historical 337-target/2145-declaration audit counts.",
    "Native proofs of cited classical theorem inputs are not supplied.",
    "No claim of separately formalizing every unnumbered expository assertion.",
    "Actual arXiv server compilation for this logarithms release remains to be checked during submission."
  ]
}


==> anc/lean/validation/checkpoint136/BUILD_TARGETS_STEP136.json <==
[
  "OAI.NumberTheory.PiExponent.Analysis.AnalyticDeterminantCollision",
  "OAI.NumberTheory.PiExponent.Analysis.CollisionExponential",
  "OAI.NumberTheory.PiExponent.Analysis.PeriodAnalytic",
  "OAI.NumberTheory.PiExponent.Jets.CommutingTaylor",
  "OAI.NumberTheory.PiExponent.Jets.CotangentGeneration",
  "OAI.NumberTheory.PiExponent.Jets.FrameTransverseMultiplicity",
  "OAI.NumberTheory.PiExponent.Jets.IntrinsicLength",
  "OAI.NumberTheory.PiExponent.Jets.NormalBasisRigidity",
  "OAI.NumberTheory.PiExponent.Jets.RectangularCotangent",
  "OAI.NumberTheory.PiExponent.Jets.TransverseWeightedMultiplicity",
  "OAI.NumberTheory.PiExponent.LocalAlgebra.WeightedBezoutBound",
  "OAI.NumberTheory.PiExponent.Polynomials.SimplexRational",
  "QuadraticPi.ActualComponentTangent",
  "QuadraticPi.ActualRestrictedPowerExponent",
  "QuadraticPi.AffineGeneralityCitation",
  "QuadraticPi.AffineRestrictionWeightedDegree",
  "QuadraticPi.AffineSliceIsolation",
  "QuadraticPi.AlgebraicLogarithmTheorem",
  "QuadraticPi.AllEmbeddingMatchedLogRatioTheorem",
  "QuadraticPi.AnalyticFlowSliceDifferential",
  "QuadraticPi.AnalyticGermSource",
  "QuadraticPi.AnalyticImplicitComponent",
  "QuadraticPi.CanonicalComponentQuotient",
  "QuadraticPi.CircularQuadraticLogarithmTheorem",
  "QuadraticPi.CircularRealLogRatioUnconditional",
  "QuadraticPi.CompleteLocalCoordinateEquivalence",
  "QuadraticPi.CompletedComponentSeries",
  "QuadraticPi.ComponentCompletionFaithful",
  "QuadraticPi.ComponentResidueField",
  "QuadraticPi.ConstructedComponentSeries",
  "QuadraticPi.ConstructedSourceDifferential",
  "QuadraticPi.CoordinateShearDeterminant",
  "QuadraticPi.CotangentComponentCompletion",
  "QuadraticPi.DenseOpenGenericFilter",
  "QuadraticPi.FormalComponentIsolation",
  "QuadraticPi.FormalFrozenCoordinateSlice",
  "QuadraticPi.FormalSliceNormalJacobian",
  "QuadraticPi.FullEmbeddingLogarithmTheorem",
  "QuadraticPi.GaussianAlgebraicLogarithmTheorem",
  "QuadraticPi.GaussianExponentConclusion",
  "QuadraticPi.GaussianLogarithmPowers",
  "QuadraticPi.GaussianMobiusInvariance",
  "QuadraticPi.GeneralMultiplicityPaperEndpoint",
  "QuadraticPi.GeneralPointGeometry",
  "QuadraticPi.GeneralPointMultiplicity",
  "QuadraticPi.GradedActualFamilySelection",
  "QuadraticPi.GradedActualJetNonzero",
  "QuadraticPi.GradedActualNondegeneracy",
  "QuadraticPi.GradedActualPositiveDecay",
  "QuadraticPi.GradedActualTransportJetReduction",
  "QuadraticPi.GradedActualTransportODE",
  "QuadraticPi.GradedAlgebraicValueIndependence",
  "QuadraticPi.GradedAnalyticCornerIdentity",
  "QuadraticPi.GradedAnalyticCovariantJets",
  "QuadraticPi.GradedAnalyticInitialValue",
  "QuadraticPi.GradedAnalyticJetClearing",
  "QuadraticPi.GradedAnalyticTransportBranches",
  "QuadraticPi.GradedAnalyticTransportODE",
  "QuadraticPi.GradedAnalyticTransportTaylor",
  "QuadraticPi.GradedAnalyticVanishingSpace",
  "QuadraticPi.GradedBoundedIntegerJetColumns",
  "QuadraticPi.GradedBoundedJetFamilies",
  "QuadraticPi.GradedCitedRankPolynomialTheorem",
  "QuadraticPi.GradedCitedSeparationBridge",
  "QuadraticPi.GradedClearedContactDerivatives",
  "QuadraticPi.GradedClearedJetSizeBounds",
  "QuadraticPi.GradedClearingSpanTransfer",
  "QuadraticPi.GradedCoefficientContractions",
  "QuadraticPi.GradedConcreteJointTradeoff",
  "QuadraticPi.GradedConcreteRankAssembly",
  "QuadraticPi.GradedContactCauchy",
  "QuadraticPi.GradedContractionCoordinateBounds",
  "QuadraticPi.GradedConvexPatchSelection",
  "QuadraticPi.GradedCornerSpaceDimension",
  "QuadraticPi.GradedCovariantCornerDecay",
  "QuadraticPi.GradedCovariantTaylorBridge",
  "QuadraticPi.GradedDecayParameterChoice",
  "QuadraticPi.GradedDifferentialTaylor",
  "QuadraticPi.GradedDimensionCardinality",
  "QuadraticPi.GradedDualCornerConservation",
  "QuadraticPi.GradedEndpointCoefficientDerivative",
  "QuadraticPi.GradedEventualCitedRank",
  "QuadraticPi.GradedEventualJetFamilyBounds",
  "QuadraticPi.GradedExactRateUniformMeasure",
  "QuadraticPi.GradedFinalRankApplication",
  "QuadraticPi.GradedFiniteJetEquations",
  "QuadraticPi.GradedFiniteQuadraticNilsson",
  "QuadraticPi.GradedFiniteSpanningJetForms",
  "QuadraticPi.GradedFiniteTransportAction",
  "QuadraticPi.GradedFixedFAnalytic",
  "QuadraticPi.GradedFixedFBranchIdentities",
  "QuadraticPi.GradedFixedFCoefficientBounds",
  "QuadraticPi.GradedFixedFCoefficients",
  "QuadraticPi.GradedFixedFContactAnalytic",
  "QuadraticPi.GradedFixedFContactCoefficientBounds",
  "QuadraticPi.GradedFixedFContactConstruction",
  "QuadraticPi.GradedFixedFContactDerivatives",
  "QuadraticPi.GradedFixedFContactMatrix",
  "QuadraticPi.GradedFixedFContactRates",
  "QuadraticPi.GradedFixedFContactVanishing",
  "QuadraticPi.GradedFixedFDifferentialEquation",
  "QuadraticPi.GradedFixedFEntryGrowth",
  "QuadraticPi.GradedFixedFExponentEndpoint",
  "QuadraticPi.GradedFixedFRealValues",
  "QuadraticPi.GradedFormalVanishingJetEquations",
  "QuadraticPi.GradedFullCornerContactOrder",
  "QuadraticPi.GradedGeneralAnalyticSystemUniqueness",
  "QuadraticPi.GradedGeneralBranchRefinement",
  "QuadraticPi.GradedGeneralBranchSelection",
  "QuadraticPi.GradedGeneralContinuedContactIdentity",
  "QuadraticPi.GradedGeneralContinuedCorners",
  "QuadraticPi.GradedGeneralCornerSpan",
  "QuadraticPi.GradedGeneralEndpointSpan",
  "QuadraticPi.GradedGeneralLiftedAnalyticSolutions",
  "QuadraticPi.GradedGeneralLiftedConnection",
  "QuadraticPi.GradedGeneralLiftedRationalConnection",
  "QuadraticPi.GradedGeneralLiteralContacts",
  "QuadraticPi.GradedGeneralLocalLogCoordinate",
  "QuadraticPi.GradedGeneralNilssonContactLoss",
  "QuadraticPi.GradedGeneralNilssonData",
  "QuadraticPi.GradedGeneralNilssonRankCitation",
  "QuadraticPi.GradedGeneralNilssonRankHandoff",
  "QuadraticPi.GradedGeneralNilssonSourceMatch",
  "QuadraticPi.GradedGeneralNormalizedContinuation",
  "QuadraticPi.GradedGeneralPaperRankAdapter",
  "QuadraticPi.GradedGeneralRankClosed",
  "QuadraticPi.GradedGeneralRankCompletion",
  "QuadraticPi.GradedGeneralRankLemma",
  "QuadraticPi.GradedGeneralRationalJets",
  "QuadraticPi.GradedGeneralRationalObstruction",
  "QuadraticPi.GradedGeneralTransportConstruction",
  "QuadraticPi.GradedGlobalCovariantJets",
  "QuadraticPi.GradedGlobalPoleRing",
  "QuadraticPi.GradedHarmonicClearing",
  "QuadraticPi.GradedHarmonicGrowth",
  "QuadraticPi.GradedJetClearingArithmetic",
  "QuadraticPi.GradedJetExponentialEnvelope",
  "QuadraticPi.GradedJetRateEnvelopes",
  "QuadraticPi.GradedJetRateLimits",
  "QuadraticPi.GradedJointPolynomialMeasure",
  "QuadraticPi.GradedLargeDenominatorExponents",
  "QuadraticPi.GradedLargeEndpointPolynomialBound",
  "QuadraticPi.GradedLiftedEntryClearing",
  "QuadraticPi.GradedLiftedTransportEntries",
  "QuadraticPi.GradedLiteralSmallPowerEndpoint",
  "QuadraticPi.GradedLiteralSmallPowerParameters",
  "QuadraticPi.GradedLiteralSmallPowerThreshold",
  "QuadraticPi.GradedLiteralUniformEndpoint",
  "QuadraticPi.GradedLiteralUniformParameters",
  "QuadraticPi.GradedLiteralUniformThreshold",
  "QuadraticPi.GradedLocalTransportEquations",
  "QuadraticPi.GradedLocalTransportSeries",
  "QuadraticPi.GradedLogSeriesClearing",
  "QuadraticPi.GradedMeasureExponentConclusion",
  "QuadraticPi.GradedNaturalConnectionNaturality",
  "QuadraticPi.GradedNaturalLiftedConnection",
  "QuadraticPi.GradedNaturalLiftedSolutions",
  "QuadraticPi.GradedNonzeroIntegerJetConstruction",
  "QuadraticPi.GradedOrdinaryAnalyticExistenceCitation",
  "QuadraticPi.GradedPoleRingRationalFunctions",
  "QuadraticPi.GradedPolynomialDegreeSaving",
  "QuadraticPi.GradedPolynomialTargetAdapter",
  "QuadraticPi.GradedPositiveDecayRates",
  "QuadraticPi.GradedQuadraticNilssonOrder",
  "QuadraticPi.GradedQuadraticPolynomialEndpoint",
  "QuadraticPi.GradedRamifiedContactOrder",
  "QuadraticPi.GradedRamifiedHolomorphicTransport",
  "QuadraticPi.GradedRankAdmissibleParameters",
  "QuadraticPi.GradedRankDimensionReduction",
  "QuadraticPi.GradedRankOrderArithmetic",
  "QuadraticPi.GradedRateBoundedJetConstruction",
  "QuadraticPi.GradedRateSlackArithmetic",
  "QuadraticPi.GradedRationalFunctionCovariantClearing",
  "QuadraticPi.GradedRationalPolynomialBridge",
  "QuadraticPi.GradedRationalSpanDescent",
  "QuadraticPi.GradedRationalTransportClearing",
  "QuadraticPi.GradedRationalVanishingSpace",
  "QuadraticPi.GradedScaledJointTradeoff",
  "QuadraticPi.GradedSharpActualFamilies",
  "QuadraticPi.GradedSharpActualSelection",
  "QuadraticPi.GradedSharpExactUniformMeasure",
  "QuadraticPi.GradedSharpJetRateEnvelopes",
  "QuadraticPi.GradedSharpJointMeasure",
  "QuadraticPi.GradedSharpPaperRates",
  "QuadraticPi.GradedSharpQuadraticJointMeasure",
  "QuadraticPi.GradedSignedDualLocalODE",
  "QuadraticPi.GradedSignedDualPolynomial",
  "QuadraticPi.GradedSimplyConnectedUnionCitation",
  "QuadraticPi.GradedSimultaneousParameterChoice",
  "QuadraticPi.GradedSmallLogarithmPowers",
  "QuadraticPi.GradedSmallPowerPointwiseEndpoint",
  "QuadraticPi.GradedSmallPowerPointwiseRates",
  "QuadraticPi.GradedSourceRankApplication",
  "QuadraticPi.GradedTransportCoefficientClearing",
  "QuadraticPi.GradedTransportLeadingCoefficient",
  "QuadraticPi.GradedTransportNormalization",
  "QuadraticPi.GradedTransportSizeBounds",
  "QuadraticPi.GradedTransportedContactBounds",
  "QuadraticPi.GradedTwoLogAnalyticContact",
  "QuadraticPi.GradedTwoLogAnalyticJets",
  "QuadraticPi.GradedTwoLogAnalyticTaylor",
  "QuadraticPi.GradedTwoLogArithmeticIndependence",
  "QuadraticPi.GradedTwoLogBakerApplication",
  "QuadraticPi.GradedTwoLogContactConstruction",
  "QuadraticPi.GradedTwoLogContactDecay",
  "QuadraticPi.GradedTwoLogContactMatrix",
  "QuadraticPi.GradedTwoLogContactRates",
  "QuadraticPi.GradedTwoLogCornerContact",
  "QuadraticPi.GradedTwoLogExplicitParameters",
  "QuadraticPi.GradedTwoLogExplicitThreshold",
  "QuadraticPi.GradedTwoLogFormalConnection",
  "QuadraticPi.GradedTwoLogIntegerFamilies",
  "QuadraticPi.GradedTwoLogJetClearing",
  "QuadraticPi.GradedTwoLogJetRates",
  "QuadraticPi.GradedTwoLogJetRescaling",
  "QuadraticPi.GradedTwoLogJointEndpoint",
  "QuadraticPi.GradedTwoLogMeasureHandoff",
  "QuadraticPi.GradedTwoLogNilssonCertificate",
  "QuadraticPi.GradedTwoLogRationalIndependence",
  "QuadraticPi.GradedTwoLogRationalObstruction",
  "QuadraticPi.GradedTwoLogRescaledSystem",
  "QuadraticPi.GradedTwoLogScalarContraction",
  "QuadraticPi.GradedTwoLogSeparation",
  "QuadraticPi.GradedTwoLogShortRank",
  "QuadraticPi.GradedTwoLogTransport",
  "QuadraticPi.GradedTwoLogUniformBounds",
  "QuadraticPi.GradedTwoLogUniformFamilies",
  "QuadraticPi.GradedUniformGrowthParameters",
  "QuadraticPi.GradedUniformGrowthThreshold",
  "QuadraticPi.GradedUniformQuadraticPolynomialTheorem",
  "QuadraticPi.GradedUniformRateSlackRemoval",
  "QuadraticPi.GradedUniformRationalRank",
  "QuadraticPi.GradedUniformRealFormBounds",
  "QuadraticPi.LocalSliceIsolation",
  "QuadraticPi.LogarithmicFullRowShear",
  "QuadraticPi.LogarithmicManuscriptAdapters",
  "QuadraticPi.MovingLogAnalyticColumns",
  "QuadraticPi.MovingLogBoundedFibreCurve",
  "QuadraticPi.MovingLogDistinctInterpolation",
  "QuadraticPi.MovingLogFibreIndex",
  "QuadraticPi.MovingLogFibreRestriction",
  "QuadraticPi.MovingLogFiniteCollision",
  "QuadraticPi.MovingLogGeometry.CurveInequality",
  "QuadraticPi.MovingLogOccupancyData",
  "QuadraticPi.MovingLogOccupancyGeometry.BlowupAmple",
  "QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry",
  "QuadraticPi.MovingLogOccupancyGeometry.BlowupMargin",
  "QuadraticPi.MovingLogOccupancyGeometry.BlowupPolarization",
  "QuadraticPi.MovingLogOccupancyGeometry.CurveCoordinates",
  "QuadraticPi.MovingLogOccupancyGeometry.CurveDegreeData",
  "QuadraticPi.MovingLogOccupancyGeometry.CurveImage",
  "QuadraticPi.MovingLogOccupancyGeometry.CurveMargin",
  "QuadraticPi.MovingLogOccupancyGeometry.CurveModel",
  "QuadraticPi.MovingLogOccupancyGeometry.CurveModelDegrees",
  "QuadraticPi.MovingLogOccupancyGeometry.DataExceptionalDegree",
  "QuadraticPi.MovingLogOccupancyGeometry.JetAmpleness",
  "QuadraticPi.MovingLogOccupancyGeometry.JetPackets",
  "QuadraticPi.MovingLogOccupancyGeometry.JetSurjectivity",
  "QuadraticPi.MovingLogOccupancyGeometry.MatrixFrame",
  "QuadraticPi.MovingLogOccupancyGeometry.MatrixGeometry",
  "QuadraticPi.MovingLogOccupancyGeometry.SectionBound",
  "QuadraticPi.MovingLogOccupancyInterpolation",
  "QuadraticPi.MovingLogOccupancyThresholds",
  "QuadraticPi.MovingLogOccupancyWeights",
  "QuadraticPi.MovingLogUniformInterpolation",
  "QuadraticPi.NormalJacobianCoordinateAdapter",
  "QuadraticPi.NormalizedComponentSource",
  "QuadraticPi.NormalizedEmbeddingMatchedLogRatioTheorem",
  "QuadraticPi.NormalizedEmbeddingMatchedLogRatioUnconditional",
  "QuadraticPi.NormalizedQuadraticLogarithmLinearCombination",
  "QuadraticPi.PartialEmbeddingLogarithmTheorem",
  "QuadraticPi.PartialEmbeddingMatchedLogRatioTheorem",
  "QuadraticPi.PolynomialFormalLocalLength",
  "QuadraticPi.PositiveQuadraticLogarithmTheorem",
  "QuadraticPi.QuadraticCharacterExponentTheorem",
  "QuadraticPi.QuadraticCharacterInputField",
  "QuadraticPi.QuadraticCharacterProduct",
  "QuadraticPi.QuadraticLogarithmicFamilyComplexBranch",
  "QuadraticPi.QuadraticLogarithmicFamilyComplexTaylor",
  "QuadraticPi.QuadraticLogarithmicFamilyDerivative",
  "QuadraticPi.QuadraticLogarithmicFamilyHolomorphic",
  "QuadraticPi.QuadraticLogarithmicFamilyTaylor",
  "QuadraticPi.QuadraticNormOneLogRatioTheorem",
  "QuadraticPi.RationalArctangentTheorem",
  "QuadraticPi.RationalLogRatioTheorem",
  "QuadraticPi.RationalLogarithmTheorem",
  "QuadraticPi.RationalNormalizedQuadraticLogarithmTheorem",
  "QuadraticPi.RationalTwoLogLinearForm",
  "QuadraticPi.RealMobiusInvariance",
  "QuadraticPi.RealQuadraticClassification",
  "QuadraticPi.RealQuadraticLogarithmNormTheorem",
  "QuadraticPi.RealQuadraticRationalLogRatioUnconditional",
  "QuadraticPi.RealWeightedSimplex",
  "QuadraticPi.ReciprocalPolynomialDegree",
  "QuadraticPi.ReciprocalTraceFixedField",
  "QuadraticPi.ReciprocalTraceLogarithmTheorem",
  "QuadraticPi.ReciprocalTraceParameterTheorem",
  "QuadraticPi.ScalarMatchingAllEmbeddingRigidity",
  "QuadraticPi.ScalarMatchingInvariantConverse",
  "QuadraticPi.ScalarMatchingInvariantDegreeTheorem",
  "QuadraticPi.ScalarMatchingInvariantEmbeddings",
  "QuadraticPi.ScalarMatchingInvariantField",
  "QuadraticPi.ScalarMatchingLinearCombination",
  "QuadraticPi.ScalarMatchingRationalConjugacy",
  "QuadraticPi.SmoothComponentFirstJets",
  "QuadraticPi.SmoothLocalPolynomialCertificate",
  "QuadraticPi.SourceFirstJets",
  "QuadraticPi.SurjectiveComponentCompletion",
  "QuadraticPi.TangentBasisInvertibility",
  "QuadraticPi.TransverseBlockJacobian",
  "QuadraticPi.TransverseNormalDifferential",
  "QuadraticPi.TransversePolynomialSource",
  "QuadraticPi.TransverseSimplexColength",
  "QuadraticPi.TransverseSliceSubstitution",
  "QuadraticPi.TwoIndependentFormsCriterion",
  "QuadraticPi.TwoLogAnalytic",
  "QuadraticPi.TwoLogAnalyticColumns",
  "QuadraticPi.TwoLogAnalyticSeries",
  "QuadraticPi.TwoLogCollision",
  "QuadraticPi.TwoLogCollisionCombinatorics",
  "QuadraticPi.TwoLogCollisionExponential",
  "QuadraticPi.TwoLogCollisionGeometricSum",
  "QuadraticPi.TwoLogCollisionLimit",
  "QuadraticPi.TwoLogDataCounting",
  "QuadraticPi.TwoLogFiniteCollision",
  "QuadraticPi.TwoLogJetDeterminant",
  "QuadraticPi.TwoLogManuscriptShear",
  "QuadraticPi.TwoLogMatrixShear",
  "QuadraticPi.TwoLogNonrationalNumberFieldMinors",
  "QuadraticPi.TwoLogNonrationalUniformInterpolation",
  "QuadraticPi.TwoLogSharpCollision",
  "QuadraticPi.TwoLogSharpCollisionCounting",
  "QuadraticPi.TwoLogShearFiltration",
  "QuadraticPi.TwoLogUniformInterpolation",
  "QuadraticPi.UniformCoefficientContraction",
  "QuadraticPi.UniqueComponentSupport",
  "QuadraticPi.GaussianMobiusPaperEndpoint"
]

==> anc/lean/validation/checkpoint136/ENVIRONMENT_RECHECK_STEP136.json <==
{
  "status": "PASS",
  "compiler_sha256": "e8baaa71855a616dc351028f3ad2200051b0671f423a1696a100e809302d5550",
  "compiler_version": "Lean (version 4.34.1, x86_64-unknown-linux-gnu, commit 5045d0056413266e57c625dcd7c365b10e377c52, Release)",
  "dependencies": [
    {
      "name": "mathlib",
      "commit": "d13f23b723b8a846827a245b89c10fc7d3f11612"
    },
    {
      "name": "plausible",
      "commit": "118aa17ee84656b8bd727fef7c458ee8c833385c"
    },
    {
      "name": "LeanSearchClient",
      "commit": "ddf04cf3949fa556442341e87d47f9f6e6074707"
    },
    {
      "name": "importGraph",
      "commit": "e928b72544873815af278d38681b31c0293588e3"
    },
    {
      "name": "proofwidgets",
      "commit": "106ff4fafc74ef4ac99d81dbf3ab399118f497a5"
    },
    {
      "name": "aesop",
      "commit": "355695d523e41d0554926416cba2a2b3544fbbc9"
    },
    {
      "name": "Qq",
      "commit": "6a489d9af5d0c47e5b259e2e8bcdfc1811b5a259"
    },
    {
      "name": "batteries",
      "commit": "f2effa3d803fda822b1f97b806c47cf2adfbcbc2"
    },
    {
      "name": "Cli",
      "commit": "e92c9f15fdfacc8536f31cfb3b7ad26c3c8cd204"
    }
  ],
  "kernel_or_compiler_modified": false,
  "admission_cap": 2,
  "threads": 4,
  "check_only": true,
  "checkpoint": 136
}

==> anc/lean/validation/checkpoint136/HUMAN_PROOF_STEP136.txt <==
FINAL STATEMENT REVIEW AND GAUSSIAN INTERFACE —136

Scope: all62 numbered theorem/lemma/proposition/corollary statements in the
long Logarithms manuscript. Every entry has explicit preferred declarations,
retained supporting anchors, unchanged source hashes, and a review note.
The ledger records53 direct endpoint/composition entries and9 applications
complete relative to named classical inputs. This supersedes the historical
PARTIAL_FORMAL label for those completed conditional applications. No native
proof of a cited foundation, and no translation of every line of unnumbered
prose, is claimed. Twelve tracked interface names are not12 independent
classical theorems. The exact types and hypotheses remain authoritative.

ONE SMALL INTERFACE COMPLETION:
Paper lemma prelim:mobius includes both exponent equality and preservation
of Gaussian irrationality for coefficients in actual Q(i). The existing
base-field endpoint exported exponent equality; integer-coefficient
irrationality and simultaneous clearing were already proved.
GaussianMobiusPaperEndpoint clears the four actual base-field coefficients
by a common nonzero Gaussian K. The determinant of the cleared integer
matrix is K^2 times the original embedded determinant and is nonzero.
Its denominator is K times the original denominator, so the existing integer
nonvanishing theorem proves nonvanishing for the original denominator.
Canceling K identifies the two fractional-linear images, and the existing
integer Gaussian irrationality theorem applies. The final conjunction
adds the unchanged base-field exponent-equality theorem. Two new theorems,
no new mathematical axiom or cited interface. No existing theorem is re-proved.

MANUSCRIPT:
A separate16October edition replaces obsolete pending-status paragraphs
and the historical formal-status appendix. All62 numbered statement
blocks and all55 proof environments are byte-identical to the old source.
Two explanatory conventions are added outside those blocks:
 - the multiplicity domain meets the component and the original normal
   bases are valid on relatively open dense loci of that same domain;
 - the rank values refer to one coherent continuation of the original germ.
The statement map identifies exact Gaussian/real heights, weak/strict
cutoffs, parameter ordering, the same selected minor, sharp collision
constants, literal integer recipes, positive coefficient height, uniform
constants at fixed endpoints, and the restricted-power distinction.
The old Gaussian error constant2 is explicitly distinguished from the
sufficient native4; this does not change the numbered exponent statement.
The original114-page PDF and all earlier manuscript files are preserved.

VALIDATION:
337-module build,6242 jobs;2145 fresh declaration types and axiom reports.
All2024 inherited unique anchors plus2 new and8 supplemental existing
anchors are included (2034 current unique coverage anchors). Only standard
Classical.choice,propext,Quot.sound. Original compiler/dependency pins,
2-process/4-thread cap and trust settings unchanged.

The new PDF is a reviewed formalization companion, not an assertion that
unprovided native proofs of classical foundations now exist. The recovery
instructions retain FULL110 + cumulative136, including all111--135 work.


==> anc/lean/validation/checkpoint136/MANUSCRIPT_PRESERVATION_STEP136.json <==
{
  "status": "PASS",
  "original_source": "/workspace/scratch/8312b088c823/project/papers/current/Logarithmic_Irrationality_Exponents_Consolidated_2026-10-14_Increment70.tex",
  "original_sha256": "cbac9c60a9bd8ab3a64bc220e77cf938660395be09888df29fc1ab0db55cbc11",
  "new_source": "/workspace/scratch/8312b088c823/project/papers/current/Logarithmic_Irrationality_Exponents_Consolidated_2026-10-16_Lean136.tex",
  "new_sha256": "ef6d4e20eae8ea05cce4e137b49e7b518000f0f423564f906d8dc35774f23bb0",
  "checks": {
    "numbered_statements": {
      "count": 62,
      "byte_identical": true
    },
    "proofs": {
      "count": 55,
      "byte_identical": true
    }
  },
  "status_prose_replacements": [
    {
      "old": "% Standalone source update: 14 October 2026, Increment70; Lean references through69; inherited mathematical statements and proofs preserved.",
      "new": "% Standalone reviewed edition: 16 October 2026, Checkpoint136; all 62 numbered statements mapped to checked endpoints; cited foundations explicit."
    },
    {
      "old": "\\date{October 14, 2026 --- Lean application audit through Increment69}",
      "new": "\\date{October 16, 2026 --- Lean statement review through Checkpoint136}"
    },
    {
      "old": "The accompanying Lean release verifies the real and Gaussian\nsingle-logarithm bounds, scalar matching, restricted powers, and the\nrational-base ratio bound. It also verifies fractional-linear invariance,\nquadratic norm and rational linear-combination results, the analytic\nquadratic logarithmic family, invariant-field and reciprocal-trace bounds,\nand the complete normalized quadratic-character logarithmic-sum theorem.\nExpanded proof sections explain these additions. Later releases also verify matched and normalized ratio endpoints.\nThe graded rank application, joint polynomial measures, uniform quadratic\npolynomial targets and both small-argument power families now have checked\nLean applications relative to three explicitly cited general theorem inputs.\nA conservative uniform threshold is checked; the sharper literal arithmetic\nconstant recipe remains separate. The full manuscript is not yet formalized. Appendix~\\ref{app:formal-status} records exact declarations,\ndependencies, compiler evidence, and the remaining obligations.\n",
      "new": "The accompanying Lean release now has reviewed endpoint correspondences\nfor all 62 numbered results. Fifty-three entries have direct checked\nendpoints or explicit checked compositions; nine application endpoints\nretain named standard classical theorem inputs. The literal graded\nthreshold recipes, sharp collision constants, bounded-fiber geometry,\nmatching-embedding classification, and general short-jet rank application\nare included. The native proofs of the cited classical inputs are not\nsupplied. Appendix~\\ref{app:formal-status} identifies the exact public\ndeclarations, hypotheses, and verification evidence. This statement-level\nreview is not a claim that every unnumbered assertion in the exposition\nhas been separately formalized.\n\n"
    },
    {
      "old": "7--14 October 2026, including the expanded proofs and verification increments through69.",
      "new": "7--16 October 2026, including the expanded proofs and verification checkpoints through136."
    },
    {
      "old": "The later character increments also complete the normalized character-sum\nexponent theorem, including its actual field realization, norm and logarithmic\nidentity. Later releases also verify the general matching and normalized ratio endpoints. The graded applications are checked relative to three cited general inputs, while stronger fiber-occupancy geometry, the converse matching-embedding classification and the separate two-log graded joint measure retain their stated obligations. Their written\nmathematical proofs are distinct from that formalization status. Appendix~\\ref{app:formal-status} gives exact declarations\nand compiler and axiom-audit evidence; the whole paper is not claimed\nto be formally verified.\n\n",
      "new": "The later character increments complete the normalized character-sum\nexponent theorem, including its actual field realization, norm and\nlogarithmic identity. Subsequent checkpoints complete the matched and\nnormalized ratio endpoints, the literal graded application recipes, the\nsharp bivariate collision estimate, and bounded-fiber occupancy geometry.\nThe converse matching classification is checked relative to\nGel\\!\\,fond--Schneider; the general short-jet rank and geometric multiplicity\napplications retain the explicitly listed standard foundations.\nAppendix~\\ref{app:formal-status} gives a reviewed correspondence for each\nof the 62 numbered results, with the exact scope of these inputs. The\nwritten proofs remain distinct from the kernel-checked conditional\napplications and from native proofs of their classical foundations.\n\n"
    },
    {
      "old": "Checked applications relative to three cited inputs; uniform conservative threshold verified. Sharp literal constant recipe remains separate.",
      "new": "Checked applications on explicit classical inputs, including the literal uniform threshold recipe and both real-branch power families."
    },
    {
      "old": "The proved moving-center theorem requires global coordinatewise\nseparation of the additive centers and $K\\theta^m<1$.\nIt implements the case in Corollary~\\ref{geom:cor:PA} sufficient for\nthese determinant applications. The stronger bounded fiber-occupancy\nformulation of Theorem~\\ref{geom:thm:main} and\nCorollary~\\ref{geom:cor:distinct} remains outside the formalization.\nThe explicit ordinary-real arctangent adapter in\nCorollary~\\ref{slog:cor:atan} is now supplied by\n\\nolinkurl{QuadraticPi/RationalArctangentTheorem.lean}.\nThe Gaussian Dirichlet proof uses the sufficient error constant $4$\ninstead of the sharper constant $2$ displayed in the exposition;\nthe resulting exponent bound is unchanged.\nExact source names, hypotheses, and audit records are given in\nAppendix~\\ref{app:formal-status}.\n",
      "new": "The full bounded-fiber occupancy theorem is now supplied by\n\\nolinkurl{QuadraticPi.MovingLogOccupancyInterpolation.bounded_fiber_interpolation}.\nIts distinct-multiplicative-center specialization imposes no additive\nseparation, and chooses the divisibility modulus before the centers.\nThe ordinary-real arctangent adapter is supplied by\n\\nolinkurl{QuadraticPi/RationalArctangentTheorem.lean}.\nThe Gaussian Dirichlet proof uses the sufficient error constant $4$\ninstead of the sharper constant $2$ displayed in the exposition; the\nnumbered exponent statement is unchanged. Exact source names, hypotheses,\nand audit records are given in Appendix~\\ref{app:formal-status}.\n\n"
    },
    {
      "old": "The degree bound, the index-one-or-two statement under minimal\ngeneration, and the implication from fixing $K$ to exponential matching\nare now formalized. The converse classifying every good embedding,\nwhich uses the transcendence argument above, remains a formalization\nobligation. The verified bound does not require that converse.\n\n",
      "new": "The degree bound, the index-one-or-two statement under minimal generation,\nand both directions of the classification are now checked. The converse\nuses the explicit standard Gel\\!\\,fond--Schneider interface in\n\\nolinkurl{QuadraticPi.ScalarMatchingInvariantConverse.invariantField_theorem}.\nThe direct degree bound does not require that converse. The all-matching\nrigidity consequence has its own checked endpoint.\n\n"
    },
    {
      "old": "This formal completion is separate from the status of general\nnumber-field or algebraically normalized ratios in the next section.",
      "new": "The next section also has checked general number-field and algebraically normalized ratio endpoints, with their exact branch hypotheses."
    },
    {
      "old": "The $3d/s$ comparison below is a proved mathematical consequence of\nthe two-torus interpolation and analytic estimates in\nSection~\\ref{ratio:section}. Its general number-field endpoint is\nnot yet a completed Lean theorem. The checked ingredients include\n\\nolinkurl{TwoLogNumberFieldPartial.selectedMinor_average_lower_bound}\nand the complex analytic development in\n\\nolinkurl{TwoLogComplexAnalytic}; their composition with the general\nnumber-field interpolation and the parameter choice remains a\nformalization obligation. The rational-base ratio endpoint is fully\nLean verified. Irrational algebraic slope normalizations later in\nthis section require an additional interpolation argument as well.\nSee Appendix~\\ref{app:formal-status} for the precise formal scope.\n\n",
      "new": "The $3d/s$ comparison and the algebraically normalized ratio families\nbelow now have checked Lean endpoints. Their general number-field\ninterpolation, one-minor norm comparison, analytic estimates, and\nparameter choices are assembled in the accompanying sources. Irrational\nalgebraic slopes are handled by the checked normalized interpolation\nadapter. Appendix~\\ref{app:formal-status} records the public declarations\nand the exact matching, branch, and nonvanishing hypotheses.\n\n"
    },
    {
      "old": "The results of this subsection are mathematical consequences of the\ntwo-torus interpolation and determinant estimates proved above.  Their\nextension to irrational algebraic slopes is proved here in writing;\nit is not an assertion that the corresponding Lean formalization is\ncomplete.  The rational-base ratio endpoint alone does not formally\nestablish these normalized statements.\n\n",
      "new": "The irrational-algebraic-slope interpolation, normalized matching\nratios, and mixed circular--real applications in this subsection have\nchecked Lean endpoints. The endpoint map in\nAppendix~\\ref{app:formal-status} distinguishes their actual branch and\nembedding assumptions from the rational-base special case.\n\n"
    },
    {
      "old": "choice of the real square-root branch. The distinction between a proved\nbound and a remaining classification statement is essential here. The\ninvariant-field bound and the reciprocal-trace consequences below are\nformalized. The normalized character-sum application is also fully\nformalized under its stated hypotheses, as detailed below. The converse\nclassification of all matching embeddings remains to be formalized.\n\n",
      "new": "choice of the real square-root branch. The invariant-field bound,\nreciprocal-trace consequences, and normalized character-sum application\nare checked. The converse classification of all matching embeddings is\nalso checked relative to the explicit standard Gel\\!\\,fond--Schneider\ninput; that input is not needed for the direct upper-bound proof.\n\n"
    },
    {
      "old": "\\nolinkurl{work/research/lean_pilot/QuadraticPi/}",
      "new": "\\nolinkurl{project/lean/QuadraticPi/}"
    },
    {
      "old": "The converse assertion in Theorem~\\ref{conj:invariant}, that an arbitrary\nmatching embedding must agree with $\\iota$ on $K$, invokes the\nGel'fond--Schneider argument in its human-readable proof. That converse\nis a remaining formalization obligation; it is not used by the checked\nproof of Theorem~\\ref{ext:invariant-bound-theorem}.\n\n",
      "new": "The converse assertion in Theorem~\\ref{conj:invariant}, that an arbitrary\nmatching embedding agrees with $\\iota$ on $K$, now has a checked adapter\nto the explicit Gel\\!\\,fond--Schneider input. It is not required by the\nchecked proof of Theorem~\\ref{ext:invariant-bound-theorem}.\n\n"
    },
    {
      "old": "These are written mathematical proofs. The graded applications now have checked Lean endpoints relative to the cited inputs recorded in Appendix~\\ref{app:formal-status-increment69}; the sharper literal arithmetic recipe remains separate. The required threshold is chosen after",
      "new": "These graded applications have checked Lean endpoints relative to the explicit classical inputs recorded in Appendix~\\ref{app:formal-status}; the literal arithmetic recipes are included. The required threshold is chosen after"
    },
    {
      "old": "The preceding graded rank, small-point, unrestricted nonlinear, and\njoint-measure arguments remain human mathematical proofs with explicitly\ncited rank inputs, outside the completed formalization.\nAppendix~\\ref{app:formal-status} distinguishes these scopes.",
      "new": "The preceding graded rank, small-point polynomial, and joint-measure applications now have checked endpoints relative to their explicit classical inputs. Appendix~\\ref{app:formal-status} identifies these boundaries and the exact literal recipes; it does not claim native proofs of the cited foundations."
    },
    {
      "old": "\\begin{lemma}[Weighted transverse multiplicity]",
      "new": "\\paragraph{Generality convention for the multiplicity statement.}\nThe analytic open set is understood to meet the component under\nconsideration. A coordinate or frame normal basis is a basis at general\nsmooth points of that same analytic component domain: it is valid on a\nrelatively open dense subset there. No Zariski openness of an analytic\nframe's normality locus is presumed. These conditions are made explicit\nat the checked paper endpoint in Appendix~\\ref{app:formal-status}.\n\n\\begin{lemma}[Weighted transverse multiplicity]"
    },
    {
      "old": "\\begin{lemma}[Short derivatives give full rank]",
      "new": "\\paragraph{Continuation convention for the rank statement.}\nThe value at the ordinary point is obtained by one coherent analytic\ncontinuation of the original solution germ along a path avoiding the\nsystem's poles. The lifted Nilsson solutions and contact estimates refer\nto that same continuation. This is the branch convention used by the\nchecked rank endpoint; unrelated values on different branches are not\ncombined.\n\n\\begin{lemma}[Short derivatives give full rank]"
    }
  ],
  "historical_appendix_labels_preserved": [
    "app:formal-status",
    "app:formal-status-increment69",
    "app:formal-status-increment33"
  ],
  "new_numbered_results": 0,
  "domain_clarifications_outside_statements_and_proofs": [
    "multiplicity analytic domain and general normal bases",
    "coherent branch continuation for the general rank statement"
  ]
}

==> anc/lean/validation/checkpoint136/NEXT_OBLIGATIONS_STEP136.txt <==
RESTART POSITION —136

The planned statement-level completion review is finished for all62 numbered
results. No concrete application-adapter gap is identified by that review.
Do not restart completed multiplicity, occupancy, collision, rank, scalar
classification or literal graded-recipe chains. Read REVIEW_ALL_62_STEP136.txt,
SELECTED_ENDPOINT_TYPES_STEP136.txt, coverage_map.json and the new PDF first.

Remaining boundaries, not unfinished concrete adapters:
1. Native proofs of the12 named classical interfaces are outside the accepted
   scope. The user authorizes use of established theorems. They remain explicit
   theorem parameters and their exact applicability must remain documented.
2. The review is of numbered results and listed supporting interfaces; a
   sentence-by-sentence formalization of all written exposition is not claimed.
3. The Gaussian auxiliary pigeonhole error constant in prose is2; the sufficient
   native proof uses4. The numbered lower exponent agrees. No rewrite needed
   for that numbered theorem.
4. Further independent review should scrutinize manuscript formulations,
   source matches and hypotheses before changing already compiled proofs.

Possible next work: author review of the108-page revised manuscript, followed
by a publication-oriented reference/notation pass or a second independent
semantic review of the classical interfaces. Avoid inventing a new sequence
of minor adapter obligations without identifying an actual missing claim.


==> anc/lean/validation/checkpoint136/REVIEW_ALL_62_STEP136.txt <==
STATEMENT / ENDPOINT CORRESPONDENCE REVIEW — CHECKPOINT136

1. lemma prelim:dirichlet [FORMAL_ENDPOINT]
The real and Gaussian exponents use reduced rational denominators and complex denominator modulus, respectively. Both lower exponents are at least two. The Gaussian proof uses the sufficient error constant four; it does not certify the sharper auxiliary constant two displayed in the written pigeonhole argument.
  QuadraticPi.two_le_extendedIrrationalityExponent
  QuadraticPi.two_le_gaussianIrrationalityExponent

2. lemma prelim:mobius [FORMAL_ENDPOINT]
The real endpoint includes irrationality and extended-exponent equality. The Gaussian endpoint now packages nonvanishing of the denominator, irrationality of the image, and exponent equality for coefficients in the actual field $\Q(\ii)$. This last packaging reuses the existing four-denominator clearing and Gaussian integer proofs; it adds no Diophantine assumption.
  QuadraticPi.GaussianMobiusPaperEndpoint.paper_fractional_linear_invariance
  QuadraticPi.extendedIrrationalityExponent_rat_mobius
  QuadraticPi.irrational_rat_mobius

3. theorem slog:thm:real [FORMAL_ENDPOINT]
The actual positive algebraic argument supplies the number field and its degree. Irrationality is proved separately. The power corollary covers every positive integer power with rational value; the minimum-power-degree theorem supplies the stronger bound described after the statement. Rational scaling is justified by the proved real invariance theorem.
  QuadraticPi.algebraicLogarithm_irrationalityExponent_bounds
  QuadraticPi.rationalPowerLogarithm_irrationalityExponent_eq_two
  QuadraticPi.algebraicLogarithm_irrational
  QuadraticPi.algebraicLogarithm_irrationalityExponent_bounds_minimumPowerDegree

4. theorem slog:thm:complex [FORMAL_ENDPOINT]
The argument is a complex algebraic number and the logarithm is any specified nonzero complex number with the prescribed exponential, including nonprincipal branches. The degree is relative to the actual Gaussian base field. Gaussian irrationality and the minimum over positive powers have separate checked declarations.
  QuadraticPi.algebraicGaussianLogarithm_irrationalityExponent_bounds
  QuadraticPi.gaussianPower_exp_irrationalityExponent_eq_two
  QuadraticPi.algebraicGaussianLogarithm_gaussianIrrational
  QuadraticPi.algebraicGaussianLogarithm_irrationalityExponent_bounds_minimumPowerDegree

5. corollary slog:cor:atan [FORMAL_ENDPOINT]
The ordinary real exponent is obtained from the Gaussian logarithm of the Cayley quotient, with the real arctangent branch and nonzero rational argument. It is not an identification of real and Gaussian approximation problems for arbitrary complex numbers.
  QuadraticPi.rationalArctangent_irrationalityExponent_eq_two

6. theorem geom:thm:main [FORMAL_ENDPOINT]
The checked theorem is the bounded-fiber statement itself, with the separate conditions $S\theta^m<1$ and $K(w_0/v_0)\theta^m<1$. The divisibility modulus is selected before the centers; the eventual height cutoff may depend on them. Source weight is at most $H$ and target weight is strictly less than $H$. No stronger global additive separation is imposed.
  QuadraticPi.MovingLogOccupancyInterpolation.bounded_fiber_interpolation

7. corollary geom:cor:PA [FORMAL_ENDPOINT]
The original globally separated formulation is retained as a checked specialization. Its geometric packet and eventual divisibility conclusion agree with the statement. It is no longer the only verified moving-center case, since the bounded-fiber endpoint of the preceding theorem is also available.
  QuadraticPi.MovingLogUniformInterpolation.movingLogInterpolation

8. corollary geom:cor:distinct [FORMAL_ENDPOINT]
The actual distinct-multiplicative-center endpoint imposes no additive distinctness. The occupancy condition becomes automatic with $S=1$. The geometric-progression adapter proves distinctness for a real base greater than one, with the same order of choices for weights, divisibility modulus, centers, and eventual height.
  QuadraticPi.MovingLogDistinctInterpolation.distinct_multiplicative_centers
  QuadraticPi.MovingLogDistinctInterpolation.real_geometric_progression

9. lemma geom:lem:mult [CITED_FOUNDATION_ENDPOINT]
The paper endpoint gives the displayed factor $2$ for every positive $N$; a stronger factor $1$ is also proved. Three standard geometric inputs are explicit: regular-point local equations, a regular principal open with the correct local dimension, and density of complex principal opens. The original domain must meet the component. Each original normal basis is valid on a relatively open dense locus there. The common nontrivial filter, avoidance of other components, and compatible point are constructed in Lean; no supplied generic point or equation-dependent cutoff remains.
  QuadraticPi.GeneralMultiplicityPaperEndpoint.paper_weighted_transverse_multiplicity

10. proposition geom:prop:curve [FORMAL_ENDPOINT]
The bounded-fiber curve endpoint supplies the weighted degree inequality with the previously selected weights. Its local charges, coordinate weights, and occupancy data are the ones used by the interpolation theorem. The geometric progression specialization and the stronger original globally separated case are retained.
  QuadraticPi.MovingLogBoundedFibreCurve.weighted_curve_inequality

11. lemma slog:lem:shear [FORMAL_ENDPOINT]
The same selected source columns and the same full coefficient rows occur on both sides. A filtration-triangular coordinate shear has determinant one. The weak inequality at the weight boundary is included, and the nonzero-minor equivalence is checked without choosing a new minor.
  QuadraticPi.LogarithmicFullRowShear.det_selectedMatrix_add_tail
  QuadraticPi.LogarithmicFullRowShear.selected_det_ne_zero_iff

12. lemma slog:lem:collision [FORMAL_ENDPOINT]
The finite translated-row determinant endpoint retains the factorial, the $2^{\sum\ell_r}$ factor, and the exact quadratic occupancy term and linear correction. It uses the actual analytic row expansions. The holomorphic-growth estimate is supplied by the previously verified column analysis, rather than inferred from a formal determinant identity alone.
  QuadraticPi.MovingLogFiniteCollision.selected_column_collision_bound_exact
  QuadraticPi.MovingLogFiniteCollision.translated_row_determinant_bound_exact

13. theorem conj:partial [FORMAL_ENDPOINT]
The checked scalar-matching endpoint uses a specified finite set of distinct actual number-field embeddings and exact exponential matching. The upper bound is $2d/s$, and the lower bound comes from proved irrationality and Dirichlet. All-embedding matching gives equality two; mere equality of absolute values is not substituted for branch matching.
  QuadraticPi.partialScalarMatchingLogarithm_irrationalityExponent_bounds
  QuadraticPi.scalarMatchingLogarithm_irrationalityExponent_eq_two

14. corollary conj:real-quadratic [FORMAL_ENDPOINT]
The actual real quadratic field, both norm signs, the positive nonunit argument, and the chosen positive square root are included. Norm minus one is handled by a power reduction. No unsupported invariance under an irrational algebraic scaling is used.
  QuadraticPi.realQuadraticLogarithm_norm_irrationalityExponent_eq_two

15. corollary conj:fd-closure [FORMAL_ENDPOINT]
Fixed-parameter positive and circular rational-sum endpoints supply the nonzero rational linear-combination assertions. The circular closure includes the normalized period. Admissibility and nonvanishing of the final target are preserved; no statement about an arbitrary nonzero algebraic linear combination is inferred.
  QuadraticPi.positiveQuadraticLogarithm_rational_sum_irrationalityExponent_eq_two
  QuadraticPi.circularQuadraticLogarithm_rational_sum_irrationalityExponent_eq_two

16. theorem conj:invariant [CITED_FOUNDATION_ENDPOINT]
The converse classification is completed relative to the explicit Gel'fond--Schneider interface. In the minimal field $E=\Q(\alpha,c)$ the good embeddings are exactly those fixing the invariant field, and their number is one or two. The all-matching rigidity consequence is also checked. The invariant-degree upper bound itself already has a direct proof that does not require this converse.
  QuadraticPi.ScalarMatchingInvariantConverse.invariantField_theorem
  QuadraticPi.ScalarMatchingAllEmbeddingRigidity.all_matching_rigidity

17. corollary conj:trace [FORMAL_ENDPOINT]
The reciprocal-trace argument uses the actual trace field and the actual positive real branch. The separate real-parameter endpoint identifies $\alpha=(t+\sqrt{t^2-4})/2$ and its normalization for $t>2$. The ambient degree is not silently substituted for the trace degree.
  QuadraticPi.ReciprocalTraceLogarithmTheorem.reciprocalTrace_irrationalityExponent_bounds
  QuadraticPi.ReciprocalTraceParameterTheorem.parameter_irrationalityExponent_bounds

18. corollary conj:character [FORMAL_ENDPOINT]
The quadratic subfield is realized inside the chosen real embedding before the input element is selected. Both the existential choice of positive nonsquare $D_\chi$ and a specified compatible realization are checked. Positivity of all evaluated conjugates supplies the real logarithmic identity and the actual norm-one element.
  QuadraticPi.QuadraticCharacterExponent.exists_logSum_irrationalityExponent_eq_two
  QuadraticPi.QuadraticCharacterExponent.logSum_irrationalityExponent_eq_two_of_fieldRange

19. theorem ratio:thm:ratio [FORMAL_ENDPOINT]
The endpoint is for arbitrary positive multiplicatively independent rational arguments, not only the example $2,3$. It supplies irrationality, the lower bound two, and the upper bound three. Its interpolation and parameter choices are assembled by proved declarations.
  QuadraticPi.rationalLogRatio_irrationalityExponent_bounds

20. lemma ratio:lem:two-torus [FORMAL_ENDPOINT]
The rational-slope two-torus endpoint uses the displayed sufficient weight inequalities and slope-independent successive thresholds. It concerns the actual formal logarithmic coefficient packet and eventual divisible heights. The same full-row packet is used later in selecting the arithmetic minor.
  QuadraticPi.TwoLogUniformInterpolation.twoLogUniformInterpolation

21. lemma ratio:shear [FORMAL_ENDPOINT]
The manuscript adapter identifies the truncated rational matrix and the full-logarithm matrix with the same ordered rows and columns. Their selected determinants are equal, including at the weight boundary. Rationality and nonvanishing therefore concern one minor, suitable for taking all number-field images.
  QuadraticPi.TwoLogManuscriptShear.det_fullLog_selected_eq_ratMinor
  QuadraticPi.TwoLogManuscriptShear.fullLog_det_ne_zero_iff_ratMinor

22. lemma ratio:collision [FORMAL_ENDPOINT]
The sharp native pair count has coefficient $2\sqrt2/3$ and linear correction $-n$. The analytic collision chain gives the stated constant $\sqrt2\log2/3$ and the actual infinite sum. An older weaker collision estimate is retained historically but is not the endpoint cited for this statement.
  QuadraticPi.TwoLogSharpCollision.pair_degree_sum_lower_rpow
  QuadraticPi.TwoLogSharpCollision.selected_formal_main_collision_bound
  QuadraticPi.TwoLogSharpCollision.infinite_collision_exp_bound

23. corollary ratio:linear-form [FORMAL_ENDPOINT]
The real homogeneous two-logarithm lower bound is uniform over every nonzero integer pair and includes pairs with a zero coordinate. Its coefficient height is $\max(1,|p|,|q|)$. The positive constant depends only on the fixed rational bases and exponent slack.
  QuadraticPi.rationalTwoLog_linearForm_lowerBound

24. theorem ratio:matching [FORMAL_ENDPOINT]
The public partial-matching quotient endpoint has literal upper exponent $3d/s$. It uses one common real irrational quotient and exact nonzero logarithm branches at the selected embeddings, and one selected arithmetic minor transported through those embeddings.
  QuadraticPi.partialEmbeddingMatchedLogRatio_irrationalityExponent_bounds

25. corollary ratio:full-matching [FORMAL_ENDPOINT]
The all-embedding specialization cancels the actual field degree and gives $2\le\mu\le3$. It preserves the nonzero branch and irrationality assumptions of the preceding theorem. It is not restricted to rational exponential arguments.
  QuadraticPi.allEmbeddingMatchedLogRatio_irrationalityExponent_bounds

26. corollary ratio:quadratic [FORMAL_ENDPOINT]
The quadratic norm-one ratio endpoint uses the actual degree-two field norm and matching branches. The equivalence between norm one and inversion under the nontrivial quadratic involution supplies the displayed formulation. The real irrational quotient remains an explicit hypothesis as in the paper.
  QuadraticPi.quadraticNormOneLogRatio_irrationalityExponent_bounds

27. lemma ratio:irrational-slope [FORMAL_ENDPOINT]
The irrational-algebraic-slope interpolation and its cofinal number-field minor adapter are checked. Rational character slopes cannot equal the fixed irrational algebraic normalization. The same sufficient weight inequalities and slope-independent successive thresholds apply; no exceptional rational slope is deleted.
  QuadraticPi.TwoLogNonrationalUniformInterpolation.twoLogNormalizedUniformInterpolation
  QuadraticPi.TwoLogNonrationalNumberFieldMinors.cofinal_field_minors

28. theorem ratio:normalized [FORMAL_ENDPOINT]
The normalized matching endpoint incorporates the nonrational algebraic normalization and the not-both-roots-of-unity condition. It gives the stated $3d/s$ bound under the paper hypotheses. A separate stronger endpoint proves irrationality when the additional exact nonvanishing inputs are supplied; the printed theorem already assumes irrationality.
  QuadraticPi.normalizedEmbeddingMatchedLogRatio_irrationalityExponent_bounds
  QuadraticPi.normalizedEmbeddingMatchedLogRatio_irrational
  QuadraticPi.normalizedEmbeddingMatchedLogRatio_unconditional_irrationalityExponent_bounds

29. corollary ratio:pi-log [FORMAL_ENDPOINT]
The unconditional circular-period/rational-logarithm adapter proves irrationality and both exponent bounds for every positive rational $D$ and positive rational $a\ne1$. It includes $D=1$ and rational square parameters, with the actual real square-root branch.
  QuadraticPi.CircularRealLogRatioUnconditional.normalizedPiLogRatio_irrationalityExponent_bounds

30. corollary ratio:atan-log [FORMAL_ENDPOINT]
The actual arctangent/rational-logarithm adapter proves irrationality and the full $[2,3]$ range for every nonzero rational arctangent argument. The real arctangent branch and the positive rational logarithm argument are explicit.
  QuadraticPi.CircularRealLogRatioUnconditional.arctangentRealLogRatio_irrationalityExponent_bounds

31. corollary ratio:quadratic-log [FORMAL_ENDPOINT]
The adapter covers both quadratic norm signs and proves irrationality before applying the normalized ratio bound. Separate checked declarations supply the two displayed examples, including the golden-ratio identity and its positive square-root choices.
  QuadraticPi.RealQuadraticRationalLogRatioUnconditional.norm_ratio_irrationalityExponent_bounds
  QuadraticPi.RealQuadraticRationalLogRatioUnconditional.log_one_add_sqrt_two_ratio_bounds
  QuadraticPi.RealQuadraticRationalLogRatioUnconditional.log_golden_ratio_bounds

32. proposition extquad:common-scalar-closure [FORMAL_ENDPOINT]
The common-scalar rational-sum endpoint supplies both the all-denominator lower bound and exponent two for a nonzero target. The shared algebraic scalar and every exact matching identity are retained. Nonzero rational combinations are not replaced by arbitrary algebraic combinations.
  QuadraticPi.scalarMatching_rational_sum_eventualLowerBound
  QuadraticPi.scalarMatching_rational_sum_irrationalityExponent_eq_two

33. corollary p1:rational-log-sums [FORMAL_ENDPOINT]
The real rational-logarithm sum is reduced through an actual positive rational product after clearing rational coefficient denominators. Both the explicit eventual lower bound and exponent two are checked, under nonvanishing of the final sum.
  QuadraticPi.rationalLogarithm_rational_sum_eventualLowerBound
  QuadraticPi.rationalLogarithm_rational_sum_irrationalityExponent_eq_two

34. theorem extquad:coordinate-theorem [FORMAL_ENDPOINT]
The rational-coordinate theorem includes rational square parameters as well as genuine quadratic extensions. It checks the squared norm condition, the actual normalized value, and the all-denominator conclusion. Thus a degree-two assumption is not added when the parameter happens to be a square.
  QuadraticPi.rationalNormalizedQuadraticLogarithm_irrationalityExponent_eq_two

35. theorem extquad:actual-norm [FORMAL_ENDPOINT]
The actual nonsquare real quadratic field and norm are used. The norm-one and norm-minus-one cases both give exponent two and the corresponding explicit lower-bound conclusion. This agrees with the coordinate formulation after identifying the chosen embedding.
  QuadraticPi.realQuadraticLogarithm_norm_irrationalityExponent_eq_two

36. corollary extquad:normalized-sums [FORMAL_ENDPOINT]
The normalized quadratic rational-sum endpoint covers the common fixed parameter and nonzero rational combination. It uses checked logarithm identities and scalar matching. The irrational square-root normalization is justified by the matching construction, rather than by rational-scaling invariance.
  QuadraticPi.normalizedQuadraticLogarithm_rational_sum_irrationalityExponent_eq_two

37. theorem extquad:positive-rational [FORMAL_ENDPOINT]
The positive rational-parameter family uses its admissible real interval, nonzero input, and positive logarithm quotient. Its individual and nonzero rational-sum endpoints are checked, with constants at the fixed target.
  QuadraticPi.positiveQuadraticLogarithm_irrationalityExponent_eq_two
  QuadraticPi.positiveQuadraticLogarithm_rational_sum_irrationalityExponent_eq_two

38. theorem extquad:circular-rational [FORMAL_ENDPOINT]
The circular rational-parameter endpoints include the actual real arctangent expression, the normalized period, and their nonzero rational linear combinations. The real branches and fixed parameter are part of the formal interface.
  QuadraticPi.circularQuadraticLogarithm_irrationalityExponent_eq_two
  QuadraticPi.rationalNormalizedPi_irrationalityExponent_eq_two
  QuadraticPi.circularQuadraticLogarithm_rational_sum_irrationalityExponent_eq_two

39. proposition extquad:real-derivative [FORMAL_ENDPOINT]
The derivative, positivity of the denominator, differential identity, and value at zero have separate checked declarations. Their domains are the paper's admissible real interval. No complex logarithm branch is used without its real-branch agreement theorem.
  QuadraticPi.QuadraticLogarithmicFamily.value_hasDerivAt
  QuadraticPi.QuadraticLogarithmicFamily.value_ode
  QuadraticPi.QuadraticLogarithmicFamily.denominator_pos
  QuadraticPi.QuadraticLogarithmicFamily.value_zero

40. theorem extquad:real-taylor [FORMAL_ENDPOINT]
The actual real series and absolute summability are proved on the stated convergence domain. Its coefficients and odd powers agree with the displayed Taylor expansion. This is an analytic equality of values, rather than only an identity of formal power series.
  QuadraticPi.QuadraticLogarithmicFamily.value_eq_tsum
  QuadraticPi.QuadraticLogarithmicFamily.value_series_absolutely_summable

41. proposition extquad:branch-agreement [FORMAL_ENDPOINT]
The complex principal-branch expression is proved equal to the actual real family on its admissible interval. For negative parameter the interval is all finite real inputs. The chosen complex square root and the real/circular branches are explicitly identified.
  QuadraticPi.QuadraticLogarithmicFamily.value_complex_branch

42. theorem extquad:complex-derivative [FORMAL_ENDPOINT]
The slit-plane hypothesis implies nonvanishing of the denominator and the displayed complex derivative. The open-disc differentiability, differential equation, and value at zero are separately checked. The statement does not assert differentiability across the principal logarithm cut.
  QuadraticPi.QuadraticLogarithmicFamily.complexValue_hasDerivAt_of_slitPlane
  QuadraticPi.QuadraticLogarithmicFamily.complexValue_differentiableOn
  QuadraticPi.QuadraticLogarithmicFamily.complex_denominator_ne_zero
  QuadraticPi.QuadraticLogarithmicFamily.complexValue_ode
  QuadraticPi.QuadraticLogarithmicFamily.complexValue_zero

43. theorem extquad:complex-series-theorem [FORMAL_ENDPOINT]
The complex Taylor expansion is an actual absolutely summable series on the stated disc, with the same coefficients as the real expansion. The branch is the principal branch whose domain was established in the preceding theorem.
  QuadraticPi.QuadraticLogarithmicFamily.complexValue_eq_tsum
  QuadraticPi.QuadraticLogarithmicFamily.complexValue_series_absolutely_summable

44. proposition ext:coordinate-criterion [FORMAL_ENDPOINT]
The exact two-action criterion and the implication to exponential matching are checked over the actual intermediate invariant field. This direct algebraic statement does not use the converse Gel'fond--Schneider classification of all matching embeddings.
  QuadraticPi.ScalarMatchingInvariantField.fixes_iff_actions
  QuadraticPi.ScalarMatchingInvariantField.fixing_embedding_matches

45. theorem ext:invariant-bound-theorem [FORMAL_ENDPOINT]
The invariant-field bound uses a constructed set of fixing embeddings and tower-degree cancellation. It applies in an arbitrary ambient number field, with no minimal-generation requirement. Both its all-denominator estimate and exponent bound are checked independently of the converse classification.
  QuadraticPi.ScalarMatchingInvariantDegreeTheorem.invariantField_eventualLowerBound
  QuadraticPi.ScalarMatchingInvariantDegreeTheorem.invariantField_irrationalityExponent_bounds

46. theorem ext:reciprocal-trace [FORMAL_ENDPOINT]
The reciprocal-trace all-denominator estimate and exponent bound use the actual generated trace field. They are direct specializations of the invariant-field upper bound. Positivity and exclusion of $1$ guarantee the displayed real normalization is defined and nonzero.
  QuadraticPi.ReciprocalTraceLogarithmTheorem.reciprocalTrace_eventualLowerBound
  QuadraticPi.ReciprocalTraceLogarithmTheorem.reciprocalTrace_irrationalityExponent_bounds

47. theorem ext:reciprocal-field-structure [FORMAL_ENDPOINT]
The actual inversion automorphism, its involutivity, index two, and equality of its fixed field with the trace field are checked. The resulting degree and exponent conclusions use the existing reciprocal-trace endpoints. The translated Eisenstein quartic example is also preserved in the accompanying sources.
  QuadraticPi.ReciprocalPolynomialDegree.reciprocal_trace_index
  QuadraticPi.ReciprocalPolynomialDegree.inverseAutomorphism_involutive
  QuadraticPi.ReciprocalTraceFixedField.reciprocal_fixedField_eq_traceField
  QuadraticPi.ReciprocalPolynomialDegree.reciprocalPolynomial_irrationalityExponent_bounds

48. proposition ext:character-product-proposition [FORMAL_ENDPOINT]
The signed product is constructed as an actual field element. Equivariance, nonvanishing, kernel-fixed-field membership, and inversion outside the kernel are proved. These are the algebraic inputs to the later logarithmic identity and exponent application.
  QuadraticPi.QuadraticCharacterProduct.product_equivariant
  QuadraticPi.QuadraticCharacterProduct.product_mem_fixedField
  QuadraticPi.QuadraticCharacterProduct.product_ne_zero

49. lemma ext:character-realization [FORMAL_ENDPOINT]
The real quadratic realization is a compatible field isomorphism with an actual positive nonsquare rational parameter. It depends only on the quadratic field and its real embedding, and is chosen before the logarithmic input. This order of quantifiers is used by the character-sum endpoint.
  QuadraticPi.RealQuadraticClassification.exists_positive_nonsquare_realization

50. theorem ext:character-exponent [FORMAL_ENDPOINT]
The complete character-sum chain includes the actual quadratic realization, norm one, positivity, real logarithm identity, nonvanishing, and exponent two. Both a field chosen before the input and a prescribed compatible real field range are covered.
  QuadraticPi.QuadraticCharacterExponent.exists_logSum_irrationalityExponent_eq_two
  QuadraticPi.QuadraticCharacterExponent.logSum_irrationalityExponent_eq_two_of_fieldRange

51. proposition ext:character-input-field [FORMAL_ENDPOINT]
The input-field descent proves containment of the character quadratic fixed field, even degree for a nontrivial product, and cancellation in odd degree. Positivity at a real embedding then turns the product identity into the zero logarithmic sum. No incorrect descent to the input field is presumed.
  QuadraticPi.QuadraticCharacterInputField.fixedField_le_adjoin_of_product_ne_one
  QuadraticPi.QuadraticCharacterInputField.two_dvd_finrank_adjoin_of_product_ne_one
  QuadraticPi.QuadraticCharacterInputField.logSum_eq_zero_of_odd_finrank_adjoin

52. lemma graded:rank [CITED_FOUNDATION_ENDPOINT]
The literal short-derivative endpoint is completed relative to cited separation, general Nilsson rank, ordinary analytic existence, and the simply-connected-union theorem. Values at $r$ are on one coherent continuation of the original solution germ. The finite lifted system, contact order, and short-jet budget are identified. The offset is chosen before $\sigma,\eta,M,P$, as required for uniformity; full rank is not a supplied endpoint hypothesis.
  QuadraticPi.GradedGeneralRankClosed.paper_general_rank_lemma

53. lemma graded:two-form [FORMAL_ENDPOINT]
The two-independent-forms criterion is checked with both rowwise and common-height variants. It produces irrationality and the real exponent estimate from the actual determinant and growth/decay assumptions. It does not require the prime number theorem or a new analytic rank assertion.
  QuadraticPi.TwoIndependentFormsCriterion.two_independent_forms_irrationalityExponent_bounds
  QuadraticPi.TwoIndependentFormsCriterion.rowwise_two_independent_forms_irrationalityExponent_bounds
  QuadraticPi.TwoIndependentFormsCriterion.two_independent_forms_extendedIrrationalityExponent_bound

54. proposition graded:contraction [FORMAL_ENDPOINT]
The contraction theorem is uniform in the coefficient vector and rational target. The positive coefficient height omits the constant coefficient, which is absorbed into the target numerator. Both equal-slack and linked-slack exponent formulas are checked, with a constant attached to the fixed endpoint.
  QuadraticPi.UniformCoefficientContraction.uniform_coefficient_contraction
  QuadraticPi.UniformCoefficientContraction.uniform_coefficient_contraction_linked_slack

55. theorem graded:small-log-theorem [CITED_FOUNDATION_ENDPOINT]
The literal common cutoff for every integer base above it is checked for both real-branch families, relative to sharp lcm growth, algebraic-logarithm transcendence, separation, and quadratic rank. The separate pointwise rate theorem covers both literal rate formulas when their decay rate is positive. Irrationality of every positive integer power supplies the lower bound two.
  QuadraticPi.GradedLiteralSmallPowerEndpoint.literal_common_small_power_cutoff
  QuadraticPi.GradedSmallPowerPointwiseEndpoint.literal_small_power_pointwise_rates

56. theorem graded:quadratic-uniform [CITED_FOUNDATION_ENDPOINT]
The actual $h_d(1/b)$ endpoint covers both nonzero integer signs of $d$, every sufficiently large integer $b$, and every nonconstant rational polynomial of bounded degree. Its cutoff uses the literal stated arithmetic recipe and is independent of the polynomial. The four quadratic-application classical interfaces remain explicit.
  QuadraticPi.GradedLiteralUniformEndpoint.integer_base_literal_uniform_quadratic_polynomial

57. lemma graded:F-clearing [FORMAL_ENDPOINT]
The clearing integer is tied to the actual divided analytic covariant derivative at $a/q$, with $k<M$ and polynomial degree less than $M$. The input context includes $4|a|\le q$, $a\ne0$, and positive $q$. Every factor, including $q^{M-1-k}$, the absolute-value factor, and the harmonic clearing factor, is checked.
  QuadraticPi.GradedAnalyticJetClearing.integer_endpoint_dividedDerivative_cleared

58. theorem graded:joint [CITED_FOUNDATION_ENDPOINT]
The exact paper rates $\alpha,\gamma$ and their positivity hypotheses are used at the fixed rational point. Both displayed joint bounds and linked-slack bounds are checked uniformly in $P,p,Q$. The proof retains the four explicit quadratic-application classical inputs; it does not substitute a conservative rate for the literal sharp recipe.
  QuadraticPi.GradedSharpPaperRates.polynomial_joint_paper_bound
  QuadraticPi.GradedSharpPaperRates.polynomial_joint_paper_linked_bound

59. corollary graded:joint-hd [CITED_FOUNDATION_ENDPOINT]
The checked scaled endpoint evaluates the actual $h_d(1/b)$ and has exactly the two displayed exponents. Its constant is uniform over nonconstant integer polynomials and rational approximants at the fixed endpoint. This route uses transcendence, separation, and quadratic rank; it does not need sharp lcm asymptotics.
  QuadraticPi.GradedScaledJointTradeoff.quadratic_log_concrete_joint_tradeoff

60. theorem graded:two-log-joint [CITED_FOUNDATION_ENDPOINT]
The literal two-logarithm joint endpoint supplies the explicit integer cutoff and the exact coefficient-height and denominator exponents, with constants uniform over $(u,v),p,Q$. Baker independence, separation, quadratic rank, and sharp lcm growth are explicit. The ratio consequence reuses the stronger rational-ratio bound $\mu\le3$ for every positive $N$.
  QuadraticPi.GradedTwoLogJointEndpoint.literal_two_log_joint
  QuadraticPi.GradedTwoLogJointEndpoint.literal_two_log_ratio

61. corollary graded:range-two-three [CITED_FOUNDATION_ENDPOINT]
The lower bound follows from proved irrationality of the indicated polynomial and power values, relative to the same classical inputs as their upper estimates. The literal thresholds are retained. The range up to three requires $0<\varepsilon\le1$; the quantifiers $\forall\varepsilon\,\exists b_0$ are not interchanged.
  QuadraticPi.GradedLiteralSmallPowerEndpoint.literal_small_power_range
  QuadraticPi.GradedLiteralSmallPowerEndpoint.literal_quadratic_polynomial_range

62. proposition graded:restricted-power [FORMAL_ENDPOINT]
The exact restricted exponent is $2/n$ with the reduced denominator height of the approximating rational in the fixed power class. It is not the ordinary unrestricted irrationality exponent of a higher power. The scalar-power rationality and the nonzero real base are explicit.
  QuadraticPi.restricted_power_exponent_eq



==> anc/lean/validation/checkpoint136/SELECTED_ENDPOINT_TYPES_STEP136.txt <==
EXACT FRESH LEAN TYPES —113 selected public declarations

QuadraticPi.two_le_extendedIrrationalityExponent {x : ℝ} (hx : Irrational x) :
  2 ≤ QuadraticPi.extendedIrrationalityExponent x

QuadraticPi.two_le_gaussianIrrationalityExponent {z : ℂ} (hz : QuadraticPi.GaussianIrrational z) :
  2 ≤ QuadraticPi.gaussianIrrationalityExponent z

QuadraticPi.GaussianMobiusPaperEndpoint.paper_fractional_linear_invariance {z : ℂ}
  (hz : QuadraticPi.GaussianIrrational z) (a b c d : QuadraticPi.GaussianLogField.BaseField)
  (hdet : a * d - b * c ≠ 0) :
  QuadraticPi.GaussianLogField.baseEmbedding c * z + QuadraticPi.GaussianLogField.baseEmbedding d ≠ 0 ∧
    QuadraticPi.GaussianIrrational
        ((QuadraticPi.GaussianLogField.baseEmbedding a * z + QuadraticPi.GaussianLogField.baseEmbedding b) /
          (QuadraticPi.GaussianLogField.baseEmbedding c * z + QuadraticPi.GaussianLogField.baseEmbedding d)) ∧
      QuadraticPi.gaussianIrrationalityExponent
          ((QuadraticPi.GaussianLogField.baseEmbedding a * z + QuadraticPi.GaussianLogField.baseEmbedding b) /
            (QuadraticPi.GaussianLogField.baseEmbedding c * z + QuadraticPi.GaussianLogField.baseEmbedding d)) =
        QuadraticPi.gaussianIrrationalityExponent z

QuadraticPi.extendedIrrationalityExponent_rat_mobius {x : ℝ} (hx : Irrational x) (a b c d : ℚ)
  (hdet : a * d - b * c ≠ 0) :
  QuadraticPi.extendedIrrationalityExponent ((↑a * x + ↑b) / (↑c * x + ↑d)) =
    QuadraticPi.extendedIrrationalityExponent x

QuadraticPi.irrational_rat_mobius {x : ℝ} (hx : Irrational x) (a b c d : ℚ) (hdet : a * d - b * c ≠ 0) :
  Irrational ((↑a * x + ↑b) / (↑c * x + ↑d))

QuadraticPi.algebraicLogarithm_irrationalityExponent_bounds (a : ℝ) (ha : 0 < a) (ha1 : a ≠ 1)
  (halg : IsAlgebraic ℚ a) :
  2 ≤ QuadraticPi.irrationalityExponent (Real.log a) ∧
    QuadraticPi.irrationalityExponent (Real.log a) ≤ 2 * ↑(minpoly ℚ a).natDegree

QuadraticPi.rationalPowerLogarithm_irrationalityExponent_eq_two (a : ℝ) (ha : 0 < a) (ha1 : a ≠ 1) (n : ℕ) (hn : 0 < n)
  (r : ℚ) (hpower : a ^ n = ↑r) : QuadraticPi.irrationalityExponent (Real.log a) = 2

QuadraticPi.algebraicLogarithm_irrational (a : ℝ) (ha : 0 < a) (ha1 : a ≠ 1) (halg : IsAlgebraic ℚ a) :
  Irrational (Real.log a)

QuadraticPi.algebraicLogarithm_irrationalityExponent_bounds_minimumPowerDegree (a : ℝ) (ha : 0 < a) (ha1 : a ≠ 1)
  (halg : IsAlgebraic ℚ a) :
  2 ≤ QuadraticPi.irrationalityExponent (Real.log a) ∧
    QuadraticPi.irrationalityExponent (Real.log a) ≤ 2 * ↑(QuadraticPi.AlgebraicLogDegree.minimumPowerDegree a)

QuadraticPi.algebraicGaussianLogarithm_irrationalityExponent_bounds (a z : ℂ) (ha : IsAlgebraic ℚ a) (hz : z ≠ 0)
  (hexp : Complex.exp z = a) :
  2 ≤ QuadraticPi.gaussianIrrationalityExponent z ∧
    QuadraticPi.gaussianIrrationalityExponent z ≤
      ENNReal.ofReal (2 * ↑(minpoly QuadraticPi.GaussianLogField.BaseField a).natDegree)

QuadraticPi.gaussianPower_exp_irrationalityExponent_eq_two (A B : GaussianInt) (hB : B ≠ 0) (z : ℂ) (hz : z ≠ 0) (n : ℕ)
  (hn : 0 < n) (hpower : Complex.exp z ^ n = GaussianInt.toComplex A / GaussianInt.toComplex B) :
  QuadraticPi.gaussianIrrationalityExponent z = 2

QuadraticPi.algebraicGaussianLogarithm_gaussianIrrational (a z : ℂ) (ha : IsAlgebraic ℚ a) (hz : z ≠ 0)
  (hexp : Complex.exp z = a) : QuadraticPi.GaussianIrrational z

QuadraticPi.algebraicGaussianLogarithm_irrationalityExponent_bounds_minimumPowerDegree (a z : ℂ) (ha : IsAlgebraic ℚ a)
  (hz : z ≠ 0) (hexp : Complex.exp z = a) :
  2 ≤ QuadraticPi.gaussianIrrationalityExponent z ∧
    QuadraticPi.gaussianIrrationalityExponent z ≤
      ENNReal.ofReal (2 * ↑(QuadraticPi.GaussianLogDegree.minimumPowerDegree a))

QuadraticPi.rationalArctangent_irrationalityExponent_eq_two (r : ℚ) (hr : r ≠ 0) :
  QuadraticPi.irrationalityExponent (Real.arctan ↑r) = 2

QuadraticPi.MovingLogOccupancyInterpolation.bounded_fiber_interpolation :
  QuadraticPi.MovingLogOccupancyInterpolation.Statement

QuadraticPi.MovingLogUniformInterpolation.movingLogInterpolation : QuadraticPi.MovingLogInterpolation.Statement

QuadraticPi.MovingLogDistinctInterpolation.distinct_multiplicative_centers
  (B : QuadraticPi.MovingLogDistinctInterpolation.BaseData) :
  ∃ T,
    ∀ (w : Fin B.m → ℚ),
      QuadraticPi.SeparatedWeightPA.AboveThresholds T w →
        ∃ R,
          0 < R ∧
            ∀ (b : Fin B.K → ℂ),
              (∀ (j : Fin B.K), b j ≠ 0) →
                Function.Injective b →
                  ∀ (c : Fin B.K → Fin B.m → ℂ),
                    ∃ H0,
                      ∀ (H : ℕ),
                        H0 ≤ H →
                          R ∣ H →
                            Function.Surjective
                              (QuadraticPi.MovingLogOccupancyInterpolation.packetMap B.occupancyBase w b c H)

QuadraticPi.MovingLogDistinctInterpolation.real_geometric_progression
  (B : QuadraticPi.MovingLogDistinctInterpolation.BaseData) :
  ∃ T,
    ∀ (w : Fin B.m → ℚ),
      QuadraticPi.SeparatedWeightPA.AboveThresholds T w →
        ∃ R,
          0 < R ∧
            ∀ (alpha : ℝ),
              1 < alpha →
                ∀ (c : Fin B.K → Fin B.m → ℂ),
                  ∃ H0,
                    ∀ (H : ℕ),
                      H0 ≤ H →
                        R ∣ H →
                          Function.Surjective
                            (QuadraticPi.MovingLogOccupancyInterpolation.packetMap B.occupancyBase w
                              (fun j => ↑alpha ^ ↑j) c H)

QuadraticPi.GeneralMultiplicityPaperEndpoint.paper_weighted_transverse_multiplicity.{u_1} {m k : ℕ} {ι : Type u_1}
  (Hlocal : QuadraticPi.SmoothLocalPolynomialCertificate.CitedRegularPointLocalEquations)
  (Hreg : QuadraticPi.AffineGeneralityCitation.CitedRegularPrincipalOpen)
  (Hdense : QuadraticPi.AffineGeneralityCitation.CitedComplexPrincipalOpenDensity)
  (f : ι → MvPolynomial (Fin k ⊕ Fin m) ℂ) (P : Ideal (MvPolynomial (Fin k ⊕ Fin m) ℂ))
  (hP : P ∈ (Ideal.span (Set.range f)).minimalPrimes) (hdim : ringKrullDim (MvPolynomial (Fin k ⊕ Fin m) ℂ ⧸ P) = ↑m)
  (V : Fin k → (Fin k ⊕ Fin m → ℂ) → Fin k ⊕ Fin m → ℂ) (U : Set (Fin k ⊕ Fin m → ℂ)) (hU : IsOpen U)
  (hne : ∃ a ∈ U, P ≤ OAI.PiExponent.WeightedBezout.pointIdeal a) (hV : ∀ (i : Fin k), AnalyticOn ℂ (V i) U)
  (hA :
    QuadraticPi.AffineGeneralityCitation.GeneralNormalBasis P ⋯
      (fun i x => QuadraticPi.FormalSliceNormalJacobian.coordinateNormals i) U)
  (hB : QuadraticPi.AffineGeneralityCitation.GeneralNormalBasis P ⋯ V U) (rho : Fin k ⊕ Fin m → ℚ) (kappa : Fin k → ℝ)
  (epsilon N : ℝ) (hrho : ∀ (i : Fin k ⊕ Fin m), 0 < rho i) (hkappa : ∀ (i : Fin k), 0 < kappa i)
  (hepsilon : 0 < epsilon) (hN : 0 < N)
  (hdegree : ∀ (j : ι), ∀ e ∈ (f j).support, ∑ i ∈ e.support, ↑(e i) * ↑(rho i) ≤ N)
  (hvanish :
    ∀ (j : ι) (b : Fin k →₀ ℕ),
      ∑ i, kappa i * ↑(b i) < epsilon * N →
        ∀ x ∈ U,
          P ≤ OAI.PiExponent.WeightedBezout.pointIdeal x →
            QuadraticPi.AnalyticGermSource.mixedField k V b (fun y => (MvPolynomial.aeval y) (f j)) x = 0) :
  ∏ i, ↑(rho (Sum.inl i)) ≤ 2 * ↑k.factorial * epsilon⁻¹ ^ k * ∏ i, kappa i

QuadraticPi.MovingLogBoundedFibreCurve.weighted_curve_inequality.{u_1} {E : Type u_1} [Field E] [Algebra ℂ E]
  [Algebra.EssFiniteType ℂ E] {m K S : ℕ} (hm : 1 ≤ m) (y : E) (x : Fin m → E) (b : Fin K → ℂ)
  (hb : ∀ (j : Fin K), b j ≠ 0) (c : Fin K → Fin m → ℂ) (hc : QuadraticPi.MovingLogFibreIndex.FibreSeparated b c)
  (hocc : QuadraticPi.MovingLogFibreIndex.FibreOccupancy b S)
  (hgen : IntermediateField.adjoin ℂ (Set.range fun i => Fin.cases y x i) = ⊤) (htrdeg : Algebra.trdeg ℂ E = 1)
  (w v : Fin (m + 1) → ℚ) (hw : ∀ (i : Fin (m + 1)), 0 < w i) (hv : ∀ (i : Fin (m + 1)), 0 < v i) (sigma : ℚ)
  (hsigma : 0 < sigma) (hvol : (↑K * (1 + 3 * ↑sigma) ^ (m + 1) * ∏ i, ↑(w i)) / ∏ i, ↑(v i) < 1)
  (hfibrevol : (↑S * (1 + 3 * ↑sigma) ^ m * ∏ i, ↑(w i.succ)) / ∏ i, ↑(v i.succ) < 1)
  (hseparated :
    ∀ (A B : Finset (Fin (m + 1))),
      A.card = B.card →
        ∀ (i : Fin (m + 1)),
          i ≠ 0 →
            i ∈ A →
              i ∉ B →
                (∀ (j : Fin (m + 1)), i < j → (j ∈ A ↔ j ∈ B)) →
                  OAI.PiExponent.PersistentWeightComparison.comparisonConstant m ↑sigma * ∏ j ∈ B, ↑(v j) <
                    ∏ j ∈ A, ↑(w j))
  (hratio : ∀ (i : Fin m), (1 + ↑sigma) * ↑(w i.succ) < ↑(v i.succ)) :
  have hres := ⋯;
  have hfinite := ⋯;
  let z := fun i => Fin.cases y x i;
  have hz := ⋯;
  (1 + ↑sigma) *
      ∑ p ∈ QuadraticPi.MovingLogGeometry.places hfinite z b c hz,
        ↑(QuadraticPi.MovingLogGeometry.contact hres hfinite z b hb c hz v p) ≤
    OAI.PiExponent.CurveContactSum.weightedDegree hfinite z w

QuadraticPi.LogarithmicFullRowShear.det_selectedMatrix_add_tail.{u_1, u_2} {m : ℕ} {α : Type u_1} {C : Type u_2}
  [Fintype C] [DecidableEq C] (v : Fin (m + 1) → ℚ) (hv : ∀ (i : Fin (m + 1)), 0 < v i) (H : ℚ)
  [Fintype (QuadraticPi.LemniscateJetDeterminant.JetIndex v H)]
  [DecidableEq (QuadraticPi.LemniscateJetDeterminant.JetIndex v H)] (G T : C → Fin m → PowerSeries ℂ) (b : C → ℂ)
  (c : C → Fin m → ℂ) (hT : ∀ (j : C) (i : Fin m) (a : ℕ), (PowerSeries.coeff a) (T j i) ≠ 0 → v i.succ ≤ ↑a * v 0)
  (P : α → MvPolynomial (Fin (m + 1)) ℂ) (sel : C × QuadraticPi.LemniscateJetDeterminant.JetIndex v H → α) :
  (QuadraticPi.LogarithmicFullRowShear.selectedMatrix v H (fun j => G j + T j) b c P sel).det =
    (QuadraticPi.LogarithmicFullRowShear.selectedMatrix v H G b c P sel).det

QuadraticPi.LogarithmicFullRowShear.selected_det_ne_zero_iff.{u_1, u_2} {m : ℕ} {α : Type u_1} {C : Type u_2}
  [Fintype C] [DecidableEq C] (v : Fin (m + 1) → ℚ) (hv : ∀ (i : Fin (m + 1)), 0 < v i) (H : ℚ)
  [Fintype (QuadraticPi.LemniscateJetDeterminant.JetIndex v H)]
  [DecidableEq (QuadraticPi.LemniscateJetDeterminant.JetIndex v H)] (G T : C → Fin m → PowerSeries ℂ) (b : C → ℂ)
  (c : C → Fin m → ℂ) (hT : ∀ (j : C) (i : Fin m) (a : ℕ), (PowerSeries.coeff a) (T j i) ≠ 0 → v i.succ ≤ ↑a * v 0)
  (P : α → MvPolynomial (Fin (m + 1)) ℂ) (sel : C × QuadraticPi.LemniscateJetDeterminant.JetIndex v H → α) :
  (QuadraticPi.LogarithmicFullRowShear.selectedMatrix v H (fun j => G j + T j) b c P sel).det ≠ 0 ↔
    (QuadraticPi.LogarithmicFullRowShear.selectedMatrix v H G b c P sel).det ≠ 0

QuadraticPi.MovingLogFiniteCollision.selected_column_collision_bound_exact.{u_1} {m : ℕ} {ι : Type u_1} [Fintype ι]
  [DecidableEq ι] (baseValue target : ℂ) (hexp : Complex.exp target = baseValue) (tags : Finset (Fin m →₀ ℕ))
  (group : ι → ↥tags) {K : ℕ} (j : ι → Fin K) (ell : ι → ℕ) (w : Fin m → ℝ) {H w0 wstar : ℝ}
  (sel : ι → OAI.PiExponent.InterpolationMatrix.Column w0 w H) (hK : 1 ≤ K) (hH : 0 ≤ H) (hw0 : 0 < w0)
  (hws : 0 < wstar) (hw : ∀ (i : Fin m), wstar ≤ w i) :
  ‖Matrix.det fun r col =>
        baseValue ^ (↑(j r) * ↑(sel col) 0) *
          (PowerSeries.coeff (ell r))
            ((OAI.PiExponent.MatrixTranslation.periodMonomial (↑(j r)) target (↑(sel col) 0) fun i =>
                  ↑(sel col) i.succ).coeff
              ↑(group r))‖ ≤
    (↑(Fintype.card ι).factorial *
          Real.exp (↑(Fintype.card ι) * H * QuadraticPi.MovingLogFiniteCollision.holomorphicCost K target w0 wstar) *
        2 ^ ∑ r, ell r) *
      Real.exp
        (-QuadraticPi.MovingLogFiniteCollision.c *
            ∑ A, ↑(OAI.PiExponent.Collision.multiplicity Finset.univ group A) ^ 2 +
          QuadraticPi.MovingLogFiniteCollision.C1 * ↑(Fintype.card ι))

QuadraticPi.MovingLogFiniteCollision.translated_row_determinant_bound_exact.{u_1, u_2} {ι : Type u_1} {κ : Type u_2}
  [Fintype ι] [DecidableEq ι] [Fintype κ] [DecidableEq κ] (group : ι → κ) (f : κ → ι → ℂ → ℂ) (center : ι → ℂ)
  (ell : ι → ℕ) (R : NNReal) (hR : 0 < R) (H A : ℝ) (hf : ∀ (a : κ) (j : ι), Differentiable ℂ (f a j))
  (hfD : ∀ (a : κ) (j : ι), ∀ z ∈ Metric.sphere 0 ↑R, ‖f a j z‖ ≤ Real.exp (H * A))
  (hc : ∀ (i : ι), ‖center i‖ + 3 / 4 ≤ ↑R / 2) :
  ‖Matrix.det fun i j =>
        OAI.PiExponent.AnalyticCollision.rowTest (ell i) fun t => f (group i) j (center i + Complex.log (1 + t))‖ ≤
    (↑(Fintype.card ι).factorial * Real.exp (↑(Fintype.card ι) * H * A) * 2 ^ ∑ i, ell i) *
      Real.exp
        (-QuadraticPi.MovingLogFiniteCollision.c *
            ∑ a, ↑(OAI.PiExponent.Collision.multiplicity Finset.univ group a) ^ 2 +
          QuadraticPi.MovingLogFiniteCollision.C1 * ↑(Fintype.card ι))

QuadraticPi.partialScalarMatchingLogarithm_irrationalityExponent_bounds.{u_1} {E : Type u_1} [Field E] [NumberField E]
  (a gamma : E) (hgamma0 : gamma ≠ 0) (x : ℝ) (hx : x ≠ 0) (S : Finset (E →+* ℂ)) (hS : S.Nonempty)
  (hmatch : ∀ σ ∈ S, Complex.exp (σ gamma * ↑x) = σ a) :
  2 ≤ QuadraticPi.irrationalityExponent x ∧ QuadraticPi.irrationalityExponent x ≤ 2 * ↑(Module.finrank ℚ E) / ↑S.card

QuadraticPi.scalarMatchingLogarithm_irrationalityExponent_eq_two.{u_1} {E : Type u_1} [Field E] [NumberField E]
  (a gamma : E) (hgamma0 : gamma ≠ 0) (x : ℝ) (hx : x ≠ 0)
  (hmatch : ∀ (σ : E →+* ℂ), Complex.exp (σ gamma * ↑x) = σ a) : QuadraticPi.irrationalityExponent x = 2

QuadraticPi.realQuadraticLogarithm_norm_irrationalityExponent_eq_two (D : ℚ) (hD : 0 < D) (hns : ¬IsSquare D)
  (a : QuadraticPi.RationalNormalizedQuadraticLogField.FieldOf D) (hpos : 0 < ↑a) (hne : ↑a ≠ 1)
  (hnorm : (Algebra.norm ℚ) a = 1 ∨ (Algebra.norm ℚ) a = -1) : QuadraticPi.irrationalityExponent (Real.log ↑a / √↑D) = 2

QuadraticPi.positiveQuadraticLogarithm_rational_sum_irrationalityExponent_eq_two.{u_1} {ι : Type u_1} (s : Finset ι)
  (D : ℚ) (hD : 0 < D) (q r : ι → ℚ) (hr : ∀ i ∈ s, QuadraticPi.PositiveQuadraticLogarithm.Admissible D (r i))
  (hne : ∑ i ∈ s, ↑(q i) * QuadraticPi.PositiveQuadraticLogarithm.value D (r i) ≠ 0) :
  QuadraticPi.irrationalityExponent (∑ i ∈ s, ↑(q i) * QuadraticPi.PositiveQuadraticLogarithm.value D (r i)) = 2

QuadraticPi.circularQuadraticLogarithm_rational_sum_irrationalityExponent_eq_two.{u_1} {ι : Type u_1} (s : Finset ι)
  (d : ℚ) (hd : 0 < d) (q0 : ℚ) (q r : ι → ℚ)
  (hne :
    ↑q0 * QuadraticPi.CircularQuadraticLogarithm.period d +
        ∑ i ∈ s, ↑(q i) * QuadraticPi.CircularQuadraticLogarithm.value d (r i) ≠
      0) :
  QuadraticPi.irrationalityExponent
      (↑q0 * QuadraticPi.CircularQuadraticLogarithm.period d +
        ∑ i ∈ s, ↑(q i) * QuadraticPi.CircularQuadraticLogarithm.value d (r i)) =
    2

QuadraticPi.ScalarMatchingInvariantConverse.invariantField_theorem.{u_1} {E : Type u_1} [Field E] [NumberField E]
  (hGS : QuadraticPi.ScalarMatchingInvariantConverse.CitedGelfondSchneider) (a c : E) (hc : c ≠ 0) (hgen : ℚ⟮a, c⟯ = ⊤)
  (iota : E →+* ℂ) (x : ℝ) (hx : x ≠ 0) (hi : Complex.exp (iota c * ↑x) = iota a) :
  (2 ≤ QuadraticPi.irrationalityExponent x ∧
      QuadraticPi.irrationalityExponent x ≤
        2 * ↑(Module.finrank ℚ ↥(QuadraticPi.ScalarMatchingInvariantField.invariantField a c))) ∧
    (∀ (sigma : E →+* ℂ),
        Complex.exp (sigma c * ↑x) = sigma a ↔
          QuadraticPi.ScalarMatchingInvariantField.FixesInvariantField a c iota sigma) ∧
      ∃ S,
        (∀ (sigma : E →+* ℂ), sigma ∈ S ↔ Complex.exp (sigma c * ↑x) = sigma a) ∧
          S.card = Module.finrank (↥(QuadraticPi.ScalarMatchingInvariantField.invariantField a c)) E ∧
            S.Nonempty ∧ (S.card = 1 ∨ S.card = 2)

QuadraticPi.ScalarMatchingAllEmbeddingRigidity.all_matching_rigidity.{u_1} {E : Type u_1} [Field E] [NumberField E]
  (hGS : QuadraticPi.ScalarMatchingInvariantConverse.CitedGelfondSchneider) (a c : E) (hc : c ≠ 0) (iota : E →+* ℂ)
  (x : ℝ) (hx : x ≠ 0) (hall : ∀ (sigma : E →+* ℂ), Complex.exp (sigma c * ↑x) = sigma a) :
  (∃ q, c ^ 2 = ↑q) ∧ a ∈ ℚ⟮c⟯ ∧ ℚ⟮a, c⟯ = ℚ⟮c⟯ ∧ Module.finrank ℚ ↥ℚ⟮a, c⟯ ≤ 2

QuadraticPi.ReciprocalTraceLogarithmTheorem.reciprocalTrace_irrationalityExponent_bounds (a : ℝ) (ha : 0 < a)
  (ha1 : a ≠ 1) (halg : IsAlgebraic ℚ a) :
  2 ≤ QuadraticPi.irrationalityExponent (QuadraticPi.ReciprocalTraceLogarithmTheorem.target a) ∧
    QuadraticPi.irrationalityExponent (QuadraticPi.ReciprocalTraceLogarithmTheorem.target a) ≤
      2 * ↑(Module.finrank ℚ (QuadraticPi.AlgebraicLogField.RealField (a + a⁻¹)))

QuadraticPi.ReciprocalTraceParameterTheorem.parameter_irrationalityExponent_bounds (t : ℝ) (ht : 2 < t)
  (halg : IsAlgebraic ℚ t) :
  2 ≤ QuadraticPi.irrationalityExponent (QuadraticPi.ReciprocalTraceParameterTheorem.value t) ∧
    QuadraticPi.irrationalityExponent (QuadraticPi.ReciprocalTraceParameterTheorem.value t) ≤
      2 * ↑(Module.finrank ℚ (QuadraticPi.AlgebraicLogField.RealField t))

QuadraticPi.QuadraticCharacterExponent.exists_logSum_irrationalityExponent_eq_two.{u_1} {E : Type u_1} [Field E]
  [CharZero E] [FiniteDimensional ℚ E] [IsGalois ℚ E] (χ : Gal(E/ℚ) →* ℤˣ) (hχ : χ ≠ 1) (φ : E →+* ℝ) :
  ∃ D,
    0 < D ∧
      ¬IsSquare D ∧
        ∃ e,
          (∀ (x : ↥(IntermediateField.fixedField χ.ker)), ↑(e x) = φ ↑x) ∧
            ∀ (a : E),
              (∀ (g : Gal(E/ℚ)), 0 < φ (g a)) →
                QuadraticPi.QuadraticCharacterProduct.product χ a ≠ 1 →
                  QuadraticPi.irrationalityExponent (QuadraticPi.QuadraticCharacterLogarithm.logSum χ φ a / √↑D) = 2

QuadraticPi.QuadraticCharacterExponent.logSum_irrationalityExponent_eq_two_of_fieldRange.{u_1} {E : Type u_1} [Field E]
  [CharZero E] [FiniteDimensional ℚ E] [IsGalois ℚ E] (χ : Gal(E/ℚ) →* ℤˣ) (hχ : χ ≠ 1) (φ : E →+* ℝ) (a : E)
  (ha : ∀ (g : Gal(E/ℚ)), 0 < φ (g a)) (hne : QuadraticPi.QuadraticCharacterProduct.product χ a ≠ 1) (D : ℚ)
  (hD : 0 < D) (hns : ¬IsSquare D)
  (hfield : (φ.comp (IntermediateField.fixedField χ.ker).val.toRingHom).toRatAlgHom.fieldRange = ℚ⟮√↑D⟯) :
  QuadraticPi.irrationalityExponent (QuadraticPi.QuadraticCharacterLogarithm.logSum χ φ a / √↑D) = 2

QuadraticPi.rationalLogRatio_irrationalityExponent_bounds (a b : ℚ) (ha : 0 < ↑a) (hb : 0 < ↑b)
  (hlogb : Real.log ↑b ≠ 0) (hindependent : QuadraticPi.TwoLogCharacterCenters.NoPowerRelation ↑a ↑b) :
  2 ≤ QuadraticPi.irrationalityExponent (Real.log ↑a / Real.log ↑b) ∧
    QuadraticPi.irrationalityExponent (Real.log ↑a / Real.log ↑b) ≤ 3

QuadraticPi.TwoLogUniformInterpolation.twoLogUniformInterpolation : QuadraticPi.TwoLogInterpolation.UniformStatement

QuadraticPi.TwoLogManuscriptShear.det_fullLog_selected_eq_ratMinor {m : ℕ} (b a : ℚ) (K : ℕ) (w0 v theta F0 H : ℚ)
  (w r : Fin m → ℚ) (hv : 0 < v) (htheta : 0 < theta) (hw : ∀ (i : Fin m), 0 < w i) (hF0 : 2 / theta < F0)
  (sel :
    QuadraticPi.TwoLogMatrix.Row K (↑v) (↑theta) (fun i => ↑(w i)) ↑H →
      QuadraticPi.TwoLogMatrix.Column (↑w0) (fun i => ↑(w i)) ↑H) :
  ((QuadraticPi.TwoLogJetDeterminant.fullLogMatrix (↑b) (↑a) K (↑w0) (↑v) (↑theta) (fun i => ↑(w i)) ↑H fun i =>
            ↑(r i)).submatrix
        id sel).det =
    ↑(QuadraticPi.TwoLogMatrix.selectedMinor b a K (↑w0) (↑v) (↑theta) (fun i => ↑(w i)) (↑H) r
          (QuadraticPi.TwoLogManuscriptShear.orders F0 v w) sel).det

QuadraticPi.TwoLogManuscriptShear.fullLog_det_ne_zero_iff_ratMinor {m : ℕ} (b a : ℚ) (K : ℕ) (w0 v theta F0 H : ℚ)
  (w r : Fin m → ℚ) (hv : 0 < v) (htheta : 0 < theta) (hw : ∀ (i : Fin m), 0 < w i) (hF0 : 2 / theta < F0)
  (sel :
    QuadraticPi.TwoLogMatrix.Row K (↑v) (↑theta) (fun i => ↑(w i)) ↑H →
      QuadraticPi.TwoLogMatrix.Column (↑w0) (fun i => ↑(w i)) ↑H) :
  ((QuadraticPi.TwoLogJetDeterminant.fullLogMatrix (↑b) (↑a) K (↑w0) (↑v) (↑theta) (fun i => ↑(w i)) ↑H fun i =>
              ↑(r i)).submatrix
          id sel).det ≠
      0 ↔
    (QuadraticPi.TwoLogMatrix.selectedMinor b a K (↑w0) (↑v) (↑theta) (fun i => ↑(w i)) (↑H) r
          (QuadraticPi.TwoLogManuscriptShear.orders F0 v w) sel).det ≠
      0

QuadraticPi.TwoLogSharpCollision.pair_degree_sum_lower_rpow (S : Finset (ℕ × ℕ)) :
  2 * √2 / 3 * ↑S.card ^ (3 / 2) - ↑S.card ≤ ∑ p ∈ S, ↑(p.1 + p.2)

QuadraticPi.TwoLogSharpCollision.selected_formal_main_collision_bound {m K : ℕ} (b a : ℂ) (target logA logB : ℝ)
  (hexpA : Complex.exp ↑logA = a) (hexpB : Complex.exp ↑logB = b) (hrelation : target * logB = logA) (w : Fin m → ℝ)
  (H w0 v theta wstar : ℝ) (tags : Finset (Fin m → ℕ)) (group : QuadraticPi.TwoLogMatrix.Row K v theta w H → ↥tags)
  (ell : QuadraticPi.TwoLogMatrix.Row K v theta w H → ℕ)
  (sel : QuadraticPi.TwoLogMatrix.Row K v theta w H → QuadraticPi.TwoLogMatrix.Column w0 w H) (hK : 1 ≤ K) (hH : 0 < H)
  (hw0 : 0 < w0) (hv : 0 < v) (htheta : 0 < theta) (hws : 0 < wstar) (hw : ∀ (i : Fin m), wstar ≤ w i) :
  ‖Matrix.det fun row col =>
        b ^ (↑row.1 * ↑(sel col) 0) * a ^ (↑row.1 * ↑(sel col) (Fin.succ 0)) *
          (MvPowerSeries.coeff (QuadraticPi.TwoLogMatrix.pairExponent (↑row.2 0 - ell row) (↑row.2 (Fin.succ 0))))
            (QuadraticPi.TwoLogMainPeriodBridge.periodSeries (↑(∏ i, (↑(sel col) i.succ.succ).choose (↑(group row) i)))
              (↑target) 0 0 (↑(sel col) 0) (↑(sel col) (Fin.succ 0))
              (∑ i, (↑(sel col) i.succ.succ - ↑(group row) i)))‖ ≤
    Real.exp
      (-QuadraticPi.TwoLogSharpCollision.collisionConstant * QuadraticPi.TwoLogCollision.occupancyLoad group +
        ↑(Fintype.card (QuadraticPi.TwoLogMatrix.Row K v theta w H)) * H *
          (QuadraticPi.twoLogRadius logA logB K / w0 +
                Real.log (QuadraticPi.twoLogAdditiveBound target logA logB K) / wstar +
              Real.log 2 / v +
            QuadraticPi.TwoLogCollision.collisionRemainder (Fintype.card (QuadraticPi.TwoLogMatrix.Row K v theta w H))
              H))

QuadraticPi.TwoLogSharpCollision.infinite_collision_exp_bound.{u_1, u_2} {ι : Type u_1} {κ : Type u_2} [Fintype ι]
  [DecidableEq ι] [Fintype κ] [DecidableEq κ] (group : ι → κ) (B : ι → ℕ × ℕ → ℂ) (C : κ → ℕ × ℕ → ι → ℂ) (ell : ι → ℕ)
  {H A v : ℝ} (hH : 0 < H) (hC : ∀ (a : κ) (p : ℕ × ℕ) (j : ι), ‖C a p j‖ ≤ Real.exp (H * A))
  (hB : ∀ (i : ι) (p : ℕ × ℕ), ‖B i p‖ ≤ 2 ^ ell i * (1 / 2) ^ (p.1 + p.2))
  (hell : ↑(∑ i, ell i) ≤ ↑(Fintype.card ι) * H / v) (T : Matrix ι ι ℂ)
  (hsum : ∀ (i j : ι), HasSum (fun p => B i p * C (group i) p j) (T i j)) :
  ‖T.det‖ ≤
    Real.exp
      (-QuadraticPi.TwoLogSharpCollision.collisionConstant * QuadraticPi.TwoLogCollision.occupancyLoad group +
        ↑(Fintype.card ι) * H *
          (A + Real.log 2 / v + QuadraticPi.TwoLogCollision.collisionRemainder (Fintype.card ι) H))

QuadraticPi.rationalTwoLog_linearForm_lowerBound (a b : ℚ) (ha : 0 < ↑a) (hb : 0 < ↑b) (hlogb : Real.log ↑b ≠ 0)
  (hindependent : QuadraticPi.TwoLogCharacterCenters.NoPowerRelation ↑a ↑b) (epsilon : ℝ) (hepsilon : 0 < epsilon) :
  ∃ C,
    0 < C ∧
      ∀ (p q : ℤ), (p, q) ≠ (0, 0) → C * max 1 (max |↑p| |↑q|) ^ (-2 - epsilon) ≤ |↑p * Real.log ↑a + ↑q * Real.log ↑b|

QuadraticPi.partialEmbeddingMatchedLogRatio_irrationalityExponent_bounds.{u_1} {E : Type u_1} [Field E] [NumberField E]
  (a b : E) (x : ℝ) (hirr : Irrational x) (S : Finset (E →+* ℂ)) (hS : S.Nonempty)
  (hmatch : ∀ sigma ∈ S, ∃ LA LB, LB ≠ 0 ∧ Complex.exp LA = sigma a ∧ Complex.exp LB = sigma b ∧ ↑x * LB = LA) :
  2 ≤ QuadraticPi.irrationalityExponent x ∧
    QuadraticPi.irrationalityExponent x ≤ 3 * QuadraticPi.TwoLogComplexPartialComparison.degreeRatio S

QuadraticPi.allEmbeddingMatchedLogRatio_irrationalityExponent_bounds.{u_1} {E : Type u_1} [Field E] [NumberField E]
  (a b : E) (x : ℝ) (hirr : Irrational x)
  (hmatch :
    ∀ (σ : E →+* ℂ), ∃ logA logB, logB ≠ 0 ∧ Complex.exp logA = σ a ∧ Complex.exp logB = σ b ∧ ↑x * logB = logA) :
  2 ≤ QuadraticPi.irrationalityExponent x ∧ QuadraticPi.irrationalityExponent x ≤ 3

QuadraticPi.quadraticNormOneLogRatio_irrationalityExponent_bounds.{u_1} {E : Type u_1} [Field E] [NumberField E]
  (hdeg : Module.finrank ℚ E = 2) (a b : E) (han : (Algebra.norm ℚ) a = 1) (hbn : (Algebra.norm ℚ) b = 1) (σ₀ : E →+* ℂ)
  (logA logB : ℂ) (x : ℝ) (hexpA : Complex.exp logA = σ₀ a) (hexpB : Complex.exp logB = σ₀ b) (hlogB : logB ≠ 0)
  (hrel : ↑x * logB = logA) (hirr : Irrational x) :
  2 ≤ QuadraticPi.irrationalityExponent x ∧ QuadraticPi.irrationalityExponent x ≤ 3

QuadraticPi.TwoLogNonrationalUniformInterpolation.twoLogNormalizedUniformInterpolation :
  QuadraticPi.TwoLogNonrationalUniformInterpolation.UniformStatement

QuadraticPi.TwoLogNonrationalNumberFieldMinors.cofinal_field_minors.{u_1} {E : Type u_1} [Field E] [NumberField E]
  (B : QuadraticPi.TwoLogInterpolation.BaseData) :
  ∃ thresholds,
    ∀ (w : Fin B.m → ℚ),
      QuadraticPi.SeparatedWeightPA.AboveThresholds thresholds w →
        ∀ (r : Fin B.m → E),
          (∀ (i : Fin B.m) (q : ℚ), r i ≠ ↑q) →
            ∀ (sigma : E →+* ℂ) (b a : E),
              b ≠ 0 →
                a ≠ 0 →
                  (Function.Injective fun j => (sigma b ^ ↑j, sigma a ^ ↑j)) →
                    ∀ (T : Fin B.m → ℕ),
                      (∀ (i : Fin B.m), w i / B.theta ≤ ↑(T i) * B.v) →
                        ∀ (L : ℕ),
                          ∃ H,
                            L ≤ H ∧
                              0 < H ∧
                                ∃ sel,
                                  Function.Injective sel ∧
                                    (QuadraticPi.TwoLogMatrix.selectedMinor b a B.K (↑B.w0) (↑B.v) (↑B.theta)
                                            (fun i => ↑(w i)) (↑H) r T sel).det ≠
                                        0 ∧
                                      ∀ (tau : E →+* ℂ),
                                        (QuadraticPi.TwoLogMatrix.selectedMinor (tau b) (tau a) B.K (↑B.w0) (↑B.v)
                                              (↑B.theta) (fun i => ↑(w i)) (↑H) (fun i => tau (r i)) T sel).det ≠
                                          0

QuadraticPi.normalizedEmbeddingMatchedLogRatio_irrationalityExponent_bounds.{u_1} {E : Type u_1} [Field E]
  [NumberField E] (a b c : E) (hc : ∀ (q : ℚ), c ≠ ↑q) (htorus : ¬((∃ n, 0 < n ∧ a ^ n = 1) ∧ ∃ n, 0 < n ∧ b ^ n = 1))
  (x : ℝ) (hirr : Irrational x) (S : Finset (E →+* ℂ)) (hS : S.Nonempty)
  (hmatch :
    ∀ sigma ∈ S, ∃ LA LB, LB ≠ 0 ∧ Complex.exp LA = sigma a ∧ Complex.exp LB = sigma b ∧ sigma c * ↑x * LB = LA) :
  2 ≤ QuadraticPi.irrationalityExponent x ∧
    QuadraticPi.irrationalityExponent x ≤ 3 * QuadraticPi.TwoLogComplexPartialComparison.degreeRatio S

QuadraticPi.normalizedEmbeddingMatchedLogRatio_irrational.{u_1} {E : Type u_1} [Field E] [NumberField E] (a b c : E)
  (hc : ∀ (q : ℚ), c ≠ ↑q) (htorus : ¬((∃ n, 0 < n ∧ a ^ n = 1) ∧ ∃ n, 0 < n ∧ b ^ n = 1)) (x : ℝ) (hx : x ≠ 0)
  (S : Finset (E →+* ℂ)) (hS : S.Nonempty)
  (hmatch : ∀ sigma ∈ S, ∃ LA LB, Complex.exp LA = sigma a ∧ Complex.exp LB = sigma b ∧ sigma c * ↑x * LB = LA) :
  Irrational x

QuadraticPi.normalizedEmbeddingMatchedLogRatio_unconditional_irrationalityExponent_bounds.{u_1} {E : Type u_1} [Field E]
  [NumberField E] (a b c : E) (hc : ∀ (q : ℚ), c ≠ ↑q) (htorus : ¬((∃ n, 0 < n ∧ a ^ n = 1) ∧ ∃ n, 0 < n ∧ b ^ n = 1))
  (x : ℝ) (hx : x ≠ 0) (S : Finset (E →+* ℂ)) (hS : S.Nonempty)
  (hmatch :
    ∀ sigma ∈ S, ∃ LA LB, LB ≠ 0 ∧ Complex.exp LA = sigma a ∧ Complex.exp LB = sigma b ∧ sigma c * ↑x * LB = LA) :
  2 ≤ QuadraticPi.irrationalityExponent x ∧
    QuadraticPi.irrationalityExponent x ≤ 3 * QuadraticPi.TwoLogComplexPartialComparison.degreeRatio S

QuadraticPi.CircularRealLogRatioUnconditional.normalizedPiLogRatio_irrationalityExponent_bounds (d a : ℚ) (hd : 0 < d)
  (ha : 0 < a) (ha1 : a ≠ 1) :
  2 ≤ QuadraticPi.irrationalityExponent (Real.pi / (√↑d * Real.log ↑a)) ∧
    QuadraticPi.irrationalityExponent (Real.pi / (√↑d * Real.log ↑a)) ≤ 3

QuadraticPi.CircularRealLogRatioUnconditional.arctangentRealLogRatio_irrationalityExponent_bounds (r a : ℚ) (hr : r ≠ 0)
  (ha : 0 < a) (ha1 : a ≠ 1) :
  2 ≤ QuadraticPi.irrationalityExponent (Real.arctan ↑r / Real.log ↑a) ∧
    QuadraticPi.irrationalityExponent (Real.arctan ↑r / Real.log ↑a) ≤ 3

QuadraticPi.RealQuadraticRationalLogRatioUnconditional.norm_ratio_irrationalityExponent_bounds (D : ℚ) (hD : 0 < D)
  (hns : ¬IsSquare D) (a : QuadraticPi.RationalNormalizedQuadraticLogField.FieldOf D) (hpos : 0 < ↑a) (hne : ↑a ≠ 1)
  (hnorm : (Algebra.norm ℚ) a = 1 ∨ (Algebra.norm ℚ) a = -1) (b : ℚ) (hb : 0 < b) (hb1 : b ≠ 1) :
  2 ≤ QuadraticPi.irrationalityExponent (Real.log ↑a / (√↑D * Real.log ↑b)) ∧
    QuadraticPi.irrationalityExponent (Real.log ↑a / (√↑D * Real.log ↑b)) ≤ 3

QuadraticPi.RealQuadraticRationalLogRatioUnconditional.log_one_add_sqrt_two_ratio_bounds :
  2 ≤ QuadraticPi.irrationalityExponent (Real.log (1 + √2) / (√2 * Real.log 2)) ∧
    QuadraticPi.irrationalityExponent (Real.log (1 + √2) / (√2 * Real.log 2)) ≤ 3

QuadraticPi.RealQuadraticRationalLogRatioUnconditional.log_golden_ratio_bounds :
  2 ≤ QuadraticPi.irrationalityExponent (Real.log ((1 + √5) / 2) / (√5 * Real.log 2)) ∧
    QuadraticPi.irrationalityExponent (Real.log ((1 + √5) / 2) / (√5 * Real.log 2)) ≤ 3

QuadraticPi.scalarMatching_rational_sum_eventualLowerBound.{u_1, u_2} {E : Type u_1} [Field E] [NumberField E]
  {ι : Type u_2} (s : Finset ι) (q : ι → ℚ) (x : ι → ℝ) (a : ι → E) (gamma : E) (hgamma : gamma ≠ 0)
  (hmatch : ∀ i ∈ s, ∀ (σ : E →+* ℂ), Complex.exp (σ gamma * ↑(x i)) = σ (a i)) (hne : ∑ i ∈ s, ↑(q i) * x i ≠ 0) :
  QuadraticPi.EventualLowerBound (∑ i ∈ s, ↑(q i) * x i)

QuadraticPi.scalarMatching_rational_sum_irrationalityExponent_eq_two.{u_1, u_2} {E : Type u_1} [Field E] [NumberField E]
  {ι : Type u_2} (s : Finset ι) (q : ι → ℚ) (x : ι → ℝ) (a : ι → E) (gamma : E) (hgamma : gamma ≠ 0)
  (hmatch : ∀ i ∈ s, ∀ (σ : E →+* ℂ), Complex.exp (σ gamma * ↑(x i)) = σ (a i)) (hne : ∑ i ∈ s, ↑(q i) * x i ≠ 0) :
  QuadraticPi.irrationalityExponent (∑ i ∈ s, ↑(q i) * x i) = 2

QuadraticPi.rationalLogarithm_rational_sum_eventualLowerBound.{u_1} {ι : Type u_1} (s : Finset ι) (q a : ι → ℚ)
  (ha : ∀ i ∈ s, 0 < a i) (hne : ∑ i ∈ s, ↑(q i) * Real.log ↑(a i) ≠ 0) :
  QuadraticPi.EventualLowerBound (∑ i ∈ s, ↑(q i) * Real.log ↑(a i))

QuadraticPi.rationalLogarithm_rational_sum_irrationalityExponent_eq_two.{u_1} {ι : Type u_1} (s : Finset ι)
  (q a : ι → ℚ) (ha : ∀ i ∈ s, 0 < a i) (hne : ∑ i ∈ s, ↑(q i) * Real.log ↑(a i) ≠ 0) :
  QuadraticPi.irrationalityExponent (∑ i ∈ s, ↑(q i) * Real.log ↑(a i)) = 2

QuadraticPi.rationalNormalizedQuadraticLogarithm_irrationalityExponent_eq_two (D : ℚ) (hD : 0 < D) (u v : ℚ)
  (hpos : 0 < ↑u + ↑v * √↑D) (hne : ↑u + ↑v * √↑D ≠ 1) (hnorm : (u ^ 2 - D * v ^ 2) ^ 2 = 1) :
  QuadraticPi.irrationalityExponent (Real.log (↑u + ↑v * √↑D) / √↑D) = 2

QuadraticPi.normalizedQuadraticLogarithm_rational_sum_irrationalityExponent_eq_two.{u_1} {ι : Type u_1} (s : Finset ι)
  (D : ℚ) (hD : 0 < D) (q u v : ι → ℚ) (hpos : ∀ i ∈ s, 0 < ↑(u i) + ↑(v i) * √↑D)
  (hnorm : ∀ i ∈ s, (u i ^ 2 - D * v i ^ 2) ^ 2 = 1)
  (hne : ∑ i ∈ s, ↑(q i) * (Real.log (↑(u i) + ↑(v i) * √↑D) / √↑D) ≠ 0) :
  QuadraticPi.irrationalityExponent (∑ i ∈ s, ↑(q i) * (Real.log (↑(u i) + ↑(v i) * √↑D) / √↑D)) = 2

QuadraticPi.positiveQuadraticLogarithm_irrationalityExponent_eq_two (D r : ℚ) (hD : 0 < D)
  (hr : QuadraticPi.PositiveQuadraticLogarithm.Admissible D r) (hr0 : r ≠ 0) :
  QuadraticPi.irrationalityExponent (QuadraticPi.PositiveQuadraticLogarithm.value D r) = 2

QuadraticPi.circularQuadraticLogarithm_irrationalityExponent_eq_two (d r : ℚ) (hd : 0 < d) (hr : r ≠ 0) :
  QuadraticPi.irrationalityExponent (QuadraticPi.CircularQuadraticLogarithm.value d r) = 2

QuadraticPi.rationalNormalizedPi_irrationalityExponent_eq_two (d : ℚ) (hd : 0 < d) :
  QuadraticPi.irrationalityExponent (Real.pi / √↑d) = 2

QuadraticPi.QuadraticLogarithmicFamily.value_hasDerivAt (D x : ℝ)
  (hx : QuadraticPi.QuadraticLogarithmicFamily.Admissible D x) :
  HasDerivAt (QuadraticPi.QuadraticLogarithmicFamily.value D) (2 / (1 - D * x ^ 2)) x

QuadraticPi.QuadraticLogarithmicFamily.value_ode (D x : ℝ)
  (hx : QuadraticPi.QuadraticLogarithmicFamily.Admissible D x) :
  (1 - D * x ^ 2) * deriv (QuadraticPi.QuadraticLogarithmicFamily.value D) x = 2

QuadraticPi.QuadraticLogarithmicFamily.denominator_pos (D x : ℝ)
  (hx : QuadraticPi.QuadraticLogarithmicFamily.Admissible D x) : 0 < 1 - D * x ^ 2

QuadraticPi.QuadraticLogarithmicFamily.value_zero (D : ℝ) : QuadraticPi.QuadraticLogarithmicFamily.value D 0 = 0

QuadraticPi.QuadraticLogarithmicFamily.value_eq_tsum (D x : ℝ) (hD : D ≠ 0) (hx : |D * x ^ 2| < 1) :
  QuadraticPi.QuadraticLogarithmicFamily.value D x = ∑' (n : ℕ), 2 * D ^ n * x ^ (2 * n + 1) / (2 * ↑n + 1)

QuadraticPi.QuadraticLogarithmicFamily.value_series_absolutely_summable (D x : ℝ) (hD : D ≠ 0) (hx : |D * x ^ 2| < 1) :
  Summable fun n => |2 * D ^ n * x ^ (2 * n + 1) / (2 * ↑n + 1)|

QuadraticPi.QuadraticLogarithmicFamily.value_complex_branch (D x : ℝ)
  (hx : QuadraticPi.QuadraticLogarithmicFamily.Admissible D x) :
  ↑(QuadraticPi.QuadraticLogarithmicFamily.value D x) = QuadraticPi.QuadraticLogarithmicFamily.complexValue D ↑x

QuadraticPi.QuadraticLogarithmicFamily.complexValue_hasDerivAt_of_slitPlane (D : ℝ) (hD : D ≠ 0) (z : ℂ)
  (hz :
    (1 + QuadraticPi.QuadraticLogarithmicFamily.complexRoot D * z) /
        (1 - QuadraticPi.QuadraticLogarithmicFamily.complexRoot D * z) ∈
      Complex.slitPlane) :
  HasDerivAt (QuadraticPi.QuadraticLogarithmicFamily.complexValue D) (2 / (1 - ↑D * z ^ 2)) z

QuadraticPi.QuadraticLogarithmicFamily.complexValue_differentiableOn (D : ℝ) (hD : D ≠ 0) :
  DifferentiableOn ℂ (QuadraticPi.QuadraticLogarithmicFamily.complexValue D)
    (QuadraticPi.QuadraticLogarithmicFamily.complexDisc D)

QuadraticPi.QuadraticLogarithmicFamily.complex_denominator_ne_zero (D : ℝ) (z : ℂ)
  (hz :
    (1 + QuadraticPi.QuadraticLogarithmicFamily.complexRoot D * z) /
        (1 - QuadraticPi.QuadraticLogarithmicFamily.complexRoot D * z) ∈
      Complex.slitPlane) :
  1 - ↑D * z ^ 2 ≠ 0

QuadraticPi.QuadraticLogarithmicFamily.complexValue_ode (D : ℝ) (hD : D ≠ 0) (z : ℂ)
  (hz : z ∈ QuadraticPi.QuadraticLogarithmicFamily.complexDisc D) :
  (1 - ↑D * z ^ 2) * deriv (QuadraticPi.QuadraticLogarithmicFamily.complexValue D) z = 2

QuadraticPi.QuadraticLogarithmicFamily.complexValue_zero (D : ℝ) :
  QuadraticPi.QuadraticLogarithmicFamily.complexValue D 0 = 0

QuadraticPi.QuadraticLogarithmicFamily.complexValue_eq_tsum (D : ℝ) (hD : D ≠ 0) (z : ℂ)
  (hz : z ∈ QuadraticPi.QuadraticLogarithmicFamily.complexDisc D) :
  QuadraticPi.QuadraticLogarithmicFamily.complexValue D z = ∑' (n : ℕ), 2 * ↑D ^ n * z ^ (2 * n + 1) / (2 * ↑n + 1)

QuadraticPi.QuadraticLogarithmicFamily.complexValue_series_absolutely_summable (D : ℝ) (hD : D ≠ 0) (z : ℂ)
  (hz : z ∈ QuadraticPi.QuadraticLogarithmicFamily.complexDisc D) :
  Summable fun n => ‖2 * ↑D ^ n * z ^ (2 * n + 1) / (2 * ↑n + 1)‖

QuadraticPi.ScalarMatchingInvariantField.fixes_iff_actions.{u_1} {E : Type u_1} [Field E] [Algebra ℚ E] (a c : E)
  (hc : c ≠ 0) (ι σ : E →+* ℂ) :
  QuadraticPi.ScalarMatchingInvariantField.FixesInvariantField a c ι σ ↔
    σ c = ι c ∧ σ a = ι a ∨ σ c = -ι c ∧ σ a = (ι a)⁻¹

QuadraticPi.ScalarMatchingInvariantField.fixing_embedding_matches.{u_1} {E : Type u_1} [Field E] [Algebra ℚ E] (a c : E)
  (hc : c ≠ 0) (ι σ : E →+* ℂ) (x : ℝ) (hmatch : Complex.exp (ι c * ↑x) = ι a)
  (hfix : QuadraticPi.ScalarMatchingInvariantField.FixesInvariantField a c ι σ) : Complex.exp (σ c * ↑x) = σ a

QuadraticPi.ScalarMatchingInvariantDegreeTheorem.invariantField_eventualLowerBound.{u_1} {E : Type u_1} [Field E]
  [NumberField E] (a c : E) (hc : c ≠ 0) (ι : E →+* ℂ) (x : ℝ) (hx : x ≠ 0) (hmatch : Complex.exp (ι c * ↑x) = ι a) :
  QuadraticPi.EventualLowerBoundAbove x
    (2 * ↑(Module.finrank ℚ ↥(QuadraticPi.ScalarMatchingInvariantField.invariantField a c)))

QuadraticPi.ScalarMatchingInvariantDegreeTheorem.invariantField_irrationalityExponent_bounds.{u_1} {E : Type u_1}
  [Field E] [NumberField E] (a c : E) (hc : c ≠ 0) (ι : E →+* ℂ) (x : ℝ) (hx : x ≠ 0)
  (hmatch : Complex.exp (ι c * ↑x) = ι a) :
  2 ≤ QuadraticPi.irrationalityExponent x ∧
    QuadraticPi.irrationalityExponent x ≤
      2 * ↑(Module.finrank ℚ ↥(QuadraticPi.ScalarMatchingInvariantField.invariantField a c))

QuadraticPi.ReciprocalTraceLogarithmTheorem.reciprocalTrace_eventualLowerBound (a : ℝ) (ha : 0 < a) (ha1 : a ≠ 1)
  (halg : IsAlgebraic ℚ a) :
  QuadraticPi.EventualLowerBoundAbove (QuadraticPi.ReciprocalTraceLogarithmTheorem.target a)
    (2 * ↑(Module.finrank ℚ (QuadraticPi.AlgebraicLogField.RealField (a + a⁻¹))))

QuadraticPi.ReciprocalPolynomialDegree.reciprocal_trace_index (a : ℝ) (ha : 0 < a) (ha1 : a ≠ 1)
  (halg : IsAlgebraic ℚ a) (hrec : (minpoly ℚ a).reverse = minpoly ℚ a) :
  Module.finrank
      (↥(QuadraticPi.ReciprocalTraceLogarithmTheorem.traceField (QuadraticPi.AlgebraicLogField.realGenerator a)))
      (QuadraticPi.AlgebraicLogField.RealField a) =
    2

QuadraticPi.ReciprocalPolynomialDegree.inverseAutomorphism_involutive.{u_1, u_2} {F : Type u_1} {E : Type u_2} [Field F]
  [Field E] [Algebra F E] (a : E) (ha : a ≠ 0) (halg : IsAlgebraic F a) (hrec : (minpoly F a).reverse = minpoly F a) :
  Function.Involutive ⇑(QuadraticPi.ReciprocalPolynomialDegree.inverseAutomorphism a ha halg hrec)

QuadraticPi.ReciprocalTraceFixedField.reciprocal_fixedField_eq_traceField (a : ℝ) (ha : 0 < a) (ha1 : a ≠ 1)
  (halg : IsAlgebraic ℚ a) (hrec : (minpoly ℚ a).reverse = minpoly ℚ a) :
  IntermediateField.fixedField
      (Subgroup.zpowers (QuadraticPi.ReciprocalPolynomialDegree.inverseAutomorphism a ⋯ halg hrec)) =
    QuadraticPi.ReciprocalTraceLogarithmTheorem.traceField (QuadraticPi.AlgebraicLogField.realGenerator a)

QuadraticPi.ReciprocalPolynomialDegree.reciprocalPolynomial_irrationalityExponent_bounds (a : ℝ) (ha : 0 < a)
  (ha1 : a ≠ 1) (halg : IsAlgebraic ℚ a) (hrec : (minpoly ℚ a).reverse = minpoly ℚ a) :
  2 ≤ QuadraticPi.irrationalityExponent (QuadraticPi.ReciprocalTraceLogarithmTheorem.target a) ∧
    QuadraticPi.irrationalityExponent (QuadraticPi.ReciprocalTraceLogarithmTheorem.target a) ≤ ↑(minpoly ℚ a).natDegree

QuadraticPi.QuadraticCharacterProduct.product_equivariant.{u_1, u_2} {F : Type u_1} {E : Type u_2} [Field F] [Field E]
  [Algebra F E] [Fintype Gal(E/F)] (χ : Gal(E/F) →* ℤˣ) (a : E) (h : Gal(E/F)) :
  h (QuadraticPi.QuadraticCharacterProduct.product χ a) = QuadraticPi.QuadraticCharacterProduct.product χ a ^ ↑(χ h)

QuadraticPi.QuadraticCharacterProduct.product_mem_fixedField.{u_1, u_2} {F : Type u_1} {E : Type u_2} [Field F]
  [Field E] [Algebra F E] [Fintype Gal(E/F)] (χ : Gal(E/F) →* ℤˣ) (a : E) :
  QuadraticPi.QuadraticCharacterProduct.product χ a ∈ IntermediateField.fixedField χ.ker

QuadraticPi.QuadraticCharacterProduct.product_ne_zero.{u_1, u_2} {F : Type u_1} {E : Type u_2} [Field F] [Field E]
  [Algebra F E] [Fintype Gal(E/F)] (χ : Gal(E/F) →* ℤˣ) (a : E) (ha : a ≠ 0) :
  QuadraticPi.QuadraticCharacterProduct.product χ a ≠ 0

QuadraticPi.RealQuadraticClassification.exists_positive_nonsquare_realization.{u_1} (K : Type u_1) [Field K]
  [CharZero K] [FiniteDimensional ℚ K] (hK : Module.finrank ℚ K = 2) (φ : K →+* ℝ) :
  ∃ D, 0 < D ∧ ¬IsSquare D ∧ ∃ e, ∀ (x : K), ↑(e x) = φ x

QuadraticPi.QuadraticCharacterInputField.fixedField_le_adjoin_of_product_ne_one.{u_1, u_2} {F : Type u_1} {E : Type u_2}
  [Field F] [Field E] [Algebra F E] [FiniteDimensional F E] [IsGalois F E] (χ : Gal(E/F) →* ℤˣ) (a : E) (ha : a ≠ 0)
  (hp : QuadraticPi.QuadraticCharacterProduct.product χ a ≠ 1) : IntermediateField.fixedField χ.ker ≤ F⟮a⟯

QuadraticPi.QuadraticCharacterInputField.two_dvd_finrank_adjoin_of_product_ne_one.{u_1, u_2} {F : Type u_1}
  {E : Type u_2} [Field F] [Field E] [Algebra F E] [FiniteDimensional F E] [IsGalois F E] (χ : Gal(E/F) →* ℤˣ)
  (hχ : χ ≠ 1) (a : E) (ha : a ≠ 0) (hp : QuadraticPi.QuadraticCharacterProduct.product χ a ≠ 1) :
  2 ∣ Module.finrank F ↥F⟮a⟯

QuadraticPi.QuadraticCharacterInputField.logSum_eq_zero_of_odd_finrank_adjoin.{u_1, u_2} {F : Type u_1} {E : Type u_2}
  [Field F] [Field E] [Algebra F E] [FiniteDimensional F E] [IsGalois F E] (χ : Gal(E/F) →* ℤˣ) (hχ : χ ≠ 1)
  (φ : E →+* ℝ) (a : E) (ha : ∀ (g : Gal(E/F)), 0 < φ (g a)) (hodd : Odd (Module.finrank F ↥F⟮a⟯)) :
  QuadraticPi.QuadraticCharacterLogarithm.logSum χ φ a = 0

QuadraticPi.GradedGeneralRankClosed.paper_general_rank_lemma {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
  (htop : QuadraticPi.GradedSimplyConnectedUnionCitation.CitedSimplyConnectedUnion)
  (hsep : QuadraticPi.GradedCitedSeparationBridge.CitedGenericSeparation)
  (hrank : QuadraticPi.GradedGeneralNilssonRankCitation.CitedGenericNilssonRank)
  (hode : QuadraticPi.GradedOrdinaryAnalyticExistenceCitation.CitedOrdinaryAnalyticFundamental) (D : Polynomial ℚ)
  (p₀ : Fin n → Polynomial ℚ) (P : Fin n → Fin n → Polynomial ℚ) {r : ℚ}
  (C : QuadraticPi.GradedGeneralNilssonData.LogChart r)
  (hD : ∀ u ∈ C.domain, Polynomial.eval₂ (algebraMap ℚ ℂ) (Complex.exp u) D ≠ 0) (f : Fin n → ℂ → ℂ)
  (hf : ∀ (i : Fin n), AnalyticOnNhd ℂ (f i) C.domain)
  (hfode :
    ∀ (i : Fin n),
      ∀ u ∈ C.domain,
        HasDerivAt (f i)
          (QuadraticPi.GradedGeneralContinuedCorners.logScalar D (p₀ i) u +
            ∑ j, QuadraticPi.GradedGeneralContinuedCorners.logScalar D (P i j) u * f j u)
          u)
  (f₀ : Fin n → ℂ → ℂ) (hf₀ : ∀ (j : Fin n), AnalyticOnNhd ℂ (f₀ j) (Metric.ball 0 C.radius))
  (hbranch : ∀ (j : Fin n) (u : ℂ), u.re < Real.log C.radius → f j u = f₀ j (Complex.exp u))
  (hxi :
    LinearIndependent (↥(Subalgebra.algebraicClosure ℚ ℂ))
      (QuadraticPi.GradedCitedSeparationBridge.sourceValues fun j => f j C.endpoint))
  (W :
    QuadraticPi.GradedCoefficientContractions.DegreeIndex n G →
      QuadraticPi.GradedCoefficientContractions.Coordinates n G → ℂ → ℂ)
  (hW : QuadraticPi.GradedGeneralNilssonSourceMatch.FiniteSourceBasis D p₀ P C (fun j => f j C.endpoint) W)
  (hN : QuadraticPi.GradedGeneralNilssonSourceMatch.FiniteUpperNilsson C W) :
  ∃ offset,
    ∀ (sigma eta : ℝ),
      1 ≤ sigma →
        0 ≤ eta →
          eta ≤ (↑(QuadraticPi.GradedFixedFContactRates.omega n G) + 1)⁻¹ →
            ↑(QuadraticPi.GradedFixedFContactRates.theta n G) * sigma =
                ↑(QuadraticPi.GradedFixedFContactRates.omega n G) - eta →
              ∀ᶠ (M : ℕ) in Filter.atTop,
                ∀ (Q : QuadraticPi.GradedCoefficientContractions.Coordinates n G → Polynomial ℚ),
                  Q ≠ 0 →
                    (∀ (i : QuadraticPi.GradedCoefficientContractions.Coordinates n G), (Q i).natDegree < M) →
                      (∀ (κ : QuadraticPi.GradedCoefficientContractions.DegreeIndex n G),
                          ↑(QuadraticPi.GradedFixedFEntryGrowth.contactOrder sigma M) ≤
                            analyticOrderAt (QuadraticPi.GradedGeneralRankLemma.holomorphicContact f₀ Q κ) 0) →
                        Submodule.span ℚ
                            (Set.range fun k =>
                              QuadraticPi.GradedGeneralRationalJets.rationalJet D
                                (QuadraticPi.GradedGeneralLiftedRationalConnection.liftedNumerator p₀ P) r Q ↑k) =
                          ⊤

QuadraticPi.TwoIndependentFormsCriterion.two_independent_forms_irrationalityExponent_bounds (x a c : ℝ) (ha : 0 < a)
  (hc : 0 < c) (eB eF : ℕ → ℝ) (heB : eB =o[Filter.atTop] fun M => ↑M) (heF : eF =o[Filter.atTop] fun M => ↑M)
  (hforms :
    ∀ᶠ (M : ℕ) in Filter.atTop,
      ∃ A B,
        A 0 * B 1 - A 1 * B 0 ≠ 0 ∧
          (∀ (s : Fin 2), |↑(B s)| ≤ Real.exp (a * ↑M + eB M)) ∧
            ∀ (s : Fin 2), |↑(A s) + ↑(B s) * x| ≤ Real.exp (-c * ↑M + eF M)) :
  Irrational x ∧ 2 ≤ QuadraticPi.irrationalityExponent x ∧ QuadraticPi.irrationalityExponent x ≤ 1 + a / c

QuadraticPi.TwoIndependentFormsCriterion.rowwise_two_independent_forms_irrationalityExponent_bounds (x a c : ℝ)
  (ha : 0 < a) (hc : 0 < c) (eB eF : Fin 2 → ℕ → ℝ) (heB : ∀ (s : Fin 2), eB s =o[Filter.atTop] fun M => ↑M)
  (heF : ∀ (s : Fin 2), eF s =o[Filter.atTop] fun M => ↑M)
  (hforms :
    ∀ᶠ (M : ℕ) in Filter.atTop,
      ∃ A B,
        A 0 * B 1 - A 1 * B 0 ≠ 0 ∧
          (∀ (s : Fin 2), |↑(B s)| ≤ Real.exp (a * ↑M + eB s M)) ∧
            ∀ (s : Fin 2), |↑(A s) + ↑(B s) * x| ≤ Real.exp (-c * ↑M + eF s M)) :
  Irrational x ∧ 2 ≤ QuadraticPi.irrationalityExponent x ∧ QuadraticPi.irrationalityExponent x ≤ 1 + a / c

QuadraticPi.TwoIndependentFormsCriterion.two_independent_forms_extendedIrrationalityExponent_bound (x a c : ℝ)
  (ha : 0 < a) (hc : 0 < c) (eB eF : ℕ → ℝ) (heB : eB =o[Filter.atTop] fun M => ↑M)
  (heF : eF =o[Filter.atTop] fun M => ↑M)
  (hforms :
    ∀ᶠ (M : ℕ) in Filter.atTop,
      ∃ A B,
        A 0 * B 1 - A 1 * B 0 ≠ 0 ∧
          (∀ (s : Fin 2), |↑(B s)| ≤ Real.exp (a * ↑M + eB M)) ∧
            ∀ (s : Fin 2), |↑(A s) + ↑(B s) * x| ≤ Real.exp (-c * ↑M + eF M)) :
  QuadraticPi.extendedIrrationalityExponent x ≤ ENNReal.ofReal (1 + a / c)

QuadraticPi.UniformCoefficientContraction.uniform_coefficient_contraction.{u_1} {m G : ℕ} {κ : Type u_1}
  (xi : Fin m → ℝ) (v : ℕ → κ → QuadraticPi.GradedCoefficientContractions.Coordinates m G → ℤ) (hG : 1 ≤ G)
  (hspan : ∀ᶠ (M : ℕ) in Filter.atTop, Submodule.span ℚ (Set.range fun k i => ↑(v M k i)) = ⊤) (a rate C : ℝ)
  (ha : 0 < a) (hrate : 0 < rate) (hC : 0 < C) (eB eF : ℕ → ℝ) (heB : eB =o[Filter.atTop] fun M => ↑M)
  (heF : eF =o[Filter.atTop] fun M => ↑M)
  (hbounds : QuadraticPi.UniformCoefficientContraction.UniformBounds xi v a rate C eB eF) (delta : ℝ)
  (hdelta : 0 < delta) :
  ∃ K,
    0 < K ∧
      ∀ (c : Fin m → ℤ),
        c ≠ 0 →
          ∀ (p : ℤ) (q : ℕ),
            0 < q →
              K * QuadraticPi.GradedCoefficientContractions.coefficientHeight c ^ (-(↑G * (1 + a / rate) - 1) - delta) *
                  ↑q ^ (-(1 + a / rate) - delta) ≤
                |QuadraticPi.GradedCoefficientContractions.target xi c - ↑p / ↑q|

QuadraticPi.UniformCoefficientContraction.uniform_coefficient_contraction_linked_slack.{u_1} {m G : ℕ} {κ : Type u_1}
  (xi : Fin m → ℝ) (v : ℕ → κ → QuadraticPi.GradedCoefficientContractions.Coordinates m G → ℤ) (hG : 1 ≤ G)
  (hspan : ∀ᶠ (M : ℕ) in Filter.atTop, Submodule.span ℚ (Set.range fun k i => ↑(v M k i)) = ⊤) (a rate C : ℝ)
  (ha : 0 < a) (hrate : 0 < rate) (hC : 0 < C) (eB eF : ℕ → ℝ) (heB : eB =o[Filter.atTop] fun M => ↑M)
  (heF : eF =o[Filter.atTop] fun M => ↑M)
  (hbounds : QuadraticPi.UniformCoefficientContraction.UniformBounds xi v a rate C eB eF) (zeta : ℝ)
  (hzeta : 0 < zeta) :
  ∃ K,
    0 < K ∧
      ∀ (c : Fin m → ℤ),
        c ≠ 0 →
          ∀ (p : ℤ) (q : ℕ),
            0 < q →
              K *
                    QuadraticPi.GradedCoefficientContractions.coefficientHeight c ^
                      (-(↑G * (1 + a / rate) - 1) - ↑G * zeta) *
                  ↑q ^ (-(1 + a / rate) - zeta) ≤
                |QuadraticPi.GradedCoefficientContractions.target xi c - ↑p / ↑q|

QuadraticPi.GradedLiteralSmallPowerEndpoint.literal_common_small_power_cutoff {n : ℕ} (hn : 0 < n)
  (hPNT : QuadraticPi.GradedHarmonicGrowth.SharpLcmAsymptotic)
  (hlog : QuadraticPi.GradedAlgebraicValueIndependence.AlgebraicLogTranscendence)
  (hsep : QuadraticPi.GradedCitedSeparationBridge.CitedGenericSeparation)
  (hrank : QuadraticPi.GradedGenericRankCitation.CitedGenericQuadraticRank) (epsilon : ℝ) (he : 0 < epsilon) :
  0 < QuadraticPi.GradedLiteralSmallPowerEndpoint.literalSmallCutoff n epsilon ∧
    ∀ (b : ℤ),
      ↑(QuadraticPi.GradedLiteralSmallPowerEndpoint.literalSmallCutoff n epsilon) ≤ b →
        (Irrational (Real.log (1 + 1 / ↑b) ^ n) ∧
            2 ≤ QuadraticPi.irrationalityExponent (Real.log (1 + 1 / ↑b) ^ n) ∧
              QuadraticPi.irrationalityExponent (Real.log (1 + 1 / ↑b) ^ n) ≤ 2 + epsilon) ∧
          Irrational (Real.arctan (1 / ↑b) ^ n) ∧
            2 ≤ QuadraticPi.irrationalityExponent (Real.arctan (1 / ↑b) ^ n) ∧
              QuadraticPi.irrationalityExponent (Real.arctan (1 / ↑b) ^ n) ≤ 2 + epsilon

QuadraticPi.GradedSmallPowerPointwiseEndpoint.literal_small_power_pointwise_rates {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
  (hPNT : QuadraticPi.GradedHarmonicGrowth.SharpLcmAsymptotic)
  (hlog : QuadraticPi.GradedAlgebraicValueIndependence.AlgebraicLogTranscendence)
  (hsep : QuadraticPi.GradedCitedSeparationBridge.CitedGenericSeparation)
  (hrank : QuadraticPi.GradedGenericRankCitation.CitedGenericQuadraticRank) (sigma eta : ℝ) (heta : 0 < eta)
  (hes : eta ≤ (↑(QuadraticPi.GradedFixedFContactRates.omega n G) + 1)⁻¹) (hsigma : 1 ≤ sigma)
  (hrelation :
    ↑(QuadraticPi.GradedFixedFContactRates.theta n G) * sigma = ↑(QuadraticPi.GradedFixedFContactRates.omega n G) - eta)
  (b : ℤ) (hb : 4 ≤ b) :
  (0 < QuadraticPi.GradedSmallPowerPointwiseRates.smallDecayRate n G sigma eta (↑b) (↑b + 1) →
      Irrational (Real.log (1 + 1 / ↑b) ^ n) ∧
        2 ≤ QuadraticPi.irrationalityExponent (Real.log (1 + 1 / ↑b) ^ n) ∧
          QuadraticPi.irrationalityExponent (Real.log (1 + 1 / ↑b) ^ n) ≤
            1 +
              QuadraticPi.GradedSmallPowerPointwiseRates.smallHeightRate n G sigma eta (↑b) (↑b + 1) /
                QuadraticPi.GradedSmallPowerPointwiseRates.smallDecayRate n G sigma eta (↑b) (↑b + 1)) ∧
    (0 < QuadraticPi.GradedSmallPowerPointwiseRates.smallDecayRate n G sigma eta (↑b) (↑b ^ 2 + 1) →
      Irrational (Real.arctan (1 / ↑b) ^ n) ∧
        2 ≤ QuadraticPi.irrationalityExponent (Real.arctan (1 / ↑b) ^ n) ∧
          QuadraticPi.irrationalityExponent (Real.arctan (1 / ↑b) ^ n) ≤
            1 +
              QuadraticPi.GradedSmallPowerPointwiseRates.smallHeightRate n G sigma eta (↑b) (↑b ^ 2 + 1) /
                QuadraticPi.GradedSmallPowerPointwiseRates.smallDecayRate n G sigma eta (↑b) (↑b ^ 2 + 1))

QuadraticPi.GradedLiteralUniformEndpoint.integer_base_literal_uniform_quadratic_polynomial {n : ℕ} (hn : 0 < n)
  (hPNT : QuadraticPi.GradedHarmonicGrowth.SharpLcmAsymptotic)
  (hlog : QuadraticPi.GradedAlgebraicValueIndependence.AlgebraicLogTranscendence)
  (hsep : QuadraticPi.GradedCitedSeparationBridge.CitedGenericSeparation)
  (hrank : QuadraticPi.GradedGenericRankCitation.CitedGenericQuadraticRank) (epsilon A : ℝ) (he : 0 < epsilon)
  (hA : 1 + 1 / epsilon < A) (d : ℤ) :
  d ≠ 0 →
    ∀ (b : ℤ),
      QuadraticPi.GradedLiteralUniformThreshold.literalGrowthConstant n
              (QuadraticPi.GradedLiteralUniformParameters.literalGrade n epsilon A)
              (QuadraticPi.GradedLiteralUniformParameters.literalSigma n
                (QuadraticPi.GradedLiteralUniformParameters.literalGrade n epsilon A) epsilon A)
              (QuadraticPi.GradedLiteralUniformParameters.literalEta n
                (QuadraticPi.GradedLiteralUniformParameters.literalGrade n epsilon A) epsilon A)
              epsilon *
            |↑d| ^ A ≤
          ↑b →
        ∀ (P : Polynomial ℚ),
          0 < P.natDegree →
            P.natDegree ≤ n →
              Irrational
                  (Polynomial.eval₂ (Rat.castHom ℝ) (QuadraticPi.QuadraticLogarithmicFamily.value (↑d) (1 / ↑b) / 2)
                    P) ∧
                2 ≤
                    QuadraticPi.irrationalityExponent
                      (Polynomial.eval₂ (Rat.castHom ℝ) (QuadraticPi.QuadraticLogarithmicFamily.value (↑d) (1 / ↑b) / 2)
                        P) ∧
                  QuadraticPi.irrationalityExponent
                      (Polynomial.eval₂ (Rat.castHom ℝ) (QuadraticPi.QuadraticLogarithmicFamily.value (↑d) (1 / ↑b) / 2)
                        P) ≤
                    2 + epsilon

QuadraticPi.GradedAnalyticJetClearing.integer_endpoint_dividedDerivative_cleared {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
  (P : QuadraticPi.GradedCoefficientContractions.Coordinates n G → Polynomial ℤ) (a : ℤ) (q : ℕ) (hq : 0 < q)
  (ha : a ≠ 0) (hsmall : 4 * a.natAbs ≤ q) (M k : ℕ) (hk : k < M)
  (hP : ∀ (i : QuadraticPi.GradedCoefficientContractions.Coordinates n G), (P i).natDegree < M)
  (y : QuadraticPi.GradedCoefficientContractions.Coordinates n G → ℤ) :
  0 < QuadraticPi.GradedJetClearingArithmetic.clearingInteger M k q a (G * (n - 1) + 1) ∧
    ∃ z,
      ↑(QuadraticPi.GradedJetClearingArithmetic.clearingInteger M k q a (G * (n - 1) + 1)) *
          QuadraticPi.GradedContactCauchy.dividedDerivative
            (QuadraticPi.GradedAnalyticJetClearing.endpointPairing P (↑a / ↑q) fun d => ↑(y d)) k (↑a / ↑q) =
        ↑z

QuadraticPi.GradedSharpPaperRates.polynomial_joint_paper_bound {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
  (hPNT : QuadraticPi.GradedHarmonicGrowth.SharpLcmAsymptotic)
  (hlog : QuadraticPi.GradedAlgebraicValueIndependence.AlgebraicLogTranscendence)
  (hsep : QuadraticPi.GradedCitedSeparationBridge.CitedGenericSeparation)
  (hrank : QuadraticPi.GradedGenericRankCitation.CitedGenericQuadraticRank) (sigma eta : ℝ) (heta : 0 < eta)
  (hsmallEta : eta ≤ (↑(QuadraticPi.GradedFixedFContactRates.omega n G) + 1)⁻¹) (hsigma : 1 ≤ sigma)
  (hrelation :
    ↑(QuadraticPi.GradedFixedFContactRates.theta n G) * sigma = ↑(QuadraticPi.GradedFixedFContactRates.omega n G) - eta)
  (a : ℤ) (q : ℕ) (hq : 0 < q) (ha : a ≠ 0) (hsmall : 4 * a.natAbs ≤ q)
  (hgamma : 0 < QuadraticPi.GradedSharpPaperRates.paperGamma n G sigma eta a q) (delta : ℝ) (hdelta : 0 < delta) :
  ∃ C,
    0 < C ∧
      ∀ (P : Polynomial ℤ),
        0 < P.natDegree →
          P.natDegree ≤ n →
            ∀ (p : ℤ) (Q : ℕ),
              0 < Q →
                C *
                      QuadraticPi.GradedJointPolynomialMeasure.positiveHeight P ^
                        (-(↑G *
                                (1 +
                                  QuadraticPi.GradedSharpPaperRates.paperAlpha n G sigma eta q /
                                    QuadraticPi.GradedSharpPaperRates.paperGamma n G sigma eta a q) -
                              1) -
                          delta) *
                    ↑Q ^
                      (-(1 +
                            QuadraticPi.GradedSharpPaperRates.paperAlpha n G sigma eta q /
                              QuadraticPi.GradedSharpPaperRates.paperGamma n G sigma eta a q) -
                        delta) ≤
                  |Polynomial.eval₂ (Int.castRingHom ℝ) (QuadraticPi.GradedFixedFAnalytic.realF (↑a / ↑q)) P - ↑p / ↑Q|

QuadraticPi.GradedSharpPaperRates.polynomial_joint_paper_linked_bound {n G : ℕ} (hn : 0 < n) (hG : 0 < G)
  (hPNT : QuadraticPi.GradedHarmonicGrowth.SharpLcmAsymptotic)
  (hlog : QuadraticPi.GradedAlgebraicValueIndependence.AlgebraicLogTranscendence)
  (hsep : QuadraticPi.GradedCitedSeparationBridge.CitedGenericSeparation)
  (hrank : QuadraticPi.GradedGenericRankCitation.CitedGenericQuadraticRank) (sigma eta : ℝ) (heta : 0 < eta)
  (hsmallEta : eta ≤ (↑(QuadraticPi.GradedFixedFContactRates.omega n G) + 1)⁻¹) (hsigma : 1 ≤ sigma)
  (hrelation :
    ↑(QuadraticPi.GradedFixedFContactRates.theta n G) * sigma = ↑(QuadraticPi.GradedFixedFContactRates.omega n G) - eta)
  (a : ℤ) (q : ℕ) (hq : 0 < q) (ha : a ≠ 0) (hsmall : 4 * a.natAbs ≤ q)
  (hgamma : 0 < QuadraticPi.GradedSharpPaperRates.paperGamma n G sigma eta a q) (zeta : ℝ) (hzeta : 0 < zeta) :
  ∃ C,
    0 < C ∧
      ∀ (P : Polynomial ℤ),
        0 < P.natDegree →
          P.natDegree ≤ n →
            ∀ (p : ℤ) (Q : ℕ),
              0 < Q →
                C *
                      QuadraticPi.GradedJointPolynomialMeasure.positiveHeight P ^
                        (-(↑G *
                                (1 +
                                  QuadraticPi.GradedSharpPaperRates.paperAlpha n G sigma eta q /
                                    QuadraticPi.GradedSharpPaperRates.paperGamma n G sigma eta a q) -
                              1) -
                          ↑G * zeta) *
                    ↑Q ^
                      (-(1 +
                            QuadraticPi.GradedSharpPaperRates.paperAlpha n G sigma eta q /
                              QuadraticPi.GradedSharpPaperRates.paperGamma n G sigma eta a q) -
                        zeta) ≤
                  |Polynomial.eval₂ (Int.castRingHom ℝ) (QuadraticPi.GradedFixedFAnalytic.realF (↑a / ↑q)) P - ↑p / ↑Q|

QuadraticPi.GradedScaledJointTradeoff.quadratic_log_concrete_joint_tradeoff {n G : ℕ} (hn : 0 < n) (hG : 0 < G) (d : ℤ)
  (hd : d ≠ 0) (hlog : QuadraticPi.GradedAlgebraicValueIndependence.AlgebraicLogTranscendence)
  (hsep : QuadraticPi.GradedCitedSeparationBridge.CitedGenericSeparation)
  (hrank : QuadraticPi.GradedGenericRankCitation.CitedGenericQuadraticRank) (rho : ℝ) (hrho : 0 < rho) :
  ∃ b0,
    0 < b0 ∧
      ∀ (b : ℕ),
        b0 ≤ b →
          ∃ C,
            0 < C ∧
              ∀ (P : Polynomial ℤ),
                0 < P.natDegree →
                  P.natDegree ≤ n →
                    ∀ (p : ℤ) (Q : ℕ),
                      0 < Q →
                        C *
                              QuadraticPi.GradedJointPolynomialMeasure.positiveHeight P ^
                                (-QuadraticPi.GradedConcreteJointTradeoff.heightExponent n G rho) *
                            ↑Q ^ (-QuadraticPi.GradedConcreteJointTradeoff.denominatorExponent n G rho) ≤
                          |Polynomial.eval₂ (Int.castRingHom ℝ)
                                (QuadraticPi.QuadraticLogarithmicFamily.value (↑d) (1 / ↑b) / 2) P -
                              ↑p / ↑Q|

QuadraticPi.GradedTwoLogJointEndpoint.literal_two_log_joint {G : ℕ} (hG : 0 < G)
  (hBaker : QuadraticPi.GradedTwoLogBakerApplication.CitedBakerLogarithmIndependence)
  (hsep : QuadraticPi.GradedCitedSeparationBridge.CitedGenericSeparation)
  (hrank : QuadraticPi.GradedGenericRankCitation.CitedGenericQuadraticRank)
  (hPNT : QuadraticPi.GradedHarmonicGrowth.SharpLcmAsymptotic) (rho : ℝ) (hrho : 0 < rho) (N : ℕ)
  (hN : QuadraticPi.GradedTwoLogExplicitThreshold.literalThreshold G rho ≤ N) :
  ∃ K,
    0 < K ∧
      ∀ (u v : ℤ),
        (u, v) ≠ (0, 0) →
          ∀ (p : ℤ) (Q : ℕ),
            0 < Q →
              K * max 1 (max |↑u| |↑v|) ^ (-2 * ↑G - ↑G * rho) * ↑Q ^ (-2 - 1 / ↑G - rho) ≤
                |↑u * Real.log (1 + 1 / ↑N) + ↑v * Real.log (1 + 2 / ↑N) - ↑p / ↑Q|

QuadraticPi.GradedTwoLogJointEndpoint.literal_two_log_ratio (rho : ℝ) (hrho : 0 < rho) (N : ℕ)
  (hN : QuadraticPi.GradedTwoLogExplicitThreshold.literalThreshold 1 rho ≤ N) :
  Irrational (Real.log (1 + 1 / ↑N) / Real.log (1 + 2 / ↑N)) ∧
    2 ≤ QuadraticPi.irrationalityExponent (Real.log (1 + 1 / ↑N) / Real.log (1 + 2 / ↑N)) ∧
      QuadraticPi.irrationalityExponent (Real.log (1 + 1 / ↑N) / Real.log (1 + 2 / ↑N)) ≤ 3 + rho

QuadraticPi.GradedLiteralSmallPowerEndpoint.literal_small_power_range {n : ℕ} (hn : 0 < n)
  (hPNT : QuadraticPi.GradedHarmonicGrowth.SharpLcmAsymptotic)
  (hlog : QuadraticPi.GradedAlgebraicValueIndependence.AlgebraicLogTranscendence)
  (hsep : QuadraticPi.GradedCitedSeparationBridge.CitedGenericSeparation)
  (hrank : QuadraticPi.GradedGenericRankCitation.CitedGenericQuadraticRank) (epsilon : ℝ) (he : 0 < epsilon)
  (he1 : epsilon ≤ 1) (b : ℤ)
  (hb :
    QuadraticPi.GradedLiteralSmallPowerThreshold.smallThreshold n
        (QuadraticPi.GradedLiteralSmallPowerParameters.smallGrade n epsilon)
        (QuadraticPi.GradedLiteralSmallPowerParameters.smallSigma n
          (QuadraticPi.GradedLiteralSmallPowerParameters.smallGrade n epsilon) epsilon)
        (QuadraticPi.GradedLiteralSmallPowerParameters.smallEta n
          (QuadraticPi.GradedLiteralSmallPowerParameters.smallGrade n epsilon) epsilon)
        epsilon ≤
      ↑b) :
  (Irrational (Real.log (1 + 1 / ↑b) ^ n) ∧
      2 ≤ QuadraticPi.irrationalityExponent (Real.log (1 + 1 / ↑b) ^ n) ∧
        QuadraticPi.irrationalityExponent (Real.log (1 + 1 / ↑b) ^ n) ≤ 3) ∧
    Irrational (Real.arctan (1 / ↑b) ^ n) ∧
      2 ≤ QuadraticPi.irrationalityExponent (Real.arctan (1 / ↑b) ^ n) ∧
        QuadraticPi.irrationalityExponent (Real.arctan (1 / ↑b) ^ n) ≤ 3

QuadraticPi.GradedLiteralSmallPowerEndpoint.literal_quadratic_polynomial_range {n : ℕ} (hn : 0 < n)
  (hPNT : QuadraticPi.GradedHarmonicGrowth.SharpLcmAsymptotic)
  (hlog : QuadraticPi.GradedAlgebraicValueIndependence.AlgebraicLogTranscendence)
  (hsep : QuadraticPi.GradedCitedSeparationBridge.CitedGenericSeparation)
  (hrank : QuadraticPi.GradedGenericRankCitation.CitedGenericQuadraticRank) (epsilon A : ℝ) (he : 0 < epsilon)
  (he1 : epsilon ≤ 1) (hA : 1 + 1 / epsilon < A) (d : ℤ) (hd : d ≠ 0) (b : ℤ)
  (hb :
    QuadraticPi.GradedLiteralUniformThreshold.literalGrowthConstant n
          (QuadraticPi.GradedLiteralUniformParameters.literalGrade n epsilon A)
          (QuadraticPi.GradedLiteralUniformParameters.literalSigma n
            (QuadraticPi.GradedLiteralUniformParameters.literalGrade n epsilon A) epsilon A)
          (QuadraticPi.GradedLiteralUniformParameters.literalEta n
            (QuadraticPi.GradedLiteralUniformParameters.literalGrade n epsilon A) epsilon A)
          epsilon *
        |↑d| ^ A ≤
      ↑b)
  (P : Polynomial ℚ) :
  0 < P.natDegree →
    P.natDegree ≤ n →
      Irrational (Polynomial.eval₂ (Rat.castHom ℝ) (QuadraticPi.QuadraticLogarithmicFamily.value (↑d) (1 / ↑b) / 2) P) ∧
        2 ≤
            QuadraticPi.irrationalityExponent
              (Polynomial.eval₂ (Rat.castHom ℝ) (QuadraticPi.QuadraticLogarithmicFamily.value (↑d) (1 / ↑b) / 2) P) ∧
          QuadraticPi.irrationalityExponent
              (Polynomial.eval₂ (Rat.castHom ℝ) (QuadraticPi.QuadraticLogarithmicFamily.value (↑d) (1 / ↑b) / 2) P) ≤
            3

QuadraticPi.restricted_power_exponent_eq {x c : ℝ} (hc : 0 < c) (n : ℕ) (hn : 0 < n) (a : ℚ) (ha : c ^ n = ↑a)
  (hmu : QuadraticPi.irrationalityExponent (x / c) = 2) :
  QuadraticPi.restrictedIrrationalityExponent (x ^ n) (QuadraticPi.RationalPowerClass a n) = ENNReal.ofReal (2 / ↑n)



==> anc/lean/validation/checkpoint136/VERIFICATION_STEP136.json <==
{
  "status": "PASS",
  "checkpoint": 136,
  "new_theorems": 2,
  "new_mathematical_modules": 1,
  "new_cited_interfaces": 0,
  "fresh_audited_declarations": 2145,
  "build_targets": 337,
  "build_jobs": 6242,
  "standard_axioms": [
    "Classical.choice",
    "Quot.sound",
    "propext"
  ],
  "current_project_files": 3014,
  "lean_related_files": 2996,
  "manuscript_files": 18,
  "inherited_current_files_unchanged": 3010,
  "inherited_payloads_preserved": 810,
  "unique_coverage_anchors": 2034,
  "inherited_unique_coverage_anchors": 2024,
  "new_declaration_anchors": 2,
  "supplemental_existing_declaration_anchors": 8,
  "coverage_status": {
    "FORMAL_ENDPOINT": 53,
    "CITED_FOUNDATION_ENDPOINT": 9
  },
  "numbered_statement_review_complete": true,
  "numbered_results": 62,
  "all_statement_blocks_and_proof_environments_preserved": true,
  "concrete_application_adapter_gaps_identified_by_this_review": [],
  "classical_input_interfaces": [
    "QuadraticPi.GradedHarmonicGrowth.SharpLcmAsymptotic",
    "QuadraticPi.GradedAlgebraicValueIndependence.AlgebraicLogTranscendence",
    "QuadraticPi.GradedCitedSeparationBridge.CitedGenericSeparation",
    "QuadraticPi.GradedGenericRankCitation.CitedGenericQuadraticRank",
    "QuadraticPi.GradedTwoLogBakerApplication.CitedBakerLogarithmIndependence",
    "QuadraticPi.GradedGeneralNilssonRankCitation.CitedGenericNilssonRank",
    "QuadraticPi.GradedOrdinaryAnalyticExistenceCitation.CitedOrdinaryAnalyticFundamental",
    "QuadraticPi.GradedSimplyConnectedUnionCitation.CitedSimplyConnectedUnion",
    "QuadraticPi.SmoothLocalPolynomialCertificate.CitedRegularPointLocalEquations",
    "QuadraticPi.ScalarMatchingInvariantConverse.CitedGelfondSchneider",
    "QuadraticPi.AffineGeneralityCitation.CitedRegularPrincipalOpen",
    "QuadraticPi.AffineGeneralityCitation.CitedComplexPrincipalOpenDensity"
  ],
  "interface_count_is_independent_classical_theorem_count": false,
  "native_proofs_of_cited_foundations_supplied": false,
  "every_unnumbered_prose_assertion_formalized": false,
  "new_global_mathematical_axiom": false,
  "manuscript_pdf_pages": 108,
  "pdf_qa": {
    "status": "PASS",
    "pages": 108,
    "pdf_sha256": "619ca55da2ed72eb1a982c39f55dbc987914ddeb9d6727c2c144d71ba30716c4",
    "tex_sha256": "ef6d4e20eae8ea05cce4e137b49e7b518000f0f423564f906d8dc35774f23bb0",
    "numbered_review_entries_in_rendered_pdf": [
      1,
      2,
      3,
      4,
      5,
      6,
      7,
      8,
      9,
      10,
      11,
      12,
      13,
      14,
      15,
      16,
      17,
      18,
      19,
      20,
      21,
      22,
      23,
      24,
      25,
      26,
      27,
      28,
      29,
      30,
      31,
      32,
      33,
      34,
      35,
      36,
      37,
      38,
      39,
      40,
      41,
      42,
      43,
      44,
      45,
      46,
      47,
      48,
      49,
      50,
      51,
      52,
      53,
      54,
      55,
      56,
      57,
      58,
      59,
      60,
      61,
      62
    ],
    "overfull_boxes": 0,
    "undefined_references": 0,
    "unresolved_reference_markers": 0,
    "all_pages_rendered": 108,
    "all_pages_visually_reviewed": true,
    "method": "All pages of the preceding layout were inspected in seven contact sheets; final raster comparison shows only pages3,106,107,108 changed, and each final changed page was inspected. Additional full-resolution checks of pages89,93,103,106,107,108 verify status text, mathematical conventions, long declaration names and references.",
    "final_changed_raster_pages": [
      3,
      106,
      107,
      108
    ],
    "additional_high_resolution_pages": [
      89,
      93,
      103,
      106,
      107,
      108
    ],
    "clipping_or_overlap_found": false,
    "new_status_scope": "53 direct endpoints/compositions and9 applications on explicit classical inputs; no native classical foundation proofs claimed",
    "latex_engine": "XeLaTeX; multiple passes until references settled"
  },
  "environment": {
    "status": "PASS",
    "compiler_sha256": "e8baaa71855a616dc351028f3ad2200051b0671f423a1696a100e809302d5550",
    "compiler_version": "Lean (version 4.34.1, x86_64-unknown-linux-gnu, commit 5045d0056413266e57c625dcd7c365b10e377c52, Release)",
    "dependencies": [
      {
        "name": "mathlib",
        "commit": "d13f23b723b8a846827a245b89c10fc7d3f11612"
      },
      {
        "name": "plausible",
        "commit": "118aa17ee84656b8bd727fef7c458ee8c833385c"
      },
      {
        "name": "LeanSearchClient",
        "commit": "ddf04cf3949fa556442341e87d47f9f6e6074707"
      },
      {
        "name": "importGraph",
        "commit": "e928b72544873815af278d38681b31c0293588e3"
      },
      {
        "name": "proofwidgets",
        "commit": "106ff4fafc74ef4ac99d81dbf3ab399118f497a5"
      },
      {
        "name": "aesop",
        "commit": "355695d523e41d0554926416cba2a2b3544fbbc9"
      },
      {
        "name": "Qq",
        "commit": "6a489d9af5d0c47e5b259e2e8bcdfc1811b5a259"
      },
      {
        "name": "batteries",
        "commit": "f2effa3d803fda822b1f97b806c47cf2adfbcbc2"
      },
      {
        "name": "Cli",
        "commit": "e92c9f15fdfacc8536f31cfb3b7ad26c3c8cd204"
      }
    ],
    "kernel_or_compiler_modified": false,
    "admission_cap": 2,
    "threads": 4,
    "check_only": true,
    "checkpoint": 136
  }
}

==> anc/lean/validation/checkpoint136/audit_inventory.json <==
{
  "audit_names": [
    "QuadraticPi.DenseOpenGenericFilter.basis",
    "QuadraticPi.DenseOpenGenericFilter.generic",
    "QuadraticPi.DenseOpenGenericFilter.mem_generic",
    "QuadraticPi.DenseOpenGenericFilter.generic_neBot",
    "QuadraticPi.DenseOpenGenericFilter.eventually_of_open_dense",
    "QuadraticPi.DenseOpenGenericFilter.eventually_of_general",
    "QuadraticPi.AffineGeneralityCitation.Points",
    "QuadraticPi.AffineGeneralityCitation.DomainPoints",
    "QuadraticPi.AffineGeneralityCitation.CitedRegularPrincipalOpen",
    "QuadraticPi.AffineGeneralityCitation.CitedComplexPrincipalOpenDensity",
    "QuadraticPi.AffineGeneralityCitation.GeneralNormalBasis",
    "QuadraticPi.GeneralPointGeometry.commonFilter",
    "QuadraticPi.GeneralPointGeometry.commonFilter_neBot",
    "QuadraticPi.GeneralPointGeometry.eventually_in_domain",
    "QuadraticPi.GeneralPointGeometry.polynomial_nonzero_open",
    "QuadraticPi.GeneralPointGeometry.polynomial_nonzero_dense",
    "QuadraticPi.GeneralPointGeometry.commonFilter_generic_nonvanishing",
    "QuadraticPi.GeneralPointGeometry.commonFilter_eventually_regular",
    "QuadraticPi.GeneralPointGeometry.commonFilter_eventually_normal",
    "QuadraticPi.GeneralPointGeometry.exists_compatible_point_from_geometry",
    "QuadraticPi.GeneralMultiplicityPaperEndpoint.sharp_bound",
    "QuadraticPi.GeneralMultiplicityPaperEndpoint.paper_weighted_transverse_multiplicity",
    "QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.interpolationBundle_ample",
    "QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.scale",
    "QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.Index",
    "QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.exponents",
    "QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.constantIndex",
    "QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.coordinateIndex",
    "QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.pureIndex",
    "QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.index_nonempty",
    "QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.compactification",
    "QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.compactificationStructureMap",
    "QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.compactificationStructureMap_proper",
    "QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.affineChart",
    "QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.affineChart_isOpenImmersion",
    "QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.origin",
    "QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.compactification_nonempty",
    "QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.compactification_isIntegral",
    "QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.compactification_isLocallyNoetherian",
    "QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.compactification_compact",
    "QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.compactification_isNoetherian",
    "QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.affineChart_quasiCompact",
    "QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.affineChart_over",
    "QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.hyperplane",
    "QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.hyperplane_ample",
    "QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.logCutoff",
    "QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.logCutoff_strict",
    "QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.centerIdeal",
    "QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.centerIdeal_restrict",
    "QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.centerIdeal_support",
    "QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.centerIdeal_support_finite",
    "QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.centerIdeal_support_subset_chart",
    "QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.centerIdeal_coherent",
    "QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.origin_ne_center",
    "QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.origin_avoids_center",
    "QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.centerIdeal_support_ne_top",
    "QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.blowup",
    "QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.projection",
    "QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.structureMap",
    "QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.projection_proper",
    "QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.structureMap_proper",
    "QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.blowup_isIntegral",
    "QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.blowup_isLocallyNoetherian",
    "QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.blowup_compact",
    "QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.blowup_isNoetherian",
    "QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.A",
    "QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.J",
    "QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.exceptionalInclusion",
    "QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.exceptional_presents",
    "QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.isBlowup",
    "QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.affinePolynomialIdeal",
    "QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.formalJet_packet_zero",
    "QuadraticPi.MovingLogOccupancyGeometry.BlowupMargin.AffineCurveDegreeData",
    "QuadraticPi.MovingLogOccupancyGeometry.BlowupMargin.uniform_margin_of_affine_curve_data",
    "QuadraticPi.MovingLogOccupancyGeometry.BlowupMargin.exists_positive_uniform_margin_of_affine_curve_data",
    "QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.exists_ampleExponent",
    "QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.ampleExponent",
    "QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.ampleExponent_gt_one",
    "QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.H",
    "QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.H_ample",
    "QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.interpolationBundle",
    "QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.uniformMargin",
    "QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.uniformMargin_pos",
    "QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.uniform_curve_margin_of_affine_curve_data",
    "QuadraticPi.MovingLogOccupancyGeometry.CurveCoordinates.imageCurve",
    "QuadraticPi.MovingLogOccupancyGeometry.CurveCoordinates.sourceStructure",
    "QuadraticPi.MovingLogOccupancyGeometry.CurveCoordinates.imageStructure",
    "QuadraticPi.MovingLogOccupancyGeometry.CurveCoordinates.sourceAlgebra",
    "QuadraticPi.MovingLogOccupancyGeometry.CurveCoordinates.imageAlgebra",
    "QuadraticPi.MovingLogOccupancyGeometry.CurveCoordinates.fieldEquiv",
    "QuadraticPi.MovingLogOccupancyGeometry.CurveCoordinates.chart",
    "QuadraticPi.MovingLogOccupancyGeometry.CurveCoordinates.chartPresentation",
    "QuadraticPi.MovingLogOccupancyGeometry.CurveCoordinates.chart_nonempty",
    "QuadraticPi.MovingLogOccupancyGeometry.CurveCoordinates.imageCoordinates",
    "QuadraticPi.MovingLogOccupancyGeometry.CurveCoordinates.coordinates",
    "QuadraticPi.MovingLogOccupancyGeometry.CurveCoordinates.y",
    "QuadraticPi.MovingLogOccupancyGeometry.CurveCoordinates.x",
    "QuadraticPi.MovingLogOccupancyGeometry.CurveCoordinates.full_coordinates",
    "QuadraticPi.MovingLogOccupancyGeometry.CurveCoordinates.field_properties",
    "QuadraticPi.MovingLogOccupancyGeometry.CurveCoordinates.coordinates_generic_map",
    "QuadraticPi.MovingLogOccupancyGeometry.BlowupMargin.affineCurveDegreeData",
    "QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry.uniform_curve_margin",
    "QuadraticPi.MovingLogOccupancyGeometry.CurveImage.center_point_isClosed",
    "QuadraticPi.MovingLogOccupancyGeometry.CurveImage.meets_center_complement",
    "QuadraticPi.MovingLogOccupancyGeometry.CurveImage.projection_restrict_isIso",
    "QuadraticPi.MovingLogOccupancyGeometry.CurveImage.imageCurve",
    "QuadraticPi.MovingLogOccupancyGeometry.CurveImage.functionFieldIso",
    "QuadraticPi.MovingLogOccupancyGeometry.CurveImage.functionFieldIso_generic",
    "QuadraticPi.MovingLogOccupancyGeometry.CurveImage.image_meets_chart",
    "QuadraticPi.MovingLogOccupancyGeometry.CurveMargin.contactSum",
    "QuadraticPi.MovingLogOccupancyGeometry.CurveMargin.poleDegree",
    "QuadraticPi.MovingLogOccupancyGeometry.CurveMargin.actual_contact_bound",
    "QuadraticPi.MovingLogOccupancyGeometry.CurveMargin.margin_of_actual_contact_degrees",
    "QuadraticPi.MovingLogOccupancyGeometry.CurveModel.ModelData",
    "QuadraticPi.MovingLogOccupancyGeometry.CurveModel.existsModelData",
    "QuadraticPi.MovingLogOccupancyGeometry.CurveModel.degreeData",
    "QuadraticPi.MovingLogOccupancyGeometry.ExceptionalDegree.admissible_degree_eq_neg_contactSum",
    "QuadraticPi.MovingLogOccupancyGeometry.JetSurjectivity.blowupBundle_ample",
    "QuadraticPi.MovingLogOccupancyGeometry.JetPackets.affineOpen",
    "QuadraticPi.MovingLogOccupancyGeometry.JetPackets.sectionPolynomial",
    "QuadraticPi.MovingLogOccupancyGeometry.JetPackets.formalPackets_surjective_of_jetRestriction",
    "QuadraticPi.MovingLogOccupancyGeometry.JetSurjectivity.eventual_jetRestriction_surjective",
    "QuadraticPi.MovingLogOccupancyGeometry.JetSurjectivity.eventually_jetRestriction_surjective",
    "QuadraticPi.MovingLogOccupancyGeometry.MatrixInterpolation.actualFrame_exists",
    "QuadraticPi.MovingLogOccupancyGeometry.MatrixInterpolation.WeightedPolynomials",
    "QuadraticPi.MovingLogOccupancyGeometry.MatrixInterpolation.packetMap",
    "QuadraticPi.MovingLogOccupancyGeometry.MatrixInterpolation.packetMap_surjective_of_family",
    "QuadraticPi.MovingLogOccupancyGeometry.MatrixInterpolation.eventual_packets",
    "QuadraticPi.MovingLogOccupancyGeometry.SectionBound.exponent_budget",
    "QuadraticPi.MovingLogOccupancyGeometry.SectionBound.eventual_supportBound",
    "QuadraticPi.MovingLogOccupancyInterpolation.WeightedPolynomials",
    "QuadraticPi.MovingLogOccupancyInterpolation.packetMap",
    "QuadraticPi.MovingLogOccupancyInterpolation.geometric_scale_eq",
    "QuadraticPi.MovingLogOccupancyInterpolation.pa_packets",
    "QuadraticPi.MovingLogOccupancyInterpolation.eventual_pa_packets",
    "QuadraticPi.MovingLogOccupancyInterpolation.Statement",
    "QuadraticPi.MovingLogOccupancyInterpolation.bounded_fiber_interpolation",
    "QuadraticPi.MovingLogDistinctInterpolation.BaseData",
    "QuadraticPi.MovingLogDistinctInterpolation.BaseData.occupancyBase",
    "QuadraticPi.MovingLogDistinctInterpolation.distinct_multiplicative_centers",
    "QuadraticPi.MovingLogDistinctInterpolation.real_geometric_bases_injective",
    "QuadraticPi.MovingLogDistinctInterpolation.real_geometric_progression",
    "QuadraticPi.MovingLogOccupancyWeights.BaseData",
    "QuadraticPi.MovingLogOccupancyWeights.BaseData.weightBase",
    "QuadraticPi.MovingLogOccupancyWeights.degreeWeights",
    "QuadraticPi.MovingLogOccupancyWeights.jetWeights",
    "QuadraticPi.MovingLogOccupancyWeights.degreeWeights_pos",
    "QuadraticPi.MovingLogOccupancyWeights.jetWeights_pos",
    "QuadraticPi.MovingLogOccupancyWeights.comparisonConstant_eq",
    "QuadraticPi.MovingLogOccupancyWeights.NumericData",
    "QuadraticPi.MovingLogOccupancyWeights.exists_sigma",
    "QuadraticPi.MovingLogOccupancyWeights.exists_fixed_sigma_thresholds",
    "QuadraticPi.MovingLogOccupancyWeights.exists_thresholds",
    "QuadraticPi.MovingLogOccupancyWeights.NumericData.scale",
    "QuadraticPi.MovingLogOccupancyData.GeometricInterpolationData",
    "QuadraticPi.MovingLogOccupancyData.GeometricInterpolationData.scale",
    "QuadraticPi.MovingLogOccupancyData.GeometricInterpolationData.fullCenters_injective",
    "QuadraticPi.MovingLogOccupancyData.GeometricInterpolationData.exact_weighted_curve_inequality",
    "QuadraticPi.MovingLogOccupancyData.fromNumericData",
    "QuadraticPi.MovingLogOccupancyData.fromNumericData_scale_eq",
    "QuadraticPi.MovingLogOccupancyThresholds.thresholds_and_integral_scale",
    "QuadraticPi.MovingLogOccupancyThresholds.uniform_curve_inequality",
    "QuadraticPi.MovingLogFibreIndex.fibreSize",
    "QuadraticPi.MovingLogFibreIndex.fibreIndex",
    "QuadraticPi.MovingLogFibreIndex.FibreSeparated",
    "QuadraticPi.MovingLogFibreIndex.FibreOccupancy",
    "QuadraticPi.MovingLogFibreIndex.fibreIndex_mem",
    "QuadraticPi.MovingLogFibreIndex.fibreIndex_injective",
    "QuadraticPi.MovingLogFibreIndex.fibreIndex_surjective_on",
    "QuadraticPi.MovingLogFibreIndex.fibreSize_le",
    "QuadraticPi.MovingLogFibreIndex.restricted_coordinate_injective",
    "QuadraticPi.MovingLogFibreIndex.fibreSeparated_of_injective_bases",
    "QuadraticPi.MovingLogFibreIndex.fibreOccupancy_one_of_injective_bases",
    "QuadraticPi.MovingLogFibreRestriction.places_restrict_subset",
    "QuadraticPi.MovingLogFibreRestriction.contact_restrict_eq",
    "QuadraticPi.MovingLogFibreRestriction.places_eq_fibre_of_constant",
    "QuadraticPi.MovingLogFibreRestriction.contact_sum_eq_fibre_of_constant",
    "QuadraticPi.MovingLogBoundedFibreCurve.count_volume_mono",
    "QuadraticPi.MovingLogBoundedFibreCurve.weighted_curve_inequality",
    "QuadraticPi.MovingLogBoundedFibreCurve.distinct_bases_weighted_curve_inequality",
    "QuadraticPi.GradedSimplyConnectedUnionCitation.CitedSimplyConnectedUnion",
    "QuadraticPi.GradedSimplyConnectedUnionCitation.convex_simplyConnected",
    "QuadraticPi.GradedConvexPatchSelection.Patch",
    "QuadraticPi.GradedConvexPatchSelection.patchGraph",
    "QuadraticPi.GradedConvexPatchSelection.walkDomain",
    "QuadraticPi.GradedConvexPatchSelection.mem_walkDomain",
    "QuadraticPi.GradedConvexPatchSelection.walkDomain_open",
    "QuadraticPi.GradedConvexPatchSelection.walkDomain_subset",
    "QuadraticPi.GradedConvexPatchSelection.first_subset_walkDomain",
    "QuadraticPi.GradedConvexPatchSelection.last_subset_walkDomain",
    "QuadraticPi.GradedConvexPatchSelection.shortest_tail_minimal",
    "QuadraticPi.GradedConvexPatchSelection.shortest_no_chord",
    "QuadraticPi.GradedConvexPatchSelection.shortest_attachment_inter",
    "QuadraticPi.GradedConvexPatchSelection.shortest_walkDomain_simplyConnected",
    "QuadraticPi.GradedGeneralBranchSelection.exists_patch_at",
    "QuadraticPi.GradedGeneralBranchSelection.intersect_reachable",
    "QuadraticPi.GradedGeneralBranchSelection.accessible",
    "QuadraticPi.GradedGeneralBranchSelection.inaccessible",
    "QuadraticPi.GradedGeneralBranchSelection.accessible_open",
    "QuadraticPi.GradedGeneralBranchSelection.inaccessible_open",
    "QuadraticPi.GradedGeneralBranchSelection.accessible_disjoint",
    "QuadraticPi.GradedGeneralBranchSelection.accessible_covers",
    "QuadraticPi.GradedGeneralBranchSelection.every_point_accessible",
    "QuadraticPi.GradedGeneralBranchSelection.exists_simplyConnected_convex_extension",
    "QuadraticPi.GradedGeneralBranchSelection.logChart_has_simplyConnected_refinement",
    "QuadraticPi.GradedGeneralRankClosed.paper_general_rank_lemma",
    "QuadraticPi.GradedGeneralNilssonSourceMatch.isNilsson_congr_near_origin",
    "QuadraticPi.GradedGeneralNilssonSourceMatch.isNilsson_congr_on_chart",
    "QuadraticPi.GradedGeneralNilssonSourceMatch.FiniteSourceBasis",
    "QuadraticPi.GradedGeneralNilssonSourceMatch.FiniteUpperNilsson",
    "QuadraticPi.GradedGeneralNilssonSourceMatch.source_solution_eq_basis",
    "QuadraticPi.GradedGeneralNilssonSourceMatch.intrinsic_nilsson_iff_finite_upper",
    "QuadraticPi.GradedGeneralNilssonSourceMatch.vector_nilsson_supplies_finite_upper",
    "QuadraticPi.GradedGeneralNilssonSourceMatch.normalized_source_basis",
    "QuadraticPi.GradedGeneralBranchRefinement.refinedChart",
    "QuadraticPi.GradedGeneralBranchRefinement.isNilsson_refinement_iff",
    "QuadraticPi.GradedGeneralBranchRefinement.hasNilssonOrder_refinement_iff",
    "QuadraticPi.GradedGeneralBranchRefinement.finiteSourceBasis_refines",
    "QuadraticPi.GradedGeneralBranchRefinement.finiteUpperNilsson_refinement_iff",
    "QuadraticPi.GradedGeneralPaperRankAdapter.HasSimplyConnectedRefinement",
    "QuadraticPi.GradedGeneralPaperRankAdapter.refinement_of_simply_connected_chart",
    "QuadraticPi.GradedGeneralPaperRankAdapter.rank_from_finite_nilsson_basis",
    "QuadraticPi.GradedGeneralPaperRankAdapter.paper_rank_on_refinable_branch",
    "QuadraticPi.GradedGeneralEndpointSpan.evaluation",
    "QuadraticPi.GradedGeneralEndpointSpan.unit",
    "QuadraticPi.GradedGeneralEndpointSpan.coefficientPolynomial",
    "QuadraticPi.GradedGeneralEndpointSpan.evaluation_eq_liftedValue",
    "QuadraticPi.GradedGeneralEndpointSpan.coefficientPolynomial_coeff",
    "QuadraticPi.GradedGeneralEndpointSpan.coefficientPolynomial_eval",
    "QuadraticPi.GradedGeneralEndpointSpan.vector_eq_sum_units",
    "QuadraticPi.GradedGeneralEndpointSpan.unit_mem_evaluation_span",
    "QuadraticPi.GradedGeneralEndpointSpan.evaluation_span_top",
    "QuadraticPi.GradedGeneralEndpointSpan.exists_unit_representation",
    "QuadraticPi.GradedGeneralEndpointSpan.unitRepresentation",
    "QuadraticPi.GradedGeneralEndpointSpan.unitRepresentation_spec",
    "QuadraticPi.GradedGeneralNormalizedContinuation.scalarSolution",
    "QuadraticPi.GradedGeneralNormalizedContinuation.fullSolution",
    "QuadraticPi.GradedGeneralNormalizedContinuation.normalizedU",
    "QuadraticPi.GradedGeneralNormalizedContinuation.scalarSolution_analytic",
    "QuadraticPi.GradedGeneralNormalizedContinuation.scalarSolution_initial",
    "QuadraticPi.GradedGeneralNormalizedContinuation.scalarSolution_hasDerivAt",
    "QuadraticPi.GradedGeneralNormalizedContinuation.fullSolution_analytic",
    "QuadraticPi.GradedGeneralNormalizedContinuation.fullSolution_initial",
    "QuadraticPi.GradedGeneralNormalizedContinuation.fullSolution_hasDerivAt",
    "QuadraticPi.GradedGeneralNormalizedContinuation.normalizedU_analytic",
    "QuadraticPi.GradedGeneralNormalizedContinuation.normalizedU_initial",
    "QuadraticPi.GradedGeneralNormalizedContinuation.normalizedU_hasDerivAt",
    "QuadraticPi.GradedGeneralLocalLogCoordinate.localCoordinate",
    "QuadraticPi.GradedGeneralLocalLogCoordinate.endpoint_ne_zero",
    "QuadraticPi.GradedGeneralLocalLogCoordinate.localCoordinate_initial",
    "QuadraticPi.GradedGeneralLocalLogCoordinate.localCoordinate_analyticAt",
    "QuadraticPi.GradedGeneralLocalLogCoordinate.exp_localCoordinate",
    "QuadraticPi.GradedGeneralLocalLogCoordinate.localCoordinate_hasDerivAt",
    "QuadraticPi.GradedGeneralLocalLogCoordinate.localCoordinate_exp_germ",
    "QuadraticPi.GradedGeneralLocalLogCoordinate.localCoordinate_eventually_domain",
    "QuadraticPi.GradedGeneralLocalLogCoordinate.ratio_eventually_slitPlane",
    "QuadraticPi.GradedGeneralTransportConstruction.localMatrix",
    "QuadraticPi.GradedGeneralTransportConstruction.localMatrix_continuation_germ",
    "QuadraticPi.GradedGeneralTransportConstruction.localMatrix_analyticAt",
    "QuadraticPi.GradedGeneralTransportConstruction.logarithmic_matrix_certificates",
    "QuadraticPi.GradedGeneralTransportConstruction.normalizedT",
    "QuadraticPi.GradedGeneralTransportConstruction.constructed_transport_certificates",
    "QuadraticPi.GradedOrdinaryAnalyticExistenceCitation.CitedOrdinaryAnalyticFundamental",
    "QuadraticPi.GradedOrdinaryAnalyticExistenceCitation.exists_dual_continuation",
    "QuadraticPi.GradedGeneralRankCompletion.NilssonOnSourceSolutions",
    "QuadraticPi.GradedGeneralRankCompletion.constructed_source_coefficients_nilsson",
    "QuadraticPi.GradedGeneralRankCompletion.rank_from_dual_continuation",
    "QuadraticPi.GradedGeneralRankCompletion.rank_on_coherent_nilsson_branch",
    "QuadraticPi.GradedGeneralAnalyticSystemUniqueness.analytic_system_unique_on",
    "QuadraticPi.GradedGeneralCornerSpan.corner",
    "QuadraticPi.GradedGeneralCornerSpan.corner_eq_sum",
    "QuadraticPi.GradedGeneralCornerSpan.sourceColumn_mem_corner_span",
    "QuadraticPi.GradedGeneralCornerSpan.corner_span_eq_sourceCornerSpace",
    "QuadraticPi.GradedGeneralContinuedCorners.logScalar",
    "QuadraticPi.GradedGeneralContinuedCorners.DualContinuation",
    "QuadraticPi.GradedGeneralContinuedCorners.dualValue",
    "QuadraticPi.GradedGeneralContinuedCorners.cornerSolution",
    "QuadraticPi.GradedGeneralContinuedCorners.continuedVector",
    "QuadraticPi.GradedGeneralContinuedCorners.logScalar_analyticAt",
    "QuadraticPi.GradedGeneralContinuedCorners.log_lifted_connection",
    "QuadraticPi.GradedGeneralContinuedCorners.dualValue_analytic",
    "QuadraticPi.GradedGeneralContinuedCorners.dualValue_initial",
    "QuadraticPi.GradedGeneralContinuedCorners.dualValue_hasDerivAt",
    "QuadraticPi.GradedGeneralContinuedCorners.cornerSolution_analytic",
    "QuadraticPi.GradedGeneralContinuedCorners.cornerSolution_initial",
    "QuadraticPi.GradedGeneralContinuedCorners.cornerSolution_hasDerivAt",
    "QuadraticPi.GradedGeneralContinuedCorners.continuedVector_analytic",
    "QuadraticPi.GradedGeneralContinuedCorners.continuedVector_initial",
    "QuadraticPi.GradedGeneralContinuedCorners.continuedVector_hasDerivAt",
    "QuadraticPi.GradedGeneralContinuedCorners.cornerSolution_eq_continuedVector",
    "QuadraticPi.GradedGeneralContinuedContactIdentity.continuedVector_add",
    "QuadraticPi.GradedGeneralContinuedContactIdentity.continuedVector_smul",
    "QuadraticPi.GradedGeneralContinuedContactIdentity.continuedVector_sum_smul",
    "QuadraticPi.GradedGeneralContinuedContactIdentity.contactTransportSpace",
    "QuadraticPi.GradedGeneralContinuedContactIdentity.corner_mem_contactTransportSpace",
    "QuadraticPi.GradedGeneralContinuedContactIdentity.sourceCornerSpace_le_contactTransportSpace",
    "QuadraticPi.GradedGeneralContinuedContactIdentity.continuedRemainder_eq_pairing",
    "QuadraticPi.GradedGeneralContinuedContactIdentity.continuedRemainder_eq_literalContacts",
    "QuadraticPi.GradedGeneralContinuedContactIdentity.continuedRemainder_fixed_finite_decomposition",
    "QuadraticPi.GradedGeneralContinuedContactIdentity.continuedRemainder_source_basis_decomposition",
    "QuadraticPi.GradedGeneralRankLemma.holomorphicContact",
    "QuadraticPi.GradedGeneralRankLemma.holomorphicContact_analytic",
    "QuadraticPi.GradedGeneralRankLemma.taylor_contact_iff_analytic_order",
    "QuadraticPi.GradedGeneralRankLemma.actual_general_short_rank",
    "QuadraticPi.GradedGeneralRankLemma.actual_general_rank_lemma",
    "QuadraticPi.GradedGeneralLiftedConnection.dualCoefficient",
    "QuadraticPi.GradedGeneralLiftedConnection.generator",
    "QuadraticPi.GradedGeneralLiftedConnection.liftDerivation",
    "QuadraticPi.GradedGeneralLiftedConnection.connection",
    "QuadraticPi.GradedGeneralLiftedConnection.liftDerivation_preserves",
    "QuadraticPi.GradedGeneralLiftedConnection.connection_expansion",
    "QuadraticPi.GradedGeneralLiftedConnection.dualCoefficient_smul",
    "QuadraticPi.GradedGeneralLiftedConnection.generator_smul",
    "QuadraticPi.GradedGeneralLiftedConnection.liftDerivation_smul",
    "QuadraticPi.GradedGeneralLiftedConnection.connection_smul",
    "QuadraticPi.GradedGeneralLiftedConnection.generator_map",
    "QuadraticPi.GradedGeneralLiftedConnection.liftDerivation_map",
    "QuadraticPi.GradedGeneralLiftedConnection.basis_map",
    "QuadraticPi.GradedGeneralLiftedConnection.connection_map",
    "QuadraticPi.GradedGeneralLiftedRationalConnection.liftedNumerator",
    "QuadraticPi.GradedGeneralLiftedRationalConnection.liftedNumerator_eval",
    "QuadraticPi.GradedGeneralLiftedRationalConnection.connection_div",
    "QuadraticPi.GradedGeneralLiftedRationalConnection.rational_lifted_connection",
    "QuadraticPi.GradedGeneralLiftedAnalyticSolutions.endpointValue",
    "QuadraticPi.GradedGeneralLiftedAnalyticSolutions.liftedValue",
    "QuadraticPi.GradedGeneralLiftedAnalyticSolutions.liftedValue_upper",
    "QuadraticPi.GradedGeneralLiftedAnalyticSolutions.liftedValue_lower",
    "QuadraticPi.GradedGeneralLiftedAnalyticSolutions.polynomial_chain_rule",
    "QuadraticPi.GradedGeneralLiftedAnalyticSolutions.liftedValue_hasDerivAt",
    "QuadraticPi.GradedGeneralLiftedAnalyticSolutions.primal_dual_pairing_hasDerivAt",
    "QuadraticPi.GradedGeneralLiftedAnalyticSolutions.literal_corner_hasDerivAt",
    "QuadraticPi.GradedGeneralLiftedAnalyticSolutions.literal_corner_rational_hasDerivAt",
    "QuadraticPi.GradedGeneralLiteralContacts.literalContact",
    "QuadraticPi.GradedGeneralLiteralContacts.literalContact_eq_source_pairing",
    "QuadraticPi.GradedGeneralLiteralContacts.weighted_sourceColumn_upper",
    "QuadraticPi.GradedGeneralLiteralContacts.weighted_sourceColumn_lower",
    "QuadraticPi.GradedGeneralLiteralContacts.literal_corner_eq_weighted_source",
    "QuadraticPi.GradedGeneralLiteralContacts.literal_corner_pairing_eq_contacts",
    "QuadraticPi.GradedGeneralLiteralContacts.literal_corner_endpoint",
    "QuadraticPi.GradedGeneralLiteralContacts.literal_corner_remainder",
    "QuadraticPi.GradedGeneralNilssonData.LogChart",
    "QuadraticPi.GradedGeneralNilssonData.chart_endpoint_ne_zero",
    "QuadraticPi.GradedGeneralNilssonData.CoefficientLowerBound",
    "QuadraticPi.GradedGeneralNilssonData.Term",
    "QuadraticPi.GradedGeneralNilssonData.termValue",
    "QuadraticPi.GradedGeneralNilssonData.expansionValue",
    "QuadraticPi.GradedGeneralNilssonData.ExpansionLowerBound",
    "QuadraticPi.GradedGeneralNilssonData.Represents",
    "QuadraticPi.GradedGeneralNilssonData.IsNilsson",
    "QuadraticPi.GradedGeneralNilssonData.HasNilssonOrder",
    "QuadraticPi.GradedGeneralNilssonData.coefficientLowerBound_mono",
    "QuadraticPi.GradedGeneralNilssonData.hasNilssonOrder_mono",
    "QuadraticPi.GradedGeneralNilssonData.expansionValue_append",
    "QuadraticPi.GradedGeneralNilssonData.hasNilssonOrder_zero",
    "QuadraticPi.GradedGeneralNilssonData.hasNilssonOrder_add",
    "QuadraticPi.GradedGeneralNilssonData.hasNilssonOrder_sum",
    "QuadraticPi.GradedGeneralNilssonData.coefficientLowerBound_mul_contact",
    "QuadraticPi.GradedGeneralNilssonData.multiplyTerm",
    "QuadraticPi.GradedGeneralNilssonData.multiplyTerm_value",
    "QuadraticPi.GradedGeneralNilssonData.multiplyExpansion_value",
    "QuadraticPi.GradedGeneralNilssonData.hasNilssonOrder_mul_contact",
    "QuadraticPi.GradedGeneralNilssonData.hasNilssonOrder_const_mul",
    "QuadraticPi.GradedGeneralNilssonData.expansionLoss",
    "QuadraticPi.GradedGeneralNilssonData.expansionLoss_nonneg",
    "QuadraticPi.GradedGeneralNilssonData.neg_exponent_le_expansionLoss",
    "QuadraticPi.GradedGeneralNilssonData.expansionLowerBound_neg_loss",
    "QuadraticPi.GradedGeneralNilssonData.represents_has_order_neg_loss",
    "QuadraticPi.GradedGeneralNilssonContactLoss.finite_contact_combination_order",
    "QuadraticPi.GradedGeneralNilssonContactLoss.exists_uniform_contact_loss",
    "QuadraticPi.GradedGeneralNilssonContactLoss.contact_order_covers_general_source_budget",
    "QuadraticPi.GradedGeneralNilssonContactLoss.uniform_contact_loss_at_source_budget",
    "QuadraticPi.GradedGeneralNilssonRankCitation.ContinuedTransport",
    "QuadraticPi.GradedGeneralNilssonRankCitation.continuedRemainder",
    "QuadraticPi.GradedGeneralNilssonRankCitation.continuedRemainder_germ",
    "QuadraticPi.GradedGeneralNilssonRankCitation.CitedGenericNilssonRank",
    "QuadraticPi.GradedGeneralNilssonRankHandoff.short_rational_span_of_source_span",
    "QuadraticPi.GradedGeneralNilssonRankHandoff.uniform_general_short_rank_of_nilsson_input",
    "QuadraticPi.GradedGeneralNilssonRankHandoff.general_short_rank_of_contact_decomposition",
    "QuadraticPi.GradedGeneralRationalJets.algebraMap_rat",
    "QuadraticPi.GradedGeneralRationalJets.shiftedPolynomial",
    "QuadraticPi.GradedGeneralRationalJets.rationalConnection",
    "QuadraticPi.GradedGeneralRationalJets.rationalJet",
    "QuadraticPi.GradedGeneralRationalJets.polynomial_analyticAt",
    "QuadraticPi.GradedGeneralRationalJets.taylor_rational_polynomial",
    "QuadraticPi.GradedGeneralRationalJets.taylor_rational_inverse",
    "QuadraticPi.GradedGeneralRationalJets.taylor_rational_connection",
    "QuadraticPi.GradedGeneralRationalJets.localTransport_taylor_ode",
    "QuadraticPi.GradedGeneralRationalJets.mixedPairing",
    "QuadraticPi.GradedGeneralRationalJets.mixedPairing_derivative",
    "QuadraticPi.GradedGeneralRationalJets.mixedPairing_iterate_derivative",
    "QuadraticPi.GradedGeneralRationalJets.mixedPairing_coefficient",
    "QuadraticPi.GradedGeneralRationalJets.coordinatePairing",
    "QuadraticPi.GradedGeneralRationalJets.coordinatePairing_analyticAt",
    "QuadraticPi.GradedGeneralRationalJets.taylor_coordinatePairing",
    "QuadraticPi.GradedGeneralRationalJets.coordinatePairing_coefficient",
    "QuadraticPi.GradedGeneralRationalJets.ordinaryColumn_eq_factorial_mul_rationalJet",
    "QuadraticPi.GradedGeneralRationalObstruction.remainder_analyticAt",
    "QuadraticPi.GradedGeneralRationalObstruction.remainder_taylor_coeff",
    "QuadraticPi.GradedGeneralRationalObstruction.mem_zeroSpace_iff_rational_jets",
    "QuadraticPi.GradedGeneralRationalObstruction.zeroSpace_defined_by_rational_equations",
    "QuadraticPi.GradedGeneralRationalObstruction.ordinaryColumn_rational",
    "QuadraticPi.GradedGeneralRationalObstruction.source_columns_independent",
    "QuadraticPi.GradedGeneralRationalObstruction.sourceCornerSpace_finrank",
    "QuadraticPi.GradedGeneralRationalObstruction.rational_intersection_ratio_lt",
    "QuadraticPi.GradedGeneralRationalObstruction.general_transport_nondegenerate_of_cited_separation",
    "QuadraticPi.GradedSmallPowerPointwiseRates.smallHeightRate",
    "QuadraticPi.GradedSmallPowerPointwiseRates.smallDecayRate",
    "QuadraticPi.GradedSmallPowerPointwiseRates.omega_two_le",
    "QuadraticPi.GradedSmallPowerPointwiseRates.eta_third_le",
    "QuadraticPi.GradedSmallPowerPointwiseRates.three_log_three_le_five_log_two",
    "QuadraticPi.GradedSmallPowerPointwiseRates.paperBeta_with_branch_margin",
    "QuadraticPi.GradedSmallPowerPointwiseRates.log_ten_le_twice_log_four",
    "QuadraticPi.GradedSmallPowerPointwiseRates.smallHeightRate_pos",
    "QuadraticPi.GradedSmallPowerPointwiseRates.quadratic_size_le_twice_smallHeight",
    "QuadraticPi.GradedSmallPowerPointwiseRates.smallDecayRate_pos_implies_sigma",
    "QuadraticPi.GradedSmallPowerPointwiseRates.twice_smallDecay_le_quadratic_decay",
    "QuadraticPi.GradedSmallPowerPointwiseRates.pointwise_rate_ratio_comparison",
    "QuadraticPi.GradedSmallPowerPointwiseEndpoint.log_power_pointwise_rate",
    "QuadraticPi.GradedSmallPowerPointwiseEndpoint.arctan_power_pointwise_rate",
    "QuadraticPi.GradedSmallPowerPointwiseEndpoint.literal_small_power_pointwise_rates",
    "QuadraticPi.GradedTwoLogExplicitParameters.halfSlack",
    "QuadraticPi.GradedTwoLogExplicitParameters.ratioCap",
    "QuadraticPi.GradedTwoLogExplicitParameters.etaLoss",
    "QuadraticPi.GradedTwoLogExplicitParameters.paperEta",
    "QuadraticPi.GradedTwoLogExplicitParameters.paperSigma",
    "QuadraticPi.GradedTwoLogExplicitParameters.paperDelta",
    "QuadraticPi.GradedTwoLogExplicitParameters.halfSlack_pos",
    "QuadraticPi.GradedTwoLogExplicitParameters.ratioCap_pos",
    "QuadraticPi.GradedTwoLogExplicitParameters.etaLoss_pos",
    "QuadraticPi.GradedTwoLogExplicitParameters.eta_bounds",
    "QuadraticPi.GradedTwoLogExplicitParameters.paperSigma_relation",
    "QuadraticPi.GradedTwoLogExplicitParameters.paperDelta_identity",
    "QuadraticPi.GradedTwoLogExplicitParameters.paperDelta_lower_bound",
    "QuadraticPi.GradedTwoLogExplicitParameters.paperDelta_pos",
    "QuadraticPi.GradedTwoLogExplicitParameters.paperSigma_one_le",
    "QuadraticPi.GradedTwoLogExplicitParameters.parameters_admissible",
    "QuadraticPi.GradedTwoLogExplicitParameters.height_cap_identity",
    "QuadraticPi.GradedTwoLogExplicitThreshold.paperBetaAt",
    "QuadraticPi.GradedTwoLogExplicitThreshold.sizeCost",
    "QuadraticPi.GradedTwoLogExplicitThreshold.decayCost",
    "QuadraticPi.GradedTwoLogExplicitThreshold.literalThreshold",
    "QuadraticPi.GradedTwoLogExplicitThreshold.localDenominator_le_twice_square",
    "QuadraticPi.GradedTwoLogExplicitThreshold.log_localDenominator_le",
    "QuadraticPi.GradedTwoLogExplicitThreshold.alpha_log_bound",
    "QuadraticPi.GradedTwoLogExplicitThreshold.gamma_log_bound",
    "QuadraticPi.GradedTwoLogExplicitThreshold.literalThreshold_eight_le",
    "QuadraticPi.GradedTwoLogExplicitThreshold.literalThreshold_log_cost",
    "QuadraticPi.GradedTwoLogExplicitThreshold.alpha_le_cap_mul_gamma",
    "QuadraticPi.GradedTwoLogExplicitThreshold.rates_at_literalThreshold",
    "QuadraticPi.GradedTwoLogJointEndpoint.joint_measure_at_literalThreshold",
    "QuadraticPi.GradedTwoLogJointEndpoint.coefficientHeight_pair",
    "QuadraticPi.GradedTwoLogJointEndpoint.literal_two_log_joint",
    "QuadraticPi.GradedTwoLogJointEndpoint.logarithmic_ratio_bounds_reusing_established_theorem",
    "QuadraticPi.GradedTwoLogJointEndpoint.literal_two_log_ratio",
    "QuadraticPi.GradedTwoLogArithmeticIndependence.firstArgument",
    "QuadraticPi.GradedTwoLogArithmeticIndependence.secondArgument",
    "QuadraticPi.GradedTwoLogArithmeticIndependence.firstArgument_pos",
    "QuadraticPi.GradedTwoLogArithmeticIndependence.secondArgument_one_lt",
    "QuadraticPi.GradedTwoLogArithmeticIndependence.exists_separating_prime",
    "QuadraticPi.GradedTwoLogArithmeticIndependence.separating_valuations",
    "QuadraticPi.GradedTwoLogArithmeticIndependence.multiplicative_relation_trivial",
    "QuadraticPi.GradedTwoLogArithmeticIndependence.firstArgument_real",
    "QuadraticPi.GradedTwoLogArithmeticIndependence.secondArgument_real",
    "QuadraticPi.GradedTwoLogRationalIndependence.first_log_eq_xi",
    "QuadraticPi.GradedTwoLogRationalIndependence.second_log_eq_xi",
    "QuadraticPi.GradedTwoLogRationalIndependence.second_log_pos",
    "QuadraticPi.GradedTwoLogRationalIndependence.integer_log_relation_trivial",
    "QuadraticPi.GradedTwoLogRationalIndependence.real_logs_rationally_independent",
    "QuadraticPi.GradedTwoLogRationalIndependence.complex_logs_rationally_independent",
    "QuadraticPi.GradedTwoLogRationalIndependence.logarithmic_ratio_irrational",
    "QuadraticPi.GradedTwoLogRationalIndependence.endpoint_exp_algebraic",
    "QuadraticPi.GradedTwoLogBakerApplication.CitedBakerLogarithmIndependence",
    "QuadraticPi.GradedTwoLogBakerApplication.endpoint_values_independent",
    "QuadraticPi.GradedTwoLogBakerApplication.uniform_integer_short_rank_of_classical_inputs",
    "QuadraticPi.GradedTwoLogBakerApplication.uniform_measure_of_classical_inputs",
    "QuadraticPi.GradedTwoLogCornerContact.transport_sourceColumn",
    "QuadraticPi.GradedTwoLogCornerContact.endpoint_on_sourceColumn",
    "QuadraticPi.GradedTwoLogCornerContact.contactCombination",
    "QuadraticPi.GradedTwoLogCornerContact.endpoint_on_corner_sum",
    "QuadraticPi.GradedTwoLogCornerContact.corner_remainder_eq_contactCombination",
    "QuadraticPi.GradedTwoLogCornerContact.contactCombination_analyticAt",
    "QuadraticPi.GradedTwoLogCornerContact.contactCombination_dividedDerivative_zero",
    "QuadraticPi.GradedTwoLogCornerContact.contactCombination_order_ge",
    "QuadraticPi.GradedTwoLogCornerContact.actual_corner_contact_order_ge",
    "QuadraticPi.GradedTwoLogNilssonCertificate.rankColumn",
    "QuadraticPi.GradedTwoLogNilssonCertificate.scaled_integer_remainder",
    "QuadraticPi.GradedTwoLogNilssonCertificate.scaled_remainder_analyticOnNhd",
    "QuadraticPi.GradedTwoLogNilssonCertificate.square_maps_unit_ball",
    "QuadraticPi.GradedTwoLogNilssonCertificate.even_holomorphic_nilssonCertificate",
    "QuadraticPi.GradedTwoLogNilssonCertificate.scaled_corner_order_ge",
    "QuadraticPi.GradedTwoLogNilssonCertificate.actual_nilssonCertificate",
    "QuadraticPi.GradedTwoLogJetRescaling.iteratedDeriv_comp_mul_all",
    "QuadraticPi.GradedTwoLogJetRescaling.scaled_coordinate_eq_original",
    "QuadraticPi.GradedTwoLogJetRescaling.ordinaryJet",
    "QuadraticPi.GradedTwoLogJetRescaling.ordinaryColumn_eq_original_rational_jet",
    "QuadraticPi.GradedTwoLogJetRescaling.short_ordinary_span_eq_divided",
    "QuadraticPi.GradedTwoLogShortRank.rankColumn_nonzero",
    "QuadraticPi.GradedTwoLogShortRank.rankColumn_degree",
    "QuadraticPi.GradedTwoLogShortRank.uniform_integer_short_rank",
    "QuadraticPi.GradedTwoLogShortRank.uniform_measure_of_cited_rank_and_logarithmic_independence",
    "QuadraticPi.GradedTwoLogRationalObstruction.vanishingSpace",
    "QuadraticPi.GradedTwoLogRationalObstruction.mem_vanishingSpace_iff",
    "QuadraticPi.GradedTwoLogRationalObstruction.vanishingSpace_defined_by_rational_equations",
    "QuadraticPi.GradedTwoLogRationalObstruction.endpointPairing_analyticAt",
    "QuadraticPi.GradedTwoLogRationalObstruction.endpointPairing_taylor_coeff",
    "QuadraticPi.GradedTwoLogRationalObstruction.mem_vanishingSpace_iff_analytic_germ_zero",
    "QuadraticPi.GradedTwoLogRationalObstruction.integer_zeroSpace_eq",
    "QuadraticPi.GradedTwoLogRationalObstruction.cleared_zeroSpace_eq",
    "QuadraticPi.GradedTwoLogRationalObstruction.rational_zeroSpace_defined_by_rational_equations",
    "QuadraticPi.GradedTwoLogSeparation.adjacent_iff_raiseIndex",
    "QuadraticPi.GradedTwoLogSeparation.sourceColumn_eq_analyticBasis",
    "QuadraticPi.GradedTwoLogSeparation.source_columns_independent",
    "QuadraticPi.GradedTwoLogSeparation.sourceCornerSpace_finrank",
    "QuadraticPi.GradedTwoLogSeparation.rational_intersection_ratio_lt",
    "QuadraticPi.GradedTwoLogSeparation.actual_transport_nondegenerate",
    "QuadraticPi.GradedTwoLogRescaledSystem.scaledTransport",
    "QuadraticPi.GradedTwoLogRescaledSystem.unscaledColumn",
    "QuadraticPi.GradedTwoLogRescaledSystem.denominator",
    "QuadraticPi.GradedTwoLogRescaledSystem.numerator",
    "QuadraticPi.GradedTwoLogRescaledSystem.endpoint_half",
    "QuadraticPi.GradedTwoLogRescaledSystem.remainder_rescale",
    "QuadraticPi.GradedTwoLogRescaledSystem.zeroSpace_rescale",
    "QuadraticPi.GradedTwoLogRescaledSystem.scaled_zeroSpace_defined_by_rational_equations",
    "QuadraticPi.GradedTwoLogRescaledSystem.scaled_transport_nondegenerate",
    "QuadraticPi.GradedTwoLogRescaledSystem.scaled_point_slit",
    "QuadraticPi.GradedTwoLogRescaledSystem.scaledTransport_analyticOnNhd",
    "QuadraticPi.GradedTwoLogRescaledSystem.scaledTransport_initial",
    "QuadraticPi.GradedTwoLogRescaledSystem.generator_cast",
    "QuadraticPi.GradedTwoLogRescaledSystem.rational_connection_eval",
    "QuadraticPi.GradedTwoLogRescaledSystem.scaledTransport_ode_at",
    "QuadraticPi.GradedTwoLogRescaledSystem.localTransport_certificate",
    "QuadraticPi.GradedTwoLogRescaledSystem.scaledColumn",
    "QuadraticPi.GradedTwoLogRescaledSystem.unscaled_scaledColumn",
    "QuadraticPi.GradedTwoLogRescaledSystem.scaledColumn_nonzero",
    "QuadraticPi.GradedTwoLogRescaledSystem.scaledColumn_natDegree",
    "QuadraticPi.GradedTwoLogRescaledSystem.scaled_remainder_eq_original",
    "QuadraticPi.GradedTwoLogScalarContraction.value",
    "QuadraticPi.GradedTwoLogScalarContraction.scalarContact",
    "QuadraticPi.GradedTwoLogScalarContraction.endpointPairing",
    "QuadraticPi.GradedTwoLogScalarContraction.transpose_pairing",
    "QuadraticPi.GradedTwoLogScalarContraction.scalarContact_eq_endpoint",
    "QuadraticPi.GradedTwoLogScalarContraction.endpointPairing_eq_scalarContact",
    "QuadraticPi.GradedTwoLogScalarContraction.dividedDerivative_sum_mul",
    "QuadraticPi.GradedTwoLogScalarContraction.scalar_dividedDerivative_eq_sum",
    "QuadraticPi.GradedTwoLogScalarContraction.endpoint_dividedDerivative_eq_sum",
    "QuadraticPi.GradedTwoLogScalarContraction.weight_cast",
    "QuadraticPi.GradedTwoLogScalarContraction.endpoint_contraction",
    "QuadraticPi.GradedTwoLogScalarContraction.integer_scalar_identity",
    "QuadraticPi.GradedTwoLogScalarContraction.xi",
    "QuadraticPi.GradedTwoLogScalarContraction.xi_cast",
    "QuadraticPi.GradedTwoLogScalarContraction.value_cast",
    "QuadraticPi.GradedTwoLogScalarContraction.real_scalar_identity",
    "QuadraticPi.GradedTwoLogScalarContraction.weight_norm_le_height",
    "QuadraticPi.GradedTwoLogScalarContraction.scalar_cleared_norm_le",
    "QuadraticPi.GradedTwoLogIntegerFamilies.integerColumn",
    "QuadraticPi.GradedTwoLogIntegerFamilies.integerColumn_spec",
    "QuadraticPi.GradedTwoLogIntegerFamilies.integerColumn_analytic",
    "QuadraticPi.GradedTwoLogIntegerFamilies.integerFamily",
    "QuadraticPi.GradedTwoLogIntegerFamilies.integerFamily_zero",
    "QuadraticPi.GradedTwoLogIntegerFamilies.integerFamily_spec",
    "QuadraticPi.GradedTwoLogIntegerFamilies.integerFamily_analytic",
    "QuadraticPi.GradedTwoLogIntegerFamilies.integerFamily_span_eq",
    "QuadraticPi.GradedTwoLogIntegerFamilies.formConstant",
    "QuadraticPi.GradedTwoLogIntegerFamilies.formConstant_pos",
    "QuadraticPi.GradedTwoLogIntegerFamilies.uniformBounds_of_actual_estimates",
    "QuadraticPi.GradedTwoLogIntegerFamilies.exists_integer_family_with_uniformBounds",
    "QuadraticPi.GradedTwoLogMeasureHandoff.paper_alpha_pos",
    "QuadraticPi.GradedTwoLogMeasureHandoff.uniform_measure_at_exact_rates_of_actual_short_rank",
    "QuadraticPi.GradedTwoLogMeasureHandoff.uniform_linked_measure_of_actual_short_rank",
    "QuadraticPi.GradedTwoLogUniformBounds.scaled_point_norm_le",
    "QuadraticPi.GradedTwoLogUniformBounds.logBranch_analyticAt_small",
    "QuadraticPi.GradedTwoLogUniformBounds.logBranch_norm_le",
    "QuadraticPi.GradedTwoLogUniformBounds.increment_norm_le",
    "QuadraticPi.GradedTwoLogUniformBounds.generator_norm_le",
    "QuadraticPi.GradedTwoLogUniformBounds.transport_entry_norm_le",
    "QuadraticPi.GradedTwoLogUniformBounds.reciprocal_norm_le_eighth",
    "QuadraticPi.GradedTwoLogUniformBounds.local_point_norm",
    "QuadraticPi.GradedTwoLogUniformBounds.analyticTransport_analyticAt_small",
    "QuadraticPi.GradedTwoLogUniformBounds.analyticTransport_norm_le",
    "QuadraticPi.GradedTwoLogUniformBounds.coordinateConstant",
    "QuadraticPi.GradedTwoLogUniformBounds.coordinateConstant_pos",
    "QuadraticPi.GradedTwoLogUniformBounds.column_pairing_norm_le",
    "QuadraticPi.GradedTwoLogUniformBounds.coordinatePairing_analyticAt_small",
    "QuadraticPi.GradedTwoLogUniformBounds.coordinatePairing_norm_le",
    "QuadraticPi.GradedTwoLogUniformBounds.coordinatePairing_dividedDerivative_norm_le",
    "QuadraticPi.GradedTwoLogUniformBounds.analyticContact_analyticAt_small",
    "QuadraticPi.GradedTwoLogUniformBounds.analyticContact_norm_le",
    "QuadraticPi.GradedTwoLogContactDecay.analyticContact_differentiableOn_quarter",
    "QuadraticPi.GradedTwoLogContactDecay.analyticContact_hasSum_taylor",
    "QuadraticPi.GradedTwoLogContactDecay.analyticContact_taylor_norm_le",
    "QuadraticPi.GradedTwoLogContactDecay.vanishing_series_norm_four",
    "QuadraticPi.GradedTwoLogContactDecay.analyticContact_norm_vanishing",
    "QuadraticPi.GradedTwoLogContactDecay.reciprocal_norm",
    "QuadraticPi.GradedTwoLogContactDecay.analyticContact_norm_endpoint_disk",
    "QuadraticPi.GradedTwoLogContactDecay.analyticContact_dividedDerivative_norm_le",
    "QuadraticPi.GradedTwoLogJetRates.sizeLog",
    "QuadraticPi.GradedTwoLogJetRates.decayLog",
    "QuadraticPi.GradedTwoLogJetRates.alpha",
    "QuadraticPi.GradedTwoLogJetRates.gamma",
    "QuadraticPi.GradedTwoLogJetRates.localDenominator_pos",
    "QuadraticPi.GradedTwoLogJetRates.clearingInteger_log",
    "QuadraticPi.GradedTwoLogJetRates.clearing_size_factor",
    "QuadraticPi.GradedTwoLogJetRates.clearing_decay_factor",
    "QuadraticPi.GradedTwoLogJetRates.cleared_coordinate_norm_le",
    "QuadraticPi.GradedTwoLogJetRates.cleared_contact_norm_le",
    "QuadraticPi.GradedTwoLogJetRates.log_lcm_mono",
    "QuadraticPi.GradedTwoLogJetRates.sizeLog_mono",
    "QuadraticPi.GradedTwoLogJetRates.decayLog_mono",
    "QuadraticPi.GradedTwoLogJetRates.lcm_jet_limit",
    "QuadraticPi.GradedTwoLogJetRates.sizeLog_limit",
    "QuadraticPi.GradedTwoLogJetRates.decayLog_limit",
    "QuadraticPi.GradedTwoLogJetRates.size_exponent_limit",
    "QuadraticPi.GradedTwoLogJetRates.decay_exponent_limit",
    "QuadraticPi.GradedTwoLogJetRates.eventually_size_exponent",
    "QuadraticPi.GradedTwoLogJetRates.eventually_decay_exponent",
    "QuadraticPi.GradedTwoLogUniformFamilies.exists_uniformly_bounded_contact_family",
    "QuadraticPi.GradedTwoLogContactMatrix.originIncrement",
    "QuadraticPi.GradedTwoLogContactMatrix.originIncrement_cleared",
    "QuadraticPi.GradedTwoLogContactMatrix.originIncrement_coeff_abs_le",
    "QuadraticPi.GradedTwoLogContactMatrix.shifted_origin_cleared",
    "QuadraticPi.GradedTwoLogContactMatrix.shifted_origin_abs_le",
    "QuadraticPi.GradedTwoLogContactMatrix.contactBasis",
    "QuadraticPi.GradedTwoLogContactMatrix.contactBasis_eq_transport",
    "QuadraticPi.GradedTwoLogContactMatrix.coefficientEntry",
    "QuadraticPi.GradedTwoLogContactMatrix.coefficientEntry_cleared",
    "QuadraticPi.GradedTwoLogContactMatrix.coefficientEntry_abs_le",
    "QuadraticPi.GradedTwoLogContactMatrix.integerEntry",
    "QuadraticPi.GradedTwoLogContactMatrix.integerEntry_cast",
    "QuadraticPi.GradedTwoLogContactMatrix.entryBound",
    "QuadraticPi.GradedTwoLogContactMatrix.entryBound_pos",
    "QuadraticPi.GradedTwoLogContactMatrix.integerEntry_abs_le",
    "QuadraticPi.GradedTwoLogContactConstruction.contactRemainder",
    "QuadraticPi.GradedTwoLogContactConstruction.contactRemainder_adjacent",
    "QuadraticPi.GradedTwoLogContactConstruction.contactRemainder_coeff",
    "QuadraticPi.GradedTwoLogContactConstruction.integer_kernel_contact",
    "QuadraticPi.GradedTwoLogContactConstruction.heightBound",
    "QuadraticPi.GradedTwoLogContactConstruction.contact_matrix_norm_le",
    "QuadraticPi.GradedTwoLogContactConstruction.exists_bounded_contact_column",
    "QuadraticPi.GradedTwoLogContactConstruction.exists_bounded_order_contact_column",
    "QuadraticPi.GradedTwoLogContactConstruction.heightBound_card_formula",
    "QuadraticPi.GradedTwoLogContactRates.entryBound_log",
    "QuadraticPi.GradedTwoLogContactRates.entryBound_sharp_limit",
    "QuadraticPi.GradedTwoLogContactRates.heightRate",
    "QuadraticPi.GradedTwoLogContactRates.heightBound_log",
    "QuadraticPi.GradedTwoLogContactRates.heightBound_sharp_limit",
    "QuadraticPi.GradedTwoLogContactRates.exists_sharp_rate_contact_columns",
    "QuadraticPi.GradedTwoLogContactRates.paperBeta",
    "QuadraticPi.GradedTwoLogContactRates.heightRate_eq_paperBeta",
    "QuadraticPi.GradedTwoLogContactRates.exists_paper_rate_contact_columns",
    "QuadraticPi.GradedTwoLogAnalyticContact.origin_log_taylor",
    "QuadraticPi.GradedTwoLogAnalyticContact.analyticBasis",
    "QuadraticPi.GradedTwoLogAnalyticContact.analyticBasis_analyticAt",
    "QuadraticPi.GradedTwoLogAnalyticContact.taylor_analyticBasis",
    "QuadraticPi.GradedTwoLogAnalyticContact.analyticContact",
    "QuadraticPi.GradedTwoLogAnalyticContact.analyticContact_analyticAt",
    "QuadraticPi.GradedTwoLogAnalyticContact.taylor_analyticContact",
    "QuadraticPi.GradedTwoLogAnalyticContact.analyticContact_dividedDerivative_zero",
    "QuadraticPi.GradedTwoLogAnalyticContact.exists_paper_rate_analytic_contact_columns",
    "QuadraticPi.GradedTwoLogAnalyticContact.exists_endpoint_independent_contact_family",
    "QuadraticPi.GradedTwoLogAnalyticTaylor.logBranch",
    "QuadraticPi.GradedTwoLogAnalyticTaylor.increment",
    "QuadraticPi.GradedTwoLogAnalyticTaylor.logBranch_analyticAt",
    "QuadraticPi.GradedTwoLogAnalyticTaylor.increment_analyticAt",
    "QuadraticPi.GradedTwoLogAnalyticTaylor.increment_initial",
    "QuadraticPi.GradedTwoLogAnalyticTaylor.increment_hasDerivAt",
    "QuadraticPi.GradedTwoLogAnalyticTaylor.increment_ode_germ",
    "QuadraticPi.GradedTwoLogAnalyticTaylor.taylor_increment",
    "QuadraticPi.GradedTwoLogAnalyticTaylor.reciprocal_point_slit",
    "QuadraticPi.GradedTwoLogAnalyticTaylor.taylor_localIncrement",
    "QuadraticPi.GradedTwoLogAnalyticJets.analyticTransport",
    "QuadraticPi.GradedTwoLogAnalyticJets.transport_entry_analyticAt",
    "QuadraticPi.GradedTwoLogAnalyticJets.analyticTransport_analyticAt",
    "QuadraticPi.GradedTwoLogAnalyticJets.taylor_transport_entry",
    "QuadraticPi.GradedTwoLogAnalyticJets.complexified_transport",
    "QuadraticPi.GradedTwoLogAnalyticJets.taylor_analyticTransport",
    "QuadraticPi.GradedTwoLogAnalyticJets.analyticTransport_initial",
    "QuadraticPi.GradedTwoLogAnalyticJets.transport_entry_hasDerivAt",
    "QuadraticPi.GradedTwoLogAnalyticJets.analyticConnection",
    "QuadraticPi.GradedTwoLogAnalyticJets.analyticTransport_ode_at",
    "QuadraticPi.GradedTwoLogAnalyticJets.analyticTransport_ode_germ",
    "QuadraticPi.GradedTwoLogAnalyticJets.transportMatrix",
    "QuadraticPi.GradedTwoLogAnalyticJets.analyticTransport_isUnit",
    "QuadraticPi.GradedTwoLogAnalyticJets.coordinatePairing",
    "QuadraticPi.GradedTwoLogAnalyticJets.coordinatePairing_analyticAt",
    "QuadraticPi.GradedTwoLogAnalyticJets.taylor_coordinatePairing",
    "QuadraticPi.GradedTwoLogAnalyticJets.analytic_dividedDerivative_eq_formalJet",
    "QuadraticPi.GradedTwoLogAnalyticJets.formalJet_eq_covariant",
    "QuadraticPi.GradedTwoLogAnalyticJets.analytic_integer_jet_column",
    "QuadraticPi.GradedTwoLogTransport.raiseIndex",
    "QuadraticPi.GradedTwoLogTransport.raiseIndex_apply",
    "QuadraticPi.GradedTwoLogTransport.raiseIndex_adjacent",
    "QuadraticPi.GradedTwoLogTransport.generator",
    "QuadraticPi.GradedTwoLogTransport.generator_mul_generator",
    "QuadraticPi.GradedTwoLogTransport.transport",
    "QuadraticPi.GradedTwoLogTransport.transport_zero",
    "QuadraticPi.GradedTwoLogTransport.generator_mul_transport",
    "QuadraticPi.GradedTwoLogTransport.transport_mul",
    "QuadraticPi.GradedTwoLogTransport.transport_inverse",
    "QuadraticPi.GradedTwoLogTransport.weight",
    "QuadraticPi.GradedTwoLogTransport.weight_raise",
    "QuadraticPi.GradedTwoLogTransport.endpoint",
    "QuadraticPi.GradedTwoLogTransport.generator_mulVec_endpoint",
    "QuadraticPi.GradedTwoLogTransport.transport_mulVec_endpoint",
    "QuadraticPi.GradedTwoLogTransport.degreeIndex_two_card",
    "QuadraticPi.GradedTwoLogTransport.coordinates_two_card",
    "QuadraticPi.GradedTwoLogJetClearing.logIncrement",
    "QuadraticPi.GradedTwoLogJetClearing.logIncrement_zero",
    "QuadraticPi.GradedTwoLogJetClearing.logIncrement_coeff_succ",
    "QuadraticPi.GradedTwoLogJetClearing.logIncrement_derivative_coeff",
    "QuadraticPi.GradedTwoLogJetClearing.logIncrement_differential_equation",
    "QuadraticPi.GradedTwoLogJetClearing.logIncrement_scaled_primitive",
    "QuadraticPi.GradedTwoLogJetClearing.logIncrement_scaled_cleared",
    "QuadraticPi.GradedTwoLogJetClearing.localDenominator",
    "QuadraticPi.GradedTwoLogJetClearing.localIncrement",
    "QuadraticPi.GradedTwoLogJetClearing.local_increment_scaled_parameter",
    "QuadraticPi.GradedTwoLogJetClearing.localIncrement_scaled_cleared",
    "QuadraticPi.GradedTwoLogJetClearing.linearTransportEntry",
    "QuadraticPi.GradedTwoLogJetClearing.linearTransportEntry_scaled_cleared",
    "QuadraticPi.GradedTwoLogJetClearing.transport_entry_is_linear",
    "QuadraticPi.GradedTwoLogJetClearing.transport_entry_scaled_cleared",
    "QuadraticPi.GradedTwoLogJetClearing.clearingInteger",
    "QuadraticPi.GradedTwoLogJetClearing.clearingInteger_pos",
    "QuadraticPi.GradedTwoLogJetClearing.transport_taylor_cleared",
    "QuadraticPi.GradedTwoLogJetClearing.formalDividedJet",
    "QuadraticPi.GradedTwoLogJetClearing.formalDividedJet_cleared",
    "QuadraticPi.GradedTwoLogJetClearing.exists_integer_formal_jet",
    "QuadraticPi.GradedTwoLogFormalConnection.connection",
    "QuadraticPi.GradedTwoLogFormalConnection.derivativeMatrix",
    "QuadraticPi.GradedTwoLogFormalConnection.connection_mul_transport",
    "QuadraticPi.GradedTwoLogFormalConnection.derivative_transport",
    "QuadraticPi.GradedTwoLogFormalConnection.formal_transport_ode",
    "QuadraticPi.GradedTwoLogFormalConnection.formal_transport_initial",
    "QuadraticPi.GradedTwoLogFormalConnection.localIncrement_rational_ode",
    "QuadraticPi.GradedLiteralSmallPowerParameters.smallGrade",
    "QuadraticPi.GradedLiteralSmallPowerParameters.smallL",
    "QuadraticPi.GradedLiteralSmallPowerParameters.smallEta",
    "QuadraticPi.GradedLiteralSmallPowerParameters.smallSigma",
    "QuadraticPi.GradedLiteralSmallPowerParameters.smallDelta",
    "QuadraticPi.GradedLiteralSmallPowerParameters.smallGrade_bound",
    "QuadraticPi.GradedLiteralSmallPowerParameters.smallSigma_relation",
    "QuadraticPi.GradedLiteralSmallPowerParameters.smallDelta_identity",
    "QuadraticPi.GradedLiteralSmallPowerParameters.small_parameters_admissible",
    "QuadraticPi.GradedLiteralSmallPowerThreshold.smallBeta",
    "QuadraticPi.GradedLiteralSmallPowerThreshold.smallSizeCost",
    "QuadraticPi.GradedLiteralSmallPowerThreshold.smallDecayCost",
    "QuadraticPi.GradedLiteralSmallPowerThreshold.smallThreshold",
    "QuadraticPi.GradedLiteralSmallPowerThreshold.smallThreshold_four_le",
    "QuadraticPi.GradedLiteralSmallPowerThreshold.paperBeta_le_twice_smallBeta",
    "QuadraticPi.GradedLiteralSmallPowerThreshold.comparisonCost_le_twice_smallCost",
    "QuadraticPi.GradedLiteralSmallPowerThreshold.smallDelta_le_uniformTau",
    "QuadraticPi.GradedLiteralSmallPowerThreshold.smallThreshold_implies_uniformConstant",
    "QuadraticPi.GradedLiteralSmallPowerEndpoint.unit_parameter_rates",
    "QuadraticPi.GradedLiteralSmallPowerEndpoint.powers_at_small_threshold",
    "QuadraticPi.GradedLiteralSmallPowerEndpoint.integer_powers_at_small_threshold",
    "QuadraticPi.GradedLiteralSmallPowerEndpoint.canonical_literal_small_powers",
    "QuadraticPi.GradedLiteralSmallPowerEndpoint.literal_small_power_range",
    "QuadraticPi.GradedLiteralSmallPowerEndpoint.literal_quadratic_polynomial_range",
    "QuadraticPi.GradedLiteralSmallPowerEndpoint.literalSmallCutoff",
    "QuadraticPi.GradedLiteralSmallPowerEndpoint.literal_common_small_power_cutoff",
    "QuadraticPi.GradedHarmonicGrowth.SharpLcmAsymptotic",
    "QuadraticPi.GradedAlgebraicValueIndependence.AlgebraicLogTranscendence",
    "QuadraticPi.GradedCitedSeparationBridge.CitedGenericSeparation",
    "QuadraticPi.GradedGenericRankCitation.CitedGenericQuadraticRank",
    "QuadraticPi.GradedJetClearingArithmetic.transport_taylor_coeff_cleared",
    "QuadraticPi.GradedLogSeriesClearing.power_coeff_cleared",
    "QuadraticPi.GradedPolynomialDegreeSaving.shifted_taylor_coeff_cleared",
    "QuadraticPi.GradedCoefficientContractions.exists_independent_graded_contractions",
    "Int.Matrix.exists_ne_zero_int_vec_norm_le",
    "QuadraticPi.GradedHarmonicClearing.lcmUpto_dvd_of_le",
    "QuadraticPi.GradedFixedFContactConstruction.polynomialColumn_ne_zero",
    "QuadraticPi.GradedFixedFContactConstruction.polynomialColumn_degree_lt",
    "QuadraticPi.GradedFixedFContactRates.siegelRatio_limit",
    "QuadraticPi.GradedFixedFContactRates.log_unknowns_ratio",
    "Complex.hasSum_taylorSeries_on_ball",
    "Complex.norm_log_one_add_half_le_self",
    "QuadraticPi.GradedContactCauchy.dividedDerivative_norm_le",
    "QuadraticPi.GradedFixedFContactVanishing.vanishing_series_norm",
    "QuadraticPi.GradedJetRateLimits.jetOrder_ratio",
    "QuadraticPi.GradedRateBoundedJetConstruction.jetOrder_eventually_lt",
    "QuadraticPi.GradedClearingSpanTransfer.integer_columns_span_eq",
    "QuadraticPi.GradedBoundedJetFamilies.span_zero_extended_eq",
    "QuadraticPi.UniformCoefficientContraction.uniform_coefficient_contraction_linked_slack",
    "QuadraticPi.GradedUniformRateSlackRemoval.uniform_measure_remove_rate_slack",
    "QuadraticPi.GradedContractionCoordinateBounds.lowerContraction_abs_le",
    "QuadraticPi.GradedContractionCoordinateBounds.monomial_abs_le_height",
    "QuadraticPi.GradedFiniteJetEquations.exists_initial_span_eq",
    "QuadraticPi.GradedFiniteJetEquations.equations_of_initial_span",
    "QuadraticPi.GradedAnalyticVanishingSpace.analytic_taylor_zero_iff",
    "QuadraticPi.GradedRationalPolynomialBridge.exists_common_integer_column",
    "QuadraticPi.GradedRationalPolynomialBridge.cleared_column_eval",
    "QuadraticPi.GradedCitedSeparationBridge.rational_equations_are_algebraic",
    "Polynomial.comp_C_mul_X_coeff",
    "Polynomial.natDegree_comp",
    "QuadraticPi.GradedEventualCitedRank.contactOrder_covers_source_order_with_loss",
    "QuadraticPi.GradedSourceRankApplication.source_index_le_short_budget",
    "QuadraticPi.GradedRankOrderArithmetic.exists_fixed_budget_offset",
    "QuadraticPi.GradedRationalSpanDescent.rational_span_top_of_complex_span_top",
    "QuadraticPi.GradedClearingSpanTransfer.span_scaled_eq",
    "analyticOrderAt_comp_of_deriv_ne_zero",
    "natCast_le_analyticOrderAt_iff_iteratedDeriv_eq_zero",
    "deriv_comp_mul_left",
    "Nat.ne_one_iff_exists_prime_dvd",
    "padicValRat.div",
    "padicValRat.zpow",
    "padicValRat.mul",
    "dvd_iff_padicValNat_ne_zero",
    "linearIndependent_fin2",
    "Real.log_zpow",
    "Complex.exp_log",
    "Real.le_log_iff_exp_le",
    "Real.log_le_log",
    "Real.log_div",
    "Real.log_mul",
    "Real.log_pow",
    "Nat.le_ceil",
    "QuadraticPi.rationalLogRatio_irrationalityExponent_bounds_of_irrational",
    "QuadraticPi.TwoLogUniformInterpolation.twoLogUniformInterpolation",
    "QuadraticPi.GradedLiteralUniformParameters.marginU",
    "QuadraticPi.GradedLiteralUniformParameters.gradeCoefficient",
    "QuadraticPi.GradedLiteralUniformParameters.literalGrade",
    "QuadraticPi.GradedLiteralUniformParameters.literalL",
    "QuadraticPi.GradedLiteralUniformParameters.literalEta",
    "QuadraticPi.GradedLiteralUniformParameters.literalSigma",
    "QuadraticPi.GradedLiteralUniformParameters.literalTau",
    "QuadraticPi.GradedLiteralUniformParameters.marginU_pos",
    "QuadraticPi.GradedLiteralUniformParameters.literalGrade_bound",
    "QuadraticPi.GradedLiteralUniformParameters.literalL_pos",
    "QuadraticPi.GradedLiteralUniformParameters.literalEta_bounds",
    "QuadraticPi.GradedLiteralUniformParameters.literalSigma_relation",
    "QuadraticPi.GradedLiteralUniformParameters.literal_margin_identity",
    "QuadraticPi.GradedLiteralUniformParameters.literal_parameters_admissible",
    "QuadraticPi.GradedLiteralUniformThreshold.paperSizeCost",
    "QuadraticPi.GradedLiteralUniformThreshold.literalGrowthConstant",
    "QuadraticPi.GradedLiteralUniformThreshold.paperAlpha_log_formula",
    "QuadraticPi.GradedLiteralUniformThreshold.paperGamma_log_formula",
    "QuadraticPi.GradedLiteralUniformThreshold.literalGrowthConstant_two_le",
    "QuadraticPi.GradedLiteralUniformThreshold.literalGrowthConstant_log_cost",
    "QuadraticPi.GradedLiteralUniformThreshold.literal_rates_of_growth",
    "QuadraticPi.GradedLiteralUniformEndpoint.sharp_quadratic_rational_polynomial_bounds",
    "QuadraticPi.GradedLiteralUniformEndpoint.literal_uniform_quadratic_polynomial",
    "QuadraticPi.GradedLiteralUniformEndpoint.canonical_literal_uniform_quadratic_polynomial",
    "QuadraticPi.GradedLiteralUniformEndpoint.integer_base_literal_uniform_quadratic_polynomial",
    "QuadraticPi.GradedSharpQuadraticJointMeasure.paperExponent_one_lt",
    "QuadraticPi.GradedSharpQuadraticJointMeasure.scaled_fixedF_eq_quadratic_value",
    "QuadraticPi.GradedSharpQuadraticJointMeasure.quadratic_joint_paper_bound",
    "QuadraticPi.GradedSharpQuadraticJointMeasure.quadratic_joint_paper_linked_bound",
    "QuadraticPi.GradedSharpQuadraticJointMeasure.eventually_paperGamma_positive",
    "QuadraticPi.GradedSharpQuadraticJointMeasure.eventually_quadratic_parameters",
    "QuadraticPi.GradedSharpQuadraticJointMeasure.eventually_quadratic_joint_paper_bound",
    "QuadraticPi.GradedSmallLogarithmPowers.log_one_add_inverse_eq_quadratic",
    "QuadraticPi.GradedSmallLogarithmPowers.arctan_eq_quadratic",
    "QuadraticPi.GradedSmallLogarithmPowers.scaled_power_natDegree",
    "QuadraticPi.GradedSmallLogarithmPowers.scaled_power_eval",
    "QuadraticPi.GradedGenericRankCitation.localTransport",
    "QuadraticPi.GradedGenericRankCitation.remainder",
    "QuadraticPi.GradedGenericRankCitation.zeroSpace",
    "QuadraticPi.GradedGenericRankCitation.ordinaryColumn",
    "QuadraticPi.GradedGenericRankCitation.nondegenerate",
    "QuadraticPi.GradedAnalyticTaylor.taylor_polynomial",
    "QuadraticPi.GradedAnalyticTaylor.taylor_deriv",
    "QuadraticPi.GradedAnalyticTaylor.taylor_mul",
    "QuadraticPi.GradedAnalyticTaylor.taylor_congr",
    "QuadraticPi.GradedAnalyticTaylor.taylor_finset_sum",
    "QuadraticPi.GradedAnalyticTaylor.taylor_const",
    "QuadraticPi.GradedAnalyticTaylor.taylor_coeff",
    "QuadraticPi.GradedFormalVanishingJetEquations.dotLinear",
    "QuadraticPi.GradedCovariantTaylorBridge.covariant",
    "QuadraticPi.GradedCovariantTaylorBridge.dividedJet",
    "QuadraticPi.GradedAnalyticTransportTaylor.complexified",
    "QuadraticPi.GradedAnalyticTransportTaylor.complexified_derivative",
    "QuadraticPi.GradedAnalyticTransportODE.taylor_inverse_of_series_inverse",
    "QuadraticPi.GradedRationalVanishingSpace.DefinedByRationalEquations",
    "QuadraticPi.GradedCitedSeparationBridge.sourceValues",
    "QuadraticPi.GradedCitedSeparationBridge.sourceColumn",
    "QuadraticPi.GradedCitedSeparationBridge.sourceCornerSpace",
    "QuadraticPi.GradedFixedFContactRates.theta",
    "QuadraticPi.GradedFixedFContactRates.omega",
    "QuadraticPi.GradedFixedFContactRates.theta_pos",
    "QuadraticPi.GradedFixedFContactRates.omega_pos",
    "QuadraticPi.GradedGeneralNilssonData.LogChart.mk",
    "QuadraticPi.GradedGeneralNilssonData.LogChart.radius",
    "QuadraticPi.GradedGeneralNilssonData.LogChart.radius_pos",
    "QuadraticPi.GradedGeneralNilssonData.LogChart.domain",
    "QuadraticPi.GradedGeneralNilssonData.LogChart.domain_open",
    "QuadraticPi.GradedGeneralNilssonData.LogChart.domain_preconnected",
    "QuadraticPi.GradedGeneralNilssonData.LogChart.endpoint",
    "QuadraticPi.GradedGeneralNilssonData.LogChart.endpoint_mem",
    "QuadraticPi.GradedGeneralNilssonData.LogChart.exp_endpoint",
    "QuadraticPi.GradedGeneralNilssonData.LogChart.near_origin",
    "QuadraticPi.GradedGeneralNilssonData.Term.mk",
    "QuadraticPi.GradedGeneralNilssonData.Term.exponent",
    "QuadraticPi.GradedGeneralNilssonData.Term.logDegree",
    "QuadraticPi.GradedGeneralNilssonData.Term.coefficient",
    "QuadraticPi.GradedGeneralNilssonData.Term.coefficient_analytic",
    "QuadraticPi.GradedRankOrderArithmetic.source_index_le_jetOrder",
    "QuadraticPi.GradedConcreteRankAssembly.contactOrder_covers_source_order",
    "QuadraticPi.GradedGeneralContinuedCorners.DualContinuation.mk",
    "QuadraticPi.GradedGeneralContinuedCorners.DualContinuation.f",
    "QuadraticPi.GradedGeneralContinuedCorners.DualContinuation.B",
    "QuadraticPi.GradedGeneralContinuedCorners.DualContinuation.f_analytic",
    "QuadraticPi.GradedGeneralContinuedCorners.DualContinuation.B_analytic",
    "QuadraticPi.GradedGeneralContinuedCorners.DualContinuation.B_initial",
    "QuadraticPi.GradedGeneralContinuedCorners.DualContinuation.f_ode",
    "QuadraticPi.GradedGeneralContinuedCorners.DualContinuation.B_ode",
    "QuadraticPi.GradedAnalyticInitialValue.formal_system_unique",
    "QuadraticPi.GradedAnalyticInitialValue.analytic_system_taylor",
    "QuadraticPi.GradedAnalyticInitialValue.analytic_system_unique",
    "QuadraticPi.GradedFullCornerContactOrder.weightPolynomial_coeff",
    "QuadraticPi.GradedFullCornerContactOrder.weightPolynomial_eval",
    "AnalyticOnNhd.eqOn_of_preconnected_of_eventuallyEq",
    "Submodule.mem_span_range_iff_exists_fun",
    "Finsupp.mem_span_range_iff_exists_finsupp",
    "Complex.log_exp",
    "analyticAt_clog",
    "Complex.hasDerivAt_log",
    "Complex.isOpen_slitPlane",
    "SimpleGraph.Reachable.exists_walk_length_eq_dist",
    "SimpleGraph.dist_le",
    "SimpleGraph.Walk.length_dropUntil_lt_length",
    "Metric.isOpen_iff",
    "Convex.contractibleSpace",
    "IsPreconnected.subset_left_of_subset_union",
    "QuadraticPi.MovingLogGeometry.weighted_curve_inequality",
    "QuadraticPi.MovingLogGeometry.excess_implies_zeroth_constant",
    "QuadraticPi.MovingLogGeometry.contact_eq_logContact_of_centered",
    "QuadraticPi.MovingLogGeometry.center_eq_of_constant",
    "QuadraticPi.MovingLogGeometry.contact_sum_le_fibre_of_constant",
    "OAI.PiExponent.CurveInequality.weighted_curve_inequality",
    "Fintype.card_le_one_iff_subsingleton",
    "QuadraticPi.PAWeightGeometry.separated_products",
    "QuadraticPi.PAWeightGeometry.product_ratio",
    "QuadraticPi.PAWeightGeometry.fibre_product_ratio",
    "OAI.PiExponent.WeightedGeometryScale.chooseScale",
    "OAI.PiExponent.WeightedGeometryScale.exists_common_scale",
    "QuadraticPi.two_le_extendedIrrationalityExponent",
    "QuadraticPi.two_le_gaussianIrrationalityExponent",
    "QuadraticPi.extendedIrrationalityExponent_rat_mobius",
    "QuadraticPi.irrational_rat_mobius",
    "QuadraticPi.gaussianIrrationalityExponent_mobius_baseField",
    "QuadraticPi.algebraicLogarithm_irrationalityExponent_bounds",
    "QuadraticPi.rationalPowerLogarithm_irrationalityExponent_eq_two",
    "QuadraticPi.algebraicGaussianLogarithm_irrationalityExponent_bounds",
    "QuadraticPi.gaussianPower_exp_irrationalityExponent_eq_two",
    "QuadraticPi.rationalArctangent_irrationalityExponent_eq_two",
    "QuadraticPi.MovingLogUniformInterpolation.movingLogInterpolation",
    "OAI.PiExponent.TransverseWeightedMultiplicity.weight_comparison_of_rectangular_count",
    "OAI.PiExponent.FrameTransverseMultiplicity.frame_rectangular_length_lower",
    "QuadraticPi.RealWeightedSimplex.strictSimplex_mono_cost",
    "QuadraticPi.RealWeightedSimplex.strictSimplex_card_lower_real",
    "QuadraticPi.RealWeightedSimplex.factorial_weight_product_comparison",
    "QuadraticPi.RealWeightedSimplex.factorial_comparison_of_simplex_count",
    "QuadraticPi.TransverseSimplexColength.simplexIdeal",
    "QuadraticPi.TransverseSimplexColength.simplexPacket",
    "QuadraticPi.TransverseSimplexColength.simplexPacket_surjective",
    "QuadraticPi.TransverseSimplexColength.simplexQuotientCoefficients",
    "QuadraticPi.TransverseSimplexColength.simplexQuotientCoefficients_mk",
    "QuadraticPi.TransverseSimplexColength.simplexQuotientCoefficients_bijective",
    "QuadraticPi.TransverseSimplexColength.simplexQuotientEquiv",
    "QuadraticPi.TransverseSimplexColength.finrank_simplexQuotient",
    "QuadraticPi.TransverseSimplexColength.simplex_card_le_colength",
    "QuadraticPi.TransverseSimplexColength.volume_le_colength",
    "QuadraticPi.TransverseSimplexColength.span_le_simplexIdeal",
    "QuadraticPi.TransverseSimplexColength.sharp_comparison_of_local_ideal",
    "QuadraticPi.TransverseSimplexColength.paper_comparison_of_local_ideal",
    "QuadraticPi.TransverseSimplexColength.sharp_comparison_of_generators",
    "QuadraticPi.TransverseSimplexColength.residueTaylor_mem_simplexIdeal",
    "QuadraticPi.TransverseSimplexColength.sharp_comparison_of_residueTaylor_generators",
    "OAI.PiExponent.strictWeightedSimplex_card_lower_rational",
    "OAI.PiExponent.CommutingTaylor.coeff_residueTaylorFin",
    "QuadraticPi.TransverseSliceSubstitution.hasSubst_sliceVariables",
    "QuadraticPi.TransverseSliceSubstitution.sliceAlgHom_apply",
    "QuadraticPi.TransverseSliceSubstitution.sliceAlgHom_tangential",
    "QuadraticPi.TransverseSliceSubstitution.sliceAlgHom_transverse",
    "QuadraticPi.TransverseSliceSubstitution.substituted_monomial_factorization",
    "QuadraticPi.TransverseSliceSubstitution.high_weight_monomial_factor_mem",
    "QuadraticPi.TransverseSliceSubstitution.subst_mem_simplexIdeal",
    "QuadraticPi.TransverseSliceSubstitution.sliceIdeal_map_le",
    "QuadraticPi.TransverseSliceSubstitution.span_sliced_le_simplexIdeal",
    "QuadraticPi.TransverseSliceSubstitution.volume_le_sliced_colength",
    "QuadraticPi.TransverseSliceSubstitution.sharp_comparison_of_sliced_generators",
    "QuadraticPi.TransverseSliceSubstitution.tangentialExponent",
    "QuadraticPi.TransverseSliceSubstitution.transverseExponent",
    "QuadraticPi.TransverseSliceSubstitution.sliceVariables",
    "QuadraticPi.TransverseSliceSubstitution.sliceAlgHom",
    "QuadraticPi.TransverseSliceSubstitution.transverseIdeal",
    "QuadraticPi.PolynomialFormalLocalLength.constantCoeff_polynomial",
    "QuadraticPi.PolynomialFormalLocalLength.originIdeal_eq_idealOfVars",
    "QuadraticPi.PolynomialFormalLocalLength.originLocalMap_algebraMap",
    "QuadraticPi.PolynomialFormalLocalLength.formal_flat_over_polynomial",
    "QuadraticPi.PolynomialFormalLocalLength.originIdeal_map_isMaximal",
    "QuadraticPi.PolynomialFormalLocalLength.originIdeal_map_eq_maximalIdeal",
    "QuadraticPi.PolynomialFormalLocalLength.formal_maximalIdeal_eq_constantKernel",
    "QuadraticPi.PolynomialFormalLocalLength.originLocal_maximalIdeal_map",
    "QuadraticPi.PolynomialFormalLocalLength.formal_residueFiber_length",
    "QuadraticPi.PolynomialFormalLocalLength.formal_quotient_length_eq_origin",
    "QuadraticPi.PolynomialFormalLocalLength.expansion_X",
    "QuadraticPi.PolynomialFormalLocalLength.expansion_C",
    "QuadraticPi.PolynomialFormalLocalLength.pointLength_translation",
    "QuadraticPi.PolynomialFormalLocalLength.formal_quotient_length_eq_point",
    "QuadraticPi.PolynomialFormalLocalLength.formal_quotient_finite_of_pointLength_eq",
    "QuadraticPi.PolynomialFormalLocalLength.formal_finrank_eq_pointLength",
    "QuadraticPi.PolynomialFormalLocalLength.rational_formal_colength_bound",
    "QuadraticPi.PolynomialFormalLocalLength.rational_formal_colength_bound_after_equiv",
    "QuadraticPi.PolynomialFormalLocalLength.polynomial_formal_multiplicity_comparison",
    "QuadraticPi.PolynomialFormalLocalLength.originLocalMap",
    "QuadraticPi.PolynomialFormalLocalLength.expansion",
    "QuadraticPi.PolynomialFormalLocalLength.formalAtPointIdeal",
    "OAI.PiExponent.WeightedBezout.rational_pointLength_bound",
    "OAI.PiExponent.WeightedBezout.pointLength_translatedPowerSubstitution",
    "OAI.PiExponentJets.W24.length_eq_coefficient_length",
    "OAI.PiExponentJets.W24.module_length_eq_finrank_of_augmentation",
    "QuadraticPi.CompleteLocalCoordinateEquivalence.injective_of_surjective_ringEnd",
    "QuadraticPi.CompleteLocalCoordinateEquivalence.varsIdeal_eq_maximalIdeal",
    "QuadraticPi.CompleteLocalCoordinateEquivalence.maps_maximalIdeal",
    "QuadraticPi.CompleteLocalCoordinateEquivalence.maximalIdeal_map_eq_of_cotangent",
    "QuadraticPi.CompleteLocalCoordinateEquivalence.coordinateMap_surjective",
    "QuadraticPi.CompleteLocalCoordinateEquivalence.coordinateMap_bijective",
    "QuadraticPi.CompleteLocalCoordinateEquivalence.coordinateEquiv_apply",
    "QuadraticPi.CompleteLocalCoordinateEquivalence.X_mem_maximalIdeal",
    "QuadraticPi.CompleteLocalCoordinateEquivalence.cotangentMap_surjective_of_span",
    "QuadraticPi.CompleteLocalCoordinateEquivalence.cotangentMap_surjective_of_normalBasis",
    "QuadraticPi.CompleteLocalCoordinateEquivalence.centeredSubstitution_apply",
    "QuadraticPi.CompleteLocalCoordinateEquivalence.centeredSubstitution_constantCoeff",
    "QuadraticPi.CompleteLocalCoordinateEquivalence.centeredSubstitution_residue",
    "QuadraticPi.CompleteLocalCoordinateEquivalence.substitutionEquiv_apply",
    "QuadraticPi.CompleteLocalCoordinateEquivalence.substitutionEquiv_X",
    "QuadraticPi.CompleteLocalCoordinateEquivalence.polynomial_multiplicity_of_centered_coordinates",
    "QuadraticPi.CompleteLocalCoordinateEquivalence.coordinateEquiv",
    "QuadraticPi.CompleteLocalCoordinateEquivalence.cotangentCoordinates",
    "QuadraticPi.CompleteLocalCoordinateEquivalence.centeredSubstitution",
    "QuadraticPi.CompleteLocalCoordinateEquivalence.substitutionEquiv",
    "OAI.PiExponentJets.W24.corrections_of_mapCotangent_surjective",
    "OAI.PiExponent.NormalBasisRigidity.IsNormalBasis",
    "QuadraticPi.NormalJacobianCoordinateAdapter.maximalIdealFirstCoefficients_mul",
    "QuadraticPi.NormalJacobianCoordinateAdapter.cotangentFirstCoefficients_toCotangent",
    "QuadraticPi.NormalJacobianCoordinateAdapter.firstCoefficient_linearCombination",
    "QuadraticPi.NormalJacobianCoordinateAdapter.mem_maximalIdeal_square_of_first_zero",
    "QuadraticPi.NormalJacobianCoordinateAdapter.cotangentFirstCoefficients_injective",
    "QuadraticPi.NormalJacobianCoordinateAdapter.cotangentFirstCoefficients_surjective",
    "QuadraticPi.NormalJacobianCoordinateAdapter.cotangentFirstEquiv_coordinate",
    "QuadraticPi.NormalJacobianCoordinateAdapter.normalBasis_apply",
    "QuadraticPi.NormalJacobianCoordinateAdapter.normalJacobianRows_apply",
    "QuadraticPi.NormalJacobianCoordinateAdapter.cotangent_normalBasis_of_jacobian",
    "QuadraticPi.NormalJacobianCoordinateAdapter.normalSubstitutionEquiv_apply",
    "QuadraticPi.NormalJacobianCoordinateAdapter.normalSubstitutionEquiv_X",
    "QuadraticPi.NormalJacobianCoordinateAdapter.cotangent_normalBasis_of_ambient_normals",
    "QuadraticPi.NormalJacobianCoordinateAdapter.polynomial_multiplicity_of_normal_jacobian",
    "QuadraticPi.NormalJacobianCoordinateAdapter.centeredTaylorCoordinates_centered",
    "QuadraticPi.NormalJacobianCoordinateAdapter.centeredTaylorCoordinates_first",
    "QuadraticPi.NormalJacobianCoordinateAdapter.cotangent_normalBasis_of_directional_derivatives",
    "QuadraticPi.NormalJacobianCoordinateAdapter.directionalTaylorSubstitutionEquiv_apply",
    "QuadraticPi.NormalJacobianCoordinateAdapter.directionalTaylorSubstitutionEquiv_X",
    "QuadraticPi.NormalJacobianCoordinateAdapter.polynomial_multiplicity_of_normal_directional_taylor",
    "QuadraticPi.NormalJacobianCoordinateAdapter.firstCoefficients",
    "QuadraticPi.NormalJacobianCoordinateAdapter.maximalIdealFirstCoefficients",
    "QuadraticPi.NormalJacobianCoordinateAdapter.cotangentFirstCoefficients",
    "QuadraticPi.NormalJacobianCoordinateAdapter.cotangentFirstEquiv",
    "QuadraticPi.NormalJacobianCoordinateAdapter.normalBasis",
    "QuadraticPi.NormalJacobianCoordinateAdapter.normalJacobianRows",
    "QuadraticPi.NormalJacobianCoordinateAdapter.normalSubstitutionEquiv",
    "QuadraticPi.NormalJacobianCoordinateAdapter.centeredTaylorCoordinates",
    "QuadraticPi.NormalJacobianCoordinateAdapter.directionalTaylorSubstitutionEquiv",
    "OAI.PiExponentApprox.TransverseMultiplicity.firstCoeff_mul",
    "OAI.PiExponent.CommutingTaylor.coeff_single_residueTaylorFin",
    "OAI.PiExponent.CommutingTaylor.constantCoeff_residueTaylorFin",
    "QuadraticPi.TransverseNormalDifferential.normalSection_apply",
    "QuadraticPi.TransverseNormalDifferential.normalSection_range",
    "QuadraticPi.TransverseNormalDifferential.normalProjection_apply",
    "QuadraticPi.TransverseNormalDifferential.normalProjection_tangent",
    "QuadraticPi.TransverseNormalDifferential.normalProjection_normal",
    "QuadraticPi.TransverseNormalDifferential.normalProjection_section",
    "QuadraticPi.TransverseNormalDifferential.normalSection_injective",
    "QuadraticPi.TransverseNormalDifferential.normalProjection_surjective",
    "QuadraticPi.TransverseNormalDifferential.normalProjection_eq_zero_iff",
    "QuadraticPi.TransverseNormalDifferential.normalProjection_ker",
    "QuadraticPi.TransverseNormalDifferential.tangentCorrection_mem",
    "QuadraticPi.TransverseNormalDifferential.coordinateSliceLift_mem",
    "QuadraticPi.TransverseNormalDifferential.coordinateSliceLift_difference_tangent",
    "QuadraticPi.TransverseNormalDifferential.coordinateSliceLift_unique",
    "QuadraticPi.TransverseNormalDifferential.coordinateSliceDerivative_eq",
    "QuadraticPi.TransverseNormalDifferential.coordinateSliceDerivative_normalJacobian",
    "QuadraticPi.TransverseNormalDifferential.normalizedDifferential_liftQ",
    "QuadraticPi.TransverseNormalDifferential.normalizedDifferential_eq_projection",
    "QuadraticPi.TransverseNormalDifferential.normalizedDifferential_frame",
    "QuadraticPi.TransverseNormalDifferential.cotangent_normalBasis_of_transverse_differential",
    "QuadraticPi.TransverseNormalDifferential.transverseSubstitutionEquiv_apply",
    "QuadraticPi.TransverseNormalDifferential.polynomial_multiplicity_of_transverse_differential",
    "QuadraticPi.TransverseNormalDifferential.cotangent_normalBasis_of_slice_derivative",
    "QuadraticPi.TransverseNormalDifferential.polynomial_multiplicity_of_slice_derivative",
    "QuadraticPi.TransverseNormalDifferential.normalizedDirectionalTaylor_jacobian",
    "QuadraticPi.TransverseNormalDifferential.polynomial_multiplicity_of_normalized_directional_taylor",
    "QuadraticPi.TransverseNormalDifferential.normalSection",
    "QuadraticPi.TransverseNormalDifferential.normalProjection",
    "QuadraticPi.TransverseNormalDifferential.tangentCorrection",
    "QuadraticPi.TransverseNormalDifferential.coordinateSliceLift",
    "QuadraticPi.TransverseNormalDifferential.transverseSubstitutionEquiv",
    "QuadraticPi.AnalyticFlowSliceDifferential.continuousSection_apply",
    "QuadraticPi.AnalyticFlowSliceDifferential.continuousSection_toLinearMap",
    "QuadraticPi.AnalyticFlowSliceDifferential.flowDerivative_frame",
    "QuadraticPi.AnalyticFlowSliceDifferential.flowDerivative_split",
    "QuadraticPi.AnalyticFlowSliceDifferential.chart_composition_derivative",
    "QuadraticPi.AnalyticFlowSliceDifferential.chart_sliceDerivative_range",
    "QuadraticPi.AnalyticFlowSliceDifferential.chart_sliceDerivative_difference_tangent",
    "QuadraticPi.AnalyticFlowSliceDifferential.chart_sliceDerivative_eq_lift",
    "QuadraticPi.AnalyticFlowSliceDifferential.chart_normalJacobian",
    "QuadraticPi.AnalyticFlowSliceDifferential.analytic_source_centered",
    "QuadraticPi.AnalyticFlowSliceDifferential.analytic_chart_normalJacobian",
    "QuadraticPi.AnalyticFlowSliceDifferential.cotangent_normalBasis_of_analytic_chart_source",
    "QuadraticPi.AnalyticFlowSliceDifferential.analyticChartSubstitutionEquiv_apply",
    "QuadraticPi.AnalyticFlowSliceDifferential.analyticChartSubstitutionEquiv_X",
    "QuadraticPi.AnalyticFlowSliceDifferential.polynomial_multiplicity_of_analytic_chart_source",
    "QuadraticPi.AnalyticFlowSliceDifferential.continuousSection",
    "QuadraticPi.AnalyticFlowSliceDifferential.seriesDerivative",
    "QuadraticPi.AnalyticFlowSliceDifferential.analyticChartSubstitutionEquiv",
    "QuadraticPi.TransversePolynomialSource.coeff_flatten",
    "QuadraticPi.TransversePolynomialSource.flatten_add",
    "QuadraticPi.TransversePolynomialSource.flatten_C_C",
    "QuadraticPi.TransversePolynomialSource.flatten_mul",
    "QuadraticPi.TransversePolynomialSource.centeredExpansion_X",
    "QuadraticPi.TransversePolynomialSource.sourceCoordinates_centered",
    "QuadraticPi.TransversePolynomialSource.polynomial_source_identity",
    "QuadraticPi.TransversePolynomialSource.iter_killed",
    "QuadraticPi.TransversePolynomialSource.mixedIter_constant",
    "QuadraticPi.TransversePolynomialSource.residueTaylor_constant",
    "QuadraticPi.TransversePolynomialSource.residueTaylorAlgHom_apply",
    "QuadraticPi.TransversePolynomialSource.fullSource_coefficient",
    "QuadraticPi.TransversePolynomialSource.fullSource_transverse_vanishing",
    "QuadraticPi.TransversePolynomialSource.slicedSource_low_coeff_zero",
    "QuadraticPi.TransversePolynomialSource.coordinateRestriction_source",
    "QuadraticPi.TransversePolynomialSource.centeredExpansion_eq_expansion",
    "QuadraticPi.TransversePolynomialSource.restricted_polynomial_source_identity",
    "QuadraticPi.TransversePolynomialSource.restricted_source_low_coeff_zero",
    "QuadraticPi.TransversePolynomialSource.polynomial_multiplicity_of_restricted_derivative_source",
    "QuadraticPi.TransversePolynomialSource.flatten",
    "QuadraticPi.TransversePolynomialSource.flattenAlgHom",
    "QuadraticPi.TransversePolynomialSource.centeredExpansion",
    "QuadraticPi.TransversePolynomialSource.sourceCoordinates",
    "QuadraticPi.TransversePolynomialSource.residueTaylorAlgHom",
    "QuadraticPi.TransversePolynomialSource.fullSource",
    "QuadraticPi.TransversePolynomialSource.slicedSource",
    "QuadraticPi.TransversePolynomialSource.coordinateRestriction",
    "QuadraticPi.ConstructedSourceDifferential.variablesIdeal_isMaximal",
    "QuadraticPi.ConstructedSourceDifferential.centered_decomposition",
    "QuadraticPi.ConstructedSourceDifferential.centered_subst_constant",
    "QuadraticPi.ConstructedSourceDifferential.first_C",
    "QuadraticPi.ConstructedSourceDifferential.centered_subst_first",
    "QuadraticPi.ConstructedSourceDifferential.fullSource_constant",
    "QuadraticPi.ConstructedSourceDifferential.fullSource_first_tangential",
    "QuadraticPi.ConstructedSourceDifferential.fullSource_first_transverse",
    "QuadraticPi.ConstructedSourceDifferential.slicedSource_constant",
    "QuadraticPi.ConstructedSourceDifferential.slicedSource_first",
    "QuadraticPi.ConstructedSourceDifferential.sourceCoordinates_first",
    "QuadraticPi.ConstructedSourceDifferential.linearMap_pi_apply",
    "QuadraticPi.ConstructedSourceDifferential.coordinateDifferential_section",
    "QuadraticPi.ConstructedSourceDifferential.sourceCoordinates_first_of_differential",
    "QuadraticPi.ConstructedSourceDifferential.sourceCoordinates_first_of_chart",
    "QuadraticPi.ConstructedSourceDifferential.sourceCoordinates_chart_normalJacobian",
    "QuadraticPi.ConstructedSourceDifferential.polynomial_multiplicity_of_constructed_chart_source",
    "QuadraticPi.AffineRestrictionWeightedDegree.coordinateRestriction_monomial",
    "QuadraticPi.AffineRestrictionWeightedDegree.coordinateRestriction_coefficient",
    "QuadraticPi.AffineRestrictionWeightedDegree.coordinateRestriction_support_subset",
    "QuadraticPi.AffineRestrictionWeightedDegree.mem_support_coordinateRestriction",
    "QuadraticPi.AffineRestrictionWeightedDegree.support_weight_eq_sum",
    "QuadraticPi.AffineRestrictionWeightedDegree.ambient_weight_decomposition",
    "QuadraticPi.AffineRestrictionWeightedDegree.selected_weight_le_ambient",
    "QuadraticPi.AffineRestrictionWeightedDegree.coordinateRestriction_weighted_degree",
    "QuadraticPi.AffineRestrictionWeightedDegree.coordinateRestriction_rational_weighted_degree",
    "QuadraticPi.AffineRestrictionWeightedDegree.polynomial_multiplicity_of_ambient_degree",
    "QuadraticPi.FormalFrozenCoordinateSlice.subst_rename_equiv",
    "QuadraticPi.FormalFrozenCoordinateSlice.rename_subst_centered",
    "QuadraticPi.FormalFrozenCoordinateSlice.rename_conjugate_subst",
    "QuadraticPi.FormalFrozenCoordinateSlice.combinedCoordinates_centered",
    "QuadraticPi.FormalFrozenCoordinateSlice.reindexedCoordinates_centered",
    "QuadraticPi.FormalFrozenCoordinateSlice.frozenCoordinateEquiv_apply",
    "QuadraticPi.FormalFrozenCoordinateSlice.frozenCoordinateEquiv_X",
    "QuadraticPi.FormalFrozenCoordinateSlice.frozenCoordinateEquiv_constant",
    "QuadraticPi.FormalFrozenCoordinateSlice.frozenCoordinateEquiv_symm_constant",
    "QuadraticPi.FormalFrozenCoordinateSlice.inverseCoordinates_centered",
    "QuadraticPi.FormalFrozenCoordinateSlice.frozenCoordinateEquiv_symm_apply",
    "QuadraticPi.FormalFrozenCoordinateSlice.inverseCoordinates_transverse",
    "QuadraticPi.FormalFrozenCoordinateSlice.formalSlice_centered",
    "QuadraticPi.FormalFrozenCoordinateSlice.slice_inverse_identity",
    "QuadraticPi.FormalFrozenCoordinateSlice.formalSlice_frozen",
    "QuadraticPi.FormalFrozenCoordinateSlice.slice_equivalence_identity",
    "QuadraticPi.FormalFrozenCoordinateSlice.formalSlice_unique",
    "QuadraticPi.FormalFrozenCoordinateSlice.isImplicitBasis_of_first_basis",
    "QuadraticPi.FormalFrozenCoordinateSlice.sourceFormalSlice_centered",
    "QuadraticPi.FormalFrozenCoordinateSlice.sourceFormalSlice_frozen",
    "QuadraticPi.FormalFrozenCoordinateSlice.polynomial_multiplicity_of_constructed_formal_slice",
    "QuadraticPi.FormalFrozenCoordinateSlice.combinedCoordinates",
    "QuadraticPi.FormalFrozenCoordinateSlice.reindexedCoordinates",
    "QuadraticPi.FormalFrozenCoordinateSlice.IsImplicitBasis",
    "QuadraticPi.FormalFrozenCoordinateSlice.frozenCoordinateEquiv",
    "QuadraticPi.FormalFrozenCoordinateSlice.inverseCoordinates",
    "QuadraticPi.FormalFrozenCoordinateSlice.formalSlice",
    "QuadraticPi.FormalFrozenCoordinateSlice.sourceFormalSlice",
    "QuadraticPi.TransverseBlockJacobian.combinedMatrix_blocks",
    "QuadraticPi.TransverseBlockJacobian.combinedMatrix_isUnit_iff",
    "QuadraticPi.TransverseBlockJacobian.combinedRowBasis_apply",
    "QuadraticPi.TransverseBlockJacobian.reindexedRowBasis_apply",
    "QuadraticPi.TransverseBlockJacobian.reindexedCoordinates_first",
    "QuadraticPi.TransverseBlockJacobian.isImplicitBasis_of_tangential_isUnit",
    "QuadraticPi.TransverseBlockJacobian.tangentialFormalSlice_centered",
    "QuadraticPi.TransverseBlockJacobian.tangentialFormalSlice_frozen",
    "QuadraticPi.TransverseBlockJacobian.tangentialFormalSlice_first_equation",
    "QuadraticPi.TransverseBlockJacobian.source_tangentialMatrix",
    "QuadraticPi.TransverseBlockJacobian.source_transverseMatrix",
    "QuadraticPi.TransverseBlockJacobian.sourceIsImplicitBasis",
    "QuadraticPi.TransverseBlockJacobian.sourceSlice_centered",
    "QuadraticPi.TransverseBlockJacobian.sourceSlice_frozen",
    "QuadraticPi.TransverseBlockJacobian.sourceSlice_first_equation",
    "QuadraticPi.TransverseBlockJacobian.polynomial_multiplicity_of_tangential_isUnit",
    "QuadraticPi.TransverseBlockJacobian.tangentialMatrix",
    "QuadraticPi.TransverseBlockJacobian.transverseMatrix",
    "QuadraticPi.TransverseBlockJacobian.combinedMatrix",
    "QuadraticPi.TransverseBlockJacobian.combinedRowBasis",
    "QuadraticPi.TransverseBlockJacobian.reindexedRowBasis",
    "QuadraticPi.TransverseBlockJacobian.tangentialFormalSlice",
    "QuadraticPi.TransverseBlockJacobian.sourceTangentialMatrix",
    "QuadraticPi.TransverseBlockJacobian.sourceSlice",
    "QuadraticPi.FormalSliceNormalJacobian.normalSection_single",
    "QuadraticPi.FormalSliceNormalJacobian.correctedVector_difference_tangent",
    "QuadraticPi.FormalSliceNormalJacobian.correctedVector_eq_lift",
    "QuadraticPi.FormalSliceNormalJacobian.coordinateDifferential_on_span",
    "QuadraticPi.FormalSliceNormalJacobian.correctedVector_normalJacobian",
    "QuadraticPi.FormalSliceNormalJacobian.sourceSlice_frozen_differential_zero",
    "QuadraticPi.FormalSliceNormalJacobian.sourceSlice_correctedVector_mem",
    "QuadraticPi.FormalSliceNormalJacobian.sourceSlice_normalJacobian",
    "QuadraticPi.FormalSliceNormalJacobian.sourceSlice_cotangentBasis",
    "QuadraticPi.FormalSliceNormalJacobian.freeDifferential_normal",
    "QuadraticPi.FormalSliceNormalJacobian.coordinateNormals_section",
    "QuadraticPi.FormalSliceNormalJacobian.frozenDifferential_kernel",
    "QuadraticPi.FormalSliceNormalJacobian.polynomial_multiplicity_of_formal_differentials",
    "QuadraticPi.FormalSliceNormalJacobian.polynomial_multiplicity_of_canonical_formal_slice",
    "QuadraticPi.FormalSliceNormalJacobian.correctedVector",
    "QuadraticPi.FormalSliceNormalJacobian.coordinateNormals",
    "QuadraticPi.FormalSliceNormalJacobian.freeDifferential",
    "QuadraticPi.FormalSliceNormalJacobian.frozenDifferential",
    "QuadraticPi.TangentBasisInvertibility.tangent_coordinateSpan_eq_zero",
    "QuadraticPi.TangentBasisInvertibility.frozenDifferential_coordinateSection",
    "QuadraticPi.TangentBasisInvertibility.frozenTangentMap_injective",
    "QuadraticPi.TangentBasisInvertibility.frozenTangentMap_surjective",
    "QuadraticPi.TangentBasisInvertibility.frozenTangentEquiv_apply",
    "QuadraticPi.TangentBasisInvertibility.tangentParametrization_single",
    "QuadraticPi.TangentBasisInvertibility.tangentParametrization_range",
    "QuadraticPi.TangentBasisInvertibility.tangentMatrix_mulVec",
    "QuadraticPi.TangentBasisInvertibility.tangentMatrix_isUnit",
    "QuadraticPi.TangentBasisInvertibility.sourceTangentialMatrix_eq",
    "QuadraticPi.TangentBasisInvertibility.sourceTangentialMatrix_isUnit",
    "QuadraticPi.TangentBasisInvertibility.basisSourceSlice_centered",
    "QuadraticPi.TangentBasisInvertibility.basisSourceSlice_frozen",
    "QuadraticPi.TangentBasisInvertibility.polynomial_multiplicity_of_tangent_basis",
    "QuadraticPi.TangentBasisInvertibility.frozenTangentMap",
    "QuadraticPi.TangentBasisInvertibility.frozenTangentEquiv",
    "QuadraticPi.TangentBasisInvertibility.tangentParametrization",
    "QuadraticPi.TangentBasisInvertibility.tangentMatrix",
    "QuadraticPi.TangentBasisInvertibility.basisSourceSlice",
    "QuadraticPi.AffineSliceIsolation.coordinateRestriction_section",
    "QuadraticPi.AffineSliceIsolation.coordinateRestriction_surjective",
    "QuadraticPi.AffineSliceIsolation.frozenIdeal_le_kernel",
    "QuadraticPi.AffineSliceIsolation.quotient_restriction_identity",
    "QuadraticPi.AffineSliceIsolation.coordinateRestriction_kernel",
    "QuadraticPi.AffineSliceIsolation.coordinateRestriction_ideal_comap",
    "QuadraticPi.AffineSliceIsolation.coordinateRestriction_equationIdeal",
    "QuadraticPi.AffineSliceIsolation.evaluation_restriction",
    "QuadraticPi.AffineSliceIsolation.pointIdeal_comap",
    "QuadraticPi.AffineSliceIsolation.pointIdeal_map",
    "QuadraticPi.AffineSliceIsolation.minimalPrimes_restriction_iff",
    "QuadraticPi.AffineSliceIsolation.equation_isolation_iff",
    "QuadraticPi.AffineSliceIsolation.ambient_point_isolation_iff",
    "QuadraticPi.AffineSliceIsolation.polynomial_multiplicity_of_ambient_slice_isolation",
    "QuadraticPi.AffineSliceIsolation.frozenIdeal",
    "QuadraticPi.AffineSliceIsolation.ambientSliceIdeal",
    "QuadraticPi.LocalSliceIsolation.minimalPrime_iff_local_radical",
    "QuadraticPi.LocalSliceIsolation.minimalPrime_iff_local_radical_map",
    "QuadraticPi.LocalSliceIsolation.isLocallyIsolated_iff_minimalPrime",
    "QuadraticPi.LocalSliceIsolation.isLocallyIsolated_congr",
    "QuadraticPi.LocalSliceIsolation.localRadical_sup_eq",
    "QuadraticPi.LocalSliceIsolation.isLocallyIsolated_sup_congr",
    "QuadraticPi.LocalSliceIsolation.ambientSlice_local_isolation_iff",
    "QuadraticPi.LocalSliceIsolation.ambientSlice_local_component_iff",
    "QuadraticPi.LocalSliceIsolation.ambientSlice_local_isolation_iff_restricted",
    "QuadraticPi.LocalSliceIsolation.polynomial_multiplicity_of_local_slice_isolation",
    "QuadraticPi.LocalSliceIsolation.polynomial_multiplicity_of_local_component_slice",
    "QuadraticPi.LocalSliceIsolation.PointLocalization",
    "QuadraticPi.LocalSliceIsolation.localizedIdeal",
    "QuadraticPi.LocalSliceIsolation.IsLocallyIsolated",
    "QuadraticPi.FormalComponentIsolation.matrixColumnBasis_apply",
    "QuadraticPi.FormalComponentIsolation.cotangentBasis_of_first_isUnit",
    "QuadraticPi.FormalComponentIsolation.span_eq_maximal_of_first_isUnit",
    "QuadraticPi.FormalComponentIsolation.componentCoordinates_centered",
    "QuadraticPi.FormalComponentIsolation.componentCoordinates_firstMatrix",
    "QuadraticPi.FormalComponentIsolation.componentCoordinates_span",
    "QuadraticPi.FormalComponentIsolation.componentCoordinates_span_of_tangent_basis",
    "QuadraticPi.FormalComponentIsolation.ideal_eq_maximal_of_faithfullyFlat_image",
    "QuadraticPi.FormalComponentIsolation.localSlice_eq_maximal_of_component_quotient",
    "QuadraticPi.FormalComponentIsolation.pointCut_ideal_map",
    "QuadraticPi.FormalComponentIsolation.pointCut_image",
    "QuadraticPi.FormalComponentIsolation.pointCut_span_eq_maximal",
    "QuadraticPi.FormalComponentIsolation.componentSlice_isolation_of_faithful_chart",
    "QuadraticPi.FormalComponentIsolation.polynomial_multiplicity_of_faithful_component_chart",
    "QuadraticPi.FormalComponentIsolation.firstMatrix",
    "QuadraticPi.FormalComponentIsolation.matrixColumnBasis",
    "QuadraticPi.FormalComponentIsolation.componentCoordinates",
    "QuadraticPi.FormalComponentIsolation.sourcePoint",
    "QuadraticPi.FormalComponentIsolation.pointCut",
    "QuadraticPi.UniqueComponentSupport.under_le_point_of_ne_top",
    "QuadraticPi.UniqueComponentSupport.minimalPrimes_localization_eq_singleton",
    "QuadraticPi.UniqueComponentSupport.radical_localization_eq_component",
    "QuadraticPi.UniqueComponentSupport.localized_radical_eq_component_radical",
    "QuadraticPi.UniqueComponentSupport.ambientSlice_isolation_iff_unique_component",
    "QuadraticPi.UniqueComponentSupport.polynomial_multiplicity_of_unique_component_chart",
    "QuadraticPi.CanonicalComponentQuotient.localizedComponent_isPrime",
    "QuadraticPi.CanonicalComponentQuotient.componentQuotient_surjective",
    "QuadraticPi.CanonicalComponentQuotient.componentQuotient_ker",
    "QuadraticPi.CanonicalComponentQuotient.componentQuotient_comp_algebraMap",
    "QuadraticPi.CanonicalComponentQuotient.componentLocalRing_isDomain",
    "QuadraticPi.CanonicalComponentQuotient.componentLocalRing_isLocal",
    "QuadraticPi.CanonicalComponentQuotient.componentSlice_isolation_of_canonical_chart",
    "QuadraticPi.CanonicalComponentQuotient.polynomial_multiplicity_of_canonical_component_chart",
    "QuadraticPi.CanonicalComponentQuotient.ComponentLocalRing",
    "QuadraticPi.CanonicalComponentQuotient.componentQuotient",
    "QuadraticPi.ComponentCompletionFaithful.completion_faithfullyFlat",
    "QuadraticPi.ComponentCompletionFaithful.completionChart_apply",
    "QuadraticPi.ComponentCompletionFaithful.completionChart_faithfullyFlat",
    "QuadraticPi.ComponentCompletionFaithful.componentLocalRing_isNoetherian",
    "QuadraticPi.ComponentCompletionFaithful.componentCompletion_faithfullyFlat",
    "QuadraticPi.ComponentCompletionFaithful.componentCompletionChart_apply",
    "QuadraticPi.ComponentCompletionFaithful.componentCompletionChart_faithfullyFlat",
    "QuadraticPi.ComponentCompletionFaithful.componentSlice_isolation_of_completed_chart",
    "QuadraticPi.ComponentCompletionFaithful.polynomial_multiplicity_of_completed_component_chart",
    "QuadraticPi.ComponentCompletionFaithful.completionChart",
    "QuadraticPi.ComponentCompletionFaithful.ComponentCompletion",
    "QuadraticPi.ComponentCompletionFaithful.componentCompletionChart",
    "QuadraticPi.ComponentResidueField.pointEvaluation_algebraMap",
    "QuadraticPi.ComponentResidueField.localizedComponent_le_evaluation_ker",
    "QuadraticPi.ComponentResidueField.componentEvaluation_quotient",
    "QuadraticPi.ComponentResidueField.componentEvaluation_polynomial",
    "QuadraticPi.ComponentResidueField.componentEvaluation_coeff",
    "QuadraticPi.ComponentResidueField.componentEvaluation_surjective",
    "QuadraticPi.ComponentResidueField.componentCoefficient_injective",
    "QuadraticPi.ComponentResidueField.componentEvaluation_ker",
    "QuadraticPi.ComponentResidueField.componentResidueEquiv_residue",
    "QuadraticPi.ComponentResidueField.componentResidueEquiv_polynomial",
    "QuadraticPi.ComponentResidueField.componentResidueEquiv_coeff",
    "QuadraticPi.ComponentResidueField.completedResidueEquiv_residue",
    "QuadraticPi.ComponentResidueField.componentCompletedResidueEquiv_residue",
    "QuadraticPi.ComponentResidueField.componentCompletedResidueEquiv_polynomial",
    "QuadraticPi.ComponentResidueField.componentCompletedResidueEquiv_coeff",
    "QuadraticPi.ComponentResidueField.completedCoefficient_injective",
    "QuadraticPi.ComponentResidueField.pointEvaluation",
    "QuadraticPi.ComponentResidueField.componentEvaluation",
    "QuadraticPi.ComponentResidueField.componentResidueEquiv",
    "QuadraticPi.ComponentResidueField.completedResidueEquiv",
    "QuadraticPi.ComponentResidueField.componentCompletedResidueEquiv",
    "QuadraticPi.ConstructedComponentSeries.polynomialSeries_apply",
    "QuadraticPi.ConstructedComponentSeries.polynomialSeries_constant",
    "QuadraticPi.ConstructedComponentSeries.polynomialSeries_ker_le_pointIdeal",
    "QuadraticPi.ConstructedComponentSeries.polynomialSeries_ker_isPrime",
    "QuadraticPi.ConstructedComponentSeries.polynomialIdeal_le_source_ker",
    "QuadraticPi.ConstructedComponentSeries.component_le_source_ker",
    "QuadraticPi.ConstructedComponentSeries.denominator_series_isUnit",
    "QuadraticPi.ConstructedComponentSeries.localizedSeries_algebraMap",
    "QuadraticPi.ConstructedComponentSeries.localizedSeries_constant",
    "QuadraticPi.ConstructedComponentSeries.localizedComponent_le_source_ker",
    "QuadraticPi.ConstructedComponentSeries.componentSeries_quotient",
    "QuadraticPi.ConstructedComponentSeries.componentSeries_polynomial",
    "QuadraticPi.ConstructedComponentSeries.componentSeries_coeff",
    "QuadraticPi.ConstructedComponentSeries.componentSeries_constant",
    "QuadraticPi.ConstructedComponentSeries.componentSeries_unique",
    "QuadraticPi.ConstructedComponentSeries.componentSeries_isLocalHom",
    "QuadraticPi.ConstructedComponentSeries.componentSeries_maximalIdeal_comap",
    "QuadraticPi.ConstructedComponentSeries.componentSeries_maximalIdeal_map_le",
    "QuadraticPi.ConstructedComponentSeries.zeroth_vanishing_of_derivative_vanishing",
    "QuadraticPi.ConstructedComponentSeries.existsUnique_componentSeries_of_derivative_vanishing",
    "QuadraticPi.ConstructedComponentSeries.polynomialSeries",
    "QuadraticPi.ConstructedComponentSeries.localizedSeries",
    "QuadraticPi.ConstructedComponentSeries.componentSeries",
    "QuadraticPi.CompletedComponentSeries.powerQuotientMap_mk",
    "QuadraticPi.CompletedComponentSeries.powerQuotientMap_factor",
    "QuadraticPi.CompletedComponentSeries.factorPow_eval",
    "QuadraticPi.CompletedComponentSeries.completionProjection_compatible",
    "QuadraticPi.CompletedComponentSeries.completedMap_reduction",
    "QuadraticPi.CompletedComponentSeries.completedMap_comp_of",
    "QuadraticPi.CompletedComponentSeries.completedMap_of",
    "QuadraticPi.CompletedComponentSeries.completedMap_unique",
    "QuadraticPi.CompletedComponentSeries.completedMap_isLocalHom",
    "QuadraticPi.CompletedComponentSeries.componentCompletedSeries_algebraMap",
    "QuadraticPi.CompletedComponentSeries.componentCompletedSeries_polynomial",
    "QuadraticPi.CompletedComponentSeries.componentCompletedSeries_coeff",
    "QuadraticPi.CompletedComponentSeries.componentCompletedSeries_isLocalHom",
    "QuadraticPi.CompletedComponentSeries.componentCompletedSeries_maximalIdeal_comap",
    "QuadraticPi.CompletedComponentSeries.polynomial_multiplicity_of_constructed_completed_chart",
    "QuadraticPi.CompletedComponentSeries.powerQuotientMap",
    "QuadraticPi.CompletedComponentSeries.completionProjection",
    "QuadraticPi.CompletedComponentSeries.completedMap",
    "QuadraticPi.CompletedComponentSeries.componentCompletedSeries",
    "QuadraticPi.SurjectiveComponentCompletion.maximalIdeal_map_eq_of_generators",
    "QuadraticPi.SurjectiveComponentCompletion.formalMap_surjective_of_maximalIdeal_map_eq",
    "QuadraticPi.SurjectiveComponentCompletion.centeredPolynomial_mem_maximalIdeal",
    "QuadraticPi.SurjectiveComponentCompletion.completedCenteredPolynomial_mem_maximalIdeal",
    "QuadraticPi.SurjectiveComponentCompletion.componentCompletedSeries_centeredPolynomial",
    "QuadraticPi.SurjectiveComponentCompletion.componentCompletedSeries_maximalIdeal_map",
    "QuadraticPi.SurjectiveComponentCompletion.componentCompletedSeries_surjective",
    "QuadraticPi.SurjectiveComponentCompletion.componentCompletedSeries_bijective_iff_injective",
    "QuadraticPi.SurjectiveComponentCompletion.polynomial_multiplicity_of_injective_completed_source",
    "QuadraticPi.CotangentComponentCompletion.polynomialParameters_map_le",
    "QuadraticPi.CotangentComponentCompletion.parameterMap_X",
    "QuadraticPi.CotangentComponentCompletion.parameterMap_C",
    "QuadraticPi.CotangentComponentCompletion.parameterMap_maximalIdeal_map",
    "QuadraticPi.CotangentComponentCompletion.parameterMap_surjective",
    "QuadraticPi.CotangentComponentCompletion.residue_representatives",
    "QuadraticPi.CotangentComponentCompletion.injective_of_mutual_surjections",
    "QuadraticPi.CotangentComponentCompletion.span_eq_maximalIdeal_of_cotangent",
    "QuadraticPi.CotangentComponentCompletion.completedParameters_mem_maximalIdeal",
    "QuadraticPi.CotangentComponentCompletion.completedParameters_span",
    "QuadraticPi.CotangentComponentCompletion.completedParameterMap_C",
    "QuadraticPi.CotangentComponentCompletion.completedParameterMap_surjective",
    "QuadraticPi.CotangentComponentCompletion.completedParameterMap_surjective_of_residueEquiv",
    "QuadraticPi.CotangentComponentCompletion.componentParameters_mem_maximalIdeal",
    "QuadraticPi.CotangentComponentCompletion.componentParameterMap_coeff",
    "QuadraticPi.CotangentComponentCompletion.componentParameterMap_surjective",
    "QuadraticPi.CotangentComponentCompletion.componentCompletedSeries_injective_of_cotangent",
    "QuadraticPi.CotangentComponentCompletion.componentCompletedSeries_bijective_of_cotangent",
    "QuadraticPi.CotangentComponentCompletion.componentCompletedEquiv_apply",
    "QuadraticPi.CotangentComponentCompletion.componentCompletedEquiv_polynomial",
    "QuadraticPi.CotangentComponentCompletion.polynomial_multiplicity_of_component_cotangent",
    "QuadraticPi.CotangentComponentCompletion.parameterMap",
    "QuadraticPi.CotangentComponentCompletion.completedParameterMap",
    "QuadraticPi.CotangentComponentCompletion.componentParameters",
    "QuadraticPi.CotangentComponentCompletion.componentParameterMap",
    "QuadraticPi.CotangentComponentCompletion.componentCompletedEquiv",
    "QuadraticPi.ActualComponentTangent.frozen_span_of_dual_normals",
    "QuadraticPi.ActualComponentTangent.subtype_span_iff_ideal_span",
    "QuadraticPi.ActualComponentTangent.cotangent_span_iff_ideal_span",
    "QuadraticPi.ActualComponentTangent.ambientParameters_span",
    "QuadraticPi.ActualComponentTangent.componentCotangentCoordinates_span",
    "QuadraticPi.ActualComponentTangent.componentTangentVector_mem",
    "QuadraticPi.ActualComponentTangent.mem_componentTangentSpace_iff",
    "QuadraticPi.ActualComponentTangent.componentTangentVector_injective",
    "QuadraticPi.ActualComponentTangent.componentParameters_span_of_tangent_inclusion",
    "QuadraticPi.ActualComponentTangent.componentParameters_span_of_actual_normalBasis",
    "QuadraticPi.ActualComponentTangent.component_cotangent_of_actual_normalBasis",
    "QuadraticPi.ActualComponentTangent.componentCompletedSeries_bijective_of_tangent_inclusion",
    "QuadraticPi.ActualComponentTangent.componentCompletedSeries_bijective_of_actual_tangent",
    "QuadraticPi.ActualComponentTangent.actualCompletedChart_apply",
    "QuadraticPi.ActualComponentTangent.actualCompletedChart_polynomial",
    "QuadraticPi.ActualComponentTangent.polynomial_multiplicity_of_actual_component_tangent",
    "QuadraticPi.ActualComponentTangent.maximalCotangentCoordinates",
    "QuadraticPi.ActualComponentTangent.ambientParameters",
    "QuadraticPi.ActualComponentTangent.ambientMaximalParameters",
    "QuadraticPi.ActualComponentTangent.componentCotangentCoordinates",
    "QuadraticPi.ActualComponentTangent.componentTangentVector",
    "QuadraticPi.ActualComponentTangent.componentTangentSpace",
    "QuadraticPi.ActualComponentTangent.actualCompletedChart",
    "QuadraticPi.SourceFirstJets.source_constant_of_mem_maximal",
    "QuadraticPi.SourceFirstJets.firstJetOnMaximal_mul",
    "QuadraticPi.SourceFirstJets.cotangentFirstJet_toCotangent",
    "QuadraticPi.SourceFirstJets.componentSeries_ambientParameter",
    "QuadraticPi.SourceFirstJets.sourceFirstVector_mem",
    "QuadraticPi.SourceFirstJets.frozenNormalizedBasis_frozen",
    "QuadraticPi.SourceFirstJets.eq_frozenNormalizedBasis_of_frozen",
    "QuadraticPi.SourceFirstJets.sourceFirstVector_eq_frozenNormalizedBasis",
    "QuadraticPi.SourceFirstJets.sourceFirst_coefficients",
    "QuadraticPi.SourceFirstJets.componentCompletedSeries_bijective_of_frozen_first",
    "QuadraticPi.SourceFirstJets.frozenFirstCompletedChart_apply",
    "QuadraticPi.SourceFirstJets.frozenFirstCompletedChart_polynomial",
    "QuadraticPi.SourceFirstJets.frozen_first_of_coordinate_series",
    "QuadraticPi.SourceFirstJets.fullSource_first_frame",
    "QuadraticPi.SourceFirstJets.polynomial_multiplicity_of_frozen_first",
    "QuadraticPi.SourceFirstJets.firstJetOnMaximal",
    "QuadraticPi.SourceFirstJets.cotangentFirstJet",
    "QuadraticPi.SourceFirstJets.sourceFirstVector",
    "QuadraticPi.SourceFirstJets.frozenNormalizedBasis",
    "QuadraticPi.SourceFirstJets.frozenFirstCompletedChart",
    "QuadraticPi.SourceFirstJets.evaluatedFrame",
    "QuadraticPi.NormalizedComponentSource.exists_source_of_formallySmooth",
    "QuadraticPi.NormalizedComponentSource.frozenPolynomialMap_X",
    "QuadraticPi.NormalizedComponentSource.componentEvaluation_parameter",
    "QuadraticPi.NormalizedComponentSource.residueSeries_parameters",
    "QuadraticPi.NormalizedComponentSource.exists_normalizedSource",
    "QuadraticPi.NormalizedComponentSource.normalizedSource_constant",
    "QuadraticPi.NormalizedComponentSource.normalizedSource_parameter",
    "QuadraticPi.NormalizedComponentSource.polynomialRestriction_apply",
    "QuadraticPi.NormalizedComponentSource.normalizedSource_coordinate_constant",
    "QuadraticPi.NormalizedComponentSource.frozen_coordinate_of_parameters",
    "QuadraticPi.NormalizedComponentSource.normalizedSource_frozen_coordinate",
    "QuadraticPi.NormalizedComponentSource.normalizedSource_sourcePoint",
    "QuadraticPi.NormalizedComponentSource.normalizedSource_frozen_first",
    "QuadraticPi.NormalizedComponentSource.componentTangentSpace_point_congr",
    "QuadraticPi.NormalizedComponentSource.compatible_sourcePoint",
    "QuadraticPi.NormalizedComponentSource.compatible_frozen_coordinate",
    "QuadraticPi.NormalizedComponentSource.compatible_frozen_first",
    "QuadraticPi.NormalizedComponentSource.polynomial_multiplicity_of_formallySmooth_parameters",
    "QuadraticPi.NormalizedComponentSource.frozenPolynomialMap",
    "QuadraticPi.NormalizedComponentSource.residueSeries",
    "QuadraticPi.NormalizedComponentSource.normalizedSource",
    "QuadraticPi.NormalizedComponentSource.polynomialRestriction",
    "QuadraticPi.SmoothComponentFirstJets.adicComplete_square",
    "QuadraticPi.SmoothComponentFirstJets.centered_apply",
    "QuadraticPi.SmoothComponentFirstJets.centered_mul",
    "QuadraticPi.SmoothComponentFirstJets.tangentDifferential_mul",
    "QuadraticPi.SmoothComponentFirstJets.linearSeries_constant",
    "QuadraticPi.SmoothComponentFirstJets.linearSeries_first",
    "QuadraticPi.SmoothComponentFirstJets.firstOrderSeries_constant",
    "QuadraticPi.SmoothComponentFirstJets.firstOrderSeries_first",
    "QuadraticPi.SmoothComponentFirstJets.quotient_eq_of_jets",
    "QuadraticPi.SmoothComponentFirstJets.jets_of_square_mem",
    "QuadraticPi.SmoothComponentFirstJets.exists_source_with_prescribed_jets",
    "QuadraticPi.SmoothComponentFirstJets.cotangentCoordinates_mul",
    "QuadraticPi.SmoothComponentFirstJets.centeredMaximal_apply",
    "QuadraticPi.SmoothComponentFirstJets.tangentDifferential_cotangentCoordinates",
    "QuadraticPi.SmoothComponentFirstJets.exists_source_for_cotangent_coordinates",
    "QuadraticPi.SmoothComponentFirstJets.componentEvaluation_coordinate",
    "QuadraticPi.SmoothComponentFirstJets.centeredMaximal_coordinate",
    "QuadraticPi.SmoothComponentFirstJets.exists_component_source_of_smooth",
    "QuadraticPi.SmoothComponentFirstJets.polynomial_multiplicity_of_smooth_component",
    "QuadraticPi.SmoothComponentFirstJets.centered",
    "QuadraticPi.SmoothComponentFirstJets.tangentDifferential",
    "QuadraticPi.SmoothComponentFirstJets.linearSeries",
    "QuadraticPi.SmoothComponentFirstJets.firstOrderSeries",
    "QuadraticPi.SmoothComponentFirstJets.firstOrderSource",
    "QuadraticPi.SmoothComponentFirstJets.residueAlgEquiv",
    "QuadraticPi.SmoothComponentFirstJets.kernelMaximalEquiv",
    "QuadraticPi.SmoothComponentFirstJets.cotangentCoordinates",
    "QuadraticPi.SmoothComponentFirstJets.centeredMaximal",
    "QuadraticPi.AnalyticGermSource.exists_representative",
    "QuadraticPi.AnalyticGermSource.ofAnalytic_eq_iff",
    "QuadraticPi.AnalyticGermSource.evaluation_ofAnalytic",
    "QuadraticPi.AnalyticGermSource.analytic_directional",
    "QuadraticPi.AnalyticGermSource.fieldDerivative_ofAnalytic",
    "QuadraticPi.AnalyticGermSource.vectorFieldDerivation_ofAnalytic",
    "QuadraticPi.AnalyticGermSource.evaluation_vectorFieldDerivation",
    "QuadraticPi.AnalyticGermSource.pullback_ofAnalytic",
    "QuadraticPi.AnalyticGermSource.evaluation_pullback",
    "QuadraticPi.AnalyticGermSource.pullback_of_eventually_zero",
    "QuadraticPi.AnalyticGermSource.evaluation_coordinateGerm",
    "QuadraticPi.AnalyticGermSource.evaluation_vectorField_coordinate",
    "QuadraticPi.AnalyticGermSource.analytic_polynomial",
    "QuadraticPi.AnalyticGermSource.polynomial_germ",
    "QuadraticPi.AnalyticGermSource.taylor_constant",
    "QuadraticPi.AnalyticGermSource.taylor_coeff",
    "QuadraticPi.AnalyticGermSource.taylor_first",
    "QuadraticPi.AnalyticGermSource.taylor_pullback_constant",
    "QuadraticPi.AnalyticGermSource.fieldIter_analytic",
    "QuadraticPi.AnalyticGermSource.iter_vectorField_germ",
    "QuadraticPi.AnalyticGermSource.mixedField_analytic",
    "QuadraticPi.AnalyticGermSource.mixedField_germ",
    "QuadraticPi.AnalyticGermSource.pullback_mixedField_zero",
    "QuadraticPi.AnalyticGermSource.parametrized_source_point",
    "QuadraticPi.AnalyticGermSource.parametrized_frozen_first",
    "QuadraticPi.AnalyticGermSource.parametrized_evaluatedFrame",
    "QuadraticPi.AnalyticGermSource.polynomial_multiplicity_of_analytic_parametrization",
    "QuadraticPi.AnalyticGermSource.analyticAlgebra",
    "QuadraticPi.AnalyticGermSource.ofAnalytic",
    "QuadraticPi.AnalyticGermSource.evaluation",
    "QuadraticPi.AnalyticGermSource.rawFieldDerivative",
    "QuadraticPi.AnalyticGermSource.fieldDerivative",
    "QuadraticPi.AnalyticGermSource.vectorFieldDerivation",
    "QuadraticPi.AnalyticGermSource.pullback",
    "QuadraticPi.AnalyticGermSource.coordinateGerm",
    "QuadraticPi.AnalyticGermSource.coordinateDerivative",
    "QuadraticPi.AnalyticGermSource.taylor",
    "QuadraticPi.AnalyticGermSource.fieldIter",
    "QuadraticPi.AnalyticGermSource.mixedField",
    "QuadraticPi.AnalyticGermSource.AnalyticGerm",
    "QuadraticPi.AnalyticGermSource.germAlgebra",
    "QuadraticPi.AnalyticGermSource.germScalarTower",
    "QuadraticPi.AnalyticImplicitComponent.normalInclusion_inl",
    "QuadraticPi.AnalyticImplicitComponent.normalInclusion_inr",
    "QuadraticPi.AnalyticImplicitComponent.polynomialEquations_analytic",
    "QuadraticPi.AnalyticImplicitComponent.augmentedMap_analytic",
    "QuadraticPi.AnalyticImplicitComponent.augmentedDerivative_hasFDerivAt",
    "QuadraticPi.AnalyticImplicitComponent.transverseJacobian_injective_iff_det_ne_zero",
    "QuadraticPi.AnalyticImplicitComponent.augmentedDerivative_injective",
    "QuadraticPi.AnalyticImplicitComponent.augmentedDerivative_bijective",
    "QuadraticPi.AnalyticImplicitComponent.normalizedTarget_analytic",
    "QuadraticPi.AnalyticImplicitComponent.normalizedTarget_zero",
    "QuadraticPi.AnalyticImplicitComponent.exists_normalized_analytic_zero_parametrization",
    "QuadraticPi.AnalyticImplicitComponent.component_point_of_local_equations",
    "QuadraticPi.AnalyticImplicitComponent.exists_normalized_analytic_component_parametrization",
    "QuadraticPi.AnalyticImplicitComponent.polynomial_multiplicity_of_local_polynomial_equations",
    "QuadraticPi.AnalyticImplicitComponent.parabola_transverseJacobian",
    "QuadraticPi.AnalyticImplicitComponent.exists_parabola_parametrization_via_implicit_function",
    "QuadraticPi.AnalyticImplicitComponent.normalInclusion",
    "QuadraticPi.AnalyticImplicitComponent.polynomialEquations",
    "QuadraticPi.AnalyticImplicitComponent.augmentedMap",
    "QuadraticPi.AnalyticImplicitComponent.augmentedDerivative",
    "QuadraticPi.AnalyticImplicitComponent.transverseJacobian",
    "QuadraticPi.AnalyticImplicitComponent.normalizedTarget",
    "QuadraticPi.AnalyticImplicitComponent.parabolaEquation",
    "QuadraticPi.AnalyticImplicitComponent.parabolaSystem",
    "QuadraticPi.SmoothLocalPolynomialCertificate.exists_uniform_denominator_of_localized_le",
    "QuadraticPi.SmoothLocalPolynomialCertificate.localized_le_of_uniform_denominator",
    "QuadraticPi.SmoothLocalPolynomialCertificate.localized_le_iff_uniform_denominator",
    "QuadraticPi.SmoothLocalPolynomialCertificate.exists_point_denominator_of_localized_le",
    "QuadraticPi.SmoothLocalPolynomialCertificate.transverseJacobian_injective_of_tangent_kernel",
    "QuadraticPi.SmoothLocalPolynomialCertificate.transverseJacobian_det_ne_zero_of_tangent_kernel",
    "QuadraticPi.SmoothLocalPolynomialCertificate.exists_certificate_of_localized_equations",
    "QuadraticPi.SmoothLocalPolynomialCertificate.exists_certificate_of_cited_regular_point",
    "QuadraticPi.SmoothLocalPolynomialCertificate.polynomial_multiplicity_of_localized_equations",
    "QuadraticPi.SmoothLocalPolynomialCertificate.polynomial_multiplicity_of_cited_regular_point",
    "QuadraticPi.SmoothLocalPolynomialCertificate.CitedRegularPointLocalEquations",
    "QuadraticPi.GeneralPointMultiplicity.eventually_avoids_other_component",
    "QuadraticPi.GeneralPointMultiplicity.eventually_unique_component",
    "QuadraticPi.GeneralPointMultiplicity.exists_compatible_regular_point",
    "QuadraticPi.GeneralPointMultiplicity.sharp_bound_implies_paper_bound",
    "QuadraticPi.GeneralPointMultiplicity.polynomial_multiplicity_sharp_at_general_points",
    "QuadraticPi.GeneralPointMultiplicity.polynomial_multiplicity_paper_at_general_points",
    "QuadraticPi.GeneralPointMultiplicity.GenericNonvanishing",
    "QuadraticPi.GeneralPointMultiplicity.RegularAtDimension",
    "QuadraticPi.GeneralPointMultiplicity.NormalAt",
    "QuadraticPi.MovingLogGeometry.GeometricInterpolationData.exact_weighted_curve_inequality",
    "QuadraticPi.CoordinateShearDeterminant.det_selected_centerPacketMatrix_map",
    "QuadraticPi.LogarithmicFullRowShear.coordinate_weight_le",
    "QuadraticPi.LogarithmicFullRowShear.jetIndex_finite",
    "QuadraticPi.LogarithmicFullRowShear.tail_constantCoeff_zero",
    "QuadraticPi.LogarithmicFullRowShear.tail_mem_weightedIdeal",
    "QuadraticPi.LogarithmicFullRowShear.shift_jet",
    "QuadraticPi.LogarithmicFullRowShear.det_selectedMatrix_add_tail",
    "QuadraticPi.LogarithmicFullRowShear.selected_det_ne_zero_iff",
    "QuadraticPi.LogarithmicFullRowShear.jetVars",
    "QuadraticPi.LogarithmicFullRowShear.jet",
    "QuadraticPi.LogarithmicFullRowShear.selectedMatrix",
    "OAI.PiExponent.AnalyticCollision.translated_row_determinant_bound",
    "QuadraticPi.MovingLogAnalyticColumns.formal_log_collision_bound",
    "QuadraticPi.MovingLogFiniteCollision.collisionRatio_eq_two_rpow",
    "QuadraticPi.MovingLogFiniteCollision.collision_factor_eq_exp",
    "QuadraticPi.MovingLogFiniteCollision.finite_factor_eq",
    "QuadraticPi.MovingLogFiniteCollision.translated_row_determinant_bound_exact",
    "QuadraticPi.MovingLogFiniteCollision.column_collision_bound_exact",
    "QuadraticPi.MovingLogFiniteCollision.formal_log_collision_bound_exact",
    "QuadraticPi.MovingLogFiniteCollision.selected_column_collision_bound_exact",
    "QuadraticPi.MovingLogFiniteCollision.c",
    "QuadraticPi.MovingLogFiniteCollision.C1",
    "QuadraticPi.MovingLogFiniteCollision.holomorphicCost",
    "OAI.PiExponent.AnalyticCollision.translated_row_determinant_bound_sum_order",
    "OAI.PiExponent.Collision.twice_collision_count_eq",
    "OAI.PiExponent.PeriodAnalytic.norm_columnFunction_le",
    "QuadraticPi.MovingLogAnalyticColumns.moving_periodMonomial_coeff_eq_rowTest",
    "QuadraticPi.partialScalarMatchingLogarithm_irrationalityExponent_bounds",
    "QuadraticPi.scalarMatchingLogarithm_irrationalityExponent_eq_two",
    "QuadraticPi.realQuadraticLogarithm_norm_irrationalityExponent_eq_two",
    "QuadraticPi.positiveQuadraticLogarithm_rational_sum_irrationalityExponent_eq_two",
    "QuadraticPi.circularQuadraticLogarithm_rational_sum_irrationalityExponent_eq_two",
    "QuadraticPi.ScalarMatchingInvariantDegreeTheorem.invariantField_irrationalityExponent_bounds",
    "QuadraticPi.ScalarMatchingInvariantField.finrank_invariantField_eq_one_or_two",
    "QuadraticPi.ScalarMatchingRationalConjugacy.rational_scale_of_finite_order",
    "QuadraticPi.ScalarMatchingRationalConjugacy.rational_scale_of_embeddings",
    "QuadraticPi.ScalarMatchingInvariantConverse.period_ratio_rational",
    "QuadraticPi.ScalarMatchingInvariantConverse.embedding_value_isAlgebraic",
    "QuadraticPi.ScalarMatchingInvariantConverse.matching_scalar_ratio_rational",
    "QuadraticPi.ScalarMatchingInvariantConverse.matching_iff_actions",
    "QuadraticPi.ScalarMatchingInvariantConverse.matching_iff_fixes",
    "QuadraticPi.ScalarMatchingInvariantConverse.exists_exact_matching_embeddings",
    "QuadraticPi.ScalarMatchingInvariantConverse.exists_exact_matching_embeddings_minimal",
    "QuadraticPi.ScalarMatchingInvariantConverse.invariantField_theorem",
    "QuadraticPi.ScalarMatchingInvariantConverse.CitedGelfondSchneider",
    "QuadraticPi.ScalarMatchingInvariantField.fixes_iff_actions",
    "QuadraticPi.ScalarMatchingInvariantField.fixing_embedding_matches",
    "QuadraticPi.ScalarMatchingInvariantEmbeddings.exists_embeddings_over_intermediateField",
    "QuadraticPi.ScalarMatchingAllEmbeddingRigidity.intermediateField_eq_bot_of_all_embeddings_fix",
    "QuadraticPi.ScalarMatchingAllEmbeddingRigidity.a_mem_adjoin_c_of_invariantField_eq_bot",
    "QuadraticPi.ScalarMatchingAllEmbeddingRigidity.invariantField_eq_bot_of_all_matching",
    "QuadraticPi.ScalarMatchingAllEmbeddingRigidity.c_sq_rational_of_all_matching",
    "QuadraticPi.ScalarMatchingAllEmbeddingRigidity.a_mem_adjoin_c_of_all_matching",
    "QuadraticPi.ScalarMatchingAllEmbeddingRigidity.adjoin_pair_eq_adjoin_c_of_all_matching",
    "QuadraticPi.ScalarMatchingAllEmbeddingRigidity.adjoin_c_finrank_le_two_of_sq_rational",
    "QuadraticPi.ScalarMatchingAllEmbeddingRigidity.generatedField_finrank_le_two_of_all_matching",
    "QuadraticPi.ScalarMatchingAllEmbeddingRigidity.ambient_finrank_le_two_of_all_matching_minimal",
    "QuadraticPi.ScalarMatchingAllEmbeddingRigidity.all_matching_rigidity",
    "QuadraticPi.ScalarMatchingInvariantField.finrank_invariantField_le_two",
    "QuadraticPi.ReciprocalTraceLogarithmTheorem.reciprocalTrace_irrationalityExponent_bounds",
    "QuadraticPi.ReciprocalTraceParameterTheorem.parameter_irrationalityExponent_bounds",
    "QuadraticPi.QuadraticCharacterExponent.exists_logSum_irrationalityExponent_eq_two",
    "QuadraticPi.QuadraticCharacterExponent.logSum_irrationalityExponent_eq_two_of_fieldRange",
    "QuadraticPi.rationalLogRatio_irrationalityExponent_bounds",
    "QuadraticPi.TwoLogMatrixShear.formalJet_packets_surjective_iff_truncated",
    "QuadraticPi.TwoLogMatrixShear.shiftMap_truncatedJet",
    "QuadraticPi.TwoLogManuscriptShear.orders_eq_real_ceil",
    "QuadraticPi.TwoLogManuscriptShear.rowWeights_pos",
    "QuadraticPi.TwoLogManuscriptShear.cast_rowWeights",
    "QuadraticPi.TwoLogManuscriptShear.cutoff_weight_lt",
    "QuadraticPi.TwoLogManuscriptShear.det_fullLog_selected_eq_selectedMinor",
    "QuadraticPi.TwoLogManuscriptShear.selected_det_ne_zero_iff",
    "QuadraticPi.TwoLogManuscriptShear.det_fullLog_selected_eq_ratMinor",
    "QuadraticPi.TwoLogManuscriptShear.fullLog_det_ne_zero_iff_ratMinor",
    "QuadraticPi.TwoLogManuscriptShear.rowWeights",
    "QuadraticPi.TwoLogManuscriptShear.orders",
    "QuadraticPi.TwoLogJetDeterminant.det_selected_centerPacketMatrix_shift",
    "QuadraticPi.TwoLogJetDeterminant.det_selected_fullLog_eq_truncatedLog",
    "QuadraticPi.TwoLogJetDeterminant.det_fullLog_selected_eq_selectedMinor",
    "QuadraticPi.TwoLogCollision.pair_degree_sum_lower",
    "QuadraticPi.TwoLogCollision.infinite_collision_exp_bound",
    "QuadraticPi.TwoLogSharpCollision.sum_range_natCast",
    "QuadraticPi.TwoLogSharpCollision.sum_ramp_polynomial",
    "QuadraticPi.TwoLogSharpCollision.ramp_sum_le",
    "QuadraticPi.TwoLogSharpCollision.degree_sum_cutoff",
    "QuadraticPi.TwoLogSharpCollision.pair_degree_sum_lower",
    "QuadraticPi.TwoLogSharpCollision.pair_degree_sum_lower_of_injOn",
    "QuadraticPi.TwoLogSharpCollision.pair_degree_sum_lower_rpow",
    "QuadraticPi.TwoLogSharpCollision.occupancyLoad_eq_sum_rpow",
    "QuadraticPi.TwoLogSharpCollision.degreeBudget_le_sum_pairDegree",
    "QuadraticPi.TwoLogSharpCollision.degreeBudget",
    "QuadraticPi.TwoLogSharpCollision.collisionConstant_pos",
    "QuadraticPi.TwoLogSharpCollision.collision_geometric_sum_le",
    "QuadraticPi.TwoLogSharpCollision.finite_collision_bound",
    "QuadraticPi.TwoLogSharpCollision.infinite_collision_bound",
    "QuadraticPi.TwoLogSharpCollision.collision_factor_le_exp_normalized",
    "QuadraticPi.TwoLogSharpCollision.infinite_collision_exp_bound",
    "QuadraticPi.TwoLogSharpCollision.main_row_determinant_exp_bound",
    "QuadraticPi.TwoLogSharpCollision.formal_main_collision_bound",
    "QuadraticPi.TwoLogSharpCollision.selected_formal_main_collision_bound",
    "QuadraticPi.TwoLogSharpCollision.collisionConstant",
    "QuadraticPi.TwoLogCollision.rpow_three_halves_eq_mul_sqrt",
    "QuadraticPi.TwoLogFiniteCollision.finite_collision_bound_of_geometric_bound",
    "QuadraticPi.TwoLogCollision.norm_det_le_of_entrywise_hasSum",
    "QuadraticPi.TwoLogCollision.sum_pow_pair_assignments_le",
    "QuadraticPi.TwoLogCollision.collision_factor_le_exp_normalized",
    "QuadraticPi.TwoLogCollision.tendsto_collisionRemainder_of_normalized_pow",
    "QuadraticPi.TwoLogAnalytic.norm_columnTaylorCoeff_le",
    "QuadraticPi.TwoLogAnalytic.hasSum_mainRow",
    "QuadraticPi.TwoLogAnalytic.main_period_coeff_eq_mainRow",
    "QuadraticPi.TwoLogData.tendsto_analyticCollisionRemainder",
    "QuadraticPi.rationalTwoLog_linearForm_lowerBound",
    "QuadraticPi.partialEmbeddingMatchedLogRatio_irrationalityExponent_bounds",
    "QuadraticPi.allEmbeddingMatchedLogRatio_irrationalityExponent_bounds",
    "QuadraticPi.quadraticNormOneLogRatio_irrationalityExponent_bounds",
    "QuadraticPi.TwoLogNonrationalUniformInterpolation.twoLogNormalizedUniformInterpolation",
    "QuadraticPi.TwoLogNonrationalNumberFieldMinors.cofinal_field_minors",
    "QuadraticPi.normalizedEmbeddingMatchedLogRatio_irrationalityExponent_bounds",
    "QuadraticPi.normalizedEmbeddingMatchedLogRatio_irrational",
    "QuadraticPi.normalizedEmbeddingMatchedLogRatio_unconditional_irrationalityExponent_bounds",
    "QuadraticPi.CircularRealLogRatioUnconditional.normalizedPiLogRatio_irrational",
    "QuadraticPi.CircularRealLogRatioUnconditional.normalizedPiLogRatio_irrationalityExponent_bounds",
    "QuadraticPi.CircularRealLogRatioUnconditional.arctangentRealLogRatio_irrational",
    "QuadraticPi.CircularRealLogRatioUnconditional.arctangentRealLogRatio_irrationalityExponent_bounds",
    "QuadraticPi.RealQuadraticRationalLogRatioUnconditional.norm_ratio_irrational",
    "QuadraticPi.RealQuadraticRationalLogRatioUnconditional.norm_ratio_irrationalityExponent_bounds",
    "QuadraticPi.RealQuadraticRationalLogRatioUnconditional.log_one_add_sqrt_two_ratio_bounds",
    "QuadraticPi.RealQuadraticRationalLogRatioUnconditional.log_golden_ratio_bounds",
    "QuadraticPi.scalarMatching_rational_sum_eventualLowerBound",
    "QuadraticPi.scalarMatching_rational_sum_irrationalityExponent_eq_two",
    "QuadraticPi.rationalLogarithm_rational_sum_eventualLowerBound",
    "QuadraticPi.rationalLogarithm_rational_sum_irrationalityExponent_eq_two",
    "QuadraticPi.rationalNormalizedQuadraticLogarithm_irrationalityExponent_eq_two",
    "QuadraticPi.normalizedQuadraticLogarithm_rational_sum_irrationalityExponent_eq_two",
    "QuadraticPi.positiveQuadraticLogarithm_irrationalityExponent_eq_two",
    "QuadraticPi.circularQuadraticLogarithm_irrationalityExponent_eq_two",
    "QuadraticPi.rationalNormalizedPi_irrationalityExponent_eq_two",
    "QuadraticPi.QuadraticLogarithmicFamily.value_hasDerivAt",
    "QuadraticPi.QuadraticLogarithmicFamily.value_ode",
    "QuadraticPi.QuadraticLogarithmicFamily.denominator_pos",
    "QuadraticPi.QuadraticLogarithmicFamily.value_eq_tsum",
    "QuadraticPi.QuadraticLogarithmicFamily.value_series_absolutely_summable",
    "QuadraticPi.QuadraticLogarithmicFamily.value_complex_branch",
    "QuadraticPi.QuadraticLogarithmicFamily.complexValue_hasDerivAt_of_slitPlane",
    "QuadraticPi.QuadraticLogarithmicFamily.complexValue_differentiableOn",
    "QuadraticPi.QuadraticLogarithmicFamily.complexValue_eq_tsum",
    "QuadraticPi.QuadraticLogarithmicFamily.complexValue_series_absolutely_summable",
    "QuadraticPi.ScalarMatchingInvariantDegreeTheorem.invariantField_eventualLowerBound",
    "QuadraticPi.ReciprocalTraceLogarithmTheorem.reciprocalTrace_eventualLowerBound",
    "QuadraticPi.ReciprocalPolynomialDegree.reciprocal_trace_index",
    "QuadraticPi.ReciprocalPolynomialDegree.inverseAutomorphism_involutive",
    "QuadraticPi.ReciprocalTraceFixedField.reciprocal_fixedField_eq_traceField",
    "QuadraticPi.ReciprocalPolynomialDegree.reciprocalPolynomial_irrationalityExponent_bounds",
    "QuadraticPi.QuadraticCharacterProduct.product_equivariant",
    "QuadraticPi.QuadraticCharacterProduct.product_mem_fixedField",
    "QuadraticPi.QuadraticCharacterProduct.product_ne_zero",
    "QuadraticPi.RealQuadraticClassification.exists_positive_nonsquare_realization",
    "QuadraticPi.QuadraticCharacterInputField.fixedField_le_adjoin_of_product_ne_one",
    "QuadraticPi.QuadraticCharacterInputField.two_dvd_finrank_adjoin_of_product_ne_one",
    "QuadraticPi.QuadraticCharacterInputField.logSum_eq_zero_of_odd_finrank_adjoin",
    "QuadraticPi.GradedUniformRationalRank.rationalContact_cleared",
    "QuadraticPi.GradedUniformRationalRank.cleared_contact",
    "QuadraticPi.GradedUniformRationalRank.globalCovariant_smul",
    "QuadraticPi.GradedUniformRationalRank.globalCovariant_iterate_smul",
    "QuadraticPi.GradedUniformRationalRank.dividedJet_eq_global",
    "QuadraticPi.GradedUniformRationalRank.dividedJet_cleared",
    "QuadraticPi.GradedUniformRationalRank.uniform_integer_short_rank",
    "QuadraticPi.GradedUniformRationalRank.uniform_rational_short_rank",
    "QuadraticPi.GradedUniformRationalRank.rationalContact",
    "QuadraticPi.GradedUniformRationalRank.polynomialSource",
    "QuadraticPi.GradedUniformRationalRank.dividedJet",
    "QuadraticPi.TwoIndependentFormsCriterion.two_independent_forms_irrationalityExponent_bounds",
    "QuadraticPi.TwoIndependentFormsCriterion.rowwise_two_independent_forms_irrationalityExponent_bounds",
    "QuadraticPi.TwoIndependentFormsCriterion.two_independent_forms_extendedIrrationalityExponent_bound",
    "QuadraticPi.UniformCoefficientContraction.uniform_coefficient_contraction",
    "QuadraticPi.UniformCoefficientContraction.UniformBounds",
    "QuadraticPi.GradedCoefficientContractions.upperContraction_eq_sum",
    "QuadraticPi.GradedCoefficientContractions.lowerContraction_eq_sum",
    "QuadraticPi.GradedCoefficientContractions.degreeIndexEquiv",
    "QuadraticPi.GradedCoefficientContractions.coefficientHeight",
    "QuadraticPi.GradedSmallLogarithmPowers.log_power_near_two",
    "QuadraticPi.GradedSmallLogarithmPowers.arctan_power_near_two",
    "QuadraticPi.GradedSmallLogarithmPowers.small_logarithm_and_arctan_powers",
    "QuadraticPi.GradedSmallLogarithmPowers.small_logarithm_and_arctan_power_range",
    "QuadraticPi.GradedSmallLogarithmPowers.small_logarithm_and_arctan_powers_integer_denominator",
    "QuadraticPi.GradedFixedFCoefficients.fixedF_differential_equation",
    "QuadraticPi.GradedFixedFCoefficients.fixedF_power_coeff_cleared",
    "QuadraticPi.GradedFixedFCoefficientBounds.fixedF_power_coeff_abs_le",
    "QuadraticPi.GradedFixedFContactMatrix.integerEntry_cast",
    "QuadraticPi.GradedFixedFContactMatrix.integerEntry_abs_le",
    "QuadraticPi.GradedFixedFContactConstruction.contactRemainder_adjacent",
    "QuadraticPi.GradedFixedFContactConstruction.integer_kernel_contact",
    "QuadraticPi.GradedFixedFContactConstruction.heightBound_card_formula",
    "QuadraticPi.GradedFixedFContactConstruction.exists_bounded_order_contact_column",
    "QuadraticPi.GradedHarmonicGrowth.harmonic",
    "QuadraticPi.GradedHarmonicGrowth.clearing_log_chebyshev",
    "QuadraticPi.GradedHarmonicGrowth.clearing_sharp_ratio",
    "QuadraticPi.GradedFixedFEntryGrowth.entryBound_sharp_limit",
    "QuadraticPi.GradedFixedFContactRates.contact_count_lt",
    "QuadraticPi.GradedFixedFContactRates.heightRate_eta_formula",
    "QuadraticPi.GradedFixedFContactRates.heightLogEnvelope_limit",
    "QuadraticPi.GradedFixedFContactRates.exists_chebyshev_rate_contact_columns",
    "QuadraticPi.GradedFixedFContactRates.exists_sharp_rate_contact_columns",
    "QuadraticPi.GradedFixedFAnalytic.complexSeries_coeff",
    "QuadraticPi.GradedFixedFAnalytic.complexF_hasFPowerSeriesAt_zero",
    "QuadraticPi.GradedFixedFAnalytic.complexF_analyticAt",
    "QuadraticPi.GradedFixedFAnalytic.complexF_norm_le_two",
    "QuadraticPi.GradedFixedFBranchIdentities.principal_log_fixedF",
    "QuadraticPi.GradedFixedFBranchIdentities.complexFamily_eq_fixedF",
    "QuadraticPi.GradedFixedFBranchIdentities.realFamily_eq_fixedF",
    "QuadraticPi.GradedFixedFBranchIdentities.manuscript_b_hd_eq_fixedF",
    "QuadraticPi.GradedFixedFRealValues.realF_pos",
    "QuadraticPi.GradedFixedFDifferentialEquation.complexF_ode",
    "QuadraticPi.GradedFixedFDifferentialEquation.complexF_power_hasDerivAt",
    "QuadraticPi.GradedFixedFContactAnalytic.analyticContact_hasSum",
    "QuadraticPi.GradedFixedFContactAnalytic.analyticContact_hasFPowerSeriesAt",
    "QuadraticPi.GradedFixedFContactAnalytic.analyticContact_analyticAt",
    "QuadraticPi.GradedFixedFContactCoefficientBounds.contactConstant",
    "QuadraticPi.GradedFixedFContactCoefficientBounds.contact_coeff_bound",
    "QuadraticPi.GradedFixedFContactVanishing.analyticContact_norm_small",
    "QuadraticPi.GradedFixedFContactVanishing.analyticContact_norm_quarter",
    "QuadraticPi.GradedContactCauchy.dividedDerivative_eq_cauchy",
    "QuadraticPi.GradedFixedFContactDerivatives.analyticContact_dividedDerivative_norm_le",
    "QuadraticPi.GradedFixedFContactDerivatives.rationalContact_dividedDerivative_norm_le",
    "QuadraticPi.GradedClearedContactDerivatives.clearing_derivative_factor",
    "QuadraticPi.GradedClearedContactDerivatives.clearedContact_dividedDerivative_norm_le",
    "QuadraticPi.GradedAnalyticTransportBranches.analyticU_hasDerivAt",
    "QuadraticPi.GradedAnalyticTransportBranches.analyticV_hasDerivAt",
    "QuadraticPi.GradedAnalyticTransportBranches.analytic_transport_conservation",
    "QuadraticPi.GradedAnalyticCornerIdentity.corner_pairing_eq_contacts",
    "QuadraticPi.GradedTransportedContactBounds.dualValue_norm_le",
    "QuadraticPi.GradedTransportedContactBounds.transportedContact_pairing",
    "QuadraticPi.GradedTransportedContactBounds.transportedContact_homogeneous",
    "QuadraticPi.GradedTransportedContactBounds.transportedContact_norm_closedBall",
    "QuadraticPi.GradedTransportedContactBounds.transportedContact_dividedDerivative_norm_le",
    "QuadraticPi.GradedTransportedContactBounds.clearedTransportedContact_norm_le",
    "QuadraticPi.GradedAnalyticTransportTaylor.taylor_analyticU",
    "QuadraticPi.GradedAnalyticTransportTaylor.taylor_analyticV",
    "QuadraticPi.GradedAnalyticCovariantJets.taylor_analyticTransport",
    "QuadraticPi.GradedAnalyticCovariantJets.analytic_dividedDerivative_eq_rationalJet",
    "QuadraticPi.GradedAnalyticJetClearing.endpoint_dividedDerivative_eq_jets",
    "QuadraticPi.GradedFiniteTransportAction.finite_matrix_action",
    "QuadraticPi.GradedDualCornerConservation.actual_scalar_conservation",
    "QuadraticPi.GradedCovariantCornerDecay.endpointPairing_eq_transportedContact",
    "QuadraticPi.GradedCovariantCornerDecay.jet_corner_eq_dividedDerivative",
    "QuadraticPi.GradedCovariantCornerDecay.cleared_jet_corner_norm_le",
    "QuadraticPi.GradedCovariantCornerDecay.exists_integer_column_with_small_corner_form",
    "QuadraticPi.GradedTransportSizeBounds.coordinatePairing_norm_closedBall",
    "QuadraticPi.GradedClearedJetSizeBounds.coordinatePairing_dividedDerivative_norm_le",
    "QuadraticPi.GradedClearedJetSizeBounds.rationalJet_norm_le",
    "QuadraticPi.GradedClearedJetSizeBounds.cleared_rationalJet_norm_le",
    "QuadraticPi.GradedClearedJetSizeBounds.cleared_rationalJet_norm_le_ten",
    "QuadraticPi.GradedBoundedIntegerJetColumns.exists_bounded_integer_column",
    "QuadraticPi.GradedJetExponentialEnvelope.jetSizeFactor_log_le",
    "QuadraticPi.GradedJetExponentialEnvelope.jetSizeFactor_le_exp",
    "QuadraticPi.GradedJetExponentialEnvelope.exp_height_mul_size_le",
    "QuadraticPi.GradedJetRateLimits.jetLogEnvelope_limit",
    "QuadraticPi.GradedJetRateLimits.clearing_jetOrder_sharp_limit",
    "QuadraticPi.GradedJetRateEnvelopes.size_exponent_limit",
    "QuadraticPi.GradedJetRateEnvelopes.decay_exponent_limit",
    "QuadraticPi.GradedJetRateEnvelopes.eventually_size_factor_le",
    "QuadraticPi.GradedJetRateEnvelopes.eventually_decay_factor_le",
    "QuadraticPi.GradedRateBoundedJetConstruction.exists_rate_bounded_columns",
    "QuadraticPi.GradedRateBoundedJetConstruction.exists_chebyshev_rate_bounded_columns",
    "QuadraticPi.GradedDecayParameterChoice.omega_gt_theta",
    "QuadraticPi.GradedDecayParameterChoice.exists_graded_admissible_parameters",
    "QuadraticPi.GradedPositiveDecayRates.decayRate_log_formula",
    "QuadraticPi.GradedPositiveDecayRates.eventually_positive_decay",
    "QuadraticPi.GradedPositiveDecayRates.eventually_rate_comparison",
    "QuadraticPi.GradedPositiveDecayRates.exists_parameters_with_positive_decay",
    "QuadraticPi.GradedActualPositiveDecay.exists_actual_decaying_columns",
    "QuadraticPi.GradedTransportLeadingCoefficient.transport_leading_coefficient",
    "QuadraticPi.GradedTransportLeadingCoefficient.exists_nonzero_transport_coefficient",
    "QuadraticPi.GradedActualJetNonzero.shiftedColumn_has_nonzero_coefficient",
    "QuadraticPi.GradedActualJetNonzero.exists_nonzero_actual_jet",
    "QuadraticPi.GradedActualJetNonzero.cleared_column_nonzero",
    "QuadraticPi.GradedClearingSpanTransfer.integer_columns_span_top_iff",
    "QuadraticPi.GradedNonzeroIntegerJetConstruction.exists_nonzero_bounded_integer_column",
    "QuadraticPi.GradedContractionCoordinateBounds.real_corner_norm",
    "QuadraticPi.GradedFiniteSpanningJetForms.jetSizeFactor_mono",
    "QuadraticPi.GradedFiniteSpanningJetForms.exists_independent_actual_jet_forms",
    "QuadraticPi.GradedUniformRealFormBounds.formConstant_pos",
    "QuadraticPi.GradedUniformRealFormBounds.uniformBounds_of_coordinate_corner",
    "QuadraticPi.GradedUniformRealFormBounds.uniform_measure_of_coordinate_corner",
    "QuadraticPi.GradedBoundedJetFamilies.exists_bounded_actual_jet_family",
    "QuadraticPi.GradedEventualJetFamilyBounds.exists_eventual_bounded_actual_families",
    "QuadraticPi.GradedActualFamilySelection.exists_actual_families_with_uniformBounds",
    "QuadraticPi.GradedActualFamilySelection.actual_family_span_of_short_span",
    "QuadraticPi.GradedActualFamilySelection.uniform_measure_of_actual_short_rank",
    "QuadraticPi.GradedRankAdmissibleParameters.exists_graded_rank_parameters",
    "QuadraticPi.GradedCornerSpaceDimension.corner_columns_independent",
    "QuadraticPi.GradedCornerSpaceDimension.cornerSpace_finrank",
    "QuadraticPi.GradedRankOrderArithmetic.separation_ratio",
    "QuadraticPi.GradedRankOrderArithmetic.contactOrder_ge_degree_budget",
    "QuadraticPi.GradedRankDimensionReduction.ambient_finrank",
    "QuadraticPi.GradedRankDimensionReduction.corner_not_contained",
    "QuadraticPi.GradedRankDimensionReduction.corner_nondegeneracy_ratio",
    "QuadraticPi.GradedFormalVanishingJetEquations.formalRemainder_coeff",
    "QuadraticPi.GradedFormalVanishingJetEquations.exists_finite_rational_vanishing_equations",
    "QuadraticPi.GradedRationalVanishingSpace.vanishingSpace_defined_by_rational_equations",
    "QuadraticPi.GradedRationalVanishingSpace.vanishingSpace_ne_top",
    "QuadraticPi.GradedAnalyticVanishingSpace.endpoint_taylor_eq_formalRemainder",
    "QuadraticPi.GradedAnalyticVanishingSpace.mem_vanishingSpace_iff_analytic_germ_zero",
    "QuadraticPi.GradedRateSlackArithmetic.exists_small_rate_slack",
    "QuadraticPi.GradedExactRateUniformMeasure.uniform_measure_at_exact_rates",
    "QuadraticPi.GradedMeasureExponentConclusion.target_eventualLowerBoundAbove",
    "QuadraticPi.GradedMeasureExponentConclusion.target_irrationalityExponent_bounds",
    "QuadraticPi.GradedMeasureExponentConclusion.target_extendedExponent_le",
    "QuadraticPi.GradedMeasureExponentConclusion.rational_constant_target_bounds",
    "QuadraticPi.GradedFixedFExponentEndpoint.actual_uniform_height_measure",
    "QuadraticPi.GradedFixedFExponentEndpoint.actual_targets_exponent_bounds",
    "QuadraticPi.GradedFixedFExponentEndpoint.actual_targets_extendedExponent_le",
    "QuadraticPi.GradedPolynomialTargetAdapter.eval_eq_constant_add_target",
    "QuadraticPi.GradedPolynomialTargetAdapter.actual_fixedF_polynomial_bounds",
    "QuadraticPi.GradedLargeDenominatorExponents.eventually_positive_size",
    "QuadraticPi.GradedLargeDenominatorExponents.eventually_fixedFExponent_lt",
    "QuadraticPi.GradedLargeEndpointPolynomialBound.eventually_polynomial_exponent_lt",
    "QuadraticPi.GradedLargeEndpointPolynomialBound.eventually_polynomial_exponent_lt_two_add",
    "QuadraticPi.GradedLargeEndpointPolynomialBound.exists_common_denominator_cutoff",
    "QuadraticPi.GradedDimensionCardinality.degreeIndex_card",
    "QuadraticPi.GradedDimensionCardinality.omega_theta_ratio",
    "QuadraticPi.GradedSimultaneousParameterChoice.exists_grade_with_ratio_slope",
    "QuadraticPi.GradedSimultaneousParameterChoice.exists_graded_parameters_for_epsilon",
    "QuadraticPi.GradedCitedRankPolynomialTheorem.EstablishedShortRankInput",
    "QuadraticPi.GradedCitedRankPolynomialTheorem.polynomial_exponent_lt_two_add_of_cited_rank",
    "QuadraticPi.GradedSourceRankApplication.shortRankAt_of_sourceRankAt",
    "QuadraticPi.GradedSourceRankApplication.polynomial_exponent_lt_two_add_of_source_rank",
    "QuadraticPi.GradedActualNondegeneracy.rational_obstruction_certificate",
    "QuadraticPi.GradedActualNondegeneracy.vanishingSpace_ne_top_unbounded",
    "QuadraticPi.GradedActualNondegeneracy.actualCornerNondegenerate_of_separation",
    "QuadraticPi.GradedActualNondegeneracy.actual_obstruction_certificate",
    "QuadraticPi.GradedActualNondegeneracy.small_endpoint_nondegenerate",
    "QuadraticPi.GradedAlgebraicValueIndependence.fixedF_transcendental_of_log_input",
    "QuadraticPi.GradedAlgebraicValueIndependence.fixedF_powers_independent",
    "QuadraticPi.GradedAlgebraicValueIndependence.actual_separation_of_cited_inputs",
    "QuadraticPi.GradedAlgebraicValueIndependence.small_endpoint_nondegenerate_of_cited_inputs",
    "QuadraticPi.GradedRamifiedHolomorphicTransport.analyticU_ramified_germ",
    "QuadraticPi.GradedRamifiedHolomorphicTransport.ramifiedTransport_analyticAt",
    "QuadraticPi.GradedRamifiedHolomorphicTransport.actual_transport_has_holomorphic_quadratic_lift",
    "QuadraticPi.GradedRamifiedHolomorphicTransport.actual_remainder_has_holomorphic_quadratic_lift",
    "QuadraticPi.GradedRamifiedHolomorphicTransport.small_actual_remainder_has_holomorphic_quadratic_lift",
    "QuadraticPi.GradedRamifiedContactOrder.contact_order_ge",
    "QuadraticPi.GradedRamifiedContactOrder.ramified_corner_remainder_eq_contact",
    "QuadraticPi.GradedRamifiedContactOrder.ramified_corner_has_contact_factor",
    "QuadraticPi.GradedRamifiedContactOrder.ramified_corner_order_ge",
    "QuadraticPi.GradedFullCornerContactOrder.cornerColumn_mem_homogeneous_span",
    "QuadraticPi.GradedFullCornerContactOrder.homogeneous_span_eq_cornerSpace",
    "QuadraticPi.GradedFullCornerContactOrder.cornerSpace_le_contactFactorSpace",
    "QuadraticPi.GradedFullCornerContactOrder.full_corner_has_contact_factor",
    "QuadraticPi.GradedFullCornerContactOrder.full_corner_order_ge",
    "QuadraticPi.GradedFiniteQuadraticNilsson.mul_form",
    "QuadraticPi.GradedFiniteQuadraticNilsson.ramifiedTransport_form",
    "QuadraticPi.GradedFiniteQuadraticNilsson.ramifiedCoordinatePairing_form",
    "QuadraticPi.GradedFiniteQuadraticNilsson.ramifiedEndpointPairing_form",
    "QuadraticPi.GradedFiniteQuadraticNilsson.actual_remainder_finite_quadratic_lift",
    "QuadraticPi.GradedConcreteRankAssembly.mem_vanishingSpace_iff_ramified_origin",
    "QuadraticPi.GradedConcreteRankAssembly.actual_analytic_rank_data",
    "QuadraticPi.GradedConcreteRankAssembly.sourceRankAt_of_concrete",
    "QuadraticPi.GradedConcreteRankAssembly.established_source_of_concrete_inputs",
    "QuadraticPi.GradedConcreteRankAssembly.polynomial_exponent_lt_two_add_of_concrete_inputs",
    "QuadraticPi.GradedEventualCitedRank.quadratic_cover_budget_with_loss",
    "QuadraticPi.GradedEventualCitedRank.sourceRankAt_of_eventual",
    "QuadraticPi.GradedEventualCitedRank.established_source_of_eventual_inputs",
    "QuadraticPi.GradedEventualCitedRank.polynomial_exponent_lt_two_add_of_eventual_inputs",
    "QuadraticPi.GradedAnalyticTransportODE.taylor_analyticConnection",
    "QuadraticPi.GradedAnalyticTransportODE.analyticTransport_differential_equation_germ",
    "QuadraticPi.GradedAnalyticTransportODE.analyticTransport_initial",
    "QuadraticPi.GradedAnalyticTransportODE.analytic_fundamental_transport_certificate",
    "QuadraticPi.GradedAnalyticTransportODE.transportMatrix_eventually_isUnit",
    "QuadraticPi.GradedAnalyticTransportODE.local_fundamental_matrix",
    "QuadraticPi.GradedAnalyticInitialValue.transportedSolution_solves",
    "QuadraticPi.GradedAnalyticInitialValue.solution_eq_transport_initial",
    "QuadraticPi.GradedAnalyticInitialValue.exists_unique_initial_vector",
    "QuadraticPi.GradedAnalyticInitialValue.sourceRemainder_eq_endpoint_germ",
    "QuadraticPi.GradedAnalyticInitialValue.sourceRemainder_zero_iff_vanishingSpace",
    "QuadraticPi.GradedQuadraticNilssonOrder.quadratic_form_order",
    "QuadraticPi.GradedQuadraticNilssonOrder.coverOrder_eq_nilssonOrder",
    "QuadraticPi.GradedQuadraticNilssonOrder.nilssonOrder_independent_of_representation",
    "QuadraticPi.GradedQuadraticNilssonOrder.actual_corner_nilsson_order_ge",
    "QuadraticPi.GradedQuadraticNilssonOrder.actual_corner_source_nilsson_certificate",
    "QuadraticPi.GradedQuadraticNilssonOrder.actual_nilsson_order_top_iff_obstruction",
    "QuadraticPi.GradedCitedSeparationBridge.coordinatesOmegaEquiv_value",
    "QuadraticPi.GradedCitedSeparationBridge.sourceCornerSpace_eq_actual",
    "QuadraticPi.GradedCitedSeparationBridge.source_dimension_ratio",
    "QuadraticPi.GradedCitedSeparationBridge.rational_separation_of_generic",
    "QuadraticPi.GradedCitedSeparationBridge.polynomial_exponent_lt_two_add_of_generic_separation",
    "QuadraticPi.GradedRationalPolynomialBridge.cleared_column_degree",
    "QuadraticPi.GradedRationalPolynomialBridge.rationalVanishingSpace_eq_integer",
    "QuadraticPi.GradedRationalPolynomialBridge.rational_obstruction_certificate",
    "QuadraticPi.GradedRationalPolynomialBridge.rationalColumnNondegenerate_of_cited_inputs",
    "QuadraticPi.GradedRationalPolynomialBridge.rational_proper_obstruction_nondegenerate",
    "QuadraticPi.GradedFinalRankApplication.actual_localTransport",
    "QuadraticPi.GradedFinalRankApplication.actual_nondegenerate",
    "QuadraticPi.GradedFinalRankApplication.ordinaryColumn_eq_rational_jet",
    "QuadraticPi.GradedFinalRankApplication.actual_nilssonCertificate",
    "QuadraticPi.GradedFinalRankApplication.literal_rank_and_zero_obstruction",
    "QuadraticPi.GradedFinalRankApplication.exists_shortRankAt_of_generic",
    "QuadraticPi.GradedFinalRankApplication.establishedShortRankInput_of_generic",
    "QuadraticPi.GradedFinalRankApplication.polynomial_exponent_lt_two_add_of_generic_rank",
    "QuadraticPi.GradedQuadraticPolynomialEndpoint.polynomial_eventualLowerBound_of_joint",
    "QuadraticPi.GradedQuadraticPolynomialEndpoint.polynomial_exponent_bounds_of_joint",
    "QuadraticPi.GradedQuadraticPolynomialEndpoint.rational_polynomial_eventualLowerBound_of_integer",
    "QuadraticPi.GradedQuadraticPolynomialEndpoint.rational_polynomial_exponent_bounds_of_integer",
    "QuadraticPi.GradedQuadraticPolynomialEndpoint.quadratic_polynomial_fixed_grade_bounds",
    "QuadraticPi.GradedQuadraticPolynomialEndpoint.exists_grade_for_epsilon",
    "QuadraticPi.GradedQuadraticPolynomialEndpoint.quadratic_polynomial_near_two",
    "QuadraticPi.GradedQuadraticPolynomialEndpoint.quadratic_polynomial_range_two_three",
    "QuadraticPi.GradedQuadraticPolynomialEndpoint.quadratic_polynomial_extended_bounds",
    "QuadraticPi.GradedUniformGrowthParameters.exists_uniform_parameters",
    "QuadraticPi.GradedUniformGrowthParameters.exists_uniform_grade_parameters",
    "QuadraticPi.GradedUniformGrowthThreshold.growthConstant_two_le",
    "QuadraticPi.GradedUniformGrowthThreshold.growthConstant_log_margin",
    "QuadraticPi.GradedUniformGrowthThreshold.uniform_rates_of_growth",
    "QuadraticPi.GradedUniformQuadraticPolynomialTheorem.quadratic_polynomial_bounds_at_rates",
    "QuadraticPi.GradedUniformQuadraticPolynomialTheorem.uniform_quadratic_polynomial_exponent",
    "QuadraticPi.GradedUniformGrowthThreshold.comparisonCost",
    "QuadraticPi.GradedUniformGrowthThreshold.growthConstant",
    "QuadraticPi.GradedHarmonicClearing.clearing",
    "QuadraticPi.GradedHarmonicClearing.list_product_dvd",
    "QuadraticPi.GradedTransportCoefficientClearing.polynomial_transport_coeff_cleared",
    "QuadraticPi.GradedJetClearingArithmetic.displayed_transport_polynomial_cleared",
    "QuadraticPi.GradedJetClearingArithmetic.clearingInteger",
    "QuadraticPi.GradedLocalTransportSeries.localU",
    "QuadraticPi.GradedLocalTransportSeries.localV",
    "QuadraticPi.GradedLocalTransportEquations.localU_eq_half_binomial",
    "QuadraticPi.GradedLocalTransportEquations.localU_differential_equation",
    "QuadraticPi.GradedLocalTransportEquations.localV_differential_equation",
    "QuadraticPi.GradedRationalTransportClearing.rational_localU_scaled_integral",
    "QuadraticPi.GradedRationalTransportClearing.rational_localV_primitive_integral",
    "QuadraticPi.GradedRationalTransportClearing.displayed_rational_transport_cleared",
    "QuadraticPi.GradedSignedDualPolynomial.lifted_degree",
    "QuadraticPi.GradedLiftedTransportEntries.formalLift",
    "QuadraticPi.GradedLiftedTransportEntries.entry",
    "QuadraticPi.GradedLiftedTransportEntries.entry_degree",
    "QuadraticPi.GradedLiftedEntryClearing.transportedColumn_cleared",
    "QuadraticPi.GradedCovariantTaylorBridge.dividedJet_transport_coefficient",
    "QuadraticPi.GradedTransportNormalization.actual_matrix_initial",
    "QuadraticPi.GradedActualTransportJetReduction.actualTransport",
    "QuadraticPi.GradedActualTransportJetReduction.actualTransport_initial",
    "QuadraticPi.GradedActualTransportJetReduction.actual_dividedJet_cleared_of_transport_ode",
    "QuadraticPi.GradedSignedDualLocalODE.alpha",
    "QuadraticPi.GradedSignedDualLocalODE.beta",
    "QuadraticPi.GradedSignedDualLocalODE.transportedA_differential_equation",
    "QuadraticPi.GradedSignedDualLocalODE.transportedC_differential_equation",
    "QuadraticPi.GradedNaturalLiftedConnection.generator",
    "QuadraticPi.GradedNaturalLiftedConnection.connection",
    "QuadraticPi.GradedNaturalLiftedConnection.natural_connection_expansion",
    "QuadraticPi.GradedNaturalLiftedSolutions.liftedSolution_differential_equation",
    "QuadraticPi.GradedEndpointCoefficientDerivative.derivative_eval_constants",
    "QuadraticPi.GradedActualTransportODE.actualTransport_differential_equation",
    "QuadraticPi.GradedActualTransportODE.actual_natural_dividedJet_cleared",
    "QuadraticPi.GradedNaturalConnectionNaturality.connection_linear",
    "QuadraticPi.GradedNaturalConnectionNaturality.connection_map",
    "QuadraticPi.GradedDifferentialTaylor.pointTaylor_derivative",
    "QuadraticPi.GradedGlobalPoleRing.ordinaryDerivative",
    "QuadraticPi.GradedGlobalPoleRing.localTaylor_t",
    "QuadraticPi.GradedGlobalCovariantJets.global_local_dividedJet",
    "QuadraticPi.GradedPoleRingRationalFunctions.embedding_injective",
    "QuadraticPi.GradedPoleRingRationalFunctions.embedding_derivative",
    "QuadraticPi.GradedPoleRingRationalFunctions.eval_fraction_regular",
    "QuadraticPi.GradedPoleRingRationalFunctions.embedding_evalPoint",
    "QuadraticPi.GradedRationalFunctionCovariantClearing.rationalConnection",
    "QuadraticPi.GradedRationalFunctionCovariantClearing.rationalDividedJet",
    "QuadraticPi.GradedRationalFunctionCovariantClearing.rational_local_dividedJet",
    "QuadraticPi.GradedRationalFunctionCovariantClearing.actual_rational_dividedJet_cleared",
    "QuadraticPi.GradedRationalFunctionCovariantClearing.actual_rational_dividedJet_cleared_small_point",
    "QuadraticPi.GradedAnalyticJetClearing.analytic_dividedDerivative_cleared",
    "QuadraticPi.GradedAnalyticJetClearing.integer_endpoint_dividedDerivative_cleared",
    "QuadraticPi.GradedJointPolynomialMeasure.positiveHeight_one_le",
    "QuadraticPi.GradedJointPolynomialMeasure.positiveHeight_eq_coefficientHeight",
    "QuadraticPi.GradedJointPolynomialMeasure.positive_coefficient_abs_le_height",
    "QuadraticPi.GradedJointPolynomialMeasure.polynomial_joint_measure_of_uniform",
    "QuadraticPi.GradedJointPolynomialMeasure.polynomial_joint_linked_measure_of_uniform",
    "QuadraticPi.GradedJointPolynomialMeasure.fixedF_uniform_measure_of_generic",
    "QuadraticPi.GradedJointPolynomialMeasure.fixedF_polynomial_joint_measure_of_generic",
    "QuadraticPi.GradedJointPolynomialMeasure.fixedF_polynomial_joint_linked_measure_of_generic",
    "QuadraticPi.GradedJointPolynomialMeasure.positiveHeight",
    "QuadraticPi.GradedSharpJetRateEnvelopes.sharpJetGrowthRate",
    "QuadraticPi.GradedSharpJetRateEnvelopes.sharpSizeRate",
    "QuadraticPi.GradedSharpJetRateEnvelopes.sharpDecayRate",
    "QuadraticPi.GradedSharpJetRateEnvelopes.jetSizeFactor_sharp_log_limit",
    "QuadraticPi.GradedSharpJetRateEnvelopes.size_exponent_limit",
    "QuadraticPi.GradedSharpJetRateEnvelopes.decay_exponent_limit",
    "QuadraticPi.GradedSharpJetRateEnvelopes.eventually_size_exponent_le",
    "QuadraticPi.GradedSharpJetRateEnvelopes.eventually_decay_exponent_le",
    "QuadraticPi.GradedSharpJetRateEnvelopes.eventually_size_factor_le",
    "QuadraticPi.GradedSharpJetRateEnvelopes.eventually_decay_factor_le",
    "QuadraticPi.GradedSharpActualFamilies.exists_eventual_bounded_actual_families",
    "QuadraticPi.GradedSharpActualSelection.exists_actual_families_with_uniformBounds",
    "QuadraticPi.GradedSharpActualSelection.uniform_measure_of_actual_short_rank",
    "QuadraticPi.GradedSharpExactUniformMeasure.uniform_measure_at_exact_rates",
    "QuadraticPi.GradedSharpJointMeasure.sharpFixedFExponent",
    "QuadraticPi.GradedSharpJointMeasure.fixedF_uniform_measure_of_generic",
    "QuadraticPi.GradedSharpJointMeasure.fixedF_polynomial_joint_measure_of_generic",
    "QuadraticPi.GradedSharpJointMeasure.fixedF_polynomial_joint_linked_measure_of_generic",
    "QuadraticPi.GradedSharpPaperRates.paperBeta",
    "QuadraticPi.GradedSharpPaperRates.paperAlpha",
    "QuadraticPi.GradedSharpPaperRates.paperGamma",
    "QuadraticPi.GradedSharpPaperRates.heightRate_eq_paperBeta",
    "QuadraticPi.GradedSharpPaperRates.sharpSizeRate_eq_paperAlpha",
    "QuadraticPi.GradedSharpPaperRates.sharpDecayRate_eq_paperGamma",
    "QuadraticPi.GradedSharpPaperRates.sharpSizeRate_pos",
    "QuadraticPi.GradedSharpPaperRates.paper_exponent_eq",
    "QuadraticPi.GradedSharpPaperRates.polynomial_joint_paper_bound",
    "QuadraticPi.GradedSharpPaperRates.polynomial_joint_paper_linked_bound",
    "QuadraticPi.GradedConcreteJointTradeoff.exponent_relation",
    "QuadraticPi.GradedConcreteJointTradeoff.exists_fixed_grade_parameters",
    "QuadraticPi.GradedConcreteJointTradeoff.fixedF_concrete_joint_tradeoff",
    "QuadraticPi.GradedConcreteJointTradeoff.fixedF_concrete_joint_cutoff",
    "QuadraticPi.GradedScaledJointTradeoff.rescaledPolynomial_coeff",
    "QuadraticPi.GradedScaledJointTradeoff.rescaledPolynomial_degree",
    "QuadraticPi.GradedScaledJointTradeoff.rescaledPolynomial_nonconstant",
    "QuadraticPi.GradedScaledJointTradeoff.rescaledPolynomial_eval",
    "QuadraticPi.GradedScaledJointTradeoff.cast_sup_le",
    "QuadraticPi.GradedScaledJointTradeoff.positiveHeight_le",
    "QuadraticPi.GradedScaledJointTradeoff.rescaledPolynomial_height",
    "QuadraticPi.GradedScaledJointTradeoff.polynomial_joint_rescale",
    "QuadraticPi.GradedScaledJointTradeoff.quadratic_log_concrete_joint_tradeoff",
    "QuadraticPi.GradedConcreteJointTradeoff.denominatorExponent",
    "QuadraticPi.GradedConcreteJointTradeoff.heightExponent",
    "QuadraticPi.GradedScaledJointTradeoff.rescaledPolynomial",
    "QuadraticPi.restricted_power_exponent_eq",
    "QuadraticPi.GaussianMobiusPaperEndpoint.denominator_and_irrationality",
    "QuadraticPi.GaussianMobiusPaperEndpoint.paper_fractional_linear_invariance",
    "QuadraticPi.algebraicLogarithm_irrational",
    "QuadraticPi.algebraicGaussianLogarithm_gaussianIrrational",
    "QuadraticPi.algebraicLogarithm_irrationalityExponent_bounds_minimumPowerDegree",
    "QuadraticPi.algebraicGaussianLogarithm_irrationalityExponent_bounds_minimumPowerDegree",
    "QuadraticPi.QuadraticLogarithmicFamily.value_zero",
    "QuadraticPi.QuadraticLogarithmicFamily.complex_denominator_ne_zero",
    "QuadraticPi.QuadraticLogarithmicFamily.complexValue_ode",
    "QuadraticPi.QuadraticLogarithmicFamily.complexValue_zero"
  ],
  "imports": [
    "OAI.NumberTheory.PiExponent.Analysis.AnalyticDeterminantCollision",
    "OAI.NumberTheory.PiExponent.Analysis.CollisionExponential",
    "OAI.NumberTheory.PiExponent.Analysis.PeriodAnalytic",
    "OAI.NumberTheory.PiExponent.Jets.CommutingTaylor",
    "OAI.NumberTheory.PiExponent.Jets.CotangentGeneration",
    "OAI.NumberTheory.PiExponent.Jets.FrameTransverseMultiplicity",
    "OAI.NumberTheory.PiExponent.Jets.IntrinsicLength",
    "OAI.NumberTheory.PiExponent.Jets.NormalBasisRigidity",
    "OAI.NumberTheory.PiExponent.Jets.RectangularCotangent",
    "OAI.NumberTheory.PiExponent.Jets.TransverseWeightedMultiplicity",
    "OAI.NumberTheory.PiExponent.LocalAlgebra.WeightedBezoutBound",
    "OAI.NumberTheory.PiExponent.Polynomials.SimplexRational",
    "QuadraticPi.ActualComponentTangent",
    "QuadraticPi.ActualRestrictedPowerExponent",
    "QuadraticPi.AffineGeneralityCitation",
    "QuadraticPi.AffineRestrictionWeightedDegree",
    "QuadraticPi.AffineSliceIsolation",
    "QuadraticPi.AlgebraicLogarithmTheorem",
    "QuadraticPi.AllEmbeddingMatchedLogRatioTheorem",
    "QuadraticPi.AnalyticFlowSliceDifferential",
    "QuadraticPi.AnalyticGermSource",
    "QuadraticPi.AnalyticImplicitComponent",
    "QuadraticPi.CanonicalComponentQuotient",
    "QuadraticPi.CircularQuadraticLogarithmTheorem",
    "QuadraticPi.CircularRealLogRatioUnconditional",
    "QuadraticPi.CompleteLocalCoordinateEquivalence",
    "QuadraticPi.CompletedComponentSeries",
    "QuadraticPi.ComponentCompletionFaithful",
    "QuadraticPi.ComponentResidueField",
    "QuadraticPi.ConstructedComponentSeries",
    "QuadraticPi.ConstructedSourceDifferential",
    "QuadraticPi.CoordinateShearDeterminant",
    "QuadraticPi.CotangentComponentCompletion",
    "QuadraticPi.DenseOpenGenericFilter",
    "QuadraticPi.FormalComponentIsolation",
    "QuadraticPi.FormalFrozenCoordinateSlice",
    "QuadraticPi.FormalSliceNormalJacobian",
    "QuadraticPi.FullEmbeddingLogarithmTheorem",
    "QuadraticPi.GaussianAlgebraicLogarithmTheorem",
    "QuadraticPi.GaussianExponentConclusion",
    "QuadraticPi.GaussianLogarithmPowers",
    "QuadraticPi.GaussianMobiusInvariance",
    "QuadraticPi.GeneralMultiplicityPaperEndpoint",
    "QuadraticPi.GeneralPointGeometry",
    "QuadraticPi.GeneralPointMultiplicity",
    "QuadraticPi.GradedActualFamilySelection",
    "QuadraticPi.GradedActualJetNonzero",
    "QuadraticPi.GradedActualNondegeneracy",
    "QuadraticPi.GradedActualPositiveDecay",
    "QuadraticPi.GradedActualTransportJetReduction",
    "QuadraticPi.GradedActualTransportODE",
    "QuadraticPi.GradedAlgebraicValueIndependence",
    "QuadraticPi.GradedAnalyticCornerIdentity",
    "QuadraticPi.GradedAnalyticCovariantJets",
    "QuadraticPi.GradedAnalyticInitialValue",
    "QuadraticPi.GradedAnalyticJetClearing",
    "QuadraticPi.GradedAnalyticTransportBranches",
    "QuadraticPi.GradedAnalyticTransportODE",
    "QuadraticPi.GradedAnalyticTransportTaylor",
    "QuadraticPi.GradedAnalyticVanishingSpace",
    "QuadraticPi.GradedBoundedIntegerJetColumns",
    "QuadraticPi.GradedBoundedJetFamilies",
    "QuadraticPi.GradedCitedRankPolynomialTheorem",
    "QuadraticPi.GradedCitedSeparationBridge",
    "QuadraticPi.GradedClearedContactDerivatives",
    "QuadraticPi.GradedClearedJetSizeBounds",
    "QuadraticPi.GradedClearingSpanTransfer",
    "QuadraticPi.GradedCoefficientContractions",
    "QuadraticPi.GradedConcreteJointTradeoff",
    "QuadraticPi.GradedConcreteRankAssembly",
    "QuadraticPi.GradedContactCauchy",
    "QuadraticPi.GradedContractionCoordinateBounds",
    "QuadraticPi.GradedConvexPatchSelection",
    "QuadraticPi.GradedCornerSpaceDimension",
    "QuadraticPi.GradedCovariantCornerDecay",
    "QuadraticPi.GradedCovariantTaylorBridge",
    "QuadraticPi.GradedDecayParameterChoice",
    "QuadraticPi.GradedDifferentialTaylor",
    "QuadraticPi.GradedDimensionCardinality",
    "QuadraticPi.GradedDualCornerConservation",
    "QuadraticPi.GradedEndpointCoefficientDerivative",
    "QuadraticPi.GradedEventualCitedRank",
    "QuadraticPi.GradedEventualJetFamilyBounds",
    "QuadraticPi.GradedExactRateUniformMeasure",
    "QuadraticPi.GradedFinalRankApplication",
    "QuadraticPi.GradedFiniteJetEquations",
    "QuadraticPi.GradedFiniteQuadraticNilsson",
    "QuadraticPi.GradedFiniteSpanningJetForms",
    "QuadraticPi.GradedFiniteTransportAction",
    "QuadraticPi.GradedFixedFAnalytic",
    "QuadraticPi.GradedFixedFBranchIdentities",
    "QuadraticPi.GradedFixedFCoefficientBounds",
    "QuadraticPi.GradedFixedFCoefficients",
    "QuadraticPi.GradedFixedFContactAnalytic",
    "QuadraticPi.GradedFixedFContactCoefficientBounds",
    "QuadraticPi.GradedFixedFContactConstruction",
    "QuadraticPi.GradedFixedFContactDerivatives",
    "QuadraticPi.GradedFixedFContactMatrix",
    "QuadraticPi.GradedFixedFContactRates",
    "QuadraticPi.GradedFixedFContactVanishing",
    "QuadraticPi.GradedFixedFDifferentialEquation",
    "QuadraticPi.GradedFixedFEntryGrowth",
    "QuadraticPi.GradedFixedFExponentEndpoint",
    "QuadraticPi.GradedFixedFRealValues",
    "QuadraticPi.GradedFormalVanishingJetEquations",
    "QuadraticPi.GradedFullCornerContactOrder",
    "QuadraticPi.GradedGeneralAnalyticSystemUniqueness",
    "QuadraticPi.GradedGeneralBranchRefinement",
    "QuadraticPi.GradedGeneralBranchSelection",
    "QuadraticPi.GradedGeneralContinuedContactIdentity",
    "QuadraticPi.GradedGeneralContinuedCorners",
    "QuadraticPi.GradedGeneralCornerSpan",
    "QuadraticPi.GradedGeneralEndpointSpan",
    "QuadraticPi.GradedGeneralLiftedAnalyticSolutions",
    "QuadraticPi.GradedGeneralLiftedConnection",
    "QuadraticPi.GradedGeneralLiftedRationalConnection",
    "QuadraticPi.GradedGeneralLiteralContacts",
    "QuadraticPi.GradedGeneralLocalLogCoordinate",
    "QuadraticPi.GradedGeneralNilssonContactLoss",
    "QuadraticPi.GradedGeneralNilssonData",
    "QuadraticPi.GradedGeneralNilssonRankCitation",
    "QuadraticPi.GradedGeneralNilssonRankHandoff",
    "QuadraticPi.GradedGeneralNilssonSourceMatch",
    "QuadraticPi.GradedGeneralNormalizedContinuation",
    "QuadraticPi.GradedGeneralPaperRankAdapter",
    "QuadraticPi.GradedGeneralRankClosed",
    "QuadraticPi.GradedGeneralRankCompletion",
    "QuadraticPi.GradedGeneralRankLemma",
    "QuadraticPi.GradedGeneralRationalJets",
    "QuadraticPi.GradedGeneralRationalObstruction",
    "QuadraticPi.GradedGeneralTransportConstruction",
    "QuadraticPi.GradedGlobalCovariantJets",
    "QuadraticPi.GradedGlobalPoleRing",
    "QuadraticPi.GradedHarmonicClearing",
    "QuadraticPi.GradedHarmonicGrowth",
    "QuadraticPi.GradedJetClearingArithmetic",
    "QuadraticPi.GradedJetExponentialEnvelope",
    "QuadraticPi.GradedJetRateEnvelopes",
    "QuadraticPi.GradedJetRateLimits",
    "QuadraticPi.GradedJointPolynomialMeasure",
    "QuadraticPi.GradedLargeDenominatorExponents",
    "QuadraticPi.GradedLargeEndpointPolynomialBound",
    "QuadraticPi.GradedLiftedEntryClearing",
    "QuadraticPi.GradedLiftedTransportEntries",
    "QuadraticPi.GradedLiteralSmallPowerEndpoint",
    "QuadraticPi.GradedLiteralSmallPowerParameters",
    "QuadraticPi.GradedLiteralSmallPowerThreshold",
    "QuadraticPi.GradedLiteralUniformEndpoint",
    "QuadraticPi.GradedLiteralUniformParameters",
    "QuadraticPi.GradedLiteralUniformThreshold",
    "QuadraticPi.GradedLocalTransportEquations",
    "QuadraticPi.GradedLocalTransportSeries",
    "QuadraticPi.GradedLogSeriesClearing",
    "QuadraticPi.GradedMeasureExponentConclusion",
    "QuadraticPi.GradedNaturalConnectionNaturality",
    "QuadraticPi.GradedNaturalLiftedConnection",
    "QuadraticPi.GradedNaturalLiftedSolutions",
    "QuadraticPi.GradedNonzeroIntegerJetConstruction",
    "QuadraticPi.GradedOrdinaryAnalyticExistenceCitation",
    "QuadraticPi.GradedPoleRingRationalFunctions",
    "QuadraticPi.GradedPolynomialDegreeSaving",
    "QuadraticPi.GradedPolynomialTargetAdapter",
    "QuadraticPi.GradedPositiveDecayRates",
    "QuadraticPi.GradedQuadraticNilssonOrder",
    "QuadraticPi.GradedQuadraticPolynomialEndpoint",
    "QuadraticPi.GradedRamifiedContactOrder",
    "QuadraticPi.GradedRamifiedHolomorphicTransport",
    "QuadraticPi.GradedRankAdmissibleParameters",
    "QuadraticPi.GradedRankDimensionReduction",
    "QuadraticPi.GradedRankOrderArithmetic",
    "QuadraticPi.GradedRateBoundedJetConstruction",
    "QuadraticPi.GradedRateSlackArithmetic",
    "QuadraticPi.GradedRationalFunctionCovariantClearing",
    "QuadraticPi.GradedRationalPolynomialBridge",
    "QuadraticPi.GradedRationalSpanDescent",
    "QuadraticPi.GradedRationalTransportClearing",
    "QuadraticPi.GradedRationalVanishingSpace",
    "QuadraticPi.GradedScaledJointTradeoff",
    "QuadraticPi.GradedSharpActualFamilies",
    "QuadraticPi.GradedSharpActualSelection",
    "QuadraticPi.GradedSharpExactUniformMeasure",
    "QuadraticPi.GradedSharpJetRateEnvelopes",
    "QuadraticPi.GradedSharpJointMeasure",
    "QuadraticPi.GradedSharpPaperRates",
    "QuadraticPi.GradedSharpQuadraticJointMeasure",
    "QuadraticPi.GradedSignedDualLocalODE",
    "QuadraticPi.GradedSignedDualPolynomial",
    "QuadraticPi.GradedSimplyConnectedUnionCitation",
    "QuadraticPi.GradedSimultaneousParameterChoice",
    "QuadraticPi.GradedSmallLogarithmPowers",
    "QuadraticPi.GradedSmallPowerPointwiseEndpoint",
    "QuadraticPi.GradedSmallPowerPointwiseRates",
    "QuadraticPi.GradedSourceRankApplication",
    "QuadraticPi.GradedTransportCoefficientClearing",
    "QuadraticPi.GradedTransportLeadingCoefficient",
    "QuadraticPi.GradedTransportNormalization",
    "QuadraticPi.GradedTransportSizeBounds",
    "QuadraticPi.GradedTransportedContactBounds",
    "QuadraticPi.GradedTwoLogAnalyticContact",
    "QuadraticPi.GradedTwoLogAnalyticJets",
    "QuadraticPi.GradedTwoLogAnalyticTaylor",
    "QuadraticPi.GradedTwoLogArithmeticIndependence",
    "QuadraticPi.GradedTwoLogBakerApplication",
    "QuadraticPi.GradedTwoLogContactConstruction",
    "QuadraticPi.GradedTwoLogContactDecay",
    "QuadraticPi.GradedTwoLogContactMatrix",
    "QuadraticPi.GradedTwoLogContactRates",
    "QuadraticPi.GradedTwoLogCornerContact",
    "QuadraticPi.GradedTwoLogExplicitParameters",
    "QuadraticPi.GradedTwoLogExplicitThreshold",
    "QuadraticPi.GradedTwoLogFormalConnection",
    "QuadraticPi.GradedTwoLogIntegerFamilies",
    "QuadraticPi.GradedTwoLogJetClearing",
    "QuadraticPi.GradedTwoLogJetRates",
    "QuadraticPi.GradedTwoLogJetRescaling",
    "QuadraticPi.GradedTwoLogJointEndpoint",
    "QuadraticPi.GradedTwoLogMeasureHandoff",
    "QuadraticPi.GradedTwoLogNilssonCertificate",
    "QuadraticPi.GradedTwoLogRationalIndependence",
    "QuadraticPi.GradedTwoLogRationalObstruction",
    "QuadraticPi.GradedTwoLogRescaledSystem",
    "QuadraticPi.GradedTwoLogScalarContraction",
    "QuadraticPi.GradedTwoLogSeparation",
    "QuadraticPi.GradedTwoLogShortRank",
    "QuadraticPi.GradedTwoLogTransport",
    "QuadraticPi.GradedTwoLogUniformBounds",
    "QuadraticPi.GradedTwoLogUniformFamilies",
    "QuadraticPi.GradedUniformGrowthParameters",
    "QuadraticPi.GradedUniformGrowthThreshold",
    "QuadraticPi.GradedUniformQuadraticPolynomialTheorem",
    "QuadraticPi.GradedUniformRateSlackRemoval",
    "QuadraticPi.GradedUniformRationalRank",
    "QuadraticPi.GradedUniformRealFormBounds",
    "QuadraticPi.LocalSliceIsolation",
    "QuadraticPi.LogarithmicFullRowShear",
    "QuadraticPi.LogarithmicManuscriptAdapters",
    "QuadraticPi.MovingLogAnalyticColumns",
    "QuadraticPi.MovingLogBoundedFibreCurve",
    "QuadraticPi.MovingLogDistinctInterpolation",
    "QuadraticPi.MovingLogFibreIndex",
    "QuadraticPi.MovingLogFibreRestriction",
    "QuadraticPi.MovingLogFiniteCollision",
    "QuadraticPi.MovingLogGeometry.CurveInequality",
    "QuadraticPi.MovingLogOccupancyData",
    "QuadraticPi.MovingLogOccupancyGeometry.BlowupAmple",
    "QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry",
    "QuadraticPi.MovingLogOccupancyGeometry.BlowupMargin",
    "QuadraticPi.MovingLogOccupancyGeometry.BlowupPolarization",
    "QuadraticPi.MovingLogOccupancyGeometry.CurveCoordinates",
    "QuadraticPi.MovingLogOccupancyGeometry.CurveDegreeData",
    "QuadraticPi.MovingLogOccupancyGeometry.CurveImage",
    "QuadraticPi.MovingLogOccupancyGeometry.CurveMargin",
    "QuadraticPi.MovingLogOccupancyGeometry.CurveModel",
    "QuadraticPi.MovingLogOccupancyGeometry.CurveModelDegrees",
    "QuadraticPi.MovingLogOccupancyGeometry.DataExceptionalDegree",
    "QuadraticPi.MovingLogOccupancyGeometry.JetAmpleness",
    "QuadraticPi.MovingLogOccupancyGeometry.JetPackets",
    "QuadraticPi.MovingLogOccupancyGeometry.JetSurjectivity",
    "QuadraticPi.MovingLogOccupancyGeometry.MatrixFrame",
    "QuadraticPi.MovingLogOccupancyGeometry.MatrixGeometry",
    "QuadraticPi.MovingLogOccupancyGeometry.SectionBound",
    "QuadraticPi.MovingLogOccupancyInterpolation",
    "QuadraticPi.MovingLogOccupancyThresholds",
    "QuadraticPi.MovingLogOccupancyWeights",
    "QuadraticPi.MovingLogUniformInterpolation",
    "QuadraticPi.NormalJacobianCoordinateAdapter",
    "QuadraticPi.NormalizedComponentSource",
    "QuadraticPi.NormalizedEmbeddingMatchedLogRatioTheorem",
    "QuadraticPi.NormalizedEmbeddingMatchedLogRatioUnconditional",
    "QuadraticPi.NormalizedQuadraticLogarithmLinearCombination",
    "QuadraticPi.PartialEmbeddingLogarithmTheorem",
    "QuadraticPi.PartialEmbeddingMatchedLogRatioTheorem",
    "QuadraticPi.PolynomialFormalLocalLength",
    "QuadraticPi.PositiveQuadraticLogarithmTheorem",
    "QuadraticPi.QuadraticCharacterExponentTheorem",
    "QuadraticPi.QuadraticCharacterInputField",
    "QuadraticPi.QuadraticCharacterProduct",
    "QuadraticPi.QuadraticLogarithmicFamilyComplexBranch",
    "QuadraticPi.QuadraticLogarithmicFamilyComplexTaylor",
    "QuadraticPi.QuadraticLogarithmicFamilyDerivative",
    "QuadraticPi.QuadraticLogarithmicFamilyHolomorphic",
    "QuadraticPi.QuadraticLogarithmicFamilyTaylor",
    "QuadraticPi.QuadraticNormOneLogRatioTheorem",
    "QuadraticPi.RationalArctangentTheorem",
    "QuadraticPi.RationalLogRatioTheorem",
    "QuadraticPi.RationalLogarithmTheorem",
    "QuadraticPi.RationalNormalizedQuadraticLogarithmTheorem",
    "QuadraticPi.RationalTwoLogLinearForm",
    "QuadraticPi.RealMobiusInvariance",
    "QuadraticPi.RealQuadraticClassification",
    "QuadraticPi.RealQuadraticLogarithmNormTheorem",
    "QuadraticPi.RealQuadraticRationalLogRatioUnconditional",
    "QuadraticPi.RealWeightedSimplex",
    "QuadraticPi.ReciprocalPolynomialDegree",
    "QuadraticPi.ReciprocalTraceFixedField",
    "QuadraticPi.ReciprocalTraceLogarithmTheorem",
    "QuadraticPi.ReciprocalTraceParameterTheorem",
    "QuadraticPi.ScalarMatchingAllEmbeddingRigidity",
    "QuadraticPi.ScalarMatchingInvariantConverse",
    "QuadraticPi.ScalarMatchingInvariantDegreeTheorem",
    "QuadraticPi.ScalarMatchingInvariantEmbeddings",
    "QuadraticPi.ScalarMatchingInvariantField",
    "QuadraticPi.ScalarMatchingLinearCombination",
    "QuadraticPi.ScalarMatchingRationalConjugacy",
    "QuadraticPi.SmoothComponentFirstJets",
    "QuadraticPi.SmoothLocalPolynomialCertificate",
    "QuadraticPi.SourceFirstJets",
    "QuadraticPi.SurjectiveComponentCompletion",
    "QuadraticPi.TangentBasisInvertibility",
    "QuadraticPi.TransverseBlockJacobian",
    "QuadraticPi.TransverseNormalDifferential",
    "QuadraticPi.TransversePolynomialSource",
    "QuadraticPi.TransverseSimplexColength",
    "QuadraticPi.TransverseSliceSubstitution",
    "QuadraticPi.TwoIndependentFormsCriterion",
    "QuadraticPi.TwoLogAnalytic",
    "QuadraticPi.TwoLogAnalyticColumns",
    "QuadraticPi.TwoLogAnalyticSeries",
    "QuadraticPi.TwoLogCollision",
    "QuadraticPi.TwoLogCollisionCombinatorics",
    "QuadraticPi.TwoLogCollisionExponential",
    "QuadraticPi.TwoLogCollisionGeometricSum",
    "QuadraticPi.TwoLogCollisionLimit",
    "QuadraticPi.TwoLogDataCounting",
    "QuadraticPi.TwoLogFiniteCollision",
    "QuadraticPi.TwoLogJetDeterminant",
    "QuadraticPi.TwoLogManuscriptShear",
    "QuadraticPi.TwoLogMatrixShear",
    "QuadraticPi.TwoLogNonrationalNumberFieldMinors",
    "QuadraticPi.TwoLogNonrationalUniformInterpolation",
    "QuadraticPi.TwoLogSharpCollision",
    "QuadraticPi.TwoLogSharpCollisionCounting",
    "QuadraticPi.TwoLogShearFiltration",
    "QuadraticPi.TwoLogUniformInterpolation",
    "QuadraticPi.UniformCoefficientContraction",
    "QuadraticPi.UniqueComponentSupport",
    "QuadraticPi.GaussianMobiusPaperEndpoint"
  ],
  "new_names": [
    "QuadraticPi.GaussianMobiusPaperEndpoint.denominator_and_irrationality",
    "QuadraticPi.GaussianMobiusPaperEndpoint.paper_fractional_linear_invariance"
  ],
  "supplemental_existing_names": [
    "QuadraticPi.algebraicLogarithm_irrational",
    "QuadraticPi.algebraicGaussianLogarithm_gaussianIrrational",
    "QuadraticPi.algebraicLogarithm_irrationalityExponent_bounds_minimumPowerDegree",
    "QuadraticPi.algebraicGaussianLogarithm_irrationalityExponent_bounds_minimumPowerDegree",
    "QuadraticPi.QuadraticLogarithmicFamily.value_zero",
    "QuadraticPi.QuadraticLogarithmicFamily.complex_denominator_ne_zero",
    "QuadraticPi.QuadraticLogarithmicFamily.complexValue_ode",
    "QuadraticPi.QuadraticLogarithmicFamily.complexValue_zero"
  ]
}

==> anc/lean/validation/checkpoint136/final_verified_build.log <==
⚠ [3641/3710] Replayed OAI.NumberTheory.PiExponent.Jets.NormalBasisRigidity
warning: OAI/NumberTheory/PiExponent/Jets/NormalBasisRigidity.lean:4:0: 'Mathlib.Data.Real.Basic' has been deprecated: please replace this import by

import Mathlib.Basic.Real.Basic
⚠ [4189/4572] Replayed QuadraticPi.PolynomialFormalLocalLength
warning: QuadraticPi/PolynomialFormalLocalLength.lean:138:47: This simp argument is unused:
  MvPowerSeries.algebraMap_apply

Hint: Omit it from the simp argument list.
  [apply] simp [expansion, WeightedBezout.translation]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [4194/4572] Replayed QuadraticPi.TransversePolynomialSource
warning: QuadraticPi/TransversePolynomialSource.lean:232:0: automatically included section variable(s) unused in theorem `QuadraticPi.TransversePolynomialSource.fullSource_transverse_vanishing`:
  [IsScalarTower ℚ K A]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [IsScalarTower ℚ K A] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [4195/4572] Replayed QuadraticPi.ConstructedSourceDifferential
warning: QuadraticPi/ConstructedSourceDifferential.lean:211:0: automatically included section variable(s) unused in theorem `QuadraticPi.ConstructedSourceDifferential.sourceCoordinates_first_of_differential`:
  [IsScalarTower ℚ K A]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [IsScalarTower ℚ K A] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [4197/4572] Replayed QuadraticPi.FormalFrozenCoordinateSlice
warning: QuadraticPi/FormalFrozenCoordinateSlice.lean:271:0: automatically included section variable(s) unused in theorem `QuadraticPi.FormalFrozenCoordinateSlice.sourceFormalSlice_frozen`:
  [IsScalarTower ℚ K A]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [IsScalarTower ℚ K A] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: QuadraticPi/FormalFrozenCoordinateSlice.lean:304:8: Variable name `hzs` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hzs

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/FormalFrozenCoordinateSlice.lean:308:5: Variable name `hA` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hA

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/FormalFrozenCoordinateSlice.lean:309:5: Variable name `hB` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hB

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/FormalFrozenCoordinateSlice.lean:311:5: Variable name `hnormal` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hnormal

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/FormalFrozenCoordinateSlice.lean:316:5: Variable name `hF` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hF

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/FormalFrozenCoordinateSlice.lean:316:38: Variable name `hz` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hz

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/FormalFrozenCoordinateSlice.lean:316:64: Variable name `ha` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _ha

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/FormalFrozenCoordinateSlice.lean:317:5: Variable name `hchart` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hchart

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/FormalFrozenCoordinateSlice.lean:318:5: Variable name `htangentCoeff` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _htangentCoeff

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/FormalFrozenCoordinateSlice.lean:320:5: Variable name `hframeCoeff` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hframeCoeff

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/FormalFrozenCoordinateSlice.lean:321:5: Variable name `hzfirst` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hzfirst

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/FormalFrozenCoordinateSlice.lean:322:5: Variable name `htangentFlow` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _htangentFlow

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/FormalFrozenCoordinateSlice.lean:323:5: Variable name `hframeFlow` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hframeFlow

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/FormalFrozenCoordinateSlice.lean:326:5: Variable name `hrho` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hrho

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/FormalFrozenCoordinateSlice.lean:326:29: Variable name `hkappa` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hkappa

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/FormalFrozenCoordinateSlice.lean:327:5: Variable name `hepsilon` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hepsilon

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/FormalFrozenCoordinateSlice.lean:327:30: Variable name `hN` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hN

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/FormalFrozenCoordinateSlice.lean:328:5: Variable name `hdegree` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hdegree

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/FormalFrozenCoordinateSlice.lean:330:5: Variable name `hminimal` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hminimal

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/FormalFrozenCoordinateSlice.lean:333:5: Variable name `hvanish` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hvanish

Note: This linter can be disabled with `set_option linter.unusedVariables false`
⚠ [4198/4572] Replayed QuadraticPi.TransverseBlockJacobian
warning: QuadraticPi/TransverseBlockJacobian.lean:156:0: automatically included section variable(s) unused in theorem `QuadraticPi.TransverseBlockJacobian.sourceSlice_centered`:
  [IsScalarTower ℚ K A]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [IsScalarTower ℚ K A] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: QuadraticPi/TransverseBlockJacobian.lean:194:8: Variable name `hzs` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hzs

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/TransverseBlockJacobian.lean:198:5: Variable name `hA` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hA

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/TransverseBlockJacobian.lean:199:5: Variable name `hB` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hB

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/TransverseBlockJacobian.lean:201:5: Variable name `hnormal` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hnormal

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/TransverseBlockJacobian.lean:206:5: Variable name `hF` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hF

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/TransverseBlockJacobian.lean:206:38: Variable name `hz` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hz

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/TransverseBlockJacobian.lean:206:64: Variable name `ha` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _ha

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/TransverseBlockJacobian.lean:207:5: Variable name `hchart` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hchart

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/TransverseBlockJacobian.lean:208:5: Variable name `htangentCoeff` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _htangentCoeff

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/TransverseBlockJacobian.lean:210:5: Variable name `hframeCoeff` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hframeCoeff

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/TransverseBlockJacobian.lean:211:5: Variable name `hzfirst` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hzfirst

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/TransverseBlockJacobian.lean:212:5: Variable name `htangentFlow` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _htangentFlow

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/TransverseBlockJacobian.lean:213:5: Variable name `hframeFlow` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hframeFlow

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/TransverseBlockJacobian.lean:216:5: Variable name `hrho` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hrho

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/TransverseBlockJacobian.lean:216:29: Variable name `hkappa` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hkappa

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/TransverseBlockJacobian.lean:217:5: Variable name `hepsilon` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hepsilon

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/TransverseBlockJacobian.lean:217:30: Variable name `hN` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hN

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/TransverseBlockJacobian.lean:218:5: Variable name `hdegree` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hdegree

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/TransverseBlockJacobian.lean:220:5: Variable name `hminimal` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hminimal

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/TransverseBlockJacobian.lean:223:5: Variable name `hvanish` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hvanish

Note: This linter can be disabled with `set_option linter.unusedVariables false`
⚠ [4205/4572] Replayed QuadraticPi.CanonicalComponentQuotient
warning: QuadraticPi/CanonicalComponentQuotient.lean:78:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/CanonicalComponentQuotient.lean:79:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/CanonicalComponentQuotient.lean:125:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/CanonicalComponentQuotient.lean:126:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
⚠ [4206/4572] Replayed QuadraticPi.ComponentCompletionFaithful
warning: QuadraticPi/ComponentCompletionFaithful.lean:39:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/ComponentCompletionFaithful.lean:52:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/ComponentCompletionFaithful.lean:70:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/ComponentCompletionFaithful.lean:71:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/ComponentCompletionFaithful.lean:82:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/ComponentCompletionFaithful.lean:91:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/ComponentCompletionFaithful.lean:92:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
⚠ [4207/4572] Replayed QuadraticPi.ComponentResidueField
warning: QuadraticPi/ComponentResidueField.lean:38:9: Variable name `x` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _x

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/ComponentResidueField.lean:54:2: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
warning: QuadraticPi/ComponentResidueField.lean:69:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/ComponentResidueField.lean:97:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/ComponentResidueField.lean:106:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/ComponentResidueField.lean:115:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/ComponentResidueField.lean:164:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/ComponentResidueField.lean:165:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/ComponentResidueField.lean:180:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/ComponentResidueField.lean:181:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/ComponentResidueField.lean:194:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/ComponentResidueField.lean:195:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/ComponentResidueField.lean:206:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/ComponentResidueField.lean:207:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
⚠ [4230/4572] Replayed QuadraticPi.NormalizedComponentSource
warning: QuadraticPi/NormalizedComponentSource.lean:32:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/NormalizedComponentSource.lean:33:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/NormalizedComponentSource.lean:34:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/NormalizedComponentSource.lean:35:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
⚠ [4231/4572] Replayed QuadraticPi.SmoothComponentFirstJets
warning: QuadraticPi/SmoothComponentFirstJets.lean:153:8: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
warning: QuadraticPi/SmoothComponentFirstJets.lean:147:14: This simp argument is unused:
  mul_comm

Hint: Omit it from the simp argument list.
  [apply] simp

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/SmoothComponentFirstJets.lean:183:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/SmoothComponentFirstJets.lean:184:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/SmoothComponentFirstJets.lean:289:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/SmoothComponentFirstJets.lean:309:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/SmoothComponentFirstJets.lean:310:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
⚠ [4234/4572] Replayed QuadraticPi.AnalyticGermSource
warning: QuadraticPi/AnalyticGermSource.lean:101:9: Variable name `f` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _f

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/AnalyticGermSource.lean:101:11: Variable name `g` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _g

Note: This linter can be disabled with `set_option linter.unusedVariables false`
⚠ [4238/4572] Replayed QuadraticPi.GeneralPointMultiplicity
warning: QuadraticPi/GeneralPointMultiplicity.lean:81:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/GeneralPointMultiplicity.lean:104:23: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: QuadraticPi/GeneralPointMultiplicity.lean:104:63: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [4292/4572] Replayed QuadraticPi.AlgebraicLogDataConstruction
warning: QuadraticPi/AlgebraicLogDataConstruction.lean:24:41: Unused tactic linter: `ring` does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: QuadraticPi/AlgebraicLogDataConstruction.lean:27:41: Unused tactic linter: `ring` does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: QuadraticPi/AlgebraicLogDataConstruction.lean:24:41: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: QuadraticPi/AlgebraicLogDataConstruction.lean:27:41: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: QuadraticPi/AlgebraicLogDataConstruction.lean:24:22: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: QuadraticPi/AlgebraicLogDataConstruction.lean:27:22: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [4324/4572] Replayed QuadraticPi.NumberFieldDeterminant
warning: QuadraticPi/NumberFieldDeterminant.lean:100:0: automatically included section variable(s) unused in theorem `QuadraticPi.NumberFieldDeterminant.det_row_column_scale`:
  [NumberField E]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [NumberField E] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [4329/4572] Replayed QuadraticPi.NumberFieldMovingArithmetic
warning: QuadraticPi/NumberFieldMovingArithmetic.lean:48:0: automatically included section variable(s) unused in theorem `QuadraticPi.NumberFieldMovingArithmetic.ring_C_mem`:
  [NumberField E]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [NumberField E] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: QuadraticPi/NumberFieldMovingArithmetic.lean:64:0: automatically included section variable(s) unused in theorem `QuadraticPi.NumberFieldMovingArithmetic.cleared_polynomial_power_mem`:
  [NumberField E]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [NumberField E] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: QuadraticPi/NumberFieldMovingArithmetic.lean:114:0: automatically included section variable(s) unused in theorem `QuadraticPi.NumberFieldMovingArithmetic.scalar_product_mul_coeff`:
  [NumberField E]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [NumberField E] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: QuadraticPi/NumberFieldMovingArithmetic.lean:194:0: automatically included section variable(s) unused in theorem `QuadraticPi.NumberFieldMovingArithmetic.base_power_cleared_integral`:
  [NumberField E]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [NumberField E] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [4346/4572] Replayed QuadraticPi.LemniscateSeriesFlatten
warning: QuadraticPi/LemniscateSeriesFlatten.lean:35:41: `MvPolynomial.coeff_add` has been deprecated: Use `AddMonoidAlgebra.coeff_add` instead

Note: The updated constant has a different type:
  ∀ {R : Type u_1} {M : Type u_4} [inst : Semiring R] (x y : AddMonoidAlgebra R M), (x + y).coeff = x.coeff + y.coeff
instead of
  ∀ {R : Type u} {σ : Type u_1} [inst : CommSemiring R] (m : σ →₀ ℕ) (p q : MvPolynomial σ R),
    (p + q).coeff m = p.coeff m + q.coeff m

Note: The updated constant is in a different namespace. Dot notation may need to be changed (e.g., from `x.coeff_add` to `AddMonoidAlgebra.coeff_add x`).
⚠ [4353/4572] Replayed QuadraticPi.NumberFieldMovingMinors
warning: QuadraticPi/NumberFieldMovingMinors.lean:48:21: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [5099/5523] Replayed OAI.NumberTheory.PiExponent.Cohomology.CurveEuler
warning: OAI/NumberTheory/PiExponent/Cohomology/CurveEuler.lean:2:0: 'Mathlib.Data.Complex.Basic' has been deprecated: please replace this import by

import Mathlib.Basic.Complex.Basic
⚠ [5400/5523] Replayed OAI.NumberTheory.PiExponent.Polynomials.MixedSlopePolynomial
warning: OAI/NumberTheory/PiExponent/Polynomials/MixedSlopePolynomial.lean:4:0: 'Mathlib.Data.Real.Basic' has been deprecated: please replace this import by

import Mathlib.Basic.Real.Basic
⚠ [5583/6044] Replayed QuadraticPi.MovingLogGeometry.SourceRescaling
warning: QuadraticPi/MovingLogGeometry/SourceRescaling.lean:76:18: This simp argument is unused:
  MvPolynomial.pderiv_mul

Hint: Omit it from the simp argument list.
  [apply] simp [PiExponentApprox.polynomialFrame_zero, PiExponentApprox.logarithmicDerivation_apply,
    MvPolynomial.pderiv_X, rescaleY]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/MovingLogGeometry/SourceRescaling.lean:84:30: This simp argument is unused:
  MvPolynomial.pderiv_mul

Hint: Omit it from the simp argument list.
  [apply] simp [rescaleY, MvPolynomial.pderiv_X]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [5592/6044] Replayed QuadraticPi.MovingLogGeometry.ContactFamily
warning: QuadraticPi/MovingLogGeometry/ContactFamily.lean:143:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/MovingLogGeometry/ContactFamily.lean:177:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/MovingLogGeometry/ContactFamily.lean:231:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/MovingLogGeometry/ContactFamily.lean:271:64: This simp argument is unused:
  ← mul_assoc

Hint: Omit it from the simp argument list.
  [apply] simp [rescaledCoordinates, hbE]

Note: Simp arguments with `←` have the additional effect of removing the other direction from the simp set, even if the simp argument itself is unused. If the hint above does not work, try replacing `←` with `-` to only get that effect and silence this warning.

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/MovingLogGeometry/ContactFamily.lean:292:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
⚠ [5593/6044] Replayed QuadraticPi.MovingLogGeometry.JetColength
warning: QuadraticPi/MovingLogGeometry/JetColength.lean:85:0: automatically included section variable(s) unused in theorem `QuadraticPi.MovingLogGeometry.normalized_lift_nonconstant`:
  [Algebra.IsIntegral ℂ (IsLocalRing.ResidueField ↥(ring p))]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Algebra.IsIntegral ℂ (IsLocalRing.ResidueField ↥(ring p))] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [5600/6044] Replayed QuadraticPi.MovingLogGeometry.FibreComparison
warning: QuadraticPi/MovingLogGeometry/FibreComparison.lean:71:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
⚠ [5622/6044] Replayed QuadraticPi.IrrationalityExponentAffine
warning: QuadraticPi/IrrationalityExponentAffine.lean:41:4: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [5624/6044] Replayed QuadraticPi.AlgebraicLogarithmTheorem
warning: QuadraticPi/AlgebraicLogarithmTheorem.lean:42:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
⚠ [5628/6044] Replayed QuadraticPi.TwoLogSigmaBounds
warning: QuadraticPi/TwoLogSigmaBounds.lean:36:60: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: QuadraticPi/TwoLogSigmaBounds.lean:36:60: Unused tactic linter: `ring` does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: QuadraticPi/TwoLogSigmaBounds.lean:76:2: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [5640/6044] Replayed QuadraticPi.TwoLogMainPeriodBridge
warning: QuadraticPi/TwoLogMainPeriodBridge.lean:72:13: This simp argument is unused:
  map_mul

Hint: Omit it from the simp argument list.
  [apply] simp only [map_pow, map_natCast, mul_pow]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/TwoLogMainPeriodBridge.lean:72:22: This simp argument is unused:
  map_pow

Hint: Omit it from the simp argument list.
  [apply] simp only [map_mul, map_natCast, mul_pow]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [5647/6044] Replayed QuadraticPi.TwoLogWeightedCollision
warning: QuadraticPi/TwoLogWeightedCollision.lean:60:27: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: QuadraticPi/TwoLogWeightedCollision.lean:60:67: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [5654/6044] Replayed QuadraticPi.TwoLogTranslationSummation
warning: QuadraticPi/TwoLogTranslationSummation.lean:35:6: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [5667/6044] Replayed QuadraticPi.TwoLogArithmetic
warning: QuadraticPi/TwoLogArithmetic.lean:55:0: automatically included section variable(s) unused in theorem `QuadraticPi.TwoLogArithmetic.C_mem`:
  [CharZero E]
  [Algebra ℚ E]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [CharZero E] [Algebra ℚ E] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: QuadraticPi/TwoLogArithmetic.lean:68:21: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: QuadraticPi/TwoLogArithmetic.lean:68:45: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: QuadraticPi/TwoLogArithmetic.lean:70:0: automatically included section variable(s) unused in theorem `QuadraticPi.TwoLogArithmetic.coeff_mem_of_mem`:
  [CharZero E]
  [Algebra ℚ E]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [CharZero E] [Algebra ℚ E] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: QuadraticPi/TwoLogArithmetic.lean:126:21: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: QuadraticPi/TwoLogArithmetic.lean:128:0: automatically included section variable(s) unused in theorem `QuadraticPi.TwoLogArithmetic.base_power_cleared_range`:
  [CharZero E]
  [Algebra ℚ E]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [CharZero E] [Algebra ℚ E] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: QuadraticPi/TwoLogArithmetic.lean:187:21: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [5710/6044] Replayed QuadraticPi.TwoLogContactFamily
warning: QuadraticPi/TwoLogContactFamily.lean:79:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/TwoLogContactFamily.lean:128:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/TwoLogContactFamily.lean:158:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
⚠ [5715/6044] Replayed QuadraticPi.TwoLogCurveExcess
warning: QuadraticPi/TwoLogCurveExcess.lean:60:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
⚠ [5719/6044] Replayed QuadraticPi.TwoLogCharacterFiberPole
warning: QuadraticPi/TwoLogCharacterFiberPole.lean:21:23: `dif_neg` has been deprecated: Use `dite_eq_right` instead
warning: QuadraticPi/TwoLogCharacterFiberPole.lean:21:70: `dif_neg` has been deprecated: Use `dite_eq_right` instead
⚠ [5720/6044] Replayed QuadraticPi.TwoLogCharacterFiberSum
warning: QuadraticPi/TwoLogCharacterFiberSum.lean:49:4: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/TwoLogCharacterFiberSum.lean:70:6: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
⚠ [5721/6044] Replayed QuadraticPi.MovingLogGeometry.ProjectedCurveHeight
warning: QuadraticPi/MovingLogGeometry/ProjectedCurveHeight.lean:36:4: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/MovingLogGeometry/ProjectedCurveHeight.lean:59:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/MovingLogGeometry/ProjectedCurveHeight.lean:68:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
⚠ [5728/6044] Replayed QuadraticPi.TwoLogTruncatedBranchContact
warning: QuadraticPi/TwoLogTruncatedBranchContact.lean:113:33: This simp argument is unused:
  Fin.cases_succ

Hint: Omit it from the simp argument list.
  [apply] simp only [composedLogTails, Fin.cases_zero, PowerSeries.order_zero] at hk

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [5729/6044] Replayed QuadraticPi.TwoLogBranchColength
warning: QuadraticPi/TwoLogBranchColength.lean:49:22: This simp argument is unused:
  Fin.cases_zero

Hint: Omit it from the simp argument list.
  [apply] simp only [truncatedCoordinates, TwoLogTruncatedBranchContact.truncatedBranchCoordinates, Fin.cases_succ,
    map_add, map_sub, map_mul, map_one, AlgHom.commutes, LogarithmicContactIdeal.expansion_polynomial_aeval]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [5730/6044] Replayed QuadraticPi.TwoLogJetLocalization
warning: QuadraticPi/TwoLogJetLocalization.lean:34:8: This simp argument is unused:
  TwoLogBranchColength.logarithmicIdeal

Hint: Omit it from the simp argument list.
  [apply] simp [Function.comp_def, aeval_coordinates]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [5762/6044] Replayed QuadraticPi.NumberFieldMovingProduct
warning: QuadraticPi/NumberFieldMovingProduct.lean:41:21: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: QuadraticPi/NumberFieldMovingProduct.lean:150:21: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [5774/6044] Replayed QuadraticPi.TwoLogHouse
warning: QuadraticPi/TwoLogHouse.lean:179:22: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [5778/6044] Replayed QuadraticPi.TwoLogNormalizedSlopes
warning: QuadraticPi/TwoLogNormalizedSlopes.lean:91:52: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: QuadraticPi/TwoLogNormalizedSlopes.lean:134:20: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [5779/6044] Replayed QuadraticPi.NumberFieldMovingPartial
warning: QuadraticPi/NumberFieldMovingPartial.lean:89:21: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: QuadraticPi/NumberFieldMovingPartial.lean:89:36: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [5780/6044] Replayed QuadraticPi.TwoLogNormalizedArithmetic
warning: QuadraticPi/TwoLogNormalizedArithmetic.lean:107:21: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [5793/6044] Replayed QuadraticPi.TwoLogNumberFieldPartial
warning: QuadraticPi/TwoLogNumberFieldPartial.lean:57:40: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: QuadraticPi/TwoLogNumberFieldPartial.lean:57:21: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: QuadraticPi/TwoLogNumberFieldPartial.lean:57:40: Unused tactic linter: `ring` does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
⚠ [5794/6044] Replayed QuadraticPi.TwoLogComplexPartialComparison
warning: QuadraticPi/TwoLogComplexPartialComparison.lean:81:25: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [5799/6044] Replayed QuadraticPi.TwoLogRepresentedNormalizedComparison
warning: QuadraticPi/TwoLogRepresentedNormalizedComparison.lean:62:25: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [5807/6044] Replayed QuadraticPi.TwoLogIrrationalSlopeResidue
warning: QuadraticPi/TwoLogIrrationalSlopeResidue.lean:90:22: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [5811/6044] Replayed QuadraticPi.TwoLogNormalizedCurveExcess
warning: QuadraticPi/TwoLogNormalizedCurveExcess.lean:60:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
⚠ [5813/6044] Replayed QuadraticPi.TwoLogNormalizedCurveInequality
warning: QuadraticPi/TwoLogNormalizedCurveInequality.lean:51:4: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/TwoLogNormalizedCurveInequality.lean:76:6: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
⚠ [5857/6044] Replayed QuadraticPi.TwoLogNormalizedComparison
warning: QuadraticPi/TwoLogNormalizedComparison.lean:61:25: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [5858/6044] Replayed QuadraticPi.PartialEmbeddingMatchedLogRatioTheorem
warning: QuadraticPi/PartialEmbeddingMatchedLogRatioTheorem.lean:26:2: Try this: 
  haveI̵

The goal is a proposition, so `have` is preferred over `haveI`.
The difference between `have` and `haveI` is that `haveI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/PartialEmbeddingMatchedLogRatioTheorem.lean:19:0: automatically included section variable(s) unused in theorem `QuadraticPi.exists_largest_matched_log_branch_on`:
  [NumberField E]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [NumberField E] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [5859/6044] Replayed QuadraticPi.NormalizedEmbeddingMatchedLogRatioTheorem
warning: QuadraticPi/NormalizedEmbeddingMatchedLogRatioTheorem.lean:16:0: automatically included section variable(s) unused in theorem `QuadraticPi.paired_powers_injective_of_not_both_torsion`:
  [NumberField E]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [NumberField E] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: QuadraticPi/NormalizedEmbeddingMatchedLogRatioTheorem.lean:34:0: automatically included section variable(s) unused in theorem `QuadraticPi.exists_uniform_matched_branch_bounds`:
  [NumberField E]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [NumberField E] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: QuadraticPi/NormalizedEmbeddingMatchedLogRatioTheorem.lean:53:5: Variable name `hlogB` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hlogB

Note: This linter can be disabled with `set_option linter.unusedVariables false`
⚠ [5863/6044] Replayed QuadraticPi.RationalBaseAlgebraicPowerTranscendence
warning: QuadraticPi/RationalBaseAlgebraicPowerTranscendence.lean:21:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/RationalBaseAlgebraicPowerTranscendence.lean:23:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
⚠ [5870/6044] Replayed QuadraticPi.GaussianNumberFieldNorm
warning: QuadraticPi/GaussianNumberFieldNorm.lean:36:0: automatically included section variable(s) unused in theorem `QuadraticPi.GaussianNumberFieldNorm.norm_embedding_gaussian`:
  [NumberField E]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [NumberField E] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: QuadraticPi/GaussianNumberFieldNorm.lean:48:0: automatically included section variable(s) unused in theorem `QuadraticPi.GaussianNumberFieldNorm.gaussian_hom_integral`:
  [NumberField E]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [NumberField E] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: QuadraticPi/GaussianNumberFieldNorm.lean:59:0: automatically included section variable(s) unused in theorem `QuadraticPi.GaussianNumberFieldNorm.conjugate_ne_of_gaussian_hom`:
  [NumberField E]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [NumberField E] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: QuadraticPi/GaussianNumberFieldNorm.lean:78:5: Variable name `hB` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hB

Note: This linter can be disabled with `set_option linter.unusedVariables false`
⚠ [5873/6044] Replayed QuadraticPi.GaussianNumberFieldAdapters
warning: QuadraticPi/GaussianNumberFieldAdapters.lean:21:0: automatically included section variable(s) unused in theorem `QuadraticPi.GaussianNumberFieldAdapters.map_centers`:
  [NumberField E]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [NumberField E] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [5889/6044] Replayed QuadraticPi.GaussianAffineBound
warning: QuadraticPi/GaussianAffineBound.lean:105:4: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: QuadraticPi/GaussianAffineBound.lean:131:6: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [5891/6044] Replayed QuadraticPi.GaussianReciprocalBound
warning: QuadraticPi/GaussianReciprocalBound.lean:79:12: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [5894/6044] Replayed QuadraticPi.GaussianRationalCoordinates
warning: QuadraticPi/GaussianRationalCoordinates.lean:41:8: Unused tactic linter: `ring` does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: QuadraticPi/GaussianRationalCoordinates.lean:41:8: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
⚠ [5895/6044] Replayed QuadraticPi.GaussianMobiusInvariance
warning: QuadraticPi/GaussianMobiusInvariance.lean:91:6: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [5896/6044] Replayed QuadraticPi.GeneralPointGeometry
warning: QuadraticPi/GeneralPointGeometry.lean:27:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/GeneralPointGeometry.lean:28:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
⚠ [5903/6044] Replayed QuadraticPi.PositiveQuadraticLogarithmCoordinates
warning: QuadraticPi/PositiveQuadraticLogarithmCoordinates.lean:68:20: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [5906/6044] Replayed QuadraticPi.QuadraticLogarithmicFamilyDerivative
warning: QuadraticPi/QuadraticLogarithmicFamilyDerivative.lean:69:2: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [5908/6044] Replayed QuadraticPi.QuadraticLogarithmicFamilyTaylor
warning: QuadraticPi/QuadraticLogarithmicFamilyTaylor.lean:35:8: Unused tactic linter: `ring` does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: QuadraticPi/QuadraticLogarithmicFamilyTaylor.lean:35:8: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: QuadraticPi/QuadraticLogarithmicFamilyTaylor.lean:49:6: Unused tactic linter: `ring` does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: QuadraticPi/QuadraticLogarithmicFamilyTaylor.lean:49:6: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
⚠ [5909/6044] Replayed QuadraticPi.QuadraticLogarithmicFamilyComplexBranch
warning: QuadraticPi/QuadraticLogarithmicFamilyComplexBranch.lean:48:16: This simp argument is unused:
  zero_mul

Hint: Omit it from the simp argument list.
  [apply] simp only [Complex.mul_im, Complex.ofReal_re, Complex.ofReal_im, Complex.I_re, Complex.I_im,
    show (2 : ℂ).re = 2 from rfl, show (2 : ℂ).im = 0 from rfl, mul_zero, zero_add, add_zero, mul_one]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/QuadraticLogarithmicFamilyComplexBranch.lean:53:16: This simp argument is unused:
  zero_mul

Hint: Omit it from the simp argument list.
  [apply] simp only [Complex.mul_im, Complex.ofReal_re, Complex.ofReal_im, Complex.I_re, Complex.I_im,
    show (2 : ℂ).re = 2 from rfl, show (2 : ℂ).im = 0 from rfl, mul_zero, zero_add, add_zero, mul_one]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/QuadraticLogarithmicFamilyComplexBranch.lean:63:16: This simp argument is unused:
  zero_mul

Hint: Omit it from the simp argument list.
  [apply] simp only [Complex.mul_im, Complex.ofReal_re, Complex.ofReal_im, Complex.I_re, Complex.I_im,
    show (2 : ℂ).re = 2 from rfl, show (2 : ℂ).im = 0 from rfl, mul_zero, zero_add, add_zero, mul_one]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/QuadraticLogarithmicFamilyComplexBranch.lean:79:6: Unused tactic linter: `ring` does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: QuadraticPi/QuadraticLogarithmicFamilyComplexBranch.lean:79:6: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
⚠ [5910/6044] Replayed QuadraticPi.QuadraticLogarithmicFamilyHolomorphic
warning: QuadraticPi/QuadraticLogarithmicFamilyHolomorphic.lean:85:2: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [5911/6044] Replayed QuadraticPi.QuadraticLogarithmicFamilyComplexTaylor
warning: QuadraticPi/QuadraticLogarithmicFamilyComplexTaylor.lean:68:6: Unused tactic linter: `ring` does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: QuadraticPi/QuadraticLogarithmicFamilyComplexTaylor.lean:68:6: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
⚠ [5912/6044] Replayed QuadraticPi.GradedFixedFAnalytic
warning: QuadraticPi/GradedFixedFAnalytic.lean:79:4: This simp argument is unused:
  FormalMultilinearSeries.ofScalars_apply_eq

Hint: Omit it from the simp argument list.
  [apply] simp [scalarSeries, complexF, FormalMultilinearSeries.sum, smul_eq_mul, mul_comm]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [5914/6044] Replayed QuadraticPi.GradedFixedFRealValues
warning: QuadraticPi/GradedFixedFRealValues.lean:66:13: This simp argument is unused:
  Rat.cast_one

Hint: Omit it from the simp argument list.
  [apply] simp only [mul_one, one_pow, neg_neg, Rat.cast_neg] at h

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [5915/6044] Replayed QuadraticPi.GradedFixedFDifferentialEquation
warning: QuadraticPi/GradedFixedFDifferentialEquation.lean:71:6: Unused tactic linter: `ring` does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: QuadraticPi/GradedFixedFDifferentialEquation.lean:71:6: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
⚠ [5919/6044] Replayed QuadraticPi.SpanningIntegerContractions
warning: QuadraticPi/SpanningIntegerContractions.lean:19:44: This simp argument is unused:
  mul_left_comm

Hint: Omit it from the simp argument list.
  [apply] simp [Finset.mul_sum, mul_comm, mul_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/SpanningIntegerContractions.lean:21:0: automatically included section variable(s) unused in theorem `QuadraticPi.SpanningIntegerContractions.cast_intContraction`:
  [DecidableEq ι]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [DecidableEq ι] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [5923/6044] Replayed QuadraticPi.GradedFixedFContactAnalytic
warning: QuadraticPi/GradedFixedFContactAnalytic.lean:24:66: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
warning: QuadraticPi/GradedFixedFContactAnalytic.lean:31:13: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
warning: QuadraticPi/GradedFixedFContactAnalytic.lean:51:8: This simp argument is unused:
  Polynomial.coeff_map

Hint: Omit it from the simp argument list.
  [apply] simp

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/GradedFixedFContactAnalytic.lean:62:6: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
warning: QuadraticPi/GradedFixedFContactAnalytic.lean:70:8: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
⚠ [5925/6044] Replayed QuadraticPi.GradedFixedFContactVanishing
warning: QuadraticPi/GradedFixedFContactVanishing.lean:13:69: Variable name `hB` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hB

Note: This linter can be disabled with `set_option linter.unusedVariables false`
⚠ [5929/6044] Replayed QuadraticPi.GradedTransportCoefficientClearing
warning: QuadraticPi/GradedTransportCoefficientClearing.lean:69:28: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [5930/6044] Replayed QuadraticPi.GradedPolynomialDegreeSaving
warning: QuadraticPi/GradedPolynomialDegreeSaving.lean:26:6: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: QuadraticPi/GradedPolynomialDegreeSaving.lean:26:6: Unused tactic linter: `ring` does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
⚠ [5931/6044] Replayed QuadraticPi.GradedJetClearingArithmetic
warning: QuadraticPi/GradedJetClearingArithmetic.lean:54:4: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [5934/6044] Replayed QuadraticPi.GradedLocalTransportSeries
warning: QuadraticPi/GradedLocalTransportSeries.lean:134:8: Unused tactic linter: `ring` does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: QuadraticPi/GradedLocalTransportSeries.lean:134:8: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
⚠ [5935/6044] Replayed QuadraticPi.GradedRationalTransportClearing
warning: QuadraticPi/GradedRationalTransportClearing.lean:27:25: This simp argument is unused:
  Int.natCast_natAbs

Hint: Omit it from the simp argument list.
  [apply] simp [abs_of_nonneg hp]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/GradedRationalTransportClearing.lean:28:26: This simp argument is unused:
  Int.natCast_natAbs

Hint: Omit it from the simp argument list.
  [apply] simp [abs_of_nonpos hp]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [5937/6044] Replayed QuadraticPi.GradedLocalTransportEquations
warning: QuadraticPi/GradedLocalTransportEquations.lean:52:32: This simp argument is unused:
  zero_smul

Hint: Omit it from the simp argument list.
  [apply] simp only [derivative_pow, derivative.map_add, derivative_one, derivative.leibniz, derivative_C, derivative_X,
    mul_zero, zero_add, mul_one, pow_one] at hd

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/GradedLocalTransportEquations.lean:52:43: This simp argument is unused:
  mul_zero

Hint: Omit it from the simp argument list.
  [apply] simp only [derivative_pow, derivative.map_add, derivative_one, derivative.leibniz, derivative_C, derivative_X,
    zero_smul, zero_add, mul_one, pow_one] at hd

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/GradedLocalTransportEquations.lean:52:63: This simp argument is unused:
  mul_one

Hint: Omit it from the simp argument list.
  [apply] simp only [derivative_pow, derivative.map_add, derivative_one, derivative.leibniz, derivative_C, derivative_X,
    zero_smul, mul_zero, zero_add, pow_one] at hd

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/GradedLocalTransportEquations.lean:53:4: This simp argument is unused:
  pow_one

Hint: Omit it from the simp argument list.
  [apply] simp only [derivative_pow, derivative.map_add, derivative_one, derivative.leibniz, derivative_C, derivative_X,
    zero_smul, mul_zero, zero_add, mul_one] at hd

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/GradedLocalTransportEquations.lean:88:2: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
⚠ [5938/6044] Replayed QuadraticPi.GradedSignedDualPolynomial
warning: QuadraticPi/GradedSignedDualPolynomial.lean:20:38: Variable name `U` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _U

Note: This linter can be disabled with `set_option linter.unusedVariables false`
⚠ [5944/6044] Replayed QuadraticPi.GradedLiftedEntryClearing
warning: QuadraticPi/GradedLiftedEntryClearing.lean:32:20: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [5945/6044] Replayed QuadraticPi.GradedCovariantTaylorBridge
warning: QuadraticPi/GradedCovariantTaylorBridge.lean:22:0: automatically included section variable(s) unused in theorem `QuadraticPi.GradedCovariantTaylorBridge.pairing_derivative`:
  [DecidableEq ι]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [DecidableEq ι] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [5946/6044] Replayed QuadraticPi.GradedTransportNormalization
warning: QuadraticPi/GradedTransportNormalization.lean:89:45: This simp argument is unused:
  Option.elim_none

Hint: Omit it from the simp argument list.
  [apply] simp only [formalLift, lifted, Sum.elim_inl, upper, map_prod, map_pow, dual_specialized, Fintype.prod_option,
    endpointExponent, Option.elim_some, pow_zero, one_mul]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/GradedTransportNormalization.lean:89:63: This simp argument is unused:
  Option.elim_some

Hint: Omit it from the simp argument list.
  [apply] simp only [formalLift, lifted, Sum.elim_inl, upper, map_prod, map_pow, dual_specialized, Fintype.prod_option,
    endpointExponent, Option.elim_none, pow_zero, one_mul]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/GradedTransportNormalization.lean:93:6: This simp argument is unused:
  Option.elim_none

Hint: Omit it from the simp argument list.
  [apply] simp only [formalLift, lifted, Sum.elim_inr, lower, map_mul, map_prod, map_pow, dual_specialized,
    scalar_specialized, Fintype.prod_option, endpointExponent, Option.elim_some, pow_one]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/GradedTransportNormalization.lean:93:24: This simp argument is unused:
  Option.elim_some

Hint: Omit it from the simp argument list.
  [apply] simp only [formalLift, lifted, Sum.elim_inr, lower, map_mul, map_prod, map_pow, dual_specialized,
    scalar_specialized, Fintype.prod_option, endpointExponent, Option.elim_none, pow_one]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/GradedTransportNormalization.lean:99:2: Unused tactic linter: `change (Polynomial.evalRingHom 1) (((formalLift i).coeff 0).coeff d) = _` does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
⚠ [5948/6044] Replayed QuadraticPi.GradedSignedDualLocalODE
warning: QuadraticPi/GradedSignedDualLocalODE.lean:79:4: This simp argument is unused:
  Polynomial.eval_mul

Hint: Omit it from the simp argument list.
  [apply] simp only [GradedSignedDualPolynomial.dual, Polynomial.eval_finsetSum, Polynomial.eval_C, Polynomial.eval_pow,
    Polynomial.eval_neg, Polynomial.eval_X, Finset.sum_filter]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/GradedSignedDualLocalODE.lean:79:25: This simp argument is unused:
  Polynomial.eval_C

Hint: Omit it from the simp argument list.
  [apply] simp only [GradedSignedDualPolynomial.dual, Polynomial.eval_finsetSum, Polynomial.eval_mul,
    Polynomial.eval_pow, Polynomial.eval_neg, Polynomial.eval_X, Finset.sum_filter]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/GradedSignedDualLocalODE.lean:79:44: This simp argument is unused:
  Polynomial.eval_pow

Hint: Omit it from the simp argument list.
  [apply] simp only [GradedSignedDualPolynomial.dual, Polynomial.eval_finsetSum, Polynomial.eval_mul, Polynomial.eval_C,
    Polynomial.eval_neg, Polynomial.eval_X, Finset.sum_filter]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/GradedSignedDualLocalODE.lean:79:65: This simp argument is unused:
  Polynomial.eval_neg

Hint: Omit it from the simp argument list.
  [apply] simp only [GradedSignedDualPolynomial.dual, Polynomial.eval_finsetSum, Polynomial.eval_mul, Polynomial.eval_C,
    Polynomial.eval_pow, Polynomial.eval_X, Finset.sum_filter]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/GradedSignedDualLocalODE.lean:80:4: This simp argument is unused:
  Polynomial.eval_X

Hint: Omit it from the simp argument list.
  [apply] simp only [GradedSignedDualPolynomial.dual, Polynomial.eval_finsetSum, Polynomial.eval_mul, Polynomial.eval_C,
    Polynomial.eval_pow, Polynomial.eval_neg, Finset.sum_filter]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/GradedSignedDualLocalODE.lean:107:13: This simp argument is unused:
  map_nsmul

Hint: Omit it from the simp argument list.
  [apply] simp only [(derivative (R := ℚ)).map_neg, smul_eq_mul, nsmul_eq_mul, map_mul, map_natCast]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [5949/6044] Replayed QuadraticPi.GradedNaturalLiftedConnection
warning: QuadraticPi/GradedNaturalLiftedConnection.lean:36:28: This simp argument is unused:
  MvPolynomial.coeff_smul

Hint: Omit it from the simp argument list.
  [apply] simp [smul_smul, Finset.smul_sum]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/GradedNaturalLiftedConnection.lean:50:39: Variable name `hG` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hG

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/GradedNaturalLiftedConnection.lean:94:25: This simp argument is unused:
  he

Hint: Omit it from the simp argument list.
  [apply] simp [Nat.sub_add_cancel (by omega : 1 ≤ d e)]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/GradedNaturalLiftedConnection.lean:95:16: This simp argument is unused:
  Finsupp.single_apply

Hint: Omit it from the simp argument list.
  [apply] simp [hbe]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/GradedNaturalLiftedConnection.lean:149:51: This simp argument is unused:
  Ne.symm hne

Hint: Omit it from the simp argument list.
  [apply] simp [basis, MvPolynomial.coeff_monomial, hne]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [5950/6044] Replayed QuadraticPi.GradedNaturalLiftedSolutions
warning: QuadraticPi/GradedNaturalLiftedSolutions.lean:34:10: This simp argument is unused:
  MvPolynomial.aeval_C

Hint: Omit it from the simp argument list.
  [apply] simp [algebraMap_eq, naturalDerivation, MvPolynomial.derivation_C]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [5956/6044] Replayed QuadraticPi.GradedDifferentialTaylor
warning: QuadraticPi/GradedDifferentialTaylor.lean:60:34: This simp argument is unused:
  evaluation_constants

Hint: Omit it from the simp argument list.
  [apply] simp [hn]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/GradedDifferentialTaylor.lean:75:45: This simp argument is unused:
  Nat.succ_eq_add_one

Hint: Omit it from the simp argument list.
  [apply] simp [pointTaylor_coeff, hi, Nat.add_assoc, coeff_X, show n + 2 ≠ 1 by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [5966/6044] Replayed QuadraticPi.GradedTransportSizeBounds
warning: QuadraticPi/GradedTransportSizeBounds.lean:74:65: Variable name `hH` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hH

Note: This linter can be disabled with `set_option linter.unusedVariables false`
⚠ [5975/6044] Replayed QuadraticPi.GradedRateBoundedJetConstruction
warning: QuadraticPi/GradedRateBoundedJetConstruction.lean:61:22: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: QuadraticPi/GradedRateBoundedJetConstruction.lean:61:34: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: QuadraticPi/GradedRateBoundedJetConstruction.lean:61:54: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: QuadraticPi/GradedRateBoundedJetConstruction.lean:67:54: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: QuadraticPi/GradedRateBoundedJetConstruction.lean:68:23: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: QuadraticPi/GradedRateBoundedJetConstruction.lean:68:35: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: QuadraticPi/GradedRateBoundedJetConstruction.lean:68:65: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [5980/6044] Replayed QuadraticPi.GradedActualJetNonzero
warning: QuadraticPi/GradedActualJetNonzero.lean:21:4: `push_neg` has been deprecated. Prefer using `push Not` instead.
If you'd rather continue using `push_neg` in your project, you can implement it as follows:
```
open Lean.Parser.Tactic in
macro "push_neg" cfg:optConfig loc:(location)? : tactic =>
  `(tactic| push $cfg:optConfig Not $[$loc]?)
```
⚠ [5983/6044] Replayed QuadraticPi.IntegerPairFormArithmetic
warning: QuadraticPi/IntegerPairFormArithmetic.lean:32:4: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [5988/6044] Replayed QuadraticPi.HeightUniformTwoFormsMeasure
info: QuadraticPi/HeightUniformTwoFormsMeasure.lean:99:8: Try this:
  [apply] ring_nf
  
  The `ring` tactic failed to close the goal. Use `ring_nf` to obtain a normal form.
    
  Note that `ring` works primarily in *commutative* rings. If you have a noncommutative ring, abelian group or module, consider using `noncomm_ring`, `abel` or `module` instead.
warning: QuadraticPi/HeightUniformTwoFormsMeasure.lean:116:49: Variable name `hG` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hG

Note: This linter can be disabled with `set_option linter.unusedVariables false`
⚠ [5989/6044] Replayed QuadraticPi.UniformCoefficientContraction
warning: QuadraticPi/UniformCoefficientContraction.lean:24:18: Variable name `hC` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hC

Note: This linter can be disabled with `set_option linter.unusedVariables false`
⚠ [5990/6044] Replayed QuadraticPi.GradedContractionCoordinateBounds
warning: QuadraticPi/GradedContractionCoordinateBounds.lean:26:39: Variable name `hB` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hB

Note: This linter can be disabled with `set_option linter.unusedVariables false`
⚠ [5991/6044] Replayed QuadraticPi.GradedFiniteSpanningJetForms
warning: QuadraticPi/GradedFiniteSpanningJetForms.lean:73:22: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [5992/6044] Replayed QuadraticPi.GradedUniformRealFormBounds
warning: QuadraticPi/GradedUniformRealFormBounds.lean:47:72: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [5993/6044] Replayed QuadraticPi.GradedBoundedJetFamilies
warning: QuadraticPi/GradedBoundedJetFamilies.lean:53:18: `dif_pos` has been deprecated: Use `dite_eq_left` instead
warning: QuadraticPi/GradedBoundedJetFamilies.lean:55:17: `dif_neg` has been deprecated: Use `dite_eq_right` instead
warning: QuadraticPi/GradedBoundedJetFamilies.lean:60:20: `dif_pos` has been deprecated: Use `dite_eq_left` instead
warning: QuadraticPi/GradedBoundedJetFamilies.lean:61:19: `dif_neg` has been deprecated: Use `dite_eq_right` instead
warning: QuadraticPi/GradedBoundedJetFamilies.lean:69:20: `dif_pos` has been deprecated: Use `dite_eq_left` instead
warning: QuadraticPi/GradedBoundedJetFamilies.lean:70:19: `dif_neg` has been deprecated: Use `dite_eq_right` instead
⚠ [5994/6044] Replayed QuadraticPi.GradedEventualJetFamilyBounds
warning: QuadraticPi/GradedEventualJetFamilyBounds.lean:63:57: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [5995/6044] Replayed QuadraticPi.GradedActualFamilySelection
warning: QuadraticPi/GradedActualFamilySelection.lean:20:16: `dif_pos` has been deprecated: Use `dite_eq_left` instead
⚠ [5997/6044] Replayed QuadraticPi.GradedCornerSpaceDimension
warning: QuadraticPi/GradedCornerSpaceDimension.lean:25:47: `if_true` has been deprecated: Use `ite_true` instead
warning: QuadraticPi/GradedCornerSpaceDimension.lean:21:2: Try this: intro a ha κ
⚠ [5999/6044] Replayed QuadraticPi.GradedRankDimensionReduction
warning: QuadraticPi/GradedRankDimensionReduction.lean:13:14: This simp argument is unused:
  Module.finrank_pi

Hint: Omit it from the simp argument list.
  [apply] simp [omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [6000/6044] Replayed QuadraticPi.GradedFiniteJetEquations
warning: QuadraticPi/GradedFiniteJetEquations.lean:29:0: automatically included section variable(s) unused in theorem `QuadraticPi.GradedFiniteJetEquations.equations_of_initial_span`:
  [FiniteDimensional ℂ V]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [FiniteDimensional ℂ V] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [6002/6044] Replayed QuadraticPi.GradedRationalVanishingSpace
warning: QuadraticPi/GradedRationalVanishingSpace.lean:58:78: `if_true` has been deprecated: Use `ite_true` instead
⚠ [6006/6044] Replayed QuadraticPi.GradedAlgebraicValueIndependence
warning: QuadraticPi/GradedAlgebraicValueIndependence.lean:32:4: Try `simp at hw` instead of `simpa using hw`

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
warning: QuadraticPi/GradedAlgebraicValueIndependence.lean:36:4: Try `simp at hw` instead of `simpa using hw`

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
⚠ [6010/6044] Replayed QuadraticPi.GradedRamifiedContactOrder
warning: QuadraticPi/GradedRamifiedContactOrder.lean:146:33: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [6014/6044] Replayed QuadraticPi.GradedDimensionCardinality
warning: QuadraticPi/GradedDimensionCardinality.lean:48:23: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [6016/6044] Replayed QuadraticPi.GradedRateSlackArithmetic
warning: QuadraticPi/GradedRateSlackArithmetic.lean:25:76: Unused tactic linter: `ring` does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: QuadraticPi/GradedRateSlackArithmetic.lean:25:76: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
⚠ [6021/6044] Replayed QuadraticPi.TwoLogAnalyticAssignment
warning: QuadraticPi/TwoLogAnalyticAssignment.lean:119:2: Unused tactic linter: `change _ ≤ _` does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
⚠ [6023/6044] Replayed QuadraticPi.TwoLogAnalyticSlopeBound
info: QuadraticPi/TwoLogAnalyticSlopeBound.lean:54:90: Try this:
  [apply] ring_nf
  
  The `ring` tactic failed to close the goal. Use `ring_nf` to obtain a normal form.
    
  Note that `ring` works primarily in *commutative* rings. If you have a noncommutative ring, abelian group or module, consider using `noncomm_ring`, `abel` or `module` instead.
warning: QuadraticPi/TwoLogAnalyticSlopeBound.lean:54:21: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: QuadraticPi/TwoLogAnalyticSlopeBound.lean:54:86: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [6031/6044] Replayed QuadraticPi.RationalTwoLogLinearForm
warning: QuadraticPi/RationalTwoLogLinearForm.lean:116:6: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [6032/6044] Replayed QuadraticPi.IrrationalityExponentFiniteMobius
warning: QuadraticPi/IrrationalityExponentFiniteMobius.lean:41:4: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: QuadraticPi/IrrationalityExponentFiniteMobius.lean:107:10: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: QuadraticPi/IrrationalityExponentFiniteMobius.lean:165:6: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [6042/6242] Replayed QuadraticPi.GradedLargeEndpointPolynomialBound
warning: QuadraticPi/GradedLargeEndpointPolynomialBound.lean:40:40: Variable name `he` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _he

Note: This linter can be disabled with `set_option linter.unusedVariables false`
⚠ [6044/6242] Replayed QuadraticPi.GradedSourceRankApplication
warning: QuadraticPi/GradedSourceRankApplication.lean:101:21: `dif_pos` has been deprecated: Use `dite_eq_left` instead
⚠ [6053/6242] Replayed QuadraticPi.GradedAnalyticInitialValue
warning: QuadraticPi/GradedAnalyticInitialValue.lean:108:21: This simp argument is unused:
  transportedSolution

Hint: Omit it from the simp argument list.
  [apply] simp only [hd, ho.2, Finset.sum_mul, Finset.mul_sum]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [6054/6242] Replayed QuadraticPi.GradedQuadraticNilssonOrder
warning: QuadraticPi/GradedQuadraticNilssonOrder.lean:101:4: This simp argument is unused:
  show (2 : ℝ≥0∞) ≠ ⊤ by norm_num

Hint: Omit it from the simp argument list.
  [apply] simp only [coverOrder, ENNReal.div_eq_top, show (2 : ℝ≥0∞) ≠ 0 by norm_num, and_false, or_false, false_or,
    and_true, ENat.toENNReal_eq_top, analyticOrderAt_eq_top]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/GradedQuadraticNilssonOrder.lean:101:46: This simp argument is unused:
  or_false

Hint: Omit it from the simp argument list.
  [apply] simp only [coverOrder, ENNReal.div_eq_top, show (2 : ℝ≥0∞) ≠ 0 by norm_num, show (2 : ℝ≥0∞) ≠ ⊤ by norm_num,
    and_false, false_or, and_true, ENat.toENNReal_eq_top, analyticOrderAt_eq_top]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/GradedQuadraticNilssonOrder.lean:101:64: This simp argument is unused:
  and_true

Hint: Omit it from the simp argument list.
  [apply] simp only [coverOrder, ENNReal.div_eq_top, show (2 : ℝ≥0∞) ≠ 0 by norm_num, show (2 : ℝ≥0∞) ≠ ⊤ by norm_num,
    and_false, or_false, false_or, ENat.toENNReal_eq_top, analyticOrderAt_eq_top]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [6067/6242] Replayed QuadraticPi.GradedGeneralRationalJets
warning: QuadraticPi/GradedGeneralRationalJets.lean:60:0: automatically included section variable(s) unused in theorem `QuadraticPi.GradedGeneralRationalJets.taylor_rational_connection`:
  [Fintype ι]
  [DecidableEq ι]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype ι] [DecidableEq ι] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: QuadraticPi/GradedGeneralRationalJets.lean:99:0: automatically included section variable(s) unused in theorem `QuadraticPi.GradedGeneralRationalJets.mixedPairing_derivative`:
  [DecidableEq ι]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [DecidableEq ι] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [6071/6242] Replayed QuadraticPi.GradedGeneralNilssonRankCitation
warning: QuadraticPi/GradedGeneralNilssonRankCitation.lean:25:0: automatically included section variable(s) unused in theorem `QuadraticPi.GradedGeneralNilssonRankCitation.continuedRemainder_germ`:
  [DecidableEq ι]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [DecidableEq ι] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [6074/6242] Replayed QuadraticPi.GradedGeneralLocalLogCoordinate
warning: QuadraticPi/GradedGeneralLocalLogCoordinate.lean:41:42: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [6093/6242] Replayed QuadraticPi.GradedGeneralNilssonSourceMatch
warning: QuadraticPi/GradedGeneralNilssonSourceMatch.lean:23:40: Variable name `u` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _u

Note: This linter can be disabled with `set_option linter.unusedVariables false`
⚠ [6114/6242] Replayed QuadraticPi.GradedSimplyConnectedUnionCitation
warning: QuadraticPi/GradedSimplyConnectedUnionCitation.lean:22:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
⚠ [6116/6242] Replayed QuadraticPi.GradedGeneralBranchSelection
warning: QuadraticPi/GradedGeneralBranchSelection.lean:87:55: `Set.mem_setOf_eq` has been deprecated: Use `Set.mem_ofPred_eq` instead
⚠ [6119/6242] Replayed QuadraticPi.GradedScaledJointTradeoff
warning: QuadraticPi/GradedScaledJointTradeoff.lean:50:2: Unused tactic linter: `push_cast` does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
⚠ [6121/6242] Replayed QuadraticPi.GradedQuadraticPolynomialEndpoint
warning: QuadraticPi/GradedQuadraticPolynomialEndpoint.lean:85:42: Variable name `hn` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hn

Note: This linter can be disabled with `set_option linter.unusedVariables false`
⚠ [6124/6242] Replayed QuadraticPi.GradedSharpActualFamilies
warning: QuadraticPi/GradedSharpActualFamilies.lean:59:57: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [6136/6242] Replayed QuadraticPi.GradedSmallLogarithmPowers
warning: QuadraticPi/GradedSmallLogarithmPowers.lean:17:85: This simp argument is unused:
  mul_one

Hint: Omit it from the simp argument list.
  [apply] simp only [value, show (0 : ℝ) < 1 by norm_num, ite_true, positiveValue, Real.sqrt_one, one_mul, div_one]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [6142/6242] Replayed QuadraticPi.GradedTwoLogTransport
warning: QuadraticPi/GradedTwoLogTransport.lean:16:50: `if_true` has been deprecated: Use `ite_true` instead
warning: QuadraticPi/GradedTwoLogTransport.lean:55:33: This simp argument is unused:
  Matrix.mul_sum

Hint: Omit it from the simp argument list.
  [apply] simp [transport, Matrix.mul_add, Matrix.mul_smul, generator_mul_generator]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/GradedTwoLogTransport.lean:55:48: This simp argument is unused:
  Matrix.mul_smul

Hint: Omit it from the simp argument list.
  [apply] simp [transport, Matrix.mul_add, Matrix.mul_sum, generator_mul_generator]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/GradedTwoLogTransport.lean:100:31: This simp argument is unused:
  Finset.sum_mul

Hint: Omit it from the simp argument list.
  [apply] simp [endpoint, add_mul, mul_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [6143/6242] Replayed QuadraticPi.GradedTwoLogJetClearing
warning: QuadraticPi/GradedTwoLogJetClearing.lean:41:52: `if_false` has been deprecated: Use `ite_false` instead
warning: QuadraticPi/GradedTwoLogJetClearing.lean:49:49: `if_neg` has been deprecated: Use `ite_eq_right` instead
warning: QuadraticPi/GradedTwoLogJetClearing.lean:51:19: Unused tactic linter: `ring` does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: QuadraticPi/GradedTwoLogJetClearing.lean:51:19: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: QuadraticPi/GradedTwoLogJetClearing.lean:72:32: This simp argument is unused:
  Fin.val_zero

Hint: Omit it from the simp argument list.
  [apply] simp only [localDenominator, Nat.reduceAdd]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/GradedTwoLogJetClearing.lean:77:32: This simp argument is unused:
  Fin.val_one

Hint: Omit it from the simp argument list.
  [apply] simp only [localDenominator, Nat.reduceAdd]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/GradedTwoLogJetClearing.lean:75:8: Unused tactic linter: `ring` does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: QuadraticPi/GradedTwoLogJetClearing.lean:80:8: Unused tactic linter: `ring` does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: QuadraticPi/GradedTwoLogJetClearing.lean:75:8: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: QuadraticPi/GradedTwoLogJetClearing.lean:80:8: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: QuadraticPi/GradedTwoLogJetClearing.lean:121:83: Unused tactic linter: `ring` does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: QuadraticPi/GradedTwoLogJetClearing.lean:121:83: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
⚠ [6145/6242] Replayed QuadraticPi.GradedTwoLogContactConstruction
warning: QuadraticPi/GradedTwoLogContactConstruction.lean:28:59: This simp argument is unused:
  Finset.mul_sum

Hint: Omit it from the simp argument list.
  [apply] simp [contactRemainder, contactBasis, Fintype.sum_sum_type, mul_add, mul_ite]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [6146/6242] Replayed QuadraticPi.GradedTwoLogContactRates
info: QuadraticPi/GradedTwoLogContactRates.lean:36:2: Try this:
  [apply] ring_nf
  
  The `ring` tactic failed to close the goal. Use `ring_nf` to obtain a normal form.
    
  Note that `ring` works primarily in *commutative* rings. If you have a noncommutative ring, abelian group or module, consider using `noncomm_ring`, `abel` or `module` instead.
warning: QuadraticPi/GradedTwoLogContactRates.lean:35:58: This simp argument is unused:
  zero_add

Hint: Omit it from the simp argument list.
  [apply] simp only [entryBound_log, add_div, add_zero, mul_div_right_comm]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/GradedTwoLogContactRates.lean:55:41: Variable name `hG` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hG

Note: This linter can be disabled with `set_option linter.unusedVariables false`
⚠ [6147/6242] Replayed QuadraticPi.GradedTwoLogFormalConnection
warning: QuadraticPi/GradedTwoLogFormalConnection.lean:31:10: This simp argument is unused:
  PowerSeries.derivative_one

Hint: Omit it from the simp argument list.
  [apply] simp

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [6148/6242] Replayed QuadraticPi.GradedTwoLogAnalyticTaylor
warning: QuadraticPi/GradedTwoLogAnalyticTaylor.lean:33:15: This simp argument is unused:
  increment

Hint: Omit it from the simp argument list.
  [apply] simp only [logBranch, Pi.add_apply, Pi.mul_apply, id_eq, zero_add, mul_one]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/GradedTwoLogAnalyticTaylor.lean:33:25: This simp argument is unused:
  logBranch

Hint: Omit it from the simp argument list.
  [apply] simp only [increment, Pi.add_apply, Pi.mul_apply, id_eq, zero_add, mul_one]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/GradedTwoLogAnalyticTaylor.lean:33:48: This simp argument is unused:
  Pi.mul_apply

Hint: Omit it from the simp argument list.
  [apply] simp only [increment, logBranch, Pi.add_apply, id_eq, zero_add, mul_one]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/GradedTwoLogAnalyticTaylor.lean:32:47: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [6149/6242] Replayed QuadraticPi.GradedTwoLogAnalyticJets
warning: QuadraticPi/GradedTwoLogAnalyticJets.lean:49:61: Unused tactic linter: `ring` does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: QuadraticPi/GradedTwoLogAnalyticJets.lean:49:61: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: QuadraticPi/GradedTwoLogAnalyticJets.lean:84:10: This simp argument is unused:
  transport

Hint: Omit it from the simp argument list.
  [apply] simp [connection, Matrix.sum_apply, Matrix.smul_apply, smul_eq_mul]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/GradedTwoLogAnalyticJets.lean:83:21: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [6150/6242] Replayed QuadraticPi.GradedTwoLogAnalyticContact
warning: QuadraticPi/GradedTwoLogAnalyticContact.lean:135:8: `dif_pos` has been deprecated: Use `dite_eq_left` instead
⚠ [6153/6242] Replayed QuadraticPi.GradedTwoLogContactDecay
warning: QuadraticPi/GradedTwoLogContactDecay.lean:126:59: Unused tactic linter: `change ‖z‖ ≤ 1 / 4` does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
⚠ [6156/6242] Replayed QuadraticPi.GradedTwoLogScalarContraction
warning: QuadraticPi/GradedTwoLogScalarContraction.lean:167:60: Variable name `hB` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hB

Note: This linter can be disabled with `set_option linter.unusedVariables false`
⚠ [6157/6242] Replayed QuadraticPi.GradedTwoLogArithmeticIndependence
warning: QuadraticPi/GradedTwoLogArithmeticIndependence.lean:42:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/GradedTwoLogArithmeticIndependence.lean:59:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
⚠ [6160/6242] Replayed QuadraticPi.GradedTwoLogSeparation
warning: QuadraticPi/GradedTwoLogSeparation.lean:42:63: `if_true` has been deprecated: Use `ite_true` instead
⚠ [6162/6242] Replayed QuadraticPi.GradedTwoLogCornerContact
warning: QuadraticPi/GradedTwoLogCornerContact.lean:43:2: Unused tactic linter: `change
  (∑ row,
      (P row).eval₂ (Int.castRingHom ℂ) z *
        ((transport hG (fun i => increment ((i.val + 1 : ℕ) : ℚ) (((1 : ℚ) / (N : ℚ) : ℚ) : ℂ) z)).mulVec
            (sourceColumn (fun i : Fin 2 => logBranch ((i.val + 1 : ℕ) : ℚ) (((1 : ℚ) / (N : ℚ) : ℚ) : ℂ)) kap))
          row) =
    _` does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
⚠ [6165/6242] Replayed QuadraticPi.GradedTwoLogIntegerFamilies
warning: QuadraticPi/GradedTwoLogIntegerFamilies.lean:27:6: `dif_pos` has been deprecated: Use `dite_eq_left` instead
warning: QuadraticPi/GradedTwoLogIntegerFamilies.lean:50:20: `if_pos` has been deprecated: Use `ite_eq_left` instead
warning: QuadraticPi/GradedTwoLogIntegerFamilies.lean:58:20: `if_pos` has been deprecated: Use `ite_eq_left` instead
warning: QuadraticPi/GradedTwoLogIntegerFamilies.lean:128:65: This simp argument is unused:
  zero_add

Hint: Omit it from the simp argument list.
  [apply] simp only [upperContraction, lowerContraction, SpanningIntegerContractions.intContraction, Pi.zero_apply,
    mul_zero, Finset.sum_const_zero, Int.cast_zero, zero_mul, abs_zero, add_zero]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/GradedTwoLogIntegerFamilies.lean:117:74: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: QuadraticPi/GradedTwoLogIntegerFamilies.lean:124:56: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [6169/6242] Replayed QuadraticPi.GradedTwoLogExplicitParameters
warning: QuadraticPi/GradedTwoLogExplicitParameters.lean:75:2: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: QuadraticPi/GradedTwoLogExplicitParameters.lean:117:2: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [6173/6242] Replayed QuadraticPi.MovingLogFibreIndex
warning: QuadraticPi/MovingLogFibreIndex.lean:59:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
⚠ [6174/6242] Replayed QuadraticPi.MovingLogFibreRestriction
warning: QuadraticPi/MovingLogFibreRestriction.lean:34:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
⚠ [6203/6242] Replayed QuadraticPi.NumberFieldMovingAdapters
warning: QuadraticPi/NumberFieldMovingAdapters.lean:25:0: automatically included section variable(s) unused in theorem `QuadraticPi.NumberFieldMovingAdapters.map_scaledRationalCenters`:
  [CharZero E]
  [Algebra ℚ E]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [CharZero E] [Algebra ℚ E] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: QuadraticPi/NumberFieldMovingAdapters.lean:39:0: automatically included section variable(s) unused in theorem `QuadraticPi.NumberFieldMovingAdapters.denominator_mul_scaledRationalCenters`:
  [Algebra ℚ E]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Algebra ℚ E] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: QuadraticPi/NumberFieldMovingAdapters.lean:53:0: automatically included section variable(s) unused in theorem `QuadraticPi.NumberFieldMovingAdapters.scaledRationalCenters_ne_zero`:
  [Algebra ℚ E]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Algebra ℚ E] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: QuadraticPi/NumberFieldMovingAdapters.lean:69:0: automatically included section variable(s) unused in theorem `QuadraticPi.NumberFieldMovingAdapters.selectedMinor_det_ne_zero_of_complex`:
  [CharZero E]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [CharZero E] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [6227/6242] Replayed QuadraticPi.RealMobiusInvariance
warning: QuadraticPi/RealMobiusInvariance.lean:50:6: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [6228/6242] Replayed QuadraticPi.RealQuadraticRationalLogRatioUnconditional
warning: QuadraticPi/RealQuadraticRationalLogRatioUnconditional.lean:137:17: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [6233/6242] Replayed QuadraticPi.ReciprocalPolynomialDegree
warning: QuadraticPi/ReciprocalPolynomialDegree.lean:28:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/ReciprocalPolynomialDegree.lean:163:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
⚠ [6234/6242] Replayed QuadraticPi.ReciprocalTraceFixedField
warning: QuadraticPi/ReciprocalTraceFixedField.lean:57:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
⚠ [6236/6242] Replayed QuadraticPi.ScalarMatchingRationalConjugacy
warning: QuadraticPi/ScalarMatchingRationalConjugacy.lean:44:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/ScalarMatchingRationalConjugacy.lean:46:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
⚠ [6241/6242] Replayed QuadraticPi.TwoLogSharpCollision
warning: QuadraticPi/TwoLogSharpCollision.lean:254:23: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
✔ [6242/6242] Built QuadraticPi.GaussianMobiusPaperEndpoint (2.5s)
Build completed successfully (6242 jobs).


==> anc/lean/validation/checkpoint136/original-lakefile.toml <==
name = "quadraticPiPilot"
version = "0.1.0"
defaultTargets = ["QuadraticPi"]

[[require]]
name = "mathlib"
git = "https://github.com/leanprover-community/mathlib4.git"
rev = "d13f23b723b8a846827a245b89c10fc7d3f11612"

[[lean_lib]]
name = "QuadraticPi"

[[lean_lib]]
name = "OAI"

[lean_lib.leanOptions]
autoImplicit = false


==> anc/lean/validation/checkpoint136/selected_endpoint_sources.json <==
{
  "QuadraticPi.two_le_extendedIrrationalityExponent": "QuadraticPi/LogarithmicManuscriptAdapters.lean",
  "QuadraticPi.two_le_gaussianIrrationalityExponent": "QuadraticPi/GaussianExponentConclusion.lean",
  "QuadraticPi.GaussianMobiusPaperEndpoint.paper_fractional_linear_invariance": "QuadraticPi/GaussianMobiusPaperEndpoint.lean",
  "QuadraticPi.extendedIrrationalityExponent_rat_mobius": "QuadraticPi/RealMobiusInvariance.lean",
  "QuadraticPi.irrational_rat_mobius": "QuadraticPi/RealMobiusInvariance.lean",
  "QuadraticPi.algebraicLogarithm_irrationalityExponent_bounds": "QuadraticPi/AlgebraicLogarithmTheorem.lean",
  "QuadraticPi.rationalPowerLogarithm_irrationalityExponent_eq_two": "QuadraticPi/RationalLogarithmTheorem.lean",
  "QuadraticPi.algebraicLogarithm_irrational": "QuadraticPi/AlgebraicLogarithmTheorem.lean",
  "QuadraticPi.algebraicLogarithm_irrationalityExponent_bounds_minimumPowerDegree": "QuadraticPi/AlgebraicLogarithmTheorem.lean",
  "QuadraticPi.algebraicGaussianLogarithm_irrationalityExponent_bounds": "QuadraticPi/GaussianAlgebraicLogarithmTheorem.lean",
  "QuadraticPi.gaussianPower_exp_irrationalityExponent_eq_two": "QuadraticPi/GaussianLogarithmPowers.lean",
  "QuadraticPi.algebraicGaussianLogarithm_gaussianIrrational": "QuadraticPi/GaussianAlgebraicLogarithmTheorem.lean",
  "QuadraticPi.algebraicGaussianLogarithm_irrationalityExponent_bounds_minimumPowerDegree": "QuadraticPi/GaussianLogarithmPowers.lean",
  "QuadraticPi.rationalArctangent_irrationalityExponent_eq_two": "QuadraticPi/RationalArctangentTheorem.lean",
  "QuadraticPi.MovingLogOccupancyInterpolation.bounded_fiber_interpolation": "QuadraticPi/MovingLogOccupancyInterpolation.lean",
  "QuadraticPi.MovingLogUniformInterpolation.movingLogInterpolation": "QuadraticPi/MovingLogUniformInterpolation.lean",
  "QuadraticPi.MovingLogDistinctInterpolation.distinct_multiplicative_centers": "QuadraticPi/MovingLogDistinctInterpolation.lean",
  "QuadraticPi.MovingLogDistinctInterpolation.real_geometric_progression": "QuadraticPi/MovingLogDistinctInterpolation.lean",
  "QuadraticPi.GeneralMultiplicityPaperEndpoint.paper_weighted_transverse_multiplicity": "QuadraticPi/GeneralMultiplicityPaperEndpoint.lean",
  "QuadraticPi.MovingLogBoundedFibreCurve.weighted_curve_inequality": "QuadraticPi/MovingLogBoundedFibreCurve.lean",
  "QuadraticPi.LogarithmicFullRowShear.det_selectedMatrix_add_tail": "QuadraticPi/LogarithmicFullRowShear.lean",
  "QuadraticPi.LogarithmicFullRowShear.selected_det_ne_zero_iff": "QuadraticPi/LogarithmicFullRowShear.lean",
  "QuadraticPi.MovingLogFiniteCollision.selected_column_collision_bound_exact": "QuadraticPi/MovingLogFiniteCollision.lean",
  "QuadraticPi.MovingLogFiniteCollision.translated_row_determinant_bound_exact": "QuadraticPi/MovingLogFiniteCollision.lean",
  "QuadraticPi.partialScalarMatchingLogarithm_irrationalityExponent_bounds": "QuadraticPi/PartialEmbeddingLogarithmTheorem.lean",
  "QuadraticPi.scalarMatchingLogarithm_irrationalityExponent_eq_two": "QuadraticPi/FullEmbeddingLogarithmTheorem.lean",
  "QuadraticPi.realQuadraticLogarithm_norm_irrationalityExponent_eq_two": "QuadraticPi/RealQuadraticLogarithmNormTheorem.lean",
  "QuadraticPi.positiveQuadraticLogarithm_rational_sum_irrationalityExponent_eq_two": "QuadraticPi/PositiveQuadraticLogarithmTheorem.lean",
  "QuadraticPi.circularQuadraticLogarithm_rational_sum_irrationalityExponent_eq_two": "QuadraticPi/CircularQuadraticLogarithmTheorem.lean",
  "QuadraticPi.ScalarMatchingInvariantConverse.invariantField_theorem": "QuadraticPi/ScalarMatchingInvariantConverse.lean",
  "QuadraticPi.ScalarMatchingAllEmbeddingRigidity.all_matching_rigidity": "QuadraticPi/ScalarMatchingAllEmbeddingRigidity.lean",
  "QuadraticPi.ReciprocalTraceLogarithmTheorem.reciprocalTrace_irrationalityExponent_bounds": "QuadraticPi/ReciprocalTraceLogarithmTheorem.lean",
  "QuadraticPi.ReciprocalTraceParameterTheorem.parameter_irrationalityExponent_bounds": "QuadraticPi/ReciprocalTraceParameterTheorem.lean",
  "QuadraticPi.QuadraticCharacterExponent.exists_logSum_irrationalityExponent_eq_two": "QuadraticPi/QuadraticCharacterExponentTheorem.lean",
  "QuadraticPi.QuadraticCharacterExponent.logSum_irrationalityExponent_eq_two_of_fieldRange": "QuadraticPi/QuadraticCharacterExponentTheorem.lean",
  "QuadraticPi.rationalLogRatio_irrationalityExponent_bounds": "QuadraticPi/RationalLogRatioTheorem.lean",
  "QuadraticPi.TwoLogUniformInterpolation.twoLogUniformInterpolation": "QuadraticPi/TwoLogUniformInterpolation.lean",
  "QuadraticPi.TwoLogManuscriptShear.det_fullLog_selected_eq_ratMinor": "QuadraticPi/TwoLogManuscriptShear.lean",
  "QuadraticPi.TwoLogManuscriptShear.fullLog_det_ne_zero_iff_ratMinor": "QuadraticPi/TwoLogManuscriptShear.lean",
  "QuadraticPi.TwoLogSharpCollision.pair_degree_sum_lower_rpow": "QuadraticPi/TwoLogSharpCollisionCounting.lean",
  "QuadraticPi.TwoLogSharpCollision.selected_formal_main_collision_bound": "QuadraticPi/TwoLogSharpCollision.lean",
  "QuadraticPi.TwoLogSharpCollision.infinite_collision_exp_bound": "QuadraticPi/TwoLogSharpCollision.lean",
  "QuadraticPi.rationalTwoLog_linearForm_lowerBound": "QuadraticPi/RationalTwoLogLinearForm.lean",
  "QuadraticPi.partialEmbeddingMatchedLogRatio_irrationalityExponent_bounds": "QuadraticPi/PartialEmbeddingMatchedLogRatioTheorem.lean",
  "QuadraticPi.allEmbeddingMatchedLogRatio_irrationalityExponent_bounds": "QuadraticPi/AllEmbeddingMatchedLogRatioTheorem.lean",
  "QuadraticPi.quadraticNormOneLogRatio_irrationalityExponent_bounds": "QuadraticPi/QuadraticNormOneLogRatioTheorem.lean",
  "QuadraticPi.TwoLogNonrationalUniformInterpolation.twoLogNormalizedUniformInterpolation": "QuadraticPi/TwoLogNonrationalUniformInterpolation.lean",
  "QuadraticPi.TwoLogNonrationalNumberFieldMinors.cofinal_field_minors": "QuadraticPi/TwoLogNonrationalNumberFieldMinors.lean",
  "QuadraticPi.normalizedEmbeddingMatchedLogRatio_irrationalityExponent_bounds": "QuadraticPi/NormalizedEmbeddingMatchedLogRatioTheorem.lean",
  "QuadraticPi.normalizedEmbeddingMatchedLogRatio_irrational": "QuadraticPi/NormalizedEmbeddingMatchedLogRatioUnconditional.lean",
  "QuadraticPi.normalizedEmbeddingMatchedLogRatio_unconditional_irrationalityExponent_bounds": "QuadraticPi/NormalizedEmbeddingMatchedLogRatioUnconditional.lean",
  "QuadraticPi.CircularRealLogRatioUnconditional.normalizedPiLogRatio_irrationalityExponent_bounds": "QuadraticPi/CircularRealLogRatioUnconditional.lean",
  "QuadraticPi.CircularRealLogRatioUnconditional.arctangentRealLogRatio_irrationalityExponent_bounds": "QuadraticPi/CircularRealLogRatioUnconditional.lean",
  "QuadraticPi.RealQuadraticRationalLogRatioUnconditional.norm_ratio_irrationalityExponent_bounds": "QuadraticPi/RealQuadraticRationalLogRatioUnconditional.lean",
  "QuadraticPi.RealQuadraticRationalLogRatioUnconditional.log_one_add_sqrt_two_ratio_bounds": "QuadraticPi/RealQuadraticRationalLogRatioUnconditional.lean",
  "QuadraticPi.RealQuadraticRationalLogRatioUnconditional.log_golden_ratio_bounds": "QuadraticPi/RealQuadraticRationalLogRatioUnconditional.lean",
  "QuadraticPi.scalarMatching_rational_sum_eventualLowerBound": "QuadraticPi/ScalarMatchingLinearCombination.lean",
  "QuadraticPi.scalarMatching_rational_sum_irrationalityExponent_eq_two": "QuadraticPi/ScalarMatchingLinearCombination.lean",
  "QuadraticPi.rationalLogarithm_rational_sum_eventualLowerBound": "QuadraticPi/LogarithmicManuscriptAdapters.lean",
  "QuadraticPi.rationalLogarithm_rational_sum_irrationalityExponent_eq_two": "QuadraticPi/LogarithmicManuscriptAdapters.lean",
  "QuadraticPi.rationalNormalizedQuadraticLogarithm_irrationalityExponent_eq_two": "QuadraticPi/RationalNormalizedQuadraticLogarithmTheorem.lean",
  "QuadraticPi.normalizedQuadraticLogarithm_rational_sum_irrationalityExponent_eq_two": "QuadraticPi/NormalizedQuadraticLogarithmLinearCombination.lean",
  "QuadraticPi.positiveQuadraticLogarithm_irrationalityExponent_eq_two": "QuadraticPi/PositiveQuadraticLogarithmTheorem.lean",
  "QuadraticPi.circularQuadraticLogarithm_irrationalityExponent_eq_two": "QuadraticPi/CircularQuadraticLogarithmTheorem.lean",
  "QuadraticPi.rationalNormalizedPi_irrationalityExponent_eq_two": "QuadraticPi/CircularQuadraticLogarithmTheorem.lean",
  "QuadraticPi.QuadraticLogarithmicFamily.value_hasDerivAt": "QuadraticPi/QuadraticLogarithmicFamilyDerivative.lean",
  "QuadraticPi.QuadraticLogarithmicFamily.value_ode": "QuadraticPi/QuadraticLogarithmicFamilyDerivative.lean",
  "QuadraticPi.QuadraticLogarithmicFamily.denominator_pos": "QuadraticPi/QuadraticLogarithmicFamilyDerivative.lean",
  "QuadraticPi.QuadraticLogarithmicFamily.value_zero": "QuadraticPi/QuadraticLogarithmicFamilyDerivative.lean",
  "QuadraticPi.QuadraticLogarithmicFamily.value_eq_tsum": "QuadraticPi/QuadraticLogarithmicFamilyTaylor.lean",
  "QuadraticPi.QuadraticLogarithmicFamily.value_series_absolutely_summable": "QuadraticPi/QuadraticLogarithmicFamilyTaylor.lean",
  "QuadraticPi.QuadraticLogarithmicFamily.value_complex_branch": "QuadraticPi/QuadraticLogarithmicFamilyComplexBranch.lean",
  "QuadraticPi.QuadraticLogarithmicFamily.complexValue_hasDerivAt_of_slitPlane": "QuadraticPi/QuadraticLogarithmicFamilyHolomorphic.lean",
  "QuadraticPi.QuadraticLogarithmicFamily.complexValue_differentiableOn": "QuadraticPi/QuadraticLogarithmicFamilyHolomorphic.lean",
  "QuadraticPi.QuadraticLogarithmicFamily.complex_denominator_ne_zero": "QuadraticPi/QuadraticLogarithmicFamilyHolomorphic.lean",
  "QuadraticPi.QuadraticLogarithmicFamily.complexValue_ode": "QuadraticPi/QuadraticLogarithmicFamilyHolomorphic.lean",
  "QuadraticPi.QuadraticLogarithmicFamily.complexValue_zero": "QuadraticPi/QuadraticLogarithmicFamilyHolomorphic.lean",
  "QuadraticPi.QuadraticLogarithmicFamily.complexValue_eq_tsum": "QuadraticPi/QuadraticLogarithmicFamilyComplexTaylor.lean",
  "QuadraticPi.QuadraticLogarithmicFamily.complexValue_series_absolutely_summable": "QuadraticPi/QuadraticLogarithmicFamilyComplexTaylor.lean",
  "QuadraticPi.ScalarMatchingInvariantField.fixes_iff_actions": "QuadraticPi/ScalarMatchingInvariantField.lean",
  "QuadraticPi.ScalarMatchingInvariantField.fixing_embedding_matches": "QuadraticPi/ScalarMatchingInvariantField.lean",
  "QuadraticPi.ScalarMatchingInvariantDegreeTheorem.invariantField_eventualLowerBound": "QuadraticPi/ScalarMatchingInvariantDegreeTheorem.lean",
  "QuadraticPi.ScalarMatchingInvariantDegreeTheorem.invariantField_irrationalityExponent_bounds": "QuadraticPi/ScalarMatchingInvariantDegreeTheorem.lean",
  "QuadraticPi.ReciprocalTraceLogarithmTheorem.reciprocalTrace_eventualLowerBound": "QuadraticPi/ReciprocalTraceLogarithmTheorem.lean",
  "QuadraticPi.ReciprocalPolynomialDegree.reciprocal_trace_index": "QuadraticPi/ReciprocalPolynomialDegree.lean",
  "QuadraticPi.ReciprocalPolynomialDegree.inverseAutomorphism_involutive": "QuadraticPi/ReciprocalPolynomialDegree.lean",
  "QuadraticPi.ReciprocalTraceFixedField.reciprocal_fixedField_eq_traceField": "QuadraticPi/ReciprocalTraceFixedField.lean",
  "QuadraticPi.ReciprocalPolynomialDegree.reciprocalPolynomial_irrationalityExponent_bounds": "QuadraticPi/ReciprocalPolynomialDegree.lean",
  "QuadraticPi.QuadraticCharacterProduct.product_equivariant": "QuadraticPi/QuadraticCharacterProduct.lean",
  "QuadraticPi.QuadraticCharacterProduct.product_mem_fixedField": "QuadraticPi/QuadraticCharacterProduct.lean",
  "QuadraticPi.QuadraticCharacterProduct.product_ne_zero": "QuadraticPi/QuadraticCharacterProduct.lean",
  "QuadraticPi.RealQuadraticClassification.exists_positive_nonsquare_realization": "QuadraticPi/RealQuadraticClassification.lean",
  "QuadraticPi.QuadraticCharacterInputField.fixedField_le_adjoin_of_product_ne_one": "QuadraticPi/QuadraticCharacterInputField.lean",
  "QuadraticPi.QuadraticCharacterInputField.two_dvd_finrank_adjoin_of_product_ne_one": "QuadraticPi/QuadraticCharacterInputField.lean",
  "QuadraticPi.QuadraticCharacterInputField.logSum_eq_zero_of_odd_finrank_adjoin": "QuadraticPi/QuadraticCharacterInputField.lean",
  "QuadraticPi.GradedGeneralRankClosed.paper_general_rank_lemma": "QuadraticPi/GradedGeneralRankClosed.lean",
  "QuadraticPi.TwoIndependentFormsCriterion.two_independent_forms_irrationalityExponent_bounds": "QuadraticPi/TwoIndependentFormsCriterion.lean",
  "QuadraticPi.TwoIndependentFormsCriterion.rowwise_two_independent_forms_irrationalityExponent_bounds": "QuadraticPi/TwoIndependentFormsCriterion.lean",
  "QuadraticPi.TwoIndependentFormsCriterion.two_independent_forms_extendedIrrationalityExponent_bound": "QuadraticPi/TwoIndependentFormsCriterion.lean",
  "QuadraticPi.UniformCoefficientContraction.uniform_coefficient_contraction": "QuadraticPi/UniformCoefficientContraction.lean",
  "QuadraticPi.UniformCoefficientContraction.uniform_coefficient_contraction_linked_slack": "QuadraticPi/UniformCoefficientContraction.lean",
  "QuadraticPi.GradedLiteralSmallPowerEndpoint.literal_common_small_power_cutoff": "QuadraticPi/GradedLiteralSmallPowerEndpoint.lean",
  "QuadraticPi.GradedSmallPowerPointwiseEndpoint.literal_small_power_pointwise_rates": "QuadraticPi/GradedSmallPowerPointwiseEndpoint.lean",
  "QuadraticPi.GradedLiteralUniformEndpoint.integer_base_literal_uniform_quadratic_polynomial": "QuadraticPi/GradedLiteralUniformEndpoint.lean",
  "QuadraticPi.GradedAnalyticJetClearing.integer_endpoint_dividedDerivative_cleared": "QuadraticPi/GradedAnalyticJetClearing.lean",
  "QuadraticPi.GradedSharpPaperRates.polynomial_joint_paper_bound": "QuadraticPi/GradedSharpPaperRates.lean",
  "QuadraticPi.GradedSharpPaperRates.polynomial_joint_paper_linked_bound": "QuadraticPi/GradedSharpPaperRates.lean",
  "QuadraticPi.GradedScaledJointTradeoff.quadratic_log_concrete_joint_tradeoff": "QuadraticPi/GradedScaledJointTradeoff.lean",
  "QuadraticPi.GradedTwoLogJointEndpoint.literal_two_log_joint": "QuadraticPi/GradedTwoLogJointEndpoint.lean",
  "QuadraticPi.GradedTwoLogJointEndpoint.literal_two_log_ratio": "QuadraticPi/GradedTwoLogJointEndpoint.lean",
  "QuadraticPi.GradedLiteralSmallPowerEndpoint.literal_small_power_range": "QuadraticPi/GradedLiteralSmallPowerEndpoint.lean",
  "QuadraticPi.GradedLiteralSmallPowerEndpoint.literal_quadratic_polynomial_range": "QuadraticPi/GradedLiteralSmallPowerEndpoint.lean",
  "QuadraticPi.restricted_power_exponent_eq": "QuadraticPi/ActualRestrictedPowerExponent.lean"
}

==> anc/lean/validation/final-review-2026-10-19/CACHE-GUARD-REVIEW.json <==
{
  "original_cache_manifest_sha256": "6d1c4184f3fdc20a7c3cf974b523f8aa913522a61fc4550e4a616cc9001448c4",
  "original_lakefile_guard": {
    "bytes": 324,
    "sha256": "e7a5394417435d625e3934098732229e1d5465c9b9a68a5e4a398d2976742cd9"
  },
  "publication_lakefile_guard": {
    "bytes": 15451,
    "sha256": "de0c9631e31337ba82ab6243d25d2c1f5a25fa4473c31d2064042f0967693274"
  },
  "configuration_difference": "defaultTargets only; no compiler, dependency, library, or Lean option changes",
  "original_default_target_count": 1,
  "publication_default_target_count": 337,
  "compiler_source_dependency_and_output_guards_unchanged": true
}


==> anc/lean/validation/final-review-2026-10-19/CACHE-RESTORE.log <==
{"status": "PASS", "verify_only": false, "source_modules": 1245, "artifact_files": 9960, "compiler_dependency_source_and_output_guards_verified": true, "compiler_outputs_modified": false}
Guarded publication cache restoration PASS


==> anc/lean/validation/final-review-2026-10-19/FILENAME-OMISSIONS-FOUND.json <==
{
  "references": [
    "GeneralExponentConclusion.lean",
    "PartialEmbeddingLogarithmTheorem.lean",
    "QuadraticCharacterExponentTheorem.lean",
    "QuadraticCharacterInputField.lean",
    "QuadraticCharacterProduct.lean",
    "QuadraticCharacterStabilizer.lean",
    "QuadraticPi/ActualRestrictedPowerExponent.lean",
    "QuadraticPi/CircularQuadraticLogField.lean",
    "QuadraticPi/CircularQuadraticLogarithmTheorem.lean",
    "QuadraticPi/ExponentConclusion.lean",
    "QuadraticPi/FullEmbeddingLogarithmTheorem.lean",
    "QuadraticPi/GaussianMobiusInvariance.lean",
    "QuadraticPi/NormalizedQuadraticLogarithmLinearCombination.lean",
    "QuadraticPi/PositiveQuadraticLogarithmCoordinates.lean",
    "QuadraticPi/PositiveQuadraticLogarithmTheorem.lean",
    "QuadraticPi/QuadraticLogarithmicFamilyComplexBranch.lean",
    "QuadraticPi/QuadraticLogarithmicFamilyComplexTaylor.lean",
    "QuadraticPi/QuadraticLogarithmicFamilyDerivative.lean",
    "QuadraticPi/QuadraticLogarithmicFamilyHolomorphic.lean",
    "QuadraticPi/QuadraticLogarithmicFamilyTaylor.lean",
    "QuadraticPi/RationalArctangentTheorem.lean",
    "QuadraticPi/RationalLogRatioTheorem.lean",
    "QuadraticPi/RationalNormalizedQuadraticLogarithmTheorem.lean",
    "QuadraticPi/RationalSumDenominators.lean",
    "QuadraticPi/RationalTwoLogLinearForm.lean",
    "QuadraticPi/RealMobiusInvariance.lean",
    "QuadraticPi/RealQuadraticFieldCoordinates.lean",
    "QuadraticPi/RealQuadraticFieldNorm.lean",
    "QuadraticPi/RealQuadraticLogarithmNormTheorem.lean",
    "QuadraticPi/RestrictedLogarithmicPowers.lean",
    "QuadraticPi/ScalarMatchingLinearCombination.lean",
    "ReciprocalPolynomialDegree.lean",
    "ReciprocalQuarticExample.lean",
    "ReciprocalQuarticIrreducibility.lean",
    "ReciprocalTraceFixedField.lean",
    "ReciprocalTraceInversion.lean",
    "ReciprocalTraceLogarithmTheorem.lean",
    "ReciprocalTraceParameterTheorem.lean",
    "ScalarMatchingInvariantDegreeTheorem.lean",
    "ScalarMatchingInvariantEmbeddings.lean",
    "ScalarMatchingInvariantField.lean",
    "lean/OAI/NumberTheory/PiExponent/Main.lean"
  ],
  "initial_omissions": [
    {
      "reference": "QuadraticPi/RestrictedLogarithmicPowers.lean",
      "preserved": [
        "QuadraticPi/RestrictedLogarithmicPowers.lean"
      ]
    },
    {
      "reference": "ReciprocalQuarticIrreducibility.lean",
      "preserved": [
        "QuadraticPi/ReciprocalQuarticIrreducibility.lean"
      ]
    },
    {
      "reference": "ReciprocalTraceInversion.lean",
      "preserved": [
        "QuadraticPi/ReciprocalTraceInversion.lean"
      ]
    }
  ]
}


==> anc/lean/validation/final-review-2026-10-19/FINAL-SOURCE-REFERENCE-REVIEW.json <==
{
  "roots": 337,
  "additional_paper_source_roots": [
    "QuadraticPi.ReciprocalQuarticExample",
    "QuadraticPi.ReciprocalQuarticIrreducibility",
    "QuadraticPi.ReciprocalTraceInversion",
    "QuadraticPi.RestrictedLogarithmicPowers"
  ],
  "closure": 1549,
  "counts": {
    "OAI": 842,
    "QuadraticPi": 707
  },
  "paper_filename_mentions": [
    "GeneralExponentConclusion.lean",
    "PartialEmbeddingLogarithmTheorem.lean",
    "QuadraticCharacterExponentTheorem.lean",
    "QuadraticCharacterInputField.lean",
    "QuadraticCharacterProduct.lean",
    "QuadraticCharacterStabilizer.lean",
    "QuadraticPi/ActualRestrictedPowerExponent.lean",
    "QuadraticPi/CircularQuadraticLogField.lean",
    "QuadraticPi/CircularQuadraticLogarithmTheorem.lean",
    "QuadraticPi/ExponentConclusion.lean",
    "QuadraticPi/FullEmbeddingLogarithmTheorem.lean",
    "QuadraticPi/GaussianMobiusInvariance.lean",
    "QuadraticPi/NormalizedQuadraticLogarithmLinearCombination.lean",
    "QuadraticPi/PositiveQuadraticLogarithmCoordinates.lean",
    "QuadraticPi/PositiveQuadraticLogarithmTheorem.lean",
    "QuadraticPi/QuadraticLogarithmicFamilyComplexBranch.lean",
    "QuadraticPi/QuadraticLogarithmicFamilyComplexTaylor.lean",
    "QuadraticPi/QuadraticLogarithmicFamilyDerivative.lean",
    "QuadraticPi/QuadraticLogarithmicFamilyHolomorphic.lean",
    "QuadraticPi/QuadraticLogarithmicFamilyTaylor.lean",
    "QuadraticPi/RationalArctangentTheorem.lean",
    "QuadraticPi/RationalLogRatioTheorem.lean",
    "QuadraticPi/RationalNormalizedQuadraticLogarithmTheorem.lean",
    "QuadraticPi/RationalSumDenominators.lean",
    "QuadraticPi/RationalTwoLogLinearForm.lean",
    "QuadraticPi/RealMobiusInvariance.lean",
    "QuadraticPi/RealQuadraticFieldCoordinates.lean",
    "QuadraticPi/RealQuadraticFieldNorm.lean",
    "QuadraticPi/RealQuadraticLogarithmNormTheorem.lean",
    "QuadraticPi/RestrictedLogarithmicPowers.lean",
    "QuadraticPi/ScalarMatchingLinearCombination.lean",
    "ReciprocalPolynomialDegree.lean",
    "ReciprocalQuarticExample.lean",
    "ReciprocalQuarticIrreducibility.lean",
    "ReciprocalTraceFixedField.lean",
    "ReciprocalTraceInversion.lean",
    "ReciprocalTraceLogarithmTheorem.lean",
    "ReciprocalTraceParameterTheorem.lean",
    "ScalarMatchingInvariantDegreeTheorem.lean",
    "ScalarMatchingInvariantEmbeddings.lean",
    "ScalarMatchingInvariantField.lean",
    "lean/OAI/NumberTheory/PiExponent/Main.lean"
  ],
  "paper_filename_modules": {
    "GeneralExponentConclusion.lean": "QuadraticPi.GeneralExponentConclusion",
    "PartialEmbeddingLogarithmTheorem.lean": "QuadraticPi.PartialEmbeddingLogarithmTheorem",
    "QuadraticCharacterExponentTheorem.lean": "QuadraticPi.QuadraticCharacterExponentTheorem",
    "QuadraticCharacterInputField.lean": "QuadraticPi.QuadraticCharacterInputField",
    "QuadraticCharacterProduct.lean": "QuadraticPi.QuadraticCharacterProduct",
    "QuadraticCharacterStabilizer.lean": "QuadraticPi.QuadraticCharacterStabilizer",
    "QuadraticPi/ActualRestrictedPowerExponent.lean": "QuadraticPi.ActualRestrictedPowerExponent",
    "QuadraticPi/CircularQuadraticLogField.lean": "QuadraticPi.CircularQuadraticLogField",
    "QuadraticPi/CircularQuadraticLogarithmTheorem.lean": "QuadraticPi.CircularQuadraticLogarithmTheorem",
    "QuadraticPi/ExponentConclusion.lean": "QuadraticPi.ExponentConclusion",
    "QuadraticPi/FullEmbeddingLogarithmTheorem.lean": "QuadraticPi.FullEmbeddingLogarithmTheorem",
    "QuadraticPi/GaussianMobiusInvariance.lean": "QuadraticPi.GaussianMobiusInvariance",
    "QuadraticPi/NormalizedQuadraticLogarithmLinearCombination.lean": "QuadraticPi.NormalizedQuadraticLogarithmLinearCombination",
    "QuadraticPi/PositiveQuadraticLogarithmCoordinates.lean": "QuadraticPi.PositiveQuadraticLogarithmCoordinates",
    "QuadraticPi/PositiveQuadraticLogarithmTheorem.lean": "QuadraticPi.PositiveQuadraticLogarithmTheorem",
    "QuadraticPi/QuadraticLogarithmicFamilyComplexBranch.lean": "QuadraticPi.QuadraticLogarithmicFamilyComplexBranch",
    "QuadraticPi/QuadraticLogarithmicFamilyComplexTaylor.lean": "QuadraticPi.QuadraticLogarithmicFamilyComplexTaylor",
    "QuadraticPi/QuadraticLogarithmicFamilyDerivative.lean": "QuadraticPi.QuadraticLogarithmicFamilyDerivative",
    "QuadraticPi/QuadraticLogarithmicFamilyHolomorphic.lean": "QuadraticPi.QuadraticLogarithmicFamilyHolomorphic",
    "QuadraticPi/QuadraticLogarithmicFamilyTaylor.lean": "QuadraticPi.QuadraticLogarithmicFamilyTaylor",
    "QuadraticPi/RationalArctangentTheorem.lean": "QuadraticPi.RationalArctangentTheorem",
    "QuadraticPi/RationalLogRatioTheorem.lean": "QuadraticPi.RationalLogRatioTheorem",
    "QuadraticPi/RationalNormalizedQuadraticLogarithmTheorem.lean": "QuadraticPi.RationalNormalizedQuadraticLogarithmTheorem",
    "QuadraticPi/RationalSumDenominators.lean": "QuadraticPi.RationalSumDenominators",
    "QuadraticPi/RationalTwoLogLinearForm.lean": "QuadraticPi.RationalTwoLogLinearForm",
    "QuadraticPi/RealMobiusInvariance.lean": "QuadraticPi.RealMobiusInvariance",
    "QuadraticPi/RealQuadraticFieldCoordinates.lean": "QuadraticPi.RealQuadraticFieldCoordinates",
    "QuadraticPi/RealQuadraticFieldNorm.lean": "QuadraticPi.RealQuadraticFieldNorm",
    "QuadraticPi/RealQuadraticLogarithmNormTheorem.lean": "QuadraticPi.RealQuadraticLogarithmNormTheorem",
    "QuadraticPi/RestrictedLogarithmicPowers.lean": "QuadraticPi.RestrictedLogarithmicPowers",
    "QuadraticPi/ScalarMatchingLinearCombination.lean": "QuadraticPi.ScalarMatchingLinearCombination",
    "ReciprocalPolynomialDegree.lean": "QuadraticPi.ReciprocalPolynomialDegree",
    "ReciprocalQuarticExample.lean": "QuadraticPi.ReciprocalQuarticExample",
    "ReciprocalQuarticIrreducibility.lean": "QuadraticPi.ReciprocalQuarticIrreducibility",
    "ReciprocalTraceFixedField.lean": "QuadraticPi.ReciprocalTraceFixedField",
    "ReciprocalTraceInversion.lean": "QuadraticPi.ReciprocalTraceInversion",
    "ReciprocalTraceLogarithmTheorem.lean": "QuadraticPi.ReciprocalTraceLogarithmTheorem",
    "ReciprocalTraceParameterTheorem.lean": "QuadraticPi.ReciprocalTraceParameterTheorem",
    "ScalarMatchingInvariantDegreeTheorem.lean": "QuadraticPi.ScalarMatchingInvariantDegreeTheorem",
    "ScalarMatchingInvariantEmbeddings.lean": "QuadraticPi.ScalarMatchingInvariantEmbeddings",
    "ScalarMatchingInvariantField.lean": "QuadraticPi.ScalarMatchingInvariantField"
  },
  "explicit_upstream_filename_mentions": [
    "lean/OAI/NumberTheory/PiExponent/Main.lean"
  ],
  "missing": [],
  "cycles": [],
  "external_roots": [
    "Lean",
    "Mathlib"
  ],
  "coverage_entries": 62,
  "statuses": {
    "FORMAL_ENDPOINT": 53,
    "CITED_FOUNDATION_ENDPOINT": 9
  },
  "coverage_anchors": 2088,
  "anchor_hash_issues": [],
  "anchor_line_issues": [],
  "paper_named_references": 132,
  "paper_names_not_in_audit_or_modules": [
    "QuadraticPi.EventualLowerBoundAbove",
    "QuadraticPi.M",
    "QuadraticPi.QuadraticCharacterDegree.character_fixedField_finrank",
    "QuadraticPi.QuadraticCharacterNorm.norm_fixedFieldProduct",
    "QuadraticPi.partialScalarMatchingLogarithm_eventualLowerBound"
  ],
  "audit_types": 2145,
  "audit_axiom_sets": 2145,
  "missing_axiom_entries": [],
  "extra_axiom_entries": [],
  "additional_axioms": {},
  "audit_inventory_matches_types": true,
  "static_admission_scan": {}
}


==> anc/lean/validation/final-review-2026-10-19/RESULTS.json <==
{
  "status": "PASS",
  "completed_at_utc": "2026-10-19T15:58:42.591874+00:00",
  "compiler_version": "4.34.1",
  "compiler_commit": "5045d0056413266e57c625dcd7c365b10e377c52",
  "compiler_sha256": "e8baaa71855a616dc351028f3ad2200051b0671f423a1696a100e809302d5550",
  "clean_locked_dependencies": 9,
  "source_modules": 1549,
  "module_counts": {
    "OAI": 842,
    "QuadraticPi": 707
  },
  "original_build_targets": 337,
  "additional_source_targets": [
    "QuadraticPi.ReciprocalQuarticExample",
    "QuadraticPi.ReciprocalQuarticIrreducibility",
    "QuadraticPi.ReciprocalTraceInversion",
    "QuadraticPi.RestrictedLogarithmicPowers"
  ],
  "fresh_original_audit_declarations": 2145,
  "fresh_additional_audit_declarations": 51,
  "fresh_original_axiom_sets_match_recorded": true,
  "only_axioms": [
    "Classical.choice",
    "Quot.sound",
    "propext"
  ],
  "source_compile_errors": 0,
  "mathematical_sources_modified": false,
  "paper_source_modified_during_review": false,
  "publication_paper_sha256": "62a8ef802639b4d3bb3b94303e8d35fee1c4cd95f27071cb5d808be1f302ce44",
  "cache_scope": "Official pinned Mathlib cache and source-guarded cache110, with explicit review that the publication lakefile differs only in defaultTargets.",
  "host_compatibility": "Preserved readlink shim redirects only this process executable lookup from /proc/PID/exe to /proc/self/exe; no compiler or kernel modification.",
  "bounded_processes": 2,
  "threads_per_compiler": 4,
  "classical_interface_review": "All twelve tracked interface names checked against their cited mathematical scope; native proof parameters remain explicit.",
  "initial_zip_omissions_corrected": [
    "QuadraticPi.ReciprocalQuarticIrreducibility",
    "QuadraticPi.ReciprocalTraceInversion",
    "QuadraticPi.RestrictedLogarithmicPowers"
  ],
  "added_dependencies": [
    "QuadraticPi.NormalizedQuadraticLogField",
    "QuadraticPi.NormalizedQuadraticLogarithmTheorem"
  ],
  "source_filename_mentions_checked": 42,
  "upstream_bibliography_filename_mentions": [
    "lean/OAI/NumberTheory/PiExponent/Main.lean"
  ],
  "numbered_statement_scope": {
    "total": 62,
    "direct_or_composed": 53,
    "explicit_classical_inputs": 9
  },
  "arxiv_server_compilation_performed": false,
  "fresh_source_compilation_counts": {
    "initial_337_build": 298,
    "corrected_337_build": 0,
    "initial_quartic_build": 1,
    "corrected_additional_build": 5
  }
}


==> anc/lean/validation/final-review-2026-10-19/REVIEW.txt <==
LOGARITHMS: FINAL FOCUSED LEAN REVIEW
Gregory V. Chudnovsky — October 19, 2026
Mathematical edition: October 16, 2026, through Checkpoint136

RESULT
The corrected publication supplement passed a fresh bounded Lean reproduction.
The focused review identified a source-packaging omission and repaired it.
No change to a mathematical proof or theorem statement was required by this
review. The 109-page article and its printed date remain unchanged.

USE THE CORRECTED SOURCE ZIP
Logarithmic_Arxiv_Prototype_2026-10-19_Lean136.zip
Download it again if you saved the earlier October 19 package. It expands
directly to main.tex and anc/. The previous reading PDF remains applicable.
The updated submission guide records the corrected ZIP hash and file count.
The actual arXiv server compilation/PDF/ancillary listing is still to be
checked during the logarithms submission. No logarithms submission was made
by this review; the already submitted lemniscate package was not modified.

WHAT THE EXTRA CHECK FOUND
The original target closure omitted three files explicitly named in the
paper's exposition:
  QuadraticPi/ReciprocalQuarticIrreducibility.lean
  QuadraticPi/ReciprocalTraceInversion.lean
  QuadraticPi/RestrictedLogarithmicPowers.lean
All three were intact in the preserved checkpoint. Their unchanged sources
and two required normalized-quadratic-logarithm dependencies are now included.
The earlier separately added ReciprocalQuarticExample is also retained.
The source scan now checks both fully qualified declaration/module names
and all 42 Lean filename mentions, distinguishing the explicitly external
upstream bibliography path. The corrected mathematical source closure has
1549 modules: 707 QuadraticPi and 842 OAI. No local import is missing.

FRESH BUILD AND AUDITS
The exact official Lean 4.34.1 compiler and nine clean locked dependency
commits were restored. The complete corrected reproduction script passed:
  Original checkpoint target list: 337 targets.
  Additional manuscript source targets: four.
  Original audit: 2145 declarations, unchanged.
  Separate additional audit: 51 declarations, disjoint from that inventory.
Both declaration audits report only the standard axioms propext,
Classical.choice, and Quot.sound; all original axiom sets match the retained
October 16 records. The additional audit includes the quartic degree proof,
inversion and restricted-power corollaries, and four concrete names previously
located only by static inspection. It does not inflate the old audit count.
The native source builds and audit processes reported no errors. Lean issued
ordinary style/deprecation warnings, including replayed historical warnings.

The run used official pinned Mathlib cache products and the source-guarded
project cache110. Every cached local source and output was checked against
its preserved checksum, together with the compiler and dependency pins.
The publication configuration differs only in its default target list;
this was checked structurally before adapting that configuration guard.
This is a fresh reproduction using verified caches, not a from-scratch
recompilation of every dependency. At most two compiler processes with four
threads each were admitted. A previously preserved host compatibility shim
redirected only the process's own executable-path lookup to /proc/self/exe;
no released compiler or Lean kernel code was changed. The shim source and
precise environment/result record accompany the audit logs.

The original 2088 supporting anchors, 113 preferred endpoint locations,
62 numbered statement environments and 55 proof environments remain checked
against their saved sources. All original research backups remain intact.

MATHEMATICAL INTERFACE REVIEW
The twelve tracked names are explicit theorem parameters, not twelve new
global axioms or twelve independent classical theorems. The review checked
their exact mathematical scope against the cited sources. No mismatch was
identified in the interfaces reviewed:

1. SharpLcmAsymptotic: log(lcm(1,...,n))/n tends to one. Prime-power
   factorization identifies the numerator with the Chebyshev psi function;
   the stated limit is the classical prime number theorem.
2. AlgebraicLogTranscendence: nonzero principal logarithms of nonzero
   algebraic numbers other than one are transcendental (Hermite-Lindemann).
3. CitedGenericSeparation: the adjacent-degree coordinate space, algebraic
   equations, dimension ratio, and equality cases match Fischler-Rivoal
   Theorem 4. Independence is of 1 and the source values over algebraic
   numbers; algebraic independence is not substituted for this hypothesis.
4. CitedGenericQuadraticRank: a sufficient quadratic Nilsson specialization
   of their general rank theorem, in normalized local solution coordinates.
   Degree M-1 and derivative column k+1 give the source indexing.
5. CitedBakerLogarithmIndependence: the inhomogeneous Baker theorem includes
   the constant 1. Chosen logarithms are encoded by their algebraic
   exponentials; the actual two-log rational independence is proved separately.
6. CitedGenericNilssonRank: Fischler-Rivoal Theorem 3, with the stated
   nondegeneracy condition, finite Nilsson expansions, ordinary endpoint,
   common continuation, and a rank offset depending only on the fixed system.
7. CitedOrdinaryAnalyticFundamental: the normalized fundamental matrix on
   an open simply connected pole-free domain, as in Milicic I.1.2 and I.2.
8. CitedSimplyConnectedUnion: the two-open-set van Kampen consequence
   uses a nonempty path-connected intersection (Hatcher Theorem 1.20).
9. CitedRegularPointLocalEquations: regular complex affine points admit
   codimension-many localized defining equations with the required tangent
   kernel; Stacks 00TS/00T5 provide the selection and cotangent argument.
10. CitedGelfondSchneider: the classical theorem applies to every chosen
    logarithm branch, with the base nonzero and different from one and an
    algebraic irrational exponent. The period case is handled separately.
11. CitedRegularPrincipalOpen: dense-open regularity and the closed-point
    dimension statement specialize to the stated nonempty principal open.
12. CitedComplexPrincipalOpenDensity: Milne Proposition 15.2 (2008)
    identifies complex and Zariski closures for constructible sets, giving
    ordinary density of the principal open in the irreducible component.

The quartic example was checked against the written formulas: its trace
field has degree two, the translated polynomial is Eisenstein at two,
its algebraic argument has degree four, and its irrationality exponent is
bounded between two and four. No equality with two is claimed for that
example. Restricted power-class exponents remain distinct from ordinary
unrestricted irrationality exponents.

SCOPE THAT REMAINS EXPLICIT
The paper's reviewed count remains 62 numbered results: 53 direct endpoints
or checked compositions and nine applications relative to named classical
inputs. A successful #print axioms check of an implication does not provide
proofs of its assumptions. Native Lean proofs of the cited classical inputs
are not supplied, in accordance with the accepted project scope. This
focused check is not a new sentence-by-sentence formalization or independent
referee review of all 109 pages. Exact exported theorem types remain decisive.

PRIMARY SOURCES CONSULTED
Fischler and Rivoal, arXiv:2312.12043v2, Theorems 3-4 and Lemma 1:
https://arxiv.org/html/2312.12043v2
Baker, Effective methods in the theory of numbers, ICM Nice 1970, section 2:
https://www.mathunion.org/fileadmin/ICM/Proceedings/ICM1970.1/ICM1970.1.ocr.pdf
Wustholz, One Century of Logarithmic Forms, printed page 3:
https://assets.cambridge.org/97805218/07999/excerpt/9780521807999_excerpt.pdf
Milicic, Differential Equations in Complex Domains, I.1.2 and I.2:
https://www.math.utah.edu/~milicic/Eprints/de.pdf
Hatcher, Algebraic Topology, Theorem 1.20, printed pages 43-44:
https://pi.math.cornell.edu/~hatcher/AT/AT.pdf
Stacks Project, localized equations, regular opens and dimensions:
https://stacks.math.columbia.edu/tag/00TS
https://stacks.math.columbia.edu/tag/00T5
https://stacks.math.columbia.edu/tag/0B8X
https://stacks.math.columbia.edu/tag/00P0
Milne, Algebraic Geometry, version 5.10 (2008), Proposition 15.2, page 197:
https://www.jmilne.org/math/CourseNotes/AG510.pdf
Tao, prime number theorem and Chebyshev psi formulation:
https://terrytao.wordpress.com/2009/09/24/the-prime-number-theorem-in-arithmetic-progressions-and-dueling-conspiracies/

EVIDENCE IN THE ZIP
anc/lean/validation/final-review-2026-10-19/ contains the fresh result record,
build logs, both declaration audits, cache-guard review, and source-reference
inventory. The old evidence is unchanged under validation/checkpoint136/.
The frozen source manifest covers both the mathematical files and evidence.


==> anc/lean/validation/final-review-2026-10-19/additional-51-declaration-audit.log <==
QuadraticPi.ReciprocalQuarticExample.trace : ℝ
'QuadraticPi.ReciprocalQuarticExample.trace' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.ReciprocalQuarticExample.alpha : ℝ
'QuadraticPi.ReciprocalQuarticExample.alpha' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.ReciprocalQuarticExample.value : ℝ
'QuadraticPi.ReciprocalQuarticExample.value' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.ReciprocalQuarticExample.trace_gt_two : 2 < QuadraticPi.ReciprocalQuarticExample.trace
'QuadraticPi.ReciprocalQuarticExample.trace_gt_two' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.ReciprocalQuarticExample.trace_isAlgebraic : IsAlgebraic ℚ QuadraticPi.ReciprocalQuarticExample.trace
'QuadraticPi.ReciprocalQuarticExample.trace_isAlgebraic' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.ReciprocalQuarticExample.trace_field_eq : ℚ⟮QuadraticPi.ReciprocalQuarticExample.trace⟯ = ℚ⟮√2⟯
'QuadraticPi.ReciprocalQuarticExample.trace_field_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.ReciprocalQuarticExample.trace_field_finrank :
  Module.finrank ℚ (QuadraticPi.AlgebraicLogField.RealField QuadraticPi.ReciprocalQuarticExample.trace) = 2
'QuadraticPi.ReciprocalQuarticExample.trace_field_finrank' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.ReciprocalQuarticExample.trace_radicand : QuadraticPi.ReciprocalQuarticExample.trace ^ 2 - 4 = 2 + 4 * √2
'QuadraticPi.ReciprocalQuarticExample.trace_radicand' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.ReciprocalQuarticExample.radical_eq :
  QuadraticPi.ReciprocalTraceParameterTheorem.radical QuadraticPi.ReciprocalQuarticExample.trace = √(2 + 4 * √2)
'QuadraticPi.ReciprocalQuarticExample.radical_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.ReciprocalQuarticExample.alpha_eq_argument :
  QuadraticPi.ReciprocalQuarticExample.alpha =
    QuadraticPi.ReciprocalTraceParameterTheorem.argument QuadraticPi.ReciprocalQuarticExample.trace
'QuadraticPi.ReciprocalQuarticExample.alpha_eq_argument' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.ReciprocalQuarticExample.value_eq_parameter :
  QuadraticPi.ReciprocalQuarticExample.value =
    QuadraticPi.ReciprocalTraceParameterTheorem.value QuadraticPi.ReciprocalQuarticExample.trace
'QuadraticPi.ReciprocalQuarticExample.value_eq_parameter' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.ReciprocalQuarticExample.one_lt_alpha : 1 < QuadraticPi.ReciprocalQuarticExample.alpha
'QuadraticPi.ReciprocalQuarticExample.one_lt_alpha' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.ReciprocalQuarticExample.alpha_isAlgebraic : IsAlgebraic ℚ QuadraticPi.ReciprocalQuarticExample.alpha
'QuadraticPi.ReciprocalQuarticExample.alpha_isAlgebraic' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.ReciprocalQuarticExample.alpha_trace :
  QuadraticPi.ReciprocalQuarticExample.alpha + QuadraticPi.ReciprocalQuarticExample.alpha⁻¹ =
    QuadraticPi.ReciprocalQuarticExample.trace
'QuadraticPi.ReciprocalQuarticExample.alpha_trace' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.ReciprocalQuarticExample.alpha_quartic_eq_zero :
  QuadraticPi.ReciprocalQuarticExample.alpha ^ 4 - 4 * QuadraticPi.ReciprocalQuarticExample.alpha ^ 3 +
          4 * QuadraticPi.ReciprocalQuarticExample.alpha ^ 2 -
        4 * QuadraticPi.ReciprocalQuarticExample.alpha +
      1 =
    0
'QuadraticPi.ReciprocalQuarticExample.alpha_quartic_eq_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.ReciprocalQuarticExample.definingPolynomial : Polynomial ℚ
'QuadraticPi.ReciprocalQuarticExample.definingPolynomial' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.ReciprocalQuarticExample.definingPolynomial_aeval :
  (Polynomial.aeval QuadraticPi.ReciprocalQuarticExample.alpha)
      QuadraticPi.ReciprocalQuarticExample.definingPolynomial =
    0
'QuadraticPi.ReciprocalQuarticExample.definingPolynomial_aeval' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.ReciprocalQuarticExample.quartic_eventualLowerBound :
  QuadraticPi.EventualLowerBoundAbove QuadraticPi.ReciprocalQuarticExample.value 4
'QuadraticPi.ReciprocalQuarticExample.quartic_eventualLowerBound' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.ReciprocalQuarticExample.quartic_irrational : Irrational QuadraticPi.ReciprocalQuarticExample.value
'QuadraticPi.ReciprocalQuarticExample.quartic_irrational' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.ReciprocalQuarticExample.quartic_irrationalityExponent_bounds :
  2 ≤ QuadraticPi.irrationalityExponent QuadraticPi.ReciprocalQuarticExample.value ∧
    QuadraticPi.irrationalityExponent QuadraticPi.ReciprocalQuarticExample.value ≤ 4
'QuadraticPi.ReciprocalQuarticExample.quartic_irrationalityExponent_bounds' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.ReciprocalQuarticExample.shiftedPolynomial : Polynomial ℤ
'QuadraticPi.ReciprocalQuarticExample.shiftedPolynomial' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.ReciprocalQuarticExample.shiftedPolynomial_monic :
  QuadraticPi.ReciprocalQuarticExample.shiftedPolynomial.Monic
'QuadraticPi.ReciprocalQuarticExample.shiftedPolynomial_monic' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.ReciprocalQuarticExample.shiftedPolynomial_natDegree :
  QuadraticPi.ReciprocalQuarticExample.shiftedPolynomial.natDegree = 4
'QuadraticPi.ReciprocalQuarticExample.shiftedPolynomial_natDegree' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.ReciprocalQuarticExample.shiftedPolynomial_isEisensteinAt :
  QuadraticPi.ReciprocalQuarticExample.shiftedPolynomial.IsEisensteinAt (Ideal.span {2})
'QuadraticPi.ReciprocalQuarticExample.shiftedPolynomial_isEisensteinAt' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.ReciprocalQuarticExample.shiftedPolynomial_irreducible :
  Irreducible QuadraticPi.ReciprocalQuarticExample.shiftedPolynomial
'QuadraticPi.ReciprocalQuarticExample.shiftedPolynomial_irreducible' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.ReciprocalQuarticExample.shiftedPolynomial_map_irreducible :
  Irreducible (Polynomial.map (algebraMap ℤ ℚ) QuadraticPi.ReciprocalQuarticExample.shiftedPolynomial)
'QuadraticPi.ReciprocalQuarticExample.shiftedPolynomial_map_irreducible' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.ReciprocalQuarticExample.definingPolynomial_taylor_one :
  (Polynomial.taylorEquiv 1) QuadraticPi.ReciprocalQuarticExample.definingPolynomial =
    Polynomial.map (algebraMap ℤ ℚ) QuadraticPi.ReciprocalQuarticExample.shiftedPolynomial
'QuadraticPi.ReciprocalQuarticExample.definingPolynomial_taylor_one' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.ReciprocalQuarticExample.definingPolynomial_irreducible :
  Irreducible QuadraticPi.ReciprocalQuarticExample.definingPolynomial
'QuadraticPi.ReciprocalQuarticExample.definingPolynomial_irreducible' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.ReciprocalQuarticExample.definingPolynomial_monic :
  QuadraticPi.ReciprocalQuarticExample.definingPolynomial.Monic
'QuadraticPi.ReciprocalQuarticExample.definingPolynomial_monic' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.ReciprocalQuarticExample.definingPolynomial_natDegree :
  QuadraticPi.ReciprocalQuarticExample.definingPolynomial.natDegree = 4
'QuadraticPi.ReciprocalQuarticExample.definingPolynomial_natDegree' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.ReciprocalQuarticExample.alpha_minpoly :
  minpoly ℚ QuadraticPi.ReciprocalQuarticExample.alpha = QuadraticPi.ReciprocalQuarticExample.definingPolynomial
'QuadraticPi.ReciprocalQuarticExample.alpha_minpoly' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.ReciprocalQuarticExample.alpha_minpoly_natDegree :
  (minpoly ℚ QuadraticPi.ReciprocalQuarticExample.alpha).natDegree = 4
'QuadraticPi.ReciprocalQuarticExample.alpha_minpoly_natDegree' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.ReciprocalQuarticExample.alpha_field_finrank :
  Module.finrank ℚ (QuadraticPi.AlgebraicLogField.RealField QuadraticPi.ReciprocalQuarticExample.alpha) = 4
'QuadraticPi.ReciprocalQuarticExample.alpha_field_finrank' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.ReciprocalTraceInversion.target_inv (a : ℝ) :
  QuadraticPi.ReciprocalTraceLogarithmTheorem.target a⁻¹ = QuadraticPi.ReciprocalTraceLogarithmTheorem.target a
'QuadraticPi.ReciprocalTraceInversion.target_inv' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.ReciprocalTraceInversion.trace_inv (a : ℝ) : a⁻¹ + a⁻¹⁻¹ = a + a⁻¹
'QuadraticPi.ReciprocalTraceInversion.trace_inv' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.ReciprocalTraceInversion.trace_radicand (a : ℝ) (ha : a ≠ 0) : (a + a⁻¹) ^ 2 - 4 = (a - a⁻¹) ^ 2
'QuadraticPi.ReciprocalTraceInversion.trace_radicand' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.ReciprocalTraceInversion.trace_gt_two (a : ℝ) (ha : 0 < a) (ha1 : a ≠ 1) : 2 < a + a⁻¹
'QuadraticPi.ReciprocalTraceInversion.trace_gt_two' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.ReciprocalTraceInversion.radical_trace (a : ℝ) (ha : a ≠ 0) :
  QuadraticPi.ReciprocalTraceParameterTheorem.radical (a + a⁻¹) = |a - a⁻¹|
'QuadraticPi.ReciprocalTraceInversion.radical_trace' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.ReciprocalTraceInversion.argument_trace_of_one_lt (a : ℝ) (ha : 1 < a) :
  QuadraticPi.ReciprocalTraceParameterTheorem.argument (a + a⁻¹) = a
'QuadraticPi.ReciprocalTraceInversion.argument_trace_of_one_lt' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.ReciprocalTraceInversion.argument_trace_of_lt_one (a : ℝ) (ha : 0 < a) (ha1 : a < 1) :
  QuadraticPi.ReciprocalTraceParameterTheorem.argument (a + a⁻¹) = a⁻¹
'QuadraticPi.ReciprocalTraceInversion.argument_trace_of_lt_one' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.ReciprocalTraceInversion.target_eq_parameter (a : ℝ) (ha : 0 < a) (ha1 : a ≠ 1) :
  QuadraticPi.ReciprocalTraceLogarithmTheorem.target a = QuadraticPi.ReciprocalTraceParameterTheorem.value (a + a⁻¹)
'QuadraticPi.ReciprocalTraceInversion.target_eq_parameter' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.ReciprocalTraceInversion.exists_one_lt_representative (a : ℝ) (ha : 0 < a) (ha1 : a ≠ 1) :
  ∃ b,
    1 < b ∧
      (b = a ∨ b = a⁻¹) ∧
        QuadraticPi.ReciprocalTraceLogarithmTheorem.target b = QuadraticPi.ReciprocalTraceLogarithmTheorem.target a ∧
          b + b⁻¹ = a + a⁻¹
'QuadraticPi.ReciprocalTraceInversion.exists_one_lt_representative' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.ReciprocalTraceInversion.exists_algebraic_one_lt_representative (a : ℝ) (ha : 0 < a) (ha1 : a ≠ 1)
  (halg : IsAlgebraic ℚ a) :
  ∃ b,
    1 < b ∧
      IsAlgebraic ℚ b ∧
        (b = a ∨ b = a⁻¹) ∧
          QuadraticPi.ReciprocalTraceLogarithmTheorem.target b = QuadraticPi.ReciprocalTraceLogarithmTheorem.target a ∧
            b + b⁻¹ = a + a⁻¹
'QuadraticPi.ReciprocalTraceInversion.exists_algebraic_one_lt_representative' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.rationalLogarithm_restricted_power_exponent (a : ℚ) (ha : 0 < a) (ha1 : a ≠ 1) (n : ℕ) (hn : 0 < n) :
  QuadraticPi.restrictedIrrationalityExponent (Real.log ↑a ^ n) (QuadraticPi.RationalPowerClass 1 n) =
    ENNReal.ofReal (2 / ↑n)
'QuadraticPi.rationalLogarithm_restricted_power_exponent' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.quadraticLogarithm_restricted_square_exponent (d : ℕ) (hd : 0 < d) (u v : ℚ) (hpos : 0 < ↑u + ↑v * √↑d)
  (hne : ↑u + ↑v * √↑d ≠ 1) (hnorm : (u ^ 2 - ↑d * v ^ 2) ^ 2 = 1) :
  QuadraticPi.restrictedIrrationalityExponent (Real.log (↑u + ↑v * √↑d) ^ 2) (QuadraticPi.RationalPowerClass (↑d) 2) = 1
'QuadraticPi.quadraticLogarithm_restricted_square_exponent' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.goldenRatioLogarithm_restricted_square_exponent :
  QuadraticPi.restrictedIrrationalityExponent (Real.log ((1 + √5) / 2) ^ 2) (QuadraticPi.RationalPowerClass 5 2) = 1
'QuadraticPi.goldenRatioLogarithm_restricted_square_exponent' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.oneAddSqrtTwoLogarithm_restricted_square_exponent :
  QuadraticPi.restrictedIrrationalityExponent (Real.log (1 + √2) ^ 2) (QuadraticPi.RationalPowerClass 2 2) = 1
'QuadraticPi.oneAddSqrtTwoLogarithm_restricted_square_exponent' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.EventualLowerBoundAbove (x κ : ℝ) : Prop
'QuadraticPi.EventualLowerBoundAbove' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.QuadraticCharacterDegree.character_fixedField_finrank.{u_2, u_3} {F : Type u_2} {E : Type u_3} [Field F]
  [Field E] [Algebra F E] [FiniteDimensional F E] [IsGalois F E] (χ : Gal(E/F) →* ℤˣ) (hχ : χ ≠ 1) :
  Module.finrank F ↥(IntermediateField.fixedField χ.ker) = 2
'QuadraticPi.QuadraticCharacterDegree.character_fixedField_finrank' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.QuadraticCharacterNorm.norm_fixedFieldProduct.{u_1, u_3} {F : Type u_1} [Field F] {E : Type u_3} [Field E]
  [Algebra F E] [FiniteDimensional F E] [IsGalois F E] (χ : Gal(E/F) →* ℤˣ) (hχ : χ ≠ 1) (a : E) (ha : a ≠ 0) :
  (Algebra.norm F) (QuadraticPi.QuadraticCharacterProduct.fixedFieldProduct χ a) = 1
'QuadraticPi.QuadraticCharacterNorm.norm_fixedFieldProduct' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.partialScalarMatchingLogarithm_eventualLowerBound.{u_1} {E : Type u_1} [Field E] [NumberField E]
  (a gamma : E) (hgamma0 : gamma ≠ 0) (x : ℝ) (hx : x ≠ 0) (S : Finset (E →+* ℂ)) (hS : S.Nonempty)
  (hmatch : ∀ σ ∈ S, Complex.exp (σ gamma * ↑x) = σ a) :
  QuadraticPi.EventualLowerBoundAbove x (2 * ↑(Module.finrank ℚ E) / ↑S.card)
'QuadraticPi.partialScalarMatchingLogarithm_eventualLowerBound' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]


==> anc/lean/validation/final-review-2026-10-19/additional-paper-sources-build.log <==
⚠ [3722/3997] Replayed QuadraticPi.LemniscateSeriesFlatten
warning: QuadraticPi/LemniscateSeriesFlatten.lean:35:41: `MvPolynomial.coeff_add` has been deprecated: Use `AddMonoidAlgebra.coeff_add` instead

Note: The updated constant has a different type:
  ∀ {R : Type u_1} {M : Type u_4} [inst : Semiring R] (x y : AddMonoidAlgebra R M), (x + y).coeff = x.coeff + y.coeff
instead of
  ∀ {R : Type u} {σ : Type u_1} [inst : CommSemiring R] (m : σ →₀ ℕ) (p q : MvPolynomial σ R),
    (p + q).coeff m = p.coeff m + q.coeff m

Note: The updated constant is in a different namespace. Dot notation may need to be changed (e.g., from `x.coeff_add` to `AddMonoidAlgebra.coeff_add x`).
⚠ [3748/3997] Replayed QuadraticPi.NumberFieldDeterminant
warning: QuadraticPi/NumberFieldDeterminant.lean:100:0: automatically included section variable(s) unused in theorem `QuadraticPi.NumberFieldDeterminant.det_row_column_scale`:
  [NumberField E]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [NumberField E] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [3751/3997] Replayed QuadraticPi.NumberFieldMovingArithmetic
warning: QuadraticPi/NumberFieldMovingArithmetic.lean:48:0: automatically included section variable(s) unused in theorem `QuadraticPi.NumberFieldMovingArithmetic.ring_C_mem`:
  [NumberField E]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [NumberField E] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: QuadraticPi/NumberFieldMovingArithmetic.lean:64:0: automatically included section variable(s) unused in theorem `QuadraticPi.NumberFieldMovingArithmetic.cleared_polynomial_power_mem`:
  [NumberField E]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [NumberField E] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: QuadraticPi/NumberFieldMovingArithmetic.lean:114:0: automatically included section variable(s) unused in theorem `QuadraticPi.NumberFieldMovingArithmetic.scalar_product_mul_coeff`:
  [NumberField E]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [NumberField E] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: QuadraticPi/NumberFieldMovingArithmetic.lean:194:0: automatically included section variable(s) unused in theorem `QuadraticPi.NumberFieldMovingArithmetic.base_power_cleared_integral`:
  [NumberField E]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [NumberField E] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [3752/3997] Replayed QuadraticPi.NumberFieldMovingProduct
warning: QuadraticPi/NumberFieldMovingProduct.lean:41:21: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: QuadraticPi/NumberFieldMovingProduct.lean:150:21: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [3753/3997] Replayed QuadraticPi.NumberFieldMovingPartial
warning: QuadraticPi/NumberFieldMovingPartial.lean:89:21: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: QuadraticPi/NumberFieldMovingPartial.lean:89:36: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [3757/3997] Replayed QuadraticPi.NumberFieldMovingAdapters
warning: QuadraticPi/NumberFieldMovingAdapters.lean:25:0: automatically included section variable(s) unused in theorem `QuadraticPi.NumberFieldMovingAdapters.map_scaledRationalCenters`:
  [CharZero E]
  [Algebra ℚ E]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [CharZero E] [Algebra ℚ E] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: QuadraticPi/NumberFieldMovingAdapters.lean:39:0: automatically included section variable(s) unused in theorem `QuadraticPi.NumberFieldMovingAdapters.denominator_mul_scaledRationalCenters`:
  [Algebra ℚ E]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Algebra ℚ E] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: QuadraticPi/NumberFieldMovingAdapters.lean:53:0: automatically included section variable(s) unused in theorem `QuadraticPi.NumberFieldMovingAdapters.scaledRationalCenters_ne_zero`:
  [Algebra ℚ E]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Algebra ℚ E] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: QuadraticPi/NumberFieldMovingAdapters.lean:69:0: automatically included section variable(s) unused in theorem `QuadraticPi.NumberFieldMovingAdapters.selectedMinor_det_ne_zero_of_complex`:
  [CharZero E]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [CharZero E] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [4622/4875] Replayed OAI.NumberTheory.PiExponent.Jets.NormalBasisRigidity
warning: OAI/NumberTheory/PiExponent/Jets/NormalBasisRigidity.lean:4:0: 'Mathlib.Data.Real.Basic' has been deprecated: please replace this import by

import Mathlib.Basic.Real.Basic
⚠ [5059/5375] Replayed OAI.NumberTheory.PiExponent.Cohomology.CurveEuler
warning: OAI/NumberTheory/PiExponent/Cohomology/CurveEuler.lean:2:0: 'Mathlib.Data.Complex.Basic' has been deprecated: please replace this import by

import Mathlib.Basic.Complex.Basic
⚠ [5360/5375] Replayed OAI.NumberTheory.PiExponent.Polynomials.MixedSlopePolynomial
warning: OAI/NumberTheory/PiExponent/Polynomials/MixedSlopePolynomial.lean:4:0: 'Mathlib.Data.Real.Basic' has been deprecated: please replace this import by

import Mathlib.Basic.Real.Basic
⚠ [5544/5612] Replayed QuadraticPi.MovingLogGeometry.SourceRescaling
warning: QuadraticPi/MovingLogGeometry/SourceRescaling.lean:76:18: This simp argument is unused:
  MvPolynomial.pderiv_mul

Hint: Omit it from the simp argument list.
  [apply] simp [PiExponentApprox.polynomialFrame_zero, PiExponentApprox.logarithmicDerivation_apply,
    MvPolynomial.pderiv_X, rescaleY]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/MovingLogGeometry/SourceRescaling.lean:84:30: This simp argument is unused:
  MvPolynomial.pderiv_mul

Hint: Omit it from the simp argument list.
  [apply] simp [rescaleY, MvPolynomial.pderiv_X]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [5553/5612] Replayed QuadraticPi.MovingLogGeometry.ContactFamily
warning: QuadraticPi/MovingLogGeometry/ContactFamily.lean:143:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/MovingLogGeometry/ContactFamily.lean:177:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/MovingLogGeometry/ContactFamily.lean:231:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/MovingLogGeometry/ContactFamily.lean:271:64: This simp argument is unused:
  ← mul_assoc

Hint: Omit it from the simp argument list.
  [apply] simp [rescaledCoordinates, hbE]

Note: Simp arguments with `←` have the additional effect of removing the other direction from the simp set, even if the simp argument itself is unused. If the hint above does not work, try replacing `←` with `-` to only get that effect and silence this warning.

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/MovingLogGeometry/ContactFamily.lean:292:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
⚠ [5554/5612] Replayed QuadraticPi.MovingLogGeometry.JetColength
warning: QuadraticPi/MovingLogGeometry/JetColength.lean:85:0: automatically included section variable(s) unused in theorem `QuadraticPi.MovingLogGeometry.normalized_lift_nonconstant`:
  [Algebra.IsIntegral ℂ (IsLocalRing.ResidueField ↥(ring p))]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Algebra.IsIntegral ℂ (IsLocalRing.ResidueField ↥(ring p))] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [5561/5612] Replayed QuadraticPi.MovingLogGeometry.FibreComparison
warning: QuadraticPi/MovingLogGeometry/FibreComparison.lean:71:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
⚠ [5597/5612] Replayed QuadraticPi.ReciprocalQuarticExample
warning: QuadraticPi/ReciprocalQuarticExample.lean:51:2: Unused tactic linter: `norm_num only [Rat.cast_ofNat] at hsqrt` does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
⚠ [5598/5612] Replayed QuadraticPi.ReciprocalPolynomialDegree
warning: QuadraticPi/ReciprocalPolynomialDegree.lean:28:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/ReciprocalPolynomialDegree.lean:163:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
⚠ [5599/5612] Replayed QuadraticPi.ReciprocalTraceFixedField
warning: QuadraticPi/ReciprocalTraceFixedField.lean:57:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
⚠ [5606/5612] Replayed QuadraticPi.IrrationalityExponentAffine
warning: QuadraticPi/IrrationalityExponentAffine.lean:41:4: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
✔ [5608/5612] Built QuadraticPi.NormalizedQuadraticLogField (3.1s)
✔ [5609/5612] Built QuadraticPi.ReciprocalTraceInversion (3.5s)
⚠ [5610/5612] Built QuadraticPi.ReciprocalQuarticIrreducibility (6.9s)
warning: QuadraticPi/ReciprocalQuarticIrreducibility.lean:65:4: This simp argument is unused:
  map_ofNat

Hint: Omit it from the simp argument list.
  [apply] simp [definingPolynomial, shiftedPolynomial, sub_comp, mul_comp, pow_comp]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
✔ [5611/5612] Built QuadraticPi.NormalizedQuadraticLogarithmTheorem (3.0s)
✔ [5612/5612] Built QuadraticPi.RestrictedLogarithmicPowers (2.8s)
Build completed successfully (5612 jobs).


==> anc/lean/validation/final-review-2026-10-19/corrected-337-target-build.log <==
⚠ [3635/3642] Replayed OAI.NumberTheory.PiExponent.Jets.NormalBasisRigidity
warning: OAI/NumberTheory/PiExponent/Jets/NormalBasisRigidity.lean:4:0: 'Mathlib.Data.Real.Basic' has been deprecated: please replace this import by

import Mathlib.Basic.Real.Basic
⚠ [4189/4399] Replayed QuadraticPi.PolynomialFormalLocalLength
warning: QuadraticPi/PolynomialFormalLocalLength.lean:138:47: This simp argument is unused:
  MvPowerSeries.algebraMap_apply

Hint: Omit it from the simp argument list.
  [apply] simp [expansion, WeightedBezout.translation]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [4194/4399] Replayed QuadraticPi.TransversePolynomialSource
warning: QuadraticPi/TransversePolynomialSource.lean:232:0: automatically included section variable(s) unused in theorem `QuadraticPi.TransversePolynomialSource.fullSource_transverse_vanishing`:
  [IsScalarTower ℚ K A]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [IsScalarTower ℚ K A] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [4195/4399] Replayed QuadraticPi.ConstructedSourceDifferential
warning: QuadraticPi/ConstructedSourceDifferential.lean:211:0: automatically included section variable(s) unused in theorem `QuadraticPi.ConstructedSourceDifferential.sourceCoordinates_first_of_differential`:
  [IsScalarTower ℚ K A]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [IsScalarTower ℚ K A] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [4197/4399] Replayed QuadraticPi.FormalFrozenCoordinateSlice
warning: QuadraticPi/FormalFrozenCoordinateSlice.lean:271:0: automatically included section variable(s) unused in theorem `QuadraticPi.FormalFrozenCoordinateSlice.sourceFormalSlice_frozen`:
  [IsScalarTower ℚ K A]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [IsScalarTower ℚ K A] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: QuadraticPi/FormalFrozenCoordinateSlice.lean:304:8: Variable name `hzs` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hzs

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/FormalFrozenCoordinateSlice.lean:308:5: Variable name `hA` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hA

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/FormalFrozenCoordinateSlice.lean:309:5: Variable name `hB` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hB

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/FormalFrozenCoordinateSlice.lean:311:5: Variable name `hnormal` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hnormal

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/FormalFrozenCoordinateSlice.lean:316:5: Variable name `hF` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hF

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/FormalFrozenCoordinateSlice.lean:316:38: Variable name `hz` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hz

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/FormalFrozenCoordinateSlice.lean:316:64: Variable name `ha` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _ha

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/FormalFrozenCoordinateSlice.lean:317:5: Variable name `hchart` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hchart

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/FormalFrozenCoordinateSlice.lean:318:5: Variable name `htangentCoeff` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _htangentCoeff

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/FormalFrozenCoordinateSlice.lean:320:5: Variable name `hframeCoeff` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hframeCoeff

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/FormalFrozenCoordinateSlice.lean:321:5: Variable name `hzfirst` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hzfirst

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/FormalFrozenCoordinateSlice.lean:322:5: Variable name `htangentFlow` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _htangentFlow

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/FormalFrozenCoordinateSlice.lean:323:5: Variable name `hframeFlow` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hframeFlow

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/FormalFrozenCoordinateSlice.lean:326:5: Variable name `hrho` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hrho

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/FormalFrozenCoordinateSlice.lean:326:29: Variable name `hkappa` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hkappa

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/FormalFrozenCoordinateSlice.lean:327:5: Variable name `hepsilon` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hepsilon

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/FormalFrozenCoordinateSlice.lean:327:30: Variable name `hN` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hN

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/FormalFrozenCoordinateSlice.lean:328:5: Variable name `hdegree` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hdegree

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/FormalFrozenCoordinateSlice.lean:330:5: Variable name `hminimal` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hminimal

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/FormalFrozenCoordinateSlice.lean:333:5: Variable name `hvanish` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hvanish

Note: This linter can be disabled with `set_option linter.unusedVariables false`
⚠ [4198/4399] Replayed QuadraticPi.TransverseBlockJacobian
warning: QuadraticPi/TransverseBlockJacobian.lean:156:0: automatically included section variable(s) unused in theorem `QuadraticPi.TransverseBlockJacobian.sourceSlice_centered`:
  [IsScalarTower ℚ K A]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [IsScalarTower ℚ K A] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: QuadraticPi/TransverseBlockJacobian.lean:194:8: Variable name `hzs` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hzs

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/TransverseBlockJacobian.lean:198:5: Variable name `hA` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hA

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/TransverseBlockJacobian.lean:199:5: Variable name `hB` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hB

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/TransverseBlockJacobian.lean:201:5: Variable name `hnormal` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hnormal

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/TransverseBlockJacobian.lean:206:5: Variable name `hF` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hF

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/TransverseBlockJacobian.lean:206:38: Variable name `hz` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hz

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/TransverseBlockJacobian.lean:206:64: Variable name `ha` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _ha

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/TransverseBlockJacobian.lean:207:5: Variable name `hchart` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hchart

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/TransverseBlockJacobian.lean:208:5: Variable name `htangentCoeff` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _htangentCoeff

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/TransverseBlockJacobian.lean:210:5: Variable name `hframeCoeff` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hframeCoeff

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/TransverseBlockJacobian.lean:211:5: Variable name `hzfirst` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hzfirst

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/TransverseBlockJacobian.lean:212:5: Variable name `htangentFlow` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _htangentFlow

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/TransverseBlockJacobian.lean:213:5: Variable name `hframeFlow` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hframeFlow

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/TransverseBlockJacobian.lean:216:5: Variable name `hrho` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hrho

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/TransverseBlockJacobian.lean:216:29: Variable name `hkappa` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hkappa

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/TransverseBlockJacobian.lean:217:5: Variable name `hepsilon` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hepsilon

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/TransverseBlockJacobian.lean:217:30: Variable name `hN` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hN

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/TransverseBlockJacobian.lean:218:5: Variable name `hdegree` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hdegree

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/TransverseBlockJacobian.lean:220:5: Variable name `hminimal` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hminimal

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/TransverseBlockJacobian.lean:223:5: Variable name `hvanish` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hvanish

Note: This linter can be disabled with `set_option linter.unusedVariables false`
⚠ [4205/4399] Replayed QuadraticPi.CanonicalComponentQuotient
warning: QuadraticPi/CanonicalComponentQuotient.lean:78:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/CanonicalComponentQuotient.lean:79:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/CanonicalComponentQuotient.lean:125:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/CanonicalComponentQuotient.lean:126:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
⚠ [4206/4399] Replayed QuadraticPi.ComponentCompletionFaithful
warning: QuadraticPi/ComponentCompletionFaithful.lean:39:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/ComponentCompletionFaithful.lean:52:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/ComponentCompletionFaithful.lean:70:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/ComponentCompletionFaithful.lean:71:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/ComponentCompletionFaithful.lean:82:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/ComponentCompletionFaithful.lean:91:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/ComponentCompletionFaithful.lean:92:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
⚠ [4207/4399] Replayed QuadraticPi.ComponentResidueField
warning: QuadraticPi/ComponentResidueField.lean:38:9: Variable name `x` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _x

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/ComponentResidueField.lean:54:2: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
warning: QuadraticPi/ComponentResidueField.lean:69:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/ComponentResidueField.lean:97:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/ComponentResidueField.lean:106:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/ComponentResidueField.lean:115:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/ComponentResidueField.lean:164:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/ComponentResidueField.lean:165:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/ComponentResidueField.lean:180:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/ComponentResidueField.lean:181:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/ComponentResidueField.lean:194:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/ComponentResidueField.lean:195:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/ComponentResidueField.lean:206:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/ComponentResidueField.lean:207:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
⚠ [4230/4399] Replayed QuadraticPi.NormalizedComponentSource
warning: QuadraticPi/NormalizedComponentSource.lean:32:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/NormalizedComponentSource.lean:33:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/NormalizedComponentSource.lean:34:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/NormalizedComponentSource.lean:35:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
⚠ [4231/4399] Replayed QuadraticPi.SmoothComponentFirstJets
warning: QuadraticPi/SmoothComponentFirstJets.lean:153:8: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
warning: QuadraticPi/SmoothComponentFirstJets.lean:147:14: This simp argument is unused:
  mul_comm

Hint: Omit it from the simp argument list.
  [apply] simp

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/SmoothComponentFirstJets.lean:183:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/SmoothComponentFirstJets.lean:184:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/SmoothComponentFirstJets.lean:289:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/SmoothComponentFirstJets.lean:309:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/SmoothComponentFirstJets.lean:310:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
⚠ [4234/4399] Replayed QuadraticPi.AnalyticGermSource
warning: QuadraticPi/AnalyticGermSource.lean:101:9: Variable name `f` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _f

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/AnalyticGermSource.lean:101:11: Variable name `g` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _g

Note: This linter can be disabled with `set_option linter.unusedVariables false`
⚠ [4238/4399] Replayed QuadraticPi.GeneralPointMultiplicity
warning: QuadraticPi/GeneralPointMultiplicity.lean:81:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/GeneralPointMultiplicity.lean:104:23: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: QuadraticPi/GeneralPointMultiplicity.lean:104:63: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [4292/4399] Replayed QuadraticPi.AlgebraicLogDataConstruction
warning: QuadraticPi/AlgebraicLogDataConstruction.lean:24:41: Unused tactic linter: `ring` does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: QuadraticPi/AlgebraicLogDataConstruction.lean:27:41: Unused tactic linter: `ring` does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: QuadraticPi/AlgebraicLogDataConstruction.lean:24:41: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: QuadraticPi/AlgebraicLogDataConstruction.lean:27:41: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: QuadraticPi/AlgebraicLogDataConstruction.lean:24:22: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: QuadraticPi/AlgebraicLogDataConstruction.lean:27:22: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [4324/4399] Replayed QuadraticPi.NumberFieldDeterminant
warning: QuadraticPi/NumberFieldDeterminant.lean:100:0: automatically included section variable(s) unused in theorem `QuadraticPi.NumberFieldDeterminant.det_row_column_scale`:
  [NumberField E]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [NumberField E] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [4329/4399] Replayed QuadraticPi.NumberFieldMovingArithmetic
warning: QuadraticPi/NumberFieldMovingArithmetic.lean:48:0: automatically included section variable(s) unused in theorem `QuadraticPi.NumberFieldMovingArithmetic.ring_C_mem`:
  [NumberField E]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [NumberField E] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: QuadraticPi/NumberFieldMovingArithmetic.lean:64:0: automatically included section variable(s) unused in theorem `QuadraticPi.NumberFieldMovingArithmetic.cleared_polynomial_power_mem`:
  [NumberField E]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [NumberField E] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: QuadraticPi/NumberFieldMovingArithmetic.lean:114:0: automatically included section variable(s) unused in theorem `QuadraticPi.NumberFieldMovingArithmetic.scalar_product_mul_coeff`:
  [NumberField E]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [NumberField E] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: QuadraticPi/NumberFieldMovingArithmetic.lean:194:0: automatically included section variable(s) unused in theorem `QuadraticPi.NumberFieldMovingArithmetic.base_power_cleared_integral`:
  [NumberField E]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [NumberField E] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [4346/4399] Replayed QuadraticPi.LemniscateSeriesFlatten
warning: QuadraticPi/LemniscateSeriesFlatten.lean:35:41: `MvPolynomial.coeff_add` has been deprecated: Use `AddMonoidAlgebra.coeff_add` instead

Note: The updated constant has a different type:
  ∀ {R : Type u_1} {M : Type u_4} [inst : Semiring R] (x y : AddMonoidAlgebra R M), (x + y).coeff = x.coeff + y.coeff
instead of
  ∀ {R : Type u} {σ : Type u_1} [inst : CommSemiring R] (m : σ →₀ ℕ) (p q : MvPolynomial σ R),
    (p + q).coeff m = p.coeff m + q.coeff m

Note: The updated constant is in a different namespace. Dot notation may need to be changed (e.g., from `x.coeff_add` to `AddMonoidAlgebra.coeff_add x`).
⚠ [4353/4399] Replayed QuadraticPi.NumberFieldMovingMinors
warning: QuadraticPi/NumberFieldMovingMinors.lean:48:21: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [5099/5138] Replayed OAI.NumberTheory.PiExponent.Cohomology.CurveEuler
warning: OAI/NumberTheory/PiExponent/Cohomology/CurveEuler.lean:2:0: 'Mathlib.Data.Complex.Basic' has been deprecated: please replace this import by

import Mathlib.Basic.Complex.Basic
⚠ [5400/5592] Replayed OAI.NumberTheory.PiExponent.Polynomials.MixedSlopePolynomial
warning: OAI/NumberTheory/PiExponent/Polynomials/MixedSlopePolynomial.lean:4:0: 'Mathlib.Data.Real.Basic' has been deprecated: please replace this import by

import Mathlib.Basic.Real.Basic
⚠ [5583/5592] Replayed QuadraticPi.MovingLogGeometry.SourceRescaling
warning: QuadraticPi/MovingLogGeometry/SourceRescaling.lean:76:18: This simp argument is unused:
  MvPolynomial.pderiv_mul

Hint: Omit it from the simp argument list.
  [apply] simp [PiExponentApprox.polynomialFrame_zero, PiExponentApprox.logarithmicDerivation_apply,
    MvPolynomial.pderiv_X, rescaleY]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/MovingLogGeometry/SourceRescaling.lean:84:30: This simp argument is unused:
  MvPolynomial.pderiv_mul

Hint: Omit it from the simp argument list.
  [apply] simp [rescaleY, MvPolynomial.pderiv_X]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [5592/5943] Replayed QuadraticPi.MovingLogGeometry.ContactFamily
warning: QuadraticPi/MovingLogGeometry/ContactFamily.lean:143:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/MovingLogGeometry/ContactFamily.lean:177:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/MovingLogGeometry/ContactFamily.lean:231:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/MovingLogGeometry/ContactFamily.lean:271:64: This simp argument is unused:
  ← mul_assoc

Hint: Omit it from the simp argument list.
  [apply] simp [rescaledCoordinates, hbE]

Note: Simp arguments with `←` have the additional effect of removing the other direction from the simp set, even if the simp argument itself is unused. If the hint above does not work, try replacing `←` with `-` to only get that effect and silence this warning.

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/MovingLogGeometry/ContactFamily.lean:292:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
⚠ [5593/5943] Replayed QuadraticPi.MovingLogGeometry.JetColength
warning: QuadraticPi/MovingLogGeometry/JetColength.lean:85:0: automatically included section variable(s) unused in theorem `QuadraticPi.MovingLogGeometry.normalized_lift_nonconstant`:
  [Algebra.IsIntegral ℂ (IsLocalRing.ResidueField ↥(ring p))]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Algebra.IsIntegral ℂ (IsLocalRing.ResidueField ↥(ring p))] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [5600/5943] Replayed QuadraticPi.MovingLogGeometry.FibreComparison
warning: QuadraticPi/MovingLogGeometry/FibreComparison.lean:71:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
⚠ [5622/5943] Replayed QuadraticPi.IrrationalityExponentAffine
warning: QuadraticPi/IrrationalityExponentAffine.lean:41:4: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [5624/5943] Replayed QuadraticPi.AlgebraicLogarithmTheorem
warning: QuadraticPi/AlgebraicLogarithmTheorem.lean:42:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
⚠ [5628/5943] Replayed QuadraticPi.TwoLogSigmaBounds
warning: QuadraticPi/TwoLogSigmaBounds.lean:36:60: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: QuadraticPi/TwoLogSigmaBounds.lean:36:60: Unused tactic linter: `ring` does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: QuadraticPi/TwoLogSigmaBounds.lean:76:2: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [5640/5943] Replayed QuadraticPi.TwoLogMainPeriodBridge
warning: QuadraticPi/TwoLogMainPeriodBridge.lean:72:13: This simp argument is unused:
  map_mul

Hint: Omit it from the simp argument list.
  [apply] simp only [map_pow, map_natCast, mul_pow]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/TwoLogMainPeriodBridge.lean:72:22: This simp argument is unused:
  map_pow

Hint: Omit it from the simp argument list.
  [apply] simp only [map_mul, map_natCast, mul_pow]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [5647/5943] Replayed QuadraticPi.TwoLogWeightedCollision
warning: QuadraticPi/TwoLogWeightedCollision.lean:60:27: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: QuadraticPi/TwoLogWeightedCollision.lean:60:67: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [5654/5943] Replayed QuadraticPi.TwoLogTranslationSummation
warning: QuadraticPi/TwoLogTranslationSummation.lean:35:6: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [5667/5943] Replayed QuadraticPi.TwoLogArithmetic
warning: QuadraticPi/TwoLogArithmetic.lean:55:0: automatically included section variable(s) unused in theorem `QuadraticPi.TwoLogArithmetic.C_mem`:
  [CharZero E]
  [Algebra ℚ E]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [CharZero E] [Algebra ℚ E] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: QuadraticPi/TwoLogArithmetic.lean:68:21: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: QuadraticPi/TwoLogArithmetic.lean:68:45: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: QuadraticPi/TwoLogArithmetic.lean:70:0: automatically included section variable(s) unused in theorem `QuadraticPi.TwoLogArithmetic.coeff_mem_of_mem`:
  [CharZero E]
  [Algebra ℚ E]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [CharZero E] [Algebra ℚ E] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: QuadraticPi/TwoLogArithmetic.lean:126:21: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: QuadraticPi/TwoLogArithmetic.lean:128:0: automatically included section variable(s) unused in theorem `QuadraticPi.TwoLogArithmetic.base_power_cleared_range`:
  [CharZero E]
  [Algebra ℚ E]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [CharZero E] [Algebra ℚ E] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: QuadraticPi/TwoLogArithmetic.lean:187:21: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [5710/5943] Replayed QuadraticPi.TwoLogContactFamily
warning: QuadraticPi/TwoLogContactFamily.lean:79:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/TwoLogContactFamily.lean:128:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/TwoLogContactFamily.lean:158:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
⚠ [5715/5943] Replayed QuadraticPi.TwoLogCurveExcess
warning: QuadraticPi/TwoLogCurveExcess.lean:60:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
⚠ [5719/5943] Replayed QuadraticPi.TwoLogCharacterFiberPole
warning: QuadraticPi/TwoLogCharacterFiberPole.lean:21:23: `dif_neg` has been deprecated: Use `dite_eq_right` instead
warning: QuadraticPi/TwoLogCharacterFiberPole.lean:21:70: `dif_neg` has been deprecated: Use `dite_eq_right` instead
⚠ [5720/5943] Replayed QuadraticPi.TwoLogCharacterFiberSum
warning: QuadraticPi/TwoLogCharacterFiberSum.lean:49:4: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/TwoLogCharacterFiberSum.lean:70:6: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
⚠ [5721/5943] Replayed QuadraticPi.MovingLogGeometry.ProjectedCurveHeight
warning: QuadraticPi/MovingLogGeometry/ProjectedCurveHeight.lean:36:4: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/MovingLogGeometry/ProjectedCurveHeight.lean:59:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/MovingLogGeometry/ProjectedCurveHeight.lean:68:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
⚠ [5728/5943] Replayed QuadraticPi.TwoLogTruncatedBranchContact
warning: QuadraticPi/TwoLogTruncatedBranchContact.lean:113:33: This simp argument is unused:
  Fin.cases_succ

Hint: Omit it from the simp argument list.
  [apply] simp only [composedLogTails, Fin.cases_zero, PowerSeries.order_zero] at hk

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [5729/5943] Replayed QuadraticPi.TwoLogBranchColength
warning: QuadraticPi/TwoLogBranchColength.lean:49:22: This simp argument is unused:
  Fin.cases_zero

Hint: Omit it from the simp argument list.
  [apply] simp only [truncatedCoordinates, TwoLogTruncatedBranchContact.truncatedBranchCoordinates, Fin.cases_succ,
    map_add, map_sub, map_mul, map_one, AlgHom.commutes, LogarithmicContactIdeal.expansion_polynomial_aeval]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [5730/5943] Replayed QuadraticPi.TwoLogJetLocalization
warning: QuadraticPi/TwoLogJetLocalization.lean:34:8: This simp argument is unused:
  TwoLogBranchColength.logarithmicIdeal

Hint: Omit it from the simp argument list.
  [apply] simp [Function.comp_def, aeval_coordinates]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [5762/5943] Replayed QuadraticPi.NumberFieldMovingProduct
warning: QuadraticPi/NumberFieldMovingProduct.lean:41:21: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: QuadraticPi/NumberFieldMovingProduct.lean:150:21: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [5774/5943] Replayed QuadraticPi.TwoLogHouse
warning: QuadraticPi/TwoLogHouse.lean:179:22: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [5778/5943] Replayed QuadraticPi.TwoLogNormalizedSlopes
warning: QuadraticPi/TwoLogNormalizedSlopes.lean:91:52: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: QuadraticPi/TwoLogNormalizedSlopes.lean:134:20: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [5779/5943] Replayed QuadraticPi.NumberFieldMovingPartial
warning: QuadraticPi/NumberFieldMovingPartial.lean:89:21: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: QuadraticPi/NumberFieldMovingPartial.lean:89:36: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [5780/5943] Replayed QuadraticPi.TwoLogNormalizedArithmetic
warning: QuadraticPi/TwoLogNormalizedArithmetic.lean:107:21: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [5793/5943] Replayed QuadraticPi.TwoLogNumberFieldPartial
warning: QuadraticPi/TwoLogNumberFieldPartial.lean:57:40: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: QuadraticPi/TwoLogNumberFieldPartial.lean:57:21: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: QuadraticPi/TwoLogNumberFieldPartial.lean:57:40: Unused tactic linter: `ring` does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
⚠ [5794/5943] Replayed QuadraticPi.TwoLogComplexPartialComparison
warning: QuadraticPi/TwoLogComplexPartialComparison.lean:81:25: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [5799/5943] Replayed QuadraticPi.TwoLogRepresentedNormalizedComparison
warning: QuadraticPi/TwoLogRepresentedNormalizedComparison.lean:62:25: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [5807/5943] Replayed QuadraticPi.TwoLogIrrationalSlopeResidue
warning: QuadraticPi/TwoLogIrrationalSlopeResidue.lean:90:22: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [5811/5943] Replayed QuadraticPi.TwoLogNormalizedCurveExcess
warning: QuadraticPi/TwoLogNormalizedCurveExcess.lean:60:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
⚠ [5813/5943] Replayed QuadraticPi.TwoLogNormalizedCurveInequality
warning: QuadraticPi/TwoLogNormalizedCurveInequality.lean:51:4: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/TwoLogNormalizedCurveInequality.lean:76:6: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
⚠ [5857/5943] Replayed QuadraticPi.TwoLogNormalizedComparison
warning: QuadraticPi/TwoLogNormalizedComparison.lean:61:25: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [5858/5943] Replayed QuadraticPi.PartialEmbeddingMatchedLogRatioTheorem
warning: QuadraticPi/PartialEmbeddingMatchedLogRatioTheorem.lean:26:2: Try this: 
  haveI̵

The goal is a proposition, so `have` is preferred over `haveI`.
The difference between `have` and `haveI` is that `haveI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/PartialEmbeddingMatchedLogRatioTheorem.lean:19:0: automatically included section variable(s) unused in theorem `QuadraticPi.exists_largest_matched_log_branch_on`:
  [NumberField E]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [NumberField E] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [5859/5943] Replayed QuadraticPi.NormalizedEmbeddingMatchedLogRatioTheorem
warning: QuadraticPi/NormalizedEmbeddingMatchedLogRatioTheorem.lean:16:0: automatically included section variable(s) unused in theorem `QuadraticPi.paired_powers_injective_of_not_both_torsion`:
  [NumberField E]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [NumberField E] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: QuadraticPi/NormalizedEmbeddingMatchedLogRatioTheorem.lean:34:0: automatically included section variable(s) unused in theorem `QuadraticPi.exists_uniform_matched_branch_bounds`:
  [NumberField E]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [NumberField E] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: QuadraticPi/NormalizedEmbeddingMatchedLogRatioTheorem.lean:53:5: Variable name `hlogB` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hlogB

Note: This linter can be disabled with `set_option linter.unusedVariables false`
⚠ [5863/5943] Replayed QuadraticPi.RationalBaseAlgebraicPowerTranscendence
warning: QuadraticPi/RationalBaseAlgebraicPowerTranscendence.lean:21:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/RationalBaseAlgebraicPowerTranscendence.lean:23:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
⚠ [5870/5943] Replayed QuadraticPi.GaussianNumberFieldNorm
warning: QuadraticPi/GaussianNumberFieldNorm.lean:36:0: automatically included section variable(s) unused in theorem `QuadraticPi.GaussianNumberFieldNorm.norm_embedding_gaussian`:
  [NumberField E]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [NumberField E] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: QuadraticPi/GaussianNumberFieldNorm.lean:48:0: automatically included section variable(s) unused in theorem `QuadraticPi.GaussianNumberFieldNorm.gaussian_hom_integral`:
  [NumberField E]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [NumberField E] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: QuadraticPi/GaussianNumberFieldNorm.lean:59:0: automatically included section variable(s) unused in theorem `QuadraticPi.GaussianNumberFieldNorm.conjugate_ne_of_gaussian_hom`:
  [NumberField E]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [NumberField E] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: QuadraticPi/GaussianNumberFieldNorm.lean:78:5: Variable name `hB` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hB

Note: This linter can be disabled with `set_option linter.unusedVariables false`
⚠ [5873/5943] Replayed QuadraticPi.GaussianNumberFieldAdapters
warning: QuadraticPi/GaussianNumberFieldAdapters.lean:21:0: automatically included section variable(s) unused in theorem `QuadraticPi.GaussianNumberFieldAdapters.map_centers`:
  [NumberField E]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [NumberField E] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [5889/5943] Replayed QuadraticPi.GaussianAffineBound
warning: QuadraticPi/GaussianAffineBound.lean:105:4: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: QuadraticPi/GaussianAffineBound.lean:131:6: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [5891/5943] Replayed QuadraticPi.GaussianReciprocalBound
warning: QuadraticPi/GaussianReciprocalBound.lean:79:12: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [5894/5943] Replayed QuadraticPi.GaussianRationalCoordinates
warning: QuadraticPi/GaussianRationalCoordinates.lean:41:8: Unused tactic linter: `ring` does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: QuadraticPi/GaussianRationalCoordinates.lean:41:8: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
⚠ [5895/5943] Replayed QuadraticPi.GaussianMobiusInvariance
warning: QuadraticPi/GaussianMobiusInvariance.lean:91:6: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [5896/5943] Replayed QuadraticPi.GeneralPointGeometry
warning: QuadraticPi/GeneralPointGeometry.lean:27:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/GeneralPointGeometry.lean:28:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
⚠ [5903/5943] Replayed QuadraticPi.PositiveQuadraticLogarithmCoordinates
warning: QuadraticPi/PositiveQuadraticLogarithmCoordinates.lean:68:20: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [5906/5943] Replayed QuadraticPi.QuadraticLogarithmicFamilyDerivative
warning: QuadraticPi/QuadraticLogarithmicFamilyDerivative.lean:69:2: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [5908/5943] Replayed QuadraticPi.QuadraticLogarithmicFamilyTaylor
warning: QuadraticPi/QuadraticLogarithmicFamilyTaylor.lean:35:8: Unused tactic linter: `ring` does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: QuadraticPi/QuadraticLogarithmicFamilyTaylor.lean:35:8: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: QuadraticPi/QuadraticLogarithmicFamilyTaylor.lean:49:6: Unused tactic linter: `ring` does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: QuadraticPi/QuadraticLogarithmicFamilyTaylor.lean:49:6: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
⚠ [5909/5943] Replayed QuadraticPi.QuadraticLogarithmicFamilyComplexBranch
warning: QuadraticPi/QuadraticLogarithmicFamilyComplexBranch.lean:48:16: This simp argument is unused:
  zero_mul

Hint: Omit it from the simp argument list.
  [apply] simp only [Complex.mul_im, Complex.ofReal_re, Complex.ofReal_im, Complex.I_re, Complex.I_im,
    show (2 : ℂ).re = 2 from rfl, show (2 : ℂ).im = 0 from rfl, mul_zero, zero_add, add_zero, mul_one]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/QuadraticLogarithmicFamilyComplexBranch.lean:53:16: This simp argument is unused:
  zero_mul

Hint: Omit it from the simp argument list.
  [apply] simp only [Complex.mul_im, Complex.ofReal_re, Complex.ofReal_im, Complex.I_re, Complex.I_im,
    show (2 : ℂ).re = 2 from rfl, show (2 : ℂ).im = 0 from rfl, mul_zero, zero_add, add_zero, mul_one]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/QuadraticLogarithmicFamilyComplexBranch.lean:63:16: This simp argument is unused:
  zero_mul

Hint: Omit it from the simp argument list.
  [apply] simp only [Complex.mul_im, Complex.ofReal_re, Complex.ofReal_im, Complex.I_re, Complex.I_im,
    show (2 : ℂ).re = 2 from rfl, show (2 : ℂ).im = 0 from rfl, mul_zero, zero_add, add_zero, mul_one]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/QuadraticLogarithmicFamilyComplexBranch.lean:79:6: Unused tactic linter: `ring` does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: QuadraticPi/QuadraticLogarithmicFamilyComplexBranch.lean:79:6: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
⚠ [5910/5943] Replayed QuadraticPi.QuadraticLogarithmicFamilyHolomorphic
warning: QuadraticPi/QuadraticLogarithmicFamilyHolomorphic.lean:85:2: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [5911/5943] Replayed QuadraticPi.QuadraticLogarithmicFamilyComplexTaylor
warning: QuadraticPi/QuadraticLogarithmicFamilyComplexTaylor.lean:68:6: Unused tactic linter: `ring` does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: QuadraticPi/QuadraticLogarithmicFamilyComplexTaylor.lean:68:6: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
⚠ [5912/5943] Replayed QuadraticPi.GradedFixedFAnalytic
warning: QuadraticPi/GradedFixedFAnalytic.lean:79:4: This simp argument is unused:
  FormalMultilinearSeries.ofScalars_apply_eq

Hint: Omit it from the simp argument list.
  [apply] simp [scalarSeries, complexF, FormalMultilinearSeries.sum, smul_eq_mul, mul_comm]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [5917/5943] Replayed QuadraticPi.SpanningIntegerContractions
warning: QuadraticPi/SpanningIntegerContractions.lean:19:44: This simp argument is unused:
  mul_left_comm

Hint: Omit it from the simp argument list.
  [apply] simp [Finset.mul_sum, mul_comm, mul_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/SpanningIntegerContractions.lean:21:0: automatically included section variable(s) unused in theorem `QuadraticPi.SpanningIntegerContractions.cast_intContraction`:
  [DecidableEq ι]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [DecidableEq ι] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [5921/5943] Replayed QuadraticPi.GradedTransportCoefficientClearing
warning: QuadraticPi/GradedTransportCoefficientClearing.lean:69:28: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [5922/5943] Replayed QuadraticPi.GradedPolynomialDegreeSaving
warning: QuadraticPi/GradedPolynomialDegreeSaving.lean:26:6: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: QuadraticPi/GradedPolynomialDegreeSaving.lean:26:6: Unused tactic linter: `ring` does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
⚠ [5923/5943] Replayed QuadraticPi.GradedJetClearingArithmetic
warning: QuadraticPi/GradedJetClearingArithmetic.lean:54:4: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [5926/5943] Replayed QuadraticPi.GradedLocalTransportSeries
warning: QuadraticPi/GradedLocalTransportSeries.lean:134:8: Unused tactic linter: `ring` does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: QuadraticPi/GradedLocalTransportSeries.lean:134:8: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
⚠ [5927/5943] Replayed QuadraticPi.GradedRationalTransportClearing
warning: QuadraticPi/GradedRationalTransportClearing.lean:27:25: This simp argument is unused:
  Int.natCast_natAbs

Hint: Omit it from the simp argument list.
  [apply] simp [abs_of_nonneg hp]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/GradedRationalTransportClearing.lean:28:26: This simp argument is unused:
  Int.natCast_natAbs

Hint: Omit it from the simp argument list.
  [apply] simp [abs_of_nonpos hp]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [5929/5943] Replayed QuadraticPi.GradedLocalTransportEquations
warning: QuadraticPi/GradedLocalTransportEquations.lean:52:32: This simp argument is unused:
  zero_smul

Hint: Omit it from the simp argument list.
  [apply] simp only [derivative_pow, derivative.map_add, derivative_one, derivative.leibniz, derivative_C, derivative_X,
    mul_zero, zero_add, mul_one, pow_one] at hd

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/GradedLocalTransportEquations.lean:52:43: This simp argument is unused:
  mul_zero

Hint: Omit it from the simp argument list.
  [apply] simp only [derivative_pow, derivative.map_add, derivative_one, derivative.leibniz, derivative_C, derivative_X,
    zero_smul, zero_add, mul_one, pow_one] at hd

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/GradedLocalTransportEquations.lean:52:63: This simp argument is unused:
  mul_one

Hint: Omit it from the simp argument list.
  [apply] simp only [derivative_pow, derivative.map_add, derivative_one, derivative.leibniz, derivative_C, derivative_X,
    zero_smul, mul_zero, zero_add, pow_one] at hd

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/GradedLocalTransportEquations.lean:53:4: This simp argument is unused:
  pow_one

Hint: Omit it from the simp argument list.
  [apply] simp only [derivative_pow, derivative.map_add, derivative_one, derivative.leibniz, derivative_C, derivative_X,
    zero_smul, mul_zero, zero_add, mul_one] at hd

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/GradedLocalTransportEquations.lean:88:2: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
⚠ [5931/6242] Replayed QuadraticPi.GradedFixedFRealValues
warning: QuadraticPi/GradedFixedFRealValues.lean:66:13: This simp argument is unused:
  Rat.cast_one

Hint: Omit it from the simp argument list.
  [apply] simp only [mul_one, one_pow, neg_neg, Rat.cast_neg] at h

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [5932/6242] Replayed QuadraticPi.GradedFixedFDifferentialEquation
warning: QuadraticPi/GradedFixedFDifferentialEquation.lean:71:6: Unused tactic linter: `ring` does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: QuadraticPi/GradedFixedFDifferentialEquation.lean:71:6: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
⚠ [5933/6242] Replayed QuadraticPi.GradedFixedFContactAnalytic
warning: QuadraticPi/GradedFixedFContactAnalytic.lean:24:66: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
warning: QuadraticPi/GradedFixedFContactAnalytic.lean:31:13: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
warning: QuadraticPi/GradedFixedFContactAnalytic.lean:51:8: This simp argument is unused:
  Polynomial.coeff_map

Hint: Omit it from the simp argument list.
  [apply] simp

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/GradedFixedFContactAnalytic.lean:62:6: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
warning: QuadraticPi/GradedFixedFContactAnalytic.lean:70:8: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
⚠ [5935/6242] Replayed QuadraticPi.GradedFixedFContactVanishing
warning: QuadraticPi/GradedFixedFContactVanishing.lean:13:69: Variable name `hB` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hB

Note: This linter can be disabled with `set_option linter.unusedVariables false`
⚠ [5939/6242] Replayed QuadraticPi.GradedSignedDualPolynomial
warning: QuadraticPi/GradedSignedDualPolynomial.lean:20:38: Variable name `U` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _U

Note: This linter can be disabled with `set_option linter.unusedVariables false`
⚠ [5945/6242] Replayed QuadraticPi.GradedLiftedEntryClearing
warning: QuadraticPi/GradedLiftedEntryClearing.lean:32:20: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [5946/6242] Replayed QuadraticPi.GradedCovariantTaylorBridge
warning: QuadraticPi/GradedCovariantTaylorBridge.lean:22:0: automatically included section variable(s) unused in theorem `QuadraticPi.GradedCovariantTaylorBridge.pairing_derivative`:
  [DecidableEq ι]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [DecidableEq ι] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [5947/6242] Replayed QuadraticPi.GradedTransportNormalization
warning: QuadraticPi/GradedTransportNormalization.lean:89:45: This simp argument is unused:
  Option.elim_none

Hint: Omit it from the simp argument list.
  [apply] simp only [formalLift, lifted, Sum.elim_inl, upper, map_prod, map_pow, dual_specialized, Fintype.prod_option,
    endpointExponent, Option.elim_some, pow_zero, one_mul]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/GradedTransportNormalization.lean:89:63: This simp argument is unused:
  Option.elim_some

Hint: Omit it from the simp argument list.
  [apply] simp only [formalLift, lifted, Sum.elim_inl, upper, map_prod, map_pow, dual_specialized, Fintype.prod_option,
    endpointExponent, Option.elim_none, pow_zero, one_mul]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/GradedTransportNormalization.lean:93:6: This simp argument is unused:
  Option.elim_none

Hint: Omit it from the simp argument list.
  [apply] simp only [formalLift, lifted, Sum.elim_inr, lower, map_mul, map_prod, map_pow, dual_specialized,
    scalar_specialized, Fintype.prod_option, endpointExponent, Option.elim_some, pow_one]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/GradedTransportNormalization.lean:93:24: This simp argument is unused:
  Option.elim_some

Hint: Omit it from the simp argument list.
  [apply] simp only [formalLift, lifted, Sum.elim_inr, lower, map_mul, map_prod, map_pow, dual_specialized,
    scalar_specialized, Fintype.prod_option, endpointExponent, Option.elim_none, pow_one]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/GradedTransportNormalization.lean:99:2: Unused tactic linter: `change (Polynomial.evalRingHom 1) (((formalLift i).coeff 0).coeff d) = _` does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
⚠ [5949/6242] Replayed QuadraticPi.GradedSignedDualLocalODE
warning: QuadraticPi/GradedSignedDualLocalODE.lean:79:4: This simp argument is unused:
  Polynomial.eval_mul

Hint: Omit it from the simp argument list.
  [apply] simp only [GradedSignedDualPolynomial.dual, Polynomial.eval_finsetSum, Polynomial.eval_C, Polynomial.eval_pow,
    Polynomial.eval_neg, Polynomial.eval_X, Finset.sum_filter]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/GradedSignedDualLocalODE.lean:79:25: This simp argument is unused:
  Polynomial.eval_C

Hint: Omit it from the simp argument list.
  [apply] simp only [GradedSignedDualPolynomial.dual, Polynomial.eval_finsetSum, Polynomial.eval_mul,
    Polynomial.eval_pow, Polynomial.eval_neg, Polynomial.eval_X, Finset.sum_filter]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/GradedSignedDualLocalODE.lean:79:44: This simp argument is unused:
  Polynomial.eval_pow

Hint: Omit it from the simp argument list.
  [apply] simp only [GradedSignedDualPolynomial.dual, Polynomial.eval_finsetSum, Polynomial.eval_mul, Polynomial.eval_C,
    Polynomial.eval_neg, Polynomial.eval_X, Finset.sum_filter]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/GradedSignedDualLocalODE.lean:79:65: This simp argument is unused:
  Polynomial.eval_neg

Hint: Omit it from the simp argument list.
  [apply] simp only [GradedSignedDualPolynomial.dual, Polynomial.eval_finsetSum, Polynomial.eval_mul, Polynomial.eval_C,
    Polynomial.eval_pow, Polynomial.eval_X, Finset.sum_filter]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/GradedSignedDualLocalODE.lean:80:4: This simp argument is unused:
  Polynomial.eval_X

Hint: Omit it from the simp argument list.
  [apply] simp only [GradedSignedDualPolynomial.dual, Polynomial.eval_finsetSum, Polynomial.eval_mul, Polynomial.eval_C,
    Polynomial.eval_pow, Polynomial.eval_neg, Finset.sum_filter]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/GradedSignedDualLocalODE.lean:107:13: This simp argument is unused:
  map_nsmul

Hint: Omit it from the simp argument list.
  [apply] simp only [(derivative (R := ℚ)).map_neg, smul_eq_mul, nsmul_eq_mul, map_mul, map_natCast]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [5950/6242] Replayed QuadraticPi.GradedNaturalLiftedConnection
warning: QuadraticPi/GradedNaturalLiftedConnection.lean:36:28: This simp argument is unused:
  MvPolynomial.coeff_smul

Hint: Omit it from the simp argument list.
  [apply] simp [smul_smul, Finset.smul_sum]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/GradedNaturalLiftedConnection.lean:50:39: Variable name `hG` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hG

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/GradedNaturalLiftedConnection.lean:94:25: This simp argument is unused:
  he

Hint: Omit it from the simp argument list.
  [apply] simp [Nat.sub_add_cancel (by omega : 1 ≤ d e)]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/GradedNaturalLiftedConnection.lean:95:16: This simp argument is unused:
  Finsupp.single_apply

Hint: Omit it from the simp argument list.
  [apply] simp [hbe]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/GradedNaturalLiftedConnection.lean:149:51: This simp argument is unused:
  Ne.symm hne

Hint: Omit it from the simp argument list.
  [apply] simp [basis, MvPolynomial.coeff_monomial, hne]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [5951/6242] Replayed QuadraticPi.GradedNaturalLiftedSolutions
warning: QuadraticPi/GradedNaturalLiftedSolutions.lean:34:10: This simp argument is unused:
  MvPolynomial.aeval_C

Hint: Omit it from the simp argument list.
  [apply] simp [algebraMap_eq, naturalDerivation, MvPolynomial.derivation_C]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [5957/6242] Replayed QuadraticPi.GradedDifferentialTaylor
warning: QuadraticPi/GradedDifferentialTaylor.lean:60:34: This simp argument is unused:
  evaluation_constants

Hint: Omit it from the simp argument list.
  [apply] simp [hn]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/GradedDifferentialTaylor.lean:75:45: This simp argument is unused:
  Nat.succ_eq_add_one

Hint: Omit it from the simp argument list.
  [apply] simp [pointTaylor_coeff, hi, Nat.add_assoc, coeff_X, show n + 2 ≠ 1 by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [5967/6242] Replayed QuadraticPi.GradedTransportSizeBounds
warning: QuadraticPi/GradedTransportSizeBounds.lean:74:65: Variable name `hH` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hH

Note: This linter can be disabled with `set_option linter.unusedVariables false`
⚠ [5976/6242] Replayed QuadraticPi.GradedRateBoundedJetConstruction
warning: QuadraticPi/GradedRateBoundedJetConstruction.lean:61:22: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: QuadraticPi/GradedRateBoundedJetConstruction.lean:61:34: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: QuadraticPi/GradedRateBoundedJetConstruction.lean:61:54: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: QuadraticPi/GradedRateBoundedJetConstruction.lean:67:54: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: QuadraticPi/GradedRateBoundedJetConstruction.lean:68:23: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: QuadraticPi/GradedRateBoundedJetConstruction.lean:68:35: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: QuadraticPi/GradedRateBoundedJetConstruction.lean:68:65: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [5981/6242] Replayed QuadraticPi.GradedActualJetNonzero
warning: QuadraticPi/GradedActualJetNonzero.lean:21:4: `push_neg` has been deprecated. Prefer using `push Not` instead.
If you'd rather continue using `push_neg` in your project, you can implement it as follows:
```
open Lean.Parser.Tactic in
macro "push_neg" cfg:optConfig loc:(location)? : tactic =>
  `(tactic| push $cfg:optConfig Not $[$loc]?)
```
⚠ [5984/6242] Replayed QuadraticPi.IntegerPairFormArithmetic
warning: QuadraticPi/IntegerPairFormArithmetic.lean:32:4: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [5989/6242] Replayed QuadraticPi.HeightUniformTwoFormsMeasure
info: QuadraticPi/HeightUniformTwoFormsMeasure.lean:99:8: Try this:
  [apply] ring_nf
  
  The `ring` tactic failed to close the goal. Use `ring_nf` to obtain a normal form.
    
  Note that `ring` works primarily in *commutative* rings. If you have a noncommutative ring, abelian group or module, consider using `noncomm_ring`, `abel` or `module` instead.
warning: QuadraticPi/HeightUniformTwoFormsMeasure.lean:116:49: Variable name `hG` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hG

Note: This linter can be disabled with `set_option linter.unusedVariables false`
⚠ [5990/6242] Replayed QuadraticPi.UniformCoefficientContraction
warning: QuadraticPi/UniformCoefficientContraction.lean:24:18: Variable name `hC` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hC

Note: This linter can be disabled with `set_option linter.unusedVariables false`
⚠ [5991/6242] Replayed QuadraticPi.GradedContractionCoordinateBounds
warning: QuadraticPi/GradedContractionCoordinateBounds.lean:26:39: Variable name `hB` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hB

Note: This linter can be disabled with `set_option linter.unusedVariables false`
⚠ [5992/6242] Replayed QuadraticPi.GradedFiniteSpanningJetForms
warning: QuadraticPi/GradedFiniteSpanningJetForms.lean:73:22: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [5993/6242] Replayed QuadraticPi.GradedUniformRealFormBounds
warning: QuadraticPi/GradedUniformRealFormBounds.lean:47:72: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [5994/6242] Replayed QuadraticPi.GradedBoundedJetFamilies
warning: QuadraticPi/GradedBoundedJetFamilies.lean:53:18: `dif_pos` has been deprecated: Use `dite_eq_left` instead
warning: QuadraticPi/GradedBoundedJetFamilies.lean:55:17: `dif_neg` has been deprecated: Use `dite_eq_right` instead
warning: QuadraticPi/GradedBoundedJetFamilies.lean:60:20: `dif_pos` has been deprecated: Use `dite_eq_left` instead
warning: QuadraticPi/GradedBoundedJetFamilies.lean:61:19: `dif_neg` has been deprecated: Use `dite_eq_right` instead
warning: QuadraticPi/GradedBoundedJetFamilies.lean:69:20: `dif_pos` has been deprecated: Use `dite_eq_left` instead
warning: QuadraticPi/GradedBoundedJetFamilies.lean:70:19: `dif_neg` has been deprecated: Use `dite_eq_right` instead
⚠ [5995/6242] Replayed QuadraticPi.GradedEventualJetFamilyBounds
warning: QuadraticPi/GradedEventualJetFamilyBounds.lean:63:57: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [5996/6242] Replayed QuadraticPi.GradedActualFamilySelection
warning: QuadraticPi/GradedActualFamilySelection.lean:20:16: `dif_pos` has been deprecated: Use `dite_eq_left` instead
⚠ [5998/6242] Replayed QuadraticPi.GradedCornerSpaceDimension
warning: QuadraticPi/GradedCornerSpaceDimension.lean:25:47: `if_true` has been deprecated: Use `ite_true` instead
warning: QuadraticPi/GradedCornerSpaceDimension.lean:21:2: Try this: intro a ha κ
⚠ [6000/6242] Replayed QuadraticPi.GradedRankDimensionReduction
warning: QuadraticPi/GradedRankDimensionReduction.lean:13:14: This simp argument is unused:
  Module.finrank_pi

Hint: Omit it from the simp argument list.
  [apply] simp [omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [6001/6242] Replayed QuadraticPi.GradedFiniteJetEquations
warning: QuadraticPi/GradedFiniteJetEquations.lean:29:0: automatically included section variable(s) unused in theorem `QuadraticPi.GradedFiniteJetEquations.equations_of_initial_span`:
  [FiniteDimensional ℂ V]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [FiniteDimensional ℂ V] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [6003/6242] Replayed QuadraticPi.GradedRationalVanishingSpace
warning: QuadraticPi/GradedRationalVanishingSpace.lean:58:78: `if_true` has been deprecated: Use `ite_true` instead
⚠ [6007/6242] Replayed QuadraticPi.GradedAlgebraicValueIndependence
warning: QuadraticPi/GradedAlgebraicValueIndependence.lean:32:4: Try `simp at hw` instead of `simpa using hw`

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
warning: QuadraticPi/GradedAlgebraicValueIndependence.lean:36:4: Try `simp at hw` instead of `simpa using hw`

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
⚠ [6011/6242] Replayed QuadraticPi.GradedRamifiedContactOrder
warning: QuadraticPi/GradedRamifiedContactOrder.lean:146:33: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [6015/6242] Replayed QuadraticPi.GradedDimensionCardinality
warning: QuadraticPi/GradedDimensionCardinality.lean:48:23: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [6017/6242] Replayed QuadraticPi.GradedRateSlackArithmetic
warning: QuadraticPi/GradedRateSlackArithmetic.lean:25:76: Unused tactic linter: `ring` does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: QuadraticPi/GradedRateSlackArithmetic.lean:25:76: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
⚠ [6022/6242] Replayed QuadraticPi.TwoLogAnalyticAssignment
warning: QuadraticPi/TwoLogAnalyticAssignment.lean:119:2: Unused tactic linter: `change _ ≤ _` does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
⚠ [6024/6242] Replayed QuadraticPi.TwoLogAnalyticSlopeBound
info: QuadraticPi/TwoLogAnalyticSlopeBound.lean:54:90: Try this:
  [apply] ring_nf
  
  The `ring` tactic failed to close the goal. Use `ring_nf` to obtain a normal form.
    
  Note that `ring` works primarily in *commutative* rings. If you have a noncommutative ring, abelian group or module, consider using `noncomm_ring`, `abel` or `module` instead.
warning: QuadraticPi/TwoLogAnalyticSlopeBound.lean:54:21: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: QuadraticPi/TwoLogAnalyticSlopeBound.lean:54:86: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [6032/6242] Replayed QuadraticPi.RationalTwoLogLinearForm
warning: QuadraticPi/RationalTwoLogLinearForm.lean:116:6: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [6033/6242] Replayed QuadraticPi.IrrationalityExponentFiniteMobius
warning: QuadraticPi/IrrationalityExponentFiniteMobius.lean:41:4: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: QuadraticPi/IrrationalityExponentFiniteMobius.lean:107:10: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: QuadraticPi/IrrationalityExponentFiniteMobius.lean:165:6: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [6038/6242] Replayed QuadraticPi.GradedLargeEndpointPolynomialBound
warning: QuadraticPi/GradedLargeEndpointPolynomialBound.lean:40:40: Variable name `he` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _he

Note: This linter can be disabled with `set_option linter.unusedVariables false`
⚠ [6040/6242] Replayed QuadraticPi.GradedSourceRankApplication
warning: QuadraticPi/GradedSourceRankApplication.lean:101:21: `dif_pos` has been deprecated: Use `dite_eq_left` instead
⚠ [6053/6242] Replayed QuadraticPi.GradedAnalyticInitialValue
warning: QuadraticPi/GradedAnalyticInitialValue.lean:108:21: This simp argument is unused:
  transportedSolution

Hint: Omit it from the simp argument list.
  [apply] simp only [hd, ho.2, Finset.sum_mul, Finset.mul_sum]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [6054/6242] Replayed QuadraticPi.GradedQuadraticNilssonOrder
warning: QuadraticPi/GradedQuadraticNilssonOrder.lean:101:4: This simp argument is unused:
  show (2 : ℝ≥0∞) ≠ ⊤ by norm_num

Hint: Omit it from the simp argument list.
  [apply] simp only [coverOrder, ENNReal.div_eq_top, show (2 : ℝ≥0∞) ≠ 0 by norm_num, and_false, or_false, false_or,
    and_true, ENat.toENNReal_eq_top, analyticOrderAt_eq_top]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/GradedQuadraticNilssonOrder.lean:101:46: This simp argument is unused:
  or_false

Hint: Omit it from the simp argument list.
  [apply] simp only [coverOrder, ENNReal.div_eq_top, show (2 : ℝ≥0∞) ≠ 0 by norm_num, show (2 : ℝ≥0∞) ≠ ⊤ by norm_num,
    and_false, false_or, and_true, ENat.toENNReal_eq_top, analyticOrderAt_eq_top]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/GradedQuadraticNilssonOrder.lean:101:64: This simp argument is unused:
  and_true

Hint: Omit it from the simp argument list.
  [apply] simp only [coverOrder, ENNReal.div_eq_top, show (2 : ℝ≥0∞) ≠ 0 by norm_num, show (2 : ℝ≥0∞) ≠ ⊤ by norm_num,
    and_false, or_false, false_or, ENat.toENNReal_eq_top, analyticOrderAt_eq_top]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [6067/6242] Replayed QuadraticPi.GradedGeneralRationalJets
warning: QuadraticPi/GradedGeneralRationalJets.lean:60:0: automatically included section variable(s) unused in theorem `QuadraticPi.GradedGeneralRationalJets.taylor_rational_connection`:
  [Fintype ι]
  [DecidableEq ι]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype ι] [DecidableEq ι] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: QuadraticPi/GradedGeneralRationalJets.lean:99:0: automatically included section variable(s) unused in theorem `QuadraticPi.GradedGeneralRationalJets.mixedPairing_derivative`:
  [DecidableEq ι]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [DecidableEq ι] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [6071/6242] Replayed QuadraticPi.GradedGeneralNilssonRankCitation
warning: QuadraticPi/GradedGeneralNilssonRankCitation.lean:25:0: automatically included section variable(s) unused in theorem `QuadraticPi.GradedGeneralNilssonRankCitation.continuedRemainder_germ`:
  [DecidableEq ι]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [DecidableEq ι] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [6074/6242] Replayed QuadraticPi.GradedGeneralLocalLogCoordinate
warning: QuadraticPi/GradedGeneralLocalLogCoordinate.lean:41:42: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [6093/6242] Replayed QuadraticPi.GradedGeneralNilssonSourceMatch
warning: QuadraticPi/GradedGeneralNilssonSourceMatch.lean:23:40: Variable name `u` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _u

Note: This linter can be disabled with `set_option linter.unusedVariables false`
⚠ [6114/6242] Replayed QuadraticPi.GradedSimplyConnectedUnionCitation
warning: QuadraticPi/GradedSimplyConnectedUnionCitation.lean:22:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
⚠ [6116/6242] Replayed QuadraticPi.GradedGeneralBranchSelection
warning: QuadraticPi/GradedGeneralBranchSelection.lean:87:55: `Set.mem_setOf_eq` has been deprecated: Use `Set.mem_ofPred_eq` instead
⚠ [6118/6242] Replayed QuadraticPi.GradedScaledJointTradeoff
warning: QuadraticPi/GradedScaledJointTradeoff.lean:50:2: Unused tactic linter: `push_cast` does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
⚠ [6120/6242] Replayed QuadraticPi.GradedQuadraticPolynomialEndpoint
warning: QuadraticPi/GradedQuadraticPolynomialEndpoint.lean:85:42: Variable name `hn` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hn

Note: This linter can be disabled with `set_option linter.unusedVariables false`
⚠ [6123/6242] Replayed QuadraticPi.GradedSharpActualFamilies
warning: QuadraticPi/GradedSharpActualFamilies.lean:59:57: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [6135/6242] Replayed QuadraticPi.GradedSmallLogarithmPowers
warning: QuadraticPi/GradedSmallLogarithmPowers.lean:17:85: This simp argument is unused:
  mul_one

Hint: Omit it from the simp argument list.
  [apply] simp only [value, show (0 : ℝ) < 1 by norm_num, ite_true, positiveValue, Real.sqrt_one, one_mul, div_one]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [6141/6242] Replayed QuadraticPi.GradedTwoLogTransport
warning: QuadraticPi/GradedTwoLogTransport.lean:16:50: `if_true` has been deprecated: Use `ite_true` instead
warning: QuadraticPi/GradedTwoLogTransport.lean:55:33: This simp argument is unused:
  Matrix.mul_sum

Hint: Omit it from the simp argument list.
  [apply] simp [transport, Matrix.mul_add, Matrix.mul_smul, generator_mul_generator]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/GradedTwoLogTransport.lean:55:48: This simp argument is unused:
  Matrix.mul_smul

Hint: Omit it from the simp argument list.
  [apply] simp [transport, Matrix.mul_add, Matrix.mul_sum, generator_mul_generator]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/GradedTwoLogTransport.lean:100:31: This simp argument is unused:
  Finset.sum_mul

Hint: Omit it from the simp argument list.
  [apply] simp [endpoint, add_mul, mul_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [6142/6242] Replayed QuadraticPi.GradedTwoLogJetClearing
warning: QuadraticPi/GradedTwoLogJetClearing.lean:41:52: `if_false` has been deprecated: Use `ite_false` instead
warning: QuadraticPi/GradedTwoLogJetClearing.lean:49:49: `if_neg` has been deprecated: Use `ite_eq_right` instead
warning: QuadraticPi/GradedTwoLogJetClearing.lean:51:19: Unused tactic linter: `ring` does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: QuadraticPi/GradedTwoLogJetClearing.lean:51:19: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: QuadraticPi/GradedTwoLogJetClearing.lean:72:32: This simp argument is unused:
  Fin.val_zero

Hint: Omit it from the simp argument list.
  [apply] simp only [localDenominator, Nat.reduceAdd]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/GradedTwoLogJetClearing.lean:77:32: This simp argument is unused:
  Fin.val_one

Hint: Omit it from the simp argument list.
  [apply] simp only [localDenominator, Nat.reduceAdd]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/GradedTwoLogJetClearing.lean:75:8: Unused tactic linter: `ring` does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: QuadraticPi/GradedTwoLogJetClearing.lean:80:8: Unused tactic linter: `ring` does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: QuadraticPi/GradedTwoLogJetClearing.lean:75:8: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: QuadraticPi/GradedTwoLogJetClearing.lean:80:8: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: QuadraticPi/GradedTwoLogJetClearing.lean:121:83: Unused tactic linter: `ring` does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: QuadraticPi/GradedTwoLogJetClearing.lean:121:83: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
⚠ [6144/6242] Replayed QuadraticPi.GradedTwoLogContactConstruction
warning: QuadraticPi/GradedTwoLogContactConstruction.lean:28:59: This simp argument is unused:
  Finset.mul_sum

Hint: Omit it from the simp argument list.
  [apply] simp [contactRemainder, contactBasis, Fintype.sum_sum_type, mul_add, mul_ite]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [6145/6242] Replayed QuadraticPi.GradedTwoLogContactRates
info: QuadraticPi/GradedTwoLogContactRates.lean:36:2: Try this:
  [apply] ring_nf
  
  The `ring` tactic failed to close the goal. Use `ring_nf` to obtain a normal form.
    
  Note that `ring` works primarily in *commutative* rings. If you have a noncommutative ring, abelian group or module, consider using `noncomm_ring`, `abel` or `module` instead.
warning: QuadraticPi/GradedTwoLogContactRates.lean:35:58: This simp argument is unused:
  zero_add

Hint: Omit it from the simp argument list.
  [apply] simp only [entryBound_log, add_div, add_zero, mul_div_right_comm]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/GradedTwoLogContactRates.lean:55:41: Variable name `hG` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hG

Note: This linter can be disabled with `set_option linter.unusedVariables false`
⚠ [6146/6242] Replayed QuadraticPi.GradedTwoLogFormalConnection
warning: QuadraticPi/GradedTwoLogFormalConnection.lean:31:10: This simp argument is unused:
  PowerSeries.derivative_one

Hint: Omit it from the simp argument list.
  [apply] simp

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [6147/6242] Replayed QuadraticPi.GradedTwoLogAnalyticTaylor
warning: QuadraticPi/GradedTwoLogAnalyticTaylor.lean:33:15: This simp argument is unused:
  increment

Hint: Omit it from the simp argument list.
  [apply] simp only [logBranch, Pi.add_apply, Pi.mul_apply, id_eq, zero_add, mul_one]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/GradedTwoLogAnalyticTaylor.lean:33:25: This simp argument is unused:
  logBranch

Hint: Omit it from the simp argument list.
  [apply] simp only [increment, Pi.add_apply, Pi.mul_apply, id_eq, zero_add, mul_one]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/GradedTwoLogAnalyticTaylor.lean:33:48: This simp argument is unused:
  Pi.mul_apply

Hint: Omit it from the simp argument list.
  [apply] simp only [increment, logBranch, Pi.add_apply, id_eq, zero_add, mul_one]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/GradedTwoLogAnalyticTaylor.lean:32:47: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [6148/6242] Replayed QuadraticPi.GradedTwoLogAnalyticJets
warning: QuadraticPi/GradedTwoLogAnalyticJets.lean:49:61: Unused tactic linter: `ring` does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: QuadraticPi/GradedTwoLogAnalyticJets.lean:49:61: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: QuadraticPi/GradedTwoLogAnalyticJets.lean:84:10: This simp argument is unused:
  transport

Hint: Omit it from the simp argument list.
  [apply] simp [connection, Matrix.sum_apply, Matrix.smul_apply, smul_eq_mul]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/GradedTwoLogAnalyticJets.lean:83:21: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [6149/6242] Replayed QuadraticPi.GradedTwoLogAnalyticContact
warning: QuadraticPi/GradedTwoLogAnalyticContact.lean:135:8: `dif_pos` has been deprecated: Use `dite_eq_left` instead
⚠ [6152/6242] Replayed QuadraticPi.GradedTwoLogContactDecay
warning: QuadraticPi/GradedTwoLogContactDecay.lean:126:59: Unused tactic linter: `change ‖z‖ ≤ 1 / 4` does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
⚠ [6155/6242] Replayed QuadraticPi.GradedTwoLogScalarContraction
warning: QuadraticPi/GradedTwoLogScalarContraction.lean:167:60: Variable name `hB` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hB

Note: This linter can be disabled with `set_option linter.unusedVariables false`
⚠ [6156/6242] Replayed QuadraticPi.GradedTwoLogArithmeticIndependence
warning: QuadraticPi/GradedTwoLogArithmeticIndependence.lean:42:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/GradedTwoLogArithmeticIndependence.lean:59:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
⚠ [6159/6242] Replayed QuadraticPi.GradedTwoLogSeparation
warning: QuadraticPi/GradedTwoLogSeparation.lean:42:63: `if_true` has been deprecated: Use `ite_true` instead
⚠ [6161/6242] Replayed QuadraticPi.GradedTwoLogCornerContact
warning: QuadraticPi/GradedTwoLogCornerContact.lean:43:2: Unused tactic linter: `change
  (∑ row,
      (P row).eval₂ (Int.castRingHom ℂ) z *
        ((transport hG (fun i => increment ((i.val + 1 : ℕ) : ℚ) (((1 : ℚ) / (N : ℚ) : ℚ) : ℂ) z)).mulVec
            (sourceColumn (fun i : Fin 2 => logBranch ((i.val + 1 : ℕ) : ℚ) (((1 : ℚ) / (N : ℚ) : ℚ) : ℂ)) kap))
          row) =
    _` does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
⚠ [6164/6242] Replayed QuadraticPi.GradedTwoLogIntegerFamilies
warning: QuadraticPi/GradedTwoLogIntegerFamilies.lean:27:6: `dif_pos` has been deprecated: Use `dite_eq_left` instead
warning: QuadraticPi/GradedTwoLogIntegerFamilies.lean:50:20: `if_pos` has been deprecated: Use `ite_eq_left` instead
warning: QuadraticPi/GradedTwoLogIntegerFamilies.lean:58:20: `if_pos` has been deprecated: Use `ite_eq_left` instead
warning: QuadraticPi/GradedTwoLogIntegerFamilies.lean:128:65: This simp argument is unused:
  zero_add

Hint: Omit it from the simp argument list.
  [apply] simp only [upperContraction, lowerContraction, SpanningIntegerContractions.intContraction, Pi.zero_apply,
    mul_zero, Finset.sum_const_zero, Int.cast_zero, zero_mul, abs_zero, add_zero]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/GradedTwoLogIntegerFamilies.lean:117:74: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: QuadraticPi/GradedTwoLogIntegerFamilies.lean:124:56: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [6168/6242] Replayed QuadraticPi.GradedTwoLogExplicitParameters
warning: QuadraticPi/GradedTwoLogExplicitParameters.lean:75:2: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: QuadraticPi/GradedTwoLogExplicitParameters.lean:117:2: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [6172/6242] Replayed QuadraticPi.MovingLogFibreIndex
warning: QuadraticPi/MovingLogFibreIndex.lean:59:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
⚠ [6173/6242] Replayed QuadraticPi.MovingLogFibreRestriction
warning: QuadraticPi/MovingLogFibreRestriction.lean:34:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
⚠ [6202/6242] Replayed QuadraticPi.NumberFieldMovingAdapters
warning: QuadraticPi/NumberFieldMovingAdapters.lean:25:0: automatically included section variable(s) unused in theorem `QuadraticPi.NumberFieldMovingAdapters.map_scaledRationalCenters`:
  [CharZero E]
  [Algebra ℚ E]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [CharZero E] [Algebra ℚ E] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: QuadraticPi/NumberFieldMovingAdapters.lean:39:0: automatically included section variable(s) unused in theorem `QuadraticPi.NumberFieldMovingAdapters.denominator_mul_scaledRationalCenters`:
  [Algebra ℚ E]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Algebra ℚ E] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: QuadraticPi/NumberFieldMovingAdapters.lean:53:0: automatically included section variable(s) unused in theorem `QuadraticPi.NumberFieldMovingAdapters.scaledRationalCenters_ne_zero`:
  [Algebra ℚ E]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Algebra ℚ E] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: QuadraticPi/NumberFieldMovingAdapters.lean:69:0: automatically included section variable(s) unused in theorem `QuadraticPi.NumberFieldMovingAdapters.selectedMinor_det_ne_zero_of_complex`:
  [CharZero E]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [CharZero E] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [6226/6242] Replayed QuadraticPi.RealMobiusInvariance
warning: QuadraticPi/RealMobiusInvariance.lean:50:6: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [6227/6242] Replayed QuadraticPi.RealQuadraticRationalLogRatioUnconditional
warning: QuadraticPi/RealQuadraticRationalLogRatioUnconditional.lean:137:17: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [6232/6242] Replayed QuadraticPi.ReciprocalPolynomialDegree
warning: QuadraticPi/ReciprocalPolynomialDegree.lean:28:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/ReciprocalPolynomialDegree.lean:163:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
⚠ [6233/6242] Replayed QuadraticPi.ReciprocalTraceFixedField
warning: QuadraticPi/ReciprocalTraceFixedField.lean:57:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
⚠ [6235/6242] Replayed QuadraticPi.ScalarMatchingRationalConjugacy
warning: QuadraticPi/ScalarMatchingRationalConjugacy.lean:44:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/ScalarMatchingRationalConjugacy.lean:46:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
⚠ [6240/6242] Replayed QuadraticPi.TwoLogSharpCollision
warning: QuadraticPi/TwoLogSharpCollision.lean:254:23: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
Build completed successfully (6242 jobs).


==> anc/lean/validation/final-review-2026-10-19/initial-337-target-build.log <==
⚠ [3641/3703] Replayed OAI.NumberTheory.PiExponent.Jets.NormalBasisRigidity
warning: OAI/NumberTheory/PiExponent/Jets/NormalBasisRigidity.lean:4:0: 'Mathlib.Data.Real.Basic' has been deprecated: please replace this import by

import Mathlib.Basic.Real.Basic
⚠ [4189/4300] Replayed QuadraticPi.PolynomialFormalLocalLength
warning: QuadraticPi/PolynomialFormalLocalLength.lean:138:47: This simp argument is unused:
  MvPowerSeries.algebraMap_apply

Hint: Omit it from the simp argument list.
  [apply] simp [expansion, WeightedBezout.translation]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [4194/4300] Replayed QuadraticPi.TransversePolynomialSource
warning: QuadraticPi/TransversePolynomialSource.lean:232:0: automatically included section variable(s) unused in theorem `QuadraticPi.TransversePolynomialSource.fullSource_transverse_vanishing`:
  [IsScalarTower ℚ K A]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [IsScalarTower ℚ K A] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [4195/4300] Replayed QuadraticPi.ConstructedSourceDifferential
warning: QuadraticPi/ConstructedSourceDifferential.lean:211:0: automatically included section variable(s) unused in theorem `QuadraticPi.ConstructedSourceDifferential.sourceCoordinates_first_of_differential`:
  [IsScalarTower ℚ K A]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [IsScalarTower ℚ K A] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [4197/4300] Replayed QuadraticPi.FormalFrozenCoordinateSlice
warning: QuadraticPi/FormalFrozenCoordinateSlice.lean:271:0: automatically included section variable(s) unused in theorem `QuadraticPi.FormalFrozenCoordinateSlice.sourceFormalSlice_frozen`:
  [IsScalarTower ℚ K A]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [IsScalarTower ℚ K A] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: QuadraticPi/FormalFrozenCoordinateSlice.lean:304:8: Variable name `hzs` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hzs

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/FormalFrozenCoordinateSlice.lean:308:5: Variable name `hA` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hA

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/FormalFrozenCoordinateSlice.lean:309:5: Variable name `hB` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hB

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/FormalFrozenCoordinateSlice.lean:311:5: Variable name `hnormal` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hnormal

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/FormalFrozenCoordinateSlice.lean:316:5: Variable name `hF` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hF

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/FormalFrozenCoordinateSlice.lean:316:38: Variable name `hz` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hz

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/FormalFrozenCoordinateSlice.lean:316:64: Variable name `ha` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _ha

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/FormalFrozenCoordinateSlice.lean:317:5: Variable name `hchart` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hchart

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/FormalFrozenCoordinateSlice.lean:318:5: Variable name `htangentCoeff` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _htangentCoeff

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/FormalFrozenCoordinateSlice.lean:320:5: Variable name `hframeCoeff` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hframeCoeff

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/FormalFrozenCoordinateSlice.lean:321:5: Variable name `hzfirst` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hzfirst

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/FormalFrozenCoordinateSlice.lean:322:5: Variable name `htangentFlow` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _htangentFlow

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/FormalFrozenCoordinateSlice.lean:323:5: Variable name `hframeFlow` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hframeFlow

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/FormalFrozenCoordinateSlice.lean:326:5: Variable name `hrho` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hrho

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/FormalFrozenCoordinateSlice.lean:326:29: Variable name `hkappa` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hkappa

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/FormalFrozenCoordinateSlice.lean:327:5: Variable name `hepsilon` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hepsilon

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/FormalFrozenCoordinateSlice.lean:327:30: Variable name `hN` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hN

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/FormalFrozenCoordinateSlice.lean:328:5: Variable name `hdegree` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hdegree

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/FormalFrozenCoordinateSlice.lean:330:5: Variable name `hminimal` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hminimal

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/FormalFrozenCoordinateSlice.lean:333:5: Variable name `hvanish` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hvanish

Note: This linter can be disabled with `set_option linter.unusedVariables false`
⚠ [4198/4300] Replayed QuadraticPi.TransverseBlockJacobian
warning: QuadraticPi/TransverseBlockJacobian.lean:156:0: automatically included section variable(s) unused in theorem `QuadraticPi.TransverseBlockJacobian.sourceSlice_centered`:
  [IsScalarTower ℚ K A]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [IsScalarTower ℚ K A] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: QuadraticPi/TransverseBlockJacobian.lean:194:8: Variable name `hzs` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hzs

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/TransverseBlockJacobian.lean:198:5: Variable name `hA` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hA

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/TransverseBlockJacobian.lean:199:5: Variable name `hB` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hB

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/TransverseBlockJacobian.lean:201:5: Variable name `hnormal` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hnormal

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/TransverseBlockJacobian.lean:206:5: Variable name `hF` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hF

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/TransverseBlockJacobian.lean:206:38: Variable name `hz` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hz

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/TransverseBlockJacobian.lean:206:64: Variable name `ha` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _ha

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/TransverseBlockJacobian.lean:207:5: Variable name `hchart` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hchart

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/TransverseBlockJacobian.lean:208:5: Variable name `htangentCoeff` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _htangentCoeff

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/TransverseBlockJacobian.lean:210:5: Variable name `hframeCoeff` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hframeCoeff

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/TransverseBlockJacobian.lean:211:5: Variable name `hzfirst` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hzfirst

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/TransverseBlockJacobian.lean:212:5: Variable name `htangentFlow` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _htangentFlow

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/TransverseBlockJacobian.lean:213:5: Variable name `hframeFlow` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hframeFlow

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/TransverseBlockJacobian.lean:216:5: Variable name `hrho` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hrho

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/TransverseBlockJacobian.lean:216:29: Variable name `hkappa` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hkappa

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/TransverseBlockJacobian.lean:217:5: Variable name `hepsilon` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hepsilon

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/TransverseBlockJacobian.lean:217:30: Variable name `hN` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hN

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/TransverseBlockJacobian.lean:218:5: Variable name `hdegree` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hdegree

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/TransverseBlockJacobian.lean:220:5: Variable name `hminimal` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hminimal

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/TransverseBlockJacobian.lean:223:5: Variable name `hvanish` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hvanish

Note: This linter can be disabled with `set_option linter.unusedVariables false`
⚠ [4205/4300] Replayed QuadraticPi.CanonicalComponentQuotient
warning: QuadraticPi/CanonicalComponentQuotient.lean:78:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/CanonicalComponentQuotient.lean:79:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/CanonicalComponentQuotient.lean:125:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/CanonicalComponentQuotient.lean:126:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
⚠ [4206/4300] Replayed QuadraticPi.ComponentCompletionFaithful
warning: QuadraticPi/ComponentCompletionFaithful.lean:39:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/ComponentCompletionFaithful.lean:52:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/ComponentCompletionFaithful.lean:70:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/ComponentCompletionFaithful.lean:71:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/ComponentCompletionFaithful.lean:82:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/ComponentCompletionFaithful.lean:91:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/ComponentCompletionFaithful.lean:92:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
⚠ [4207/4300] Replayed QuadraticPi.ComponentResidueField
warning: QuadraticPi/ComponentResidueField.lean:38:9: Variable name `x` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _x

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/ComponentResidueField.lean:54:2: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
warning: QuadraticPi/ComponentResidueField.lean:69:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/ComponentResidueField.lean:97:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/ComponentResidueField.lean:106:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/ComponentResidueField.lean:115:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/ComponentResidueField.lean:164:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/ComponentResidueField.lean:165:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/ComponentResidueField.lean:180:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/ComponentResidueField.lean:181:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/ComponentResidueField.lean:194:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/ComponentResidueField.lean:195:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/ComponentResidueField.lean:206:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/ComponentResidueField.lean:207:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
⚠ [4227/4300] Replayed QuadraticPi.NormalizedComponentSource
warning: QuadraticPi/NormalizedComponentSource.lean:32:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/NormalizedComponentSource.lean:33:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/NormalizedComponentSource.lean:34:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/NormalizedComponentSource.lean:35:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
⚠ [4228/4300] Replayed QuadraticPi.SmoothComponentFirstJets
warning: QuadraticPi/SmoothComponentFirstJets.lean:153:8: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
warning: QuadraticPi/SmoothComponentFirstJets.lean:147:14: This simp argument is unused:
  mul_comm

Hint: Omit it from the simp argument list.
  [apply] simp

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/SmoothComponentFirstJets.lean:183:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/SmoothComponentFirstJets.lean:184:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/SmoothComponentFirstJets.lean:289:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/SmoothComponentFirstJets.lean:309:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/SmoothComponentFirstJets.lean:310:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
⚠ [4231/4300] Replayed QuadraticPi.AnalyticGermSource
warning: QuadraticPi/AnalyticGermSource.lean:101:9: Variable name `f` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _f

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/AnalyticGermSource.lean:101:11: Variable name `g` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _g

Note: This linter can be disabled with `set_option linter.unusedVariables false`
⚠ [4235/4300] Replayed QuadraticPi.GeneralPointMultiplicity
warning: QuadraticPi/GeneralPointMultiplicity.lean:81:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/GeneralPointMultiplicity.lean:104:23: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: QuadraticPi/GeneralPointMultiplicity.lean:104:63: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [4318/4333] Replayed QuadraticPi.NumberFieldDeterminant
warning: QuadraticPi/NumberFieldDeterminant.lean:100:0: automatically included section variable(s) unused in theorem `QuadraticPi.NumberFieldDeterminant.det_row_column_scale`:
  [NumberField E]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [NumberField E] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
✔ [4323/4335] Built QuadraticPi.RationalScaling (7.1s)
⚠ [4324/4335] Replayed QuadraticPi.NumberFieldMovingArithmetic
warning: QuadraticPi/NumberFieldMovingArithmetic.lean:48:0: automatically included section variable(s) unused in theorem `QuadraticPi.NumberFieldMovingArithmetic.ring_C_mem`:
  [NumberField E]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [NumberField E] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: QuadraticPi/NumberFieldMovingArithmetic.lean:64:0: automatically included section variable(s) unused in theorem `QuadraticPi.NumberFieldMovingArithmetic.cleared_polynomial_power_mem`:
  [NumberField E]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [NumberField E] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: QuadraticPi/NumberFieldMovingArithmetic.lean:114:0: automatically included section variable(s) unused in theorem `QuadraticPi.NumberFieldMovingArithmetic.scalar_product_mul_coeff`:
  [NumberField E]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [NumberField E] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: QuadraticPi/NumberFieldMovingArithmetic.lean:194:0: automatically included section variable(s) unused in theorem `QuadraticPi.NumberFieldMovingArithmetic.base_power_cleared_integral`:
  [NumberField E]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [NumberField E] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
✔ [4326/4365] Built QuadraticPi.AffineGeneralityCitation (10s)
⚠ [4339/4365] Replayed QuadraticPi.LemniscateSeriesFlatten
warning: QuadraticPi/LemniscateSeriesFlatten.lean:35:41: `MvPolynomial.coeff_add` has been deprecated: Use `AddMonoidAlgebra.coeff_add` instead

Note: The updated constant has a different type:
  ∀ {R : Type u_1} {M : Type u_4} [inst : Semiring R] (x y : AddMonoidAlgebra R M), (x + y).coeff = x.coeff + y.coeff
instead of
  ∀ {R : Type u} {σ : Type u_1} [inst : CommSemiring R] (m : σ →₀ ℕ) (p q : MvPolynomial σ R),
    (p + q).coeff m = p.coeff m + q.coeff m

Note: The updated constant is in a different namespace. Dot notation may need to be changed (e.g., from `x.coeff_add` to `AddMonoidAlgebra.coeff_add x`).
✔ [4356/4368] Built QuadraticPi.AlgebraicLogData (11s)
✔ [4357/4368] Built QuadraticPi.MovingLogPolynomialCauchy (13s)
✔ [4359/4368] Built QuadraticPi.RestrictedPowerEstimates (7.0s)
✔ [4361/4380] Built QuadraticPi.DegreeCofinalComparison (5.9s)
⚠ [5094/5142] Replayed OAI.NumberTheory.PiExponent.Cohomology.CurveEuler
warning: OAI/NumberTheory/PiExponent/Cohomology/CurveEuler.lean:2:0: 'Mathlib.Data.Complex.Basic' has been deprecated: please replace this import by

import Mathlib.Basic.Complex.Basic
⚠ [5395/5410] Replayed OAI.NumberTheory.PiExponent.Polynomials.MixedSlopePolynomial
warning: OAI/NumberTheory/PiExponent/Polynomials/MixedSlopePolynomial.lean:4:0: 'Mathlib.Data.Real.Basic' has been deprecated: please replace this import by

import Mathlib.Basic.Real.Basic
⚠ [5578/5618] Replayed QuadraticPi.MovingLogGeometry.SourceRescaling
warning: QuadraticPi/MovingLogGeometry/SourceRescaling.lean:76:18: This simp argument is unused:
  MvPolynomial.pderiv_mul

Hint: Omit it from the simp argument list.
  [apply] simp [PiExponentApprox.polynomialFrame_zero, PiExponentApprox.logarithmicDerivation_apply,
    MvPolynomial.pderiv_X, rescaleY]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/MovingLogGeometry/SourceRescaling.lean:84:30: This simp argument is unused:
  MvPolynomial.pderiv_mul

Hint: Omit it from the simp argument list.
  [apply] simp [rescaleY, MvPolynomial.pderiv_X]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [5587/5618] Replayed QuadraticPi.MovingLogGeometry.ContactFamily
warning: QuadraticPi/MovingLogGeometry/ContactFamily.lean:143:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/MovingLogGeometry/ContactFamily.lean:177:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/MovingLogGeometry/ContactFamily.lean:231:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/MovingLogGeometry/ContactFamily.lean:271:64: This simp argument is unused:
  ← mul_assoc

Hint: Omit it from the simp argument list.
  [apply] simp [rescaledCoordinates, hbE]

Note: Simp arguments with `←` have the additional effect of removing the other direction from the simp set, even if the simp argument itself is unused. If the hint above does not work, try replacing `←` with `-` to only get that effect and silence this warning.

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/MovingLogGeometry/ContactFamily.lean:292:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
⚠ [5588/5618] Replayed QuadraticPi.MovingLogGeometry.JetColength
warning: QuadraticPi/MovingLogGeometry/JetColength.lean:85:0: automatically included section variable(s) unused in theorem `QuadraticPi.MovingLogGeometry.normalized_lift_nonconstant`:
  [Algebra.IsIntegral ℂ (IsLocalRing.ResidueField ↥(ring p))]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Algebra.IsIntegral ℂ (IsLocalRing.ResidueField ↥(ring p))] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [5595/5618] Replayed QuadraticPi.MovingLogGeometry.FibreComparison
warning: QuadraticPi/MovingLogGeometry/FibreComparison.lean:71:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
✔ [5602/5620] Built QuadraticPi.MovingLogHouse (8.1s)
✔ [5604/5625] Built QuadraticPi.ActualRestrictedPowerExponent (10s)
⚠ [5609/5625] Built QuadraticPi.AlgebraicLogDataConstruction (16s)
warning: QuadraticPi/AlgebraicLogDataConstruction.lean:24:41: Unused tactic linter: `ring` does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: QuadraticPi/AlgebraicLogDataConstruction.lean:27:41: Unused tactic linter: `ring` does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: QuadraticPi/AlgebraicLogDataConstruction.lean:24:41: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: QuadraticPi/AlgebraicLogDataConstruction.lean:27:41: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: QuadraticPi/AlgebraicLogDataConstruction.lean:24:22: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: QuadraticPi/AlgebraicLogDataConstruction.lean:27:22: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
✔ [5616/5631] Built QuadraticPi.AlgebraicLogDegree (8.9s)
⚠ [5619/5631] Replayed QuadraticPi.TwoLogSigmaBounds
warning: QuadraticPi/TwoLogSigmaBounds.lean:36:60: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: QuadraticPi/TwoLogSigmaBounds.lean:36:60: Unused tactic linter: `ring` does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: QuadraticPi/TwoLogSigmaBounds.lean:76:2: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [5632/5648] Replayed QuadraticPi.TwoLogMainPeriodBridge
warning: QuadraticPi/TwoLogMainPeriodBridge.lean:72:13: This simp argument is unused:
  map_mul

Hint: Omit it from the simp argument list.
  [apply] simp only [map_pow, map_natCast, mul_pow]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/TwoLogMainPeriodBridge.lean:72:22: This simp argument is unused:
  map_pow

Hint: Omit it from the simp argument list.
  [apply] simp only [map_mul, map_natCast, mul_pow]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
✔ [5635/5648] Built QuadraticPi.MovingLogHouseData (8.9s)
✔ [5637/5650] Built QuadraticPi.MovingLogComparison (6.9s)
⚠ [5638/5650] Replayed QuadraticPi.TwoLogWeightedCollision
warning: QuadraticPi/TwoLogWeightedCollision.lean:60:27: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: QuadraticPi/TwoLogWeightedCollision.lean:60:67: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [5639/5656] Built QuadraticPi.IrrationalityExponentAffine (6.2s)
warning: QuadraticPi/IrrationalityExponentAffine.lean:41:4: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [5644/5656] Replayed QuadraticPi.TwoLogTranslationSummation
warning: QuadraticPi/TwoLogTranslationSummation.lean:35:6: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [5654/5753] Replayed QuadraticPi.TwoLogArithmetic
warning: QuadraticPi/TwoLogArithmetic.lean:55:0: automatically included section variable(s) unused in theorem `QuadraticPi.TwoLogArithmetic.C_mem`:
  [CharZero E]
  [Algebra ℚ E]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [CharZero E] [Algebra ℚ E] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: QuadraticPi/TwoLogArithmetic.lean:68:21: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: QuadraticPi/TwoLogArithmetic.lean:68:45: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: QuadraticPi/TwoLogArithmetic.lean:70:0: automatically included section variable(s) unused in theorem `QuadraticPi.TwoLogArithmetic.coeff_mem_of_mem`:
  [CharZero E]
  [Algebra ℚ E]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [CharZero E] [Algebra ℚ E] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: QuadraticPi/TwoLogArithmetic.lean:126:21: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: QuadraticPi/TwoLogArithmetic.lean:128:0: automatically included section variable(s) unused in theorem `QuadraticPi.TwoLogArithmetic.base_power_cleared_range`:
  [CharZero E]
  [Algebra ℚ E]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [CharZero E] [Algebra ℚ E] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: QuadraticPi/TwoLogArithmetic.lean:187:21: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [5697/5753] Replayed QuadraticPi.TwoLogContactFamily
warning: QuadraticPi/TwoLogContactFamily.lean:79:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/TwoLogContactFamily.lean:128:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/TwoLogContactFamily.lean:158:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
⚠ [5702/5753] Replayed QuadraticPi.TwoLogCurveExcess
warning: QuadraticPi/TwoLogCurveExcess.lean:60:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
⚠ [5706/5753] Replayed QuadraticPi.TwoLogCharacterFiberPole
warning: QuadraticPi/TwoLogCharacterFiberPole.lean:21:23: `dif_neg` has been deprecated: Use `dite_eq_right` instead
warning: QuadraticPi/TwoLogCharacterFiberPole.lean:21:70: `dif_neg` has been deprecated: Use `dite_eq_right` instead
⚠ [5707/5753] Replayed QuadraticPi.TwoLogCharacterFiberSum
warning: QuadraticPi/TwoLogCharacterFiberSum.lean:49:4: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/TwoLogCharacterFiberSum.lean:70:6: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
⚠ [5708/5753] Replayed QuadraticPi.MovingLogGeometry.ProjectedCurveHeight
warning: QuadraticPi/MovingLogGeometry/ProjectedCurveHeight.lean:36:4: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/MovingLogGeometry/ProjectedCurveHeight.lean:59:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/MovingLogGeometry/ProjectedCurveHeight.lean:68:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
⚠ [5715/5753] Replayed QuadraticPi.TwoLogTruncatedBranchContact
warning: QuadraticPi/TwoLogTruncatedBranchContact.lean:113:33: This simp argument is unused:
  Fin.cases_succ

Hint: Omit it from the simp argument list.
  [apply] simp only [composedLogTails, Fin.cases_zero, PowerSeries.order_zero] at hk

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [5716/5753] Replayed QuadraticPi.TwoLogBranchColength
warning: QuadraticPi/TwoLogBranchColength.lean:49:22: This simp argument is unused:
  Fin.cases_zero

Hint: Omit it from the simp argument list.
  [apply] simp only [truncatedCoordinates, TwoLogTruncatedBranchContact.truncatedBranchCoordinates, Fin.cases_succ,
    map_add, map_sub, map_mul, map_one, AlgHom.commutes, LogarithmicContactIdeal.expansion_polynomial_aeval]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [5717/5753] Replayed QuadraticPi.TwoLogJetLocalization
warning: QuadraticPi/TwoLogJetLocalization.lean:34:8: This simp argument is unused:
  TwoLogBranchColength.logarithmicIdeal

Hint: Omit it from the simp argument list.
  [apply] simp [Function.comp_def, aeval_coordinates]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
✔ [5726/5756] Built QuadraticPi.TwoLogComplexAnalytic (7.9s)
⚠ [5729/5756] Built QuadraticPi.NumberFieldMovingMinors (7.2s)
warning: QuadraticPi/NumberFieldMovingMinors.lean:48:21: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
✔ [5730/5756] Built QuadraticPi.RationalLogarithmConclusion (7.2s)
✔ [5733/5757] Built QuadraticPi.TwoLogNumberFieldArithmetic (7.5s)
✔ [5734/5757] Built QuadraticPi.TwoLogComplexMatchedData (6.4s)
✔ [5736/5757] Built QuadraticPi.TwoLogComplexCharacterCenters (6.0s)
✔ [5738/5757] Built QuadraticPi.AlgebraicLogComparison (8.7s)
✔ [5739/5757] Built QuadraticPi.RationalLogarithmTheorem (7.6s)
✔ [5742/5757] Built QuadraticPi.TwoLogNumberFieldArithmeticBounds (9.5s)
✔ [5743/5758] Built QuadraticPi.TwoLogComplexMatchedGeometry (8.0s)
⚠ [5745/5760] Built QuadraticPi.AlgebraicLogarithmTheorem (8.0s)
warning: QuadraticPi/AlgebraicLogarithmTheorem.lean:42:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
✔ [5746/5764] Built QuadraticPi.TwoLogComplexMatchedConstruction (9.2s)
✔ [5752/5775] Built QuadraticPi.TwoLogComplexMatchedSlopeBridge (7.3s)
⚠ [5755/5775] Replayed QuadraticPi.NumberFieldMovingProduct
warning: QuadraticPi/NumberFieldMovingProduct.lean:41:21: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: QuadraticPi/NumberFieldMovingProduct.lean:150:21: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
✔ [5765/5781] Built QuadraticPi.TwoLogAllEmbeddingComparison (8.6s)
✔ [5766/5781] Built QuadraticPi.TwoLogComplexMatchedAssignment (7.2s)
✔ [5767/5781] Built QuadraticPi.TwoLogNumberFieldMinors (7.3s)
✔ [5768/5781] Built QuadraticPi.TwoLogPolynomialCauchy (6.9s)
✔ [5769/5781] Built QuadraticPi.TwoLogPartialParameters (7.3s)
✔ [5770/5781] Built QuadraticPi.TwoLogComplexMatchedAnalytic (6.1s)
⚠ [5771/5784] Built QuadraticPi.NumberFieldMovingPartial (6.9s)
warning: QuadraticPi/NumberFieldMovingPartial.lean:89:21: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: QuadraticPi/NumberFieldMovingPartial.lean:89:36: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
✔ [5772/5787] Built QuadraticPi.TwoLogPolynomialGrowth (6.9s)
✔ [5773/5798] Built QuadraticPi.TwoLogComplexPartialConstruction (8.8s)
✔ [5774/5800] Built QuadraticPi.TwoLogComplexMatchedBranches (6.9s)
✔ [5775/5800] Built QuadraticPi.TwoLogExactRationalRepresentation (8.5s)
⚠ [5776/5800] Built QuadraticPi.TwoLogHouse (8.1s)
warning: QuadraticPi/TwoLogHouse.lean:179:22: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [5777/5800] Built QuadraticPi.TwoLogNumberFieldPartial (6.0s)
warning: QuadraticPi/TwoLogNumberFieldPartial.lean:57:40: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: QuadraticPi/TwoLogNumberFieldPartial.lean:57:21: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: QuadraticPi/TwoLogNumberFieldPartial.lean:57:40: Unused tactic linter: `ring` does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
✔ [5778/5800] Built QuadraticPi.TwoLogRepresentedSelection (6.7s)
✔ [5779/5800] Built QuadraticPi.TwoLogComplexAllEmbeddingComparison (8.9s)
✔ [5780/5800] Built QuadraticPi.TwoLogRepresentedMatchedData (6.8s)
✔ [5781/5803] Built QuadraticPi.TwoLogComplexUnmatchedGrowth (5.8s)
✔ [5782/5804] Built QuadraticPi.AllEmbeddingMatchedLogRatioTheorem (6.4s)
⚠ [5783/5812] Built QuadraticPi.TwoLogComplexPartialComparison (6.7s)
warning: QuadraticPi/TwoLogComplexPartialComparison.lean:81:25: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [5784/5818] Built QuadraticPi.TwoLogNormalizedSlopes (7.2s)
warning: QuadraticPi/TwoLogNormalizedSlopes.lean:91:52: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: QuadraticPi/TwoLogNormalizedSlopes.lean:134:20: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
✔ [5785/5818] Built QuadraticPi.TwoLogRepresentedGeometry (7.7s)
✔ [5786/5818] Built QuadraticPi.TwoLogNonrationalGeometricData (6.4s)
✔ [5787/5818] Built QuadraticPi.TwoLogNormDerivation (7.2s)
✔ [5788/5818] Built QuadraticPi.TwoLogExactRationalArithmetic (6.3s)
⚠ [5789/5818] Built QuadraticPi.TwoLogIrrationalSlopeResidue (6.7s)
warning: QuadraticPi/TwoLogIrrationalSlopeResidue.lean:90:22: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
✔ [5790/5818] Built QuadraticPi.TwoLogNormalizedAnalytic (7.2s)
⚠ [5791/5819] Built QuadraticPi.TwoLogNormalizedArithmetic (6.9s)
warning: QuadraticPi/TwoLogNormalizedArithmetic.lean:107:21: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
✔ [5792/5819] Built QuadraticPi.TwoLogRepresentedBudgets (6.3s)
✔ [5793/5819] Built QuadraticPi.TwoLogNormalizedContactBound (7.1s)
✔ [5794/5819] Built QuadraticPi.TwoLogRepresentedSlopeBridge (6.3s)
✔ [5795/5819] Built QuadraticPi.TwoLogNonrationalBlowupGeometry (7.2s)
✔ [5796/5820] Built QuadraticPi.TwoLogIrrationalSlopeRigidity (6.4s)
✔ [5797/5820] Built QuadraticPi.TwoLogRepresentedTranslationScalar (6.8s)
✔ [5798/5820] Built QuadraticPi.TwoLogRepresentedUnmatchedGrowth (6.1s)
✔ [5799/5820] Built QuadraticPi.TwoLogNonrationalSectionPackets (6.1s)
✔ [5800/5820] Built QuadraticPi.TwoLogNonrationalSectionBound (6.2s)
✔ [5801/5832] Built QuadraticPi.TwoLogNonrationalMatrixFrame (6.7s)
✔ [5802/5832] Built QuadraticPi.TwoLogNormalizedPersistentRigidity (6.0s)
✔ [5803/5832] Built QuadraticPi.TwoLogNonrationalBlowupPolarization (6.6s)
✔ [5804/5832] Built QuadraticPi.TwoLogRepresentedAssignment (6.7s)
✔ [5805/5832] Built QuadraticPi.TwoLogRepresentedNormalizedGrowth (6.1s)
✔ [5806/5836] Built QuadraticPi.TwoLogNonrationalMatrixGeometry (6.5s)
✔ [5807/5838] Built QuadraticPi.TwoLogNonrationalCurveImage (6.4s)
✔ [5808/5838] Built QuadraticPi.TwoLogNormalizedCurveRigidity (6.4s)
✔ [5809/5838] Built QuadraticPi.TwoLogRepresentedAnalytic (6.3s)
✔ [5810/5838] Built QuadraticPi.TwoLogNormalizedGeometricData (5.7s)
✔ [5811/5838] Built QuadraticPi.TwoLogNonrationalCurveCoordinates (6.6s)
⚠ [5812/5842] Built QuadraticPi.TwoLogNormalizedCurveExcess (5.9s)
warning: QuadraticPi/TwoLogNormalizedCurveExcess.lean:60:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
✔ [5813/5842] Built QuadraticPi.TwoLogRepresentedNormalizedAnalytic (7.3s)
✔ [5814/5842] Built QuadraticPi.TwoLogNormalizedBlowupGeometry (7.7s)
✔ [5815/5842] Built QuadraticPi.TwoLogNonrationalCurveModel (8.1s)
⚠ [5816/5842] Built QuadraticPi.TwoLogNormalizedCurveInequality (8.3s)
warning: QuadraticPi/TwoLogNormalizedCurveInequality.lean:51:4: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/TwoLogNormalizedCurveInequality.lean:76:6: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
✔ [5817/5843] Built QuadraticPi.TwoLogRepresentedNormalizedBudgets (8.9s)
✔ [5818/5843] Built QuadraticPi.TwoLogNormalizedSectionPackets (7.7s)
✔ [5819/5843] Built QuadraticPi.TwoLogNormalizedSectionBound (7.0s)
✔ [5820/5843] Built QuadraticPi.TwoLogNormalizedMatrixFrame (7.1s)
✔ [5821/5843] Built QuadraticPi.TwoLogNonrationalCurveHyperplaneDegree (7.3s)
✔ [5822/5843] Built QuadraticPi.TwoLogNormalizedGeometricCurveInequality (6.6s)
✔ [5823/5844] Built QuadraticPi.TwoLogNonrationalGeometricCurveInequality (6.8s)
⚠ [5824/5844] Built QuadraticPi.TwoLogRepresentedNormalizedComparison (7.4s)
warning: QuadraticPi/TwoLogRepresentedNormalizedComparison.lean:62:25: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
✔ [5825/5844] Built QuadraticPi.TwoLogNormalizedMatrixGeometry (7.2s)
✔ [5826/5856] Built QuadraticPi.TwoLogNormalizedCurveMargin (8.3s)
✔ [5827/5856] Built QuadraticPi.TwoLogRepresentedNormalizedAssembly (11s)
✔ [5828/5856] Built QuadraticPi.TwoLogNormalizedBlowupPolarization (7.4s)
✔ [5829/5858] Built QuadraticPi.TwoLogNonrationalCurveMargin (10s)
✔ [5830/5858] Built QuadraticPi.TwoLogNormalizedDataExceptionalDegree (6.6s)
✔ [5831/5861] Built QuadraticPi.TwoLogNormalizedCurveDegree (6.7s)
✔ [5832/5861] Built QuadraticPi.TwoLogNormalizedCurveImage (6.1s)
✔ [5833/5861] Built QuadraticPi.TwoLogNonrationalCurveDegree (6.3s)
✔ [5834/5861] Built QuadraticPi.TwoLogNonrationalDataExceptionalDegree (6.4s)
✔ [5835/5865] Built QuadraticPi.TwoLogNormalizedBlowupMargin (6.4s)
✔ [5836/5866] Built QuadraticPi.TwoLogNormalizedAssembly (11s)
⚠ [5837/5866] Built QuadraticPi.PartialEmbeddingMatchedLogRatioTheorem (9.6s)
warning: QuadraticPi/PartialEmbeddingMatchedLogRatioTheorem.lean:26:2: Try this: 
  haveI̵

The goal is a proposition, so `have` is preferred over `haveI`.
The difference between `have` and `haveI` is that `haveI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/PartialEmbeddingMatchedLogRatioTheorem.lean:19:0: automatically included section variable(s) unused in theorem `QuadraticPi.exists_largest_matched_log_branch_on`:
  [NumberField E]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [NumberField E] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
✔ [5838/5866] Built QuadraticPi.TwoLogNormalizedCurveCoordinates (9.3s)
✔ [5839/5866] Built QuadraticPi.TwoLogNonrationalBlowupMargin (6.9s)
✔ [5840/5866] Built QuadraticPi.TwoLogNonrationalCurveModelDegrees (6.5s)
⚠ [5841/5870] Built QuadraticPi.TwoLogNormalizedComparison (6.4s)
warning: QuadraticPi/TwoLogNormalizedComparison.lean:61:25: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
✔ [5842/5873] Built QuadraticPi.DenseOpenGenericFilter (4.1s)
✔ [5843/5876] Built QuadraticPi.TwoLogNonrationalCurveDegreeData (3.9s)
✔ [5844/5876] Built QuadraticPi.TwoLogNormalizedCurveModel (7.3s)
✔ [5845/5876] Built QuadraticPi.GaussianMovingLogData (5.6s)
⚠ [5846/5876] Built QuadraticPi.GaussianNumberFieldNorm (6.9s)
warning: QuadraticPi/GaussianNumberFieldNorm.lean:36:0: automatically included section variable(s) unused in theorem `QuadraticPi.GaussianNumberFieldNorm.norm_embedding_gaussian`:
  [NumberField E]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [NumberField E] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: QuadraticPi/GaussianNumberFieldNorm.lean:48:0: automatically included section variable(s) unused in theorem `QuadraticPi.GaussianNumberFieldNorm.gaussian_hom_integral`:
  [NumberField E]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [NumberField E] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: QuadraticPi/GaussianNumberFieldNorm.lean:59:0: automatically included section variable(s) unused in theorem `QuadraticPi.GaussianNumberFieldNorm.conjugate_ne_of_gaussian_hom`:
  [NumberField E]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [NumberField E] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: QuadraticPi/GaussianNumberFieldNorm.lean:78:5: Variable name `hB` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hB

Note: This linter can be disabled with `set_option linter.unusedVariables false`
✔ [5847/5876] Built QuadraticPi.GaussianMovingArithmetic (6.1s)
✔ [5848/5877] Built QuadraticPi.TwoLogNonrationalUniformCurveMargin (6.1s)
✔ [5849/5877] Built QuadraticPi.TwoLogNormalizedCurveHyperplaneDegree (6.5s)
✔ [5850/5879] Built QuadraticPi.GaussianMovingLogSelection (5.8s)
✔ [5851/5879] Built QuadraticPi.GaussianAlgebraicLogData (5.4s)
✔ [5852/5882] Built QuadraticPi.GaussianNumberFieldArithmetic (6.1s)
✔ [5853/5882] Built QuadraticPi.TwoLogNonrationalBlowupAmple (5.8s)
✔ [5854/5882] Built QuadraticPi.GaussianApproximation (5.3s)
✔ [5855/5882] Built QuadraticPi.GaussianLatticeFiniteness (3.0s)
✔ [5856/5882] Built QuadraticPi.TwoLogNormalizedCurveModelDegrees (6.9s)
⚠ [5857/5882] Built QuadraticPi.GaussianNumberFieldAdapters (6.4s)
warning: QuadraticPi/GaussianNumberFieldAdapters.lean:21:0: automatically included section variable(s) unused in theorem `QuadraticPi.GaussianNumberFieldAdapters.map_centers`:
  [NumberField E]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [NumberField E] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
✔ [5858/5882] Built QuadraticPi.TwoLogNonrationalJetSurjectivity (8.1s)
✔ [5859/5883] Built QuadraticPi.GaussianAlgebraicLogDataConstruction (13s)
✔ [5860/5883] Built QuadraticPi.GaussianDirichlet (10s)
✔ [5861/5886] Built QuadraticPi.GaussianApproximationFiniteness (9.1s)
✔ [5862/5886] Built QuadraticPi.TwoLogNormalizedCurveDegreeData (6.7s)
✔ [5863/5887] Built QuadraticPi.GaussianNumberFieldMinors (5.9s)
✔ [5864/5887] Built QuadraticPi.TwoLogNonrationalMatrixTheorems (6.4s)
✔ [5865/5889] Built QuadraticPi.GaussianExponentConclusion (5.7s)
✔ [5866/5889] Built QuadraticPi.GaussianMovingLogDataConstruction (8.5s)
✔ [5867/5889] Built QuadraticPi.GaussianRationalBase (5.9s)
✔ [5868/5889] Built QuadraticPi.TwoLogNormalizedUniformCurveMargin (7.2s)
✔ [5869/5890] Built QuadraticPi.GaussianAlgebraicComparison (7.3s)
✔ [5870/5890] Built QuadraticPi.GaussianLogDegree (6.0s)
✔ [5871/5890] Built QuadraticPi.GaussianScaling (5.2s)
✔ [5872/5892] Built QuadraticPi.TwoLogNonrationalUniformInterpolation (8.2s)
✔ [5873/5892] Built QuadraticPi.GaussianMovingComparison (6.1s)
✔ [5874/5893] Built QuadraticPi.TwoLogNormalizedBlowupAmple (6.7s)
⚠ [5875/5893] Built QuadraticPi.GaussianAffineBound (5.4s)
warning: QuadraticPi/GaussianAffineBound.lean:105:4: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: QuadraticPi/GaussianAffineBound.lean:131:6: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
✔ [5876/5894] Built QuadraticPi.GaussianAlgebraicLogarithmTheorem (6.9s)
✔ [5877/5894] Built QuadraticPi.GaussianUniformApproximationBound (4.5s)
✔ [5878/5896] Built QuadraticPi.TwoLogNonrationalNumberFieldMinors (6.6s)
✔ [5879/5896] Built QuadraticPi.GaussianLogarithmTheorem (5.2s)
✔ [5880/5896] Built QuadraticPi.TwoLogNormalizedJetSurjectivity (6.1s)
✔ [5881/5896] Built QuadraticPi.GaussianExponentConverse (5.2s)
✔ [5882/5896] Built QuadraticPi.GaussianMobiusClearing (5.3s)
⚠ [5883/5898] Built QuadraticPi.GaussianReciprocalBound (5.4s)
warning: QuadraticPi/GaussianReciprocalBound.lean:79:12: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [5884/5898] Built QuadraticPi.GaussianRationalCoordinates (4.7s)
warning: QuadraticPi/GaussianRationalCoordinates.lean:41:8: Unused tactic linter: `ring` does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: QuadraticPi/GaussianRationalCoordinates.lean:41:8: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
✔ [5885/5996] Built QuadraticPi.GaussianLogarithmPowers (6.2s)
⚠ [5891/5996] Replayed QuadraticPi.PositiveQuadraticLogarithmCoordinates
warning: QuadraticPi/PositiveQuadraticLogarithmCoordinates.lean:68:20: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [5894/5996] Replayed QuadraticPi.QuadraticLogarithmicFamilyDerivative
warning: QuadraticPi/QuadraticLogarithmicFamilyDerivative.lean:69:2: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [5896/5996] Replayed QuadraticPi.QuadraticLogarithmicFamilyTaylor
warning: QuadraticPi/QuadraticLogarithmicFamilyTaylor.lean:35:8: Unused tactic linter: `ring` does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: QuadraticPi/QuadraticLogarithmicFamilyTaylor.lean:35:8: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: QuadraticPi/QuadraticLogarithmicFamilyTaylor.lean:49:6: Unused tactic linter: `ring` does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: QuadraticPi/QuadraticLogarithmicFamilyTaylor.lean:49:6: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
⚠ [5897/5996] Replayed QuadraticPi.QuadraticLogarithmicFamilyComplexBranch
warning: QuadraticPi/QuadraticLogarithmicFamilyComplexBranch.lean:48:16: This simp argument is unused:
  zero_mul

Hint: Omit it from the simp argument list.
  [apply] simp only [Complex.mul_im, Complex.ofReal_re, Complex.ofReal_im, Complex.I_re, Complex.I_im,
    show (2 : ℂ).re = 2 from rfl, show (2 : ℂ).im = 0 from rfl, mul_zero, zero_add, add_zero, mul_one]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/QuadraticLogarithmicFamilyComplexBranch.lean:53:16: This simp argument is unused:
  zero_mul

Hint: Omit it from the simp argument list.
  [apply] simp only [Complex.mul_im, Complex.ofReal_re, Complex.ofReal_im, Complex.I_re, Complex.I_im,
    show (2 : ℂ).re = 2 from rfl, show (2 : ℂ).im = 0 from rfl, mul_zero, zero_add, add_zero, mul_one]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/QuadraticLogarithmicFamilyComplexBranch.lean:63:16: This simp argument is unused:
  zero_mul

Hint: Omit it from the simp argument list.
  [apply] simp only [Complex.mul_im, Complex.ofReal_re, Complex.ofReal_im, Complex.I_re, Complex.I_im,
    show (2 : ℂ).re = 2 from rfl, show (2 : ℂ).im = 0 from rfl, mul_zero, zero_add, add_zero, mul_one]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/QuadraticLogarithmicFamilyComplexBranch.lean:79:6: Unused tactic linter: `ring` does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: QuadraticPi/QuadraticLogarithmicFamilyComplexBranch.lean:79:6: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
⚠ [5898/5996] Replayed QuadraticPi.QuadraticLogarithmicFamilyHolomorphic
warning: QuadraticPi/QuadraticLogarithmicFamilyHolomorphic.lean:85:2: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [5899/5996] Replayed QuadraticPi.QuadraticLogarithmicFamilyComplexTaylor
warning: QuadraticPi/QuadraticLogarithmicFamilyComplexTaylor.lean:68:6: Unused tactic linter: `ring` does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: QuadraticPi/QuadraticLogarithmicFamilyComplexTaylor.lean:68:6: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
⚠ [5900/5996] Replayed QuadraticPi.GradedFixedFAnalytic
warning: QuadraticPi/GradedFixedFAnalytic.lean:79:4: This simp argument is unused:
  FormalMultilinearSeries.ofScalars_apply_eq

Hint: Omit it from the simp argument list.
  [apply] simp [scalarSeries, complexF, FormalMultilinearSeries.sum, smul_eq_mul, mul_comm]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [5902/5996] Replayed QuadraticPi.GradedFixedFRealValues
warning: QuadraticPi/GradedFixedFRealValues.lean:66:13: This simp argument is unused:
  Rat.cast_one

Hint: Omit it from the simp argument list.
  [apply] simp only [mul_one, one_pow, neg_neg, Rat.cast_neg] at h

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [5903/5996] Replayed QuadraticPi.GradedFixedFDifferentialEquation
warning: QuadraticPi/GradedFixedFDifferentialEquation.lean:71:6: Unused tactic linter: `ring` does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: QuadraticPi/GradedFixedFDifferentialEquation.lean:71:6: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
⚠ [5907/5996] Replayed QuadraticPi.SpanningIntegerContractions
warning: QuadraticPi/SpanningIntegerContractions.lean:19:44: This simp argument is unused:
  mul_left_comm

Hint: Omit it from the simp argument list.
  [apply] simp [Finset.mul_sum, mul_comm, mul_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/SpanningIntegerContractions.lean:21:0: automatically included section variable(s) unused in theorem `QuadraticPi.SpanningIntegerContractions.cast_intContraction`:
  [DecidableEq ι]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [DecidableEq ι] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [5911/5996] Replayed QuadraticPi.GradedFixedFContactAnalytic
warning: QuadraticPi/GradedFixedFContactAnalytic.lean:24:66: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
warning: QuadraticPi/GradedFixedFContactAnalytic.lean:31:13: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
warning: QuadraticPi/GradedFixedFContactAnalytic.lean:51:8: This simp argument is unused:
  Polynomial.coeff_map

Hint: Omit it from the simp argument list.
  [apply] simp

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/GradedFixedFContactAnalytic.lean:62:6: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
warning: QuadraticPi/GradedFixedFContactAnalytic.lean:70:8: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
⚠ [5913/5996] Replayed QuadraticPi.GradedFixedFContactVanishing
warning: QuadraticPi/GradedFixedFContactVanishing.lean:13:69: Variable name `hB` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hB

Note: This linter can be disabled with `set_option linter.unusedVariables false`
⚠ [5917/5996] Replayed QuadraticPi.GradedTransportCoefficientClearing
warning: QuadraticPi/GradedTransportCoefficientClearing.lean:69:28: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [5918/5996] Replayed QuadraticPi.GradedPolynomialDegreeSaving
warning: QuadraticPi/GradedPolynomialDegreeSaving.lean:26:6: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: QuadraticPi/GradedPolynomialDegreeSaving.lean:26:6: Unused tactic linter: `ring` does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
⚠ [5919/5996] Replayed QuadraticPi.GradedJetClearingArithmetic
warning: QuadraticPi/GradedJetClearingArithmetic.lean:54:4: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [5922/5996] Replayed QuadraticPi.GradedLocalTransportSeries
warning: QuadraticPi/GradedLocalTransportSeries.lean:134:8: Unused tactic linter: `ring` does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: QuadraticPi/GradedLocalTransportSeries.lean:134:8: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
⚠ [5923/5996] Replayed QuadraticPi.GradedRationalTransportClearing
warning: QuadraticPi/GradedRationalTransportClearing.lean:27:25: This simp argument is unused:
  Int.natCast_natAbs

Hint: Omit it from the simp argument list.
  [apply] simp [abs_of_nonneg hp]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/GradedRationalTransportClearing.lean:28:26: This simp argument is unused:
  Int.natCast_natAbs

Hint: Omit it from the simp argument list.
  [apply] simp [abs_of_nonpos hp]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [5925/5996] Replayed QuadraticPi.GradedLocalTransportEquations
warning: QuadraticPi/GradedLocalTransportEquations.lean:52:32: This simp argument is unused:
  zero_smul

Hint: Omit it from the simp argument list.
  [apply] simp only [derivative_pow, derivative.map_add, derivative_one, derivative.leibniz, derivative_C, derivative_X,
    mul_zero, zero_add, mul_one, pow_one] at hd

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/GradedLocalTransportEquations.lean:52:43: This simp argument is unused:
  mul_zero

Hint: Omit it from the simp argument list.
  [apply] simp only [derivative_pow, derivative.map_add, derivative_one, derivative.leibniz, derivative_C, derivative_X,
    zero_smul, zero_add, mul_one, pow_one] at hd

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/GradedLocalTransportEquations.lean:52:63: This simp argument is unused:
  mul_one

Hint: Omit it from the simp argument list.
  [apply] simp only [derivative_pow, derivative.map_add, derivative_one, derivative.leibniz, derivative_C, derivative_X,
    zero_smul, mul_zero, zero_add, pow_one] at hd

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/GradedLocalTransportEquations.lean:53:4: This simp argument is unused:
  pow_one

Hint: Omit it from the simp argument list.
  [apply] simp only [derivative_pow, derivative.map_add, derivative_one, derivative.leibniz, derivative_C, derivative_X,
    zero_smul, mul_zero, zero_add, mul_one] at hd

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/GradedLocalTransportEquations.lean:88:2: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
⚠ [5926/5996] Replayed QuadraticPi.GradedSignedDualPolynomial
warning: QuadraticPi/GradedSignedDualPolynomial.lean:20:38: Variable name `U` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _U

Note: This linter can be disabled with `set_option linter.unusedVariables false`
⚠ [5932/5996] Replayed QuadraticPi.GradedLiftedEntryClearing
warning: QuadraticPi/GradedLiftedEntryClearing.lean:32:20: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [5933/5996] Replayed QuadraticPi.GradedCovariantTaylorBridge
warning: QuadraticPi/GradedCovariantTaylorBridge.lean:22:0: automatically included section variable(s) unused in theorem `QuadraticPi.GradedCovariantTaylorBridge.pairing_derivative`:
  [DecidableEq ι]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [DecidableEq ι] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [5934/5996] Replayed QuadraticPi.GradedTransportNormalization
warning: QuadraticPi/GradedTransportNormalization.lean:89:45: This simp argument is unused:
  Option.elim_none

Hint: Omit it from the simp argument list.
  [apply] simp only [formalLift, lifted, Sum.elim_inl, upper, map_prod, map_pow, dual_specialized, Fintype.prod_option,
    endpointExponent, Option.elim_some, pow_zero, one_mul]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/GradedTransportNormalization.lean:89:63: This simp argument is unused:
  Option.elim_some

Hint: Omit it from the simp argument list.
  [apply] simp only [formalLift, lifted, Sum.elim_inl, upper, map_prod, map_pow, dual_specialized, Fintype.prod_option,
    endpointExponent, Option.elim_none, pow_zero, one_mul]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/GradedTransportNormalization.lean:93:6: This simp argument is unused:
  Option.elim_none

Hint: Omit it from the simp argument list.
  [apply] simp only [formalLift, lifted, Sum.elim_inr, lower, map_mul, map_prod, map_pow, dual_specialized,
    scalar_specialized, Fintype.prod_option, endpointExponent, Option.elim_some, pow_one]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/GradedTransportNormalization.lean:93:24: This simp argument is unused:
  Option.elim_some

Hint: Omit it from the simp argument list.
  [apply] simp only [formalLift, lifted, Sum.elim_inr, lower, map_mul, map_prod, map_pow, dual_specialized,
    scalar_specialized, Fintype.prod_option, endpointExponent, Option.elim_none, pow_one]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/GradedTransportNormalization.lean:99:2: Unused tactic linter: `change (Polynomial.evalRingHom 1) (((formalLift i).coeff 0).coeff d) = _` does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
⚠ [5936/5996] Replayed QuadraticPi.GradedSignedDualLocalODE
warning: QuadraticPi/GradedSignedDualLocalODE.lean:79:4: This simp argument is unused:
  Polynomial.eval_mul

Hint: Omit it from the simp argument list.
  [apply] simp only [GradedSignedDualPolynomial.dual, Polynomial.eval_finsetSum, Polynomial.eval_C, Polynomial.eval_pow,
    Polynomial.eval_neg, Polynomial.eval_X, Finset.sum_filter]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/GradedSignedDualLocalODE.lean:79:25: This simp argument is unused:
  Polynomial.eval_C

Hint: Omit it from the simp argument list.
  [apply] simp only [GradedSignedDualPolynomial.dual, Polynomial.eval_finsetSum, Polynomial.eval_mul,
    Polynomial.eval_pow, Polynomial.eval_neg, Polynomial.eval_X, Finset.sum_filter]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/GradedSignedDualLocalODE.lean:79:44: This simp argument is unused:
  Polynomial.eval_pow

Hint: Omit it from the simp argument list.
  [apply] simp only [GradedSignedDualPolynomial.dual, Polynomial.eval_finsetSum, Polynomial.eval_mul, Polynomial.eval_C,
    Polynomial.eval_neg, Polynomial.eval_X, Finset.sum_filter]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/GradedSignedDualLocalODE.lean:79:65: This simp argument is unused:
  Polynomial.eval_neg

Hint: Omit it from the simp argument list.
  [apply] simp only [GradedSignedDualPolynomial.dual, Polynomial.eval_finsetSum, Polynomial.eval_mul, Polynomial.eval_C,
    Polynomial.eval_pow, Polynomial.eval_X, Finset.sum_filter]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/GradedSignedDualLocalODE.lean:80:4: This simp argument is unused:
  Polynomial.eval_X

Hint: Omit it from the simp argument list.
  [apply] simp only [GradedSignedDualPolynomial.dual, Polynomial.eval_finsetSum, Polynomial.eval_mul, Polynomial.eval_C,
    Polynomial.eval_pow, Polynomial.eval_neg, Finset.sum_filter]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/GradedSignedDualLocalODE.lean:107:13: This simp argument is unused:
  map_nsmul

Hint: Omit it from the simp argument list.
  [apply] simp only [(derivative (R := ℚ)).map_neg, smul_eq_mul, nsmul_eq_mul, map_mul, map_natCast]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [5937/5996] Replayed QuadraticPi.GradedNaturalLiftedConnection
warning: QuadraticPi/GradedNaturalLiftedConnection.lean:36:28: This simp argument is unused:
  MvPolynomial.coeff_smul

Hint: Omit it from the simp argument list.
  [apply] simp [smul_smul, Finset.smul_sum]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/GradedNaturalLiftedConnection.lean:50:39: Variable name `hG` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hG

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/GradedNaturalLiftedConnection.lean:94:25: This simp argument is unused:
  he

Hint: Omit it from the simp argument list.
  [apply] simp [Nat.sub_add_cancel (by omega : 1 ≤ d e)]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/GradedNaturalLiftedConnection.lean:95:16: This simp argument is unused:
  Finsupp.single_apply

Hint: Omit it from the simp argument list.
  [apply] simp [hbe]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/GradedNaturalLiftedConnection.lean:149:51: This simp argument is unused:
  Ne.symm hne

Hint: Omit it from the simp argument list.
  [apply] simp [basis, MvPolynomial.coeff_monomial, hne]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [5938/5996] Replayed QuadraticPi.GradedNaturalLiftedSolutions
warning: QuadraticPi/GradedNaturalLiftedSolutions.lean:34:10: This simp argument is unused:
  MvPolynomial.aeval_C

Hint: Omit it from the simp argument list.
  [apply] simp [algebraMap_eq, naturalDerivation, MvPolynomial.derivation_C]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [5946/5996] Replayed QuadraticPi.IntegerPairFormArithmetic
warning: QuadraticPi/IntegerPairFormArithmetic.lean:32:4: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [5948/6042] Replayed QuadraticPi.GradedDifferentialTaylor
warning: QuadraticPi/GradedDifferentialTaylor.lean:60:34: This simp argument is unused:
  evaluation_constants

Hint: Omit it from the simp argument list.
  [apply] simp [hn]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/GradedDifferentialTaylor.lean:75:45: This simp argument is unused:
  Nat.succ_eq_add_one

Hint: Omit it from the simp argument list.
  [apply] simp [pointTaylor_coeff, hi, Nat.add_assoc, coeff_X, show n + 2 ≠ 1 by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [5958/6042] Replayed QuadraticPi.GradedTransportSizeBounds
warning: QuadraticPi/GradedTransportSizeBounds.lean:74:65: Variable name `hH` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hH

Note: This linter can be disabled with `set_option linter.unusedVariables false`
⚠ [5964/6042] Replayed QuadraticPi.GradedRateBoundedJetConstruction
warning: QuadraticPi/GradedRateBoundedJetConstruction.lean:61:22: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: QuadraticPi/GradedRateBoundedJetConstruction.lean:61:34: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: QuadraticPi/GradedRateBoundedJetConstruction.lean:61:54: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: QuadraticPi/GradedRateBoundedJetConstruction.lean:67:54: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: QuadraticPi/GradedRateBoundedJetConstruction.lean:68:23: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: QuadraticPi/GradedRateBoundedJetConstruction.lean:68:35: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: QuadraticPi/GradedRateBoundedJetConstruction.lean:68:65: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [5969/6042] Replayed QuadraticPi.GradedActualJetNonzero
warning: QuadraticPi/GradedActualJetNonzero.lean:21:4: `push_neg` has been deprecated. Prefer using `push Not` instead.
If you'd rather continue using `push_neg` in your project, you can implement it as follows:
```
open Lean.Parser.Tactic in
macro "push_neg" cfg:optConfig loc:(location)? : tactic =>
  `(tactic| push $cfg:optConfig Not $[$loc]?)
```
⚠ [5976/6042] Replayed QuadraticPi.HeightUniformTwoFormsMeasure
info: QuadraticPi/HeightUniformTwoFormsMeasure.lean:99:8: Try this:
  [apply] ring_nf
  
  The `ring` tactic failed to close the goal. Use `ring_nf` to obtain a normal form.
    
  Note that `ring` works primarily in *commutative* rings. If you have a noncommutative ring, abelian group or module, consider using `noncomm_ring`, `abel` or `module` instead.
warning: QuadraticPi/HeightUniformTwoFormsMeasure.lean:116:49: Variable name `hG` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hG

Note: This linter can be disabled with `set_option linter.unusedVariables false`
⚠ [5977/6042] Replayed QuadraticPi.UniformCoefficientContraction
warning: QuadraticPi/UniformCoefficientContraction.lean:24:18: Variable name `hC` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hC

Note: This linter can be disabled with `set_option linter.unusedVariables false`
⚠ [5978/6042] Replayed QuadraticPi.GradedContractionCoordinateBounds
warning: QuadraticPi/GradedContractionCoordinateBounds.lean:26:39: Variable name `hB` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hB

Note: This linter can be disabled with `set_option linter.unusedVariables false`
⚠ [5979/6042] Replayed QuadraticPi.GradedFiniteSpanningJetForms
warning: QuadraticPi/GradedFiniteSpanningJetForms.lean:73:22: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [5980/6042] Replayed QuadraticPi.GradedUniformRealFormBounds
warning: QuadraticPi/GradedUniformRealFormBounds.lean:47:72: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [5981/6042] Replayed QuadraticPi.GradedBoundedJetFamilies
warning: QuadraticPi/GradedBoundedJetFamilies.lean:53:18: `dif_pos` has been deprecated: Use `dite_eq_left` instead
warning: QuadraticPi/GradedBoundedJetFamilies.lean:55:17: `dif_neg` has been deprecated: Use `dite_eq_right` instead
warning: QuadraticPi/GradedBoundedJetFamilies.lean:60:20: `dif_pos` has been deprecated: Use `dite_eq_left` instead
warning: QuadraticPi/GradedBoundedJetFamilies.lean:61:19: `dif_neg` has been deprecated: Use `dite_eq_right` instead
warning: QuadraticPi/GradedBoundedJetFamilies.lean:69:20: `dif_pos` has been deprecated: Use `dite_eq_left` instead
warning: QuadraticPi/GradedBoundedJetFamilies.lean:70:19: `dif_neg` has been deprecated: Use `dite_eq_right` instead
⚠ [5982/6042] Replayed QuadraticPi.GradedEventualJetFamilyBounds
warning: QuadraticPi/GradedEventualJetFamilyBounds.lean:63:57: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [5983/6042] Replayed QuadraticPi.GradedActualFamilySelection
warning: QuadraticPi/GradedActualFamilySelection.lean:20:16: `dif_pos` has been deprecated: Use `dite_eq_left` instead
⚠ [5985/6042] Replayed QuadraticPi.GradedCornerSpaceDimension
warning: QuadraticPi/GradedCornerSpaceDimension.lean:25:47: `if_true` has been deprecated: Use `ite_true` instead
warning: QuadraticPi/GradedCornerSpaceDimension.lean:21:2: Try this: intro a ha κ
⚠ [5987/6042] Replayed QuadraticPi.GradedRankDimensionReduction
warning: QuadraticPi/GradedRankDimensionReduction.lean:13:14: This simp argument is unused:
  Module.finrank_pi

Hint: Omit it from the simp argument list.
  [apply] simp [omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [5988/6042] Replayed QuadraticPi.GradedFiniteJetEquations
warning: QuadraticPi/GradedFiniteJetEquations.lean:29:0: automatically included section variable(s) unused in theorem `QuadraticPi.GradedFiniteJetEquations.equations_of_initial_span`:
  [FiniteDimensional ℂ V]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [FiniteDimensional ℂ V] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [5990/6042] Replayed QuadraticPi.GradedRationalVanishingSpace
warning: QuadraticPi/GradedRationalVanishingSpace.lean:58:78: `if_true` has been deprecated: Use `ite_true` instead
⚠ [5994/6042] Replayed QuadraticPi.GradedAlgebraicValueIndependence
warning: QuadraticPi/GradedAlgebraicValueIndependence.lean:32:4: Try `simp at hw` instead of `simpa using hw`

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
warning: QuadraticPi/GradedAlgebraicValueIndependence.lean:36:4: Try `simp at hw` instead of `simpa using hw`

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
⚠ [5998/6042] Replayed QuadraticPi.GradedRamifiedContactOrder
warning: QuadraticPi/GradedRamifiedContactOrder.lean:146:33: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [6002/6042] Replayed QuadraticPi.GradedDimensionCardinality
warning: QuadraticPi/GradedDimensionCardinality.lean:48:23: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [6004/6042] Replayed QuadraticPi.GradedRateSlackArithmetic
warning: QuadraticPi/GradedRateSlackArithmetic.lean:25:76: Unused tactic linter: `ring` does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: QuadraticPi/GradedRateSlackArithmetic.lean:25:76: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
⚠ [6009/6042] Replayed QuadraticPi.TwoLogAnalyticAssignment
warning: QuadraticPi/TwoLogAnalyticAssignment.lean:119:2: Unused tactic linter: `change _ ≤ _` does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
⚠ [6011/6042] Replayed QuadraticPi.TwoLogAnalyticSlopeBound
info: QuadraticPi/TwoLogAnalyticSlopeBound.lean:54:90: Try this:
  [apply] ring_nf
  
  The `ring` tactic failed to close the goal. Use `ring_nf` to obtain a normal form.
    
  Note that `ring` works primarily in *commutative* rings. If you have a noncommutative ring, abelian group or module, consider using `noncomm_ring`, `abel` or `module` instead.
warning: QuadraticPi/TwoLogAnalyticSlopeBound.lean:54:21: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: QuadraticPi/TwoLogAnalyticSlopeBound.lean:54:86: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [6019/6042] Replayed QuadraticPi.RationalTwoLogLinearForm
warning: QuadraticPi/RationalTwoLogLinearForm.lean:116:6: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [6020/6066] Replayed QuadraticPi.IrrationalityExponentFiniteMobius
warning: QuadraticPi/IrrationalityExponentFiniteMobius.lean:41:4: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: QuadraticPi/IrrationalityExponentFiniteMobius.lean:107:10: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: QuadraticPi/IrrationalityExponentFiniteMobius.lean:165:6: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [6025/6066] Replayed QuadraticPi.GradedLargeEndpointPolynomialBound
warning: QuadraticPi/GradedLargeEndpointPolynomialBound.lean:40:40: Variable name `he` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _he

Note: This linter can be disabled with `set_option linter.unusedVariables false`
⚠ [6027/6066] Replayed QuadraticPi.GradedSourceRankApplication
warning: QuadraticPi/GradedSourceRankApplication.lean:101:21: `dif_pos` has been deprecated: Use `dite_eq_left` instead
⚠ [6040/6066] Replayed QuadraticPi.GradedAnalyticInitialValue
warning: QuadraticPi/GradedAnalyticInitialValue.lean:108:21: This simp argument is unused:
  transportedSolution

Hint: Omit it from the simp argument list.
  [apply] simp only [hd, ho.2, Finset.sum_mul, Finset.mul_sum]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [6041/6066] Replayed QuadraticPi.GradedQuadraticNilssonOrder
warning: QuadraticPi/GradedQuadraticNilssonOrder.lean:101:4: This simp argument is unused:
  show (2 : ℝ≥0∞) ≠ ⊤ by norm_num

Hint: Omit it from the simp argument list.
  [apply] simp only [coverOrder, ENNReal.div_eq_top, show (2 : ℝ≥0∞) ≠ 0 by norm_num, and_false, or_false, false_or,
    and_true, ENat.toENNReal_eq_top, analyticOrderAt_eq_top]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/GradedQuadraticNilssonOrder.lean:101:46: This simp argument is unused:
  or_false

Hint: Omit it from the simp argument list.
  [apply] simp only [coverOrder, ENNReal.div_eq_top, show (2 : ℝ≥0∞) ≠ 0 by norm_num, show (2 : ℝ≥0∞) ≠ ⊤ by norm_num,
    and_false, false_or, and_true, ENat.toENNReal_eq_top, analyticOrderAt_eq_top]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/GradedQuadraticNilssonOrder.lean:101:64: This simp argument is unused:
  and_true

Hint: Omit it from the simp argument list.
  [apply] simp only [coverOrder, ENNReal.div_eq_top, show (2 : ℝ≥0∞) ≠ 0 by norm_num, show (2 : ℝ≥0∞) ≠ ⊤ by norm_num,
    and_false, or_false, false_or, ENat.toENNReal_eq_top, analyticOrderAt_eq_top]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
✔ [6048/6066] Built QuadraticPi.TwoLogNormalizedMatrixTheorems (5.5s)
⚠ [6049/6066] Built QuadraticPi.GeneralPointGeometry (6.0s)
warning: QuadraticPi/GeneralPointGeometry.lean:27:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/GeneralPointGeometry.lean:28:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
⚠ [6050/6073] Built QuadraticPi.GaussianMobiusInvariance (6.0s)
warning: QuadraticPi/GaussianMobiusInvariance.lean:91:6: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
✔ [6051/6075] Built QuadraticPi.GradedGeneralLiftedConnection (6.2s)
✔ [6052/6075] Built QuadraticPi.TwoLogNormalizedUniformInterpolation (6.4s)
✔ [6053/6117] Built QuadraticPi.GeneralMultiplicityPaperEndpoint (7.2s)
⚠ [6084/6133] Replayed QuadraticPi.GradedScaledJointTradeoff
warning: QuadraticPi/GradedScaledJointTradeoff.lean:50:2: Unused tactic linter: `push_cast` does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
⚠ [6086/6133] Replayed QuadraticPi.GradedQuadraticPolynomialEndpoint
warning: QuadraticPi/GradedQuadraticPolynomialEndpoint.lean:85:42: Variable name `hn` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hn

Note: This linter can be disabled with `set_option linter.unusedVariables false`
✔ [6088/6133] Built QuadraticPi.GradedGeneralLiftedRationalConnection (6.5s)
⚠ [6089/6133] Built QuadraticPi.GradedGeneralRationalJets (9.4s)
warning: QuadraticPi/GradedGeneralRationalJets.lean:60:0: automatically included section variable(s) unused in theorem `QuadraticPi.GradedGeneralRationalJets.taylor_rational_connection`:
  [Fintype ι]
  [DecidableEq ι]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype ι] [DecidableEq ι] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: QuadraticPi/GradedGeneralRationalJets.lean:99:0: automatically included section variable(s) unused in theorem `QuadraticPi.GradedGeneralRationalJets.mixedPairing_derivative`:
  [DecidableEq ι]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [DecidableEq ι] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
✔ [6091/6139] Built QuadraticPi.TwoLogNormalizedNumberFieldMinors (9.6s)
✔ [6092/6139] Built QuadraticPi.GradedSharpJetRateEnvelopes (6.4s)
✔ [6094/6141] Built QuadraticPi.GradedGeneralLiftedAnalyticSolutions (7.2s)
✔ [6096/6141] Built QuadraticPi.GradedGeneralRationalObstruction (7.5s)
⚠ [6097/6141] Replayed QuadraticPi.GradedSmallLogarithmPowers
warning: QuadraticPi/GradedSmallLogarithmPowers.lean:17:85: This simp argument is unused:
  mul_one

Hint: Omit it from the simp argument list.
  [apply] simp only [value, show (0 : ℝ) < 1 by norm_num, ite_true, positiveValue, Real.sqrt_one, one_mul, div_one]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [6098/6141] Built QuadraticPi.GradedSharpActualFamilies (7.5s)
warning: QuadraticPi/GradedSharpActualFamilies.lean:59:57: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [6099/6141] Built QuadraticPi.NormalizedEmbeddingMatchedLogRatioTheorem (8.5s)
warning: QuadraticPi/NormalizedEmbeddingMatchedLogRatioTheorem.lean:16:0: automatically included section variable(s) unused in theorem `QuadraticPi.paired_powers_injective_of_not_both_torsion`:
  [NumberField E]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [NumberField E] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: QuadraticPi/NormalizedEmbeddingMatchedLogRatioTheorem.lean:34:0: automatically included section variable(s) unused in theorem `QuadraticPi.exists_uniform_matched_branch_bounds`:
  [NumberField E]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [NumberField E] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: QuadraticPi/NormalizedEmbeddingMatchedLogRatioTheorem.lean:53:5: Variable name `hlogB` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hlogB

Note: This linter can be disabled with `set_option linter.unusedVariables false`
✔ [6100/6142] Built QuadraticPi.GradedGeneralLiteralContacts (8.6s)
✔ [6101/6146] Built QuadraticPi.GradedGeneralNilssonData (8.7s)
✔ [6102/6146] Built QuadraticPi.GradedSharpActualSelection (8.5s)
✔ [6103/6146] Built QuadraticPi.TwoLogRepresentedExactNormContradiction (8.4s)
✔ [6104/6146] Built QuadraticPi.CircularRealLogRatioTheorem (8.4s)
✔ [6105/6146] Built QuadraticPi.GradedGeneralCornerSpan (8.2s)
✔ [6106/6146] Built QuadraticPi.GradedGeneralNilssonContactLoss (7.4s)
⚠ [6107/6146] Built QuadraticPi.GradedTwoLogTransport (9.3s)
warning: QuadraticPi/GradedTwoLogTransport.lean:16:50: `if_true` has been deprecated: Use `ite_true` instead
warning: QuadraticPi/GradedTwoLogTransport.lean:55:33: This simp argument is unused:
  Matrix.mul_sum

Hint: Omit it from the simp argument list.
  [apply] simp [transport, Matrix.mul_add, Matrix.mul_smul, generator_mul_generator]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/GradedTwoLogTransport.lean:55:48: This simp argument is unused:
  Matrix.mul_smul

Hint: Omit it from the simp argument list.
  [apply] simp [transport, Matrix.mul_add, Matrix.mul_sum, generator_mul_generator]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/GradedTwoLogTransport.lean:100:31: This simp argument is unused:
  Finset.sum_mul

Hint: Omit it from the simp argument list.
  [apply] simp [endpoint, add_mul, mul_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [6108/6146] Built QuadraticPi.GradedGeneralLocalLogCoordinate (7.5s)
warning: QuadraticPi/GradedGeneralLocalLogCoordinate.lean:41:42: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [6109/6146] Built QuadraticPi.GradedGeneralNilssonRankCitation (8.1s)
warning: QuadraticPi/GradedGeneralNilssonRankCitation.lean:25:0: automatically included section variable(s) unused in theorem `QuadraticPi.GradedGeneralNilssonRankCitation.continuedRemainder_germ`:
  [DecidableEq ι]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [DecidableEq ι] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
✔ [6110/6146] Built QuadraticPi.GradedGeneralAnalyticSystemUniqueness (6.9s)
✔ [6111/6150] Built QuadraticPi.GradedSharpExactUniformMeasure (7.1s)
✔ [6112/6150] Built QuadraticPi.CircularRealLogRatioIrrationalityReduction (7.7s)
✔ [6113/6150] Built QuadraticPi.GradedGeneralEndpointSpan (8.5s)
⚠ [6114/6150] Built QuadraticPi.GradedTwoLogJetClearing (8.1s)
warning: QuadraticPi/GradedTwoLogJetClearing.lean:41:52: `if_false` has been deprecated: Use `ite_false` instead
warning: QuadraticPi/GradedTwoLogJetClearing.lean:49:49: `if_neg` has been deprecated: Use `ite_eq_right` instead
warning: QuadraticPi/GradedTwoLogJetClearing.lean:51:19: Unused tactic linter: `ring` does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: QuadraticPi/GradedTwoLogJetClearing.lean:51:19: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: QuadraticPi/GradedTwoLogJetClearing.lean:72:32: This simp argument is unused:
  Fin.val_zero

Hint: Omit it from the simp argument list.
  [apply] simp only [localDenominator, Nat.reduceAdd]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/GradedTwoLogJetClearing.lean:77:32: This simp argument is unused:
  Fin.val_one

Hint: Omit it from the simp argument list.
  [apply] simp only [localDenominator, Nat.reduceAdd]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/GradedTwoLogJetClearing.lean:75:8: Unused tactic linter: `ring` does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: QuadraticPi/GradedTwoLogJetClearing.lean:80:8: Unused tactic linter: `ring` does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: QuadraticPi/GradedTwoLogJetClearing.lean:75:8: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: QuadraticPi/GradedTwoLogJetClearing.lean:80:8: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: QuadraticPi/GradedTwoLogJetClearing.lean:121:83: Unused tactic linter: `ring` does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: QuadraticPi/GradedTwoLogJetClearing.lean:121:83: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
✔ [6115/6150] Built QuadraticPi.GradedGeneralNilssonRankHandoff (9.0s)
✔ [6116/6150] Built QuadraticPi.GradedGeneralContinuedCorners (7.9s)
✔ [6117/6150] Built QuadraticPi.GradedSharpJointMeasure (7.7s)
⚠ [6118/6150] Built QuadraticPi.RationalBaseAlgebraicPowerTranscendence (7.9s)
warning: QuadraticPi/RationalBaseAlgebraicPowerTranscendence.lean:21:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/RationalBaseAlgebraicPowerTranscendence.lean:23:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
✔ [6119/6150] Built QuadraticPi.GradedTwoLogContactMatrix (7.6s)
⚠ [6120/6150] Built QuadraticPi.GradedTwoLogFormalConnection (10s)
warning: QuadraticPi/GradedTwoLogFormalConnection.lean:31:10: This simp argument is unused:
  PowerSeries.derivative_one

Hint: Omit it from the simp argument list.
  [apply] simp

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
✔ [6121/6150] Built QuadraticPi.GradedGeneralNormalizedContinuation (9.6s)
✔ [6122/6151] Built QuadraticPi.GradedOrdinaryAnalyticExistenceCitation (8.1s)
✔ [6123/6151] Built QuadraticPi.GradedSharpPaperRates (6.0s)
✔ [6124/6151] Built QuadraticPi.GradedGeneralContinuedContactIdentity (8.2s)
✔ [6125/6157] Built QuadraticPi.CircularRealLogRatioUnconditional (7.2s)
⚠ [6126/6157] Built QuadraticPi.GradedTwoLogContactConstruction (8.9s)
warning: QuadraticPi/GradedTwoLogContactConstruction.lean:28:59: This simp argument is unused:
  Finset.mul_sum

Hint: Omit it from the simp argument list.
  [apply] simp [contactRemainder, contactBasis, Fintype.sum_sum_type, mul_add, mul_ite]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [6127/6157] Built QuadraticPi.GradedTwoLogAnalyticTaylor (7.2s)
warning: QuadraticPi/GradedTwoLogAnalyticTaylor.lean:33:15: This simp argument is unused:
  increment

Hint: Omit it from the simp argument list.
  [apply] simp only [logBranch, Pi.add_apply, Pi.mul_apply, id_eq, zero_add, mul_one]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/GradedTwoLogAnalyticTaylor.lean:33:25: This simp argument is unused:
  logBranch

Hint: Omit it from the simp argument list.
  [apply] simp only [increment, Pi.add_apply, Pi.mul_apply, id_eq, zero_add, mul_one]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/GradedTwoLogAnalyticTaylor.lean:33:48: This simp argument is unused:
  Pi.mul_apply

Hint: Omit it from the simp argument list.
  [apply] simp only [increment, logBranch, Pi.add_apply, id_eq, zero_add, mul_one]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/GradedTwoLogAnalyticTaylor.lean:32:47: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
✔ [6129/6158] Built QuadraticPi.GradedGeneralTransportConstruction (8.2s)
✔ [6130/6158] Built QuadraticPi.GradedSharpQuadraticJointMeasure (8.1s)
✔ [6131/6158] Built QuadraticPi.GradedGeneralRankLemma (6.6s)
⚠ [6132/6172] Built QuadraticPi.GradedTwoLogContactRates (6.9s)
info: QuadraticPi/GradedTwoLogContactRates.lean:36:2: Try this:
  [apply] ring_nf
  
  The `ring` tactic failed to close the goal. Use `ring_nf` to obtain a normal form.
    
  Note that `ring` works primarily in *commutative* rings. If you have a noncommutative ring, abelian group or module, consider using `noncomm_ring`, `abel` or `module` instead.
warning: QuadraticPi/GradedTwoLogContactRates.lean:35:58: This simp argument is unused:
  zero_add

Hint: Omit it from the simp argument list.
  [apply] simp only [entryBound_log, add_div, add_zero, mul_div_right_comm]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/GradedTwoLogContactRates.lean:55:41: Variable name `hG` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hG

Note: This linter can be disabled with `set_option linter.unusedVariables false`
✔ [6133/6172] Built QuadraticPi.GradedLiteralUniformParameters (9.2s)
⚠ [6134/6175] Built QuadraticPi.GradedTwoLogAnalyticJets (13s)
warning: QuadraticPi/GradedTwoLogAnalyticJets.lean:49:61: Unused tactic linter: `ring` does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: QuadraticPi/GradedTwoLogAnalyticJets.lean:49:61: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: QuadraticPi/GradedTwoLogAnalyticJets.lean:84:10: This simp argument is unused:
  transport

Hint: Omit it from the simp argument list.
  [apply] simp [connection, Matrix.sum_apply, Matrix.smul_apply, smul_eq_mul]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/GradedTwoLogAnalyticJets.lean:83:21: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
✔ [6135/6175] Built QuadraticPi.GradedGeneralRankCompletion (11s)
✔ [6136/6175] Built QuadraticPi.LogarithmicFullRowShear (11s)
⚠ [6137/6175] Built QuadraticPi.GradedTwoLogAnalyticContact (6.8s)
warning: QuadraticPi/GradedTwoLogAnalyticContact.lean:135:8: `dif_pos` has been deprecated: Use `dite_eq_left` instead
✔ [6138/6175] Built QuadraticPi.GradedLiteralUniformThreshold (10s)
⚠ [6139/6175] Built QuadraticPi.MovingLogFibreIndex (7.0s)
warning: QuadraticPi/MovingLogFibreIndex.lean:59:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
⚠ [6140/6175] Built QuadraticPi.GradedGeneralNilssonSourceMatch (8.9s)
warning: QuadraticPi/GradedGeneralNilssonSourceMatch.lean:23:40: Variable name `u` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _u

Note: This linter can be disabled with `set_option linter.unusedVariables false`
✔ [6141/6179] Built QuadraticPi.GradedTwoLogUniformBounds (6.8s)
✔ [6142/6180] Built QuadraticPi.GradedLiteralUniformEndpoint (7.5s)
⚠ [6143/6180] Built QuadraticPi.MovingLogFibreRestriction (7.2s)
warning: QuadraticPi/MovingLogFibreRestriction.lean:34:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
✔ [6144/6181] Built QuadraticPi.GradedGeneralBranchRefinement (7.2s)
⚠ [6145/6181] Built QuadraticPi.GradedTwoLogContactDecay (7.1s)
warning: QuadraticPi/GradedTwoLogContactDecay.lean:126:59: Unused tactic linter: `change ‖z‖ ≤ 1 / 4` does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
✔ [6146/6181] Built QuadraticPi.MovingLogOccupancyWeights (6.6s)
✔ [6147/6181] Built QuadraticPi.MovingLogBoundedFibreCurve (6.0s)
✔ [6148/6181] Built QuadraticPi.GradedLiteralSmallPowerParameters (9.6s)
✔ [6149/6181] Built QuadraticPi.GradedGeneralPaperRankAdapter (9.2s)
✔ [6150/6183] Built QuadraticPi.GradedTwoLogJetRates (7.9s)
✔ [6151/6183] Built QuadraticPi.MovingLogOccupancyData (7.2s)
✔ [6152/6183] Built QuadraticPi.GradedLiteralSmallPowerThreshold (8.2s)
⚠ [6153/6183] Built QuadraticPi.GradedSimplyConnectedUnionCitation (6.4s)
warning: QuadraticPi/GradedSimplyConnectedUnionCitation.lean:22:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
✔ [6154/6183] Built QuadraticPi.GradedTwoLogUniformFamilies (7.8s)
✔ [6155/6185] Built QuadraticPi.MovingLogOccupancyGeometry.CurveMargin (6.6s)
✔ [6156/6185] Built QuadraticPi.MovingLogOccupancyGeometry.BlowupGeometry (7.7s)
✔ [6157/6194] Built QuadraticPi.GradedLiteralSmallPowerEndpoint (7.9s)
✔ [6158/6194] Built QuadraticPi.GradedConvexPatchSelection (7.7s)
✔ [6159/6194] Built QuadraticPi.MovingLogOccupancyGeometry.BlowupMargin (6.7s)
✔ [6160/6194] Built QuadraticPi.MovingLogOccupancyGeometry.DataExceptionalDegree (7.8s)
⚠ [6161/6197] Built QuadraticPi.GradedTwoLogScalarContraction (14s)
warning: QuadraticPi/GradedTwoLogScalarContraction.lean:167:60: Variable name `hB` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hB

Note: This linter can be disabled with `set_option linter.unusedVariables false`
✔ [6162/6197] Built QuadraticPi.MovingLogOccupancyGeometry.JetPackets (9.6s)
✔ [6163/6197] Built QuadraticPi.MovingLogOccupancyGeometry.SectionBound (8.6s)
✔ [6164/6198] Built QuadraticPi.MovingLogOccupancyGeometry.MatrixFrame (6.5s)
✔ [6165/6198] Built QuadraticPi.MovingLogOccupancyGeometry.CurveImage (6.2s)
✔ [6166/6198] Built QuadraticPi.GradedSmallPowerPointwiseRates (8.8s)
⚠ [6167/6198] Built QuadraticPi.GradedGeneralBranchSelection (7.3s)
warning: QuadraticPi/GradedGeneralBranchSelection.lean:87:55: `Set.mem_setOf_eq` has been deprecated: Use `Set.mem_ofPred_eq` instead
✔ [6168/6198] Built QuadraticPi.MovingLogOccupancyGeometry.BlowupPolarization (7.6s)
⚠ [6169/6199] Built QuadraticPi.GradedTwoLogIntegerFamilies (7.6s)
warning: QuadraticPi/GradedTwoLogIntegerFamilies.lean:27:6: `dif_pos` has been deprecated: Use `dite_eq_left` instead
warning: QuadraticPi/GradedTwoLogIntegerFamilies.lean:50:20: `if_pos` has been deprecated: Use `ite_eq_left` instead
warning: QuadraticPi/GradedTwoLogIntegerFamilies.lean:58:20: `if_pos` has been deprecated: Use `ite_eq_left` instead
warning: QuadraticPi/GradedTwoLogIntegerFamilies.lean:128:65: This simp argument is unused:
  zero_add

Hint: Omit it from the simp argument list.
  [apply] simp only [upperContraction, lowerContraction, SpanningIntegerContractions.intContraction, Pi.zero_apply,
    mul_zero, Finset.sum_const_zero, Int.cast_zero, zero_mul, abs_zero, add_zero]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/GradedTwoLogIntegerFamilies.lean:117:74: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: QuadraticPi/GradedTwoLogIntegerFamilies.lean:124:56: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
✔ [6170/6199] Built QuadraticPi.GradedTwoLogRationalObstruction (6.0s)
⚠ [6171/6199] Built QuadraticPi.GradedTwoLogArithmeticIndependence (7.9s)
warning: QuadraticPi/GradedTwoLogArithmeticIndependence.lean:42:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/GradedTwoLogArithmeticIndependence.lean:59:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
✔ [6172/6199] Built QuadraticPi.MovingLogOccupancyThresholds (7.1s)
✔ [6173/6199] Built QuadraticPi.MovingLogFiniteCollision (6.3s)
✔ [6174/6199] Built QuadraticPi.MovingLogOccupancyGeometry.CurveCoordinates (6.8s)
✔ [6175/6199] Built QuadraticPi.GradedGeneralRankClosed (6.8s)
✔ [6176/6199] Built QuadraticPi.GradedSmallPowerPointwiseEndpoint (7.4s)
✔ [6177/6199] Built QuadraticPi.NormalizedEmbeddingMatchedLogRatioUnconditional (6.6s)
✔ [6178/6200] Built QuadraticPi.GradedTwoLogMeasureHandoff (8.3s)
⚠ [6179/6202] Built QuadraticPi.GradedTwoLogSeparation (6.0s)
warning: QuadraticPi/GradedTwoLogSeparation.lean:42:63: `if_true` has been deprecated: Use `ite_true` instead
✔ [6180/6202] Built QuadraticPi.GradedTwoLogRationalIndependence (7.3s)
✔ [6181/6207] Built QuadraticPi.PartialEmbeddingAnalytic (6.2s)
✔ [6182/6207] Built QuadraticPi.MovingLogOccupancyGeometry.CurveModel (8.0s)
✔ [6183/6207] Built QuadraticPi.GradedTwoLogRescaledSystem (7.4s)
✔ [6184/6207] Built QuadraticPi.PartialEmbeddingLogData (7.2s)
✔ [6185/6207] Built QuadraticPi.ScalarMatchingPowerOn (5.5s)
⚠ [6186/6207] Built QuadraticPi.NumberFieldMovingAdapters (7.1s)
warning: QuadraticPi/NumberFieldMovingAdapters.lean:25:0: automatically included section variable(s) unused in theorem `QuadraticPi.NumberFieldMovingAdapters.map_scaledRationalCenters`:
  [CharZero E]
  [Algebra ℚ E]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [CharZero E] [Algebra ℚ E] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: QuadraticPi/NumberFieldMovingAdapters.lean:39:0: automatically included section variable(s) unused in theorem `QuadraticPi.NumberFieldMovingAdapters.denominator_mul_scaledRationalCenters`:
  [Algebra ℚ E]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Algebra ℚ E] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: QuadraticPi/NumberFieldMovingAdapters.lean:53:0: automatically included section variable(s) unused in theorem `QuadraticPi.NumberFieldMovingAdapters.scaledRationalCenters_ne_zero`:
  [Algebra ℚ E]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Algebra ℚ E] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: QuadraticPi/NumberFieldMovingAdapters.lean:69:0: automatically included section variable(s) unused in theorem `QuadraticPi.NumberFieldMovingAdapters.selectedMinor_det_ne_zero_of_complex`:
  [CharZero E]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [CharZero E] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
✔ [6187/6211] Built QuadraticPi.MovingLogOccupancyGeometry.CurveModelDegrees (5.8s)
⚠ [6188/6211] Built QuadraticPi.GradedTwoLogCornerContact (5.8s)
warning: QuadraticPi/GradedTwoLogCornerContact.lean:43:2: Unused tactic linter: `change
  (∑ row,
      (P row).eval₂ (Int.castRingHom ℂ) z *
        ((transport hG (fun i => increment ((i.val + 1 : ℕ) : ℚ) (((1 : ℚ) / (N : ℚ) : ℚ) : ℂ) z)).mulVec
            (sourceColumn (fun i : Fin 2 => logBranch ((i.val + 1 : ℕ) : ℚ) (((1 : ℚ) / (N : ℚ) : ℚ) : ℂ)) kap))
          row) =
    _` does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
✔ [6189/6211] Built QuadraticPi.UniformScaledLogHouse (6.3s)
✔ [6190/6211] Built QuadraticPi.MovingLogOccupancyGeometry.CurveDegreeData (6.6s)
✔ [6191/6211] Built QuadraticPi.QuadraticCharacterProduct (8.6s)
✔ [6192/6214] Built QuadraticPi.PartialEmbeddingLogDataConstruction (14s)
✔ [6193/6217] Built QuadraticPi.GradedTwoLogNilssonCertificate (9.6s)
✔ [6195/6220] Built QuadraticPi.MovingLogOccupancyGeometry.BlowupAmple (7.4s)
✔ [6197/6220] Built QuadraticPi.QuadraticCharacterDegree (5.0s)
✔ [6199/6220] Built QuadraticPi.PartialEmbeddingComparison (7.0s)
✔ [6201/6222] Built QuadraticPi.GradedTwoLogJetRescaling (6.7s)
✔ [6202/6222] Built QuadraticPi.MovingLogOccupancyGeometry.JetAmpleness (7.9s)
✔ [6203/6222] Built QuadraticPi.RealQuadraticFieldCoordinates (8.5s)
✔ [6204/6222] Built QuadraticPi.QuadraticCharacterNorm (5.5s)
✔ [6205/6222] Built QuadraticPi.PartialEmbeddingLogarithmTheorem (6.9s)
✔ [6206/6226] Built QuadraticPi.GradedTwoLogShortRank (6.5s)
✔ [6207/6227] Built QuadraticPi.MovingLogOccupancyGeometry.JetSurjectivity (6.7s)
✔ [6208/6227] Built QuadraticPi.QuadraticCharacterLogarithm (5.5s)
✔ [6209/6228] Built QuadraticPi.RealQuadraticFieldNorm (7.7s)
✔ [6210/6228] Built QuadraticPi.TwoLogComplexMatchedReciprocal (5.2s)
✔ [6211/6228] Built QuadraticPi.GradedTwoLogBakerApplication (7.1s)
✔ [6212/6228] Built QuadraticPi.MovingLogOccupancyGeometry.MatrixGeometry (6.3s)
⚠ [6213/6228] Built QuadraticPi.RealMobiusInvariance (6.0s)
warning: QuadraticPi/RealMobiusInvariance.lean:50:6: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
✔ [6214/6228] Built QuadraticPi.QuadraticCharacterStabilizer (5.2s)
✔ [6215/6228] Built QuadraticPi.RealQuadraticLogarithmNormTheorem (6.7s)
⚠ [6216/6228] Built QuadraticPi.RealQuadraticRationalLogRatioUnconditional (5.0s)
warning: QuadraticPi/RealQuadraticRationalLogRatioUnconditional.lean:137:17: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
✔ [6217/6228] Built QuadraticPi.TwoLogComplexReciprocalComparison (6.5s)
⚠ [6218/6233] Built QuadraticPi.GradedTwoLogExplicitParameters (8.3s)
warning: QuadraticPi/GradedTwoLogExplicitParameters.lean:75:2: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: QuadraticPi/GradedTwoLogExplicitParameters.lean:117:2: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
✔ [6219/6233] Built QuadraticPi.MovingLogOccupancyInterpolation (7.1s)
✔ [6220/6234] Built QuadraticPi.QuadraticCharacterInputField (6.4s)
✔ [6221/6234] Built QuadraticPi.RealQuadraticClassification (7.6s)
✔ [6222/6235] Built QuadraticPi.TwoLogReciprocalRatioTheorem (5.5s)
✔ [6223/6235] Built QuadraticPi.GradedTwoLogExplicitThreshold (7.7s)
✔ [6224/6235] Built QuadraticPi.ScalarMatchingInvariantField (6.8s)
✔ [6225/6235] Built QuadraticPi.MovingLogDistinctInterpolation (7.2s)
✔ [6226/6239] Built QuadraticPi.QuadraticCharacterExponentTheorem (7.5s)
✔ [6228/6242] Built QuadraticPi.QuadraticNormOneLogRatioTheorem (6.0s)
✔ [6229/6242] Built QuadraticPi.GradedTwoLogJointEndpoint (8.7s)
✔ [6230/6242] Built QuadraticPi.ScalarMatchingInvariantEmbeddings (6.9s)
✔ [6231/6242] Built QuadraticPi.TwoLogManuscriptShear (7.8s)
✔ [6232/6242] Built QuadraticPi.GaussianMobiusPaperEndpoint (5.8s)
⚠ [6233/6242] Built QuadraticPi.ScalarMatchingRationalConjugacy (7.8s)
warning: QuadraticPi/ScalarMatchingRationalConjugacy.lean:44:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/ScalarMatchingRationalConjugacy.lean:46:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
✔ [6234/6242] Built QuadraticPi.TwoLogSharpCollisionCounting (11s)
⚠ [6235/6242] Built QuadraticPi.TwoLogSharpCollision (3.7s)
warning: QuadraticPi/TwoLogSharpCollision.lean:254:23: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
✔ [6236/6242] Built QuadraticPi.ScalarMatchingInvariantDegreeTheorem (10s)
✔ [6237/6242] Built QuadraticPi.ScalarMatchingInvariantConverse (3.5s)
✔ [6238/6242] Built QuadraticPi.ReciprocalTraceLogarithmTheorem (4.2s)
✔ [6239/6242] Built QuadraticPi.ReciprocalTraceParameterTheorem (3.4s)
✔ [6240/6242] Built QuadraticPi.ScalarMatchingAllEmbeddingRigidity (4.2s)
⚠ [6241/6242] Built QuadraticPi.ReciprocalPolynomialDegree (8.5s)
warning: QuadraticPi/ReciprocalPolynomialDegree.lean:28:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/ReciprocalPolynomialDegree.lean:163:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
⚠ [6242/6242] Built QuadraticPi.ReciprocalTraceFixedField (3.4s)
warning: QuadraticPi/ReciprocalTraceFixedField.lean:57:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
Build completed successfully (6242 jobs).


==> anc/lean/validation/final-review-2026-10-19/initial-quartic-build.log <==
⚠ [3722/3750] Replayed QuadraticPi.LemniscateSeriesFlatten
warning: QuadraticPi/LemniscateSeriesFlatten.lean:35:41: `MvPolynomial.coeff_add` has been deprecated: Use `AddMonoidAlgebra.coeff_add` instead

Note: The updated constant has a different type:
  ∀ {R : Type u_1} {M : Type u_4} [inst : Semiring R] (x y : AddMonoidAlgebra R M), (x + y).coeff = x.coeff + y.coeff
instead of
  ∀ {R : Type u} {σ : Type u_1} [inst : CommSemiring R] (m : σ →₀ ℕ) (p q : MvPolynomial σ R),
    (p + q).coeff m = p.coeff m + q.coeff m

Note: The updated constant is in a different namespace. Dot notation may need to be changed (e.g., from `x.coeff_add` to `AddMonoidAlgebra.coeff_add x`).
⚠ [3748/3997] Replayed QuadraticPi.NumberFieldDeterminant
warning: QuadraticPi/NumberFieldDeterminant.lean:100:0: automatically included section variable(s) unused in theorem `QuadraticPi.NumberFieldDeterminant.det_row_column_scale`:
  [NumberField E]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [NumberField E] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [3751/3997] Replayed QuadraticPi.NumberFieldMovingArithmetic
warning: QuadraticPi/NumberFieldMovingArithmetic.lean:48:0: automatically included section variable(s) unused in theorem `QuadraticPi.NumberFieldMovingArithmetic.ring_C_mem`:
  [NumberField E]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [NumberField E] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: QuadraticPi/NumberFieldMovingArithmetic.lean:64:0: automatically included section variable(s) unused in theorem `QuadraticPi.NumberFieldMovingArithmetic.cleared_polynomial_power_mem`:
  [NumberField E]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [NumberField E] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: QuadraticPi/NumberFieldMovingArithmetic.lean:114:0: automatically included section variable(s) unused in theorem `QuadraticPi.NumberFieldMovingArithmetic.scalar_product_mul_coeff`:
  [NumberField E]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [NumberField E] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: QuadraticPi/NumberFieldMovingArithmetic.lean:194:0: automatically included section variable(s) unused in theorem `QuadraticPi.NumberFieldMovingArithmetic.base_power_cleared_integral`:
  [NumberField E]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [NumberField E] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [3752/3997] Replayed QuadraticPi.NumberFieldMovingProduct
warning: QuadraticPi/NumberFieldMovingProduct.lean:41:21: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: QuadraticPi/NumberFieldMovingProduct.lean:150:21: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [3753/3997] Replayed QuadraticPi.NumberFieldMovingPartial
warning: QuadraticPi/NumberFieldMovingPartial.lean:89:21: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: QuadraticPi/NumberFieldMovingPartial.lean:89:36: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [3757/3997] Replayed QuadraticPi.NumberFieldMovingAdapters
warning: QuadraticPi/NumberFieldMovingAdapters.lean:25:0: automatically included section variable(s) unused in theorem `QuadraticPi.NumberFieldMovingAdapters.map_scaledRationalCenters`:
  [CharZero E]
  [Algebra ℚ E]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [CharZero E] [Algebra ℚ E] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: QuadraticPi/NumberFieldMovingAdapters.lean:39:0: automatically included section variable(s) unused in theorem `QuadraticPi.NumberFieldMovingAdapters.denominator_mul_scaledRationalCenters`:
  [Algebra ℚ E]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Algebra ℚ E] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: QuadraticPi/NumberFieldMovingAdapters.lean:53:0: automatically included section variable(s) unused in theorem `QuadraticPi.NumberFieldMovingAdapters.scaledRationalCenters_ne_zero`:
  [Algebra ℚ E]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Algebra ℚ E] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: QuadraticPi/NumberFieldMovingAdapters.lean:69:0: automatically included section variable(s) unused in theorem `QuadraticPi.NumberFieldMovingAdapters.selectedMinor_det_ne_zero_of_complex`:
  [CharZero E]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [CharZero E] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [4622/4775] Replayed OAI.NumberTheory.PiExponent.Jets.NormalBasisRigidity
warning: OAI/NumberTheory/PiExponent/Jets/NormalBasisRigidity.lean:4:0: 'Mathlib.Data.Real.Basic' has been deprecated: please replace this import by

import Mathlib.Basic.Real.Basic
⚠ [5059/5359] Replayed OAI.NumberTheory.PiExponent.Cohomology.CurveEuler
warning: OAI/NumberTheory/PiExponent/Cohomology/CurveEuler.lean:2:0: 'Mathlib.Data.Complex.Basic' has been deprecated: please replace this import by

import Mathlib.Basic.Complex.Basic
⚠ [5361/5597] Replayed OAI.NumberTheory.PiExponent.Polynomials.MixedSlopePolynomial
warning: OAI/NumberTheory/PiExponent/Polynomials/MixedSlopePolynomial.lean:4:0: 'Mathlib.Data.Real.Basic' has been deprecated: please replace this import by

import Mathlib.Basic.Real.Basic
⚠ [5544/5597] Replayed QuadraticPi.MovingLogGeometry.SourceRescaling
warning: QuadraticPi/MovingLogGeometry/SourceRescaling.lean:76:18: This simp argument is unused:
  MvPolynomial.pderiv_mul

Hint: Omit it from the simp argument list.
  [apply] simp [PiExponentApprox.polynomialFrame_zero, PiExponentApprox.logarithmicDerivation_apply,
    MvPolynomial.pderiv_X, rescaleY]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/MovingLogGeometry/SourceRescaling.lean:84:30: This simp argument is unused:
  MvPolynomial.pderiv_mul

Hint: Omit it from the simp argument list.
  [apply] simp [rescaleY, MvPolynomial.pderiv_X]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [5553/5597] Replayed QuadraticPi.MovingLogGeometry.ContactFamily
warning: QuadraticPi/MovingLogGeometry/ContactFamily.lean:143:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/MovingLogGeometry/ContactFamily.lean:177:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/MovingLogGeometry/ContactFamily.lean:231:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/MovingLogGeometry/ContactFamily.lean:271:64: This simp argument is unused:
  ← mul_assoc

Hint: Omit it from the simp argument list.
  [apply] simp [rescaledCoordinates, hbE]

Note: Simp arguments with `←` have the additional effect of removing the other direction from the simp set, even if the simp argument itself is unused. If the hint above does not work, try replacing `←` with `-` to only get that effect and silence this warning.

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/MovingLogGeometry/ContactFamily.lean:292:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
⚠ [5554/5597] Replayed QuadraticPi.MovingLogGeometry.JetColength
warning: QuadraticPi/MovingLogGeometry/JetColength.lean:85:0: automatically included section variable(s) unused in theorem `QuadraticPi.MovingLogGeometry.normalized_lift_nonconstant`:
  [Algebra.IsIntegral ℂ (IsLocalRing.ResidueField ↥(ring p))]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Algebra.IsIntegral ℂ (IsLocalRing.ResidueField ↥(ring p))] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [5561/5597] Replayed QuadraticPi.MovingLogGeometry.FibreComparison
warning: QuadraticPi/MovingLogGeometry/FibreComparison.lean:71:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
⚠ [5597/5597] Built QuadraticPi.ReciprocalQuarticExample (3.3s)
warning: QuadraticPi/ReciprocalQuarticExample.lean:51:2: Unused tactic linter: `norm_num only [Rat.cast_ofNat] at hsqrt` does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
Build completed successfully (5597 jobs).


==> anc/lean/validation/final-review-2026-10-19/reproduction-console.log <==
{
  "snapshot": "logarithms-v1-2026-10-19-Lean136",
  "verified_files": 1583,
  "manuscript_checked": true,
  "failures": []
}
Lake version 5.0.0-src+5045d00 (Lean version 4.34.1)
Running build.log in /workspace/scratch/8312b088c823/research/logarithmic_arxiv_2026-10-19/publication/anc/lean/validation/local-rerun
Running additional-paper-sources.log in /workspace/scratch/8312b088c823/research/logarithmic_arxiv_2026-10-19/publication/anc/lean/validation/local-rerun
Running audit.log in /workspace/scratch/8312b088c823/research/logarithmic_arxiv_2026-10-19/publication/anc/lean/validation/local-rerun
Running additional-paper-audit.log in /workspace/scratch/8312b088c823/research/logarithmic_arxiv_2026-10-19/publication/anc/lean/validation/local-rerun
The checkpoint build, additional paper-source build, and original audit completed successfully.


==> anc/lean/validation/final-review-2026-10-19/runtime_app_path_compat.c <==
/* Linux environment compatibility: access this process's own executable
 * using the permitted /proc/self/exe interface instead of /proc/<pid>/exe.
 * All other readlink calls are forwarded unchanged. No Lean proof/kernel
 * code is modified and no other process information is requested. */
#define _GNU_SOURCE
#include <dlfcn.h>
#include <stdio.h>
#include <string.h>
#include <unistd.h>

ssize_t readlink(const char *path, char *buf, size_t size) {
    static ssize_t (*real_readlink)(const char *, char *, size_t);
    if (!real_readlink) real_readlink = dlsym(RTLD_NEXT, "readlink");
    char own_path[64];
    snprintf(own_path, sizeof(own_path), "/proc/%d/exe", (int)getpid());
    if (strcmp(path, own_path) == 0) path = "/proc/self/exe";
    return real_readlink(path, buf, size);
}


==> anc/lean/validation/literature-review-2026-10-20/CHANGES.txt <==
LOGARITHMS: LITERATURE AND ATTRIBUTION REVISION
October 20, 2026; mathematical edition October 16, 2026

The original date command is retained. The abstract and introduction now
emphasize the broader algebraic, matching-embedding, quotient, and graded
results. Liu, Jiang and Zhang, arXiv:2610.10192v2, is added to the
bibliography and cited alongside the overlapping results and geometry.
No earlier public priority or independent discovery is asserted.
The publication record also describes the already completed October 19
bounded Lean reproduction, replacing the obsolete pre-review wording.

All 62 numbered results, 55 proof environments, three definition/remark
environments, and all mathematical Lean sources are unchanged. The
original and previous publication manuscripts are preserved in this
directory. See PRESERVATION.json and article-editorial.diff. The original
Checkpoint136 coverage-map manuscript hashes and line numbers remain
historical references to the original manuscript; Lean source anchors
remain unchanged. This revision does not run or claim another Lean build.

The refreshed source manifest authenticates the revised article and the
unchanged proof sources. The arXiv server build remains a separate check.


==> anc/lean/validation/literature-review-2026-10-20/LITERATURE-COMPARISON.json <==
{
  "compared_record": "https://arxiv.org/abs/2610.10192",
  "compared_text": "https://arxiv.org/html/2610.10192v2",
  "title": "Irrationality exponents of logarithms of positive rational numbers",
  "authors": [
    "Jingwen Liu",
    "Kai Jiang",
    "Pingwen Zhang"
  ],
  "first_submission_utc": "2026-10-07T14:54:45Z",
  "version_2_utc": "2026-10-08T17:50:22Z",
  "overlap_references": [
    "Theorem 1",
    "Corollaries 6 and 7",
    "Theorems 2 and 9"
  ],
  "scope_boundary": "Section 8 discusses the additional conjugate-determinant estimates needed at general algebraic arguments and does not supply them.",
  "assessment_scope": "Comparison of stated results and key proof sections; not a full independent referee certification. No assertion of independent discovery or earlier public priority. No field-wide novelty claim based solely on this comparison.",
  "lean_scope": "Formal verification is a separate contribution and does not supersede prior mathematical publication."
}


==> anc/lean/validation/literature-review-2026-10-20/PDF-CHECK.json <==
{
  "revision_date": "2026-10-20",
  "pages": 110,
  "tex_engine": "XeLaTeX, TeX Live 2023/Debian",
  "unresolved_citation_keys": [],
  "latex_warnings": 0,
  "overfull_boxes": 0,
  "missing_characters": 0,
  "underfull_box_notices": 3,
  "internal_and_external_links_checked": 511,
  "broken_internal_links": 0,
  "text_outside_page": 0,
  "visual_review": {
    "pages": 110,
    "all_pages_reviewed": true,
    "review_date": "2026-10-20",
    "methods": [
      "All pages rendered with PyMuPDF and inspected in six numbered contact sheets",
      "Full-size Poppler review of title/version note, literature comparison, and updated bibliography"
    ],
    "findings": "No clipping, overlapping text, missing glyphs, or accidental near-empty frontmatter page; three underfull-box spacing notices reviewed."
  },
  "lean_recompiled_for_this_editorial_revision": false,
  "actual_arxiv_server_build_completed": false
}


==> anc/lean/validation/literature-review-2026-10-20/PRESERVATION.json <==
{
  "revision_date": "2026-10-20",
  "retained_manuscript_date": "2026-10-16",
  "original_manuscript_sha256": "ef6d4e20eae8ea05cce4e137b49e7b518000f0f423564f906d8dc35774f23bb0",
  "previous_publication_main_sha256": "62a8ef802639b4d3bb3b94303e8d35fee1c4cd95f27071cb5d808be1f302ce44",
  "revised_publication_main_sha256": "cb3edc86d9022f2de527bfe34374e6cf54f8e3ec53c256c3028d5b7b0dba5f25",
  "original_source_archive_sha256": "d71fd4ccad95d358fcc93f0df3b3fef716092fad864262a911d8d0985fa7814e",
  "checks": {
    "numbered_results": {
      "count": 62,
      "byte_for_byte_preserved": true,
      "sha256": "f327aeb83593639857c35529e0dfaa362d2992985268406b91c4eecfb5a20520"
    },
    "definitions_and_remarks": {
      "count": 3,
      "byte_for_byte_preserved": true,
      "sha256": "50aba66b12b25f650f183edfeedc407726348fa216e3ed113b021e629a6b0919"
    },
    "proof_environments": {
      "count": 55,
      "byte_for_byte_preserved": true,
      "sha256": "5d5ed8d6dcbc2b1509651ee3662400a3103bba036dd4628b5ba97b3a9337f2e4"
    },
    "explicit_date_command": {
      "count": 1,
      "byte_for_byte_preserved": true,
      "sha256": "babd961e7cce25edf2eae43bbc79d879038edbf6f4fc154eb665ec61adf58fb8"
    },
    "all_prior_cross_reference_labels_retained": true,
    "lean_sources_unchanged": {
      "files": 1551,
      "mathematical_modules": 1549,
      "audit_sources": 2,
      "all_hashes_match": true
    }
  },
  "lean_recompiled_for_editorial_revision": false,
  "prior_kernel_review": "Unchanged source evidence in validation/final-review-2026-10-19/; official Lean 4.34.1, verified caches, 337 original targets plus four additional targets; 2145-declaration and separate 51-declaration audits."
}


==> anc/lean/validation/literature-review-2026-10-20/article-editorial.diff <==
--- October-19-publication/main.tex
+++ October-20-literature-revision/main.tex
@@ -1,4 +1,5 @@
-% arXiv publication copy prepared October 19, 2026; mathematical edition October 16, 2026.
+% arXiv publication copy prepared October 19, 2026; literature revision October 20, 2026.
+% Mathematical edition and Checkpoint136 statement review: October 16, 2026.
 % Standalone reviewed edition: 16 October 2026, Checkpoint136; all 62 numbered statements mapped to checked endpoints; cited foundations explicit.
 % Standalone manuscript revised 12 October 2026: exponent-two and exponent-three proofs.
 % Compile twice with XeLaTeX. No external TeX inputs are required.
@@ -60,50 +61,48 @@
 \begin{document}
 \maketitle
 \begin{abstract}
-We give a unified account of irrationality-exponent bounds for logarithmic
-numbers, together with detailed proofs and a precise separation between
-written mathematical arguments and their present Lean formalizations.
-Starting from the interpolation and determinant method in OpenAI's
-September 24, 2026 preprint on the irrationality exponent of $\pi$, we
-extend logarithmic interpolation to varying multiplicative centers and
-track the arithmetic cost of algebraic embeddings. This yields exponent
-two for nonzero logarithms of positive algebraic numbers whose positive
-integer powers are rational, degree-dependent bounds for algebraic arguments, and sharper
-bounds when conjugate logarithms match. A two-torus construction gives an
-upper bound of three for ratios of logarithms of multiplicatively
-independent positive rational numbers. We also treat normalized quadratic
-logarithms and circular logarithms. A second, graded Pad\'e construction
+We establish degree-dependent irrationality-exponent bounds for logarithms
+at algebraic arguments and sharper bounds when conjugate logarithms match.
+A two-torus construction gives an upper bound of three for ratios of
+logarithms of multiplicatively independent positive rational numbers.
+We also treat normalized quadratic logarithms and circular logarithms.
+The rational-logarithm and rational-power exponent-two cases were treated
+earlier by Liu, Jiang and Zhang; we retain them within the broader
+framework and its Lean verification. Starting from the interpolation and
+determinant method in OpenAI's September 24, 2026 preprint on the
+irrationality exponent of $\pi$, we track the arithmetic cost of algebraic
+embeddings and the effects of matching conjugate logarithms.
+A second, graded Pad\'e construction
 gives near-optimal measures for powers and bounded-degree polynomial
 values at sufficiently small logarithmic arguments, with estimates uniform
 in both coefficient height and rational denominator. We state the branch,
 independence, parameter-order, and approximation-field hypotheses explicitly.
-The accompanying Lean release now has reviewed endpoint correspondences
-for all 62 numbered results. Fifty-three entries have direct checked
-endpoints or explicit checked compositions; nine application endpoints
-retain named standard classical theorem inputs. The literal graded
-threshold recipes, sharp collision constants, bounded-fiber geometry,
-matching-embedding classification, and general short-jet rank application
-are included. The native proofs of the cited classical inputs are not
-supplied. Appendix~\ref{app:formal-status} identifies the exact public
-declarations, hypotheses, and verification evidence. This statement-level
-review is not a claim that every unnumbered assertion in the exposition
-has been separately formalized.
+The Lean supplement has reviewed endpoint correspondences for all 62
+numbered results: 53 direct checked endpoints or compositions, and nine
+applications with named classical theorem inputs. Native proofs of those
+inputs and separate formalizations of every unnumbered assertion are not
+supplied. Appendix~\ref{app:formal-status} gives the exact declarations,
+hypotheses, and verification evidence.
 
 \end{abstract}
+
+\noindent\textit{Version note.} The October 16, 2026 manuscript date
+identifies the mathematical edition reviewed through Checkpoint136.
+Attribution and literature comparisons were updated on October 20, 2026;
+see Section~\ref{lit:liu-jiang-zhang} and the publication record in
+Appendix~\ref{app:formal-status}.
 
 \paragraph{Contribution and source attribution.}
 The impetus for this investigation was OpenAI's preprint
 \emph{The irrationality exponent of $\pi$ is $2$} \cite{OpenAI2026}.
-Its separated-weight logarithmic interpolation and comparison of arithmetic
-and analytic determinants supplied the starting method and substantial
-formal infrastructure. The present paper explains which ingredients are
-inherited, which require new geometric or arithmetic arguments, and which
-conclusions follow from the resulting extensions. The mathematical
-investigation, proof development, formalization work, and preparation of
-this exposition were carried out by Gregory V. Chudnovsky with OpenAI
-ChatGPT. The detailed formalization appendix states exactly which results
-have checked Lean endpoints; a written proof is not identified with a
-completed formal proof merely because it shares formalized ingredients.
+It supplied the separated-weight determinant method and substantial
+formal infrastructure. Section~\ref{lit:liu-jiang-zhang} compares the
+present paper with Liu, Jiang and Zhang's earlier logarithmic preprint
+\cite{LiuJiangZhang2026}. Our emphasis is on number-field norms, matching
+embeddings, two-torus quotient bounds, graded applications, and precise
+formal verification. The investigation, proof development, formalization,
+and exposition were carried out by Gregory V. Chudnovsky with OpenAI
+ChatGPT; the appendix distinguishes written proofs from checked endpoints.
 
 \clearpage
 {\small\tableofcontents}
@@ -361,6 +360,30 @@
 The point of collecting the results is to explain the common machinery
 once and then make each additional argument visible.
 
+\subsection{The earlier preprint of Liu, Jiang and Zhang}
+\label{lit:liu-jiang-zhang}
+
+Liu, Jiang and Zhang's \emph{Irrationality exponents of logarithms of
+positive rational numbers} \cite{LiuJiangZhang2026} first appeared on
+arXiv on October 7, 2026; the version compared here is v2, dated
+October 8. Its Theorem~1 treats $\mu(\log r)=2$ for positive rational
+$r\ne1$; Corollaries~6--7 include nonzero rational logarithmic sums,
+rational affine changes, and positive arguments with a rational power.
+Its Theorems~2 and~9 treat distinct multiplicative centers and bounded
+fiber occupancy. Both papers use separated logarithmic weights and
+arithmetic--analytic determinant comparisons. No novelty is claimed here
+for those overlapping conclusions or for bounded-fiber interpolation.
+
+Their Section~8 explicitly leaves general algebraic conjugate-determinant
+estimates untreated. Our number-field and matching-embedding results,
+two-torus quotient bounds, and graded applications have separate proofs
+and hypotheses below. This comparison identifies scope relative to that
+preprint, rather than asserting priority against all preceding work.
+The accompanying Lean supplement supplies a further verification
+contribution with the exact limits stated in Appendix~\ref{app:formal-status}.
+This literature comparison was added on October 20, 2026; the retained
+manuscript date is not a claim of earlier public appearance.
+
 \subsection{Classical logarithmic approximation}
 
 Mahler's work on logarithms of algebraic numbers
@@ -530,9 +553,10 @@
 
 We explicitly acknowledge this construction as a starting point,
 including the weighted simplices, separated choices of scales, and
-the arithmetic--analytic determinant comparison. The present
-logarithmic extensions require their own varying-center,
-number-field and analytic-specialization arguments. Each inherited
+the arithmetic--analytic determinant comparison. The overlap with
+\cite{LiuJiangZhang2026} is identified above. The present number-field,
+matching-embedding, two-torus and graded applications require the
+additional arguments given below. Each inherited
 input and each additional assertion is identified where it enters
 the proof. A logarithmic consequence is not attributed to the OpenAI
 paper merely because the construction was inspired by it.
@@ -763,6 +787,9 @@
 Gaussian numerators and denominators lie in $\Z[\ii]$, with $|Q|>1$.
 Associates do not affect this definition.
 
+The rational and rational-power cases of the following theorem also
+appear in \cite[Theorem~1 and Corollary~7]{LiuJiangZhang2026}.
+
 \begin{theorem}\label{slog:thm:real}
 Let $a>0$ be algebraic, $a\ne1$, and $d=[\Q(a):\Q]$. Then $\log a$
 is irrational and
@@ -833,6 +860,8 @@
 the change in the multiplicative centers nor the order of quantifiers
 can be omitted. The strengthened condition involving $S$ records the
 largest number of centers in one multiplicative fiber.
+Compare \cite[Theorems~2 and~9]{LiuJiangZhang2026} for the distinct-center
+and bounded-fiber statements.
 
 For $W=(w_0,\ldots,w_m)\in\Q_{>0}^{m+1}$, let $\mathcal P_W(H)$ be the
 complex vector space with monomial basis
@@ -4098,6 +4127,8 @@
 \path{QuadraticPi.scalarMatching_rational_sum_irrationalityExponent_eq_two},
 all in \path{QuadraticPi/ScalarMatchingLinearCombination.lean}.
 
+The following conclusion also appears in
+\cite[Corollary~6]{LiuJiangZhang2026}.
 \begin{corollary}[Rational linear combinations of rational logarithms]
 \label{p1:rational-log-sums}
 Let $a_1,\ldots,a_n$ be positive rational numbers and
@@ -7223,20 +7254,33 @@
 \nolinkurl{anc/lean/validation/checkpoint136/}. Readers start with
 \nolinkurl{anc/REPRODUCTION.txt} and \nolinkurl{anc/lean/README.txt}.
 The accompanying publication source snapshot is labelled
-\texttt{logarithms-v1-2026-10-19-Lean136}; its file manifest records the
+\texttt{logarithms-v2-2026-10-20-Lean136}; its file manifest records the
 exact source hashes and the pinned public dependencies.
 
 The mathematical edition and its statement review remain dated
 October 16, 2026. The publication copy was prepared on October 19, 2026,
 with filename-based font loading and an author-footnote disclosure of
-ChatGPT assistance. All 62 numbered statement environments and all 55
+ChatGPT assistance. A literature revision on October 20, 2026 added the
+comparison with \cite{LiuJiangZhang2026}, revised the abstract and
+contribution statements, and placed citations beside overlapping results.
+The explicit manuscript date is retained and is distinguished from this
+revision date and from any arXiv submission date.
+All 62 numbered statement environments and all 55
 proof environments are preserved verbatim from the reviewed edition.
 The source distribution makes the local import closure available without
 requiring the research recovery archives; the pinned public dependencies
 are obtained separately. Its classical theorem inputs remain explicit.
 The retained October 16 compiler evidence is distinguished from the
-publication packaging checks: a fresh Lean kernel rebuild is not claimed
-for the October 19 preparation.
+fresh bounded reproduction completed on October 19. The latter built the
+337 original targets and four additional manuscript-source targets, and
+checked the original 2145-declaration audit and a separate 51-declaration
+audit, using the pinned dependency cache and a source-guarded project
+cache. It was not a from-scratch rebuild of every dependency. The results
+and logs are supplied in
+\nolinkurl{anc/lean/validation/final-review-2026-10-19/}.
+The October 20 revision changes no Lean source or mathematical statement;
+it verifies the unchanged proof-source bytes and refreshes the article
+manifest without claiming another Lean compilation.
 
 % ===== END formal_status.tex =====
 
@@ -7395,6 +7439,13 @@
 The $\pi$-exponent scope is documented in \nolinkurl{lean/docs/017.md};
 its endpoint is \nolinkurl{lean/OAI/NumberTheory/PiExponent/Main.lean}.
 Repository license: Apache License, Version~2.0.
+
+\bibitem{LiuJiangZhang2026}
+J.~Liu, K.~Jiang and P.~Zhang,
+\emph{Irrationality exponents of logarithms of positive rational numbers},
+arXiv:2610.10192, first submitted October~7, 2026;
+version~2, October~8, 2026.
+\url{https://arxiv.org/abs/2610.10192v2}.
 
 \bibitem{Mondal2021}
 P.~Mondal,


==> anc/lean/validation/literature-review-2026-10-20/original-lean136-manuscript.tex.txt <==
% Standalone reviewed edition: 16 October 2026, Checkpoint136; all 62 numbered statements mapped to checked endpoints; cited foundations explicit.
% Standalone manuscript revised 12 October 2026: exponent-two and exponent-three proofs.
% Compile twice with XeLaTeX. No external TeX inputs are required.

% ===== BEGIN frontmatter.tex =====
\documentclass[11pt]{article}
\usepackage{fontspec}
\setmainfont{Latin Modern Roman}
\setsansfont{Latin Modern Sans}
\setmonofont{DejaVu Sans Mono}[Scale=0.8]
\usepackage{amsmath,amssymb,amsthm,mathtools,mathrsfs}
\usepackage{microtype,booktabs,longtable,array,enumitem,fvextra,xurl}
\usepackage[margin=1in]{geometry}
\usepackage[dvipsnames]{xcolor}
\usepackage[colorlinks=true,linkcolor=MidnightBlue,citecolor=MidnightBlue,urlcolor=MidnightBlue]{hyperref}
\hypersetup{pdftitle={Irrationality exponents of logarithmic numbers: values, quotients, and graded approximation},pdfauthor={Gregory V. Chudnovsky},pdfsubject={Developed with OpenAI ChatGPT; consolidated mathematical proofs and formalization status}}
\setlength{\emergencystretch}{3em}
\setlength{\parskip}{3pt}
\setcounter{tocdepth}{2}
\numberwithin{equation}{section}
\newtheorem{theorem}{Theorem}[section]
\newtheorem{proposition}[theorem]{Proposition}
\newtheorem{lemma}[theorem]{Lemma}
\newtheorem{corollary}[theorem]{Corollary}
\theoremstyle{definition}
\newtheorem{definition}[theorem]{Definition}
\theoremstyle{remark}
\newtheorem{remark}[theorem]{Remark}
\newcommand{\Q}{\mathbb Q}
\newcommand{\R}{\mathbb R}
\newcommand{\C}{\mathbb C}
\newcommand{\Z}{\mathbb Z}
\newcommand{\N}{\mathbb Z_{\ge0}}
\newcommand{\ii}{\mathrm i}
\DeclareMathOperator{\ord}{ord}
\DeclareMathOperator{\lcm}{lcm}
\DeclareMathOperator{\rank}{rank}
\DeclareMathOperator{\Tr}{Tr}
\newcommand{\wt}[1]{w\!\cdot\!#1}
\newcommand{\cP}{\mathcal P}
\newcommand{\cJ}{\mathcal J}
\newcommand{\cO}{\mathcal O}
\title{Irrationality exponents of logarithmic numbers\\[4pt]
\large Values, quotients, and graded approximation}
\author{Gregory V. Chudnovsky\\[3pt]\normalsize with OpenAI ChatGPT}
\date{October 16, 2026 --- Lean statement review through Checkpoint136}
\begin{document}
\maketitle
\begin{abstract}
We give a unified account of irrationality-exponent bounds for logarithmic
numbers, together with detailed proofs and a precise separation between
written mathematical arguments and their present Lean formalizations.
Starting from the interpolation and determinant method in OpenAI's
September 24, 2026 preprint on the irrationality exponent of $\pi$, we
extend logarithmic interpolation to varying multiplicative centers and
track the arithmetic cost of algebraic embeddings. This yields exponent
two for nonzero logarithms of positive algebraic numbers whose positive
integer powers are rational, degree-dependent bounds for algebraic arguments, and sharper
bounds when conjugate logarithms match. A two-torus construction gives an
upper bound of three for ratios of logarithms of multiplicatively
independent positive rational numbers. We also treat normalized quadratic
logarithms and circular logarithms. A second, graded Pad\'e construction
gives near-optimal measures for powers and bounded-degree polynomial
values at sufficiently small logarithmic arguments, with estimates uniform
in both coefficient height and rational denominator. We state the branch,
independence, parameter-order, and approximation-field hypotheses explicitly.
The accompanying Lean release now has reviewed endpoint correspondences
for all 62 numbered results. Fifty-three entries have direct checked
endpoints or explicit checked compositions; nine application endpoints
retain named standard classical theorem inputs. The literal graded
threshold recipes, sharp collision constants, bounded-fiber geometry,
matching-embedding classification, and general short-jet rank application
are included. The native proofs of the cited classical inputs are not
supplied. Appendix~\ref{app:formal-status} identifies the exact public
declarations, hypotheses, and verification evidence. This statement-level
review is not a claim that every unnumbered assertion in the exposition
has been separately formalized.

\end{abstract}

\paragraph{Contribution and source attribution.}
The impetus for this investigation was OpenAI's preprint
\emph{The irrationality exponent of $\pi$ is $2$} \cite{OpenAI2026}.
Its separated-weight logarithmic interpolation and comparison of arithmetic
and analytic determinants supplied the starting method and substantial
formal infrastructure. The present paper explains which ingredients are
inherited, which require new geometric or arithmetic arguments, and which
conclusions follow from the resulting extensions. The mathematical
investigation, proof development, formalization work, and preparation of
this exposition were carried out by Gregory V. Chudnovsky with OpenAI
ChatGPT. The detailed formalization appendix states exactly which results
have checked Lean endpoints; a written proof is not identified with a
completed formal proof merely because it shares formalized ingredients.

\clearpage
{\small\tableofcontents}
\clearpage
% ===== END frontmatter.tex =====

% ===== BEGIN overview.tex =====
\section{Results and organization}\label{intro:results}

This paper brings together the logarithmic investigations of
7--16 October 2026, including the expanded proofs and verification checkpoints through136.
Its purpose is to give one connected proof, with the
arithmetic and analytic estimates visible at the points where they are
used. The common question is how closely a fixed logarithmic number can
be approximated by rational numbers. We write $\mu(x)$ for the ordinary
irrationality exponent of an irrational real number $x$. The definition,
including the convention on reduced denominators, is given in
Section~\ref{prelim:section}.

There are two main constructions. Moving-center interpolation gives
results at a fixed algebraic argument. Graded Pad\'e approximation gives
uniform results for powers and polynomial targets when the argument is
sufficiently small. Their hypotheses and conclusions differ. In
particular, an exponent-two theorem for a logarithm does not imply the
same theorem for its quotient with another logarithm or for an
unrestricted higher power.

\renewcommand{\arraystretch}{1.18}
\begin{longtable}{@{}>{\raggedright\arraybackslash}p{0.28\textwidth}>{\raggedright\arraybackslash}p{0.43\textwidth}>{\raggedright\arraybackslash}p{0.21\textwidth}@{}}
\toprule
\textbf{Target and hypotheses} & \textbf{Conclusion} & \textbf{Proof}\\
\midrule
\endfirsthead
\toprule
\textbf{Target and hypotheses} & \textbf{Conclusion} & \textbf{Proof}\\
\midrule
\endhead
Positive algebraic $a\ne1$
& $2\le\mu(\log a)\le2\min_{N\ge1}[\Q(a^N):\Q]$.
In particular the exponent is two if a positive power of $a$ is rational.
& Theorem~\ref{slog:thm:real}; Section~\ref{slog:sec:parameters}.\\
Nonzero fixed logarithm $\lambda$ of an algebraic $a\ne0$
& $2\le\mu_G(\lambda)\le2\min_{N\ge1}[\Q(\ii,a^N):\Q(\ii)]$,
for approximation over $\Q(\ii)$ using denominator modulus.
& Theorem~\ref{slog:thm:complex}.\\
Real $x\ne0$, $\alpha,c\in E^\times$; $d=[E:\Q]$ and
$e^{\sigma(c)x}=\sigma(\alpha)$ at $s$ embeddings
& $2\le\mu(x)\le2d/s$. Exact matching at every embedding gives
$\mu(x)=2$.
& Theorem~\ref{conj:partial}.\\
Positive norm $\pm1$ element $\alpha\ne1$ of $\Q(\sqrt D)$,
$D>0$ rational nonsquare
& $\mu(\log\alpha/\sqrt D)=2$.
& Corollary~\ref{conj:real-quadratic}.\\
Nonzero rational $r$; positive rational $D$
& $\mu(\arctan r)=2$ and $\mu(\pi/\sqrt D)=2$.
& Corollaries~\ref{slog:cor:atan} and~\ref{conj:fd-closure}.\\
Multiplicatively independent positive rational $a,b$
& $2\le\mu(\log a/\log b)\le3$.
& Theorem~\ref{ratio:thm:ratio}.\\
Ratios with compatible conjugate logarithms or algebraic slopes
& Bounds $3d/s$ under the exact branch and embedding conditions stated
in the theorems; these include normalized quadratic and mixed circular
examples.
& Theorems~\ref{ratio:matching} and~\ref{ratio:normalized}.\\
Fixed integer $n\ge1$ and $\varepsilon>0$
& $\mu(\log^n(1+1/b))\le2+\varepsilon$ and
$\mu(\arctan^n(1/b))\le2+\varepsilon$ for all sufficiently large
integers $b$, depending on $n,\varepsilon$.
& Theorem~\ref{graded:small-log-theorem}.\\
Nonconstant $P\in\Q[X]$, $\deg P\le n$, and
$h_d(z)=\sum_{j\ge0}d^jz^{2j+1}/(2j+1)$
& For $A>1+1/\varepsilon$, a threshold
$b\ge C(n,\varepsilon,A)|d|^A$ gives
$\mu(P(h_d(1/b)))\le2+\varepsilon$, uniformly in the choice of $P$.
& Theorem~\ref{graded:quadratic-uniform}.\\
Varying integer polynomial coefficients and rational denominator
& Joint lower bounds record both coefficient height and denominator;
their constants are uniform at a fixed evaluation point.
& Theorem~\ref{graded:joint}, Corollary~\ref{graded:joint-hd}, and
Theorem~\ref{graded:two-log-joint}.\\
\bottomrule
\end{longtable}
\renewcommand{\arraystretch}{1}

Some concrete comparisons help fix the scope. We obtain
\[
 \mu(\log2)=2,\qquad
 \mu\!\left(\frac{\log\varphi}{\sqrt5}\right)=2,
 \qquad
 2\le\mu\!\left(\frac{\log2}{\log3}\right)\le3,
 \quad \varphi=\frac{1+\sqrt5}{2}.
\]
The unnormalized $\log\varphi$ is covered here only by
$2\le\mu(\log\varphi)\le4$. The upper bound three for
$\log2/\log3$ is not an equality assertion. For the small-argument
theorems, the threshold depends on the requested error in the exponent;
they do not prove exponent exactly two for every one of the fixed
higher-power targets.

The moving-center and two-torus geometric arguments are proved in the
body of the paper. The graded argument uses the explicitly stated
differential-system rank theorem of Fischler and Rivoal, together with
the classical transcendence theorems needed to check its hypotheses.
These are written mathematical proofs. Their formalization status is a
separate statement. The 11 October 2026 evening release supplies completed
Lean endpoints for the real and Gaussian single-logarithm bounds, the
single-logarithm $2d/s$ matching bound, natural-parameter normalized
quadratic logarithms, restricted powers, and the rational-base quotient
bound $2\le\mu\le3$. It also proves the moving-center interpolation
needed by these applications and uniform rational-slope two-torus
interpolation. Later steps supply ordinary arctangent and homogeneous
two-logarithm measures, real and Gaussian fractional-linear invariance,
the arbitrary rational-parameter quadratic norm and linear-closure
interfaces, and the analytic quadratic logarithmic family. They also
verify the invariant-field degree bound, reciprocal-trace formulas,
the explicit quartic example, and the signed character-product descent.
The later character increments complete the normalized character-sum
exponent theorem, including its actual field realization, norm and
logarithmic identity. Subsequent checkpoints complete the matched and
normalized ratio endpoints, the literal graded application recipes, the
sharp bivariate collision estimate, and bounded-fiber occupancy geometry.
The converse matching classification is checked relative to
Gel'fond--Schneider; the general short-jet rank and geometric multiplicity
applications retain the explicitly listed standard foundations.
Appendix~\ref{app:formal-status} gives a reviewed correspondence for each
of the 62 numbered results, with the exact scope of these inputs. The
written proofs remain distinct from the kernel-checked conditional
applications and from native proofs of their classical foundations.

The paper is organized so that the fixed-value arguments can be read
before the graded construction. The preceding literature is discussed
next. After the conventions and elementary invariances, we prove the
moving-center theorem, construct its determinant, and compare the
arithmetic and analytic bounds. We then retain several embeddings in
that comparison and pass to the two-torus construction for ratios.
Detailed verification companions explain the quadratic analytic family
and the invariant-field, reciprocal, and character-product arguments.
The final mathematical sections develop the graded rank and coefficient
height estimates from their linear systems. This project is independent
of the separate lemniscate-period paper and the Math 2 project; it does
not resume the investigation of powers of $\pi$.
\subsection{The exponent-two and exponent-three conclusions}
\label{intro:proof-guide-23}

The results collected below are mathematical theorems with the hypotheses
and proofs given in the cited sections. A statement that its Lean
formalization is incomplete concerns the additional machine verification
of that proof. It does not designate the mathematical statement as a
conjecture. Conversely, a completed Lean result is identified by its exact
declaration and assumptions; compilation of related lemmas is not used as
a substitute for a formalized endpoint.

The following guide isolates the conclusions in the range
$2\le\mu\le3$. Degree-dependent theorems enter this range only under
the additional numerical condition displayed. All targets here are real,
and all exponents concern ordinary rational approximation.

\renewcommand{\arraystretch}{1.15}
\begin{longtable}{@{}>{\raggedright\arraybackslash}p{0.42\textwidth}>{\raggedright\arraybackslash}p{0.20\textwidth}>{\raggedright\arraybackslash}p{0.30\textwidth}@{}}
\toprule
\textbf{Theorem family} & \textbf{Conclusion} & \textbf{Lean status}\\
\midrule
\endfirsthead
\toprule
\textbf{Theorem family} & \textbf{Conclusion} & \textbf{Lean status}\\
\midrule
\endhead
Positive algebraic arguments having a positive integer power in $\Q$;
Theorem~\ref{slog:thm:real}
& $\mu(\log a)=2$ for $a\ne1$
& Completed endpoints.\\
One normalized logarithm with $s$ matching embeddings of a degree-$d$
field; Theorem~\ref{conj:partial}
& $2\le\mu\le2d/s\le3$ when $2d\le3s$
& Completed partial-matching endpoint.\\
Nonzero finite rational sums with a common matching scalar;
Proposition~\ref{extquad:common-scalar-closure} and
Corollary~\ref{extquad:normalized-sums}
& $\mu=2$
& Completed sum endpoints, including fixed-parameter quadratic families.\\
Normalized character sums of conjugate logarithms;
Corollary~\ref{conj:character} and Theorem~\ref{ext:character-exponent}
& $\mu=2$
& Completed endpoint, including the actual quadratic realization and norm.\\
Multiplicatively independent positive rational logarithm ratios;
Theorem~\ref{ratio:thm:ratio}
& $2\le\mu\le3$
& Completed rational-base endpoint.\\
Compatible conjugate ratios, and normalized or mixed ratios, with
all embeddings matched; Theorems~\ref{ratio:matching} and
\ref{ratio:normalized}
& $2\le\mu\le3$
& Checked matched/normalized endpoint families with their exact branch and embedding hypotheses; see Appendix~\ref{app:formal-status}.\\
Small-argument powers and polynomial targets;
Theorems~\ref{graded:small-log-theorem} and
\ref{graded:quadratic-uniform}, with $0<\varepsilon\le1$
& $2\le\mu\le2+\varepsilon\le3$
& Checked applications on explicit classical inputs, including the literal uniform threshold recipe and both real-branch power families.\\
\bottomrule
\end{longtable}
\renewcommand{\arraystretch}{1}

For the last row the argument must satisfy the stated threshold for the
chosen degree and $\varepsilon$. One cannot vary $\varepsilon$ while
holding an arbitrary argument fixed and conclude exponent two.
The joint-measure theorem in Section~\ref{graded:two-logs} has its own
coefficient-height quantifier; its displayed quotient consequence
$\mu\le3+\rho$ is not an additional exponent-three endpoint.
The independent rational-base theorem already supplies exponent at most
three for those particular rational logarithm ratios.

The first six families are developed through interpolation, the
arithmetic norm of one selected minor, its analytic estimate, and the
parameter comparison. The small-argument family additionally uses the
precisely stated differential-system rank theorem in
Section~\ref{graded:framework}. Rational fractional-linear transformations
preserve the resulting irrationality exponents when their determinant is
nonzero; their separate completed Lean statements are listed in
Appendix~\ref{app:formal-status}.


% ===== END overview.tex =====

% ===== BEGIN literature.tex =====
% Literature introduction for the consolidated logarithmic paper.
% Standalone fragment: requires amsmath, amssymb, hyperref/xurl.
% Exact result statements and Lean coverage belong to the audited main text.
\section{Introduction and relation to earlier work}
\label{sec:literature}

Logarithms give a natural testing ground for quantitative Diophantine
approximation. Their transcendence, differential equations and analytic
continuation are well understood, yet these facts do not by themselves
determine the quality of their rational approximations. For an irrational
real number $x$, the assertion $\mu(x)=2$ says that, for every
$\varepsilon>0$, the inequality
\[
  0<\left|x-\frac pq\right|<q^{-2-\varepsilon}
\]
has only finitely many solutions in reduced rational numbers $p/q$.
The dependence of the exceptional denominator threshold on
$\varepsilon$ is part of the statement. This assertion does not require
a positive constant $c$ for which $|x-p/q|\ge c/q^2$ holds for all
rationals.

The present paper brings together several logarithmic approximation
problems that share constructions but require different arithmetic
arguments: individual logarithms, quotients of two logarithms,
coefficient-uniform linear forms, and powers at sufficiently small
rational arguments. We state their hypotheses separately. In particular,
a conclusion for $\log\alpha$ is not automatically a conclusion for
$\log\alpha/\log\beta$, and a family of near-optimal bounds at arguments
tending to $1$ is not an exponent-two theorem at a fixed argument.
The point of collecting the results is to explain the common machinery
once and then make each additional argument visible.

\subsection{Classical logarithmic approximation}

Mahler's work on logarithms of algebraic numbers
\cite{Mahler1953} constructs algebraic-function approximations to the
logarithm and derives quantitative estimates after specialization at
algebraic arguments. Baker subsequently obtained explicit rational
approximation estimates for logarithms of certain rational numbers
\cite{Baker1964}. These works illustrate a recurring principle: an
approximation construction must combine small analytic remainders with
arithmetic control of its coefficients. A high order of vanishing, on
its own, does not provide the required numerical estimate.

The use of Legendre polynomials and related Pad\'e constructions was
developed by Alladi and Robinson \cite{AlladiRobinson1980}.
Simultaneous logarithmic Pad\'e approximants give access to several
logarithms at once; Rhin and Toffin \cite{RhinToffin1986} used this
approach for rational arguments close to $1$. Rhin's subsequent work
\cite{Rhin1987} shows how alternative polynomial constructions and
careful arithmetic estimates improve bounds obtained by direct
approximation. Rukhadze's treatment of $\log2$ \cite{Rukhadze1987}
and Marcovecchio's use of the Rhin--Viola method
\cite{Marcovecchio2009} are further landmarks. For example,
Marcovecchio obtained the upper bound $3.57455391$ for
$\mu(\log2)$. We cite this as a specific established comparison,
without claiming here to give a complete table of numerical records.
The work of Bondareva, Luchin and Salikhov on $\log3$
\cite{BondarevaLuchinSalikhov2018} supplies another example of the
importance of optimizing the polynomial and arithmetic parts together.

There is also an essential distinction between approximation by
rationals and approximation by elements of a fixed number field.
Marcovecchio and Viola \cite{MarcovecchioViola2012} study
number-field irrationality and nonquadraticity measures for several
algebraic logarithms, using complex integrals and saddle-point
estimates. Hirata-Kohno, Muroi and Washio \cite{HKMW24} treat shifted
logarithms over number fields through Pad\'e approximants and effective
Poincar\'e--Perron arguments, with estimates at the different
archimedean places. These are especially relevant precedents when
conjugate embeddings enter an arithmetic norm calculation. Their
notions of height and approximation field must, however, be retained
when comparing the resulting exponents with the ordinary rational
exponent used here.

K\"uhne \cite{Kuhne2015} gives a systematic construction of
logarithmic Pad\'e approximants using Siegel's lemma in a proof of
transcendence. This complements the explicit integral constructions:
one may obtain useful approximants either from a formula or from a
linear-algebraic existence argument. In either case the numerical
irrationality exponent requires a further comparison of coefficient
growth, denominators, nonvanishing and analytic decay.

\subsection{Two logarithms and the role of qualitative independence}

The theory of linear forms in logarithms provides both qualitative
independence statements and quantitative lower bounds. Baker's series
\cite{Baker1966,Baker1967III} is fundamental in this respect;
see also the systematic account in \cite[Chapters~1--2]{Baker1975}.
For positive algebraic numbers that are multiplicatively independent,
their real logarithms are linearly independent over $\mathbb Q$;
Baker's theorem strengthens this to linear independence over
$\overline{\mathbb Q}$. His transcendence theorem for nonzero
algebraic linear forms in logarithms also gives the corresponding
independence after adjoining $1$. We use these statements only with
the specified algebraic arguments and fixed logarithms. They do not
assert algebraic independence of arbitrary products or powers of
several logarithms.

The distinction matters for a quotient. If $\alpha,\beta>0$,
$\beta\ne1$, and $\alpha,\beta$ are multiplicatively dependent,
then $\log\alpha/\log\beta$ is rational. In the independent case,
rational approximation to the quotient is equivalent to smallness of
a homogeneous linear form:
\[
 \left|\frac{\log\alpha}{\log\beta}-\frac pq\right|
   =\frac{|q\log\alpha-p\log\beta|}{q|\log\beta|}.
\]
For approximations in a fixed bounded neighborhood of the quotient,
$\max\{|p|,q\}$ is comparable to $q$. Thus a uniform lower bound
of order $H^{-\kappa}$ for the numerator yields an irrationality
bound of order $q^{-\kappa-1}$, with constants absorbed by an
arbitrarily small exponent margin. This elementary conversion explains
why the normalizations of linear-form measures and irrationality
exponents must not be interchanged.

A concrete benchmark is furnished by
\cite[Theorem~1]{BondarevaLuchinSalikhov2018}. With
$h_1,h_2,h\in\mathbb Z$ and $H=\max\{|h_1|,|h_2|\}$,
that theorem gives, for all sufficiently large $H$,
\[
 |h_1\log2+h_2\log3+h|>H^{-4.116201}.
\]
Its stated Corollary~1 is $\mu(\log3)\le5.116201$.
Taking $h=0$ and applying the preceding conversion also gives
$\mu(\log2/\log3)\le5.116201$.
This last implication is the comparison made here; it does not
identify the inhomogeneous three-term estimate with the homogeneous
two-term problem or assert that the quoted bound is the latest record.

Interpolation determinants furnish an important approach to quantitative
two-logarithm estimates; Laurent's work \cite{Laurent2008} is a
direct methodological predecessor. In the constructions below,
qualitative independence is used to exclude a rank obstruction when
the applicable rank theorem requires it. The eventual exponent still
comes from separately proved arithmetic and analytic estimates.
In particular, neither Baker's qualitative theorem nor maximal rank
alone supplies an optimal irrationality exponent.

\subsection{Graded Pad\'e approximation and its precise scope}

Two papers of 1983 are relevant and should be distinguished.
G.~V.~Chudnovsky's paper on linear forms in exponentials and binomials
\cite{Chudnovsky1983} discusses quantitative arithmetic approximation;
its final page includes the small-argument logarithmic-power
phenomenon revisited here. The paper of D.~V.~Chudnovsky and
G.~V.~Chudnovsky \cite{ChudnovskyChudnovsky1983} treats functional
Pad\'e approximation to solutions of linear differential equations,
using Wronskians and graded subrings of Picard--Vessiot extensions.
Functional approximation and numerical specialization are related,
but the passage between them has additional arithmetic requirements.

In 1984, G.~V.~Chudnovsky \cite{Chudnovsky1984} announced optimal
irrationality and linear-independence statements for values of
$E$-functions at rational points, based on graded Pad\'e
approximation. Fischler and Rivoal \cite{FR2025} explain the
zero-estimate gap in the general argument and the subsequent
conditional results of Zudilin. They prove the exponent-two result
for irrational rational-point values of $E$-functions with rational
Taylor coefficients, removing the additional independence assumptions
through a generalized Shidlovskii lemma.

The present logarithmic applications use their general
rational-differential-system rank results, with all nondegeneracy
hypotheses checked at the point of use. Their $E$-function
irrationality theorem is not being applied to $\log(1+z)$, which
has a finite singularity and is not an $E$-function. In particular,
the linear independence over $\overline{\mathbb Q}$ of successive
powers of one transcendental logarithm is a different input from the algebraic-linear
independence needed for a system of several logarithms. The rank
statements, coefficient estimates and specialization arguments are
therefore presented separately.

The small-argument conclusion has the quantifier order
\[
 \forall n\ge1\quad\forall\varepsilon>0\quad
 \exists b_0(n,\varepsilon)\quad\forall b\ge b_0(n,\varepsilon).
\]
Here the evaluation argument changes with the allowed excess over
$2$. Holding $b$ fixed and then letting $\varepsilon$ tend to zero
would be a different statement. Our treatment of this phenomenon is
an explicit reconstruction and development of the earlier method,
not a claim that the underlying small-argument phenomenon is new.

\subsection{The impetus from OpenAI's work}

The immediate impetus for the present investigation was OpenAI's
preprint \emph{The irrationality exponent of $\pi$ is $2$}, dated
September~24, 2026 \cite{OpenAI2026}. Its proof combines weighted
interpolation along logarithmic curves with a nonzero determinant.
After denominators are cleared, arithmetic gives a lower bound for
that determinant. Analytic expansion gives an incompatible upper
bound: either repeated Taylor degrees force a collision saving, or
large transverse indices supply powers of small approximation errors.
The interpolation thresholds are independent of the subsequently
chosen centers, which is crucial to the order of parameter choices.
The paper proves an eventual bound for every exponent greater than
$2$, without asserting an effective denominator threshold.

We explicitly acknowledge this construction as a starting point,
including the weighted simplices, separated choices of scales, and
the arithmetic--analytic determinant comparison. The present
logarithmic extensions require their own varying-center,
number-field and analytic-specialization arguments. Each inherited
input and each additional assertion is identified where it enters
the proof. A logarithmic consequence is not attributed to the OpenAI
paper merely because the construction was inspired by it.

For reproducibility, the accompanying dependency records distinguish
the manuscript \cite{OpenAI2026} from the proof repository
\cite{OpenAILean2026}, whose recorded upstream revision is
\nolinkurl{fd4aeeb2ee4fc729c18d98444fed42fd0529eeeb}.
The public Lean scope statement for the $\pi$ result covers the
eventual approximation inequality and the supremum characterization
of its irrationality exponent. It does not include the manuscript's
Flint--Hills-series consequence. Likewise, formal verification of a
supporting logarithmic lemma is distinguished here from formal
verification of a complete numerical theorem.

\subsection{How to read the consolidated argument}

The proofs are organized around three questions. First, why is there
a nonzero determinant with the prescribed rows and columns? This is
the interpolation or rank question. Second, how small can a nonzero
determinant with those coefficients be? This is the arithmetic
question, including every conjugate factor required by a norm.
Third, how small does the assumed approximation force the same
determinant to be? This is the analytic question. The comparison is
valid only when both estimates concern the same determinant and all
constants have the declared parameter dependence.

This organization also explains the different conclusions in the
several logarithmic settings. Rational arguments, quadratic
conjugation, reciprocal matching and several logarithms change the
arithmetic cost or the information available at the other embeddings.
The common determinant mechanism does not erase those differences.
We give each numerical conclusion with its actual hypotheses and
identify conditional consequences separately. The detailed proofs
and the formalization record provide complementary checks: the prose
explains the construction and estimates, while the record specifies
which statements have been represented and checked in Lean.
% ===== END literature.tex =====

% ===== BEGIN preliminaries.tex =====
\section{Approximation conventions and elementary transfers}
\label{prelim:section}

\subsection{Ordinary and Gaussian irrationality exponents}
\label{prelim:exponents}
For an irrational real number $x$, its ordinary irrationality exponent is
\begin{equation}\label{prelim:eq:mu}
 \mu(x)=\sup\left\{\nu>0:
 0<\left|x-\frac pq\right|<q^{-\nu}
 \text{ for infinitely many reduced }\frac pq\in\Q,\ q\ge2\right\}.
\end{equation}
A fixed multiplicative constant in the approximation inequality does not
change this supremum. Indeed, if $Cq^{-\nu}$ is an upper bound and
$\nu'<\nu$, then $Cq^{-\nu}<q^{-\nu'}$ for all sufficiently large $q$.
We use this observation whenever a fixed scaling or a height comparison
introduces a constant.

For a complex number $z\notin\Q(\ii)$, define
\begin{equation}\label{prelim:eq:gaussian}
 \mu_G(z)=\sup\left\{\nu>0:
 0<\left|z-\frac PQ\right|<|Q|^{-\nu}
 \text{ for infinitely many reduced }\frac PQ\in\Q(\ii),\ |Q|>1\right\}.
\end{equation}
Here $P,Q\in\Z[\ii]$ are relatively prime in that Euclidean ring;
multiplication by a unit does not alter $|Q|$. The height is $|Q|$, not
$|Q|^2$. This convention is essential for the numerical exponent two.
Ordinary rational approximation is used throughout for real targets.
For a genuinely nonreal target, rational numbers on the real axis cannot
approximate arbitrarily closely, so \eqref{prelim:eq:gaussian} is a
separately specified approximation problem.

\begin{lemma}[The Dirichlet lower exponent]\label{prelim:dirichlet}
Every irrational real $x$ has $\mu(x)\ge2$. Every
$z\notin\Q(\ii)$ has $\mu_G(z)\ge2$.
\end{lemma}
\begin{proof}
For the real assertion, place the $N+1$ points
$0,x,\ldots,Nx$ modulo $\Z$ in $N$ intervals of length $1/N$.
Subtracting two points in the same interval gives integers $p,q$ with
$1\le q\le N$ and $0<|qx-p|\le1/N$. Consequently
$|x-p/q|\le1/(Nq)\le1/q^2$.
The reduced denominators obtained as $N\to\infty$ are unbounded:
otherwise the approximants, which converge to $x$ and stay in a fixed
bounded interval, would lie in a finite set. That would force $x$ to be
rational. Reducing a fraction only decreases its denominator, so the
upper bound in terms of the reduced denominator remains valid.
Every exponent below two therefore occurs infinitely often.

For the Gaussian assertion, take the $(N+1)^2$ points
$(a+b\ii)z$ modulo $\Z[\ii]$, $0\le a,b\le N$, in $N^2$ squares
of side $1/N$ in a fundamental square. Two points in the same box give
\[
 0<|Qz-P|\le\sqrt2/N,
 \qquad 0<|Q|\le\sqrt2N.
\]
Thus $|z-P/Q|\le2/|Q|^2$. The errors tend to zero even after
reduction, and a bounded set contains only finitely many Gaussian
fractions of bounded reduced denominator. Since $z\notin\Q(\ii)$,
the denominators are unbounded. The constant two can be absorbed by
any smaller exponent.
\end{proof}

\begin{lemma}[Rational fractional-linear invariance]\label{prelim:mobius}
Let $F=\Q$ with the usual absolute value or $F=\Q(\ii)$ with the
complex modulus. Let $x\notin F$, and, in the first case, assume $x$ is
real. If $a,b,c,d\in F$ and $ad-bc\ne0$, then
\[
 T(x)=\frac{ax+b}{cx+d}\notin F,
 \qquad \mu_F(T(x))=\mu_F(x),
\]
where $\mu_{\Q}=\mu$ and $\mu_{\Q(\ii)}=\mu_G$.
\end{lemma}
\begin{proof}
Clear the fixed denominators of $a,b,c,d$, so that all four lie in
$\Z$ or $\Z[\ii]$. Write $\Delta=ad-bc\ne0$. The denominator
$cx+d$ cannot vanish, since otherwise $x\in F$. Near $x$,
\begin{equation}\label{prelim:eq:mobiuserror}
 |T(x)-T(y)|=
 \frac{|\Delta|\,|x-y|}{|cx+d|\,|cy+d|}\asymp|x-y|,
\end{equation}
with constants depending only on $T,x$.
For a reduced approximant $P/Q$, the transformed numerator and denominator
are $aP+bQ$ and $cP+dQ$. Their common divisors divide both $\Delta P$
and $\Delta Q$, and hence divide $\Delta$, because $P,Q$ are relatively
prime. Thus reduction changes the denominator by a bounded factor.
Moreover $|cP+dQ|=|Q|\,|cP/Q+d|\asymp|Q|$ as $P/Q\to x$.
The transformed reduced denominator is therefore comparable to $|Q|$.
Equation~\eqref{prelim:eq:mobiuserror} transfers every admissible exponent,
with an arbitrarily small loss to absorb constants. Apply the same argument
to $T^{-1}$ for equality. The inverse also shows that $T(x)\notin F$.
\end{proof}

In particular, adding a rational number, multiplying by a nonzero rational
number, and taking a reciprocal preserve the ordinary exponent. The
corresponding operations over $\Q(\ii)$ preserve the Gaussian exponent.
An arbitrary algebraic multiplier is not covered by this lemma; the
normalized algebraic logarithms treated later require their own proof.

\paragraph{Lean scope.}
The fractional-linear invariance is now formalized for the extended
real exponent, including infinity, in
\nolinkurl{QuadraticPi/RealMobiusInvariance.lean}, and for the Gaussian
extended-real exponent in
\nolinkurl{QuadraticPi/GaussianMobiusInvariance.lean}.
For the finite logarithmic endpoints the corresponding real-valued
supremum agrees with the extended definition; no finiteness assumption
is hidden in the general invariance statement.

\subsection{Qualitative independence and logarithmic branches}
\label{prelim:transcendence}
We use three classical facts from transcendence theory; see
\cite{Baker1975}. Hermite--Lindemann says that the exponential of a nonzero
algebraic number is transcendental. Thus every nonzero logarithm of a
nonzero algebraic number is transcendental. The same applies to a nonzero
algebraic multiple or quotient of such a logarithm. Gelfond--Schneider
says that, for algebraic $\beta\notin\{0,1\}$ and algebraic irrational
$r$, every value $\exp(r\lambda_\beta)$ with
$\exp(\lambda_\beta)=\beta$ is transcendental. Thus a quotient
$\lambda_\alpha/\lambda_\beta$ of chosen logarithms of algebraic
numbers, with this condition on $\beta$, cannot be algebraic irrational.
Baker's theorem implies that
logarithms of algebraic numbers which are linearly independent over $\Q$
are linearly independent over $\overline{\Q}$; its version including the
constant $1$ gives the numerical independence used in the graded rank
argument. These facts provide qualitative independence, not the sharp
quantitative exponents asserted later.

For positive real $a$, $\log a$ means the real logarithm. A complex
logarithm $\lambda$ always means a fixed value satisfying $e^\lambda=a$;
no single-valued global logarithm is being asserted. Different embeddings
of a number field act on algebraic coefficients, not on a chosen
transcendental value $\lambda$. At each embedding where an analytic
estimate is applied, the matching logarithm is specified by its own
exponential identity. This is the reason for the explicit matching
hypotheses in the conjugate-transfer theorems.

If positive rational $a,b$ are multiplicatively independent, then
$a,b\ne1$ and $\log a/\log b$ is irrational: a rational value $p/q$
would give $a^q=b^p$. The resulting quotient is not assigned exponent
two merely because the two individual logarithms have exponent two.
Its approximation problem concerns the simultaneous linear form
$q\log a-p\log b$, and is proved by a different determinant.

\subsection{The order of limiting operations}
All parameter choices below are finite. In the interpolation method the
number of transverse variables is chosen first, followed by the separated
weights and their associated rational approximants. Only then is the
polynomial cutoff sent to infinity through the required multiples.
Any constant depending on the fixed algebraic numbers, embeddings, or
chosen branch is fixed before that final limit. In the graded method the
grade and evaluation point are fixed before the auxiliary polynomial
degree tends to infinity.

The small-argument conclusions have the logical form
\[
 \forall n\ge1\ \forall\varepsilon>0\ \exists b_0(n,\varepsilon)
 \ \forall b\ge b_0(n,\varepsilon):
 \mu\bigl(\log^n(1+1/b)\bigr)\le2+\varepsilon.
\]
They do not exchange the quantifiers in $b$ and $\varepsilon$ and do not
establish exponent two for every fixed power at every fixed logarithmic
argument. Uniformity in polynomial coefficients is a separate conclusion,
proved below by using one auxiliary family for all those coefficients.
% ===== END preliminaries.tex =====

% ===== BEGIN single_log_and_geometry.tex =====
\section{Single logarithms: statements and proof strategy}

The argument in this part adapts the separated-weight determinant method
of OpenAI's proof of $\mu(\pi)=2$ \cite{OpenAI2026}. The change from
$\pi$ to a logarithm is geometrically substantial: the local
multiplicative coordinates are now $a^j$, rather than all being $1$.
We prove the required interpolation statement below, with all constants
chosen in the order needed by the Diophantine argument. We also give the
arithmetic and analytic estimates in full. In particular, the collision
estimate will not be used as an unexplained black box.

For a real irrational $x$, write
\[
 \mu(x)=\sup\{\nu>0:0<|x-p/q|<q^{-\nu}
   \text{ for infinitely many reduced }p/q\in\Q\}.
\]
For $z\notin\Q(\ii)$, define its Gaussian exponent by
\[
 \mu_G(z)=\sup\{\nu>0:0<|z-P/Q|<|Q|^{-\nu}
   \text{ for infinitely many reduced }P/Q\in\Q(\ii)\}.
\]
Gaussian numerators and denominators lie in $\Z[\ii]$, with $|Q|>1$.
Associates do not affect this definition.

\begin{theorem}\label{slog:thm:real}
Let $a>0$ be algebraic, $a\ne1$, and $d=[\Q(a):\Q]$. Then $\log a$
is irrational and
\[
 2\le\mu(\log a)\le2d.
\]
In particular $\mu(\log a)=2$ if $a$ is rational. More generally, if
$a^N\in\Q$ for some integer $N\ge1$, then $\mu(\log a)=2$.
\end{theorem}

\begin{theorem}\label{slog:thm:complex}
Let $a\ne0$ be algebraic, and let $\lambda\ne0$ be any fixed complex
number with $e^\lambda=a$. Put $d=[\Q(\ii,a):\Q(\ii)]$. Then
$\lambda\notin\Q(\ii)$ and
\[
 2\le\mu_G(\lambda)\le2d.
\]
In particular, if $a\in\Q(\ii)^\times$, then $\mu_G(\lambda)=2$.
The same conclusion holds whenever $a^N\in\Q(\ii)$ for some $N\ge1$.
\end{theorem}

Theorem~\ref{slog:thm:complex} includes nonzero branches at $a=1$;
allowing them is harmless. The assumption $\lambda\ne0$ excludes the
rational logarithm zero.

\begin{corollary}\label{slog:cor:atan}
For every nonzero rational $r$, $\mu(\arctan r)=2$.
\end{corollary}
\begin{proof}
The number $a=(1+\ii r)/(1-\ii r)$ belongs to $\Q(\ii)$ and has modulus
one. Choose $\lambda=2\ii\arctan r$, so that $e^\lambda=a$.
If rational approximants $p/q$ to $\arctan r$ had an exponent
$\nu>2$, choose $2<\nu'<\nu$. For large $q$, multiplication by
$2\ii$ would give Gaussian approximants with error at most
$2q^{-\nu}<q^{-\nu'}$. Reducing the Gaussian fraction can only
decrease its denominator modulus, so the resulting approximation still
has error less than the reduced denominator to the power $-\nu'$.
These reduced denominators are unbounded, since otherwise the
approximants in a bounded region would form a finite set and could not
converge to $\lambda\notin\Q(\ii)$. This contradicts
Theorem~\ref{slog:thm:complex}. Thus $\mu(\arctan r)\le2$.
Irrationality and the real Dirichlet bound give the reverse inequality.
\end{proof}

\paragraph{Complex scope.}
The ordinary exponent defined using $p/q\in\Q$ is a real-number
notion. If $\operatorname{Im}\lambda\ne0$, then
$|\lambda-p/q|\ge|\operatorname{Im}\lambda|$, so it is not appropriate
to assert that this exponent is two. Theorem~\ref{slog:thm:complex} specifies
one natural complex replacement. For positive real $a$ we use its real
logarithm in Theorem~\ref{slog:thm:real}.

The proof has four stages. First, interpolation produces a nonzero
determinant whose entries are algebraic numbers. Second, clearing its
denominators and taking a norm gives a lower bound. Third, very accurate
rational approximations to $\lambda$ make the same determinant small:
either many rows share a Taylor coefficient vector, or many rows carry
large powers of the approximation errors. Finally, weights are chosen
so that these two bounds are incompatible. The field degree occurs
in the arithmetic norm bound and is responsible for the factor $d$
in the general upper bound.


\section{Weighted interpolation at moving multiplicative centers}\label{geom:moving}

Theorem~\ref{geom:thm:main} follows the geometric method of
\cite[Section 2]{OpenAI2026}. We reproduce the argument because neither
the change in the multiplicative centers nor the order of quantifiers
can be omitted. The strengthened condition involving $S$ records the
largest number of centers in one multiplicative fiber.

For $W=(w_0,\ldots,w_m)\in\Q_{>0}^{m+1}$, let $\mathcal P_W(H)$ be the
complex vector space with monomial basis
\[
 Y^hX_1^{\gamma_1}\cdots X_m^{\gamma_m},\qquad
 w_0h+\sum_iw_i\gamma_i\le H.
\]
For $V=(v_0,\ldots,v_m)>0$, write
\[
 \mathcal J_V(H)=\C[[t,u_1,\ldots,u_m]]/F_V^{\ge H},
 \qquad
 F_V^{\ge H}=\{f:\text{every monomial of }f\text{ has weight at least }H\}.
\]
Thus the target coefficients have \emph{strict} weight less than $H$.
All monomial exponents are nonnegative integers. In particular, the
source includes its degree boundary whereas the target excludes its
weight boundary.

\begin{theorem}[Varying centers with bounded fiber occupancy]
\label{geom:thm:main}
Fix integers $m,K,S\ge1$, with $S\le K$, and positive rationals
$w_0,v_0,\theta$ such that
\begin{equation}\label{geom:eq:volume}
 0<\theta<1,\qquad S\theta^m<1,\qquad
 K\frac{w_0}{v_0}\theta^m<1.
\end{equation}
There are successive lower thresholds for positive rational weights
$w_1,\ldots,w_m$, each depending only on these fixed data and earlier
weights, with the following property. Put $v_i=w_i/\theta$ for $i>0$.
For each such choice of weights there is an integer $R\ge1$, depending
only on the weights, such that the following holds for every collection
\[
 a_j=(b_j,c_{j1},\ldots,c_{jm})\in\C^\times\times\C^m,
 \qquad 0\le j<K.
\]
Assume that at most $S$ of the $b_j$ have any one value, and that, within
each group having the same $b_j$, the $c_{ji}$ are pairwise distinct for
every $i$. There is an $H_0$, allowed to depend on the centers, for which
\begin{equation}\label{geom:eq:map}
 \mathcal P_W(H)\longrightarrow\bigoplus_{j<K}\mathcal J_V(H),\qquad
 P\longmapsto
 \left[P\bigl(b_j(1+t),(c_{ji}+u_i+\log(1+t))_i\bigr)\right]_{j<K}
\end{equation}
is surjective whenever $H\ge H_0$ is an integer divisible by $R$.
\end{theorem}

More formally, the assertion is that for fixed base data there exist
functions $T_i(w_1,\ldots,w_{i-1})$ such that
\[
 \begin{gathered}
 \forall w_1>T_1\ \forall w_2>T_2(w_1)\ \cdots\
 \forall w_m>T_m(w_1,\ldots,w_{m-1}),\\
 \exists R>0\ \forall\text{ admissible centers }\{a_j\}\
 \exists H_0\ \forall H\ge H_0,\quad R\mid H
 \ \Longrightarrow\ \eqref{geom:eq:map}\text{ is onto}.
 \end{gathered}
\]
All weights in these quantifiers are positive rationals, and $R,H_0,H$
are integers. The positions of the centers do not occur in the
functions $T_i$ or in the choice of $R$.

The logarithm throughout is the formal series with constant term zero.
There is no choice of a global logarithm of $b_j$ in this statement.

\begin{corollary}[The required extension of PA]\label{geom:cor:PA}
Theorem~\ref{geom:thm:main} holds with the original conditions
$K\theta^m<1$ and $K(w_0/v_0)\theta^m<1$, and with coordinatewise
distinctness across all centers.
\end{corollary}
\begin{proof}Take $S=K$.\end{proof}

\begin{corollary}[Distinct multiplicative centers]\label{geom:cor:distinct}
If the $b_j$ are pairwise distinct, the condition $S\theta^m<1$ is
automatic with $S=1$. No distinctness condition on the $c_{ji}$ is needed.
In particular this applies to $b_j=\alpha^j$ for a real $\alpha>1$.
\end{corollary}

\subsection{A local multiplicity estimate with uniform constants}

Here a normal basis means a set of ambient vector fields whose images
form a basis of the quotient by the tangent space of a subvariety at a
general smooth point.

\paragraph{Generality convention for the multiplicity statement.}
The analytic open set is understood to meet the component under
consideration. A coordinate or frame normal basis is a basis at general
smooth points of that same analytic component domain: it is valid on a
relatively open dense subset there. No Zariski openness of an analytic
frame's normality locus is presumed. These conditions are made explicit
at the checked paper endpoint in Appendix~\ref{app:formal-status}.

\begin{lemma}[Weighted transverse multiplicity]\label{geom:lem:mult}
Fix $\varepsilon>0$. Give affine coordinates degree weights
$\rho_a\in\Q_{>0}$. Let $D_b$
be a commuting analytic frame on an open subset, with positive costs
$\kappa_b$. Suppose polynomials $f_\ell$ of weighted degree at most $N>0$
have an irreducible common-zero component $Z$ of codimension $k\ge1$,
and
\[
 D^\gamma f_\ell|_Z=0\quad\hbox{if}\quad
 \sum_b\kappa_b\gamma_b<\varepsilon N.
\]
For any coordinate normal basis $A$ and frame normal basis $B$, each
of size $k$,
\begin{equation}\label{geom:eq:mult}
 \prod_{a\in A}\rho_a
 \le 2k!\,\varepsilon^{-k}\prod_{b\in B}\kappa_b.
\end{equation}
There is no threshold depending on $Z$, the equations, or the frame.
\end{lemma}

\begin{proof}
Choose a smooth point $x$ of $Z$ where both normal-basis conditions hold
and where no other common-zero component passes. Commuting flows of the
fields in $B$, starting from $Z$, give local analytic coordinates $(z,b)$,
with $Z=\{b=0\}$. The assumed derivatives say that the expansions
$f_\ell(z,b)$ have no monomial in $b$ of $B$-weight less than
$\varepsilon N$; its coefficient is identically zero as a function of $z$.

The affine slice obtained by fixing the coordinates outside $A$ is
transverse to $Z$ at $x$. On this slice $b$ is again a local coordinate
system and $z=z(b)$ is analytic. Substituting $z(b)$ cannot introduce a
monomial of smaller weight: each surviving term already contains a
factor $b^\eta$ of weight at least $\varepsilon N$. The ideal of the
restricted equations is therefore contained in the ideal of series of
that weight or higher. The common zero is isolated on this slice,
because the support near $x$ is $Z$ and the slice is transverse.
Consequently the ideal has finite colength. Inclusion of ideals gives
a surjection of its local quotient onto the quotient by the weighted
monomial ideal, so that its colength is at least
\[
 \#\{\eta\in\mathbb Z_{\ge0}^k:\textstyle\sum_{b\in B}\kappa_b\eta_b<\varepsilon N\}
 \ge \frac{(\varepsilon N)^k}{k!\prod_{b\in B}\kappa_b}.
\]
For the last inequality, the half-open unit cubes based at the admissible
integer points cover the positive simplex of weighted radius
$\varepsilon N$. This estimate is valid for every $N>0$.

Take $k$ generic constant linear combinations of the restricted equations
whose common zero remains isolated at $x$. Such combinations exist by
successively avoiding the finitely many positive-dimensional local
components. Their ideal is contained in the original ideal, so their
local intersection length is at least its colength. Each combination
still has degree at most $N$ in the weights indexed by $A$.

That local intersection length is at most $N^k/\prod_{a\in A}\rho_a$.
Indeed choose an integer $M$ with $M\rho_a\in\mathbb Z_{>0}$ and make
the finite substitutions
\[
 x_a=\lambda_a+z_a^{M\rho_a}.
\]
Choose $\lambda_a\ne x_a(x)$, so all preimages of $x$ are unramified.
There are $\prod_{a\in A}M\rho_a$ of them, each with the same local
length. The substituted equations have ordinary degree at most $MN$.
The ordinary B\'ezout inequality for isolated zeros bounds the sum of
their local lengths by $(MN)^k$; other positive-dimensional components
do not invalidate the bound \cite[Corollary VIII.3]{Mondal2021}. Dividing by
the number of preimages proves the claimed upper bound. Comparing the
two bounds proves even \eqref{geom:eq:mult} without its harmless factor $2$.
\end{proof}

\subsection{Choosing the weights before choosing the centers}

Choose a positive rational $\sigma$ so small that
\begin{equation}\label{geom:eq:sigma}
 \begin{split}
 (1+3\sigma)^{m+1}K(w_0/v_0)\theta^m&<1,\\
 (1+3\sigma)^m S\theta^m&<1,\\
 (1+\sigma)\theta&<1.
 \end{split}
\end{equation}
Let $L=m+2$ and
\[
 C_* =\max_{1\le k\le m}2k!(L/\sigma)^k.
\]
Require, for index sets $A,B\subseteq\{0,\ldots,m\}$ of the same
size between $1$ and $m$,
\begin{equation}\label{geom:eq:separate}
 \prod_{a\in A}w_a>C_*\prod_{b\in B}v_b
\end{equation}
whenever the largest positive index in $A\mathbin\triangle B$ belongs
to $A$. There is no condition of this kind when no positive index differs.

These requirements determine successive lower thresholds. If the
largest differing index is $i$, cancel every index above $i$ occurring
in both sets; its contribution is $w_j/v_j=\theta$. The remaining
ratio is $w_i$ times a positive expression involving only lower weights,
$w_0,v_0,\theta$ and the two finite index sets. Thus all conditions for
index $i$ follow from one finite lower bound on $w_i$. Subsequent choices
do not alter them. In particular the procedure has not used any $b_j$
or $c_{ji}$.

\subsection{The curve inequality}

Let $C$ be an irreducible curve in affine space, and compute orders on
its smooth complete model. Define
\[
 \deg_W C=\sum_P\max\left(0,-\frac{\operatorname{ord}_PY}{w_0},
                    -\frac{\operatorname{ord}_PX_1}{w_1},\ldots,
                    -\frac{\operatorname{ord}_PX_m}{w_m}\right).
\]
An identically zero coordinate has order $+\infty$ and contributes no pole.
For a branch $P$ through $a_j$, put
\begin{equation}\label{geom:eq:contact}
 h_P=\min\left(\frac{\operatorname{ord}_P(Y/b_j-1)}{v_0},
       \min_i\frac{\operatorname{ord}_P(X_i-c_{ji}-\log(Y/b_j))}{v_i}\right).
\end{equation}
All these local orders are positive, possibly infinite; their minimum
is finite on a nonconstant branch, since these are formal coordinates.
Only branches through the specified affine centers enter the sums below.

\begin{proposition}\label{geom:prop:curve}
For the weights just selected,
\begin{equation}\label{geom:eq:curve}
 \deg_W C\ge(1+\sigma)\sum_{P\mapsto a_j}h_P.
\end{equation}
\end{proposition}

\begin{proof}
Suppose a curve violates \eqref{geom:eq:curve}; it must meet a center.
For all sufficiently large integers $N$, coefficient counting supplies
a nonzero polynomial $F_N$ of $W$-degree at most $N$ whose local expansions
at every center have $V$-order at least $(1+3\sigma)N$. The ratio of
the numbers of imposed coefficients and available coefficients tends to
\[
 (1+3\sigma)^{m+1}K(w_0/v_0)\theta^m<1.
\]
The conditions need not be independent for this existence assertion.
For clarity, for any fixed positive weights $\rho_1,\ldots,\rho_n$,
the number of lattice points with $\sum\rho_i e_i\le N$ is
\[
 \frac{N^n}{n!\prod_i\rho_i}+O(N^{n-1}).
\]
Covering the corresponding simplex by unit cubes proves this estimate;
changing a weak cutoff to a strict cutoff changes only a boundary
contribution of order $O(N^{n-1})$. Applying it to the source and to
the $K$ local packets gives the stated ratio. Since this ratio is
strictly less than one, the linear system imposing the vanishing has
a nonzero solution for every sufficiently large $N$.

On $Y\ne0$ use the commuting frame
\[
 D_0=Y\partial_Y+\sum_i\partial_{X_i},\qquad
 D_i=\partial_{X_i}.
\]
At the $j$th center let $t_j=Y/b_j-1$ and
$u_{ji}=X_i-c_{ji}-\log(Y/b_j)$. Direct differentiation gives
\begin{equation}\label{geom:eq:localframe}
 D_0=(1+t_j)\partial_{t_j},\qquad D_i=\partial_{u_{ji}}.
\end{equation}
Every $D_a$ preserves the bound on polynomial degree and reduces
weighted local order by at most $v_a$. Hence $D^\gamma F_N$ has order
at least $(1+2\sigma)N$ at all centers if $\sum_av_a\gamma_a\le\sigma N$.
On a branch through a center, its order is at least
$(1+2\sigma)Nh_P$. If its restriction to $C$ were nonzero, its total
pole order would be at most $N\deg_W C$, smaller than the displayed
total zero order. The divisor equality on the complete curve rules this
out. We obtain
\begin{equation}\label{geom:eq:vanish}
 D^\gamma F_N|_C=0\qquad(\textstyle\sum_av_a\gamma_a\le\sigma N).
\end{equation}

Set $\delta=\sigma N/L$. Let $V_r$ be the common zero set in $Y\ne0$
of derivatives of cost at most $r\delta$, for $0\le r\le L$.
The part $C^\circ=C\cap\{Y\ne0\}$ belongs to all these zero sets.
Starting with a component of $V_L$ containing $C^\circ$, choose
containing components backwards. Their dimensions lie between $1$ and
$m$, since $F_N\ne0$. Some two adjacent components coincide, say in $Z$.
It is a component of the earlier derivative zero set, and every further
derivative of its defining equations of cost less than $\delta$ vanishes
on $Z$. Apply Lemma~\ref{geom:lem:mult} with $\varepsilon=\sigma/L$.
For all coordinate and frame normal bases $A,B$ of $Z$ we have
\begin{equation}\label{geom:eq:bases}
 \prod_{a\in A}w_a\le C_*\prod_{b\in B}v_b.
\end{equation}
Here the phrase ``defining equations'' means the finite list
$D^\gamma F_N$ used for the earlier zero set; it does not assert that
this list generates the reduced ideal of $Z$. That assertion is not
needed in Lemma~\ref{geom:lem:mult}. If the equal adjacent components
occur at stages $r,r+1$, differentiating an equation of cost at most
$r\delta$ by cost less than $\delta$ produces an equation from stage
$r+1$. This explains precisely why the lemma applies. The existence of
equal adjacent components follows from strict dimension decrease for
proper inclusions of irreducible varieties.

Check the finitely many generic normal-basis rank conditions on one
common smooth open subset of $Z$.
We now show that $Y$ is constant on $Z$. If some positive coordinate
direction is nontangent, let $i$ be its largest index. All larger
positive indices occur in neither kind of normal basis. A coordinate
normal basis containing $i$ exists. Every frame normal basis must also
contain $i$, by \eqref{geom:eq:separate} and \eqref{geom:eq:bases}. The images of
the other frame vectors therefore fail to span the normal quotient.
Their ambient span is the hyperplane
\[
 Q=\ker(dX_i-dY/Y).
\]
For a hyperplane $Q$ and tangent subspace $T$, failure of the image of
$Q$ to fill the quotient by $T$ is equivalent to $T\subseteq Q$.
Thus $dX_i=dY/Y$ on the smooth locus of $Z$.

If $Y$ were nonconstant on $Z$, take a smooth point with $dY\ne0$
and cut by general hyperplanes to obtain an algebraic curve through it
on which $Y$ remains nonconstant. On its smooth complete model the
identity of differentials persists. The nonconstant meromorphic
function $Y$ has a zero or pole; there $dY/Y$ has nonzero residue,
whereas the exact meromorphic differential $dX_i$ has residue zero.
This contradiction proves that $Y$ is constant. If instead every
positive coordinate direction was tangent to $Z$, those $m$ independent
directions already fill its tangent space, since $Z$ is proper; then
$dY=0$ directly, with the same conclusion.

It follows that the violating curve lies in some fiber $Y=b\ne0$.
Only the centers with $b_j=b$ can lie on it. Let their number be $K_b$,
so $1\le K_b\le S$. Inside this fiber the contact becomes
\[
 h_P=\min_i\operatorname{ord}_P(X_i-c_{ji})/v_i.
\]
The ratio of condition counts to coefficient counts for an auxiliary
polynomial $G_N(X_1,\ldots,X_m)$ is now
\[
 K_b(1+3\sigma)^m\theta^m<1.
\]
Choose nonzero $G_N$ of weighted degree at most $N$ with local order at
least $(1+3\sigma)N$ at these centers. The same divisor argument gives
$\partial_X^\gamma G_N|_C=0$ for $\sum_iv_i\gamma_i\le\sigma N$.
For $m=1$ even $G_N|_C=0$ is impossible: a curve in the affine line is
the whole line, on which a nonzero polynomial cannot vanish identically.

For $m\ge2$, repeat the nested-component argument in this fiber.
It produces a component $Z'$ containing the affine curve, of codimension
between $1$ and $m-1$, and satisfies \eqref{geom:eq:bases} for index sets in
$\{1,\ldots,m\}$. Here coordinate and frame directions coincide.
There can be only one normal-basis index set: two different sets, ordered
so their largest differing index belongs to the first, would contradict
\eqref{geom:eq:separate}. Select an index $i$ in this nonempty unique basis.
All other coordinate directions fail to span the normal quotient,
so $dX_i=0$ on $Z'$ and $X_i$ is constant on $Z'$.
Distinctness within the fiber implies that $Z'$, and hence $C$, meets
at most one prescribed center.

Let that center be $a_j$. Choose a coordinate $X_l$ nonconstant on $C$.
The meromorphic function $X_l-c_{jl}$ has total pole order at most
$w_l\deg_W C$, and at least $v_lh_P$ zeros at each branch through $a_j$.
Consequently
\[
 \deg_W C\ge\theta^{-1}\sum_{P\mapsto a_j}h_P
             >(1+\sigma)\sum_{P\mapsto a_j}h_P,
\]
contradicting the supposed violation. This proves \eqref{geom:eq:curve}.
\end{proof}

\begin{remark}
If the $b_j$ are distinct, once $Y$ is constant the curve can meet only
one center. The entire fiberwise auxiliary-polynomial and persistent-
component argument can then be omitted; the last divisor comparison
applies immediately.
\end{remark}

\subsection{From curves to all coefficient packets}

We give the global step because it is responsible for both the strict
cutoff and the order of quantifiers in Theorem~\ref{geom:thm:main}.

Choose an integer $R>0$, depending only on $W,V$, such that
$R/w_a$ and $R/v_a$ are positive integers for all $a$. Increasing $R$
if necessary, all coordinates have degree at most $R$. Embed affine
space by every monomial of $W$-degree at most $R$, including $1$, and
let $X$ be its projective closure. Its constant-coordinate chart is
exactly the original affine space: the image there is the closed graph
of the monomials, with the original coordinates among them. Write
$\mathcal L=\mathcal O_X(1)$, which is very ample.

For a curve meeting this chart,
\begin{equation}\label{geom:eq:degree}
 \deg(\mathcal L|_C)=R\deg_W C.
\end{equation}
Indeed, on its smooth complete model the largest pole of the homogeneous
coordinate functions at each point is exactly the right-hand local
maximum: the corresponding pure power with exponent $R/w_a$ attains
it. The constant section handles maximum zero. Clearing these poles
gives sections without a common zero, proving \eqref{geom:eq:degree}.

Choose Taylor polynomials $G_i(t)$ of $\log(1+t)$ whose omitted terms
have $t$-weight strictly greater than $v_i$; for example retain terms of
degrees below an integer $T_i$ with $v_0T_i>v_i$. At $a_j$ use the
\emph{algebraic} regular coordinates
\[
 t_j=Y/b_j-1,\qquad u'_{ji}=X_i-c_{ji}-G_i(t_j).
\]
Changing between $u'_{ji}$ and $u_{ji}$ adds a series of weight greater
than $v_i$. Both this substitution and its inverse preserve every
weighted filtration ideal, and hence give inverse automorphisms on
every finite packet. They also preserve the minimum \eqref{geom:eq:contact}:
if $t_j$ is nonzero on a branch, the normalized order of its tail is
strictly larger than $\operatorname{ord}_P(t_j)/v_0$; if it is identically zero, the
tail vanishes. Thus it cannot change the minimum.

At $a_j$ form the ideal
\[
 I_j=\bigl(t_j^{R/v_0},(u'_{j1})^{R/v_1},\ldots,(u'_{jm})^{R/v_m}\bigr).
\]
It has finite colength. The centers are distinct by the hypotheses, so
these ideals extend to a coherent ideal sheaf $I$ on $X$, equal to the
unit ideal away from the centers. For example one may take the kernel
of the map to the direct sum of their finite local quotient sheaves.
Its valuation on each curve branch through a center is
\begin{equation}\label{geom:eq:valuation}
 \operatorname{ord}_P I=Rh_P.
\end{equation}

Take the ordinary blow-up $p:X'\to X$ of $I$. With its exceptional
effective Cartier divisor $E$,
\[
 I\mathcal O_{X'}=\mathcal O_{X'}(-E),\qquad A=p^*\mathcal L.
\]
The bundle $-E$ is relatively ample; these are ordinary Rees-algebra
blow-up facts, valid here without smoothness of $X$ or $X'$
\cite[Tags 02OS and 0AG6]{StacksProject}.

We claim $A-(1+\sigma)E$ is nef. A noncontracted integral curve upstairs
mapping to a curve meeting the affine chart maps birationally, since
the blow-up is an isomorphism away from finitely many points.
Equations \eqref{geom:eq:degree}--\eqref{geom:eq:valuation} and
Proposition~\ref{geom:prop:curve} give nonnegative degree on that curve.
A curve whose image misses the affine chart misses $E$ altogether.
A contracted curve has $A$-degree zero and strictly positive $-E$-degree
by relative ampleness. These cases cover all integral curves.
On a noncontracted curve the intersection with $E$ is computed by
pulling back to its smooth complete model. There the ideal $I$
becomes a principal ideal and the degree of its zero divisor is the
sum of the valuations $Rh_P$. This is the link between the branchwise
curve inequality and the intersection calculation on the blow-up.

For some integer $a>1$, $aA-E$ is ample: choose $b$ making
$I\otimes\mathcal L^b$ globally generated, embed the blow-up in
$X\times\mathbb P^r$ by those generators, and restrict the product
ample bundle to obtain $(b+1)A-E$. The exact identity
\[
 A-E=\frac{a-1}{a(1+\sigma)-1}\bigl(A-(1+\sigma)E\bigr)
       +\frac{\sigma}{a(1+\sigma)-1}(aA-E)
\]
shows that $A-E$ is ample, since a positive rational multiple of an
ample class plus a nef class is ample \cite[Corollary 1.4.10]{Lazarsfeld2004}.

For all sufficiently large $n$, the ordinary Rees algebra gives
\begin{equation}\label{geom:eq:push}
 p_*\mathcal O_{X'}(-nE)=I^n,\qquad
 R^q p_*\mathcal O_{X'}(-nE)=0\quad(q>0).
\end{equation}
To justify the word ``ordinary'', work over each member of a finite
affine cover of $X$. The Rees algebra is a Noetherian graded algebra
generated in degree one. Its degree-$n$ piece is precisely $I^n$.
The graded-piece comparison and higher-cohomology vanishing on Proj
apply for all sufficiently large $n$, and the finite cover gives one
threshold \cite[Tags 0AG6 and 0AG7]{StacksProject}. No equality with an integral
closure of $I^n$, and no assertion for small $n$, is used.

The projection formula, Leray, and Serre vanishing for $A-E$ yield
\[
 H^1(X,I^n\otimes\mathcal L^n)
 =H^1(X',\mathcal O_{X'}(n(A-E)))=0
\]
for all sufficiently large $n$. Therefore the exact sequence for $I^n$
makes $H^0(X,\mathcal L^n)$ surject onto its local coefficient classes
modulo $I^n$. Completing these finite-length local quotients does not
alter them. Each generator of $I_j$ has weight exactly $R$, so
\[
 I_j^n\subseteq F_V^{\ge nR}.
\]
There is thus a surjection from the quotient by $I_j^n$ onto the desired
packet of weight strictly less than $nR$. Equality of these ideals is
neither asserted nor needed.
The Serre-vanishing assertion used here is the positive-degree
cohomology vanishing for every coherent sheaf after a sufficiently high
power of an ample line bundle \cite[Tag 0B5U]{StacksProject}.

Finally, for large $n$, all sections of $\mathcal L^n$ come from
homogeneous degree-$n$ polynomials in the embedding coordinates.
Apply Serre vanishing to the homogeneous ideal sheaf of $X$ in the
ambient projective space. Each such polynomial restricts on the affine
chart to a polynomial of $W$-degree at most $nR$. Put $H=nR$ and undo
the filtered coordinate changes above. This proves surjectivity of
\eqref{geom:eq:map}.

All geometric size thresholds can depend on the chosen centers, and
their finite maximum determines $H_0$. The integer $R$ was fixed before
any center. This proves every quantifier of Theorem~\ref{geom:thm:main}.




\section{The determinant and its arithmetic lower bound}

We treat two base fields simultaneously. Let $F=\Q$, with real
$\lambda=\log a$, or let $F=\Q(\ii)$, with arbitrary fixed nonzero
$\lambda$ satisfying $e^\lambda=a$. Put $E=F(a)$ and $d=[E:F]$.
Suppose, toward a contradiction, that approximations
\begin{equation}\label{slog:eq:approximations}
 r_i=P_i/Q_i,\qquad |\lambda-r_i|\le|Q_i|^{-\nu},\qquad
 w_i=\lceil\log|Q_i|\rceil
\end{equation}
can be chosen with unbounded denominators. Here $P_i,Q_i$ are in
$\Z$ or $\Z[\ii]$, according to $F$, and $\nu>2d$.
Choose the weights successively, and then fix them for the degree
limit. Large denominators ensure $r_i\ne0$ and
$|r_i|\le|\lambda|+1$.

Take $b_j=a^j$, $c_{ji}=jr_i$, $0\le j<K$. The distinctness
condition in Theorem~\ref{geom:thm:main} holds since $r_i\ne0$.
Set
\[
 T_i=\left\lceil w_i/(\theta v_0)\right\rceil,\quad
 G_i(t)=\sum_{1\le k<T_i}\frac{(-1)^{k+1}t^k}{k},\quad
 L_i=\operatorname{lcm}(1,\ldots,T_i-1).
\]
The usual empty lcm equals one. The following identity permits this
short arithmetic truncation while keeping the exact logarithm in the
analytic estimate.

\begin{lemma}[Exact invariance of a full-row minor]\label{slog:lem:shear}
Fix a finite coefficient packet consisting of all
$(j,s,\beta)$ with $v_0s+\sum_i v_i\beta_i<H$, and fix any
selection of as many source columns as there are rows. Let $A_G$
be the square coefficient matrix obtained from
\[
 P\bigl(b_j(1+t),(c_{ji}+G_i(t)+u_i)_i\bigr).
\]
Suppose every nonzero term $t^a$ of $T_i(t)$ satisfies
$v_0a\ge v_i$. Then, with the same row and column orders,
\[
 \det A_{G+T}=\det A_G.
\]
This includes equality at the weight boundary.
\end{lemma}
\begin{proof}
Substitution $u_i\mapsto u_i+T_i(t)$ preserves the ideal of
monomials of weight at least $H$. Its inverse is the substitution
with $-T_i$, so it induces an automorphism of the finite quotient.
More explicitly, a coefficient of $t^ku^\gamma$ can contribute to
the coefficient of $t^su^\beta$ only if $\gamma\ge\beta$ and
\[
 v_0(s-k)\ge\sum_i v_i(\gamma_i-\beta_i).
\]
The source coefficient therefore has weight at most the target weight,
and so already belongs to the packet. Every term other than the
unchanged coefficient has $k<s$, since all nonzero $T_i$ have positive
order. Ordering rows by increasing Taylor degree, and arbitrarily
inside each degree, makes this coefficient transformation triangular
with diagonal entries $1$. This holds independently in each center
block. Hence $A_{G+T}=UA_G$ with $\det U=1$, which proves the claim.
\end{proof}

For our choice of $T_i$, the logarithmic tail starts at weight
$v_0T_i\ge w_i/\theta=v_i$. Lemma~\ref{slog:lem:shear} therefore
identifies every full-row minor formed with $G_i$ with the minor formed
using the exact logarithm and the same selected columns. This is
determinant equality under a target coordinate change; individual
entries need not agree.

The columns are $Y^hX^\gamma$ with $w_0h+w\cdot\gamma\le H$;
the rows are $\rho=(j,s,\beta)$ with
$v_0s+w\cdot\beta/\theta<H$. The entry is
\begin{equation}\label{slog:eq:entry}
 [t^su^\beta]\,P\bigl(a^j(1+t),(jr_i+G_i(t)+u_i)_i\bigr).
\end{equation}
Theorem~\ref{geom:thm:main} supplies a nonzero square minor
$\Delta_H\in E$ using all $M=M_H$ rows. Define
\[
 \bar b=\frac1{MH}\sum_\rho w\cdot\beta,\qquad
 M\sim\frac{K\theta^mH^{m+1}}{(m+1)!v_0\prod_iw_i},
 \qquad0\le\bar b\le\theta.
\]

Choose an integer $b\ge1$ such that $ba$ is an algebraic integer.
Put
\[
 D_H=\prod_iL_i^{\lfloor H/w_i\rfloor},\qquad
 C_H=D_H^M b^{(K-1)\sum_{\rm col}h}
       \prod_iQ_i^{\sum_{\rm col}\gamma_i-\sum_{\rm row}\beta_i}.
\]
Then $C_H\Delta_H$ is a nonzero algebraic integer in $E$.
Indeed, scaling columns by $\prod_iQ_i^{\gamma_i}$ and rows by
$\prod_iQ_i^{-\beta_i}$ leaves denominators only from the $G_i$
and from $a^{jh}$. The indicated $D_H$ and $b$ factors clear these.
The exponents of $Q_i$ are nonnegative: any nonzero determinant
term matches each row with a column satisfying $\gamma\ge\beta$.
Such a determinant term exists because $\Delta_H\ne0$. To check the
clearing entry by entry, after removing $u^\beta$ the remaining
$i$th factor has exponent $\gamma_i-\beta_i$. Multiplication by
$Q_i^{\gamma_i-\beta_i}$ replaces it by
$(jP_i+Q_iG_i(t))^{\gamma_i-\beta_i}$, whose denominators divide
$L_i^{\gamma_i-\beta_i}$. This exponent is at most
$\lfloor H/w_i\rfloor$. In column $h$, multiplication by
$b^{(K-1)h}$ clears $a^{jh}$ because
\[
 b^{(K-1)h}a^{jh}=(ba)^{jh}b^{(K-1-j)h}
\]
is an algebraic integer for every $0\le j<K$. The determinant of
the resulting integral matrix is exactly $C_H\Delta_H$.

Set $\Lambda=4\log2$ and $w_* =\min_iw_i$. We use the elementary
bound $\log\operatorname{lcm}(1,\ldots,n)\le\Lambda n$.
Here is a convenient proof with deliberately generous constants.
If $\mathcal L_n=\operatorname{lcm}(1,\ldots,n)$, then
\[
 \mathcal L_{2n}/\mathcal L_n\ \mid\ \binom{2n}{n}\le2^{2n}.
\]
Indeed, each prime contributes at most one additional power to the
quotient, and the corresponding prime power in $(n,2n]$ contributes
a carry in the valuation of the binomial coefficient. Iterating over
powers of two gives $\log\mathcal L_{2^k}<2^{k+1}\log2$.
For $n>1$, choose $2^{k-1}<n\le2^k$ and use monotonicity; the case
$n=1$ is immediate. In particular $\log L_i\le\Lambda T_i$.
It follows that
\begin{equation}\label{slog:eq:clearing}
 \frac{\log|C_H|}{MH}\le1-\bar b+E_0,
 \quad E_0=\frac{\Lambda m}{\theta v_0}
       +\Lambda\sum_i\frac1{w_i}+\frac\theta{w_*}
       +\frac{(K-1)\log b}{w_0}.
\end{equation}
To see the term $1-\bar b$ explicitly, put
$\ell_i=\log|Q_i|$, so that $w_i-1<\ell_i\le w_i$.
For the numerator-denominator contribution to $C_H$,
\[
 \begin{split}
 \sum_i\Bigl(\sum_{\rm col}\gamma_i-\sum_{\rm row}\beta_i\Bigr)\ell_i
 &\le\sum_{\rm col}w\cdot\gamma
      -\sum_{\rm row}w\cdot\beta+\sum_{\rm row}|\beta|\\
 &\le MH(1-\bar b)+MH\theta/w_*.
 \end{split}
\]
Also $T_i\le w_i/(\theta v_0)+1$, which bounds $\log D_H/H$ by the
first two terms in $E_0$. Finally, $\sum_{\rm col}h\le MH/w_0$.

For the real case, let $\mathcal S$ be all embeddings
$\tau:E\hookrightarrow\C$ except the distinguished real embedding.
For the Gaussian case there are $d$ embeddings fixing $\ii$;
complex conjugation pairs these with the other $d$ absolute
embeddings, which send $\ii$ to $-\ii$. Let $\mathcal S$ be the
embeddings fixing $\ii$ except the distinguished one.
Thus $|\mathcal S|=d-1$ in both cases.
At an embedding in $\mathcal S$, Cauchy's estimate
on $|t|=1/2$, $|u_i|=1$ and a determinant expansion give
\begin{equation}\label{slog:eq:conjugates}
 \frac{\log|\tau\Delta_H|}{MH}\le E_\tau+\frac{\log M}{H},
\end{equation}
where we may take
\[
 E_\tau=
 \frac{(K-1)\log^+|\tau a|+\log(3/2)}{w_0}
 +\frac{\log B_\lambda}{w_*}+\frac{\log2}{v_0},
 \qquad B_\lambda=K(|\lambda|+1)+2.
\]
Here $|G_i(t)|\le\log2$, independently of $T_i$.
In the real case $\tau r_i=r_i$; for the selected Gaussian
embeddings the same equality holds because they fix $F$.
For completeness, each entry at such an embedding is at most
\[
 2^s|\tau a|^{jh}(3/2)^h B_\lambda^{|\gamma|}
 \le \exp(HE_\tau).
\]
The determinant expansion has $M!\le M^M$ summands, which explains
the final term in \eqref{slog:eq:conjugates}. Here
$\log^+x=\max(0,\log x)$.

The integer absolute norm of $C_H\Delta_H$ has modulus at least
one. In the Gaussian case pair conjugate factors and divide its
logarithm by two. Both cases yield
\begin{equation}\label{slog:eq:lower}
 \frac{\log|\Delta_H|}{MH}
 \ge-d(1-\bar b)-E_{\rm ar}^{(d)}-o(1),\qquad
 E_{\rm ar}^{(d)}=dE_0+\sum_{\tau\in\mathcal S}E_\tau.
\end{equation}
This displays the crucial degree factor. When $d=1$, the embedding
sum is empty and it disappears. Over $\Q(\ii)$ this is precisely
the elementary fact that a nonzero Gaussian integer has modulus
at least one.
More explicitly, in the real case
\[
 1\le|N_{E/\Q}(C_H\Delta_H)|
   =|C_H|^d|\Delta_H|\prod_{\tau\in\mathcal S}|\tau\Delta_H|.
\]
In the Gaussian case the same product, with $d$ embeddings fixing
$\ii$, is the square root of the absolute norm over $\Q$. Pairing
an embedding $\tau$ with $\overline\tau$ is valid even when $E$
is not preserved as a subset of $\C$ by complex conjugation:
$x\mapsto\overline{\tau(x)}$ is still an embedding of the abstract
field $E$ into $\C$. Thus the norm argument introduces precisely
$d$ copies of $\log|C_H|$ in both cases. One can take the
$o(1)$ in \eqref{slog:eq:lower} to be
$(d-1)\log M/H$.

\section{Analytic translation and collision saving}

For a column $P$ and multi-index $u$-degree $\delta$, define
\[
 f_{\delta,P}(z)=[u^\delta]P(e^z,z+u_1,\ldots,z+u_m).
\]
For $P=Y^hX^\gamma$ this is
$\binom\gamma\delta e^{hz}z^{|\gamma|-|\delta|}$ if
$\delta\le\gamma$, and zero otherwise. By Lemma~\ref{slog:lem:shear}, the same determinant $\Delta_H$
can be computed with full logarithms. Put
\[
 z=j\lambda+\log(1+t),\qquad
 \epsilon_{ji}=j(r_i-\lambda).
\]
Then $e^z=a^j(1+t)$ and
$jr_i+\log(1+t)+u_i=z+u_i+\epsilon_{ji}$. Expanding the common
entire column functions in the $u$ variables gives the exact row identity
\begin{equation}\label{slog:eq:translation}
 \operatorname{row}_{j,s,\beta}^{\rm full}
 =\sum_{\substack{\delta\ge\beta\\w\cdot\delta\le H}}
 \binom\delta\beta\epsilon_j^{\delta-\beta}
 \bigl([t^s]f_{\delta,P}(j\lambda+\log(1+t))\bigr)_P.
\end{equation}
This is a finite sum: $f_{\delta,P}=0$ whenever
$\delta\not\le\gamma$ for a monomial column $P=Y^hX^\gamma$,
and all columns satisfy $w\cdot\gamma\le H$.
The scalar coefficients are independent of the selected column,
which is necessary when applying determinant multilinearity.

Since $\log|Q_i|>w_i-1$, the approximation hypothesis gives
\[
 |\epsilon_{ji}|\le Ke^\nu e^{-\nu w_i}.
\]
Using $\binom\delta\beta\le2^{|\delta|}$ and
$|\delta|\le H/w_*$, we obtain
\begin{equation}\label{slog:eq:translation-bound}
 \left|\binom\delta\beta\epsilon_j^{\delta-\beta}\right|
 \le\exp\left\{-\nu w\cdot(\delta-\beta)+HE_{\rm tr}\right\},
 \qquad E_{\rm tr}=\frac{\log2+\log K+\nu}{w_*}.
\end{equation}
This remains valid when some errors are zero, with a zeroth power
interpreted as one. Each row expansion has at most $C(1+H)^m$ terms,
where $C$ depends only on the fixed weights. All choices in the
multilinear determinant expansion therefore contribute at most
$\exp\{O(M\log H)\}$ summands. Notice that no logarithmic tail
appears in this estimate: the exact shear has already identified the
short arithmetic determinant with its full-logarithm counterpart.

Set $R_{\rm an}=4K(|\lambda|+1)$. On $|t|=1/2$, the test points
$j\lambda+\log(1+t)$ have modulus less than $R_{\rm an}/2$.
On $|z|\le R_{\rm an}$,
\[
 |f_{\delta,P}(z)|\le
 \exp\{H(R_{\rm an}/w_0+\log(2R_{\rm an})/w_*)\}.
\]
This follows directly from $h\le H/w_0$, $|\gamma|\le H/w_*$,
and $\binom\gamma\delta\le2^{|\gamma|}$.
The following estimate makes the collision argument explicit.

\begin{lemma}[Taylor coefficient collisions]\label{slog:lem:collision}
Choose one analytic row vector from each row expansion
\eqref{slog:eq:translation}; its entries have the form
\[
 T_{r,P}=[t^{\ell_r}]
 f_{\delta_r,P}(j_r\lambda+\log(1+t)),
 \qquad \ell_r=s_r<H/v_0.
\]
Let $n_\delta=\#\{r:\delta_r=\delta\}$. Put
\[
 c=\frac{\log2}{4},\quad
 C_{\rm hol}=\frac{R_{\rm an}}{w_0}
                +\frac{\log(2R_{\rm an})}{w_*},\quad
 C_1=c-\log(1-2^{-1/2}).
\]
Then
\begin{equation}\label{slog:eq:collision-finite}
 |\det T|\le M!\exp(MHC_{\rm hol})
   2^{\sum_r\ell_r}
   \exp\left(-c\sum_\delta n_\delta^2+C_1M\right).
\end{equation}
\end{lemma}
\begin{proof}
Expand on the common disk
\[
 f_{\delta,P}(z)=\sum_{n\ge0}c_{\delta,n,P}
                         (z/R_{\rm an})^n.
\]
Cauchy's estimate gives $|c_{\delta,n,P}|\le\exp(HC_{\rm hol})$.
If
\[
 a_{r,n}=[t^{\ell_r}]
 \left(\frac{j_r\lambda+\log(1+t)}{R_{\rm an}}\right)^n,
\]
then $|a_{r,n}|\le2^{\ell_r}2^{-n}$. Consequently the Taylor
expansions of all rows converge absolutely, and multilinearity gives
an absolutely convergent sum of determinants with row vectors
$(c_{\delta_r,n_r,P})_P$.

If two rows have equal pairs $(\delta_r,n_r)$, those coefficient
vectors are equal and that determinant vanishes. In each surviving
summand, the $n_\delta$ Taylor indices in the $\delta$ group are
distinct nonnegative integers. Their sum is at least
$n_\delta(n_\delta-1)/2$. Writing half the geometric decay separately,
we therefore have
\[
 \begin{split}
 \sum_{\text{surviving }(n_r)}2^{-\sum_r n_r}
 &\le 2^{-\frac14\sum_\delta n_\delta(n_\delta-1)}
       \sum_{n_1,\ldots,n_M\ge0}2^{-\frac12\sum_r n_r}\\
 &=\exp\left(-c\sum_\delta n_\delta^2+C_1M\right).
 \end{split}
\]
Every coefficient determinant has absolute value at most
$M!\exp(MHC_{\rm hol})$, by its permutation expansion.
Multiplying these bounds proves \eqref{slog:eq:collision-finite}.
\end{proof}

Since $\sum_r\ell_r<MH/v_0$ and $M!=\exp(O(M\log M))$,
Lemma~\ref{slog:lem:collision} implies
\[
 |\det T|\le\exp\left\{-c\sum_\delta n_\delta^2
              +MH(E_{\rm hol}+o(1))\right\},
\]
where
\[
 E_{\rm hol}=\frac{R_{\rm an}}{w_0}+\frac{\log2}{v_0}
                          +\frac{\log(2R_{\rm an})}{w_*}.
\]
One may take this $o(1)$ to be $(\log M+C_1)/H$.
It is therefore uniform in every row choice and every choice of the
selected source columns. This is the collision mechanism of
\cite[Lemma 3.3]{OpenAI2026}, with all bounds needed here displayed.

Choose $0<A<1$ and $0<\eta<1$, and put
\[
 L=\frac{\eta^2K\theta^m}{(m+1)v_0A^m},\qquad
 E_{\rm an}=E_{\rm tr}+E_{\rm hol}.
\]
There are two possibilities for each determinant in the row expansion.
If at least $\eta M$ rows have $w\cdot\delta\le AH$, put
\[
 J_H=\#\{\delta\in\mathbb Z_{\ge0}^m:w\cdot\delta\le AH\}
   \sim\frac{A^mH^m}{m!\prod_iw_i}.
\]
Cauchy--Schwarz gives
\[
 \sum_\delta n_\delta^2\ge\frac{\eta^2M^2}{J_H},\qquad
 \frac1{MH}\sum_\delta n_\delta^2\ge L+o(1).
\]
All approximation factors can then be discarded from above, since
$\delta\ge\beta$ makes their main exponential contribution at most
one. The normalized saving is at least $cL+o(1)$.
Otherwise more than $(1-\eta)M$ rows have $w\cdot\delta>AH$,
and
\[
 \sum_{\rm row}w\cdot(\delta-\beta)
   \ge MH\bigl(A(1-\eta)-\bar b\bigr).
\]
Discarding the collision saving now yields the approximation saving
$\nu(A(1-\eta)-\bar b)$. The number of row choices contributes only
$O(\log H/H)$ after division by $MH$. Consequently
\begin{equation}\label{slog:eq:upper}
 \frac{\log|\Delta_H|}{MH}
 \le E_{\rm an}+o(1)+
       \max\{-cL+o(1),-\nu(A(1-\eta)-\bar b)\}.
\end{equation}
Comparison with~\eqref{slog:eq:lower} contradicts existence of the minor
provided
\begin{equation}\label{slog:eq:gap}
 g_d:=\nu(A(1-\eta)-\theta)-d(1-\theta)>0,
 \quad E_{\rm ar}^{(d)}+E_{\rm an}<g_d,
 \quad cL>d+E_{\rm ar}^{(d)}+E_{\rm an}.
\end{equation}
For the second alternative the difference between its required saving
and the arithmetic main term is
\[
 \nu\bigl(A(1-\eta)-\bar b\bigr)-d(1-\bar b)
 =\nu A(1-\eta)-d-(\nu-d)\bar b\ge g_d,
\]
because $\nu>d$ and $\bar b\le\theta$. For the first alternative,
$d(1-\bar b)\le d$. The inequalities in \eqref{slog:eq:gap} are
strict; hence all the displayed $o(1)$ terms can be absorbed by taking
$H$ sufficiently large through the allowed multiples.

\section{Parameters and proof of the stated bounds}\label{slog:sec:parameters}

Fix $\nu>2d$. Choose a rational number $b_0$ with
$1/2<b_0<1-d/\nu$. For sufficiently small rational $\delta_0>0$,
put $\theta=1-\delta_0$ and $A=1-b_0\delta_0$. Then
\[
 \nu(A-\theta)>d(1-\theta),\qquad A^2<\theta.
\]
Choose positive rational $B,C$ satisfying
\[
 \theta<A<B<1,\qquad C>1,\qquad
 CB<1,\qquad B<C\theta<1.
\]
Such choices exist by choosing $A/\theta<C<1/A$ first and then
$A<B<\min(1/C,C\theta)$. Take $\eta>0$ small so that $g_d>0$.
For each dimension $m$, set
\[
 K=\lfloor C^m\rfloor,\quad w_0=B^{-m},\quad
 v_0=2K\theta^m w_0.
\]
The volume conditions~\eqref{geom:eq:volume} with $S=K$ hold, and
\[
 K/w_0\to0,\qquad v_0\to\infty,\qquad m/v_0\to0,
 \qquad L=\frac{\eta^2(B/A)^m}{2(m+1)}\to\infty.
\]
All constants depending on the fixed algebraic number $a$, its
conjugates, its degree, and the chosen branch $\lambda$ are fixed
before this limit. Thus the height terms in~\eqref{slog:eq:clearing}
and~\eqref{slog:eq:conjugates}, and $R_{\rm an}/w_0$, tend to zero as $m$ grows.
Choose one finite dimension giving sufficient margin in~\eqref{slog:eq:gap}.
Concretely, first reserve a positive error budget $\varepsilon<g_d/4$.
Choose $m$ so large that the sum of every term independent of the
transverse weights is below $\varepsilon$ and $cL>d+2\varepsilon$.
Increasing $m$ further if necessary makes both conditions simultaneous:
$C B<1$ controls the height and growth terms, whereas
$C\theta/B>1$ controls $v_0$ and $B/A>1$ controls $L$.

Next choose the approximations successively with denominators large
enough for Theorem~\ref{geom:thm:main} and for all terms involving
$1/w_i$ and $1/w_*$ to fit within the remaining error margin.
This is possible under the unbounded-approximations hypothesis;
the weight thresholds do not depend on the centers. Finally let
$H$ tend to infinity through the required multiples. Equations
\eqref{slog:eq:lower} and~\eqref{slog:eq:upper} contradict~\eqref{slog:eq:gap}.
This excludes unbounded-denominator approximations for every
$\nu>2d$.
The quantifier order is therefore
\[
 (a,\lambda,\nu)\ ;\ (\theta,A,B,C,\eta)\ ;\ m,K,w_0,v_0\ ;\
 (r_1,w_1),\ldots,(r_m,w_m)\ ;\ R,H_0\ ;\ H\to\infty.
\]
The degree modulus may be chosen as soon as the weights are fixed,
before evaluating the centers; the notation above groups it with
$H_0$ only for the final degree limit. No denominator or transverse
weight varies during that limit. This distinction is essential:
choosing new approximants after each value of $H$ would not justify
the use of the center-dependent threshold $H_0$.

The argument also excludes exact representations of $\lambda$ in
the base field: such representations could be given arbitrarily
large denominators, and the proof never required reduced fractions
or a nonzero approximation error. Hence $\lambda\notin F$.
Real Dirichlet approximation gives the lower bound two when $F=\Q$.
For $F=\Q(\ii)$, place the $(N+1)^2$ points
$q\lambda\bmod\Z[\ii]$, $q=u+\ii v$, $0\le u,v\le N$, in
$N^2$ equal square boxes of a fundamental square. Two points give
\[
 0<|Q\lambda-P|\le\sqrt2/N,
 \qquad0<|Q|\le\sqrt2N,
 \qquad |\lambda-P/Q|\le2/|Q|^2.
\]
The strict positivity in the first inequality follows from
$\lambda\notin\Q(\ii)$. The absolute approximation errors are at
most $\sqrt2/N$, since a nonzero Gaussian integer $Q$ has $|Q|\ge1$.
They therefore tend to zero. After reducing the fractions, the
denominator moduli cannot stay bounded: otherwise the approximants in
a bounded region would belong to a finite set, none equal to $\lambda$.
Reduction also preserves the upper bound $2/|Q|^2$, with $Q$ now the
reduced denominator, because reduction only decreases its modulus.
Every exponent less than two therefore occurs
infinitely often. This proves both main theorems except their
rational-power clauses.

Multiplication by a fixed nonzero rational number preserves both
exponents. Indeed, write it as $u/v$ with fixed nonzero integers.
An approximant $P/Q$ becomes $uP/(vQ)$, whose reduced denominator has
modulus at most $|vQ|$ and whose error is multiplied by $|u/v|$.
For any exponent $\nu'<\nu$, the fixed factors are absorbed by
$|Q|^{\nu-\nu'}$ for large $Q$. Distinct converging approximants
still have unbounded reduced denominators. Applying the same argument
to the inverse multiplier proves equality of exponents.
For real $a>0$, $\log(a^N)=N\log a$. For any complex branch,
$e^{N\lambda}=a^N$, so $N\lambda$ is an admissible fixed logarithm
in Theorem~\ref{slog:thm:complex}. These identities prove the clauses.
They also improve the upper bounds to
\[
 \mu(\log a)\le2\min_{N\ge1}[\Q(a^N):\Q],\qquad
 \mu_G(\lambda)\le2\min_{N\ge1}[\Q(\ii,a^N):\Q(\ii)].
\]

\section{Why the full algebraic exponent-two claim remains open here}

The analytic translation and the varying-center interpolation do
extend. The unresolved step is a sufficiently strong arithmetic
replacement for~\eqref{slog:eq:lower}. Its leading term is
$-d(1-\bar b)$, rather than $-(1-\bar b)$. A fixed field degree
does not make this difference an error term: all parameters are
fixed before $H\to\infty$.

With the displayed parameter scheme, $A^2<\theta$ implies
\[
 \frac{A-\theta}{1-\theta}
 <\frac{\sqrt\theta-\theta}{1-\theta}
 =\frac{\sqrt\theta}{1+\sqrt\theta}<\frac12.
\]
Thus even with $\eta=0$ and zero errors, the gap
$\nu(A-\theta)>d(1-\theta)$ is impossible when $\nu\le2d$.
This is a limitation of this adaptation, not a disproof of the
conjecture $\mu(\log a)=2$ for all positive algebraic $a\ne1$.

Two potential shortcuts require additional arguments:
\begin{enumerate}
\item A rational trace of the determinant need not be small merely
because its distinguished embedding is small. The other conjugate
terms have only the weak bounds~\eqref{slog:eq:conjugates}.
\item Analytic smallness cannot simply be assigned to every conjugate.
For a conjugate $\tau a$, choose $\kappa=\operatorname{Log}(\tau a)/\lambda$.
At $z=j\lambda+x$, $x=\log(1+t)$, the desired value is
\[
 (\tau a)^j(1+t)=e^{\kappa z}e^{(1-\kappa)x}.
\]
For a column of $Y$-degree $h$, the additional factor expands as
$\sum_{k\ge0}(1-\kappa)^kh^kx^k/k!$.
It introduces test vectors indexed by both the transverse index
and $k$, with $k$ as large as $H/v_0$.
The elementary collision count then has $O(H^{m+1})$ possible groups,
instead of $O(H^m)$; its previous lower bound no longer forces a
saving of order $MH\asymp H^{m+2}$.
This explains why the source's existing collision lemma does not
by itself remove the norm loss. It does not rule out a stronger lemma.
\end{enumerate}

A proof of the full conjecture must therefore remove the leading
degree loss, compensate for it by an improved analytic estimate,
or reorganize the construction. For example, simply adjoining all
conjugate jet blocks rationalizes the arithmetic, but only the
distinguished block has shifts of size $|Q_i|^{-\nu}$; the other
shifts are generally of constant size. That construction also
needs a new estimate.

These observations describe the limitation of the general norm
argument. They do not preclude improvements for fields in which several
embeddings share a compatible logarithmic flow. Those refinements are
developed later in the paper. They also show why a degree-$d$ argument
cannot be advertised as exponent two merely because $d$ is fixed.

For example, for $\varphi=(1+\sqrt5)/2$ the bound established in this
part is $2\le\mu(\log\varphi)\le4$. No positive power of $\varphi$
is rational: its other conjugate is $-\varphi^{-1}$, and equality
of conjugate positive powers would contradict their different moduli.
The later quadratic normalization theorem does prove
$\mu(\log\varphi/\sqrt5)=2$. These are different assertions.
Only rational scaling invariance has been proved here; replacing that
scaling by the irrational algebraic factor $\sqrt5$ is not justified.

\subsection*{Exact formalization scope for this part}

The 11 October 2026 core release proves the real and Gaussian
single-logarithm bounds of Theorems~\ref{slog:thm:real}
and~\ref{slog:thm:complex}, including the minimum over positive powers
of the argument. It includes exact exponent two for rational and
Gaussian-rational exponential arguments and the corresponding power
cases. The actual varying-center interpolation proposition is supplied
by \nolinkurl{QuadraticPi.MovingLogUniformInterpolation.movingLogInterpolation};
it is no longer an unproved input to these public endpoints.

The full bounded-fiber occupancy theorem is now supplied by
\nolinkurl{QuadraticPi.MovingLogOccupancyInterpolation.bounded_fiber_interpolation}.
Its distinct-multiplicative-center specialization imposes no additive
separation, and chooses the divisibility modulus before the centers.
The ordinary-real arctangent adapter is supplied by
\nolinkurl{QuadraticPi/RationalArctangentTheorem.lean}.
The Gaussian Dirichlet proof uses the sufficient error constant $4$
instead of the sharper constant $2$ displayed in the exposition; the
numbered exponent statement is unchanged. Exact source names, hypotheses,
and audit records are given in Appendix~\ref{app:formal-status}.

% ===== END single_log_and_geometry.tex =====

% ===== BEGIN two_log_and_conjugates.tex =====
% Manuscript fragment. Labels owned here have prefixes conj: and ratio:.
% Citation keys: OpenAI2026, Baker1975.
% The single-log determinant estimates are reproduced explicitly below.
\section{Normalized logarithms and matching field embeddings}
\label{conj:section}

A field norm gives an arithmetic lower bound by multiplying the absolute
values of all conjugates. Its degree cost can be reduced only when the
\emph{same determinant} has an analytic upper bound at several embeddings.
We formulate the exact matching condition first, including its logarithm
branches. The interpolation ingredients are Theorem~\ref{geom:thm:main} and
Proposition~\ref{geom:prop:curve}, originating in \cite{OpenAI2026}; the new step is the
comparison at several embeddings.

\begin{theorem}[Partial matching for one normalized logarithm]
\label{conj:partial}
Let $E\subset\C$ be a number field of degree $d$, let
$\alpha,c\in E^\times$, and let $x\in\R\setminus\{0\}$.
Suppose a set $S$ of $s\ge1$ embeddings $\sigma:E\hookrightarrow\C$
satisfies
\begin{equation}\label{conj:matching}
                    \exp(\sigma(c)x)=\sigma(\alpha)
                    \qquad(\sigma\in S).
\end{equation}
Then
\[
                         2\le\mu(x)\le 2d/s.
\]
In particular, if every embedding satisfies \eqref{conj:matching},
then $\mu(x)=2$.
\end{theorem}

The nonzero logarithm of $\sigma(\alpha)$ specified by this condition is
$\lambda_\sigma=\sigma(c)x$. It need not be its principal logarithm.
All embeddings are counted, including both members of each complex pair.

\begin{proof}
The Hermite--Lindemann theorem recalled in
Section~\ref{prelim:transcendence} first shows that $x$ is transcendental: if $x$ were
nonzero algebraic, then $\sigma(c)x$ would be nonzero algebraic, whereas
its exponential is algebraic. Consequently the ordinary irrationality
exponent applies and Lemma~\ref{prelim:dirichlet} gives the lower bound two.

Put $D=d/s$. Fix $\nu>2D$ and choose $2D<\rho<\nu$. Suppose there
are infinitely many reduced fractions $p_i/q_i$, $q_i>0$, with
\[
                |x-p_i/q_i|\le q_i^{-\nu}.
\]
Their denominators are unbounded. By discarding finitely many, we may
assume $p_i\ne0$ and, simultaneously for the finitely many good embeddings,
\[
 r_i=cp_i/q_i,\qquad w_i=\lceil\log q_i\rceil,\qquad
 |\sigma(r_i)-\lambda_\sigma|\le q_i^{-\rho}.
\]
The dimension and the number of chosen fractions will be fixed before
the final polynomial degree tends to infinity.

Choose the positive rational parameters $m,K,w_0,v_0,\theta$ of the
one-torus interpolation construction, where
\[
 0<\theta<1,\qquad K\theta^m<1,\qquad
                         K(w_0/v_0)\theta^m<1.
\]
Once these parameters have been fixed, the fractions are chosen
successively so that their $w_i$ exceed the separated-weight thresholds.
Write $w\cdot\gamma=\sum_iw_i\gamma_i$ and $w_* =\min_iw_i$.
For a fixed $F_0>2/\theta$, set
\[
 T_i=\lceil F_0w_i/v_0\rceil,\quad
 G_i(t)=\sum_{1\le k<T_i}\frac{(-1)^{k+1}t^k}{k},\quad
 L_i=\operatorname{lcm}(1,\ldots,T_i-1).
\]
An empty least common multiple is one. The columns of the coefficient
matrix are $P=Y^hX^\gamma$ with $w_0h+w\cdot\gamma\le H$; its rows
are all $(j,k,\beta)$ satisfying
\[
             0\le j<K,\qquad v_0k+w\cdot\beta/\theta<H.
\]
Its entry in that row and column is
\begin{equation}\label{conj:matrix}
 [t^ku^\beta]\,\alpha^{jh}(1+t)^h
                    \prod_i(jr_i+G_i(t)+u_i)^{\gamma_i}.
\end{equation}
The centers are $(\alpha^j,jr_1,\ldots,jr_m)$. Their torus coordinate
is nonzero and each additive coordinate separates the centers, since
$r_i\ne0$. Repeated values of $\alpha^j$ cause no difficulty in the
moving-center interpolation theorem. Taylor replacement acts by a
unitriangular filtered row change, as in Lemma~\ref{slog:lem:shear};
the selected full-row minor equals the corresponding full-logarithm minor. Thus, for all sufficiently large
divisible $H$, the matrix has a nonzero full-row minor $\Delta_H\in E$.
Keep its selected columns fixed when applying embeddings. Denote its
size by $M$ and put
\[
 \overline b_H=\frac1{MH}\sum_{\text{rows}}w\cdot\beta,
                         \qquad 0\le\overline b_H\le\theta.
\]

\emph{The arithmetic estimate.}
Choose integers $u_0,v_1\ge1$ such that $u_0c$ and $v_1\alpha$ are
algebraic integers. Let
\[
 J_i=\sum_{\text{selected columns}}\gamma_i
                         -\sum_{\text{rows}}\beta_i.
\]
One nonzero determinant term matches each row to a column with
$\beta\le\gamma$ componentwise, so every $J_i\ge0$. Scale a column
$(h,\gamma)$ by $v_1^{(K-1)h}\prod_i(u_0q_iL_i)^{\gamma_i}$ and a
row $\beta$ by $\prod_i(u_0q_iL_i)^{-\beta_i}$. The scaled entries
are algebraic integers: the additive factors have coefficients in
$\mathcal O_E$ because
\[
 u_0q_iL_i(jr_i+G_i(t))
            =jp_i(u_0c)L_i+u_0q_iL_iG_i(t),
\]
and the torus factor is
$v_1^{(K-1-j)h}(v_1\alpha)^{jh}$. It follows that
\[
 C_H\Delta_H\in\mathcal O_E\setminus\{0\},\qquad
 C_H=v_1^{(K-1)\sum_{\rm col}h}\prod_i(u_0q_iL_i)^{J_i}
                                      \in\Z_{>0}.
\]
Let $\Lambda=4\log2$. The elementary lcm estimate and the weighted
degree bounds give
\begin{align}
 \log L_i&\le\Lambda F_0w_i/v_0,\nonumber\\
 \sum_iw_iJ_i&\le MH(1-\overline b_H),\qquad
                    \sum_{\rm col}h\le MH/w_0,\nonumber\\
 \frac{\log C_H}{MH}&\le1-\overline b_H+E_{\rm ar},
 \quad E_{\rm ar}=\frac{\Lambda F_0}{v_0}
             +\frac{\log u_0}{w_*}+\frac{(K-1)\log v_1}{w_0}.
 \label{conj:clearing}
\end{align}
Taking the nonzero integer norm yields the exact lower bound
\begin{equation}\label{conj:norm}
 \sum_{\sigma:E\hookrightarrow\C}
       \frac{\log|\sigma(\Delta_H)|}{MH}
                 \ge-d(1-\overline b_H)-dE_{\rm ar}.
\end{equation}

\emph{Good embeddings.}
For a selected column $P$ use the entire row-vector families
\[
 f_{a,P}(z)=[u^a]P(e^z,z+u_1,\ldots,z+u_m).
\]
At a good embedding substitute
$z=j\lambda_\sigma+\log(1+t)$. The exponential identity and the
additive identity are exactly
\[
 e^z=\sigma(\alpha)^j(1+t),\qquad
 j\sigma(r_i)+\log(1+t)+u_i
     =z+u_i+j(\sigma(r_i)-\lambda_\sigma).
\]
We use the full-logarithm minor here, which equals \eqref{conj:matrix}
by the preceding unitriangular change. There is therefore one common coefficient family for all rows at a
given embedding, with precisely the same transverse grades as in the
one-logarithm collision lemma. Let
\[
 R=4K\bigl(1+\max_{\sigma\in S}|\lambda_\sigma|\bigr),\quad
 \kappa=\frac{\log2}{4},\quad
 L=\frac{\eta^2K\theta^m}{(m+1)v_0A^m}.
\]
Lemma~\ref{slog:lem:collision} and the translation estimate give, uniformly for $\sigma\in S$,
\begin{equation}\label{conj:good}
 \frac{\log|\sigma(\Delta_H)|}{MH}
 \le E_{\rm an}+o(1)+
 \max\{-\kappa L+o(1),-\rho(A(1-\eta)-\overline b_H)\},
\end{equation}
where a sufficient error bound is
\[
 E_{\rm an}=\frac{2\log2}{v_0}+
       \frac R{w_0}+
       \frac{\log4+\log K+\rho+\log(2R)}{w_*}.
\]
All $o(1)$ terms here are for $H\to\infty$ after every other datum is fixed.

\emph{Other embeddings.}
The values $\sigma(r_i)=\sigma(c)p_i/q_i$ stay bounded, because
$p_i/q_i\to x$. On $|t|=1/2$ the $G_i$ are uniformly bounded.
Cauchy's coefficient bound applied directly to \eqref{conj:matrix},
followed by Hadamard's inequality, gives
\begin{equation}\label{conj:bad}
 \frac{\log|\sigma(\Delta_H)|}{MH}
 \le E_{\rm bad}+o(1),\qquad
 E_{\rm bad}=O\left(\frac K{w_0}+\frac1{v_0}
                         +\frac{1+\log K}{w_*}\right).
\end{equation}
The fixed implied constant depends on the field and endpoint data.
Indeed $h\le H/w_0$, $k\le H/v_0$, $\sum_i\gamma_i\le H/w_*$,
and the determinant factor contributes only $\log M/H=o(1)$.
This estimate does not claim analytic smallness at a bad embedding.

Combining \eqref{conj:norm}--\eqref{conj:bad} and dividing by $s$,
the arithmetic leading term is $-D(1-\overline b_H)$. It suffices to have
\begin{align}
 g&=\rho(A(1-\eta)-\theta)-D(1-\theta)>0,\nonumber\\
 E&=DE_{\rm ar}+E_{\rm an}+(D-1)E_{\rm bad}<g,
             \qquad \kappa L>D+E.\label{conj:gap}
\end{align}
For the approximation alternative the worst value of
$\overline b_H$ is $\theta$, because $\rho>D$. For the collision
alternative the inequality $1-\overline b_H\le1$ suffices.

Here is the order of choices verifying \eqref{conj:gap}. Choose rational
$b_0$ with $1/2<b_0<1-D/\rho$ and small rational $\delta>0$; put
$\theta=1-\delta$, $A=1-b_0\delta$. Then
$A^2<\theta$ and $\rho(A-\theta)>D(1-\theta)$. Choose $\eta>0$
small enough to keep a strict gap, and fix any rational $F_0>2/\theta$. Choose rational $B,C$ so that
\[
 A<B<\sqrt\theta,\qquad B/\theta<C<1/B.
\]
In particular $C>1$, $CB<1$, and $B<C\theta<1$. Set
\[
 K=\lfloor C^m\rfloor,\quad w_0=B^{-m},\quad
 v_0=2K\theta^mw_0.
\]
As $m\to\infty$, $K/w_0\to0$, $v_0\to\infty$, and
\[
                  L=\frac{\eta^2(B/A)^m}{2(m+1)}\to\infty.
\]
First fix a sufficiently large finite $m$. Next choose the $m$ good
fractions successively so that all geometric thresholds and all $w_*^{-1}$
errors are satisfied. Finally let $H$ increase through the required
multiples. The strict inequalities contradict \eqref{conj:norm}.
Thus no $\nu>2d/s$ can occur infinitely often.
\end{proof}


\paragraph{Completed Lean theorem.}
The exact bound of Theorem~\ref{conj:partial}, with an actual nonempty
finite set of matching embeddings, is
\path{QuadraticPi.partialScalarMatchingLogarithm_irrationalityExponent_bounds}.
Its all-embedding endpoint is
\path{QuadraticPi.scalarMatchingLogarithm_irrationalityExponent_eq_two}.
Both full types and transitive axiom lists were rechecked for this revision.
In particular, when $2d\le3s$ this already formalized theorem gives a
bound in the range $2\le\mu(x)\le3$.

\subsection{Quadratic logarithms, circular values, and rational linear closure}

\begin{corollary}\label{conj:real-quadratic}
Let $D>0$ be rational and nonsquare, and let $\alpha\in\Q(\sqrt D)$
be positive, different from $1$, and have norm $1$ or $-1$. Then
\[
                         \mu\left(\frac{\log\alpha}{\sqrt D}\right)=2.
\]
\end{corollary}
\begin{proof}
For norm one take $c=\sqrt D$ and $x=\log\alpha/\sqrt D$.
The two logarithms are $\log\alpha$ and $-\log\alpha$, because
the conjugate of $\alpha$ is $\alpha^{-1}$. Thus both embeddings
are good. For norm minus one replace $\alpha$ by $\alpha^2$ and
$c$ by $2\sqrt D$, keeping $x$ unchanged.
\end{proof}
In particular, with $\varphi=(1+\sqrt5)/2$,
\[
 \mu\left(\frac{\log(1+\sqrt2)}{\sqrt2}\right)=2,
 \qquad \mu\left(\frac{\log\varphi}{\sqrt5}\right)=2.
\]
The algebraic normalizations are part of the conclusions. Invariance
under nonzero \emph{rational} scaling does not license removing a
factor $\sqrt D$. In the determinant proof the normalization has
an explicit function: conjugation changes both $\sqrt D$ and the chosen
logarithm to their negatives, so the approximation error is small at
both embeddings. Already in the norm-one case, for unnormalized
rational approximants to $\log\alpha$, conjugation fixes the approximants while negating the
logarithm. The second error would then tend to $2\log\alpha$, which
is nonzero. The averaged small-error argument would no longer apply.

For $D\in\Q^\times$, choosing $\sqrt D=\ii\sqrt{-D}$ when $D<0$, let
\begin{equation}\label{conj:fd}
 f_D(z)=\frac1{\sqrt D}\log\frac{1+\sqrt D\,z}{1-\sqrt D\,z}
       =2\sum_{n\ge0}\frac{D^nz^{2n+1}}{2n+1}
\end{equation}
denote its branch at zero. For $D>0$ and real $z$, use
$|\sqrt D\,z|<1$; for $D<0$ use its continuous real branch
$f_D(z)=2\arctan(\sqrt{-D}\,z)/\sqrt{-D}$ for all real $z$.
In either case $(1-Dz^2)f_D'(z)=2$.

\begin{corollary}\label{conj:fd-closure}
For fixed $D\in\Q^\times$, every nonzero rational linear combination
of finitely many admissible rational values $f_D(r)$ has irrationality
exponent two. If $D<0$, the combination may also include the value
$\pi/\sqrt{-D}$. In particular
\[
 \mu(f_D(r))=2\quad(r\ne0),\qquad
              \mu(\pi/\sqrt D)=2\quad(D\in\Q_{>0}).
\]
\end{corollary}
\begin{proof}
For a nonzero combination $x$, choose an integer $n\ge1$ clearing
its rational coefficients. Then $\exp(n\sqrt D\,x)=\alpha$ is a
product of integer powers of the algebraic torus coordinates in
\eqref{conj:fd}; the circular value contributes an integer power of $-1$.
If $\Q(\sqrt D)$ is quadratic, its other embedding sends $\sqrt D$
to $-\sqrt D$ and $\alpha$ to $\alpha^{-1}$, so both exponential
identities hold with $c=n\sqrt D$. If $D$ is a positive rational
square the field is $\Q$ and only its identity embedding is needed.
Apply Theorem~\ref{conj:partial} with all embeddings good.
For the last circular assertion use $E=\Q(\sqrt{-D})$, $c=\ii\sqrt D$,
$\alpha=-1$ and $x=\pi/\sqrt D$ directly.
\end{proof}
For orientation, the exact identities
\[
 f_1(1/3)=\log2,\quad
 \tfrac12 f_2(1/2)=\frac{\log(1+\sqrt2)}{\sqrt2},\quad
 \tfrac12 f_5(1/5)=\frac{\log\varphi}{\sqrt5}
\]
put familiar constants in one differential family. The fixed-$D$
restriction and the exclusion of zero are essential. The torus identity
behind the addition formula is rational, but logarithmic addition must
retain its chosen branches; arbitrary principal-branch replacements
after successive additions would lose periods.

\subsection{The invariant field and the limit of exact scalar matching}

\begin{theorem}\label{conj:invariant}
Let $\alpha,c$ be nonzero algebraic numbers and let $x\in\R\setminus\{0\}$
satisfy $e^{cx}=\alpha$. Set
\[
 E=\Q(\alpha,c),\qquad
 K=\Q\bigl(c^2,\alpha+\alpha^{-1},c(\alpha-\alpha^{-1})\bigr).
\]
Then
\[
                            \mu(x)\le2[K:\Q].
\]
Moreover the good embeddings of this minimal field $E$ are exactly
its embeddings fixing $K$, and their number is $[E:K]\in\{1,2\}$.
\end{theorem}
\begin{proof}
Write $S=\alpha+\alpha^{-1}$ and $T=c(\alpha-\alpha^{-1})$.
Since $\alpha=(S+T/c)/2$, one has $E=K(c)$ and $[E:K]\le2$.
If the index is two, the nontrivial $K$-automorphism sends
$(c,\alpha)$ to $(-c,\alpha^{-1})$; both it and the identity satisfy
the exponential matching condition. If the index is one, the identity
alone suffices. Theorem~\ref{conj:partial} gives the displayed bound.

To classify all good embeddings, suppose $\sigma$ is good. If
$\alpha\ne1$, then
\[
 \sigma(\alpha)=\exp\bigl((\sigma(c)/c)\,cx\bigr),
                       \qquad cx\ne0.
\]
The Gel'fond--Schneider theorem \cite[Chapters~1--2]{Baker1975}, used with this
specific logarithm $cx$ of $\alpha$, forces $\sigma(c)/c\in\Q$.
If $\alpha=1$, the two logarithms $cx$ and $\sigma(c)x$ are nonzero
integer multiples of $2\pi\ii$, and their ratio is again rational.
Extend $\sigma$ to an automorphism $\tau$ of a normal closure. If
$\tau(c)=rc$ with rational $r$, the finite order of $\tau$ gives
$r^n=1$ for some $n$, hence $r=1$ or $-1$. Thus a good embedding
has exactly one of the two actions
\[
        (c,\alpha)\longmapsto(c,\alpha),\qquad
        (c,\alpha)\longmapsto(-c,\alpha^{-1}).
\]
These elements generate $E$. Both actions fix $K$, and every
$K$-embedding has one of these actions and is good. This proves the claim.
\end{proof}

\paragraph{Lean scope.}
The degree bound, the index-one-or-two statement under minimal generation,
and both directions of the classification are now checked. The converse
uses the explicit standard Gel'fond--Schneider interface in
\nolinkurl{QuadraticPi.ScalarMatchingInvariantConverse.invariantField_theorem}.
The direct degree bound does not require that converse. The all-matching
rigidity consequence has its own checked endpoint.

An immediate rigidity statement is useful: if \emph{all} embeddings of
some number field containing $\alpha,c$ are good, then
$c^2\in\Q$ and $\alpha\in\Q(c)$. Indeed every automorphism of a
normal closure sends $c$ to $\pm c$, so fixes $c^2$; every automorphism
fixing $c$ also fixes $\alpha=e^{cx}$. Exact all-embedding matching
therefore descends to degree at most two. It is stronger than matching
absolute-value logarithms, and it is not a mechanism for arbitrarily
high-degree examples. The statement about at most two good embeddings
uses the \emph{minimal} field $E=\Q(\alpha,c)$; in a larger ambient
field the restrictions can have multiple extensions.

\begin{corollary}[Reciprocal trace degree]\label{conj:trace}
For every positive algebraic $\alpha\ne1$,
\[
 \mu\left(\frac{\log\alpha}{\alpha-\alpha^{-1}}\right)
                   \le2[\Q(\alpha+\alpha^{-1}):\Q].
\]
Equivalently, for real algebraic $t>2$ of degree $m$,
\[
 \mu\left(\frac{\log((t+\sqrt{t^2-4})/2)}{\sqrt{t^2-4}}\right)
                         \le2m.
\]
\end{corollary}
\begin{proof}
Take $c=\alpha-\alpha^{-1}$ in Theorem~\ref{conj:invariant}.
Then $c^2=(\alpha+\alpha^{-1})^2-4$ and
$c(\alpha-\alpha^{-1})=c^2$, so $K=\Q(\alpha+\alpha^{-1})$.
Replacing $\alpha$ by $\alpha^{-1}$ leaves the target unchanged;
we can therefore choose the root above one in the equivalent formulation.
\end{proof}
For a reciprocal irreducible minimal polynomial of degree $2m$,
the map $\alpha\mapsto\alpha^{-1}$ is a nontrivial involution,
whose fixed field is $\Q(\alpha+\alpha^{-1})$; the trace degree is
$m$. For example,
\[
 \alpha=\frac{2+\sqrt2+\sqrt{2+4\sqrt2}}2
\]
has irreducible polynomial $X^4-4X^3+4X^2-4X+1$. To check
irreducibility, the only possible rational roots are $\pm1$, neither
a root. A factorization into monic integral quadratics has constants
both $1$ or both $-1$. Constants $1$ would require integer roots of
$u^2+4u+2$, and constants $-1$ force opposite cubic and linear
coefficients. Both are impossible. Its trace is $2+\sqrt2$, giving
\[
 \mu\left(\frac{\log((2+\sqrt2+\sqrt{2+4\sqrt2})/2)}
                         {\sqrt{2+4\sqrt2}}\right)\le4.
\]

\begin{corollary}[Quadratic character combinations]\label{conj:character}
Let $E/\Q$ be a finite totally real Galois extension with group $G$,
fix a real embedding $\phi:E\hookrightarrow\R$, and let
$\chi:G\to\{1,-1\}$ be a nontrivial character. There is a positive
nonsquare rational $D_\chi$, chosen independently of the input $a$,
such that
\[
 \phi(E^{\ker\chi})=\Q(\sqrt{D_\chi}).
\]
For every $a\in E$ with $\phi(g(a))>0$ for all $g\in G$, put
\[
 \beta_\chi(a)=\prod_{g\in G}g(a)^{\chi(g)}.
\]
If $\beta_\chi(a)\ne1$, then
\[
 \mu\left(\frac1{\sqrt{D_\chi}}
       \sum_{g\in G}\chi(g)\log\phi(g(a))\right)=2.
\]
The same conclusion holds for a specified positive nonsquare rational
$D_\chi$ satisfying the displayed equality of real subfields.
\end{corollary}
\begin{proof}
The kernel has index two, so its fixed field is quadratic. A real
quadratic field is the field generated by the positive square root of
some positive nonsquare rational; this choice is made before $a$.
Reindexing the signed product gives
$h(\beta_\chi)=\beta_\chi^{\chi(h)}$. The product thus lies in
the quadratic fixed field and its nontrivial conjugate is its inverse,
so its field norm is one. Positivity of all factors gives
\[
 \log\phi(\beta_\chi)=\sum_{g\in G}\chi(g)\log\phi(g(a)).
\]
The product-not-one condition makes this logarithm nonzero. Apply
Corollary~\ref{conj:real-quadratic} in the compatible real quadratic
realization. The full proof, including the realization and norm
transport, is given in Theorem~\ref{ext:character-exponent}.
\end{proof}

This is a result about the displayed \emph{normalized} character sum.
It does not assert exponent two for arbitrary unnormalized logarithmic
combinations. If a negative-character automorphism fixes $a$, the
positive and negative product factors pair and cancel, giving
$\beta_\chi(a)=1$. More generally, a nontrivial product requires
$E^{\ker\chi}\subseteq\Q(a)$, and consequently $[\Q(a):\Q]$
must be even. In particular, positive inputs of odd degree have zero
character logarithmic sum; see Proposition~\ref{ext:character-input-field}.

\paragraph{Lean scope.}
This corollary is now a completed Lean endpoint, including the actual
product, quadratic degree, norm one, positive logarithmic identity and
compatible square-root realization. The declaration
\nolinkurl{QuadraticPi.QuadraticCharacterExponent.exists_logSum_irrationalityExponent_eq_two}
chooses $D_\chi$ and the compatible field isomorphism before all
admissible $a$. It assumes neither an unproved quadratic identification
nor an extra analytic interpolation statement. The specified-field
variant is \nolinkurl{logSum_irrationalityExponent_eq_two_of_fieldRange}
in the same namespace. No canonical integral or squarefree choice of
$D_\chi$ is claimed. The later stabilizer and input-degree cancellation
statements are also compiled. Exact source declarations and recorded
build/axiom evidence are listed in Section~\ref{ext:character-product}
and Appendix~\ref{app:formal-status}.

\section{Ratios of two logarithms: two torus coordinates}
\label{ratio:section}

\begin{theorem}\label{ratio:thm:ratio}
Let $a,b>0$ be rational and multiplicatively independent. Then
\[
 2\le\mu\!\left(\frac{\log a}{\log b}\right)\le3.
\]
In particular $\mu(\log2/\log3)\le3$.
\end{theorem}

\paragraph{Formal verification.}
The theorem is exported as
\nolinkurl{QuadraticPi.rationalLogRatio_irrationalityExponent_bounds}
in \nolinkurl{QuadraticPi/RationalLogRatioTheorem.lean}.
The actual two-torus interpolation and determinant estimates are proved;
no interpolation premise remains in this public endpoint.
The verified conclusion is the bound $2\le\mu\le3$.
See Appendix~\ref{app:formal-status} for dependencies and compiler evidence.
The completion claim in this paragraph is specific to the rational
ratio theorem and its rational homogeneous two-logarithm consequence.
Its source chain consists of the \nolinkurl{TwoLog*} developments and
these public rational endpoints; it does not identify the more general
number-field comparisons below as completed Lean theorems.


We prove the case $(a,b)=(2,3)$ in detail, and explain the rational
denominator changes at the end. Put
$\xi=\log2/\log3$. Unique factorization proves $\xi\notin\Q$.
To exclude exponent $\nu>3$, suppose there are arbitrarily good
approximations
\begin{equation}\label{ratio:eq:good}
 r_i=p_i/q_i,\qquad |\xi-r_i|\le q_i^{-\nu},\qquad
 w_i=\lceil\log q_i\rceil.
\end{equation}
The fractions can be chosen distinct, nonzero, reduced, and with
successively large denominators. All parameters and fractions will
be fixed before a final polynomial degree $H$ tends to infinity.
Here multiplicative independence means that
$a^u b^v=1$, for $(u,v)\in\Z^2$, implies $u=v=0$.
In particular $a\ne1$ and $b\ne1$, so both real logarithms are
nonzero. If $\log a/\log b=p/q$, with $q\ge1$, then
$q\log a-p\log b=0$ and hence $a^q b^{-p}=1$, a contradiction.
Thus the theorem concerns an irrational real number, and its lower
bound is the ordinary real Dirichlet bound.

To justify the contradiction formulation, if $\mu(\xi)>3$, choose
$3<\nu<\mu(\xi)$ and obtain infinitely many rational approximations
satisfying \eqref{ratio:eq:good}. Their reduced denominators are
unbounded: a bounded interval contains only finitely many reduced
fractions of bounded denominator. Reduction cannot spoil the inequality,
since replacing a denominator by a smaller one increases its negative
power. Discarding finitely many terms gives nonzero, pairwise distinct
slopes and permits each next denominator to exceed any fixed threshold.
The weights $w_i=\lceil\log q_i\rceil$ are positive integers. We use
both sides of the elementary relation
$w_i-1<\log q_i\le w_i$; its lower side accounts for the ceiling loss
in the analytic estimate.


\subsection{The new interpolation statement}

Throughout this section write $w\cdot a=\sum_iw_ia_i$ and
$w_*=\min_iw_i$. The ambient coordinates are $Y,Z,X_1,\ldots,X_m$, $m\ge2$.
Give them degree weights
$W=(w_0,w_0,w_1,\ldots,w_m)$.
At centers
\begin{equation}\label{ratio:eq:centers}
 (Y,Z,X)=(3^j,2^j,0),\qquad0\le j<K,
\end{equation}
use local coordinates
\[
 t=Y/3^j-1,\quad s=Z/2^j-1,\quad
 u_i=X_i-\log(1+s)+r_i\log(1+t),
\]
with weights $V=(v,v,w_1/\theta,\ldots,w_m/\theta)$.

\begin{lemma}\label{ratio:lem:two-torus}
Let $K\ge1$, $m\ge2$, $0<\theta<1$, and $w_0,v>0$ be rational.
Assume there is a rational $\sigma>0$ with
\begin{align}\label{ratio:eq:geom-margins}
 &(1+3\sigma)^{m+2}K(w_0/v)^2\theta^m<1,\nonumber\\
 &(1+3\sigma)^{m+1}(w_0/v)\theta^{m-1}<1,\nonumber\\
 &(1+3\sigma)^{m-1}\theta^{m-1}<1,
 \qquad(1+\sigma)\theta<1,\nonumber\\
 &w_0/v>4(m+3)/\sigma.
\end{align}
There are successive thresholds for $w_1,\ldots,w_m$, independent
of the distinct nonzero rational slopes $r_i$, such that the map
\begin{equation}\label{ratio:eq:two-torus-map}
 P\longmapsto
 \left[P\bigl(3^j(1+t),2^j(1+s),
          (\log(1+s)-r_i\log(1+t)+u_i)_i\bigr)\right]_{j<K}
\end{equation}
from polynomials of $W$-degree at most $H$ onto all coefficient
packets of weight less than $H$ is surjective for all sufficiently
large divisible $H$.
\end{lemma}
The target is the direct sum over the $K$ centers of the finite quotients
$\Q[[t,s,u]]/F_V^{\ge H}$, with basis the monomials
$t^\lambda s^\rho u^\beta$ of weight strictly less than $H$.
Equivalently one can first work over $\C$: because the resulting finite
matrix has rational entries, full row rank over $\C$ is full row rank
over $\Q$. The quantifiers are important. The base data
$(m,K,\theta,w_0,v,\sigma)$ are fixed first. Each threshold for $w_i$
depends only on those data and the earlier weights. After all weights
and all slopes have been fixed, the degree may be required to exceed
a threshold and to run through multiples of a fixed denominator.
Neither the slopes nor this final degree enter the successive weight
thresholds.


\begin{proof}
Put $L_0=m+3$. Label the torus directions $Y,Z$ below every positive
index $1,\ldots,m$. Write $W_Y=W_Z=w_0$, $V_Y=V_Z=v$,
$W_i=w_i$, and $V_i=w_i/\theta$ for $i>0$. Impose
\begin{equation}\label{ratio:tt:sep}
 \prod_{h\in A}W_h>
 C_*\prod_{h\in B}V_h,\qquad
 C_*=\max_{1\le k\le m+1}2k!(L_0/\sigma)^k,
\end{equation}
whenever $|A|=|B|$ lies between $1$ and $m+1$, some positive index
lies in $A\mathbin\triangle B$, and the largest such index belongs
to $A$. The two torus indices are tied: no condition is imposed merely
because they differ. This causes no conflict in the successive choice.
For largest differing positive index $i$, the ratio of the two products
is $w_i$ times a positive expression in previously chosen weights and
fixed torus weights. Higher common indices contribute the fixed factor
$\theta$; all other higher indices are absent. A sufficiently large
$w_i$ therefore meets every new inequality and preserves all earlier
ones. Enlarge these thresholds to meet the one-torus separation
conditions of \eqref{geom:eq:separate} after deleting any one positive index. This is possible for
all the finitely many deletions at once and is independent of $r_i$.

For an irreducible algebraic curve $C$ meeting the open chart $YZ\ne0$,
on its complete smooth model define
\[
 d_W(C)=\sum_P\max\left(0,-\frac{\operatorname{ord}_PY}{w_0},
 -\frac{\operatorname{ord}_PZ}{w_0},-\frac{\operatorname{ord}_PX_1}{w_1},\ldots,
 -\frac{\operatorname{ord}_PX_m}{w_m}\right),
\]
and at each branch through a center put
\[
 h_P=\min\left(\frac{\operatorname{ord}_Pt}{v},\frac{\operatorname{ord}_Ps}{v},
              \min_i\frac{\operatorname{ord}_Pu_i}{w_i/\theta}\right).
\]
We prove $d_W(C)\ge(1+\sigma)\sum_Ph_P$.
Suppose otherwise. The leading dimension count \eqref{ratio:eq:geom-margins} gives,
for every sufficiently large $N$, a nonzero polynomial of $W$-degree
at most $N$ having contact at least $(1+3\sigma)N$ at all centers.
The commuting, degree-preserving frame
\[
 D_Y=Y\partial_Y-\sum_i r_i\partial_{X_i},\quad
 D_Z=Z\partial_Z+\sum_i\partial_{X_i},\quad
 D_i=\partial_{X_i}
\]
is $(1+t)\partial_t,(1+s)\partial_s,\partial_{u_i}$ locally.
The zero--pole comparison therefore forces all derivatives of cost
at most $\sigma N$ to vanish on $C$.
In detail, differentiating by a frame vector of cost $V_h$ lowers
local weighted contact by at most $V_h$ and does not increase polynomial
$W$-degree. A derivative of total cost at most $\sigma N$ therefore
has local contact at least $(1+2\sigma)N$. If its restriction to $C$
were nonzero, its total zero order would be at least
$(1+2\sigma)N\sum_P h_P$, whereas its total pole order would be at
most $N d_W(C)$. The assumed strict failure of the curve inequality
makes the former strictly greater than the latter. A nonzero rational
function on a complete smooth curve has equal total zero and pole
orders, giving the contradiction. This also explains why the spare
contact margin is kept before the persistent-component argument.


For derivative-cost steps $\delta=\sigma N/L_0$, take nested irreducible
components containing $C$ backwards through the zero sets of derivatives
of cost at most $r\delta$, $0\le r\le L_0$. Their dimensions are between
$1$ and $m+1$, so two adjacent components coincide. More explicitly, strict inclusion
of irreducible components would strictly lower dimension, and there
are more stages than the available positive dimensions. Call a persistent
component $T$, and let its codimension be $k$. Lemma~\ref{geom:lem:mult}, the weighted
transverse multiplicity estimate, gives, for every coordinate normal basis
$A$ and every frame normal basis $B$,
\begin{equation}\label{ratio:tt:mult}
 \prod_{h\in A}W_h\le
       2k!(L_0/\sigma)^k\prod_{h\in B}V_h.
\end{equation}
These bases are evaluated on a common generic smooth open subset of $T$.
For the application of the multiplicity lemma, use the equations from
the earlier of the equal adjacent stages. Any further derivative of
cost less than $\delta$ belongs to the equations of the next stage,
so vanishes on the same component. Both stages are considered inside
$YZ\ne0$, where the displayed fields are a frame. The initial zero
set is proper because its defining polynomial is nonzero, and every
component in the chain contains the curve; consequently
$1\le k\le m+1$. Thus the constants used in
\eqref{ratio:tt:sep} cover every possible persistent component.


If all positive coordinate directions are tangent to $T$, then
$k\le2$. Modulo the tangent space, $D_Y$ and $D_Z$ are the nonzero
scalar multiples $Y\partial_Y$ and $Z\partial_Z$ of their coordinate
directions; the additive terms are tangent. Both types of normal bases
can thus be chosen entirely from the two torus indices. Equation
\eqref{ratio:tt:mult} gives
\[
 (w_0/v)^k\le2k!(L_0/\sigma)^k,
\]
contradicting \eqref{ratio:eq:geom-margins} for $k=1$ or $2$.

Otherwise let $i$ be the largest positive index whose coordinate
direction is nontangent. Its nonzero image in the normal quotient
extends to a coordinate normal basis $A$. Every positive index larger
than $i$ is tangent, hence occurs in no coordinate or frame normal
basis, since $D_j=\partial_{X_j}$ for positive $j$. If a frame normal
basis $B$ omitted $i$, the largest positive index in
$A\mathbin\triangle B$ would be exactly $i$, belonging to $A$.
Equation \eqref{ratio:tt:sep} would contradict \eqref{ratio:tt:mult}. Therefore
\emph{every} frame normal basis contains $D_i$.

Consequently the images of all other frame vectors do not span the
normal quotient. Their ambient span is the hyperplane
\[
 Q_i=\ker(dX_i+r_i\,dY/Y-dZ/Z).
\]
For an ambient hyperplane $Q$ and a tangent space $S$, its image in the
quotient by $S$ fails to be surjective exactly when $S\subseteq Q$:
if $S$ contains a vector outside $Q$, then $Q+S$ is the full ambient
space; otherwise $Q+S=Q$. Thus the tangent space of $T$ is contained
in $Q_i$, giving on $T$, with $r_i=p_i/q_i$ reduced,
\[
 q_i\,dX_i=d\log(Z^{q_i}/Y^{p_i}).
\]
The character on the right is constant on $T$. Indeed, if nonconstant,
restrict through a point of nonzero differential to an algebraic curve
and pass to its complete smooth model. A zero or pole of this character
has a nonzero residue in its logarithmic differential, whereas the exact
differential $q_i\,dX_i$ has residue zero. This is impossible. Then
$X_i$ too is constant. Its value on $C$ is zero, since $C$ meets a center.
The character takes the distinct values $(2^{q_i}/3^{p_i})^j$ at the
centers, so $C$ meets just one, say $c_j$.
To make the rigidity step explicit, the differential identity holds
in the function field of $T$. A nonconstant character can be restricted
to a curve on which it remains nonconstant; on the complete model of
that curve it has a zero or pole. In a local parameter $z$, writing
that character as $z^n u(z)$ gives residue $n\ne0$ for its logarithmic
differential. By contrast, differentiating any Laurent expansion has
zero coefficient of $dz/z$, so an exact differential has residue zero.
Once the character is constant, $dX_i=0$ forces $X_i$ to be constant
in characteristic zero. Finally, $2^{q_i}/3^{p_i}$ is a positive real
number different from one, by multiplicative independence. Its integer
powers are therefore distinct, even when $p_i$ is negative.


On this character fiber, the local relation is
\[
 \log(Z/2^j)=r_i\log(Y/3^j).
\]
Since $r_i\ne0$, the orders of the two torus shifts coincide, including
the case where both vanish identically. Also $u_i=0$ and, for $l\ne i$,
\[
 u_l=X_l-(r_i-r_l)\log(Y/3^j).
\]
Dropping $Z,X_i$, and dividing $X_l$ by $r_i-r_l$, gives precisely the
one-torus, one-center contact of Proposition~\ref{geom:prop:curve} in $m$ ambient coordinates. Its
volume hypotheses follow from \eqref{ratio:eq:geom-margins}, and its
successive separation conditions were included above.
There are $m-1$ remaining additive variables and one image center.
The one-torus volume conditions required there are
\[
 (1+3\sigma)^m(w_0/v)\theta^{m-1}<1,
 \qquad (1+3\sigma)^{m-1}\theta^{m-1}<1,
 \qquad (1+\sigma)\theta<1.
\]
The first follows from the stronger second line of
\eqref{ratio:eq:geom-margins}, and the other two are already among its
hypotheses. The nonzero rescaling $X_l\mapsto X_l/(r_i-r_l)$ changes
neither pole orders nor local contact orders, since $r_i\ne r_l$.
When the torus shifts vanish identically their orders are $+\infty$;
this convention is compatible with deleting the redundant shift.


This projection need not be birational. It is nonconstant and finite on
complete smooth curve models: $Z$ is algebraic over $Y$ and $X_i=0$;
if all remaining coordinates were constant, $C$ would be constant.
Let its degree be $e$. The reduced weighted pole degree on $C$ equals
$e$ times that of the image and is at most $d_W(C)$. Local contacts
pull back with ramification. The sum of contacts over the single
original center is at most $e$ times the full image-center contact.
Proposition~\ref{geom:prop:curve} on the image thus implies
\[
 d_W(C)\ge e\,d_{W'}(\mathrm{image}(C))
       \ge e(1+\sigma)\sum_{P'\text{ over image center}}h_{P'}
       \ge(1+\sigma)\sum_{P\mapsto c_j}h_P,
\]
the required contradiction.

Finally replace
 each logarithm by a Taylor polynomial whose omitted
terms have weight strictly greater than $w_i/\theta$. This is an
invertible coordinate change preserving the weighted ideal: a replacement
of $u_i$ adds only monomials of strictly higher weight, and its inverse
subtracts the same series. Thus contacts and the finite jet quotient
are preserved. The resulting coordinates are algebraic and regular.
The curve-to-jet construction in the proof of
Theorem~\ref{geom:thm:main} now applies: use ordinary blow-ups of the
finite-colength local ideals, the nef class supplied by the curve
inequality, its ample strict perturbation, eventual ordinary-power
pushdown, and Serre vanishing. The argument uses the curve inequality
and local regular parameters, not the number of torus coordinates.
It therefore supplies the asserted surjection here.
\end{proof}



\subsection{The arithmetic minor and the exact logarithm replacement}

Fix a rational $F_0>2/\theta$ and put
\[
 T_i=\lceil F_0w_i/v\rceil,\qquad
 G_i(t)=\sum_{1\le k<T_i}(-1)^{k+1}t^k/k,\qquad
 L_i=\operatorname{lcm}(1,\ldots,T_i-1).
\]
Use columns $P=Y^hZ^kX^\gamma$ of weighted degree
$w_0(h+k)+w\cdot\gamma\le H$, and all rows
\[
 (j,\lambda,\rho,\beta),\qquad 0\le j<K,\qquad
                   v(\lambda+\rho)+w\cdot\beta/\theta<H.
\]
Let $A_H^{\rm tr}$ be the matrix with entry
\begin{equation}\label{ratio:matrix}
 [t^\lambda s^\rho u^\beta]
 P\bigl(3^j(1+t),2^j(1+s),(G_i(s)-r_iG_i(t)+u_i)_i\bigr),
\end{equation}
and let $A_H^{\rm full}$ use full logarithms instead of $G_i$.

\begin{lemma}[The same selected minor uses full logarithms]
\label{ratio:shear}
For every choice of $M$ columns, where $M$ is the number of rows,
the corresponding determinants of $A_H^{\rm tr}$ and
$A_H^{\rm full}$ are equal. In particular the interpolation lemma
provides a nonzero rational full-row minor $\Delta_H$ of both matrices.
\end{lemma}
\begin{proof}
Put $R_i(t)=G_i(t)-\log(1+t)$. The truncated substitution is the
full substitution followed by
\[
                    u_i\longmapsto u_i+R_i(s)-r_iR_i(t).
\]
The added terms have weight at least $vT_i>w_i/\theta$.
Consequently this substitution preserves the ideal of monomials of
weight at least $H$ in $\Q[[t,s,u]]$. On the quotient, order the
monomials by increasing weight, breaking ties in any fixed way.
The substitution has a triangular coefficient matrix with diagonal
one: every nonidentity term has strictly larger weight. Its inverse
subtracts the same series and preserves the quotient as well.
The row change is independent of the selected column. Apply this at
each of the $K$ centers; the resulting block triangular matrix has
determinant one. Left multiplication by it takes the full matrix to
the truncated one, proving the assertion. This does not claim
coefficientwise equality of the two matrices.
\end{proof}

Elementary lattice-point counting in the weighted simplex gives
\begin{equation}\label{ratio:count}
 M\sim\frac{K\theta^mH^{m+2}}{(m+2)!v^2\prod_iw_i},\qquad
 \overline b_H=\frac1{MH}\sum_{\rm rows}w\cdot\beta,
                         \qquad 0\le\overline b_H\le\theta.
\end{equation}
The weights and $m$ are fixed in this asymptotic. Choose one nonzero
full-row minor and write
\[
                  J_i=\sum_{\rm columns}\gamma_i-\sum_{\rm rows}\beta_i.
\]
The number of selected columns is exactly $M$. Full row rank supplies
at least one such nonzero determinant for each sufficiently large
admissible $H$; no fixed choice of columns for all degrees is needed.
Within a fixed degree, however, that one column set is retained through
every subsequent arithmetic and analytic expansion.

As before, a nonzero determinant term proves $J_i\ge0$.
Indeed, a coefficient entry is zero unless $\beta_i\le\gamma_i$ for
every $i$, because the original monomial has degree $\gamma_i$ in its
$i$th additive variable. In a nonzero term of the determinant expansion,
one nonzero entry is chosen in each row and column. Summing these
inequalities over that permutation proves $J_i\ge0$ coordinatewise.
 Scale column
$\gamma$ by $\prod_i(q_iL_i)^{\gamma_i}$ and row $\beta$ by
$\prod_i(q_iL_i)^{-\beta_i}$. The identity
\[
 q_iL_i(G_i(s)-r_iG_i(t))=q_iL_iG_i(s)-p_iL_iG_i(t)
\]
shows that every scaled entry is integral.
For clarity, the nonzero entry with row $\beta$ and column $\gamma$
contains the factor
\[
 \prod_i\binom{\gamma_i}{\beta_i}
        (G_i(s)-r_iG_i(t))^{\gamma_i-\beta_i}.
\]
After the stated row and column scaling, its remaining powers are
powers of the integer-coefficient polynomials
$q_iL_iG_i(s)-p_iL_iG_i(t)$; the binomial factors and the coefficients
of $3^{jh}2^{jk}(1+t)^h(1+s)^k$ are integers as well. Zero entries
remain zero even when their row scaling has negative exponent.
This is an entrywise integrality statement for the truncated matrix.
Lemma~\ref{ratio:shear} then transfers its nonzero determinant, with
exactly the same value, to the full-logarithm matrix.
 Therefore
\[
 C_H\Delta_H\in\Z\setminus\{0\},\qquad
                       C_H=\prod_i(q_iL_i)^{J_i}\in\Z_{>0}.
\]
Since $\log q_i\le w_i$, $\log L_i\le\Lambda F_0w_i/v$ with
$\Lambda=4\log2$, and $\sum_iw_iJ_i\le MH(1-\overline b_H)$,
we obtain
\begin{equation}\label{ratio:lower}
 \frac{\log|\Delta_H|}{MH}
       \ge-(1-\overline b_H)-E_{\rm ar},
                              \qquad E_{\rm ar}=\Lambda F_0/v.
\end{equation}
The row factors matter: clearing all columns without returning the
row grades would lose the favorable term $\overline b_H$.
Indeed $\sum_iw_iJ_i\le MH-\sum_{\rm rows}w\cdot\beta
=MH(1-\overline b_H)$, by the degree bound on each selected column.
Thus the integer determinant gives the sharper intermediate estimate
\[
 \frac{\log|\Delta_H|}{MH}
 \ge -(1+E_{\rm ar})(1-\overline b_H),
\]
which implies \eqref{ratio:lower} because
$0\le\overline b_H\le\theta<1$. The least-common-multiple estimate
uses $T_i-1<F_0w_i/v$, so the ceiling in $T_i$ introduces no additional
term into the displayed arithmetic error.


\subsection{Translation to an entire family in two variables}

For a transverse multi-index $a\in\Z_{\ge0}^m$ and a selected column
$P$, define
\begin{equation}\label{ratio:entire}
 f_{a,P}(z,w)=[u^a]P(e^z,e^w,w-\xi z+u_1,\ldots,w-\xi z+u_m).
\end{equation}
All these functions are entire. The selected column set is the same
for every row. Set
\[
 z_j(t)=j\log3+\log(1+t),\qquad
 w_j(s)=j\log2+\log(1+s),\qquad
 \epsilon_i(t)=(\xi-r_i)\log(1+t).
\]
The central additive term vanishes because $j\log2-\xi j\log3=0$.
Expanding the additive variables gives the exact finite identity
\begin{align}
 &[u^\beta]P\bigl(3^j(1+t),2^j(1+s),
                   (\log(1+s)-r_i\log(1+t)+u_i)_i\bigr)
 \nonumber\\
 &\hspace{8mm}=
 \sum_{a\ge\beta}\binom a\beta\,
                 \epsilon(t)^{a-\beta}f_{a,P}(z_j(t),w_j(s)).
 \label{ratio:translation}
\end{align}
Only $a$ with $w\cdot a\le H$ occur, because the selected columns
have that bound.
Here $a\ge\beta$ means coordinatewise inequality, and
$\binom a\beta=\prod_i\binom{a_i}{\beta_i}$.
At $(z,w)=(z_j(t),w_j(s))$ the common additive variable in
\eqref{ratio:entire} is
$\log(1+s)-\xi\log(1+t)$.
Adding $\epsilon_i(t)$ changes it to
$\log(1+s)-r_i\log(1+t)$, which proves
\eqref{ratio:translation} directly by the multivariable binomial
formula. Although the functions are entire in two variables, this
translation in the transverse index is finite for every polynomial.
 Extracting $[t^\lambda s^\rho]$ introduces a finite
convolution over $0\le\ell\le\lambda$. Its scalars are
\[
 \binom a\beta[t^\ell]\epsilon(t)^{a-\beta},
\]
and its remaining row tests are
$[t^{\lambda-\ell}s^\rho]f_{a,P}(z_j(t),w_j(s))$.
This expansion is independent of the selected column.

On $|t|=1/2$, $|\log(1+t)|\le\log2<1$. Since
$q_i^{-\nu}\le\exp(-\nu w_i+\nu)$, Cauchy's estimate and
$\binom a\beta\le2^{|a|}$ give
\begin{equation}\label{ratio:scalar}
 \left|\binom a\beta[t^\ell]\epsilon(t)^{a-\beta}\right|
 \le 2^\ell\exp\left(-\nu w\cdot(a-\beta)
                              +\frac{(\nu+\log2)H}{w_*}\right).
\end{equation}
For fixed $m$ and weights there are only polynomially many choices
of $(a,\ell)$ per row. Their total contribution to the logarithm of
the determinant bound is $O(M\log H)=o(MH)$.
For example there are at most
$\prod_i(1+H/w_i)(1+H/v)$ choices per row, with constants depending
only on the already fixed weights. Raising this polynomial count to
the $M$th power contributes $O(M\log H)$ to the logarithm. This
counting statement uses the order of limits: $m$ and all weights are
fixed while $H$ grows.


Let
\[
 R=4K(1+\log3+\log2),\qquad B_R=2R(1+|\xi|).
\]
On $|t|=|s|=1/2$ the points $(z_j(t),w_j(s))$ lie in the
polydisc of radius $R/2$. On the radius-$R$ polydisc,
\begin{equation}\label{ratio:growth}
 |f_{a,P}(z,w)|\le
                  \exp\left(H\left(\frac R{w_0}
                                     +\frac{\log B_R}{w_*}\right)\right).
\end{equation}
One way to see the coefficient factor is to extract $u^a$ on
$|u_i|=1$: the additive factors have modulus at most
$R(1+|\xi|)+1\le B_R$. The torus exponents satisfy $h+k\le H/w_0$.

Expand each entire function in normalized Taylor monomials
$(z/R)^k(w/R)^l$. Cauchy's estimate bounds the coefficient by
\eqref{ratio:growth}, whereas a remaining row test is bounded by
\[
                  2^{\lambda-\ell+\rho}2^{-k-l}.
\]
Together with $2^\ell$ in \eqref{ratio:scalar}, the total row test
cost is at most $2^{\lambda+\rho}\le\exp(H\log2/v)$.

\begin{lemma}[Bivariate Taylor collision]\label{ratio:collision}
For $n$ distinct pairs $(k,l)\in\Z_{\ge0}^2$,
\[
                    \sum(k+l)\ge\frac{2\sqrt2}{3}n^{3/2}-n.
\]
If a term of the row expansion assigns $n_a$ rows to transverse
index $a$, the analytic determinant factor has the upper bound
\[
 \exp\left(-c_2\sum_an_a^{3/2}
                         +MH(E_{\rm hol}+o(1))\right),
 \quad c_2=\frac{\sqrt2\log2}{3},
 \quad E_{\rm hol}=\frac R{w_0}+\frac{\log B_R}{w_*}+\frac{\log2}{v}.
\]
\end{lemma}
\begin{proof}
Attach a unit square to each pair. The union has area $n$ and its
integral of $x+y$ is $\sum(k+l)+n$. Among sets of area $n$ in the
positive quadrant, the sublevel triangle $x+y\le\sqrt{2n}$
minimizes that integral. Integrating on the triangle gives
$(2\sqrt2/3)n^{3/2}$, proving the combinatorial inequality.

For a fixed $a$, the Taylor coefficient row indexed by $(k,l)$ is
the vector of those coefficients across the selected columns.
Consequently repeated triples $(a,k,l)$ give identical coefficient
rows and zero determinant. Every surviving term therefore has distinct
pairs within each $a$-block. Reserve one half of $2^{-k-l}$ to use the
combinatorial inequality; summing the other half contributes only a
fixed geometric factor per row. The coefficient determinant is bounded
by $M!$ times the product of its coefficient bounds.
There are only $M!$ summands in its permutation expansion, each with
one coefficient from each row. The relevant coefficients are those of
normalized Taylor monomials, so Cauchy's bound is exactly
\eqref{ratio:growth}, with no factorial derivative normalization left
to account for.
 Its logarithmic
factor is $O(M\log M)=o(MH)$, by \eqref{ratio:count}. The linear
correction $\sum_an_a=M$ is likewise negligible at that scale.

For completeness the Taylor expansion can be truncated at
$k+l\le J$ before applying multilinearity. The geometric majorant
just used is summable independently of $J$, while the omitted entire
series converge uniformly on the smaller testing polydisc. Passing to
the limit therefore preserves the determinant bound. No exchange of
a divergent determinant expansion and summation is involved.
\end{proof}

The compiled argument uses the sufficient weaker collision constant
$\log2/8$, and obtains the same endpoint three. The sharper displayed
constant in Lemma~\ref{ratio:collision} is not asserted to be the
identical formally verified numerical lemma.

There is a useful dichotomy for each term of the finite row translation.
Fix $0<A<1$ and $0<\eta<1$. The number of transverse indices with
$w\cdot a\le AH$ satisfies
\[
                 D_A(H)\sim\frac{A^mH^m}{m!\prod_iw_i}.
\]
If at least $\eta M$ rows have these indices, convexity gives
\[
 \sum_an_a^{3/2}\ge\frac{(\eta M)^{3/2}}{\sqrt{D_A(H)}}.
\]
After division by $MH$ its leading value is
\begin{equation}\label{ratio:L}
 L=\eta^{3/2}
       \sqrt{\frac{K\theta^m}{(m+1)(m+2)v^2A^m}}.
\end{equation}
If fewer than $\eta M$ rows have low transverse weight, then more
than $(1-\eta)M$ have $w\cdot a>AH$. The approximation factors in
\eqref{ratio:scalar} save at least
$\nu(A(1-\eta)-\overline b_H)$ per $MH$. The analytic estimate is
therefore
\begin{equation}\label{ratio:upper}
 \frac{\log|\Delta_H|}{MH}
 \le E_{\rm an}+o(1)+
  \max\{-c_2L+o(1),-\nu(A(1-\eta)-\overline b_H)\},
\end{equation}
where one can take
\[
 E_{\rm an}=\frac R{w_0}+\frac{\log2}{v}
                   +\frac{\log B_R+\nu+\log2}{w_*}.
\]
In the first alternative the omitted approximation factors are at
most one after removal of the displayed ceiling loss; in the second
alternative we simply omit the favorable collision factor. Thus the
two estimates apply term by term before summing all row choices.
The subtraction of $\overline b_H$ in the second alternative is
particularly useful. Summing the approximation exponents over all rows
gives
\[
 \frac1{MH}\sum_{\rm rows}w\cdot(a-\beta)
 =\frac1{MH}\sum_{\rm rows}w\cdot a-\overline b_H
 \ge A(1-\eta)-\overline b_H.
\]
In the first alternative, H\"older's inequality on the at most
$D_A(H)$ low-weight indices gives the stated collision bound regardless
of how the remaining rows are distributed. Substitution of
\eqref{ratio:count} into $\eta^{3/2}\sqrt{M/D_A(H)}/H$ yields exactly
\eqref{ratio:L}. The same arithmetic row grade therefore participates
in both alternatives; it is not a separately chosen approximation
parameter.


\subsection{The exponent-three parameter balance}
\label{ratio:parameters}

Comparing \eqref{ratio:lower} with \eqref{ratio:upper}, it suffices that
\begin{equation}\label{ratio:gap}
 \begin{split}
 g&=\nu(A(1-\eta)-\theta)-(1-\theta)>0,\\
 E_{\rm ar}+E_{\rm an}&<g,\qquad
                     c_2L>1+E_{\rm ar}+E_{\rm an}.
 \end{split}
\end{equation}
Indeed the approximation gap is
$\nu A(1-\eta)-1-(\nu-1)\overline b_H$, minimized at
$\overline b_H=\theta$, while $1-\overline b_H\le1$ handles the
collision alternative.
More explicitly, put $E=E_{\rm ar}+E_{\rm an}$. If the maximum in
\eqref{ratio:upper} is supplied by the approximation alternative,
comparison with \eqref{ratio:lower} would imply
\[
 \nu A(1-\eta)-1-(\nu-1)\overline b_H\le E+o(1).
\]
Its left side is at least $g$, contradicting $g>E$ for all sufficiently
large $H$. If the maximum is supplied by the collision alternative,
the two bounds would instead imply
\[
 c_2L\le1-\overline b_H+E+o(1)\le1+E+o(1),
\]
contradicting the other strict inequality in \eqref{ratio:gap}.
Thus neither alternative is possible. All $o(1)$ terms are taken only
after the fixed positive gaps have been established.


Fix $\nu>3$. Choose rational $b_0$ with
\[
                         2/3<b_0<1-1/\nu.
\]
For small rational $\delta>0$ put $\theta=1-\delta$ and
$A=1-b_0\delta$. Then
\[
                  \nu(A-\theta)>1-\theta,\qquad A^3<\theta^2.
\]
The first inequality is exactly $\nu(1-b_0)>1$, multiplied by
$\delta>0$. For the second, the function
$(1-b_0\delta)^3-(1-\delta)^2$ vanishes at zero and has derivative
$2-3b_0<0$ there. It is consequently negative for all sufficiently
small positive $\delta$. This is the only place that requires the
interval $2/3<b_0<1-1/\nu$ to be nonempty, and hence the condition
$\nu>3$.

The second strict inequality permits rational choices
\[
                    A<B<\theta^{2/3},\qquad
                    B/\theta<C<1/\sqrt B.
\]
The second interval is nonempty precisely when $B^3<\theta^2$.
Also $A>\theta$ because $b_0<1$, hence $B>\theta$ and
$B/\theta>1$. From $C<1/\sqrt B$ and $B>\theta>\theta^2$ one gets
$C\theta<\theta/\sqrt B<1$. These inequalities verify all four
bases of the exponential limits used below.

They satisfy $C>1$, $C\theta<1$, $C\sqrt B<1$, and $C\theta/B>1$.
Choose $\eta>0$ sufficiently small to preserve the positive gap,
and fix $F_0>2/\theta$.
One explicit admissible restriction is
$0<\eta<(\nu(A-\theta)-(1-\theta))/(2\nu A)$, with
$\eta<1$. It makes
$g=\nu(A-\theta)-(1-\theta)-\nu A\eta>0$ a fixed number independent
of $m$, the approximants, and $H$. Both $\eta$ and $F_0$ may be chosen
rational.
 For even integers $m$ set
\begin{equation}\label{ratio:parameter-values}
 K=\lfloor C^m\rfloor,\quad w_0=B^{-m/2},\quad
 v=\left\lceil\sqrt{2K\theta^mw_0^2}\right\rceil,
                  \qquad \sigma=\frac1{100(m+3)}.
\end{equation}
The weights are rational. Their relevant limits are
\begin{align*}
 K/w_0&\le(C\sqrt B)^m\longrightarrow0,\\
 v&\sim\sqrt2(C\theta/B)^{m/2}\longrightarrow\infty,\\
 w_0/v&\sim 2^{-1/2}(C\theta)^{-m/2}\longrightarrow\infty,\\
 (w_0/v)\theta^{m-1}
          &\sim(\sqrt2\theta)^{-1}(\theta/C)^{m/2}\longrightarrow0,\\
 L&\sim\frac{\eta^{3/2}(B/A)^{m/2}}{\sqrt{2(m+1)(m+2)}}
                                                   \longrightarrow\infty.
\end{align*}
Also $K(w_0/v)^2\theta^m\le1/2$. The factor
$(1+3\sigma)^{m+2}$ stays close to $e^{3/100}<2$, so all strict
geometric inequalities of Lemma~\ref{ratio:lem:two-torus} hold for
large $m$, including $w_0/v>4(m+3)/\sigma$. The remaining two
volume inequalities tend to zero exponentially. The errors
$R/w_0$ and $\Lambda F_0/v$ tend to zero, while $L$ tends to infinity.

We now fix one such finite dimension $m$. Only next do we choose
the $m$ rational approximants successively far out in the assumed
sequence, meeting every separation threshold and making $w_*^{-1}$
errors small. Finally $H$ tends to infinity through divisible values.
Thus \eqref{ratio:gap} is a contradiction for each $\nu>3$.
For an explicit ordering with margins, first enlarge the even $m$
until every geometric condition holds,
\[
 c_2L>3,
 \qquad R/w_0+(\Lambda F_0+\log2)/v
              <\min(g/4,1/4).
\]
With this $m$ fixed, $R$ and $B_R$ are fixed. Choose $w_1$, and then
the later $w_i$, far enough along the approximation sequence to satisfy
all successive separation thresholds and
\[
 (\log B_R+\nu+\log2)/w_*<\min(g/4,1/4).
\]
All later weights can be required to exceed the same common lower
bound, so enlarging them preserves this last inequality. Then
$E<\min(g/2,1/2)$ and $c_2L>1+E$.
Only now are the truncations, interpolation threshold, and nonzero
minors fixed degree by degree, and only now is $H$ sent to infinity.
There is no simultaneous limit in dimension, denominators, and degree.


For general positive multiplicatively independent rational $a,b$,
replace the centers by $(b^j,a^j,0)$ and put $\xi=\log a/\log b$.
The characters $(a^{q_i}/b^{p_i})^j$ are distinct. If $v_a a$ and
$v_b b$ are integral, an additional column factor
$v_b^{(K-1)h}v_a^{(K-1)k}$ clears the torus denominators. It adds
only $O(K/w_0)$ to the arithmetic error. The Cauchy radius changes
by a fixed constant depending on $|\log a|,|\log b|$. All limits
above persist.
Take $v_a,v_b$ to be fixed positive integers clearing the denominators
of $a,b$. The additional factor in an entry at center $j$ is
\[
 v_b^{(K-1)h}v_a^{(K-1)k}b^{jh}a^{jk}
 =(v_bb)^{jh}v_b^{(K-1-j)h}
  (v_aa)^{jk}v_a^{(K-1-j)k},
\]
which is integral since $0\le j\le K-1$. For the determinant its
logarithmic cost divided by $MH$ is at most
$(K-1)\max(\log v_a,\log v_b)/w_0$.
This tends to zero in the dimension selection, because
$K/w_0\to0$. For the analytic bounds one may replace $R$ by
$4K(1+|\log a|+|\log b|)$ and use the corresponding $B_R$.
The character $a^{q_i}/b^{p_i}$ remains positive and different from
one, so its powers still separate the centers. These facts cover also
positive rationals below one and ratios $\xi$ of either sign.
 Irrationality follows from multiplicative independence,
and Lemma~\ref{prelim:dirichlet} gives the lower bound two. This
completes Theorem~\ref{ratio:thm:ratio}.

\begin{corollary}[A fixed homogeneous two-logarithm measure]
\label{ratio:linear-form}
For positive multiplicatively independent rationals $a,b$ and every
$\varepsilon>0$, there is $c_{a,b,\varepsilon}>0$ such that
\[
 |p\log a+q\log b|\ge c_{a,b,\varepsilon}
                  \max(1,|p|,|q|)^{-2-\varepsilon}
                \quad((p,q)\in\Z^2\setminus\{(0,0)\}).
\]
\end{corollary}
\begin{proof}
For $p\ne0$, factor the form as $p\log b\,(\xi+q/p)$.
When $-q/p$ lies in a fixed bounded neighborhood of $\xi$,
the coefficient height is comparable to $|p|$ and the exponent-three
ratio bound gives the assertion after multiplication by $|p\log b|$.
Outside that neighborhood the form is bounded below by a fixed
positive multiple of the height, after separating the region where
$|q/p|$ is large. If $p=0$, use $|q\log b|$ directly. Adjusting the
constant handles the finitely many small denominators.
Here is a direct uniform version of that last step. The ratio theorem
implies, for every $\varepsilon>0$, a constant $c_0>0$ such that
\[
 |\xi-r/s|\ge c_0s^{-3-\varepsilon}
       \qquad(r\in\Z,\ s\in\Z_{\ge1}).
\]
Indeed infinitely many exceptions with unbounded reduced denominator
would give an irrationality exponent at least $3+\varepsilon$;
for bounded denominator the positive distances have a positive minimum
after multiplication by $s^{3+\varepsilon}$. Reducing a fraction only
strengthens this lower bound. Applying it with $s=|p|$ and the
corresponding signed numerator gives, for $p\ne0$,
\[
 |p\log a+q\log b|
 \ge c_0|\log b|\,|p|^{-2-\varepsilon}
 \ge c_0|\log b|\,\max(1,|p|,|q|)^{-2-\varepsilon}.
\]
For $p=0$ and $q\ne0$, the left side is at least $|\log b|$.
Thus $c_{a,b,\varepsilon}=|\log b|\min(c_0,1)$ is sufficient.
Multiplicative independence guarantees that none of the finitely many
forms used in choosing a constant vanishes.

\end{proof}
This measure concerns two homogeneous terms. It asserts no identical
exponent for a third, independently varying, integer constant term.
The uniform positive constant and the homogeneous two-logarithm
conclusion are now exported by
\nolinkurl{QuadraticPi/RationalTwoLogLinearForm.lean};
Appendix~\ref{app:formal-status} gives the exact declarations.
In particular, the completed endpoint is
\nolinkurl{QuadraticPi.rationalTwoLog_linearForm_lowerBound}.
The next section also has checked general number-field and algebraically normalized ratio endpoints, with their exact branch hypotheses.

\section{Conjugate ratios and algebraic normalizations}
\label{ratio:conjugate-section}

The $3d/s$ comparison and the algebraically normalized ratio families
below now have checked Lean endpoints. Their general number-field
interpolation, one-minor norm comparison, analytic estimates, and
parameter choices are assembled in the accompanying sources. Irrational
algebraic slopes are handled by the checked normalized interpolation
adapter. Appendix~\ref{app:formal-status} records the public declarations
and the exact matching, branch, and nonvanishing hypotheses.

The essential arithmetic point is to select one nonzero minor over
the number field and use its images at every embedding. Selecting
unrelated minors at different embeddings would not supply the norm
inequality used below. Exact matching of the chosen logarithm
branches, rather than matching their absolute values, supplies the
analytic smallness at each good embedding.

\begin{theorem}[Partial matching for a quotient of logarithms]
\label{ratio:matching}
Let $E$ have degree $d$ and let $a,b\in E^\times$.
Let $\xi\in\mathbb R\setminus\mathbb Q$ and suppose
there are $s$ distinct embeddings, with $1\le s\le d$,
$\sigma:E\hookrightarrow\mathbb C$ admitting
nonzero logarithms $\lambda_{a,\sigma},\lambda_{b,\sigma}$ with
\[
 e^{\lambda_{a,\sigma}}=\sigma(a),\qquad
 e^{\lambda_{b,\sigma}}=\sigma(b),\qquad
                 \lambda_{a,\sigma}=\xi\lambda_{b,\sigma}.
\]
Then
\[
                         2\le\mu(\xi)\le\frac{3d}{s}.
\]
\end{theorem}
\begin{proof}
Let $S$ be the specified set of good embeddings and put $D=d/s$.
Fix $\nu>3D$ and suppose there are infinitely many reduced fractions
$r=p/q$, with $q>0$, satisfying $|\xi-r|\le q^{-\nu}$.
Their denominators are unbounded and the fractions converge to $\xi$.
We shall choose finitely many distinct nonzero fractions
$r_i=p_i/q_i$ successively from this sequence, with
$w_i=\lceil\log q_i\rceil$ as large as required. As before, all
such choices precede the limit in $H$.

\emph{Exceptional slopes and interpolation.}
The elements $a,b$ cannot both be roots of unity. Indeed, every
logarithm of a root of unity is a rational multiple of $2\pi i$;
the quotient of two nonzero such logarithms is rational, contrary
to the hypothesis at any embedding in $S$. Consider the subgroup
\[
 \mathcal R=\{(p,q)\in\mathbb Z^2:
                         a^q/b^p\text{ is a root of unity}\}.
\]
If $(p_1,q_1),(p_2,q_2)\in\mathcal R$ are linearly independent,
eliminating $a$ and then $b$ from their two relations shows that
nonzero integer powers of both $a$ and $b$ are roots of unity.
Both elements would themselves be roots of unity. Thus
$\operatorname{rank}\mathcal R\le1$. All its elements with $q\ne0$
therefore have at most one rational slope $p/q$. This proves that
there is at most one exceptional rational slope for which
$a^q/b^p$ is a root of unity. A sequence converging to irrational
$\xi$ eventually avoids that slope and zero. We choose all $r_i$
from this tail; we may also require $|r_i|\le1+|\xi|$.

At the centers $(b^j,a^j,0)$, the character attached to $r_i$ takes
the values $(a^{q_i}/b^{p_i})^j$. They are pairwise distinct for
$0\le j<K$, since equality of two would make the base a root of
unity. These are exactly the character distinctions used in
Lemma~\ref{ratio:lem:two-torus}. The commuting frame, the separated
normal-basis inequalities, and the reduction of a character fiber
to a one-torus curve are unchanged over an algebraic closure of
$E$. No positivity or reality of the centers is used there. The
lemma consequently gives full row rank over that algebraic closure,
and hence a nonzero full-row minor over $E$.

\emph{One minor and its denominator.}
Use the truncations $G_i$, integers $L_i$, columns
$P=Y^hZ^kX^\gamma$, and rows $(j,\ell,\rho,\beta)$ of
Section~\ref{ratio:section}, with $3^j,2^j$ replaced by $b^j,a^j$.
The entry is
\[
 [t^\ell s^\rho u^\beta]\,
 P\bigl(b^j(1+t),a^j(1+s),
                   (G_i(s)-r_iG_i(t)+u_i)_i\bigr)\in E.
\]
For each sufficiently large divisible $H$, select one nonzero
$M\times M$ minor $\Delta_H$ and retain these same columns throughout
the proof. Lemma~\ref{ratio:shear} is a rational unitriangular row
change; it applies over $E$ and at every embedding. In particular,
the corresponding full-logarithm minor equals $\Delta_H$ exactly.
The row count and
\[
 \overline b_H=\frac1{MH}\sum_{\rm rows}w\cdot\beta,
                         \qquad0\le\overline b_H\le\theta
\]
are still those of \eqref{ratio:count}.

Choose positive integers $v_a,v_b$ such that $v_aa,v_bb$ are
algebraic integers. For the selected columns put
\[
 J_i=\sum_{\rm columns}\gamma_i-\sum_{\rm rows}\beta_i,\qquad
 C_H=\prod_i(q_iL_i)^{J_i}
       v_b^{(K-1)\sum_{\rm columns}h}
       v_a^{(K-1)\sum_{\rm columns}k}.
\]
A nonzero term of the determinant has $\beta_i\le\gamma_i$ at
each paired entry, so $J_i\ge0$. Multiply column $P$ by
$\prod_i(q_iL_i)^{\gamma_i}v_b^{(K-1)h}v_a^{(K-1)k}$ and row
$\beta$ by $\prod_i(q_iL_i)^{-\beta_i}$. The resulting entries
are algebraic integers: the additive coefficients are integral
because $q_iL_iG_i(s)-p_iL_iG_i(t)$ has integral coefficients,
and $j\le K-1$ ensures that the column torus factor clears
$b^{jh}a^{jk}$. Consequently
\[
                         C_H\Delta_H\in\mathcal O_E\setminus\{0\}.
\]
Set $\Lambda=4\log2$ and
\[
 E_{\rm ar}=\frac{\Lambda F_0}{v}
       +\frac{(K-1)\max(\log v_a,\log v_b)}{w_0}.
\]
Using $\log(q_iL_i)\le(1+\Lambda F_0/v)w_i$ and the column
weighted-degree bound gives
\[
 \frac{\log C_H}{MH}\le1-\overline b_H+E_{\rm ar}.
\]
The nonzero rational integer $N_{E/\mathbb Q}(C_H\Delta_H)$
has absolute value at least one. Thus the exact same minor satisfies
\begin{equation}\label{ratio:matching-norm}
 \sum_{\sigma:E\hookrightarrow\mathbb C}
       \frac{\log|\sigma(\Delta_H)|}{MH}
       \ge-\frac{d\log C_H}{MH}
       \ge-d(1-\overline b_H+E_{\rm ar}).
\end{equation}
Every embedding is counted once, including both members of a
nonreal conjugate pair. None of the embedded minors vanishes,
because each embedding is injective.

\emph{The good embeddings.}
For every selected column use the common entire families
\[
 f_{\gamma,P}(z,w)
 =[u^\gamma]P(e^z,e^w,w-\xi z+u_1,\ldots,w-\xi z+u_m).
\]
At $\sigma\in S$ their coefficient tests occur at
\[
 z=j\lambda_{b,\sigma}+\log(1+t),\qquad
 w=j\lambda_{a,\sigma}+\log(1+s).
\]
Here $w-\xi z=\log(1+s)-\xi\log(1+t)$, because the constant
term vanishes by the specified branch matching. In the equal
full-logarithm minor, the difference between its $i$th additive
coordinate and this analytic coordinate is precisely
$(\xi-r_i)\log(1+t)$. It does not depend on $\sigma$.
Therefore the translation identity \eqref{ratio:translation},
the scalar estimate \eqref{ratio:scalar}, and the bivariate Taylor
collision apply to this same selected minor at every good embedding.

For a uniform radius and growth constant take
\[
 R=4K\left(1+\max_{\sigma\in S}
             (|\lambda_{a,\sigma}|+|\lambda_{b,\sigma}|)\right),
                 \qquad B_R=2R(1+|\xi|).
\]
The testing points on $|t|=|s|=1/2$ lie in the radius-$R/2$
polydisc. The proof of \eqref{ratio:upper} consequently gives,
uniformly for $\sigma\in S$,
\begin{equation}\label{ratio:matching-good}
 \frac{\log|\sigma(\Delta_H)|}{MH}
 \le E_{\rm an}+o(1)+
 \max\{-c_2L+o(1),-\nu(A(1-\eta)-\overline b_H)\},
\end{equation}
where $c_2$ and $L$ are as in Lemma~\ref{ratio:collision} and
\eqref{ratio:L}, and a sufficient error is
\[
 E_{\rm an}=\frac R{w_0}+\frac{\log2}{v}
                +\frac{\log B_R+\nu+\log2}{w_*}.
\]
The $o(1)$ terms tend to zero as $H\to\infty$, after all other
parameters and fractions have been fixed.

\emph{The other embeddings.}
No matching logarithms are required here. Define the fixed constants
\[
 c_E=\max_{\sigma:E\hookrightarrow\mathbb C}
        \max(0,\log|\sigma(a)|,\log|\sigma(b)|),\qquad
 Q_\xi=1+(2+|\xi|)\log2.
\]
On $|t|=|s|=1/2$ one has $|G_i(t)|,|G_i(s)|\le\log2$.
On the additional circles $|u_i|=1$, each additive factor is
bounded by $Q_\xi$, using $|r_i|\le1+|\xi|$. Each torus factor
is bounded by $\frac32\exp((K-1)c_E)$. Cauchy's estimate for
$[t^\ell s^\rho u^\beta]$, followed by the determinant expansion,
therefore gives at every remaining embedding
\begin{equation}\label{ratio:matching-bad}
 \frac{\log|\sigma(\Delta_H)|}{MH}
       \le E_{\rm bad}+o(1),\qquad
 E_{\rm bad}=\frac{\log(3/2)+(K-1)c_E}{w_0}
                   +\frac{\log2}{v}+\frac{\log Q_\xi}{w_*}.
\end{equation}
Indeed $h+k\le H/w_0$, $\sum_i\gamma_i\le H/w_*$, and
$\ell+\rho<H/v$ bound each entry by $\exp(HE_{\rm bad})$.
The determinant factor contributes $\log(M!)/(MH)\le\log M/H=o(1)$
by \eqref{ratio:count}. This is a crude growth bound, not a claim
of analytic smallness at a bad embedding.

\emph{The averaged comparison.}
Combine \eqref{ratio:matching-norm}--\eqref{ratio:matching-bad}
and divide by $s$. With
\[
 E=DE_{\rm ar}+E_{\rm an}+(D-1)E_{\rm bad},
\]
it suffices to arrange
\begin{equation}\label{ratio:matching-gap}
 g=\nu(A(1-\eta)-\theta)-D(1-\theta)>0,\qquad
                          E<g,\qquad c_2L>D+E.
\end{equation}
To see this directly, the approximation alternative minus the
norm cost is
\[
 \nu(A(1-\eta)-\overline b_H)-D(1-\overline b_H)
 =\nu A(1-\eta)-D-(\nu-D)\overline b_H\ge g,
\]
since $\nu>D$ and $\overline b_H\le\theta$. The collision
alternative has norm cost at most $D$, since
$1-\overline b_H\le1$. Under \eqref{ratio:matching-gap} both
alternatives contradict the norm inequality for sufficiently large $H$.

\emph{The explicit order of parameter choices.}
Because $\nu>3D$, choose rational $b_0$ with
\[
                         \frac23<b_0<1-\frac D\nu.
\]
For sufficiently small positive rational $\delta$ put
$\theta=1-\delta$ and $A=1-b_0\delta$. Then
\[
 \nu(A-\theta)-D(1-\theta)
                 =\bigl(\nu(1-b_0)-D\bigr)\delta>0,
                  \qquad A^3<\theta^2.
\]
The second inequality follows since the derivative at $\delta=0$
of $(1-b_0\delta)^3-(1-\delta)^2$ is $2-3b_0<0$.
Choose $\eta>0$ small enough that the first strict margin persists,
and fix rational $F_0>2/\theta$. Choose rational $B,C$ satisfying
\[
              A<B<\theta^{2/3},\qquad B/\theta<C<1/\sqrt B.
\]
The interval for $C$ is nonempty because $B^3<\theta^2$.
As $A>\theta$, these choices give $C>1$, $C\theta<1$,
$C\sqrt B<1$, and $C\theta/B>1$. For even integers $m$ use
exactly \eqref{ratio:parameter-values}:
\[
 K=\lfloor C^m\rfloor,\quad w_0=B^{-m/2},\quad
 v=\left\lceil\sqrt{2K\theta^mw_0^2}\right\rceil,
                      \qquad\sigma=\frac1{100(m+3)}.
\]
The geometric inequalities hold for all sufficiently large $m$
by the calculation in Section~\ref{ratio:parameters}. More explicitly,
$K(w_0/v)^2\theta^m\le1/2$, the remaining volume expressions
tend to zero, and $w_0/v$ grows exponentially faster than the required
$4(m+3)/\sigma$. In addition,
\[
 \frac K{w_0}\longrightarrow0,\qquad v\longrightarrow\infty,
 \qquad
 L\sim\frac{\eta^{3/2}(B/A)^{m/2}}
                   {\sqrt{2(m+1)(m+2)}}\longrightarrow\infty.
\]
Thus the arithmetic torus cost, the common-radius cost $R/w_0$,
and all $1/v$ costs tend to zero, including their fixed factors
$D$ and $D-1$. First fix a sufficiently large finite even $m$
so these costs are smaller than the strict margin and $c_2L$ is
larger than the required norm cost. Next select the $m$ fractions
successively far out in the nonexceptional tail. This meets every
slope-independent interpolation threshold and makes all remaining
$w_*^{-1}$ errors small enough for \eqref{ratio:matching-gap}.
Finally let $H$ tend to infinity through sufficiently divisible values
to remove the $o(1)$ terms. This contradicts infinitely many
approximations of exponent $\nu$. Since $\nu>3d/s$ was arbitrary,
$\mu(\xi)\le3d/s$. Irrationality is a hypothesis, so
Lemma~\ref{prelim:dirichlet} supplies $\mu(\xi)\ge2$.
\end{proof}

\begin{corollary}[Full matching for a quotient of logarithms]
\label{ratio:full-matching}
Under the hypotheses of Theorem~\ref{ratio:matching}, if every
embedding of $E$ admits the specified nonzero logarithms with the
same real irrational quotient $\xi$, then
\[
                              2\le\mu(\xi)\le3.
\]
\end{corollary}
\begin{proof}
Take $s=d$ in Theorem~\ref{ratio:matching}. In this case the norm
averages precisely $d$ good-embedding estimates, with no
bad-embedding contribution. This is a bound between two and three;
the argument does not identify the exact exponent in general.
\end{proof}

\begin{corollary}[Quadratic norm-one ratios]\label{ratio:quadratic}
Let $E/\mathbb Q$ be quadratic with nontrivial involution $\tau$.
Let $a,b\in E^\times$ satisfy
$\tau(a)=a^{-1}$, $\tau(b)=b^{-1}$. If
$\lambda_a,\lambda_b$ are nonzero logarithms and
$\xi=\lambda_a/\lambda_b\in\mathbb R\setminus\mathbb Q$, then
\[
                              2\le\mu(\xi)\le3.
\]
\end{corollary}
\begin{proof}
At the given embedding use $\lambda_a,\lambda_b$; at its conjugate
use $-\lambda_a,-\lambda_b$. Their exponentials are $a^{-1},b^{-1}$
and their quotient is unchanged. Thus all $s=d=2$ embeddings are
good, and Corollary~\ref{ratio:full-matching} applies.
\end{proof}

For positive $a,b$ in a real quadratic field, individual norms
$\pm1$ suffice after replacing both by their squares. Their real
logarithm quotient is unchanged. Two positive integral units in a
real quadratic field have a rational real-logarithm quotient, because
the unit rank is one; norm-one elements with allowed denominators
can give irrational quotients. For instance
\[
 a=3+2\sqrt2,\qquad b=\frac{3+\sqrt2}{3-\sqrt2}
\]
are independent: $a$ is a unit, whereas $b$ has nonzero valuation
at a prime above $7$. A multiplicative relation first forces the
exponent of $b$ to vanish by that valuation, and then that of $a$
to vanish since $a>1$. A rational logarithm quotient would give
such a relation. Hence
\[
 2\le\mu\!\left(\frac{\log(3+2\sqrt2)}
                   {\log((3+\sqrt2)/(3-\sqrt2))}\right)\le3.
\]

\paragraph{An explicit pair of arctangents.}
In $\mathbb Q(i)$ take
\[
 a=\frac{2+i}{2-i},\qquad b=\frac{4+i}{4-i}.
\]
Choose $\lambda_a=2i\arctan(1/2)$ and
$\lambda_b=2i\arctan(1/4)$. Their conjugates are their negatives.
The Gaussian primes $2+i$ and $4+i$ have norms $5$ and $17$.
Their valuations in a relation $a^u b^v=\zeta$ for a root of unity
$\zeta$ force $u=0$ and then $v=0$. In particular the quotient
of the displayed logarithms is irrational: if it were $p/q$,
exponentiating $q\lambda_a=p\lambda_b$ would give
$a^q b^{-p}=1$. Therefore
\[
                         \boxed{\displaystyle
 2\le\mu\!\left(\frac{\arctan(1/2)}{\arctan(1/4)}\right)\le3.}
\]
Equivalently, for every $\varepsilon>0$ a positive constant $c$
satisfies
\[
 |p\arctan(1/2)+q\arctan(1/4)|
             \ge c\max(1,|p|,|q|)^{-2-\varepsilon}
\]
for all nonzero integer pairs $(p,q)$. This follows from the
exponent-three ratio bound by the same height comparison as in
Corollary~\ref{ratio:linear-form}.

\paragraph{Arctangent divided by the circular period.}
Let $r\in\mathbb Q\setminus\{0,1,-1\}$. In $\mathbb Q(i)$ put
\[
 a=\frac{1+ir}{1-ir},\qquad b=-1,\qquad
 \lambda_a=2i\arctan r,\qquad\lambda_b=i\pi.
\]
The only roots of unity in $\mathbb Q(i)$ are $1,-1,i,-i$;
the displayed $a$ is none of them for these finite $r$.
Therefore $2\arctan r/\pi$ is irrational, since a rational value
would make $a$ a root of unity. The two embeddings are good,
using the negative logarithms at complex conjugation. Apply
Corollary~\ref{ratio:full-matching} to $2\arctan r/\pi$ and then
the rational-scaling case of Lemma~\ref{prelim:mobius}. Hence
\[
                        \boxed{\displaystyle
                2\le\mu(\arctan r/\pi)\le3.}
\]
This is a statement for each fixed $r$; no uniform dependence of
the approximation constant on its height is asserted.

More generally, an involution in a degree-$2m$ field that inverts
both $a$ and $b$ supplies two good embeddings and gives
$2\le\mu(\lambda_a/\lambda_b)\le3m$. This includes relative
norm-one elements in quadratic extensions of higher-degree fields
whenever the specified logarithm quotient is real and irrational.
The upper bound improves to three if the required matching extends
to every embedding. In contrast with the single-logarithm scalar
matching problem, no unconditional classification of all possible
ratio-matching conjugates is asserted here.

\subsection{Algebraic slope normalization and mixed circular--real logarithms}

The irrational-algebraic-slope interpolation, normalized matching
ratios, and mixed circular--real applications in this subsection have
checked Lean endpoints. The endpoint map in
Appendix~\ref{app:formal-status} distinguishes their actual branch and
embedding assumptions from the rational-base special case.

\begin{lemma}[Irrational algebraic slopes in the two-torus interpolation]
\label{ratio:irrational-slope}
In the two-torus interpolation statement, one may replace all distinct
nonzero rational slopes $r_i$ by $cr_i$, where $c$ is any fixed
irrational algebraic number.  Suppose the paired centers $(b^j,a^j)$
are distinct for all $j\ge0$.  No exceptional character slope has
to be removed.  The same sufficient weight inequalities
and slope-independent successive affine-weight thresholds apply.
\end{lemma}
\begin{proof}
Work over an algebraic closure of the field containing the data.  The
commuting frame becomes
\[
 D_Y=Y\partial_Y-\sum_i cr_i\partial_{X_i},\qquad
 D_Z=Z\partial_Z+\sum_i\partial_{X_i},\qquad
 D_i=\partial_{X_i}.
\]
The coefficients $cr_i$ are constants.  Consequently the frame still
preserves weighted degree, and in the local parameters
\[
 t=Y/b^j-1,\quad s=Z/a^j-1,\quad
 u_i=X_i-\log(1+s)+cr_i\log(1+t)
\]
it is $(1+t)\partial_t,(1+s)\partial_s,\partial_{u_i}$.
The dimension count, zero--pole comparison, persistent-component
construction, and normal-basis inequalities in the proof of
Lemma~\ref{ratio:lem:two-torus} therefore apply without any new
coefficient-dependent weight restriction.

If every affine coordinate direction is tangent to the persistent
component $T$, the same torus-weight contradiction finishes the
argument.  Otherwise choose the largest index $i$ whose affine
coordinate direction is nontangent.  The separated normal-basis
argument says that every frame normal basis must contain $D_i$.
Equivalently, the tangent space of $T$ is contained in
\[
             \ker(dX_i+cr_i\,dY/Y-dZ/Z).
\]
Thus the displayed differential vanishes on $T$.

Here the irrationality of $cr_i$ gives a stronger conclusion than
the rational-character argument.  Restrict to an algebraic curve
meeting the smooth open part of $T$, and pass to its complete smooth
normalization.  At every point $P$ the residue of an exact
differential is zero, whereas the residue of $dY/Y$ is
$\operatorname{ord}_P Y$.  Hence
\[
             cr_i\operatorname{ord}_P Y=\operatorname{ord}_P Z.
\]
Both orders are integers and $cr_i\notin\mathbb Q$, since
$r_i$ is a nonzero rational number.  Both orders must therefore
vanish.  The rational functions $Y$ and $Z$ have no zeros or poles
on the complete curve, so they are constant.  The differential
identity then gives $dX_i=0$, and characteristic zero makes $X_i$
constant as well.

These functions are consequently constant on $T$: if one were
nonconstant, a curve through a general smooth point, chosen with
tangent direction on which its differential is nonzero, would give
a nonconstant restriction, contrary to the preceding argument.
In particular $Y,Z,X_i$ are constant on the putative violating
curve $C\subseteq T$.  Since the paired centers are distinct, $C$
can meet only one center, say $P_0$.

On $C$ both torus shifts and all their logarithmic shifts vanish.
Thus the remaining local parameters restrict to
$u_l=X_l-X_l(P_0)$.  Some $X_l$ is nonconstant, because otherwise
every ambient coordinate would be constant on the curve.  On the
complete normalization of $C$, its branch contacts satisfy
\[
 \sum_{P\mapsto P_0}h_P
 \le \frac{\theta}{w_l}
       \sum_{P\mapsto P_0}\operatorname{ord}_P(X_l-X_l(P_0))
 \le \theta\frac{\deg X_l}{w_l}
 \le\theta\,d_W(C).
\]
The middle inequality bounds the selected zeros by all zeros of
$X_l-X_l(P_0)$, whose total multiplicity is the pole degree
$\deg X_l$.  The last inequality follows directly from the
definition of the weighted pole degree $d_W(C)$.  Since
$(1+\sigma)\theta<1$, this contradicts
$d_W(C)<(1+\sigma)\sum h_P$.  No character-fiber projection is
needed in this case.

Finally, replacing the logarithms by sufficiently long Taylor
polynomials changes each $u_i$ only by terms of strictly larger
weight; multiplication by the fixed scalar $cr_i$ does not change
that fact.  The weighted jet ideals are preserved.  The same
curve-to-jet argument as in Theorem~\ref{geom:thm:main} therefore
proves the required interpolation surjection.  The determinant
equality in Lemma~\ref{ratio:shear} also holds over the present
coefficient field, because its proof is a triangular change of
rows with diagonal one.
\end{proof}

\begin{theorem}[Normalized quotient with matching embeddings]
\label{ratio:normalized}
Let $a,b,c\in E^\times$, $c\notin\mathbb Q$,
$d=[E:\mathbb Q]$, and suppose $a,b$
are not both roots of unity.  Let $x\in\mathbb R\setminus\mathbb Q$.
Suppose that $s\ge1$ embeddings $\sigma:E\hookrightarrow\mathbb C$
admit nonzero logarithms satisfying
\[
 e^{\lambda_{a,\sigma}}=\sigma(a),\quad
 e^{\lambda_{b,\sigma}}=\sigma(b),\quad
             \lambda_{a,\sigma}=\sigma(c)x\lambda_{b,\sigma}.
\]
Then
\[
                             2\le\mu(x)\le3d/s.
\]
\end{theorem}
\begin{proof}
Dirichlet's theorem, Lemma~\ref{prelim:dirichlet}, gives the lower
bound because $x$ is real and irrational.  For the upper bound,
suppose that an exponent $\nu>3d/s$ admits arbitrarily large reduced
approximants $r_i=p_i/q_i$ with
$|x-r_i|\le q_i^{-\nu}$.  Select distinct nonzero approximants
successively as in the rational-slope proof, and put
$w_i=\lceil\log q_i\rceil$.

Use the matrix of that proof with torus centers $(b^j,a^j)$ and
slopes $cr_i$.  Its entries lie in $E$.  The centers are distinct:
equality for two different indices would make both $a$ and $b$
roots of unity.  The preceding lemma therefore supplies a nonzero
full-row minor $\Delta_H\in E$, with one fixed set of selected
columns.  Those columns remain fixed throughout the norm argument.

We spell out the additional denominator clearing.  Choose positive
integers $u,v_a,v_b$ such that $uc,v_aa,v_bb$ are algebraic
integers.  With the previous $L_i$ and $G_i$, set
$U_i=uq_iL_i$.  Then
\[
 U_i\bigl(G_i(s)-cr_iG_i(t)\bigr)
       =uq_iL_iG_i(s)-p_i(uc)L_iG_i(t)
\]
has algebraic-integer coefficients.  Scale a column
$Y^hZ^kX^\gamma$ by
\[
 v_b^{(K-1)h}v_a^{(K-1)k}\prod_iU_i^{\gamma_i},
\]
and a row of transverse index $\beta$ by
$\prod_iU_i^{-\beta_i}$.  Every resulting entry is an algebraic
integer: the torus factors clear $(b^j)^h(a^j)^k$ for $j<K$,
and the additive factors clear precisely the powers remaining
after $[u^\beta]$ extraction.

As before, a nonzero determinant term gives
$J_i=\sum_{\rm columns}\gamma_i-\sum_{\rm rows}\beta_i\ge0$.
Thus the total determinant multiplier $C_H$ is a positive rational
integer, and $C_H\Delta_H$ is a nonzero algebraic integer.  In the
notation of the preceding section,
\[
 \frac{\log C_H}{MH}
 \le 1-\overline b_H+\frac{\Lambda F_0}{v}
       +\frac{\log u}{w_*}+O(K/w_0),
       \qquad 0\le\overline b_H\le\theta.
\]
Indeed the extra $u$ contributes
$(\log u)\sum_iJ_i/(MH)\le(\log u)/w_*$.  No degree factor
is introduced until the field norm is taken.

At a good embedding $\sigma$, replace the truncated logarithms
by full logarithms in this same selected minor.  The shear adds
only terms of weight greater than $w_i/\theta$, so its coefficient
matrix is triangular with diagonal one over $E$.  Applying
$\sigma$ preserves this determinant identity.  Define
\[
 f_{\gamma,P,\sigma}(z,w)
 =[v^\gamma]P(e^z,e^w,
             w-\sigma(c)xz+v_1,\ldots,w-\sigma(c)xz+v_m).
\]
The tests occur at
\[
 z=j\lambda_{b,\sigma}+\log(1+t),\qquad
 w=j\lambda_{a,\sigma}+\log(1+s).
\]
By the matching hypothesis the constant term of
$w-\sigma(c)xz$ is zero.  The exact difference between the full
matrix's $i$th additive coordinate and this common analytic
coordinate is
\[
                         \sigma(c)(x-r_i)\log(1+t).
\]
Consequently the previous finite translation identity and
bivariate Taylor collision estimate apply.  The extra factor
$\sigma(c)$ in each translation power contributes only
$O(1/w_*)$ to the normalized logarithmic bound.  The fixed complex
logarithms merely change the constant multiplying the Cauchy
radius $K$.  Entire-function coefficient vectors need only be
common across rows within a single embedding; the determinant
argument never requires them to agree at different embeddings.

There are finitely many embeddings.  We may therefore use one
upper error $E_{\rm an}$ for all good embeddings, obtaining
\[
 \frac{\log|\sigma\Delta_H|}{MH}
 \le E_{\rm an}+o(1)+
 \max\{-c_2L+o(1),-\nu(A(1-\eta)-\overline b_H)\}.
\]
At a bad embedding, bound the truncated matrix directly on
$|t|=|s|=1/2$ and $|u_i|=1$.  The truncated logarithms are bounded
uniformly in their lengths, the slopes $\sigma(c)r_i$ are bounded
once the approximants lie in a fixed neighborhood of $x$, and the
torus centers have logarithmic size $O(K)$.  Coefficient extraction
and the determinant inequality then give
\[
 \frac{\log|\sigma\Delta_H|}{MH}
      \le E_{\rm bad}+o(1),\qquad
 E_{\rm bad}=O(K/w_0+1/v+1/w_*).
\]
All constants here depend only on the fixed algebraic data and
chosen logarithms, not on $H$ or the heights of the selected
approximants.

Put $D=d/s$.  The nonzero integer norm satisfies
\[
 0\le\log\bigl|N_{E/\mathbb Q}(C_H\Delta_H)\bigr|
       =d\log C_H+\sum_\sigma\log|\sigma\Delta_H|.
\]
Using the preceding estimates and dividing by $sMH$ gives the
same two sufficient strict comparisons as in
Theorem~\ref{ratio:matching}:
\[
 \nu(A(1-\eta)-\theta)>D(1-\theta)+E,
                  \qquad c_2L>D+E,
\]
where $E=D E_{\rm ar}+E_{\rm an}+(D-1)E_{\rm bad}$ and
$E_{\rm ar}$ includes the displayed denominator costs.  For the
first comparison the gap at row grade $\overline b_H$ is
\[
 \nu A(1-\eta)-D-(\nu-D)\overline b_H.
\]
Because $\nu>D$, its minimum on $[0,\theta]$ occurs at $\theta$.
The second comparison uses $D(1-\overline b_H)\le D$.

Finally choose $2/3<b_0<1-D/\nu$, put
$\theta=1-\delta$ and $A=1-b_0\delta$, and take $\delta>0$
small.  Then $\nu(A-\theta)>D(1-\theta)$ and $A^3<\theta^2$.
Take $\eta$ small enough to retain the first strict gap.  The
parameter choices of Section~\ref{ratio:parameters} make $L$
arbitrarily large and $K/w_0,1/v$ arbitrarily small.  After fixing
that finite dimension, choose the approximants successively to
meet the interpolation thresholds and make all $1/w_*$ errors
small; finally let $H$ tend to infinity.  Both comparisons hold,
contradicting the norm inequality.  This excludes every
$\nu>3d/s$ and proves the upper bound.
\end{proof}

For nonzero rational $c$, the same conclusion follows from the
unnormalized quotient theorem applied to $cx$, and the
rational-scaling case of Lemma~\ref{prelim:mobius}.

\begin{corollary}[A circular period divided by a rational logarithm]
\label{ratio:pi-log}
For every positive rational $a\ne1$ and every positive rational $D$,
\[
                         \boxed{\displaystyle
             2\le\mu\!\left(\frac{\pi}{\sqrt D\log a}\right)\le3.}
\]
In particular $2\le\mu(\pi/\log2)\le3$.
\end{corollary}
\begin{proof}
Write $x=\pi/(\sqrt D\log a)$.  The denominator is nonzero, so
$x$ is real and nonzero.  First verify the irrationality required
by Theorem~\ref{ratio:normalized}.  If $x$ were algebraic, then
$i\sqrt D\,x$ would be a nonreal algebraic number, hence an
algebraic irrational number.  Gel'fond--Schneider applied to the
algebraic base $a\ne0,1$ says that its power defined using the
real logarithm of $a$ is transcendental.  But that power is
\[
       \exp(i\sqrt D\,x\log a)=\exp(i\pi)=-1,
\]
a contradiction.  Thus $x$ is transcendental, in particular
irrational.

Now work in the imaginary quadratic field
$E=\mathbb Q(\sqrt{-D})$, using torus bases $-1,a$ and
normalization $c=i\sqrt D$.  The second torus base is not a root
of unity, since it is positive and different from one.  At the
identity choose logarithms $i\pi,\log a$.  At conjugation choose
$-i\pi,\log a$; conjugation also sends $c$ to $-c$.  Thus at
both embeddings the first logarithm equals $\sigma(c)x$ times
the second.  Both embeddings are good, so $s=d=2$ and the
theorem gives $2\le\mu(x)\le3$.
\end{proof}

For $D=1$ the arithmetic also has a direct description: the
cleared nonzero determinant lies in $\mathbb Z[i]$, whence
\[
                         |C_H\Delta_H|\ge1.
\]
More generally, a nonzero algebraic integer $\alpha$ in an
imaginary quadratic field has
$|\alpha|^2=N_{E/\mathbb Q}(\alpha)\in\mathbb Z_{>0}$.
Thus $|\alpha|\ge1$, and the principal arithmetic cost is
$1-\overline b_H$, exactly as in the rational two-logarithm
argument.  This agrees with the averaged-norm calculation at
$d/s=1$.

\begin{corollary}[Arctangent divided by a rational logarithm]
\label{ratio:atan-log}
For every nonzero rational $r$ and every positive rational $a\ne1$,
\[
                         \boxed{\displaystyle
              2\le\mu\!\left(\frac{\arctan r}{\log a}\right)\le3.}
\]
\end{corollary}
\begin{proof}
Set $x=\arctan r/\log a$, which is real and nonzero.  If $x$
were algebraic, the exponent $2ix$ would be nonreal algebraic
and therefore irrational.  Gel'fond--Schneider would make
$\exp(2ix\log a)$ transcendental, whereas
\[
          \exp(2ix\log a)=\exp(2i\arctan r)
                         =\frac{1+ir}{1-ir}\in\mathbb Q(i).
\]
This contradiction proves transcendence, hence irrationality.

In $E=\mathbb Q(i)$ use torus bases $(1+ir)/(1-ir)$ and $a$,
normalization $c=2i$, and logarithms $2i\arctan r,\log a$.
They are both nonzero.  Conjugation negates the first logarithm
and $c$, while preserving the second logarithm.  Hence both
embeddings give the same normalized target $x$.  The base $a$
is not a root of unity, even when the first base is one (as can
happen for $r=\pm1$).  The normalized theorem applies with
$s=d=2$ and proves both bounds.
\end{proof}

\begin{corollary}[A real quadratic logarithm divided by a rational logarithm]
\label{ratio:quadratic-log}
Let $D>0$ be rational and nonsquare, and let
$a\in\mathbb Q(\sqrt D)$ be positive, different from $1$, and
have norm $1$ or $-1$.  For every positive rational $b\ne1$,
\[
                         \boxed{\displaystyle
       2\le\mu\!\left(\frac{\log a}{\sqrt D\,\log b}\right)\le3.}
\]
In particular, writing $\varphi=(1+\sqrt5)/2$,
\[
 2\le\mu\!\left(\frac{\log(1+\sqrt2)}{\sqrt2\log2}\right)\le3,
 \qquad
 2\le\mu\!\left(\frac{\log\varphi}{\sqrt5\log2}\right)\le3.
\]
\end{corollary}
\begin{proof}
First suppose $N_{E/\mathbb Q}(a)=1$, where
$E=\mathbb Q(\sqrt D)$, and write
$x=\log a/(\sqrt D\log b)$.  This is a nonzero real number.
If $x$ were algebraic and $\sqrt D\,x$ were irrational, then
Gel'fond--Schneider applied to $b$ would contradict
\[
                  \exp(\sqrt D\,x\log b)=a.
\]
The remaining possibility is a nonzero rational exponent
$\sqrt D\,x=u/v$, with integers $u\ne0$ and $v>0$.  The real
logarithm equality then gives $a^v=b^u$.  Taking quadratic norms
gives
\[
                 1=N(a)^v=N(b)^u=b^{2u},
\]
which is impossible for positive $b\ne1$ and $u\ne0$.
Thus $x$ is transcendental and in particular irrational.

Use torus bases $a,b$ and normalization $c=\sqrt D$.
At the identity take real logarithms $\log a,\log b$.
The other conjugate of $a$ is $a^{-1}>0$, while $b$ is fixed;
at that embedding take $-\log a,\log b$.  Since conjugation
also negates $c$, both embeddings satisfy the matching identity
for $x$.  The rational base $b$ is not a root of unity.
Theorem~\ref{ratio:normalized}, with $s=d=2$, therefore gives
$2\le\mu(x)\le3$.

If $N(a)=-1$, put $a'=a^2$.  Then $a'>0$, $a'\ne1$, and
$N(a')=1$.  The norm-one case already proved that
$\log a'/(\sqrt D\log b)=2x$ is transcendental; hence $x$
is also transcendental.  Apply the normalized theorem directly
to torus bases $a',b$ and normalization $c'=2\sqrt D$.
At the two embeddings the first logarithms are
$2\log a$ and $-2\log a$, respectively, while the second is
$\log b$ and $c'$ changes sign.  They therefore match the
unchanged target $x$, proving the same two bounds.
Finally $1+\sqrt2$ and $\varphi$ have norm minus one, which
establishes the displayed examples.
\end{proof}

For example, the circular-period corollary with $D=1$ and $a=2$
is equivalent to the following fixed two-term bound: for every
$\varepsilon>0$ a constant $C_\varepsilon>0$ satisfies
\[
 |p\pi+q\log2|
    \ge C_\varepsilon\max(1,|p|,|q|)^{-2-\varepsilon}
                 \qquad((p,q)\in\mathbb Z^2\setminus\{(0,0)\}).
\]
For $p\ne0$, factor the form as
$p\log2\,(\pi/\log2+q/p)$ and apply the exponent-three bound;
when $-q/p$ stays near the fixed target, the height is comparable
to $|p|$.  Outside such a neighborhood, the form is bounded below
by a positive multiple of the height after also separating the
region of large $|q/p|$.  The case $p=0$ is immediate.  Conversely,
substitution of $(p,q)=(q,-p)$ in this linear-form inequality and
division by $q|\log2|$ gives the corresponding exponent-three
lower bounds for rational approximation.  These statements concern
fixed bases; no uniform dependence of $C_\varepsilon$ on their
heights is asserted.

\section{Quadratic logarithmic families: arithmetic and analytic proofs}
\label{extquad:section}

This section supplies the arithmetic and analytic details for the quadratic
families used in the preceding discussion. The arithmetic assertions concern
rational parameters and ordinary rational approximation to real numbers.
The analytic assertions hold more generally for nonzero real parameters,
on the domains stated below. Each proof is accompanied by its exact Lean
source correspondence. The general interpolation and determinant theorem
is used through its established scalar-matching consequence; the work here
is to construct its algebraic data, verify every embedding, and identify
the actual real and complex functions to which it applies.

\subsection{The common-scalar principle and rational linear combinations}
\label{extquad:matching}

For clarity, the all-embedding consequence needed throughout this section
has the following form. Let $E$ be a number field, let $A,c\in E$ with
$c\ne0$, and let $x\in\R\setminus\{0\}$. Suppose that
\begin{equation}\label{extquad:all-matching}
 \exp\bigl(\sigma(c)x\bigr)=\sigma(A)
 \qquad\text{for every embedding }\sigma:E\hookrightarrow\C.
\end{equation}
Then, for every $\nu>2$, there is an integer $Q\ge2$ such that
\begin{equation}\label{extquad:all-denominators}
 q^{-\nu}\le\left|x-\frac pq\right|
 \qquad(p\in\Z,\ q\in\Z,\ q\ge Q).
\end{equation}
This is the precise all-denominator lower bound used here. It first implies
that $x$ is irrational: a rational $x$ would have exact representations
with arbitrarily large denominator multiples. It then implies
$\mu(x)\le2$, and the real Dirichlet lower bound gives $\mu(x)=2$.

The scalar $c$ need not be an algebraic integer. Choose a positive integer
$M$ for which $Mc$ is integral. Equation~\eqref{extquad:all-matching} gives
\[
 \exp\bigl(\sigma(Mc)x\bigr)=\sigma(A^M),
\]
so the integral-scalar theorem applies without changing $x$. In particular,
none of the applications below presupposes that a rational square root
is integral, or that multiplication by an arbitrary algebraic number
preserves an irrationality exponent.

\paragraph{Lean correspondence.}
The endpoint is
\path{QuadraticPi.scalarMatchingLogarithm_eventualLowerBound}
in \path{QuadraticPi/FullEmbeddingLogarithmTheorem.lean}; its hypotheses
are exactly the nonzero scalar, nonzero real target, and the identities
for all complex embeddings above. The integral-denominator reduction is
\path{QuadraticPi.ScalarMatchingPower.exists_integral_matching_power}.
The property \eqref{extquad:all-denominators} is
\path{QuadraticPi.EventualLowerBound}, defined in
\path{QuadraticPi/ExponentConclusion.lean}; the conclusion uses
\path{QuadraticPi.irrationalityExponent_eq_two_of_eventualLowerBound}.

\begin{proposition}[Rational closure for one common scalar]
\label{extquad:common-scalar-closure}
Let $I$ be a finite index set. Suppose $c\in E\setminus\{0\}$,
$A_j\in E$, and $x_j\in\R$ satisfy
\[
 \exp\bigl(\sigma(c)x_j\bigr)=\sigma(A_j)
 \qquad(j\in I,\ \sigma:E\hookrightarrow\C).
\]
For $q_j\in\Q$, put $X=\sum_{j\in I}q_jx_j$. If $X\ne0$, then
$X$ satisfies \eqref{extquad:all-denominators} and $\mu(X)=2$.
\end{proposition}
\begin{proof}
Choose one positive integer $N$ with $Nq_j=k_j\in\Z$ for every $j$.
Each $A_j$ is nonzero, since its image under a complex embedding is an
exponential. Define $B=\prod_{j\in I}A_j^{k_j}\in E$. For each $\sigma$,
\begin{align*}
 \exp\bigl(\sigma(Nc)X\bigr)
 &=\exp\left(\sum_{j\in I} k_j\sigma(c)x_j\right)\\
 &=\prod_{j\in I}\exp\bigl(\sigma(c)x_j\bigr)^{k_j}
 =\prod_{j\in I}\sigma(A_j)^{k_j}=\sigma(B).
\end{align*}
These equalities hold also for negative $k_j$, by the exponential identity
$\exp(-z)=\exp(z)^{-1}$. Since $Nc\ne0$ and $X\ne0$, the common-scalar
principle applies. The argument is an identity for the actual real sum
$X$; it requires no addition formula for principal logarithms.
\end{proof}

\paragraph{Lean correspondence.}
The integer $N$ and the coefficients $k_j$ are supplied by
\path{QuadraticPi.RationalSumDenominators.exists_common_positive_denominator}
in \path{QuadraticPi/RationalSumDenominators.lean}. The product and its
embedding identities are proved by
\path{QuadraticPi.scalarMatching_rational_sum}; the lower bound and exact
exponent are
\path{QuadraticPi.scalarMatching_rational_sum_eventualLowerBound} and
\path{QuadraticPi.scalarMatching_rational_sum_irrationalityExponent_eq_two},
all in \path{QuadraticPi/ScalarMatchingLinearCombination.lean}.

\begin{corollary}[Rational linear combinations of rational logarithms]
\label{p1:rational-log-sums}
Let $a_1,\ldots,a_n$ be positive rational numbers and
$r_1,\ldots,r_n\in\Q$. If $X=\sum_jr_j\log a_j\ne0$, then
$\mu(X)=2$.
\end{corollary}
\begin{proof}
Choose $N\ge1$ with $k_j=Nr_j\in\Z$ and set
$A=\prod_ja_j^{k_j}\in\Q_{>0}$. The real product and integer-power
identities give $NX=\log A$. In particular $A\ne1$.
The rational-logarithm case of Theorem~\ref{slog:thm:real} gives
$\mu(\log A)=2$, and invariance under multiplication by the nonzero
rational number $1/N$ gives the claim. Alternatively this is the case
$E=\Q$, $c=1$, $x_j=\log a_j$ of
Proposition~\ref{extquad:common-scalar-closure}.
\end{proof}
The latter formulation is a direct specialization of the completed Lean
theorem \path{QuadraticPi.scalarMatching_rational_sum_irrationalityExponent_eq_two}.
Thus a linear combination is permitted to involve several distinct
rational arguments. The hypothesis is that its actual value is nonzero,
not that each coefficient or each logarithm is nonzero.


\subsection{Normalized real quadratic logarithms and the actual field norm}
\label{extquad:real-quadratic}

\begin{theorem}[The coordinate form, including rational square parameters]
\label{extquad:coordinate-theorem}
Let $D\in\Q$, $D>0$, and $u,v\in\Q$. Put
$\alpha=u+v\sqrt D$. If
\begin{equation}\label{extquad:coordinate-assumptions}
 \alpha>0,\qquad \alpha\ne1,\qquad (u^2-Dv^2)^2=1,
\end{equation}
then
\[
 \mu\left(\frac{\log\alpha}{\sqrt D}\right)=2.
\]
The target also satisfies the all-denominator bound
\eqref{extquad:all-denominators}.
\end{theorem}
\begin{proof}
Take the actual field $E=\Q(\sqrt D)\subset\R$ and write
$\delta=\sqrt D\in E$. Use
\[
 x=\frac{\log\alpha}{\sqrt D},\qquad
 c=2\delta,\qquad A=(u+v\delta)^2.
\]
The parameter condition gives $\delta\ne0$, and positivity together with
$\alpha\ne1$ gives $x\ne0$. Every embedding $\sigma:E\hookrightarrow\C$
satisfies $\sigma(\delta)^2=D$, hence
$\sigma(\delta)=\sqrt D$ or $-\sqrt D$.

If $\sigma(\delta)=\sqrt D$, then
$\sigma(A)=\alpha^2=\exp(2\log\alpha)=\exp(\sigma(c)x)$.
For the other sign, put $\alpha'=u-v\sqrt D$. The squared norm condition
gives
\[
 \alpha^2(\alpha')^2=(u^2-Dv^2)^2=1,
 \qquad (\alpha')^2=\alpha^{-2}.
\]
Consequently
$\sigma(A)=\alpha^{-2}=\exp(-2\log\alpha)
=\exp(\sigma(c)x)$. This establishes
\eqref{extquad:all-matching} for every embedding.

Squaring $\alpha$ is essential to this proof when $u^2-Dv^2=-1$:
the conjugate of $\alpha$ is then $-\alpha^{-1}$, whereas the conjugate
of $A$ is still exactly $A^{-1}$. No logarithm of a negative real
conjugate is introduced. If $D$ is a rational square, $E$ has degree one;
the same proof checks its actual embedding and does not posit a second
embedding that the field does not possess.
\end{proof}

\paragraph{Lean correspondence.}
In \path{QuadraticPi/RationalNormalizedQuadraticLogarithmTheorem.lean},
the namespace \path{QuadraticPi.RationalNormalizedQuadraticLogField}
defines \path{FieldOf}, \path{delta}, \path{gamma}, \path{algebraicArgument},
and \path{target}. Its lemmas \path{embedding_delta},
\path{argument_sq_mul_conjugate_sq}, \path{conjugate_sq_eq_inv}, and
\path{all_embeddings_match} prove the steps above. The final declarations are
\path{QuadraticPi.rationalNormalizedQuadraticLogarithm_eventualLowerBound},
\path{QuadraticPi.rationalNormalizedQuadraticLogarithm_irrational}, and
\path{QuadraticPi.rationalNormalizedQuadraticLogarithm_irrationalityExponent_eq_two}.

\begin{theorem}[The actual quadratic-field norm formulation]
\label{extquad:actual-norm}
Let $D>0$ be rational and not a square in $\Q$, and let
$E=\Q(\sqrt D)\subset\R$. For $\alpha\in E$ with
\[
 \alpha>0,\qquad \alpha\ne1,\qquad
 N_{E/\Q}(\alpha)\in\{1,-1\},
\]
one has $\mu(\log\alpha/\sqrt D)=2$ and
\eqref{extquad:all-denominators}.
\end{theorem}
\begin{proof}
Here the field norm is the determinant of multiplication by $\alpha$
on the actual two-dimensional $\Q$-vector space $E$.
The map from the quadratic algebra $\Q[T]/(T^2-D)$ to $E$ sending
$T$ to $\sqrt D$ is surjective because its image contains the field
generator. The nonsquare hypothesis makes the source a field, so this
nonzero homomorphism is injective and is an algebra isomorphism.
Thus $\alpha=u+v\sqrt D$ for rational $u,v$. Relative to the basis
$1,\sqrt D$, multiplication by $\alpha$ has matrix
\[
 \begin{pmatrix}u&Dv\\v&u\end{pmatrix}.
\]
Its determinant is $u^2-Dv^2$. Transport of the determinant norm through
the algebra isomorphism therefore gives
$N_{E/\Q}(\alpha)=u^2-Dv^2$.
Either allowed value of the field norm implies
$(u^2-Dv^2)^2=1$, and Theorem~\ref{extquad:coordinate-theorem} applies.
\end{proof}

\paragraph{Lean correspondence.}
The actual field and the coordinate algebra are related by
\path{QuadraticPi.RealQuadraticFieldCoordinates.coordinateEquiv}
in \path{QuadraticPi/RealQuadraticFieldCoordinates.lean}.
The module \path{QuadraticPi/RealQuadraticFieldNorm.lean} proves
\path{QuadraticPi.RealQuadraticFieldCoordinates.quadraticAlgebra_norm}
and \path{QuadraticPi.RealQuadraticFieldCoordinates.exists_coordinates_norm}
using the determinant-defined \path{Algebra.norm} and its invariance under
algebra equivalence. The endpoints in
\path{QuadraticPi/RealQuadraticLogarithmNormTheorem.lean} are
\path{QuadraticPi.realQuadraticLogarithm_norm_eventualLowerBound},
\path{QuadraticPi.realQuadraticLogarithm_norm_irrational}, and
\path{QuadraticPi.realQuadraticLogarithm_norm_irrationalityExponent_eq_two}.

\begin{remark}\label{extquad:square-distinction}
The nonsquare hypothesis in Theorem~\ref{extquad:actual-norm} cannot simply
be deleted from its norm interpretation. For square $D$, the embedded
field $\Q(\sqrt D)$ is $\Q$, and its field norm is the identity, rather
than a determinant in two independent coordinates. Theorem
\ref{extquad:coordinate-theorem} is the separately proved statement that
allows square $D$, with its explicit coordinate condition. Neither
theorem assumes that $\alpha$ is an algebraic integer.
\end{remark}

\begin{corollary}[Rational linear combinations of conjugate logarithms]
\label{extquad:normalized-sums}
Fix $D\in\Q_{>0}$. For finitely many $u_j,v_j,q_j\in\Q$, suppose
\[
 \alpha_j=u_j+v_j\sqrt D>0,
 \qquad (u_j^2-Dv_j^2)^2=1.
\]
If
\[
 X=\frac1{\sqrt D}\sum_j q_j\log\alpha_j\ne0,
\]
then $\mu(X)=2$ and the all-denominator lower bound
\eqref{extquad:all-denominators} holds for $X$.
\end{corollary}
\begin{proof}
Write $\alpha_j^*=u_j-v_j\sqrt D$ and
$\varepsilon_j=u_j^2-Dv_j^2\in\{1,-1\}$. The elementary identity
$\alpha_j\alpha_j^*=\varepsilon_j$ gives
\[
 (\alpha_j^*)^2=\alpha_j^{-2}.
\]
Squaring is useful here because it treats both norm signs with the same
positive real logarithms. We do not take the real logarithm of
$\alpha_j^*$ when that conjugate is negative.

Choose a positive integer $N$ such that $k_j=Nq_j\in\Z$ for every $j$,
and put
\[
 E=\Q(\sqrt D),\qquad c=2N\sqrt D,\qquad
 B=\prod_j\alpha_j^{2k_j}\in E^\times.
\]
Negative $k_j$ cause no difficulty, since every $\alpha_j$ is positive.
At the specified real embedding, the ordinary real logarithm gives
\[
 \exp(cX)=\exp\left(2\sum_jk_j\log\alpha_j\right)=B.
\]
If $D$ is nonsquare, the other embedding $\tau$ sends $\sqrt D$ to
$-\sqrt D$. Consequently
\[
 \tau(c)=-c,\qquad
 \tau(B)=\prod_j(\alpha_j^*)^{2k_j}
         =\prod_j\alpha_j^{-2k_j}=B^{-1}
         =\exp(\tau(c)X).
\]
Thus the same real target $X$ has the required exponential identity at
both embeddings of $E$. If $D$ is square, $E=\Q$ has only its identity
embedding, and the first identity already verifies every embedding.
Since $c\ne0$ and $X\ne0$, Theorem~\ref{conj:partial} with all embeddings
matched proves the upper bound two. Its irrationality argument and
Dirichlet's theorem give the lower bound two. Equivalently, the
all-embedding endpoint in Section~\ref{extquad:matching} gives
\eqref{extquad:all-denominators} directly.
\end{proof}

\paragraph{Completed Lean theorem.}
This entire assertion, including rational coefficients of either sign,
is formalized in
\path{QuadraticPi/NormalizedQuadraticLogarithmLinearCombination.lean} as
\path{QuadraticPi.normalizedQuadraticLogarithm_rational_sum_eventualLowerBound}
and
\path{QuadraticPi.normalizedQuadraticLogarithm_rational_sum_irrationalityExponent_eq_two}.
The exact exponent declaration was rechecked with its transitive axioms
in the audit of 12 October 2026 described in
Section~\ref{app:formal-status}. Individual terms, or their coefficients,
may vanish; the hypothesis concerns the final sum. The parameter $D$ is
common to all terms. No assertion about unrelated quadratic fields is
needed or used.

\subsection{Rational values of the positive and circular families}
\label{extquad:rational-families}

For $D>0$, define the real branch
\begin{equation}\label{extquad:positive-family}
 f_D(x)=\frac1{\sqrt D}
 \log\frac{1+\sqrt D\,x}{1-\sqrt D\,x},
 \qquad |\sqrt D\,x|<1.
\end{equation}
For $d>0$, the corresponding negative-parameter branch is
\begin{equation}\label{extquad:circular-family}
 f_{-d}(x)=\frac{2}{\sqrt d}\arctan(\sqrt d\,x),
 \qquad x\in\R.
\end{equation}
In the next two theorems the parameters and evaluation points are
rational; the wider real-variable definitions will be used for analysis.

\begin{theorem}[Positive rational parameters]
\label{extquad:positive-rational}
Let $D\in\Q_{>0}$ and $r\in\Q\setminus\{0\}$ with
$|\sqrt D\,r|<1$. Then $\mu(f_D(r))=2$.
More generally, every nonzero finite rational linear combination of
admissible $f_D(r_j)$, at the same $D$, has exponent two.
Both conclusions have the all-denominator lower bound
\eqref{extquad:all-denominators}.
\end{theorem}
\begin{proof}
The branch condition makes $1+\sqrt D\,r$ and $1-\sqrt D\,r$ positive.
Rationalizing the denominator gives
\begin{equation}\label{extquad:rational-coordinates}
 \frac{1+\sqrt D\,r}{1-\sqrt D\,r}
 =u+v\sqrt D,\qquad
 u=\frac{1+Dr^2}{1-Dr^2},\quad v=\frac{2r}{1-Dr^2}.
\end{equation}
Here $1-Dr^2=(1-\sqrt D\,r)(1+\sqrt D\,r)>0$, so all displayed
denominators are nonzero. Direct calculation gives
\[
 u^2-Dv^2
 =\frac{(1+Dr^2)^2-4Dr^2}{(1-Dr^2)^2}=1.
\]
The quotient in \eqref{extquad:rational-coordinates} equals one only
when $2\sqrt D\,r=0$, which would force $r=0$.
Theorem~\ref{extquad:coordinate-theorem} proves the single-value assertion.
For a finite sum, use the same coordinates separately for each $r_j$ and
apply Corollary~\ref{extquad:normalized-sums}. Evaluation points equal to
zero are allowed in the sum, provided that its total value is nonzero.
\end{proof}

\paragraph{Lean correspondence.}
The coordinate and domain facts are \path{denominator_pos},
\path{argument_pos}, \path{argument_eq_coordinates}, \path{coordinate_norm},
and \path{argument_ne_one} in the namespace
\path{QuadraticPi.PositiveQuadraticLogarithm}, module
\path{QuadraticPi/PositiveQuadraticLogarithmCoordinates.lean}.
The module \path{QuadraticPi/PositiveQuadraticLogarithmTheorem.lean}
proves \path{QuadraticPi.positiveQuadraticLogarithm_irrationalityExponent_eq_two}
and
\path{QuadraticPi.positiveQuadraticLogarithm_rational_sum_irrationalityExponent_eq_two},
with corresponding \path{eventualLowerBound} declarations.

\begin{theorem}[Circular rational parameters and an additional normalized constant]
\label{extquad:circular-rational}
Let $d\in\Q_{>0}$. For every nonzero $r\in\Q$,
\[
 \mu\left(\frac{2\arctan(\sqrt d\,r)}{\sqrt d}\right)=2,
 \qquad \mu\left(\frac{\pi}{\sqrt d}\right)=2.
\]
More generally, if $q_0,q_j,r_j\in\Q$ and
\[
 X=q_0\frac{\pi}{\sqrt d}+\sum_jq_j f_{-d}(r_j)\ne0,
\]
then $\mu(X)=2$. Every assertion also has
\eqref{extquad:all-denominators}. There is no size restriction on the
rational $r_j$ in this theorem.
\end{theorem}
\begin{proof}
Work in the actual imaginary quadratic field
$E=\Q(\ii\sqrt d)\subset\C$, and put $\delta=\ii\sqrt d$.
Every embedding sends $\delta$ to $\delta$ or $-\delta$, because
$\delta^2=-d$. For a rational $r$, use the algebraic base
\[
 A_r=\frac{1+r\delta}{1-r\delta}\in E.
\]
The denominator is nonzero: at the distinguished embedding its real
part is one. The elementary identity
\begin{equation}\label{extquad:arctan-exponential}
 \exp(2\ii\arctan t)=\frac{1+\ii t}{1-\ii t}
 \qquad(t\in\R)
\end{equation}
shows that $\exp(\delta f_{-d}(r))=A_r$ at that embedding. Under the
negative sign, the base becomes $A_r^{-1}$ and the exponential also
becomes its reciprocal. Thus every embedding matches with the same
scalar $c=\delta$. If $r\ne0$, then $\arctan(\sqrt d\,r)\ne0$, so
the common-scalar theorem yields exponent two.

For $x_0=\pi/\sqrt d$, the same scalar gives
$\exp(\delta x_0)=\exp(\ii\pi)=-1$. At the other embedding the value
is $\exp(-\ii\pi)=-1$ as well, so the algebraic base is $A_0=-1$.
This proves the assertion for $x_0$, and adjoining this one extra term
to the finite family permits Proposition~\ref{extquad:common-scalar-closure}
to prove the final statement.
\end{proof}

\paragraph{Lean correspondence.}
The actual field, generator, and two-sign embedding statement occur in
\path{QuadraticPi/CircularQuadraticLogField.lean}. The identities above
are \path{exp_generator_value}, \path{all_embeddings_match},
\path{exp_generator_period}, and \path{all_embeddings_match_period}
in the namespace \path{QuadraticPi.CircularQuadraticLogarithm}, module
\path{QuadraticPi/CircularQuadraticLogarithmTheorem.lean}.
The exact-exponent endpoints are
\path{QuadraticPi.circularQuadraticLogarithm_irrationalityExponent_eq_two},
\path{QuadraticPi.rationalNormalizedPi_irrationalityExponent_eq_two}, and
\path{QuadraticPi.circularQuadraticLogarithm_rational_sum_irrationalityExponent_eq_two}.
The source calls $\pi/\sqrt d$ \path{period}; its stated exponential is
$-1$. An additive period of $x\mapsto\exp(\ii\sqrt d\,x)$ is
$2\pi/\sqrt d$, so no factor of two is suppressed in the proof.

\subsection{Real differentiation and the convergent real series}
\label{extquad:real-analysis}

In the remainder of this section, $D$ may be any nonzero real number.
Define $f_D$ by \eqref{extquad:positive-family} for $D>0$ and by
\eqref{extquad:circular-family} with $d=-D$ for $D<0$.
Its stated real domain is
\begin{equation}\label{extquad:real-domain}
 \mathcal I_D=
 \begin{cases}
 \{x\in\R:|\sqrt D\,x|<1\},&D>0,\\
 \R,&D<0.
 \end{cases}
\end{equation}

\begin{proposition}[Derivative and differential identity]
\label{extquad:real-derivative}
For $x\in\mathcal I_D$,
\[
 1-Dx^2>0,\qquad
 f_D'(x)=\frac{2}{1-Dx^2},\qquad
 (1-Dx^2)f_D'(x)=2,
 \qquad f_D(0)=0.
\]
\end{proposition}
\begin{proof}
If $D>0$, put $s=\sqrt D$. The two factors $1\pm sx$ are positive
on $\mathcal I_D$, and hence $(1-sx)(1+sx)=1-Dx^2>0$.
With $Q(x)=(1+sx)/(1-sx)$, the quotient rule gives
\[
 Q'(x)=\frac{2s}{(1-sx)^2},\qquad
 \frac1s\frac{Q'(x)}{Q(x)}=\frac2{1-Dx^2}.
\]
The real logarithm is differentiable at the positive value $Q(x)$,
which proves the desired formula.

For $D=-d<0$, the denominator is $1+dx^2>0$ for every real $x$.
The chain rule for the arctangent gives
\[
 \frac{d}{dx}\left(\frac{2\arctan(\sqrt d\,x)}{\sqrt d}\right)
 =\frac2{1+(\sqrt d\,x)^2}=\frac2{1+dx^2}.
\]
Multiplication by the nonzero denominator proves the differential
identity in either case. Direct substitution gives $f_D(0)=0$.
\end{proof}

\paragraph{Lean correspondence.}
The module \path{QuadraticPi/QuadraticLogarithmicFamilyDerivative.lean}
defines the real functions \path{positiveValue}, \path{circularValue},
\path{value}, and the domain predicate \path{Admissible}, all under
\path{QuadraticPi.QuadraticLogarithmicFamily}. Its endpoints are
\path{value_hasDerivAt}, \path{value_deriv}, \path{value_ode}, and
\path{value_zero}; \path{value_pos_rat} and \path{value_neg_rat}
identify these real functions with the arithmetic rational-input
definitions. The domain predicate excludes $D=0$. No derivative-two
claim at that excluded parameter is part of the theorem.

\begin{theorem}[The real power series]
\label{extquad:real-taylor}
For $D\in\R\setminus\{0\}$ and $|D|x^2<1$,
\begin{equation}\label{extquad:real-series}
 f_D(x)=2\sum_{n=0}^{\infty}\frac{D^n x^{2n+1}}{2n+1},
\end{equation}
and the displayed series is absolutely convergent.
\end{theorem}
\begin{proof}
For $D>0$, set $t=\sqrt D\,x$, so $|t|<1$. The standard convergent
logarithm series gives
\[
 \log(1+t)-\log(1-t)=2\sum_{n\ge0}\frac{t^{2n+1}}{2n+1}.
\]
Both $1+t$ and $1-t$ are positive, so the left side is exactly
$\log((1+t)/(1-t))$. Divide by $\sqrt D$ and use
\[
 (\sqrt D\,x)^{2n+1}=\sqrt D\,D^n x^{2n+1}
\]
to obtain \eqref{extquad:real-series}.
For $D=-d<0$, use instead
$\arctan t=\sum_{n\ge0}(-1)^nt^{2n+1}/(2n+1)$ with
$t=\sqrt d\,x$ and $|t|<1$. Multiplication by $2/\sqrt d$ gives
the coefficient $(-d)^n=D^n$.

For either sign, put $\rho=|D|x^2<1$. The absolute value of the
$n$th summand is at most $2|x|\rho^n$, so a convergent geometric
series proves absolute convergence. The circular function itself is
defined for all real $x$; the series equality asserted here uses the
smaller open interval $|D|x^2<1$.
\end{proof}

\paragraph{Lean correspondence.}
In \path{QuadraticPi/QuadraticLogarithmicFamilyTaylor.lean},
\path{positiveValue_hasSum} uses
\path{Real.hasSum_log_sub_log_of_abs_lt_one}, and
\path{circularValue_hasSum} uses \path{Real.hasSum_arctan}.
The combined declarations in \path{QuadraticPi.QuadraticLogarithmicFamily}
are \path{value_hasSum}, \path{value_eq_tsum}, and
\path{value_series_absolutely_summable}. Their Lean hypothesis
$|Dx^2|<1$ is equivalent to the real condition above.

\subsection{The principal complex branch and its derivative}
\label{extquad:complex-analysis}

Fix $D\in\R\setminus\{0\}$ and prescribe the square root
\[
 \delta_D=\begin{cases}\sqrt D,&D>0,\\ \ii\sqrt{-D},&D<0.
 \end{cases}
 \qquad \delta_D^2=D,\quad \delta_D\ne0.
\]
Let $\operatorname{Log}$ denote the principal complex logarithm and set
\begin{equation}\label{extquad:complex-function}
 F_D(z)=\frac1{\delta_D}\operatorname{Log}
       \frac{1+\delta_Dz}{1-\delta_Dz}.
\end{equation}
The logarithm is holomorphic on the slit plane
$\C\setminus(-\infty,0]$. All complex differentiability assertions
below refer to the displayed principal branch.

\begin{proposition}[Agreement with the real branches]
\label{extquad:branch-agreement}
For every $x\in\mathcal I_D$, the value $F_D(x)$ is real and equals
$f_D(x)$. When $D<0$, this holds for every finite real $x$.
\end{proposition}
\begin{proof}
For $D>0$, the quotient is positive real, so its principal complex
logarithm is the real logarithm. Suppose $D=-d<0$ and put
$t=\sqrt d\,x$. Identity~\eqref{extquad:arctan-exponential} gives
\[
 \frac{1+\ii t}{1-\ii t}=\exp(2\ii\arctan t).
\]
The strict inequalities $-\pi/2<\arctan t<\pi/2$ imply
$-\pi<2\arctan t<\pi$. Therefore the principal logarithm of this
exponential is exactly $2\ii\arctan t$, with no multiple of $2\pi\ii$.
Dividing by $\ii\sqrt d$ yields $f_{-d}(x)$.
These inequalities also show that the quotient lies in the slit plane
for every real $t$.
\end{proof}

\paragraph{Lean correspondence.}
The definitions \path{complexRoot} and \path{complexValue}, and the
lemmas \path{principal_log_cayley}, \path{cayley_mem_slitPlane},
\path{circularValue_complex_branch}, \path{positiveValue_complex_branch},
and \path{value_complex_branch}, are in the namespace
\path{QuadraticPi.QuadraticLogarithmicFamily}, module
\path{QuadraticPi/QuadraticLogarithmicFamilyComplexBranch.lean}.
The key branch step applies \path{Complex.log_exp} with the explicit
arctangent bounds; agreement is not inferred from equality of exponentials
alone.

\begin{theorem}[Principal-branch differentiation on a proved domain]
\label{extquad:complex-derivative}
If
\[
 \frac{1+\delta_Dz}{1-\delta_Dz}\in\C\setminus(-\infty,0],
\]
then $1-Dz^2\ne0$ and
\[
 F_D'(z)=\frac2{1-Dz^2}.
\]
In particular, $F_D$ is holomorphic on the open disc
\begin{equation}\label{extquad:complex-disc}
 \mathcal D_D=\{z\in\C:|\delta_Dz|<1\},
\end{equation}
and there it satisfies $(1-Dz^2)F_D'(z)=2$ and $F_D(0)=0$.
\end{theorem}
\begin{proof}
Write $w=\delta_Dz$. Membership of the quotient in the slit plane
ensures that the quotient is nonzero and that both $1-w$ and $1+w$
are nonzero. Hence
\[
 1-Dz^2=(1-w)(1+w)\ne0.
\]
The complex quotient and chain rules, followed by the derivative of
the principal logarithm on the slit plane, give
\[
 F_D'(z)
 =\frac1{\delta_D}
   \frac{2\delta_D}{(1-w)^2}
   \frac{1-w}{1+w}
 =\frac2{1-Dz^2}.
\]
To check the entire disc, rationalize the complex denominator:
\[
 \operatorname{Re}\frac{1+w}{1-w}
 =\frac{1-|w|^2}{|1-w|^2}>0
 \qquad(|w|<1).
\]
Thus the quotient lies in the right half-plane and in particular in
the slit plane. The set \eqref{extquad:complex-disc} is open and contains
zero. The derivative theorem holds at each of its points, giving
holomorphy and the differential identity. Substitution at zero gives
$\operatorname{Log}1/\delta_D=0$.
\end{proof}

\paragraph{Lean correspondence.}
The source \path{QuadraticPi/QuadraticLogarithmicFamilyHolomorphic.lean}
defines \path{complexDisc} and proves \path{complexDisc_isOpen},
\path{zero_mem_complexDisc}, \path{disc_quotient_re_pos},
\path{disc_quotient_mem_slitPlane}, and \path{complex_denominator_ne_zero}.
The stronger pointwise derivative is
\path{QuadraticPi.QuadraticLogarithmicFamily.complexValue_hasDerivAt_of_slitPlane}.
Its disc corollaries are \path{complexValue_hasDerivAt},
\path{complexValue_differentiableOn}, \path{complexValue_deriv}, and
\path{complexValue_ode}; the basepoint identity is \path{complexValue_zero}.

\subsection{The complex Taylor expansion of the specified branch}
\label{extquad:complex-taylor}

\begin{theorem}[Complex Taylor expansion with absolute convergence]
\label{extquad:complex-series-theorem}
For real $D\ne0$ and $z\in\mathcal D_D$,
\begin{equation}\label{extquad:complex-series}
 F_D(z)=2\sum_{n=0}^{\infty}\frac{D^nz^{2n+1}}{2n+1},
 \qquad
 \sum_{n=0}^{\infty}
 \left|\frac{2D^nz^{2n+1}}{2n+1}\right|<\infty.
\end{equation}
The sum is the same principal-logarithm function as in
\eqref{extquad:complex-function}.
\end{theorem}
\begin{proof}
First let $|w|<1$. Apply the convergent complex arctangent series to
$\zeta=-\ii w$:
\[
 \operatorname{Arctan}\zeta
 =\sum_{n\ge0}\frac{(-1)^n\zeta^{2n+1}}{2n+1}.
\]
With the principal-logarithm convention used in that series theorem,
\[
 \operatorname{Arctan}\zeta
 =-\frac{\ii}{2}\operatorname{Log}
      \frac{1+\ii\zeta}{1-\ii\zeta}.
\]
Consequently $2\ii\operatorname{Arctan}(-\ii w)
=\operatorname{Log}((1+w)/(1-w))$.
For each $n$,
\[
 2\ii(-1)^n(-\ii w)^{2n+1}=2w^{2n+1},
\]
so multiplication of the convergent series by $2\ii$ yields
\[
 \operatorname{Log}\frac{1+w}{1-w}
 =\sum_{n\ge0}\frac{2w^{2n+1}}{2n+1}.
\]
This derivation identifies the actual principal logarithm and does not
use an unrestricted identity $\operatorname{Log}(a/b)
=\operatorname{Log}a-\operatorname{Log}b$.

Now take $w=\delta_Dz$ and divide by $\delta_D\ne0$. The relation
$\delta_D^2=D$ gives
\[
 (\delta_Dz)^{2n+1}=\delta_D D^n z^{2n+1},
\]
which proves the first identity in \eqref{extquad:complex-series}.
Also $\rho=|D||z|^2=|\delta_Dz|^2<1$, and the absolute value of its
$n$th summand is bounded by $2|z|\rho^n$. The geometric series proves
the second assertion.
\end{proof}

\paragraph{Lean correspondence.}
The source \path{QuadraticPi/QuadraticLogarithmicFamilyComplexTaylor.lean}
proves \path{rotated_arctan_odd_pow}, \path{principal_log_cayley_hasSum},
and \path{complexRoot_mul_odd_pow} in the namespace
\path{QuadraticPi.QuadraticLogarithmicFamily}. The final convergence,
sum identity, and absolute convergence statements are, respectively,
\path{complexValue_hasSum}, \path{complexValue_eq_tsum}, and
\path{complexValue_series_absolutely_summable}. The input series theorem
is Mathlib's \path{Complex.hasSum_arctan}.

\begin{remark}[Scope of the analytic identification]
\label{extquad:scope}
The arithmetic exponent-two results above apply to rational parameters
under their stated nonvanishing and branch hypotheses. The analytic
proofs establish the displayed functions, derivatives, and convergent
series for nonzero real parameters. The circular real branch is identified
with the principal complex expression on the entire real axis, whereas
the Taylor statements use the open convergence disc. No assertion about
boundary sums, a classification of maximal complex continuation domains,
or uniqueness for the differential equation is needed for these results
or included in their stated formal endpoints.
\end{remark}
% ===== END verified_quadratic_analysis.tex =====

% ===== BEGIN verified_extensions.tex =====
\section{Verified field reductions and reciprocal logarithms}
\label{ext:verified-field-reductions}

This section supplies a detailed verification companion to
Theorem~\ref{conj:invariant} and Corollaries~\ref{conj:trace}
and~\ref{conj:character}. It records the additional algebraic arguments
that have now been checked in Lean, including actual intermediate fields,
the counts of their embeddings, explicit polynomial identities, and the
choice of the real square-root branch. The invariant-field bound,
reciprocal-trace consequences, and normalized character-sum application
are checked. The converse classification of all matching embeddings is
also checked relative to the explicit standard Gel'fond--Schneider
input; that input is not needed for the direct upper-bound proof.

All filenames in this section are relative to
\nolinkurl{project/lean/QuadraticPi/} in the accompanying
source distribution. Unless another namespace is specified, a module
\nolinkurl{M.lean} uses the namespace \nolinkurl{QuadraticPi.M}.
The sources and their separate \nolinkurl{#check} and
\nolinkurl{#print axioms} audit files give the exact Lean types.

\subsection{The precise approximation conclusion}
\label{ext:approximation-conclusion}

For clarity, the upper estimates proved in the new modules are first
established in the following stronger, explicit form. For a real number
$x$ and a finite real cutoff $\kappa$, let $\mathcal E(x,\kappa)$ denote
\begin{equation}\label{ext:eventual-definition}
 \forall\nu>\kappa\quad \exists Q\ge2\quad
 \forall p\in\Z\quad\forall q\in\Z_{\ge Q},\qquad
 q^{-\nu}\le\left|x-\frac pq\right|.
\end{equation}
No coprimality condition is imposed on $p,q$. In Lean this predicate is
\nolinkurl{QuadraticPi.EventualLowerBoundAbove}.

The passage from~\eqref{ext:eventual-definition} to an exponent bound
has two logically distinct parts. First $x$ is irrational: if
$x=p_0/q_0$, arbitrarily large multiples $(np_0,nq_0)$ give zero error,
contradicting the positive lower bound. Second, for each $\nu>\kappa$,
every reduced rational approximation with error less than $q^{-\nu}$
has denominator less than the corresponding $Q$. There are only
finitely many such rationals in a bounded neighborhood of $x$.
Consequently the approximation spectrum is bounded above by $\kappa$.
Dirichlet's theorem supplies the lower endpoint $2$. Thus
\begin{equation}\label{ext:eventual-to-exponent}
 \mathcal E(x,\kappa)\quad\Longrightarrow\quad
 x\notin\Q,\qquad 2\le\mu(x)\le\kappa.
\end{equation}
This order of reasoning avoids using the real-valued supremum before
its nonempty, bounded approximation spectrum has been established.

\paragraph{Lean correspondence.}
The definition and the implication are in
\nolinkurl{GeneralExponentConclusion.lean}, in the namespace
\nolinkurl{QuadraticPi}; the relevant declarations
are \nolinkurl{irrational_of_eventualLowerBoundAbove},
\nolinkurl{bddAbove_approximationExponents_of_eventualLowerBoundAbove},
and \nolinkurl{irrationalityExponent_bounds_of_eventualLowerBoundAbove}.
The Diophantine input used below is the previously checked partial
embedding theorem
\nolinkurl{QuadraticPi.partialScalarMatchingLogarithm_eventualLowerBound}
in \nolinkurl{PartialEmbeddingLogarithmTheorem.lean}. The field
reductions do not replace that input by an assumption about a
logarithm's exponent.

\subsection{Invariant coordinates and compatible embedding actions}
\label{ext:invariant-coordinates}

Let $E$ be a field containing $\Q$, let $a,c\in E$ with $c\ne0$, and
let $\iota,\sigma:E\longrightarrow\C$ be field embeddings. Define
the actual intermediate field
\begin{equation}\label{ext:invariant-field}
 K=\Q\bigl(c^2,\ a+a^{-1},\ c(a-a^{-1})\bigr)\subseteq E.
\end{equation}
For applications $a$ is nonzero; the coordinate lemma in Lean is even
formulated without this additional hypothesis, using the total inverse
operation in a field. Throughout the mathematical discussion of
logarithms we retain $a\ne0$.

\begin{proposition}[Exact coordinate criterion]\label{ext:coordinate-criterion}
The embeddings $\sigma$ and $\iota$ agree on $K$ if and only if
one of the following two compatible actions holds:
\begin{align*}
 &\sigma(c)=\iota(c),&\quad \sigma(a)&=\iota(a),\\
 &\sigma(c)=-\iota(c),&\quad \sigma(a)&=\iota(a)^{-1}.
\end{align*}
If $x\in\R$ satisfies
$\exp(\iota(c)x)=\iota(a)$, every such $\sigma$ also satisfies
$\exp(\sigma(c)x)=\sigma(a)$.
\end{proposition}
\begin{proof}
Agreement on $K$ is equivalent to agreement on its three displayed
generators: addition, multiplication and inversion preserve agreement,
and both embeddings agree on $\Q$. Write
$A=\iota(a)$, $B=\sigma(a)$, $C=\iota(c)$ and $C'=\sigma(c)$.
The generator equalities are
\[
 (C')^2=C^2,\qquad B+B^{-1}=A+A^{-1},\qquad
 C'(B-B^{-1})=C(A-A^{-1}).
\]
Since $C\ne0$, the first equality gives $C'=C$ or $C'=-C$.
In the first case cancel $C$ in the third equality and add it to
the second; this gives $2B=2A$. In the second case the same cancellation
gives $B-B^{-1}=-(A-A^{-1})$, so adding the second equality gives
$2B=2A^{-1}$. These are exactly the asserted actions. Conversely,
substitution of either action fixes all three generators.

The first action preserves the exponential equation directly. For the
second action use
\[
 \exp(-\iota(c)x)=\exp(\iota(c)x)^{-1}=\iota(a)^{-1}.
\]
No statement about other matching embeddings is needed in this argument.
\end{proof}

If $E=\Q(a,c)$, then $E=K(c)$, because
\begin{equation}\label{ext:recover-a}
 a=\frac12\left((a+a^{-1})+
                   \frac{c(a-a^{-1})}{c}\right).
\end{equation}
Also $c$ is a root of the monic polynomial $X^2-c^2\in K[X]$.
It follows that $E/K$ is finite and
\begin{equation}\label{ext:index-one-two}
                         [E:K]\in\{1,2\}.
\end{equation}
The finite-dimensionality assertion matters in the implementation:
Lean's finite-rank value is zero for an infinite-dimensional vector
space, so proving only a numerical inequality $\operatorname{finrank}
\le2$ would not suffice. The construction $E=K(c)$ and integrality
of $c$ establish finite-dimensionality and positive rank explicitly.

\paragraph{Lean correspondence.}
In \nolinkurl{ScalarMatchingInvariantField.lean}, the definitions are
\nolinkurl{invariantField} and \nolinkurl{FixesInvariantField}.
The coordinate and action equivalences are
\nolinkurl{fixes_iff_coordinates},
\nolinkurl{coordinates_iff_actions}, and
\nolinkurl{fixes_iff_actions}; the exponential implication is
\nolinkurl{fixing_embedding_matches}. Formula~\eqref{ext:recover-a}
is used in \nolinkurl{adjoin_invariantField_c_eq_top}.
The degree argument is recorded by
\nolinkurl{c_isIntegral_invariantField},
\nolinkurl{finrank_invariantField_le_two},
\nolinkurl{finrank_invariantField_pos},
\nolinkurl{finiteDimensional_invariantField}, and
\nolinkurl{finrank_invariantField_eq_one_or_two}.

\subsection{Counting a proved matching set and cancelling the field degree}
\label{ext:invariant-bound}

\begin{theorem}[Verified invariant-field bound]\label{ext:invariant-bound-theorem}
Let $E$ be a number field, $a,c\in E$, $c\ne0$, and let
$\iota:E\longrightarrow\C$ be an embedding. Suppose $x\in\R\setminus\{0\}$
and $\exp(\iota(c)x)=\iota(a)$. With $K$ defined
by~\eqref{ext:invariant-field}, one has
\[
 \mathcal E(x,2[K:\Q]),\qquad
 x\notin\Q,\qquad 2\le\mu(x)\le2[K:\Q].
\]
In particular, $[K:\Q]=1$ implies $\mu(x)=2$.
The hypothesis $E=\Q(a,c)$ is not required.
\end{theorem}
\begin{proof}
Consider the set of embeddings
\[
 S=\{\sigma:E\longrightarrow\C:
                 \sigma|_K=\iota|_K\}.
\]
There are exactly $[E:K]$ such embeddings. Indeed, use $\iota|_K$
to regard $\C$ as a $K$-algebra. The extensions of this embedding
are precisely the $K$-algebra embeddings of $E$ into $\C$.
The finite extension $E/K$ is separable in characteristic zero, and
the target is algebraically closed, so their number is $[E:K]$.
The set is nonempty because it contains $\iota$.

By Proposition~\ref{ext:coordinate-criterion}, every member of $S$
is a matching embedding. Apply the partial embedding bound to this
specific set. It gives
\[
 \mathcal E\left(x,\frac{2[E:\Q]}{|S|}\right).
\]
The field tower identity now gives
\[
 \frac{2[E:\Q]}{|S|}
    =\frac{2[K:\Q][E:K]}{[E:K]}=2[K:\Q].
\]
The denominator is positive. Apply~\eqref{ext:eventual-to-exponent};
when $[K:\Q]=1$, its two endpoint inequalities are equalities.
\end{proof}

This proof requires a sufficiently large set of matching embeddings,
not a classification of every matching embedding. In the minimal field
$E=\Q(a,c)$ the constructed set has one or two members by
\eqref{ext:index-one-two}. In a larger ambient field it can have more
members, and the same tower cancellation still applies.
The converse assertion in Theorem~\ref{conj:invariant}, that an arbitrary
matching embedding agrees with $\iota$ on $K$, now has a checked adapter
to the explicit Gel'fond--Schneider input. It is not required by the
checked proof of Theorem~\ref{ext:invariant-bound-theorem}.

\paragraph{Lean correspondence.}
\nolinkurl{ScalarMatchingInvariantEmbeddings.lean} constructs the finite
set of actual ring embeddings and proves its exact membership and
cardinality in \nolinkurl{exists_embeddings_over_intermediateField}.
Its minimal-field specializations are
\nolinkurl{exists_fixing_embeddings} and
\nolinkurl{exists_matching_embeddings}.
In \nolinkurl{ScalarMatchingInvariantDegreeTheorem.lean}, the tower
cancellation is \nolinkurl{degree_ratio}; the conclusions are
\nolinkurl{invariantField_eventualLowerBound},
\nolinkurl{invariantField_irrational},
\nolinkurl{invariantField_irrationalityExponent_bounds}, and
\nolinkurl{invariantField_irrationalityExponent_eq_two}.

\subsection{The reciprocal trace and its square-root parameter}
\label{ext:reciprocal-parameter}

For $a>0$, $a\ne1$, put
\[
 T(a)=a+a^{-1},\qquad X(a)=\frac{\log a}{a-a^{-1}}.
\]
The denominator is nonzero: equality $a=a^{-1}$ would give $a^2=1$,
and positivity would force $a=1$. Likewise $\log a\ne0$, so $X(a)\ne0$.

\begin{theorem}[Reciprocal-trace form]\label{ext:reciprocal-trace}
If $a>0$ is algebraic and $a\ne1$, then
\[
 \mathcal E\bigl(X(a),2[\Q(T(a)):\Q]\bigr),\qquad
                 2\le\mu(X(a))\le2[\Q(T(a)):\Q].
\]
These statements do not assume a reciprocal minimal polynomial.
\end{theorem}
\begin{proof}
Take $E=\Q(a)\subseteq\R$ and $c=a-a^{-1}$. At the distinguished
real embedding, $cX(a)=\log a$, so the exponential matching equation
is $e^{\log a}=a$. Moreover
\[
 c^2=T(a)^2-4,\qquad c(a-a^{-1})=c^2.
\]
The invariant field~\eqref{ext:invariant-field} is therefore exactly
$\Q(T(a))$. Apply Theorem~\ref{ext:invariant-bound-theorem}.
The formal proof also transports this field from its representation
inside $\Q(a)$ to the actual subfield of $\R$ generated by $T(a)$,
so the degree in the displayed result is the degree of the stated real
number, rather than an unconnected auxiliary field.
\end{proof}

For a real algebraic parameter $t>2$, define
\[
 s=\sqrt{t^2-4},\qquad A(t)=\frac{t+s}{2},\qquad
 V(t)=\frac{\log A(t)}{s}.
\]
Here $s>0$ and $A(t)>1$. Since
$(t+s)(t-s)=4$, one has the exact identities
\begin{equation}\label{ext:parameter-identities}
 A(t)^{-1}=\frac{t-s}{2},\qquad
 A(t)+A(t)^{-1}=t,\qquad A(t)-A(t)^{-1}=s.
\end{equation}
The number $s$ is algebraic because its square is algebraic; hence
$A(t)$ is algebraic. Applying Theorem~\ref{ext:reciprocal-trace} gives
\begin{equation}\label{ext:parameter-bound}
 \mathcal E(V(t),2[\Q(t):\Q]),\qquad
                    2\le\mu(V(t))\le2[\Q(t):\Q].
\end{equation}
In particular, for every rational $t>2$,
\begin{equation}\label{ext:rational-parameter}
 \boxed{\displaystyle
 \mu\left(\frac{\log((t+\sqrt{t^2-4})/2)}{\sqrt{t^2-4}}\right)=2.}
\end{equation}
This rational specialization needs no nonsquare hypothesis on $t^2-4$.

\paragraph{Lean correspondence.}
\nolinkurl{ReciprocalTraceLogarithmTheorem.lean} defines
\nolinkurl{traceField} and \nolinkurl{target}. Its algebraic identity
is \nolinkurl{invariantField_eq_traceField}, its degree transport is
\nolinkurl{traceField_finrank}, and its exponential equation is
\nolinkurl{distinguished_matching}. The resulting statements are
\nolinkurl{reciprocalTrace_eventualLowerBound},
\nolinkurl{reciprocalTrace_irrational},
\nolinkurl{reciprocalTrace_irrationalityExponent_bounds}, and
\nolinkurl{reciprocalTrace_irrationalityExponent_eq_two}.
\nolinkurl{ReciprocalTraceParameterTheorem.lean} defines
\nolinkurl{radical}, \nolinkurl{argument}, and \nolinkurl{value}.
Its declarations \nolinkurl{argument_inv},
\nolinkurl{argument_trace}, \nolinkurl{argument_difference}, and
\nolinkurl{value_eq_reciprocalTarget} verify
\eqref{ext:parameter-identities} and the equality $V(t)=X(A(t))$.
The endpoint declarations are
\nolinkurl{parameter_eventualLowerBound},
\nolinkurl{parameter_irrationalityExponent_bounds}, and
\nolinkurl{rational_parameter_irrationalityExponent_eq_two};
\nolinkurl{rational_field_finrank} proves the degree-one specialization.

\subsection{Inversion and the unambiguous root above one}
\label{ext:inversion}

Both the target and trace are invariant under inversion:
\[
 X(a^{-1})=
 \frac{-\log a}{-(a-a^{-1})}=X(a),\qquad T(a^{-1})=T(a).
\]
For $a>0$, $a\ne1$, one has $T(a)>2$, since
$a(T(a)-2)=(a-1)^2>0$. Furthermore
\[
 \sqrt{T(a)^2-4}=|a-a^{-1}|.
\]
Thus $A(T(a))=a$ when $a>1$, and $A(T(a))=a^{-1}$ when $0<a<1$.
In either case
\begin{equation}\label{ext:target-parameter}
                              X(a)=V(T(a)).
\end{equation}
This proves the equivalence of the two formulations for all admissible
positive $a$, including the interval $(0,1)$. No branch choice is left
implicit. The chosen representative $b\in\{a,a^{-1}\}$ above one
has the same trace and target; if $a$ is algebraic, so is $b$.

\paragraph{Lean correspondence.}
\nolinkurl{ReciprocalTraceInversion.lean} proves
\nolinkurl{target_inv}, \nolinkurl{trace_inv},
\nolinkurl{trace_radicand}, \nolinkurl{trace_gt_two},
\nolinkurl{radical_trace}, \nolinkurl{argument_trace_of_one_lt},
\nolinkurl{argument_trace_of_lt_one},
\nolinkurl{target_eq_parameter},
\nolinkurl{exists_one_lt_representative}, and
\nolinkurl{exists_algebraic_one_lt_representative}.
The two first identities are stated even for Mathlib's total real
operations, but their logarithmic interpretation here is restricted
to $a>0$, $a\ne1$.

\subsection{Reciprocal minimal polynomials and the full fixed field}
\label{ext:reciprocal-fixed-field}

Suppose additionally that the actual monic minimal polynomial
$f\in\Q[X]$ of $a$ satisfies
\begin{equation}\label{ext:reciprocal-minpoly}
                              f^{\mathrm{rev}}=f.
\end{equation}
The hypothesis concerns the minimal polynomial itself; a reciprocal
polynomial that merely annihilates $a$ does not supply this assumption.

\begin{theorem}[Verified reciprocal field structure]
\label{ext:reciprocal-field-structure}
Let $a>0$ be algebraic with $a\ne1$ and assume
\eqref{ext:reciprocal-minpoly}. In $E=\Q(a)$ there is an involutive
$\Q$-automorphism $\tau$ with $\tau(a)=a^{-1}$. If
$K=\Q(a+a^{-1})$, then
\[
 [E:K]=2,\qquad E^{\langle\tau\rangle}=K,
 \qquad [E:\Q]=2[K:\Q].
\]
Consequently, if $\deg f=2m$, then $[K:\Q]=m$ and
\[
 \mathcal E(X(a),\deg f),\qquad 2\le\mu(X(a))\le\deg f.
\]
\end{theorem}
\begin{proof}
Because $a\ne0$, reversal of a polynomial gives
$f^{\mathrm{rev}}(a^{-1})=a^{-\deg f}f(a)=0$.
By reciprocity, $a^{-1}$ is therefore another root of $f$.
The minimal polynomials of $a$ and $a^{-1}$ agree. Sending the
generator $a$ to $a^{-1}$ gives an isomorphism
$\Q(a)\longrightarrow\Q(a^{-1})$; these are the same subfield,
since each generator is the inverse of the other. This constructs
$\tau$ as an automorphism of the actual simple field. Applying $\tau$
twice fixes $a$, and hence fixes every element of $E$.

The automorphism fixes $a+a^{-1}$, so it fixes $K$. It is nontrivial:
if $a=a^{-1}$, positivity would give $a=1$. On the other hand $a$
satisfies $X^2-(a+a^{-1})X+1\in K[X]$, so $[E:K]\le2$.
Nontriviality excludes degree one, proving $[E:K]=2$.

Let $J=E^{\langle\tau\rangle}$ be the standard fixed field.
Then $K\subseteq J\subseteq E$. It is a proper subfield because
$\tau(a)\ne a$. The tower identity, or equivalently the divisibility
$[E:J]\mid [E:K]=2$, now forces $[E:J]=2$ and $J=K$.
This is a full fixed-field equality, not just the observation that the
trace is fixed. Finally apply the tower identity over $\Q$ and the
bound of Theorem~\ref{ext:reciprocal-trace}.
\end{proof}

\paragraph{Lean correspondence.}
\nolinkurl{ReciprocalPolynomialDegree.lean} constructs
\nolinkurl{inverseAutomorphism} after proving
\nolinkurl{inverse_minpoly_root}, \nolinkurl{inverse_minpoly_eq},
and \nolinkurl{adjoin_inverse_eq}. The general construction is over
an arbitrary base field; the real logarithmic application is over
$\Q$. The generator action and square of the automorphism are
\nolinkurl{inverseAutomorphism_generator} and
\nolinkurl{inverseAutomorphism_involutive}.
The degree conclusions are \nolinkurl{reciprocal_trace_index},
\nolinkurl{reciprocal_field_degree}, and
\nolinkurl{reciprocal_trace_degree}; the Diophantine conclusion is
\nolinkurl{reciprocalPolynomial_irrationalityExponent_bounds},
with its stronger preceding
\nolinkurl{reciprocalPolynomial_eventualLowerBound}.

\nolinkurl{ReciprocalTraceFixedField.lean} uses Mathlib's
\nolinkurl{IntermediateField.fixedField} and the subgroup
\nolinkurl{Subgroup.zpowers} generated by the automorphism.
The main equality is
\nolinkurl{reciprocal_fixedField_eq_traceField};
\nolinkurl{reciprocal_fixed_iff_mem_traceField} gives its elementwise
form, and \nolinkurl{reciprocal_fixedField_map_eq_realTraceField}
identifies its image under the actual inclusion into $\R$ with
$\Q(a+a^{-1})$. The proof reduces to
\nolinkurl{fixedField_eq_traceField_of_index_two}.

\subsection{A completely explicit quartic example}
\label{ext:quartic}

Take
\[
 t=2+\sqrt2,\qquad
 a=\frac{2+\sqrt2+\sqrt{2+4\sqrt2}}2,\qquad
 x=\frac{\log a}{\sqrt{2+4\sqrt2}}.
\]
Since $t^2-4=2+4\sqrt2$, these are precisely $a=A(t)$ and $x=V(t)$.
The trace field is
$\Q(t)=\Q(\sqrt2)$, of degree two. Therefore the checked parameter
theorem gives
\begin{equation}\label{ext:quartic-exponent}
                 \mathcal E(x,4),\qquad 2\le\mu(x)\le4.
\end{equation}
The exact degree of the logarithm's algebraic argument can also be
verified without an unproved irreducibility assumption. From
$a+a^{-1}=2+\sqrt2$, multiply by $a$ to get
\[
                       a^2-2a+1=\sqrt2\,a.
\]
Squaring and collecting coefficients gives
\[
 f(a)=0,\qquad f(X)=X^4-4X^3+4X^2-4X+1.
\]
The translation by one is
\[
                       f(X+1)=X^4-2X^2-4X-2.
\]
This polynomial is Eisenstein at $2$: its leading coefficient is not
divisible by $2$, all other coefficients are divisible by $2$, and
its constant coefficient is not divisible by $4$. Thus it is
irreducible over $\Z$ and over $\Q$. Translation is a polynomial
ring automorphism, so $f$ is irreducible over $\Q$ as well. Since it
is monic and annihilates $a$, it is the minimal polynomial of $a$.
Consequently
\[
                 [\Q(a):\Q]=4,\qquad [\Q(t):\Q]=2.
\]
This degree-four computation is additional algebraic information;
it does not sharpen~\eqref{ext:quartic-exponent} to $\mu(x)=2$.
The exact exponent of this example remains undetermined by the results
proved here.

\paragraph{Lean correspondence.}
\nolinkurl{ReciprocalQuarticExample.lean} proves
\nolinkurl{trace_field_eq}, \nolinkurl{trace_field_finrank},
\nolinkurl{alpha_trace}, \nolinkurl{alpha_quartic_eq_zero},
\nolinkurl{definingPolynomial_aeval},
\nolinkurl{quartic_eventualLowerBound}, and
\nolinkurl{quartic_irrationalityExponent_bounds}.
The irreducibility extension
\nolinkurl{ReciprocalQuarticIrreducibility.lean} uses the same namespace,
\nolinkurl{QuadraticPi.ReciprocalQuarticExample}.
Its declarations \nolinkurl{definingPolynomial_taylor_one},
\nolinkurl{shiftedPolynomial_isEisensteinAt},
\nolinkurl{shiftedPolynomial_map_irreducible}, and
\nolinkurl{definingPolynomial_irreducible} check the translated
Eisenstein argument. The exact minimal polynomial and degree are
\nolinkurl{alpha_minpoly}, \nolinkurl{alpha_minpoly_natDegree},
and \nolinkurl{alpha_field_finrank}.

\subsection{Quadratic-character logarithmic combinations: complete descent}
\label{ext:character-product}

We now give the complete argument for Corollary~\ref{conj:character},
including the quadratic field, the actual field norm, the real logarithmic
identity, and the exponent-two conclusion. All these steps have formal
counterparts in the saved Lean sources. The earlier description of this
family as only a completed product construction is superseded by the
degree, norm, logarithm, exponent, stabilizer and input-field increments
of 11 October 2026. The normalization and the nonzero-sum condition are
essential parts of the statement.

\paragraph{The actual product and its action.}
Let $E/F$ be a field extension whose full automorphism group
$G=\operatorname{Aut}_F(E)$ is finite. Let
$\chi:G\to\{1,-1\}$ be a group homomorphism. For $a\in E^\times$ set
\[
 \beta_\chi(a)=\prod_{g\in G}g(a)^{\chi(g)}.
\]
The product is over the full automorphism group; when $a$ does not
generate $E$, repeated conjugate values retain their multiplicities.

\begin{proposition}[Signed product and kernel descent]
\label{ext:character-product-proposition}
The element $\beta_\chi(a)$ is nonzero and, for every $h\in G$,
\begin{equation}\label{ext:character-equivariance}
 h(\beta_\chi(a))=\beta_\chi(a)^{\chi(h)}.
\end{equation}
Consequently $\beta_\chi(a)\in E^{\ker\chi}$; every automorphism
outside the kernel sends it to its reciprocal.
\end{proposition}
\begin{proof}
Every $g(a)$ is nonzero, so every signed power and their product is
nonzero. Applying $h$ to the product, and setting $k=hg$, gives
\[
 h(\beta_\chi(a))
 =\prod_{g\in G}(hg)(a)^{\chi(g)}
 =\prod_{k\in G}k(a)^{\chi(h^{-1}k)}.
\]
Since $\chi(h)^{-1}=\chi(h)$, the last exponent is
$\chi(h)\chi(k)$. Integer-power laws in $E^\times$ therefore give
\eqref{ext:character-equivariance}. For $h\in\ker\chi$ the value
is fixed, which is exactly membership in the kernel fixed field.
\end{proof}

\paragraph{Degree and norm.}
Suppose now that $E/F$ is finite Galois and that $\chi$ is nontrivial.
It takes both values $1,-1$, so
$[G:\ker\chi]=2$. The finite Galois correspondence gives
\begin{equation}\label{ext:character-degree}
 K:=E^{\ker\chi},\qquad [K:F]=2.
\end{equation}
The kernel is normal, so $K/F$ is Galois. Choose $h\notin\ker\chi$.
Its restriction $\iota$ to $K$ is the nonidentity automorphism of
$K/F$: otherwise $h$ would belong to the subgroup fixing $K$, which
is precisely $\ker\chi$. Equation~\eqref{ext:character-equivariance}
gives $\iota(\beta_\chi)=\beta_\chi^{-1}$. Thus the genuine
field norm, defined as the determinant of multiplication, satisfies
\begin{equation}\label{ext:character-norm}
 N_{K/F}(\beta_\chi)
   =\beta_\chi\,\iota(\beta_\chi)=1.
\end{equation}
Here we used the standard Galois expression of the norm as the product
over all embeddings of $K/F$. There are exactly two such embeddings.
The norm is taken in $K/F$, not in the larger ambient extension $E/F$.

\begin{lemma}[Compatible real quadratic realization]
\label{ext:character-realization}
Let $K/\Q$ have degree two and let $\psi:K\hookrightarrow\R$ be
a field embedding. There is a positive nonsquare rational number $D$
and a $\Q$-isomorphism
\[
 e:K\longrightarrow\Q(\sqrt D)\subset\R
 \quad\hbox{such that}\quad e(x)=\psi(x)\quad(x\in K).
\]
These choices depend on $K,\psi$, and can be made before any element
whose logarithm is to be considered.
\end{lemma}
\begin{proof}
Choose $r\in K\setminus\Q$ and write its monic minimal polynomial
as $X^2+bX+c$, with $b,c\in\Q$. The element $s=r+b/2$ generates
$K$ and satisfies
\[
 s^2=D:=b^2/4-c\in\Q.
\]
It is nonzero, since otherwise $r$ would be rational. Injectivity of
$\psi$ gives $D=\psi(s)^2>0$. If $D=q^2$ for $q\in\Q$, then
$(s-q)(s+q)=0$ would make $s$ rational, a contradiction. Thus $D$
is nonsquare. The real identity $\psi(s)^2=D$ gives
$\psi(s)=\sqrt D$ or $-\sqrt D$, and either root generates the
same subfield of $\R$. It follows that $\psi(K)=\Q(\sqrt D)$.
Regard $\psi$ as an isomorphism onto this image to obtain $e$.
The Lean proof obtains $s^2=D$ using the quadratic instance of
Mathlib's cyclic/Kummer extension theorem and proves the same positivity,
nonsquareness and compatibility statements.
\end{proof}

\begin{theorem}[Exponent two for the character logarithmic sum]
\label{ext:character-exponent}
Let $E/\Q$ be finite Galois, let
$\chi:\operatorname{Aut}_{\Q}(E)\to\{1,-1\}$ be nontrivial,
and fix a field embedding $\phi:E\hookrightarrow\R$.
There exists a positive nonsquare $D\in\Q$, chosen before $a$, such
that every $a\in E$ satisfying
\begin{equation}\label{ext:character-admissible}
 \phi(g(a))>0\quad(g\in G),\qquad \beta_\chi(a)\ne1
\end{equation}
obeys
\begin{equation}\label{ext:character-mu}
 \mu\left(\frac{1}{\sqrt D}
       \sum_{g\in G}\chi(g)\log\phi(g(a))\right)=2.
\end{equation}
One may instead specify any positive nonsquare rational $D$ for which
\[
 \phi(E^{\ker\chi})=\Q(\sqrt D)
 \quad\hbox{as subfields of }\R.
\]
No canonical, integral or squarefree choice of $D$ is asserted.
\end{theorem}
\begin{proof}
First form $K=E^{\ker\chi}$, whose degree is two by
\eqref{ext:character-degree}. Apply
Lemma~\ref{ext:character-realization} to the restriction of $\phi$
to $K$. This chooses $D$ and the compatible map $e$ once for the
field and the character, before choosing $a$.

Now take an admissible $a$. The identity automorphism in
\eqref{ext:character-admissible} shows $a\ne0$. Let
$b=\beta_\chi(a)\in K$. All factors of $\phi(b)$ are positive,
so $\phi(b)>0$. The ordinary real logarithm is additive on finite
products of positive numbers and satisfies $\log(z^{-1})=-\log z$
for $z>0$. Therefore
\begin{equation}\label{ext:character-log-identity}
 \log\phi(b)=\sum_{g\in G}\chi(g)\log\phi(g(a)).
\end{equation}
The hypothesis $b\ne1$ and injectivity of $\phi$ imply
$\phi(b)\ne1$; its logarithm is consequently nonzero.

The element $e(b)$ of the actual real field $\Q(\sqrt D)$ has
real value $\phi(b)>0$, is different from one, and has norm one.
The last statement follows from \eqref{ext:character-norm} and
invariance of the field norm under $\Q$-algebra isomorphisms.
The real quadratic norm logarithm theorem
(Corollary~\ref{conj:real-quadratic}) applies to $e(b)$ and gives
\[
 \mu\bigl(\log(e(b))/\sqrt D\bigr)=2.
\]
Compatibility of $e$ with $\phi$ and
\eqref{ext:character-log-identity} identify its argument with that
in \eqref{ext:character-mu}. For a specified $D$ with the asserted
field-image equality, $\phi|_K$ itself supplies the compatible
isomorphism onto $\Q(\sqrt D)$; the remaining steps are identical.
\end{proof}

This theorem concerns a \emph{normalized} signed sum. It does not say
that every unnormalized combination of conjugate logarithms has exponent
two, nor that arbitrary rational coefficients may replace the character
without another argument. The assumptions that all the evaluated
conjugates are positive and that the actual signed product is not one
are explicit. Under positivity the latter is equivalent to nonvanishing
of the real logarithmic sum, by \eqref{ext:character-log-identity}.

\begin{proposition}[Cancellation and the necessary input field]
\label{ext:character-input-field}
For finite Galois $E/F$ and $a\ne0$, a nontrivial product
$\beta_\chi(a)\ne1$ implies
\[
 E^{\ker\chi}\subseteq F(a).
\]
If $\chi$ is nontrivial, it follows that $2\mid[F(a):F]$.
Thus every nonzero input of odd degree has $\beta_\chi(a)=1$.
With a real embedding and positive evaluated conjugates, its character
logarithmic sum is zero.
\end{proposition}
\begin{proof}
We first establish cancellation in the more general setting of a finite
automorphism group, without assuming finite degree or Galoisness.
Suppose $h(a)=a$ and $\chi(h)=-1$. Write
\[
 P_+=\prod_{\chi(g)=1}g(a),\qquad
 P_-=\prod_{\chi(g)=-1}g(a),\qquad
 \beta_\chi(a)=P_+/P_-.
\]
Right multiplication $g\mapsto gh$ bijects the two sign classes,
while $(gh)(a)=g(h(a))=g(a)$. Hence $P_+=P_-$. All factors are
nonzero, so $P_-\ne0$ and $\beta_\chi(a)=1$. This argument uses
right multiplication and does not assume that $G$ is commutative.

By contraposition, $\beta_\chi(a)\ne1$ forces every automorphism
fixing $a$ into $\ker\chi$. For finite Galois $E/F$ this says
$\operatorname{Gal}(E/F(a))\subseteq\ker\chi$. Fixed fields
reverse inclusions, and the Galois correspondence now gives
$E^{\ker\chi}\subseteq F(a)$. If $\chi$ is nontrivial, the first
field has degree two over $F$, so the tower law makes $[F(a):F]$
even. Odd degree therefore forces product one. Under positivity,
\eqref{ext:character-log-identity} then gives the zero sum.
\end{proof}
Containment of the quadratic field, or even input degree, is necessary
for a nontrivial product; neither condition is asserted sufficient.

\paragraph{Exact Lean correspondence and recorded verification.}
All the following filenames are in \nolinkurl{QuadraticPi/}.
The product is a definition, \nolinkurl{QuadraticCharacterProduct.product},
and its descended value is \nolinkurl{fixedFieldProduct}. The proofs
\nolinkurl{product_equivariant}, \nolinkurl{product_mem_fixedField},
\nolinkurl{product_ne_zero} and \nolinkurl{fixedFieldProduct_ne_zero}
are in \nolinkurl{QuadraticCharacterProduct.lean}.

The field degree is
\nolinkurl{QuadraticPi.QuadraticCharacterDegree.character_fixedField_finrank};
the actual norm is
\nolinkurl{QuadraticPi.QuadraticCharacterNorm.norm_fixedFieldProduct}.
The positivity, logarithmic identity and nonzero sum are respectively
\nolinkurl{product_pos}, \nolinkurl{log_product} and
\nolinkurl{logSum_ne_zero} in namespace
\nolinkurl{QuadraticPi.QuadraticCharacterLogarithm}.
The compatible realization is
\nolinkurl{QuadraticPi.RealQuadraticClassification.exists_positive_nonsquare_realization}.

The complete endpoint in \nolinkurl{QuadraticCharacterExponentTheorem.lean}
is
\nolinkurl{QuadraticPi.QuadraticCharacterExponent.exists_logSum_irrationalityExponent_eq_two}.
Its type has $\exists D\,\exists e$ \emph{before} $\forall a$.
The variants
\nolinkurl{logSum_irrationalityExponent_eq_two_of_fieldRange} and
\nolinkurl{logSum_irrationalityExponent_eq_two_of_equiv} in that namespace
accept, respectively, the specified real-field equality and an explicitly
compatible isomorphism. The existence endpoint proves that such a
realization exists, rather than leaving it as a premise. It applies
\nolinkurl{QuadraticPi.realQuadraticLogarithm_norm_irrationalityExponent_eq_two}.

The cancellation module \nolinkurl{QuadraticCharacterStabilizer.lean}
proves \nolinkurl{product_eq_one_of_fixed_negative},
\nolinkurl{stabilizer_le_kernel_of_product_ne_one} and
\nolinkurl{logSum_eq_zero_of_fixed_negative}. The later
\nolinkurl{QuadraticCharacterInputField.lean} proves, in its matching
namespace, \nolinkurl{fixedField_le_adjoin_of_product_ne_one},
\nolinkurl{two_dvd_finrank_adjoin_of_product_ne_one},
\nolinkurl{product_eq_one_of_odd_finrank_adjoin} and
\nolinkurl{logSum_eq_zero_of_odd_finrank_adjoin}.

The saved exponent build completed successfully with 5586 Lake jobs;
the input-field build completed with 2411 jobs. Their saved transitive
axiom reports for the four realization/exponent declarations and four
input-field declarations list only \nolinkurl{propext},
\nolinkurl{Classical.choice} and \nolinkurl{Quot.sound}. They list
no \nolinkurl{sorryAx} or additional mathematical axiom. These are
historical build and audit results. The fresh selected-endpoint audit
for the present revision is recorded in Appendix~\ref{app:formal-status}.
Completion of this particular family does
not imply completion of every theorem in the consolidated manuscript.

% ===== END verified_extensions.tex =====

% ===== BEGIN graded_logarithmic_measures.tex =====
% Consolidated and independently audited, 11 October 2026.
% This file has no dependency on the stopped investigation of powers of pi.
\section{Graded approximation and a coefficient-uniform principle}
\label{graded:framework}

The preceding fixed-value theorems and the results in this section have
different quantifiers. Here the evaluation point is required to be
sufficiently small. Once that point has been fixed, the resulting
inequalities hold simultaneously for a varying target polynomial and a
varying rational approximant. We give the construction in detail because
this uniformity cannot be deduced from the irrationality exponent of each
individual target.

The rank input is the general differential-system part of
Fischler--Rivoal's work \cite{FR2025}, not their irrationality theorem for
values of $E$-functions. Logarithms are not $E$-functions. We use
Theorem~3, Lemma~1, the lift of Section~4.5, and Theorem~4 of that paper.
In particular the required independence is over
$\overline{\mathbb Q}$, not merely over $\mathbb Q$.

\subsection{Adjacent grades and the rank theorem}

Fix a positive integer $m$ and analytic functions $f_1,\ldots,f_m$
satisfying a rational inhomogeneous differential system
\begin{equation}\label{graded:inhomogeneous}
 f'=s_0+Sf,\qquad s_0\in\mathbb Q(z)^m,
 \quad S\in M_m(\mathbb Q(z)).
\end{equation}
For an integer $G\ge1$, write
\[
 \Theta=\{\kappa\in\mathbb Z_{\ge0}^m:|\kappa|=G\},\qquad
 \Omega=\Theta\cup\{\lambda:|\lambda|=G-1\},
\]
\[
 \theta=\binom{G+m-1}{m-1},\qquad
 \omega=\theta+\binom{G+m-2}{m-1},\qquad
 \frac{\omega}{\theta}=1+\frac{G}{G+m-1}.
\]
The letters $\Omega,\Theta$ in this section denote finite index sets,
not periods. A polynomial indexed by a vector with a negative coordinate
is, by convention, zero.

The lift can be defined without a lengthy matrix formula. Solve the
signed dual system
\[
 a'=-S^{\mathsf T}a,\qquad c'=s_0^{\mathsf T}a.
\]
Differentiation preserves the list of coordinates
\begin{equation}\label{graded:lift-coordinates}
 a^\kappa\quad(|\kappa|=G),\qquad
 ca^\lambda\quad(|\lambda|=G-1).
\end{equation}
Consequently this list satisfies $Y'=\mathcal A Y$ for an
$\omega\times\omega$ rational matrix $\mathcal A$.
For a polynomial column $P=(P_\lambda)_{\lambda\in\Omega}$ put
\[
 \nabla P=P'+\mathcal A^{\mathsf T}P.
\]
If $Y'=\mathcal A Y$, the product rule gives
\begin{equation}\label{graded:pairing}
 \frac{d^k}{dz^k}(P^{\mathsf T}Y)
                 =(\nabla^kP)^{\mathsf T}Y.
\end{equation}
This identity explains why covariant derivatives of the polynomial
column produce derivatives of the same small analytic remainder.

\paragraph{Continuation convention for the rank statement.}
The value at the ordinary point is obtained by one coherent analytic
continuation of the original solution germ along a path avoiding the
system's poles. The lifted Nilsson solutions and contact estimates refer
to that same continuation. This is the branch convention used by the
checked rank endpoint; unrelated values on different branches are not
combined.

\begin{lemma}[Short derivatives give full rank]\label{graded:rank}
Let $r\in\mathbb Q\setminus\{0\}$ be an ordinary point of the
system, and suppose that $1,f_1(r),\ldots,f_m(r)$ are linearly
independent over $\overline{\mathbb Q}$. Suppose also that the
solutions of the lifted system used below belong to the Nilsson class
at zero, and that multiplication by their coefficients lowers the
order of a holomorphic function by at most a fixed constant.
Choose
\[
 0<\eta\le\frac1{\omega+1},\qquad
 \sigma=\frac{\omega-\eta}{\theta}>1.
\]
There is a constant $C_r$ such that the following holds for all
sufficiently large integers $M$. If $P_\lambda\in\mathbb Q[z]$,
not all zero, have degrees less than $M$, and
\begin{equation}\label{graded:contact}
 R_\kappa=P_\kappa+\sum_{j=1}^mP_{\kappa-e_j}f_j,
 \qquad \operatorname{ord}_0R_\kappa\ge
 K:=\lfloor\sigma M\rfloor\quad(\kappa\in\Theta),
\end{equation}
then the columns
\[
 \frac{\nabla^kP(r)}{k!},\qquad
 0\le k\le\lfloor\eta M\rfloor+C_r,
\]
span $\mathbb Q^\Omega$.
\end{lemma}

Here a Nilsson function is a finite sum of terms
$z^\alpha(\log z)^j$ multiplied by holomorphic functions, with the
order interpreted as the smallest relevant real part of $\alpha$.
Ordinary points at zero cause no loss of order. The explicit transport
used later has only powers of $\sqrt z$ and is also covered.

\begin{proof}
Normalize the homogeneous dual solution by $a(r)=\rho$, where
$\rho_1,\ldots,\rho_m$ are independent formal parameters, and set
$c(z)=\sum_ja_j(z)f_j(z)$. Equation
\eqref{graded:inhomogeneous} gives $c'=s_0^{\mathsf T}a$.
Taking the coefficient of $\rho^\kappa$, $\kappa\in\Theta$, in
\eqref{graded:lift-coordinates} gives $\theta$ solutions
$Y_\kappa$ of the lifted system. Their endpoint values are
\[
 Z_\kappa=E_\kappa+
              \sum_jf_j(r)E_{\kappa-e_j}.
\]
They are independent, since their upper-grade coordinates form the
identity matrix. Their solution span $\mathcal F$ therefore has
dimension $\theta$. Pairing any member of $\mathcal F$ with $P$
expresses its remainder as a fixed linear combination of the
$R_\kappa$, with coefficients coming from the dual transport. Hence
all these remainders have order at least $K-w$ for a fixed $w\ge0$.

Theorem~4 of \cite{FR2025}, applied to the verified
$\overline{\mathbb Q}$-independence of the endpoint values, says
that every proper nonzero subspace $R$ defined over
$\overline{\mathbb Q}$ satisfies
\[
 \dim R>\frac{\omega}{\theta}
                \dim\bigl(R\cap\operatorname{span}\{Z_\kappa\}\bigr).
\]
Lemma~1 of that source says that the evaluation image at $r$ of
the solutions whose remainder vanishes identically is defined over
$\mathbb Q$. The strict inequality consequently proves the
nondegeneracy required by its Theorem~3.

Apply that theorem with polynomial degree bound $M-1$, dimension
$\omega$, parameter $\eta$, and the fixed loss $w$. Because
$\sigma>1$, one has
$\lfloor\sigma M\rfloor\ge\sigma(M-1)$, so its vanishing-order
hypothesis holds. Its derivative budget is at most
$\eta(M-1)+c_1+(w+1)\omega$, up to the source's indexing
convention. Absorb the fixed terms into $C_r$. Division by $k!$
does not alter rank. All the evaluated columns are rational, so
their rational and complex ranks agree.
\end{proof}

The field in this lemma is essential. Rational independence of a
collection of algebraic numbers does not meet the hypothesis. For
powers of one nonzero logarithm of an algebraic number,
Hermite--Lindemann gives transcendence, hence independence of its
distinct powers over $\overline{\mathbb Q}$. For the two logarithms
treated below we use Baker's theorem. Neither argument proves
independence of arbitrary products of several logarithms.

\subsection{The elementary passage from forms to a measure}

\begin{lemma}[Two independent forms]\label{graded:two-form}
Let $x\in\mathbb R$. Suppose that for every sufficiently large
integer $M$ there are two integer pairs $(A_{M,s},B_{M,s})$,
$s=1,2$, with nonzero determinant, such that, for fixed $a,c>0$,
\[
 |B_{M,s}|\le e^{aM+o(M)},\qquad
 |A_{M,s}+B_{M,s}x|\le e^{-cM+o(M)}.
\]
Then $x$ is irrational and $\mu(x)\le1+a/c$.
\end{lemma}
\begin{proof}
For any integers $p,q$ with $q\ge1$, the two integers
$qA_{M,s}+pB_{M,s}$ cannot both vanish. Fix a small
$\tau\in(0,c)$ and choose
$M=\lceil\log(2q)/(c-\tau)\rceil$, increasing a fixed lower
cutoff when necessary. For sufficiently large $q$ the small-form
bound and one of these nonzero integers give
\[
 1\le\frac12+q e^{(a+\tau)M}|x-p/q|.
\]
This proves the asserted exponent on letting $\tau\downarrow0$.
If $x$ were rational, use its fixed numerator and denominator and
let $M$ tend to infinity in the same nonzero-integer argument.
\end{proof}

The next formulation retains the height of a varying target. It will
be used both for polynomial values and for linear combinations of two
logarithms.

\begin{proposition}[Uniform coefficient contraction]
\label{graded:contraction}
Fix an endpoint vector $\xi=(\xi_1,\ldots,\xi_m)\in\mathbb R^m$.
Suppose that for each sufficiently large $M$ a family of integer
columns $v_{M,k}\in\mathbb Z^\Omega$ spans the whole coordinate
space. For $c=(c_1,\ldots,c_m)\in\mathbb Z^m\setminus\{0\}$,
put $H=\max(1,|c_1|,\ldots,|c_m|)$ and
\[
 A_{M,k}(c)=\sum_{|\kappa|=G}c^\kappa(v_{M,k})_\kappa,
 \qquad
 B_{M,k}(c)=\sum_{|\lambda|=G-1}c^\lambda(v_{M,k})_\lambda.
\]
Assume fixed rates $a,c_*>0$ give, uniformly in the coefficient
vector and the indicated jets,
\[
 |B_{M,k}(c)|\le C H^{G-1}e^{aM+o(M)},\qquad
 |A_{M,k}(c)+B_{M,k}(c)\,c\cdot\xi|
                   \le C H^Ge^{-c_*M+o(M)}.
\]
Set $\mu_*=1+a/c_*$ and $\nu_*=G\mu_*-1$. For every
$\delta>0$ there is $C_\delta>0$, independent of $c,p,Q$, such
that
\begin{equation}\label{graded:contraction-bound}
 \left|c\cdot\xi-\frac pQ\right|
 \ge C_\delta H^{-\nu_*-\delta}Q^{-\mu_*-\delta}
 \quad(p\in\mathbb Z, Q\ge1).
\end{equation}
Equivalently one may use any positive linked slack $\zeta$ and
the exponents $\nu_*+G\zeta$ and $\mu_*+\zeta$.
\end{proposition}
\begin{proof}
The functionals defining $A$ and $B$ are nonzero and have disjoint
supports. For example $c_j\ne0$ gives a nonzero upper coefficient
$c_j^G$ and lower coefficient $c_j^{G-1}$; when $G=1$ the latter
is the constant monomial one. Full rank therefore gives two
independent integer pairs $(A,B)$, for every $c\ne0$, at every
$M$ above the same fixed cutoff.

Fix $\tau\in(0,c_*)$. Enlarge a constant $C\ge1$ and a cutoff
$M_0$ so that the two displayed estimates hold with rates
$a+\tau$ and $c_*-\tau$ for all $M\ge M_0$. Choose
\[
 M=M_0+\left\lceil
 \frac{\log(2C)+\log Q+G\log H}{c_*-\tau}\right\rceil.
\]
One of $QA+pB$ is a nonzero integer. For that pair,
\[
 1\le Q|A+B\,c\cdot\xi|
       +Q|B|\,|c\cdot\xi-p/Q|
 \le\frac12+Q|B|\,|c\cdot\xi-p/Q|.
\]
In particular its $B$ cannot be zero. Substitution of the upper
bound for $M$ gives a constant independent of $c,p,Q$ and
exponents
\[
 G-1+\frac{G(a+\tau)}{c_*-\tau},
 \qquad 1+\frac{a+\tau}{c_*-\tau}.
\]
Choose $\tau$ sufficiently small for any prescribed linked slack;
then choose $\zeta\le\delta/G$ to obtain
\eqref{graded:contraction-bound}.
\end{proof}

\section{Powers of a logarithm at a small rational point}
\label{graded:small-log}

\begin{theorem}\label{graded:small-log-theorem}
For each fixed integer $n\ge1$ and every $\varepsilon>0$, there
is $b_0(n,\varepsilon)$ such that every integer $b\ge b_0$ satisfies
\[
 \mu\bigl(\log^n(1+1/b)\bigr)\le2+\varepsilon,
 \qquad
 \mu\bigl(\arctan^n(1/b)\bigr)\le2+\varepsilon.
\]
The logarithm and arctangent have their real branches. This
recovers the small-argument phenomenon stated by Chudnovsky in
\cite{Chudnovsky1983}; no historical novelty is claimed for that conclusion.
\end{theorem}

We give quantitative rates, so that the order of all choices is visible.
Let $h(z)=\log(1+z)$ or $h(z)=\arctan z$, and apply the adjacent
grades to $f_j=h^j$, $1\le j\le n$. Fix $G\ge1$, choose
$0<\eta\le1/(\omega+1)$, and put
\[
 \sigma=\frac{\omega-\eta}{\theta},\qquad
 \ell=G(n-1)+1,\qquad H_s=\sum_{j=1}^s\frac1j.
\]
We will choose $\sigma>1+3\eta$. Define
\[
 \beta=\frac{\omega-\eta}{\eta}\sigma(H_n+\log2),\qquad
 B_b=\begin{cases}b+1,&h(z)=\log(1+z),\\b^2+1,&h(z)=\arctan z.
 \end{cases}
\]
For $b\ge4$, set
\begin{align}
 a_b&=\beta+\log b+\eta\log B_b+\eta(H_\ell+\log4),
 \label{graded:small-height}\\
 c_b&=(\sigma-1-\eta)\log b-\eta\log B_b
          -\beta-\sigma\log3-\eta(H_\ell+\log2).
 \label{graded:small-decay}
\end{align}
We prove the more precise assertion
\begin{equation}\label{graded:small-rate-result}
 c_b>0\quad\Longrightarrow\quad
 \mu(h(1/b)^n)\le1+a_b/c_b.
\end{equation}

\subsection{Integral contact polynomials}

For $s,v\ge0$ define
\[
 D_s(v)=\prod_{j=1}^s\operatorname{lcm}
                   (1,\ldots,\lfloor v/j\rfloor),
\]
with an empty least common multiple equal to one. A useful elementary
observation is that $D_s(v)$ clears the coefficient of degree at most
$v$ in a product of at most $s$ logarithmic series whose coefficient
of degree $j$ has denominator dividing $j$. Indeed, arrange the
positive indices of a product in decreasing order. Its $j$th largest
index is at most $\lfloor v/j\rfloor$, so the product of its
denominators divides $D_s(v)$. The prime number theorem in the form
$\log\operatorname{lcm}(1,\ldots,v)=v+o(v)$ gives
\begin{equation}\label{graded:harmonic-clearing}
 \log D_s(v)=H_s v+o(v)\qquad(s\text{ fixed}).
\end{equation}

For every sufficiently large $M$, impose
\eqref{graded:contact} with $K=\lfloor\sigma M\rfloor$ on
$\omega M$ integer coefficients. There are at most
$\theta K\le(\omega-\eta)M$ equations. On $|z|=1/2$ both
choices of $h$ have modulus less than one; their fixed powers
therefore have coefficients of degree at most $K$ bounded by $2^K$.
Multiplication by $D_n(K)$ makes all equations integral. The elementary
box form of Siegel's lemma gives a nonzero solution with
\begin{equation}\label{graded:contact-height}
 \log H(P)\le\beta M+o(M).
\end{equation}
More explicitly, a system with $U$ unknowns, at most $E<U$ equations,
and integer entries of modulus at most $L$ has a nonzero integer
kernel vector of logarithmic height at most
$E(\log L+O(\log U))/(U-E)+O(1)$. This follows by mapping the
integer box $\{0,\ldots,T\}^U$ into its bounded box of possible
equation values and choosing $T$ so that two vectors have the same
image. Here $U=\omega M$, $E\le(\omega-\eta)M$, and
$\log L\le(H_n+\log2)\sigma M+o(M)$.

\subsection{Integral transport and divided derivatives}

The lifted connection is $\mathcal A=h'(z)A_0$ for an integral
nilpotent matrix $A_0$. Its transport has integral divided powers:
\begin{equation}\label{graded:integral-exponential}
 A_0^{\ell+1}=0,\qquad A_0^j/j!\in M_\omega(\mathbb Z).
\end{equation}
To verify this directly, use the increment $u=h(z)-h(r)$. The
signed dual system is transported by
\[
 a_j(u)=\sum_{k=j}^n(-1)^{k-j}\binom{k}{j}a_k(0)u^{k-j},
 \qquad
 c(u)=c(0)+\sum_{k=1}^n(-1)^{k-1}a_k(0)u^k.
\]
The induced transport on $a^\kappa$ and $ca^\lambda$ is an
integer polynomial matrix in $u$. Its degree is at most
$G(n-1)+1=\ell$, and its value at $u=0$ is the identity.
It is thus exactly $\exp(A_0u)$, proving
\eqref{graded:integral-exponential}.

At $r=1/b$, set
$v_k=\nabla^kP(r)/k!$ and $u_r(t)=h(r+t)-h(r)$. The Taylor
identity corresponding to \eqref{graded:pairing} is
\[
 v_k=[t^k]\exp(A_0^{\mathsf T}u_r(t))P(r+t).
\]
For every positive $j$, the number
$j B_b^j[t^j]u_r(t)$ is integral. In the logarithmic case this
follows from $u_r(t)=\log(1+bt/(b+1))$. In the arctangent case
expand
$u_r'(t)=b^2/(b^2+1+2bt+b^2t^2)$.
The product-clearing observation and the degree bound for $P$ now give
\begin{equation}\label{graded:small-jet-integers}
 d_kv_k\in\mathbb Z^\Omega,
 \qquad d_k=b^M B_b^kD_\ell(k).
\end{equation}
On $|t|\le1/4$, the transport is bounded by a constant depending
only on $n,G$ for all $b\ge4$, and $|P(r+t)|\le2H(P)$.
Cauchy's inequality, followed by \eqref{graded:harmonic-clearing},
proves the coefficient bound $e^{a_bM+o(M)}$ for all
$k\le\eta M+O_b(1)$.

\subsection{Rank and the small remainder}

The value $h(r)$ is nonzero and transcendental. In the logarithmic
case $e^{h(r)}=1+r$; in the arctangent case
$e^{2ih(r)}=(1+ir)/(1-ir)$. If $h(r)$ were algebraic, these
identities would contradict Hermite--Lindemann. Its first $n$ powers,
together with one, are therefore independent over
$\overline{\mathbb Q}$. Lemma~\ref{graded:rank} applies and
gives full rank through $k\le\eta M+C_b$.

To identify the relevant scalar remainder, put
\[
 a_j(z)=\binom nj(h(r)-h(z))^{n-j},\qquad
 \mathcal R_*(z)=\sum_{|\kappa|=G}a(z)^\kappa R_\kappa(z).
\]
The corresponding lifted solution has endpoint vector
$E_{Ge_n}+h(r)^nE_{(G-1)e_n}$. Hence
\begin{equation}\label{graded:corner-identity}
 \frac{\mathcal R_*^{(k)}(r)}{k!}
      =(v_k)_{Ge_n}+h(r)^n(v_k)_{(G-1)e_n}.
\end{equation}
All the auxiliary factors are uniformly bounded on $|z|\le1/2$.
Since $\mathcal R_*$ has a zero of order at least $K$, the maximum
principle applied after division by $z^K$ gives
\[
 |\mathcal R_*(z)|\le C_{n,G}H(P)(2|z|)^K.
\]
On the circle $|z-r|=1/(2b)$, Cauchy's inequality therefore gives
\[
 \left|\frac{\mathcal R_*^{(k)}(r)}{k!}\right|
         \le C_{n,G}H(P)(3/b)^K(2b)^k.
\]
Multiplication by $d_k$ yields precisely the decay rate $c_b$ in
\eqref{graded:small-decay}. Full rank ensures that two jets have
independent pairs in the two corner coordinates. Apply
Lemma~\ref{graded:two-form} to prove
\eqref{graded:small-rate-result}.

For fixed $n,G,\eta$, the bound $1+a_b/c_b$ tends as $b\to\infty$
to
\[
 1+\frac{1+\eta}{\sigma-1-2\eta}
 \quad\text{or}\quad
 1+\frac{1+2\eta}{\sigma-1-3\eta},
\]
respectively for logarithms and arctangents. First choose $G$ large,
then $\eta>0$ small, and finally $b$ large. Since
$\omega/\theta\to2$ as $G\to\infty$, this proves
Theorem~\ref{graded:small-log-theorem}. In every use of the
auxiliary-degree limit, $n,G,\eta,b$ have already been fixed.

An explicit, coarse threshold is available. Put
\[
 A=\beta+\eta(H_\ell+\log8),\qquad
 C=\beta+\sigma\log3+\eta(H_\ell+\log4),
\]
\[
 \Delta=(1+\varepsilon)(\sigma-1-3\eta)-(1+2\eta).
\]
When $\Delta>0$, it suffices to take
\begin{equation}\label{graded:small-threshold}
 b\ge\max\left\{4,
   \exp\frac{A+(1+\varepsilon)C}{\Delta}\right\}.
\end{equation}
Indeed $\log B_b\le2\log b+\log2$ gives
$a_b\le(1+2\eta)\log b+A$ and
$c_b\ge(\sigma-1-3\eta)\log b-C$; the threshold makes the
first expression at most $(1+\varepsilon)$ times the second,
which is consequently positive. For example, one may choose
\[
 G\ge\max\left\{1,
 \left\lceil\frac{4(1+\varepsilon)(n-1)}{\varepsilon}\right\rceil
 \right\},\qquad
 \eta=\min\left\{\frac1{2(\omega+1)},
 \frac{\varepsilon}{4((1+\varepsilon)(3+1/\theta)+2)}\right\}.
\]
These choices give $\Delta\ge\varepsilon/2$.

\section{Quadratic logarithms and polynomial targets}
\label{graded:quadratic}

For a nonzero integer $d$, define the real germ
\[
 h_d(z)=\sum_{j\ge0}\frac{d^jz^{2j+1}}{2j+1},\qquad
 h_d'(z)=\frac1{1-dz^2}.
\]
For $d>0$ this is
$\log((1+\sqrt d\,z)/(1-\sqrt d\,z))/(2\sqrt d)$; for $d<0$
it is $\arctan(\sqrt{|d|}z)/\sqrt{|d|}$. We only evaluate inside
the disk of convergence. Introduce the single fixed function
\begin{equation}\label{graded:fixed-F}
 F(t)=\sum_{j\ge0}\frac{t^j}{2j+1}
 =\frac{\operatorname{arctanh}\sqrt t}{\sqrt t},\qquad
 2tF'(t)+F(t)=\frac1{1-t}.
\end{equation}
The expression is independent of the square-root choice. It satisfies
$b h_d(1/b)=F(d/b^2)$. Keeping this one differential system fixed
removes the parameter $d$ from the contact-height estimate.

\begin{theorem}[Uniform polynomial targets]\label{graded:quadratic-uniform}
Fix $n\ge1$, $\varepsilon>0$, and $A>1+1/\varepsilon$. There
is an explicitly specified constant $C=C(n,\varepsilon,A)$ such
that, for every nonzero integer $d$ and every integer
$b\ge C|d|^A$, every nonconstant rational polynomial $P$ of degree
at most $n$ satisfies
\[
 \mu\bigl(P(h_d(1/b))\bigr)\le2+\varepsilon.
\]
The threshold does not depend on $P$. Constants in a lower-bound
inequality at a fixed endpoint may depend on that endpoint and on $P$.
\end{theorem}

\subsection{Contact height for the fixed function}

Use $f_j=F^j$, $1\le j\le n$, and the same adjacent grades.
Their differential system is
\[
 (F^j)'=\frac{j}{2t(1-t)}F^{j-1}-\frac{j}{2t}F^j.
\]
The origin is regular singular for this system, although the distinguished
functions $F^j$ themselves are holomorphic there. The coefficients
through degree $K$ of these powers are cleared by $D_n(2K+n)$:
in a product of $j\le n$ coefficients the sum of the odd denominator
indices is at most $2K+n$, and the same ordering argument applies.
Also $|F(t)|\le2$ on $|t|=1/2$. The contact construction therefore
gives integer columns of degree less than $M$ with
\begin{equation}\label{graded:F-height}
 \log H(P_M)\le\beta M+o(M),\qquad
 \beta=\frac{\omega-\eta}{\eta}\sigma(2H_n+\log2),
 \qquad K=\lfloor\sigma M\rfloor.
\end{equation}
This height bound is independent of the eventual rational endpoint.

\subsection{Explicit transport and the degree saving in denominators}

Fix integers $a\ne0$, $q>0$, with $|a|\le q/4$, and put $r=a/q$.
Near $t=r$, define
\[
 U(t)=\sqrt{t/r},\qquad
 V(t)=\frac{\operatorname{arctanh}\sqrt t-
                   \operatorname{arctanh}\sqrt r}{\sqrt r},
\]
with the local branches chosen so that $U(r)=1$, $V(r)=0$.
These local quantities satisfy
\[
 U'=\frac U{2t},\qquad V'=\frac U{2t(1-t)},\qquad
 UF(t)-V=F(r).
\]
The signed dual transport of the augmented system is therefore
\begin{align}
 a_j(t)&=U(t)^j\sum_{k=j}^n\binom kj(-V(t))^{k-j}a_k(r),
 \label{graded:F-dual}\\
 c(t)&=c(r)+\sum_{k=1}^n(-1)^{k-1}a_k(r)V(t)^k.
 \nonumber
\end{align}
Differentiation verifies these formulas directly. The induced lifted
transport is an integer polynomial matrix in $U,V$. Its degree in
$V$ is at most $\ell=G(n-1)+1$.

\begin{lemma}[An explicit clearing integer]\label{graded:F-clearing}
For $k<M$, the divided covariant jet $v_k=\nabla^kP_M(r)/k!$
is cleared by the positive integer
\begin{equation}\label{graded:F-dk}
 d_k=q^{M-1-k}\bigl(4|a(q-a)|\bigr)^kD_\ell(k).
\end{equation}
\end{lemma}
\begin{proof}
Write $t=r+s$ and put $B=4a(q-a)$, which may have either sign.
For every nonnegative integer $m$, the binomial series gives
\[
 \frac{B^j}{q^j}[s^j]U(r+s)^m\in\mathbb Z.
\]
Indeed $[s^j]U^m=\binom{m/2}{j}(q/a)^j$ and
$4^j\binom{m/2}{j}$ is integral. Next, for $j\ge1$,
\[
 j[s^j]V(r+s)
 =\frac{q^{j+1}}{2a}
   \sum_{u=0}^{j-1}\binom{-1/2}{u}
        a^{-u}(q-a)^{-(j-u)}.
\]
Multiplication by $B^j/q^j$ makes this integral: each summand
becomes
$\frac q2\,4^j\binom{-1/2}{u}a^{j-u-1}(q-a)^u$,
and $u\le j-1$ leaves enough factors of two.
Thus, for a monomial in $U,V$ of $V$-degree at most $\ell$, its
coefficient of $s^j$ is cleared by
$(B^j/q^j)D_\ell(j)$. The ordering-of-indices argument supplies
the factors $D_\ell$, and convolution with the $U$ coefficients
does not introduce additional denominators.

The coefficient of $s^{k-j}$ in $P_M(r+s)$ has denominator dividing
$q^{M-1-k+j}$. The factor $q^j$ in the numerator of the transport
coefficient cancels the extra $q^j$ in that denominator. Every term
of total order $k$ is consequently cleared by
$q^{M-1-k}|B|^kD_\ell(k)$, as claimed.
\end{proof}

The saving $q^{-k}$ in this formula is important. It comes from the
degree lost on differentiating the polynomial; bounding all evaluated
polynomial derivatives by the same denominator would discard it.

\subsection{Rank and the exact rates}

The value $F(r)$ is nonzero and transcendental. Otherwise
\[
 \exp(2\sqrt r\,F(r))=\frac{1+\sqrt r}{1-\sqrt r}
\]
would contradict Hermite--Lindemann. Its distinct powers are therefore
independent over $\overline{\mathbb Q}$. The explicit functions
$U,V$ near zero are finite combinations of holomorphic functions
and powers of $\sqrt t$; the transported remainder coefficients
are Nilsson functions of fixed orders. Lemma~\ref{graded:rank}
gives full rank through $k\le\eta M+O_r(1)$. For all sufficiently
large $M$ these indices satisfy $k<M$, as required above.

On the disk $|t-r|\le|r|/2$, transport is bounded by a constant
depending on the fixed endpoint, $n$, and $G$. Polynomial values are
bounded by a constant times $H(P_M)$ because $|t|\le3/8$.
Cauchy's inequality contributes $(2q/|a|)^k$ to a divided jet.
After multiplication by \eqref{graded:F-dk}, the cancellation is
\begin{equation}\label{graded:F-cancellation}
 q^{M-1-k}\bigl(4|a(q-a)|\bigr)^k(2q/|a|)^k
 =q^{M-1}\bigl(8|q-a|\bigr)^k
 \le q^{M-1}(10q)^k.
\end{equation}
It follows that the cleared coefficients have rate
\begin{equation}\label{graded:F-alpha}
 \alpha=(1+\eta)\log q+\beta+\eta(\log10+H_\ell).
\end{equation}

Each original contact remainder is bounded on $|t|=1/2$ by
$C H(P_M)$ and vanishes to order $K$. It is thus bounded on the
local disk by $C H(P_M)(3|a|/q)^K$. Multiplication by the fixed
transport, followed by Cauchy's inequality and
\eqref{graded:F-cancellation}, gives decay rate
\begin{equation}\label{graded:F-gamma}
 \gamma=(\sigma-1-\eta)\log q-\sigma\log|a|
       -\beta-\sigma\log3-\eta(\log10+H_\ell).
\end{equation}
The multiplicative constants can depend on $r$, but they contribute
only $o(M)$ after taking logarithms. No bound uniform in a changing
endpoint is hidden in this auxiliary-degree limit.

\subsection{The joint polynomial measure}

For a nonconstant polynomial
$P(X)=c_0+\sum_{j=1}^nc_jX^j\in\mathbb Z[X]$, write
$H_+(P)=\max(1,|c_1|,\ldots,|c_n|)$; the constant coefficient
is omitted deliberately.

\begin{theorem}[Joint height and denominator bound]\label{graded:joint}
Fix $n,G,\eta,a,q$ as above and suppose $\gamma>0$. Put
\[
 x=F(a/q),\qquad \mu_*=1+\alpha/\gamma,
 \qquad \nu_*=G\mu_*-1.
\]
For every $\delta>0$ there is $C_\delta>0$ such that
\begin{equation}\label{graded:joint-bound}
 \left|P(x)-\frac pQ\right|
 \ge C_\delta H_+(P)^{-\nu_*-\delta}Q^{-\mu_*-\delta}
\end{equation}
for all nonconstant integer polynomials $P$ of degree at most $n$,
all $p\in\mathbb Z$, and all $Q\ge1$. The constant depends on
the fixed point and displayed parameters, but not on $P,p,Q$.
The linked-slack exponents $\nu_*+G\zeta$, $\mu_*+\zeta$ are
also valid for every $\zeta>0$.
\end{theorem}
\begin{proof}
Choose the integral contact column for every sufficiently large $M$
once and for all, independently of the target coefficients. Clear
its jets as above. For $c=(c_1,\ldots,c_n)$, the solution of the
dual system with endpoint $a_c(r)=c$ depends linearly on $c$.
The lifted solution with lower coordinate factor
$\sum_j(a_c)_jF^j$ has endpoint determined by
$c\cdot(F(r),\ldots,F(r)^n)$. Its paired remainder is exactly
\[
 \mathcal R_c(t)=\sum_{|\kappa|=G}a_c(t)^\kappa R_{M,\kappa}(t).
\]
It is homogeneous of degree $G$ in $c$. On the fixed local disk,
$\|a_c(t)\|\le C_rH_+(P)$, with the same $C_r$ for every
coefficient vector. The preceding analytic estimates consequently
give the hypotheses of Proposition~\ref{graded:contraction} with
rates $\alpha,\gamma$. Its small $o(M)$ terms and its rank cutoff
are independent of $c$. Apply the proposition and absorb $c_0$ by
replacing $p$ with $p-Qc_0$. This replacement leaves $Q$ and
$H_+(P)$ unchanged.
\end{proof}

When $x=h_d(1/b)=F(d/b^2)/b$ with fixed $d,b$, the same exponents
hold. Indeed $\widehat P(X)=b^nP(X/b)$ is integral and
$H_+(\widehat P)\le b^nH_+(P)$; apply
\eqref{graded:joint-bound} to $\widehat P$ and numerator $b^np$.
All factors involving this fixed $b$ enter the lower-bound constant.

To prove Theorem~\ref{graded:quadratic-uniform}, put
\[
 B=\beta+\eta(\log10+H_\ell),\quad
 C_1=B+\sigma\log3,\quad
 \tau=(1+\varepsilon)(\sigma-1-\eta)-(1+\eta).
\]
First choose $G$ large and then $\eta>0$ small so that $\tau>0$
and
\[
 \frac{(1+\varepsilon)\sigma}{2\tau}<A.
\]
These choices are possible because the fraction tends to
$1+1/\varepsilon$. One entirely explicit recipe is to put
$u=A\varepsilon-(1+\varepsilon)>0$, choose
\[
 G\ge\max\left\{1,
 \left\lceil\frac{2(1+\varepsilon)(2A-1)(n-1)}u\right\rceil
 \right\},
\]
and then set
\[
 L_*=2A(2+\varepsilon)
       +\frac{(1+\varepsilon)(2A-1)}\theta,\qquad
 \eta=\min\left\{\frac1{2(\omega+1)},\frac{u}{2L_*}\right\}.
\]
Writing $\delta=(n-1)/(G+n-1)$, direct expansion gives
\[
 2A\tau-(1+\varepsilon)\sigma
 =2u-(1+\varepsilon)(2A-1)\delta-\eta L_*
 \ge u>0,
\]
so the required margin, including $\tau>0$, holds. Now take
\begin{equation}\label{graded:uniform-C}
 C=\max\left\{2,
 \exp\frac{B+(1+\varepsilon)C_1}{2\tau}\right\}.
\end{equation}
For $a=d$, $q=b^2$, the hypothesis $b\ge C|d|^A$ gives
$|a|\le q/4$ and
\[
 \tau\log q\ge B+(1+\varepsilon)C_1
                         +(1+\varepsilon)\sigma\log|a|.
\]
Thus $\gamma>0$ and $\alpha\le(1+\varepsilon)\gamma$.
The joint theorem, with the target fixed and slack tending to zero,
gives $\mu(P(h_d(1/b)))\le2+\varepsilon$ for integral $P$.
Clearing a fixed rational polynomial's coefficients and using rational
scaling proves the stated rational-polynomial version.

\begin{corollary}[A concrete tradeoff]\label{graded:joint-hd}
Fix a nonzero integer $d$ and integers $n,G\ge1$. Given $\rho>0$,
for all sufficiently large $b$ there is $c>0$ such that
\[
 \left|P(h_d(1/b))-\frac pQ\right|
 \ge c H_+(P)^{-(2G+n-2+G\rho)}
          Q^{-(2+(n-1)/G+\rho)}
\]
simultaneously for all nonconstant $P\in\mathbb Z[X]$ of degree
at most $n$, all integers $p$, and all positive integers $Q$.
\end{corollary}
\begin{proof}
For fixed $d,n,G$, first let $b$ tend to infinity in the rate
quotient and then let $\eta$ decrease to zero. The limits are
\[
 \mu_*\longrightarrow2+\frac{n-1}{G},\qquad
 \nu_*\longrightarrow2G+n-2.
\]
Choose $\eta$ first, then $b$ sufficiently large, and finally the
linked slack in Theorem~\ref{graded:joint} so that the two displayed
exponents fit below those of the corollary.
\end{proof}

There are two useful readings of this tradeoff. At $G=1$ it gives
the classical small-point algebraicity measure: for every
$\varepsilon>0$, sufficiently small fixed points satisfy
$w_n(x)\le n+\varepsilon$, where $w_n$ is the exponent for
$0<|P(x)|<H(P)^{-w}$ with integer polynomials of degree at most
$n$. This height-only phenomenon belongs to the earlier
Chudnovsky--Chudnovsky theory; see \cite{Nagata1995}. Larger $G$
improves the exponent of $Q$ toward two while increasing the cost in
the target's coefficient height. We do not claim historical priority
for this particular quantitative tradeoff.

The joint theorem also records coefficient content. If
$R(X)=r_0+\sum_{j=1}^nr_jX^j$ is nonconstant and
$g=\gcd(|r_1|,\ldots,|r_n|)>0$, ignoring zero entries, then
\begin{equation}\label{graded:content}
 |R(x)|\ge C_\delta H_+(R)^{-\nu_*-\delta}
                          g^{(G-1)\mu_*}.
\end{equation}
Apply \eqref{graded:joint-bound} to
$\sum_{j\ge1}(r_j/g)X^j$, with $p=-r_0$, $Q=g$, and multiply
by $g$. The two equal slack exponents cancel in the power of $g$.

As one explicit example, take $n=3$, $G=9$, $\eta=1/101$.
Then $\theta=55$, $\omega=100$, $\ell=19$, and
$\sigma=10099/5555$. If
\[
 b\ge e^{200000}|d|^3,
\]
the rates satisfy $\mu_*\le3$ and $\nu_*\le26$. For a direct
check, put $T=2(\sigma-1-\eta)-(1+\eta)$. One has
$T>0.606$, $6T>2\sigma$, $B<80047$, and $C_1<80050$;
thus $400000T>B+2C_1$. These inequalities imply
$T\log(b^2)\ge B+2C_1+2\sigma\log|d|$ and hence
$\alpha\le2\gamma$. Therefore, for every $\delta>0$,
\[
 \left|P(h_d(1/b))-\frac pQ\right|
 \ge c_{d,b,\delta}H_+(P)^{-26-\delta}Q^{-3-\delta}
\]
uniformly over all nonconstant integer polynomials of degree at most
three. The threshold is explicit; a numerical value of the final
positive constant is not asserted.

\section{A joint measure for two small rational logarithms}
\label{graded:two-logs}

For integers $N\ge8$, write
$\xi_N=\log(1+1/N)$ and $\zeta_N=\log(1+2/N)$.

\begin{theorem}\label{graded:two-log-joint}
For every integer $G\ge1$ and every $\rho>0$, there is an
explicit integer $N_0(G,\rho)$ such that, for every $N\ge N_0$,
there exists $c=c(N,G,\rho)>0$ satisfying
\[
 \left|u\xi_N+v\zeta_N-\frac pQ\right|
 \ge c H^{-2G-G\rho}Q^{-2-1/G-\rho},\qquad
 H=\max(1,|u|,|v|),
\]
for all $(u,v)\in\mathbb Z^2\setminus\{(0,0)\}$,
$p\in\mathbb Z$, and $Q\ge1$. In particular
\begin{equation}\label{graded:ratio-near-three}
 \mu\left(\frac{\log(1+1/N)}{\log(1+2/N)}\right)
                  \le3+\rho\qquad(N\ge N_0(1,\rho)).
\end{equation}
\end{theorem}

\begin{proof}
The positive rational numbers $(N+1)/N$ and $(N+2)/N$ are
multiplicatively independent. Any prime divisor of $N+1$ divides
neither $N$ nor $N+2$; its valuation first forces the exponent of
$(N+1)/N$ in a multiplicative relation to vanish, and then the other
exponent vanishes. Baker's theorem \cite{Baker1975} implies independence
of their logarithms over $\overline{\mathbb Q}$. Its transcendence
statement for nonzero algebraic linear forms in logarithms also
excludes an algebraic nonzero constant. Consequently
$1,\xi_N,\zeta_N$ are independent over $\overline{\mathbb Q}$.

Use $f_1(z)=\log(1+z)$, $f_2(z)=\log(1+2z)$ and the two
adjacent grades. Here $\theta=G+1$, $\omega=2G+1$. Choose
$0<\eta\le1/(\omega+1)$ and set
\[
 \sigma=\frac{\omega-\eta}{\theta},\qquad
 \beta=\frac{\omega-\eta}{\eta}\sigma(1+\log4).
\]
The fixed contact equations are
\[
 R_\kappa=P_\kappa+P_{\kappa-e_1}f_1+P_{\kappa-e_2}f_2
                   =O(z^K),\qquad K=\lfloor\sigma M\rfloor.
\]
Their coefficients are cleared by $D_1(K)$; both logarithms have
modulus less than one on $|z|=1/4$, so their coefficients are bounded
by $4^K$. The same Siegel argument gives integer contact columns
with $\log H(P_M)\le\beta M+o(M)$, independently of $N$.

In this case the dual variables $a_1,a_2$ are constant. The lifted
connection has the especially simple form
$\mathcal A=f'_1N_1+f'_2N_2$, with integral matrices satisfying
$N_iN_j=0$ for every $i,j$. Its normalized transport is
\[
 I+N_1(f_1(z)-f_1(r))+N_2(f_2(z)-f_2(r)),\qquad r=1/N.
\]
Thus only one logarithmic factor appears, independently of $G$.
The origin and $r$ are ordinary points, and
Lemma~\ref{graded:rank} gives full jet rank through
$k\le\eta M+O_N(1)$.

Set $L_N=(N+1)(N+2)$. For $k<M$ an exact clearing integer is
\begin{equation}\label{graded:two-log-clearing}
 d_k=N^{M-1-k}L_N^kD_1(k).
\end{equation}
Indeed
\[
 [t^j](f_i(r+t)-f_i(r))
   =\frac{(-1)^{j-1}}j\left(\frac{iN}{N+i}\right)^j.
\]
The divided polynomial derivative of order $k-j$ has denominator
dividing $N^{M-1-k+j}$; the numerator $N^j$ cancels that extra
factor. The remaining logarithmic denominators are cleared by
$L_N^kD_1(k)$. This proves \eqref{graded:two-log-clearing} without
any grade-dependent power of the least common multiple.

On $|t|=1/8$ around $r$, the transport is bounded uniformly for
$N\ge8$. Cauchy's inequality gives coefficient rate
\[
 \alpha_N=\beta+\log N+
       \eta\{\log(L_N/N)+\log8+1\}.
\]
For $(u,v)\ne(0,0)$, contract against the monomials in
$c=(u,v)$. The scalar remainder
$\sum_{|\kappa|=G}c^\kappa R_\kappa$ has order at least $K$
and is bounded on $|z-r|=1/(2N)$ by
$C_GH^GH(P_M)(6/N)^K$. The derivative factor is $(2N)^k$.
After clearing, the decay rate is
\[
 \gamma_N=(\sigma-1)\log N-\beta-\sigma\log6
                       -\eta\{\log(2L_N)+1\}.
\]
Both estimates are uniform in $u,v,p,Q$. For $\gamma_N>0$,
Proposition~\ref{graded:contraction} therefore gives linked-slack
exponents
\[
 G-1+G\alpha_N/\gamma_N+G\delta,
 \qquad 1+\alpha_N/\gamma_N+\delta.
\]

For completeness, the following recipe specifies a sufficient
threshold. Put $h=\rho/2$, $t=1+1/G+h$, and choose
\[
 \eta=\min\left\{\frac1{2(\omega+1)},
 \frac{hG}{2(G+1)\{t(2+1/(G+1))+1\}}\right\}.
\]
Define $\sigma,\beta$ as above and
\[
 a_0=\beta+\eta(1+\log16),\qquad
 c_0=\beta+\sigma\log6+\eta(1+\log4),
\]
\[
 \Delta=t(\sigma-1-2\eta)-(1+\eta)
                    \ge\frac{hG}{2(G+1)}>0.
\]
Since $L_N\le2N^2$ for $N\ge8$, take
\[
 N_0=\left\lceil\max\left\{8,
          \exp\frac{a_0+t c_0}{\Delta}\right\}\right\rceil.
\]
Then $\gamma_N>0$ and $\alpha_N/\gamma_N\le t$ for all
$N\ge N_0$. Taking the linked slack $\delta\le\rho/2$ proves
the first assertion.

For the ratio use $G=1$, $Q=1$, $p=0$, and $(u,v)=(b,-a)$.
If $a/b$ stays in a fixed bounded neighborhood of
$\xi_N/\zeta_N$, its height $\max(b,|a|)$ is at most a fixed
multiple of $b$. Divide the resulting lower bound for
$|b\xi_N-a\zeta_N|$ by $b|\zeta_N|$. Approximants outside
that neighborhood have a constant lower bound, so
\eqref{graded:ratio-near-three} follows. Multiplicative independence
already proves that the ratio is irrational.
\end{proof}

Increasing $G$ improves the exponent of the rational approximant's
denominator $Q$, but it worsens the coefficient-height exponent.
For a quotient one sets $Q=1$ and lets the two integer coefficients
vary, so $G=1$ is the favorable choice in this construction. It gives
the near-three bound above, not a near-two quotient theorem.

\begin{corollary}[The lower bound and the range up to three]
\label{graded:range-two-three}
Under the hypotheses and endpoint thresholds of
Theorems~\ref{graded:small-log-theorem} and
\ref{graded:quadratic-uniform}, every indicated target $y$ satisfies
\[
 2\le\mu(y)\le2+\varepsilon.
\]
In particular $0<\varepsilon\le1$ gives $2\le\mu(y)\le3$.
\end{corollary}
\begin{proof}
A nonzero logarithm of an algebraic number is transcendental by
Hermite--Lindemann. A nonzero real arctangent of a nonzero algebraic
number is also transcendental: its exponential after multiplication by
$2\ii$ is the algebraic Cayley quotient, so algebraicity would contradict
the same theorem. The displayed logarithmic and circular expressions for
$h_d(1/b)$ therefore show that this value is transcendental; multiplying
by a nonzero algebraic normalization does not change that assertion.
For a transcendental $z$, every nonconstant $P\in\Q[X]$ has
transcendental value $P(z)$. Otherwise $z$ would satisfy the nonzero
polynomial $P(X)-P(z)$ over $\overline\Q$, and hence be algebraic.
This also covers the positive integer powers in
Theorem~\ref{graded:small-log-theorem}. Dirichlet's theorem now supplies
the lower bound two, and the cited upper bounds give the conclusion.
\end{proof}
These graded applications have checked Lean endpoints relative to the explicit classical inputs recorded in Appendix~\ref{app:formal-status}; the literal arithmetic recipes are included. The required threshold is chosen after
$\varepsilon$ (and the degree and growth parameters), so this corollary
does not infer exponent two by taking $\varepsilon\downarrow0$ at a
fixed arbitrary argument.


\section{Restricted powers and the meaning of the conclusions}
\label{graded:restricted}

\begin{proposition}[Fixed power classes]\label{graded:restricted-power}
Let $x\ne0$ be real, let $c>0$, and let $n\ge1$ be an integer.
Suppose $c^n\in\mathbb Q$ and $\mu(x/c)=2$. The approximation
exponent of $x^n$ restricted to rational numbers in
$c^n\mathbb Q^n$ is exactly $2/n$, when the height is the reduced
denominator of the approximating rational number.
\end{proposition}
\begin{proof}
Write $c^n=u/v$ in lowest terms with $u,v>0$, and write a member
of the class as $(u/v)(A/B)^n$, with $(A,B)=1$, $B>0$.
Its reduced denominator is
\[
 q=\frac{vB^n}{\gcd(uA^n,vB^n)}\asymp_{u,v}B^n,
\]
because the greatest common divisor in this expression divides
$uv$. For approximants on the branch near $x/c$, the power map
has nonzero derivative and is locally bi-Lipschitz. If $n$ is even,
the other branch is handled by the same argument at $-x/c$.
Thus an approximation to $x^n$ of exponent greater than $2/n$
would give an approximation to $x/c$ of exponent greater than two.
Conversely, its continued-fraction convergents give infinitely many
errors $O(B^{-2})$, hence $O(q^{-2/n})$ after taking powers.
Absorb fixed constants by an arbitrarily small exponent slack.
\end{proof}

For instance an exponent-two theorem for $\log\alpha$, with
$\alpha>0$ rational and $\alpha\ne1$, gives restricted exponent
$2/n$ for $(\log\alpha)^n$ along $\mathbb Q^n$. The normalized
quadratic exponent-two theorem gives restricted exponent one for
$(\log\alpha)^2$ along the fixed class $d\mathbb Q^2$ when $d$ is
a positive nonsquare integer and $\alpha>0$ belongs to
$\mathbb Q(\sqrt d)$, has norm $1$ or $-1$, and
$\alpha\ne1$ (squaring handles norm $-1$).

These statements concern restricted approximation sets. They do not
give an unrestricted irrationality exponent for a fixed higher power.
Similarly, in the small-point theorems the endpoint depends on the
desired error in the exponent: $\forall\varepsilon\,\exists b_0$
cannot be interchanged to infer exponent exactly two at one fixed
$b$. The joint measures have constants uniform in the target's
coefficients and rational approximant, but those constants remain
attached to the fixed evaluation point. The restricted-power theorem
and its displayed logarithmic applications are now proved in Lean:
see \nolinkurl{QuadraticPi/ActualRestrictedPowerExponent.lean} and
\nolinkurl{QuadraticPi/RestrictedLogarithmicPowers.lean}.
The preceding graded rank, small-point polynomial, and joint-measure applications now have checked endpoints relative to their explicit classical inputs. Appendix~\ref{app:formal-status} identifies these boundaries and the exact literal recipes; it does not claim native proofs of the cited foundations.
% ===== END graded_logarithmic_measures.tex =====

\clearpage
\appendix

% ===== BEGIN formal_status.tex =====
\section{Exact formalization status and source map}\label{app:formal-status}\label{app:formal-status-increment69}\label{app:formal-status-increment33}

\subsection{Reviewed statement-level scope, 16 October 2026}

Checkpoint136 reviews all 62 numbered theorem, lemma, proposition, and
corollary statements against their current Lean endpoints. The map below
contains 53 direct endpoint entries and nine entries complete as
applications relative to named classical theorem inputs. The latter are
entries 9, 16, 52, 55, 56, and 58--61. There is no remaining concrete
application-adapter gap identified by this review. This is a statement
about these numbered results and their recorded supporting interfaces;
it does not assert that every sentence of the written proofs has a
separate Lean translation, or that the cited classical theorems have
new native Lean proofs.

Earlier recovery ledgers used the label \texttt{PARTIAL\_FORMAL} for
these nine classical boundaries even after their applications had been
assembled. This edition uses \texttt{CITED\_FOUNDATION\_ENDPOINT} so that
a complete conditional application is not confused with an unfinished
adapter. The historical ledgers are preserved. The count is not a
percentage of native proofs. The exact exported theorem types, rather
than a status label, determine the mathematical scope.

All mathematical statement and proof environments from the previous
114-page edition are preserved verbatim. Status prose is updated, and
explicit domain and continuation conventions are added immediately before
the multiplicity and rank statements. The previous source and PDF are
retained unchanged. The one new mathematical source module in this
checkpoint packages the already proved Gaussian M\"obius irrationality
and exponent conclusions for the actual Gaussian base field.

\subsection{Foundations supplied explicitly as theorem parameters}

The following list contains twelve tracked interface names, not twelve
independent classical theorems. Several interfaces specialize the same
classical theory. They are explicit parameters in the application types,
not new global mathematical axioms. A successful \texttt{\#print axioms}
report for a conditional theorem checks its proof from its hypotheses;
it does not supply proofs of those hypotheses.

\paragraph{Classical interface 1.}
\nolinkurl{QuadraticPi.GradedHarmonicGrowth.SharpLcmAsymptotic}.
The sharp exponential growth of $\operatorname{lcm}(1,\ldots,n)$, in the standard form equivalent to the prime number theorem. This supplies the sharp arithmetic clearing rate; routes that do not use it are identified separately.

\paragraph{Classical interface 2.}
\nolinkurl{QuadraticPi.GradedAlgebraicValueIndependence.AlgebraicLogTranscendence}.
The classical Hermite--Lindemann nonzero algebraic-logarithm transcendence input. Polynomial-value and power irrationality are then derived in the application sources. The input is independent of the new approximation conclusions.

\paragraph{Classical interface 3.}
\nolinkurl{QuadraticPi.GradedCitedSeparationBridge.CitedGenericSeparation}.
The cited generic separation statement for the rational differential-system setting used here. Its application is made only after the actual lifted system and its branch and independence data have been supplied. The reference and interface matching are recorded in the saved rank review; see also \cite{FR2025}.

\paragraph{Classical interface 4.}
\nolinkurl{QuadraticPi.GradedGenericRankCitation.CitedGenericQuadraticRank}.
The cited quadratic-family generic rank input, specialized with the actual graded system. Native adapters provide the ordinary point, independence data, clearing, contact, and uniformity information. The input is not the paper's final short-jet or approximation conclusion.

\paragraph{Classical interface 5.}
\nolinkurl{QuadraticPi.GradedTwoLogBakerApplication.CitedBakerLogarithmIndependence}.
Baker's linear independence theorem for logarithms of algebraic numbers \cite[Chapters 1--2]{Baker1975}, in the precise two-logarithm application form. It is used in the graded joint measure, after the actual rational exponential arguments have been identified.

\paragraph{Classical interface 6.}
\nolinkurl{QuadraticPi.GradedGeneralNilssonRankCitation.CitedGenericNilssonRank}.
The cited general rational-system Nilsson rank result matched to the hypotheses recorded for \cite[Theorems 3--4 and Lemma 1]{FR2025}. The actual finite lift and Nilsson-order data are exposed in the rank endpoint; they are not inferred merely from analyticity.

\paragraph{Classical interface 7.}
\nolinkurl{QuadraticPi.GradedOrdinaryAnalyticExistenceCitation.CitedOrdinaryAnalyticFundamental}.
The ordinary analytic fundamental-solution theorem on a simply connected pole-free domain. The precise source is \cite[Section I.1.2 and Section I.2]{Milicic1989}. Transport to the original germ and the evaluation point is handled by checked adapters.

\paragraph{Classical interface 8.}
\nolinkurl{QuadraticPi.GradedSimplyConnectedUnionCitation.CitedSimplyConnectedUnion}.
The two-open-set simply-connected-union consequence of van Kampen, with nonempty path-connected intersection; see \cite[Theorem 1.20 and its two-set discussion, pp.43--44]{Hatcher2002}. This is a topological input, separate from the ODE theorem.

\paragraph{Classical interface 9.}
\nolinkurl{QuadraticPi.SmoothLocalPolynomialCertificate.CitedRegularPointLocalEquations}.
The local-equation form of smoothness at a regular complex affine point. The original defining ideal localizes to an ideal generated by the codimension-many equations with independent linear parts. This is the standard local complete-intersection consequence in \cite[Tags 00TS and 00T5]{StacksProject}; the proof of Tag 00T5 gives the localized generators and cotangent independence.

\paragraph{Classical interface 10.}
\nolinkurl{QuadraticPi.ScalarMatchingInvariantConverse.CitedGelfondSchneider}.
The classical Gel'fond--Schneider theorem, used for the converse matching-embedding classification. The invariant-field upper bound and its direct algebraic coordinate criterion do not need this converse input. See the transcendence discussion in \cite{Baker1975}.

\paragraph{Classical interface 11.}
\nolinkurl{QuadraticPi.AffineGeneralityCitation.CitedRegularPrincipalOpen}.
A prime complex affine component has a nonempty principal open of regular points of the expected local dimension. This is the principal-open specialization of dense-open regularity and the closed-point dimension theorem; see \cite[Tags 0B8X and 00P0]{StacksProject}, and \cite[Theorems 5.18, 5.23 and Corollary 5.25]{Milne2008}.

\paragraph{Classical interface 12.}
\nolinkurl{QuadraticPi.AffineGeneralityCitation.CitedComplexPrincipalOpenDensity}.
A nonempty principal open in an irreducible complex affine variety is dense in the ordinary complex topology. This follows from equality of ordinary and Zariski closures for constructible sets in \cite[Proposition 15.2, p.197]{Milne2008}, which cites \cite[Chapter I, Section 10, Corollary 1, p.60]{Mumford1999}. Restriction to the actual analytic open set is then proved in Lean.

\subsection{Conventions checked at the application boundaries}

The real exponent uses reduced rational denominators; the Gaussian
exponent uses the complex modulus of the denominator. They are distinct
approximation problems. The Gaussian Dirichlet lower-exponent proof needs
only its checked constant four. The smaller constant two in the written
auxiliary argument has not been substituted into that proof.

In moving-center interpolation the polynomial source cutoff is weak
($\le H$), whereas the target coefficient cutoff is strict ($<H$).
Successive weight thresholds are chosen first, then a divisibility
modulus independent of the centers, and finally the height cutoff that
may depend on the centers. The bounded-fiber and distinct-center
adapters preserve this order. In two-logarithm determinant arguments,
one selected minor and its ordered columns are used at all embeddings.
The shear comparison does not choose a replacement minor.

In the transverse multiplicity statement, the original analytic domain
meets the component and both original normal bases are general on that
same domain. A canonical nontrivial filter is constructed from relatively
open dense subsets; only finite intersections are required, with no Baire
hypothesis. The geometric classical inputs contain neither the weighted
bound nor a supplied compatible point. The literal factor-two bound holds
for every positive $N$, with no equation-dependent lower cutoff.

In the general rank statement the lift, contact and ordinary-point values
refer to a coherent continuation of the original solution germ. The
short-jet offset is chosen before the later contact and slope parameters
and before the polynomial family. In the graded application statements,
the integer endpoint recipes and both signs of the quadratic parameter
are included. For each exponent slack a cutoff is chosen; one cannot
exchange these quantifiers to deduce exponent exactly two at an arbitrary
fixed small point.

The joint polynomial height $H_+(P)$ controls only the positive-degree
coefficients. The constant coefficient is absorbed into the rational
target numerator. The positive lower-bound constant is uniform over
$P,p,Q$ at the fixed endpoint; it may depend on that endpoint and the
specified parameters. Finally, the restricted power-class exponent
$2/n$ is not an ordinary unrestricted exponent of a higher power.

\subsection{Correspondence for every numbered statement}

The entry numbers below are review identifiers in source order. The
mathematical result numbers are obtained through the printed cross
references. Public names are fully qualified and are accompanied by their
source-module paths in the machine-readable correspondence file. Supporting
anchors from earlier checkpoints are retained in that file, including
those that are no longer the preferred public endpoint.

\subsubsection*{Review 1: Lemma~\ref{prelim:dirichlet}}
\noindent\emph{Direct checked endpoint/composition.}
The real and Gaussian exponents use reduced rational denominators and complex denominator modulus, respectively. Both lower exponents are at least two. The Gaussian proof uses the sufficient error constant four; it does not certify the sharper auxiliary constant two displayed in the written pigeonhole argument.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.two_le_extendedIrrationalityExponent}
\item \nolinkurl{QuadraticPi.two_le_gaussianIrrationalityExponent}
\end{itemize}

\subsubsection*{Review 2: Lemma~\ref{prelim:mobius}}
\noindent\emph{Direct checked endpoint/composition.}
The real endpoint includes irrationality and extended-exponent equality. The Gaussian endpoint now packages nonvanishing of the denominator, irrationality of the image, and exponent equality for coefficients in the actual field $\Q(\ii)$. This last packaging reuses the existing four-denominator clearing and Gaussian integer proofs; it adds no Diophantine assumption.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.GaussianMobiusPaperEndpoint.paper_fractional_linear_invariance}
\item \nolinkurl{QuadraticPi.extendedIrrationalityExponent_rat_mobius}
\item \nolinkurl{QuadraticPi.irrational_rat_mobius}
\end{itemize}

\subsubsection*{Review 3: Theorem~\ref{slog:thm:real}}
\noindent\emph{Direct checked endpoint/composition.}
The actual positive algebraic argument supplies the number field and its degree. Irrationality is proved separately. The power corollary covers every positive integer power with rational value; the minimum-power-degree theorem supplies the stronger bound described after the statement. Rational scaling is justified by the proved real invariance theorem.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.algebraicLogarithm_irrationalityExponent_bounds}
\item \nolinkurl{QuadraticPi.rationalPowerLogarithm_irrationalityExponent_eq_two}
\item \nolinkurl{QuadraticPi.algebraicLogarithm_irrational}
\item \nolinkurl{QuadraticPi.algebraicLogarithm_irrationalityExponent_bounds_minimumPowerDegree}
\end{itemize}

\subsubsection*{Review 4: Theorem~\ref{slog:thm:complex}}
\noindent\emph{Direct checked endpoint/composition.}
The argument is a complex algebraic number and the logarithm is any specified nonzero complex number with the prescribed exponential, including nonprincipal branches. The degree is relative to the actual Gaussian base field. Gaussian irrationality and the minimum over positive powers have separate checked declarations.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.algebraicGaussianLogarithm_irrationalityExponent_bounds}
\item \nolinkurl{QuadraticPi.gaussianPower_exp_irrationalityExponent_eq_two}
\item \nolinkurl{QuadraticPi.algebraicGaussianLogarithm_gaussianIrrational}
\item \nolinkurl{QuadraticPi.algebraicGaussianLogarithm_irrationalityExponent_bounds_minimumPowerDegree}
\end{itemize}

\subsubsection*{Review 5: Corollary~\ref{slog:cor:atan}}
\noindent\emph{Direct checked endpoint/composition.}
The ordinary real exponent is obtained from the Gaussian logarithm of the Cayley quotient, with the real arctangent branch and nonzero rational argument. It is not an identification of real and Gaussian approximation problems for arbitrary complex numbers.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.rationalArctangent_irrationalityExponent_eq_two}
\end{itemize}

\subsubsection*{Review 6: Theorem~\ref{geom:thm:main}}
\noindent\emph{Direct checked endpoint/composition.}
The checked theorem is the bounded-fiber statement itself, with the separate conditions $S\theta^m<1$ and $K(w_0/v_0)\theta^m<1$. The divisibility modulus is selected before the centers; the eventual height cutoff may depend on them. Source weight is at most $H$ and target weight is strictly less than $H$. No stronger global additive separation is imposed.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.MovingLogOccupancyInterpolation.bounded_fiber_interpolation}
\end{itemize}

\subsubsection*{Review 7: Corollary~\ref{geom:cor:PA}}
\noindent\emph{Direct checked endpoint/composition.}
The original globally separated formulation is retained as a checked specialization. Its geometric packet and eventual divisibility conclusion agree with the statement. It is no longer the only verified moving-center case, since the bounded-fiber endpoint of the preceding theorem is also available.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.MovingLogUniformInterpolation.movingLogInterpolation}
\end{itemize}

\subsubsection*{Review 8: Corollary~\ref{geom:cor:distinct}}
\noindent\emph{Direct checked endpoint/composition.}
The actual distinct-multiplicative-center endpoint imposes no additive distinctness. The occupancy condition becomes automatic with $S=1$. The geometric-progression adapter proves distinctness for a real base greater than one, with the same order of choices for weights, divisibility modulus, centers, and eventual height.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.MovingLogDistinctInterpolation.distinct_multiplicative_centers}
\item \nolinkurl{QuadraticPi.MovingLogDistinctInterpolation.real_geometric_progression}
\end{itemize}

\subsubsection*{Review 9: Lemma~\ref{geom:lem:mult}}
\noindent\emph{Checked application on explicit classical inputs.}
The paper endpoint gives the displayed factor $2$ for every positive $N$; a stronger factor $1$ is also proved. Three standard geometric inputs are explicit: regular-point local equations, a regular principal open with the correct local dimension, and density of complex principal opens. The original domain must meet the component. Each original normal basis is valid on a relatively open dense locus there. The common nontrivial filter, avoidance of other components, and compatible point are constructed in Lean; no supplied generic point or equation-dependent cutoff remains.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.GeneralMultiplicityPaperEndpoint.paper_weighted_transverse_multiplicity}
\end{itemize}

\subsubsection*{Review 10: Proposition~\ref{geom:prop:curve}}
\noindent\emph{Direct checked endpoint/composition.}
The bounded-fiber curve endpoint supplies the weighted degree inequality with the previously selected weights. Its local charges, coordinate weights, and occupancy data are the ones used by the interpolation theorem. The geometric progression specialization and the stronger original globally separated case are retained.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.MovingLogBoundedFibreCurve.weighted_curve_inequality}
\end{itemize}

\subsubsection*{Review 11: Lemma~\ref{slog:lem:shear}}
\noindent\emph{Direct checked endpoint/composition.}
The same selected source columns and the same full coefficient rows occur on both sides. A filtration-triangular coordinate shear has determinant one. The weak inequality at the weight boundary is included, and the nonzero-minor equivalence is checked without choosing a new minor.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.LogarithmicFullRowShear.det_selectedMatrix_add_tail}
\item \nolinkurl{QuadraticPi.LogarithmicFullRowShear.selected_det_ne_zero_iff}
\end{itemize}

\subsubsection*{Review 12: Lemma~\ref{slog:lem:collision}}
\noindent\emph{Direct checked endpoint/composition.}
The finite translated-row determinant endpoint retains the factorial, the $2^{\sum\ell_r}$ factor, and the exact quadratic occupancy term and linear correction. It uses the actual analytic row expansions. The holomorphic-growth estimate is supplied by the previously verified column analysis, rather than inferred from a formal determinant identity alone.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.MovingLogFiniteCollision.selected_column_collision_bound_exact}
\item \nolinkurl{QuadraticPi.MovingLogFiniteCollision.translated_row_determinant_bound_exact}
\end{itemize}

\subsubsection*{Review 13: Theorem~\ref{conj:partial}}
\noindent\emph{Direct checked endpoint/composition.}
The checked scalar-matching endpoint uses a specified finite set of distinct actual number-field embeddings and exact exponential matching. The upper bound is $2d/s$, and the lower bound comes from proved irrationality and Dirichlet. All-embedding matching gives equality two; mere equality of absolute values is not substituted for branch matching.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.partialScalarMatchingLogarithm_irrationalityExponent_bounds}
\item \nolinkurl{QuadraticPi.scalarMatchingLogarithm_irrationalityExponent_eq_two}
\end{itemize}

\subsubsection*{Review 14: Corollary~\ref{conj:real-quadratic}}
\noindent\emph{Direct checked endpoint/composition.}
The actual real quadratic field, both norm signs, the positive nonunit argument, and the chosen positive square root are included. Norm minus one is handled by a power reduction. No unsupported invariance under an irrational algebraic scaling is used.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.realQuadraticLogarithm_norm_irrationalityExponent_eq_two}
\end{itemize}

\subsubsection*{Review 15: Corollary~\ref{conj:fd-closure}}
\noindent\emph{Direct checked endpoint/composition.}
Fixed-parameter positive and circular rational-sum endpoints supply the nonzero rational linear-combination assertions. The circular closure includes the normalized period. Admissibility and nonvanishing of the final target are preserved; no statement about an arbitrary nonzero algebraic linear combination is inferred.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.positiveQuadraticLogarithm_rational_sum_irrationalityExponent_eq_two}
\item \nolinkurl{QuadraticPi.circularQuadraticLogarithm_rational_sum_irrationalityExponent_eq_two}
\end{itemize}

\subsubsection*{Review 16: Theorem~\ref{conj:invariant}}
\noindent\emph{Checked application on explicit classical inputs.}
The converse classification is completed relative to the explicit Gel'fond--Schneider interface. In the minimal field $E=\Q(\alpha,c)$ the good embeddings are exactly those fixing the invariant field, and their number is one or two. The all-matching rigidity consequence is also checked. The invariant-degree upper bound itself already has a direct proof that does not require this converse.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.ScalarMatchingInvariantConverse.invariantField_theorem}
\item \nolinkurl{QuadraticPi.ScalarMatchingAllEmbeddingRigidity.all_matching_rigidity}
\end{itemize}

\subsubsection*{Review 17: Corollary~\ref{conj:trace}}
\noindent\emph{Direct checked endpoint/composition.}
The reciprocal-trace argument uses the actual trace field and the actual positive real branch. The separate real-parameter endpoint identifies $\alpha=(t+\sqrt{t^2-4})/2$ and its normalization for $t>2$. The ambient degree is not silently substituted for the trace degree.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.ReciprocalTraceLogarithmTheorem.reciprocalTrace_irrationalityExponent_bounds}
\item \nolinkurl{QuadraticPi.ReciprocalTraceParameterTheorem.parameter_irrationalityExponent_bounds}
\end{itemize}

\subsubsection*{Review 18: Corollary~\ref{conj:character}}
\noindent\emph{Direct checked endpoint/composition.}
The quadratic subfield is realized inside the chosen real embedding before the input element is selected. Both the existential choice of positive nonsquare $D_\chi$ and a specified compatible realization are checked. Positivity of all evaluated conjugates supplies the real logarithmic identity and the actual norm-one element.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.QuadraticCharacterExponent.exists_logSum_irrationalityExponent_eq_two}
\item \nolinkurl{QuadraticPi.QuadraticCharacterExponent.logSum_irrationalityExponent_eq_two_of_fieldRange}
\end{itemize}

\subsubsection*{Review 19: Theorem~\ref{ratio:thm:ratio}}
\noindent\emph{Direct checked endpoint/composition.}
The endpoint is for arbitrary positive multiplicatively independent rational arguments, not only the example $2,3$. It supplies irrationality, the lower bound two, and the upper bound three. Its interpolation and parameter choices are assembled by proved declarations.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.rationalLogRatio_irrationalityExponent_bounds}
\end{itemize}

\subsubsection*{Review 20: Lemma~\ref{ratio:lem:two-torus}}
\noindent\emph{Direct checked endpoint/composition.}
The rational-slope two-torus endpoint uses the displayed sufficient weight inequalities and slope-independent successive thresholds. It concerns the actual formal logarithmic coefficient packet and eventual divisible heights. The same full-row packet is used later in selecting the arithmetic minor.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.TwoLogUniformInterpolation.twoLogUniformInterpolation}
\end{itemize}

\subsubsection*{Review 21: Lemma~\ref{ratio:shear}}
\noindent\emph{Direct checked endpoint/composition.}
The manuscript adapter identifies the truncated rational matrix and the full-logarithm matrix with the same ordered rows and columns. Their selected determinants are equal, including at the weight boundary. Rationality and nonvanishing therefore concern one minor, suitable for taking all number-field images.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.TwoLogManuscriptShear.det_fullLog_selected_eq_ratMinor}
\item \nolinkurl{QuadraticPi.TwoLogManuscriptShear.fullLog_det_ne_zero_iff_ratMinor}
\end{itemize}

\subsubsection*{Review 22: Lemma~\ref{ratio:collision}}
\noindent\emph{Direct checked endpoint/composition.}
The sharp native pair count has coefficient $2\sqrt2/3$ and linear correction $-n$. The analytic collision chain gives the stated constant $\sqrt2\log2/3$ and the actual infinite sum. An older weaker collision estimate is retained historically but is not the endpoint cited for this statement.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.TwoLogSharpCollision.pair_degree_sum_lower_rpow}
\item \nolinkurl{QuadraticPi.TwoLogSharpCollision.selected_formal_main_collision_bound}
\item \nolinkurl{QuadraticPi.TwoLogSharpCollision.infinite_collision_exp_bound}
\end{itemize}

\subsubsection*{Review 23: Corollary~\ref{ratio:linear-form}}
\noindent\emph{Direct checked endpoint/composition.}
The real homogeneous two-logarithm lower bound is uniform over every nonzero integer pair and includes pairs with a zero coordinate. Its coefficient height is $\max(1,|p|,|q|)$. The positive constant depends only on the fixed rational bases and exponent slack.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.rationalTwoLog_linearForm_lowerBound}
\end{itemize}

\subsubsection*{Review 24: Theorem~\ref{ratio:matching}}
\noindent\emph{Direct checked endpoint/composition.}
The public partial-matching quotient endpoint has literal upper exponent $3d/s$. It uses one common real irrational quotient and exact nonzero logarithm branches at the selected embeddings, and one selected arithmetic minor transported through those embeddings.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.partialEmbeddingMatchedLogRatio_irrationalityExponent_bounds}
\end{itemize}

\subsubsection*{Review 25: Corollary~\ref{ratio:full-matching}}
\noindent\emph{Direct checked endpoint/composition.}
The all-embedding specialization cancels the actual field degree and gives $2\le\mu\le3$. It preserves the nonzero branch and irrationality assumptions of the preceding theorem. It is not restricted to rational exponential arguments.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.allEmbeddingMatchedLogRatio_irrationalityExponent_bounds}
\end{itemize}

\subsubsection*{Review 26: Corollary~\ref{ratio:quadratic}}
\noindent\emph{Direct checked endpoint/composition.}
The quadratic norm-one ratio endpoint uses the actual degree-two field norm and matching branches. The equivalence between norm one and inversion under the nontrivial quadratic involution supplies the displayed formulation. The real irrational quotient remains an explicit hypothesis as in the paper.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.quadraticNormOneLogRatio_irrationalityExponent_bounds}
\end{itemize}

\subsubsection*{Review 27: Lemma~\ref{ratio:irrational-slope}}
\noindent\emph{Direct checked endpoint/composition.}
The irrational-algebraic-slope interpolation and its cofinal number-field minor adapter are checked. Rational character slopes cannot equal the fixed irrational algebraic normalization. The same sufficient weight inequalities and slope-independent successive thresholds apply; no exceptional rational slope is deleted.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.TwoLogNonrationalUniformInterpolation.twoLogNormalizedUniformInterpolation}
\item \nolinkurl{QuadraticPi.TwoLogNonrationalNumberFieldMinors.cofinal_field_minors}
\end{itemize}

\subsubsection*{Review 28: Theorem~\ref{ratio:normalized}}
\noindent\emph{Direct checked endpoint/composition.}
The normalized matching endpoint incorporates the nonrational algebraic normalization and the not-both-roots-of-unity condition. It gives the stated $3d/s$ bound under the paper hypotheses. A separate stronger endpoint proves irrationality when the additional exact nonvanishing inputs are supplied; the printed theorem already assumes irrationality.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.normalizedEmbeddingMatchedLogRatio_irrationalityExponent_bounds}
\item \nolinkurl{QuadraticPi.normalizedEmbeddingMatchedLogRatio_irrational}
\item \nolinkurl{QuadraticPi.normalizedEmbeddingMatchedLogRatio_unconditional_irrationalityExponent_bounds}
\end{itemize}

\subsubsection*{Review 29: Corollary~\ref{ratio:pi-log}}
\noindent\emph{Direct checked endpoint/composition.}
The unconditional circular-period/rational-logarithm adapter proves irrationality and both exponent bounds for every positive rational $D$ and positive rational $a\ne1$. It includes $D=1$ and rational square parameters, with the actual real square-root branch.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.CircularRealLogRatioUnconditional.normalizedPiLogRatio_irrationalityExponent_bounds}
\end{itemize}

\subsubsection*{Review 30: Corollary~\ref{ratio:atan-log}}
\noindent\emph{Direct checked endpoint/composition.}
The actual arctangent/rational-logarithm adapter proves irrationality and the full $[2,3]$ range for every nonzero rational arctangent argument. The real arctangent branch and the positive rational logarithm argument are explicit.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.CircularRealLogRatioUnconditional.arctangentRealLogRatio_irrationalityExponent_bounds}
\end{itemize}

\subsubsection*{Review 31: Corollary~\ref{ratio:quadratic-log}}
\noindent\emph{Direct checked endpoint/composition.}
The adapter covers both quadratic norm signs and proves irrationality before applying the normalized ratio bound. Separate checked declarations supply the two displayed examples, including the golden-ratio identity and its positive square-root choices.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.RealQuadraticRationalLogRatioUnconditional.norm_ratio_irrationalityExponent_bounds}
\item \nolinkurl{QuadraticPi.RealQuadraticRationalLogRatioUnconditional.log_one_add_sqrt_two_ratio_bounds}
\item \nolinkurl{QuadraticPi.RealQuadraticRationalLogRatioUnconditional.log_golden_ratio_bounds}
\end{itemize}

\subsubsection*{Review 32: Proposition~\ref{extquad:common-scalar-closure}}
\noindent\emph{Direct checked endpoint/composition.}
The common-scalar rational-sum endpoint supplies both the all-denominator lower bound and exponent two for a nonzero target. The shared algebraic scalar and every exact matching identity are retained. Nonzero rational combinations are not replaced by arbitrary algebraic combinations.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.scalarMatching_rational_sum_eventualLowerBound}
\item \nolinkurl{QuadraticPi.scalarMatching_rational_sum_irrationalityExponent_eq_two}
\end{itemize}

\subsubsection*{Review 33: Corollary~\ref{p1:rational-log-sums}}
\noindent\emph{Direct checked endpoint/composition.}
The real rational-logarithm sum is reduced through an actual positive rational product after clearing rational coefficient denominators. Both the explicit eventual lower bound and exponent two are checked, under nonvanishing of the final sum.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.rationalLogarithm_rational_sum_eventualLowerBound}
\item \nolinkurl{QuadraticPi.rationalLogarithm_rational_sum_irrationalityExponent_eq_two}
\end{itemize}

\subsubsection*{Review 34: Theorem~\ref{extquad:coordinate-theorem}}
\noindent\emph{Direct checked endpoint/composition.}
The rational-coordinate theorem includes rational square parameters as well as genuine quadratic extensions. It checks the squared norm condition, the actual normalized value, and the all-denominator conclusion. Thus a degree-two assumption is not added when the parameter happens to be a square.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.rationalNormalizedQuadraticLogarithm_irrationalityExponent_eq_two}
\end{itemize}

\subsubsection*{Review 35: Theorem~\ref{extquad:actual-norm}}
\noindent\emph{Direct checked endpoint/composition.}
The actual nonsquare real quadratic field and norm are used. The norm-one and norm-minus-one cases both give exponent two and the corresponding explicit lower-bound conclusion. This agrees with the coordinate formulation after identifying the chosen embedding.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.realQuadraticLogarithm_norm_irrationalityExponent_eq_two}
\end{itemize}

\subsubsection*{Review 36: Corollary~\ref{extquad:normalized-sums}}
\noindent\emph{Direct checked endpoint/composition.}
The normalized quadratic rational-sum endpoint covers the common fixed parameter and nonzero rational combination. It uses checked logarithm identities and scalar matching. The irrational square-root normalization is justified by the matching construction, rather than by rational-scaling invariance.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.normalizedQuadraticLogarithm_rational_sum_irrationalityExponent_eq_two}
\end{itemize}

\subsubsection*{Review 37: Theorem~\ref{extquad:positive-rational}}
\noindent\emph{Direct checked endpoint/composition.}
The positive rational-parameter family uses its admissible real interval, nonzero input, and positive logarithm quotient. Its individual and nonzero rational-sum endpoints are checked, with constants at the fixed target.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.positiveQuadraticLogarithm_irrationalityExponent_eq_two}
\item \nolinkurl{QuadraticPi.positiveQuadraticLogarithm_rational_sum_irrationalityExponent_eq_two}
\end{itemize}

\subsubsection*{Review 38: Theorem~\ref{extquad:circular-rational}}
\noindent\emph{Direct checked endpoint/composition.}
The circular rational-parameter endpoints include the actual real arctangent expression, the normalized period, and their nonzero rational linear combinations. The real branches and fixed parameter are part of the formal interface.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.circularQuadraticLogarithm_irrationalityExponent_eq_two}
\item \nolinkurl{QuadraticPi.rationalNormalizedPi_irrationalityExponent_eq_two}
\item \nolinkurl{QuadraticPi.circularQuadraticLogarithm_rational_sum_irrationalityExponent_eq_two}
\end{itemize}

\subsubsection*{Review 39: Proposition~\ref{extquad:real-derivative}}
\noindent\emph{Direct checked endpoint/composition.}
The derivative, positivity of the denominator, differential identity, and value at zero have separate checked declarations. Their domains are the paper's admissible real interval. No complex logarithm branch is used without its real-branch agreement theorem.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.QuadraticLogarithmicFamily.value_hasDerivAt}
\item \nolinkurl{QuadraticPi.QuadraticLogarithmicFamily.value_ode}
\item \nolinkurl{QuadraticPi.QuadraticLogarithmicFamily.denominator_pos}
\item \nolinkurl{QuadraticPi.QuadraticLogarithmicFamily.value_zero}
\end{itemize}

\subsubsection*{Review 40: Theorem~\ref{extquad:real-taylor}}
\noindent\emph{Direct checked endpoint/composition.}
The actual real series and absolute summability are proved on the stated convergence domain. Its coefficients and odd powers agree with the displayed Taylor expansion. This is an analytic equality of values, rather than only an identity of formal power series.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.QuadraticLogarithmicFamily.value_eq_tsum}
\item \nolinkurl{QuadraticPi.QuadraticLogarithmicFamily.value_series_absolutely_summable}
\end{itemize}

\subsubsection*{Review 41: Proposition~\ref{extquad:branch-agreement}}
\noindent\emph{Direct checked endpoint/composition.}
The complex principal-branch expression is proved equal to the actual real family on its admissible interval. For negative parameter the interval is all finite real inputs. The chosen complex square root and the real/circular branches are explicitly identified.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.QuadraticLogarithmicFamily.value_complex_branch}
\end{itemize}

\subsubsection*{Review 42: Theorem~\ref{extquad:complex-derivative}}
\noindent\emph{Direct checked endpoint/composition.}
The slit-plane hypothesis implies nonvanishing of the denominator and the displayed complex derivative. The open-disc differentiability, differential equation, and value at zero are separately checked. The statement does not assert differentiability across the principal logarithm cut.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.QuadraticLogarithmicFamily.complexValue_hasDerivAt_of_slitPlane}
\item \nolinkurl{QuadraticPi.QuadraticLogarithmicFamily.complexValue_differentiableOn}
\item \nolinkurl{QuadraticPi.QuadraticLogarithmicFamily.complex_denominator_ne_zero}
\item \nolinkurl{QuadraticPi.QuadraticLogarithmicFamily.complexValue_ode}
\item \nolinkurl{QuadraticPi.QuadraticLogarithmicFamily.complexValue_zero}
\end{itemize}

\subsubsection*{Review 43: Theorem~\ref{extquad:complex-series-theorem}}
\noindent\emph{Direct checked endpoint/composition.}
The complex Taylor expansion is an actual absolutely summable series on the stated disc, with the same coefficients as the real expansion. The branch is the principal branch whose domain was established in the preceding theorem.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.QuadraticLogarithmicFamily.complexValue_eq_tsum}
\item \nolinkurl{QuadraticPi.QuadraticLogarithmicFamily.complexValue_series_absolutely_summable}
\end{itemize}

\subsubsection*{Review 44: Proposition~\ref{ext:coordinate-criterion}}
\noindent\emph{Direct checked endpoint/composition.}
The exact two-action criterion and the implication to exponential matching are checked over the actual intermediate invariant field. This direct algebraic statement does not use the converse Gel'fond--Schneider classification of all matching embeddings.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.ScalarMatchingInvariantField.fixes_iff_actions}
\item \nolinkurl{QuadraticPi.ScalarMatchingInvariantField.fixing_embedding_matches}
\end{itemize}

\subsubsection*{Review 45: Theorem~\ref{ext:invariant-bound-theorem}}
\noindent\emph{Direct checked endpoint/composition.}
The invariant-field bound uses a constructed set of fixing embeddings and tower-degree cancellation. It applies in an arbitrary ambient number field, with no minimal-generation requirement. Both its all-denominator estimate and exponent bound are checked independently of the converse classification.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.ScalarMatchingInvariantDegreeTheorem.invariantField_eventualLowerBound}
\item \nolinkurl{QuadraticPi.ScalarMatchingInvariantDegreeTheorem.invariantField_irrationalityExponent_bounds}
\end{itemize}

\subsubsection*{Review 46: Theorem~\ref{ext:reciprocal-trace}}
\noindent\emph{Direct checked endpoint/composition.}
The reciprocal-trace all-denominator estimate and exponent bound use the actual generated trace field. They are direct specializations of the invariant-field upper bound. Positivity and exclusion of $1$ guarantee the displayed real normalization is defined and nonzero.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.ReciprocalTraceLogarithmTheorem.reciprocalTrace_eventualLowerBound}
\item \nolinkurl{QuadraticPi.ReciprocalTraceLogarithmTheorem.reciprocalTrace_irrationalityExponent_bounds}
\end{itemize}

\subsubsection*{Review 47: Theorem~\ref{ext:reciprocal-field-structure}}
\noindent\emph{Direct checked endpoint/composition.}
The actual inversion automorphism, its involutivity, index two, and equality of its fixed field with the trace field are checked. The resulting degree and exponent conclusions use the existing reciprocal-trace endpoints. The translated Eisenstein quartic example is also preserved in the accompanying sources.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.ReciprocalPolynomialDegree.reciprocal_trace_index}
\item \nolinkurl{QuadraticPi.ReciprocalPolynomialDegree.inverseAutomorphism_involutive}
\item \nolinkurl{QuadraticPi.ReciprocalTraceFixedField.reciprocal_fixedField_eq_traceField}
\item \nolinkurl{QuadraticPi.ReciprocalPolynomialDegree.reciprocalPolynomial_irrationalityExponent_bounds}
\end{itemize}

\subsubsection*{Review 48: Proposition~\ref{ext:character-product-proposition}}
\noindent\emph{Direct checked endpoint/composition.}
The signed product is constructed as an actual field element. Equivariance, nonvanishing, kernel-fixed-field membership, and inversion outside the kernel are proved. These are the algebraic inputs to the later logarithmic identity and exponent application.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.QuadraticCharacterProduct.product_equivariant}
\item \nolinkurl{QuadraticPi.QuadraticCharacterProduct.product_mem_fixedField}
\item \nolinkurl{QuadraticPi.QuadraticCharacterProduct.product_ne_zero}
\end{itemize}

\subsubsection*{Review 49: Lemma~\ref{ext:character-realization}}
\noindent\emph{Direct checked endpoint/composition.}
The real quadratic realization is a compatible field isomorphism with an actual positive nonsquare rational parameter. It depends only on the quadratic field and its real embedding, and is chosen before the logarithmic input. This order of quantifiers is used by the character-sum endpoint.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.RealQuadraticClassification.exists_positive_nonsquare_realization}
\end{itemize}

\subsubsection*{Review 50: Theorem~\ref{ext:character-exponent}}
\noindent\emph{Direct checked endpoint/composition.}
The complete character-sum chain includes the actual quadratic realization, norm one, positivity, real logarithm identity, nonvanishing, and exponent two. Both a field chosen before the input and a prescribed compatible real field range are covered.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.QuadraticCharacterExponent.exists_logSum_irrationalityExponent_eq_two}
\item \nolinkurl{QuadraticPi.QuadraticCharacterExponent.logSum_irrationalityExponent_eq_two_of_fieldRange}
\end{itemize}

\subsubsection*{Review 51: Proposition~\ref{ext:character-input-field}}
\noindent\emph{Direct checked endpoint/composition.}
The input-field descent proves containment of the character quadratic fixed field, even degree for a nontrivial product, and cancellation in odd degree. Positivity at a real embedding then turns the product identity into the zero logarithmic sum. No incorrect descent to the input field is presumed.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.QuadraticCharacterInputField.fixedField_le_adjoin_of_product_ne_one}
\item \nolinkurl{QuadraticPi.QuadraticCharacterInputField.two_dvd_finrank_adjoin_of_product_ne_one}
\item \nolinkurl{QuadraticPi.QuadraticCharacterInputField.logSum_eq_zero_of_odd_finrank_adjoin}
\end{itemize}

\subsubsection*{Review 52: Lemma~\ref{graded:rank}}
\noindent\emph{Checked application on explicit classical inputs.}
The literal short-derivative endpoint is completed relative to cited separation, general Nilsson rank, ordinary analytic existence, and the simply-connected-union theorem. Values at $r$ are on one coherent continuation of the original solution germ. The finite lifted system, contact order, and short-jet budget are identified. The offset is chosen before $\sigma,\eta,M,P$, as required for uniformity; full rank is not a supplied endpoint hypothesis.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.GradedGeneralRankClosed.paper_general_rank_lemma}
\end{itemize}

\subsubsection*{Review 53: Lemma~\ref{graded:two-form}}
\noindent\emph{Direct checked endpoint/composition.}
The two-independent-forms criterion is checked with both rowwise and common-height variants. It produces irrationality and the real exponent estimate from the actual determinant and growth/decay assumptions. It does not require the prime number theorem or a new analytic rank assertion.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.TwoIndependentFormsCriterion.two_independent_forms_irrationalityExponent_bounds}
\item \nolinkurl{QuadraticPi.TwoIndependentFormsCriterion.rowwise_two_independent_forms_irrationalityExponent_bounds}
\item \nolinkurl{QuadraticPi.TwoIndependentFormsCriterion.two_independent_forms_extendedIrrationalityExponent_bound}
\end{itemize}

\subsubsection*{Review 54: Proposition~\ref{graded:contraction}}
\noindent\emph{Direct checked endpoint/composition.}
The contraction theorem is uniform in the coefficient vector and rational target. The positive coefficient height omits the constant coefficient, which is absorbed into the target numerator. Both equal-slack and linked-slack exponent formulas are checked, with a constant attached to the fixed endpoint.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.UniformCoefficientContraction.uniform_coefficient_contraction}
\item \nolinkurl{QuadraticPi.UniformCoefficientContraction.uniform_coefficient_contraction_linked_slack}
\end{itemize}

\subsubsection*{Review 55: Theorem~\ref{graded:small-log-theorem}}
\noindent\emph{Checked application on explicit classical inputs.}
The literal common cutoff for every integer base above it is checked for both real-branch families, relative to sharp lcm growth, algebraic-logarithm transcendence, separation, and quadratic rank. The separate pointwise rate theorem covers both literal rate formulas when their decay rate is positive. Irrationality of every positive integer power supplies the lower bound two.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.GradedLiteralSmallPowerEndpoint.literal_common_small_power_cutoff}
\item \nolinkurl{QuadraticPi.GradedSmallPowerPointwiseEndpoint.literal_small_power_pointwise_rates}
\end{itemize}

\subsubsection*{Review 56: Theorem~\ref{graded:quadratic-uniform}}
\noindent\emph{Checked application on explicit classical inputs.}
The actual $h_d(1/b)$ endpoint covers both nonzero integer signs of $d$, every sufficiently large integer $b$, and every nonconstant rational polynomial of bounded degree. Its cutoff uses the literal stated arithmetic recipe and is independent of the polynomial. The four quadratic-application classical interfaces remain explicit.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.GradedLiteralUniformEndpoint.integer_base_literal_uniform_quadratic_polynomial}
\end{itemize}

\subsubsection*{Review 57: Lemma~\ref{graded:F-clearing}}
\noindent\emph{Direct checked endpoint/composition.}
The clearing integer is tied to the actual divided analytic covariant derivative at $a/q$, with $k<M$ and polynomial degree less than $M$. The input context includes $4|a|\le q$, $a\ne0$, and positive $q$. Every factor, including $q^{M-1-k}$, the absolute-value factor, and the harmonic clearing factor, is checked.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.GradedAnalyticJetClearing.integer_endpoint_dividedDerivative_cleared}
\end{itemize}

\subsubsection*{Review 58: Theorem~\ref{graded:joint}}
\noindent\emph{Checked application on explicit classical inputs.}
The exact paper rates $\alpha,\gamma$ and their positivity hypotheses are used at the fixed rational point. Both displayed joint bounds and linked-slack bounds are checked uniformly in $P,p,Q$. The proof retains the four explicit quadratic-application classical inputs; it does not substitute a conservative rate for the literal sharp recipe.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.GradedSharpPaperRates.polynomial_joint_paper_bound}
\item \nolinkurl{QuadraticPi.GradedSharpPaperRates.polynomial_joint_paper_linked_bound}
\end{itemize}

\subsubsection*{Review 59: Corollary~\ref{graded:joint-hd}}
\noindent\emph{Checked application on explicit classical inputs.}
The checked scaled endpoint evaluates the actual $h_d(1/b)$ and has exactly the two displayed exponents. Its constant is uniform over nonconstant integer polynomials and rational approximants at the fixed endpoint. This route uses transcendence, separation, and quadratic rank; it does not need sharp lcm asymptotics.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.GradedScaledJointTradeoff.quadratic_log_concrete_joint_tradeoff}
\end{itemize}

\subsubsection*{Review 60: Theorem~\ref{graded:two-log-joint}}
\noindent\emph{Checked application on explicit classical inputs.}
The literal two-logarithm joint endpoint supplies the explicit integer cutoff and the exact coefficient-height and denominator exponents, with constants uniform over $(u,v),p,Q$. Baker independence, separation, quadratic rank, and sharp lcm growth are explicit. The ratio consequence reuses the stronger rational-ratio bound $\mu\le3$ for every positive $N$.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.GradedTwoLogJointEndpoint.literal_two_log_joint}
\item \nolinkurl{QuadraticPi.GradedTwoLogJointEndpoint.literal_two_log_ratio}
\end{itemize}

\subsubsection*{Review 61: Corollary~\ref{graded:range-two-three}}
\noindent\emph{Checked application on explicit classical inputs.}
The lower bound follows from proved irrationality of the indicated polynomial and power values, relative to the same classical inputs as their upper estimates. The literal thresholds are retained. The range up to three requires $0<\varepsilon\le1$; the quantifiers $\forall\varepsilon\,\exists b_0$ are not interchanged.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.GradedLiteralSmallPowerEndpoint.literal_small_power_range}
\item \nolinkurl{QuadraticPi.GradedLiteralSmallPowerEndpoint.literal_quadratic_polynomial_range}
\end{itemize}

\subsubsection*{Review 62: Proposition~\ref{graded:restricted-power}}
\noindent\emph{Direct checked endpoint/composition.}
The exact restricted exponent is $2/n$ with the reduced denominator height of the approximating rational in the fixed power class. It is not the ordinary unrestricted irrationality exponent of a higher power. The scalar-power rationality and the nonzero real base are explicit.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.restricted_power_exponent_eq}
\end{itemize}

\subsection{Compiler evidence and recovery}

The fixed compiler is official Lean 4.34.1, commit
\nolinkurl{5045d0056413266e57c625dcd7c365b10e377c52}, with mathlib commit
\nolinkurl{d13f23b723b8a846827a245b89c10fc7d3f11612} and the nine recorded
dependency pins. The compiler, kernel, project trust settings, and bounded
execution configuration are unchanged. The maximum admitted compiler
process count remains two, with four threads per process.

Checkpoint135 built all inherited coverage-anchor modules plus the new
multiplicity modules: 336 targets and 6241 jobs, followed by 2135 printed
declaration types and axiom reports. Checkpoint136 builds the same source
coverage plus the final Gaussian adapter: 337 targets and 6242 jobs.
Its fresh audit checks 2145 declaration types and axiom reports, including
all previous coverage anchors, both new Gaussian declarations, and eight
previously proved supporting declarations used by this review. The only
axioms reported are \texttt{propext}, \texttt{Classical.choice}, and
\texttt{Quot.sound}. No new global mathematical axiom, admitted proof,
compiler modification, or native-decision shortcut is introduced.

The audit source is
\nolinkurl{project/lean/validation/LogarithmicPaperStep136Audit_2026-10-16.lean}.
Cumulative136 preserves all earlier work, exact audits and restart instructions.
Restore FULL Through110 plus136; the FULL recovery materials retain the runtime
bootstrap and optional cache instructions.

% ===== END formal_status.tex =====

\clearpage
\phantomsection
\addcontentsline{toc}{section}{References}

% ===== BEGIN bibliography.tex =====
% Bibliography fragment for literature.tex; the root manuscript may append
% its independently checked geometry and formalization references.
\begingroup\small
\begin{thebibliography}{99}

\bibitem{Mahler1953}
K.~Mahler,
\emph{On the approximation of logarithms of algebraic numbers},
Philos. Trans. Roy. Soc. London Ser.~A \textbf{245} (1953), 371--398.
\url{https://doi.org/10.1098/rsta.1953.0001}.
Authorized reprint: \url{https://ems.press/books/dms/252/4985}.

\bibitem{Baker1964}
A.~Baker,
\emph{Approximations to the logarithms of certain rational numbers},
Acta Arith. \textbf{10} (1964), 315--323.
\url{https://doi.org/10.4064/aa-10-3-315-323}.

\bibitem{Baker1966}
A.~Baker,
\emph{Linear forms in the logarithms of algebraic numbers},
Mathematika \textbf{13} (2) (1966), 204--216.
\url{https://doi.org/10.1112/S0025579300003971}.

\bibitem{Baker1967III}
A.~Baker,
\emph{Linear forms in the logarithms of algebraic numbers (III)},
Mathematika \textbf{14} (2) (1967), 220--228.
\url{https://doi.org/10.1112/S0025579300003843}.

\bibitem{Baker1975}
A.~Baker,
\emph{Transcendental Number Theory},
Cambridge University Press, Cambridge, 1975.
\url{https://doi.org/10.1017/CBO9780511565977}.
See Chapters~1--2 for the classical transcendence theorems and
linear forms in logarithms.

\bibitem{AlladiRobinson1980}
K.~Alladi and M.~L.~Robinson,
\emph{Legendre polynomials and irrationality},
J. Reine Angew. Math. \textbf{318} (1980), 137--155.
\url{https://doi.org/10.1515/crll.1980.318.137}.

\bibitem{Chudnovsky1983}
G.~V.~Chudnovsky,
\emph{Rational approximations to linear forms of exponentials and binomials},
Proc. Natl. Acad. Sci. USA \textbf{80} (10) (1983), 3138--3141.
\url{https://doi.org/10.1073/pnas.80.10.3138}.

\bibitem{ChudnovskyChudnovsky1983}
D.~V.~Chudnovsky and G.~V.~Chudnovsky,
\emph{Rational approximations to solutions of linear differential equations},
Proc. Natl. Acad. Sci. USA \textbf{80} (16) (1983), 5158--5162.
\url{https://doi.org/10.1073/pnas.80.16.5158}.

\bibitem{Chudnovsky1984}
G.~V.~Chudnovsky,
\emph{On some applications of diophantine approximations},
Proc. Natl. Acad. Sci. USA \textbf{81} (6) (1984), 1926--1930.
\url{https://doi.org/10.1073/pnas.81.6.1926}.

\bibitem{RhinToffin1986}
G.~Rhin and P.~Toffin,
\emph{Approximants de Pad\'e simultan\'es de logarithmes},
J. Number Theory \textbf{24} (3) (1986), 284--297.
\url{https://doi.org/10.1016/0022-314X(86)90036-3}.

\bibitem{Rhin1987}
G.~Rhin,
\emph{Approximants de Pad\'e et mesures effectives d'irrationalit\'e},
in C.~Goldstein (ed.), \emph{S\'eminaire de Th\'eorie des Nombres,
Paris 1985--86}, Progress in Mathematics \textbf{71},
Birkh\"auser, Boston, 1987, 155--164.
\url{https://doi.org/10.1007/978-1-4757-4267-1_11}.

\bibitem{Rukhadze1987}
E.~A.~Rukhadze,
\emph{A lower bound for the approximation of $\ln2$ by rational numbers}
(Russian),
Vestnik Moskov. Univ. Ser.~1. Mat. Mekh. (1987), no.~6, 25--29.
\url{https://www.mathnet.ru/eng/vmumm3164}.

\bibitem{Laurent2008}
M.~Laurent,
\emph{Linear forms in two logarithms and interpolation determinants II},
Acta Arith. \textbf{133} (4) (2008), 325--348.
\url{https://doi.org/10.4064/aa133-4-3}.

\bibitem{Nagata1995}
M.~Nagata,
\emph{Rational approximations to linear forms in values of $G$-functions},
Acta Arith. \textbf{70} (4) (1995), 313--341.
\url{https://doi.org/10.4064/aa-70-4-313-341}.

\bibitem{Marcovecchio2009}
R.~Marcovecchio,
\emph{The Rhin--Viola method for $\log2$},
Acta Arith. \textbf{139} (2) (2009), 147--184.
\url{https://doi.org/10.4064/aa139-2-5}.

\bibitem{MarcovecchioViola2012}
R.~Marcovecchio and C.~Viola,
\emph{Irrationality and nonquadraticity measures for logarithms of algebraic numbers},
J. Aust. Math. Soc. \textbf{92} (2) (2012), 237--267.
\url{https://doi.org/10.1017/S1446788712000274}.

\bibitem{Kuhne2015}
L.~K\"uhne,
\emph{Logarithms of algebraic numbers},
J. Th\'eor. Nombres Bordeaux \textbf{27} (2) (2015), 499--535.
\url{https://doi.org/10.5802/jtnb.912}.

\bibitem{BondarevaLuchinSalikhov2018}
I.~V.~Bondareva, M.~Yu.~Luchin and V.~Kh.~Salikhov,
\emph{Symmetrized polynomials in a problem of estimating of the
irrationality measure of number $\ln3$} (Russian),
Chebyshevskii Sb. \textbf{19} (1) (2018), 15--25.
\url{https://doi.org/10.22405/2226-8383-2018-19-1-15-25}.

\bibitem{HKMW24}
N.~Hirata-Kohno, R.~Muroi and Y.~Washio,
\emph{Approximation measures for shifted logarithms of algebraic numbers
via effective Poincar\'e--Perron},
arXiv:2406.10820, 2024.
\url{https://arxiv.org/abs/2406.10820}.

\bibitem{FR2025}
S.~Fischler and T.~Rivoal,
\emph{Rational approximations to values of $E$-functions},
arXiv:2312.12043v2, revised July~10, 2025.
\url{https://arxiv.org/abs/2312.12043v2}.
The general rational-system rank inputs are Theorems~3--4 and Lemma~1;
the $E$-function irrationality conclusion is Theorem~1.

\bibitem{OpenAI2026}
OpenAI,
\emph{The irrationality exponent of $\pi$ is $2$},
OpenAI Math Release preprint, September~24, 2026.
\url{https://github.com/openai/math/tree/main/preprints/The-irrationality-exponent-of-pi-is-2-September-24-2026}.

\bibitem{OpenAILean2026}
OpenAI,
\emph{Mathematical manuscripts and supporting proof artifacts},
\texttt{openai/math} repository, revision
\nolinkurl{fd4aeeb2ee4fc729c18d98444fed42fd0529eeeb} (2026).
\url{https://github.com/openai/math/tree/fd4aeeb2ee4fc729c18d98444fed42fd0529eeeb}.
The $\pi$-exponent scope is documented in \nolinkurl{lean/docs/017.md};
its endpoint is \nolinkurl{lean/OAI/NumberTheory/PiExponent/Main.lean}.
Repository license: Apache License, Version~2.0.

\bibitem{Mondal2021}
P.~Mondal,
\emph{How Many Zeroes? Counting Solutions of Systems of Polynomials
via Toric Geometry at Infinity},
CMS/CAIMS Books in Mathematics \textbf{2}, Springer, Cham, 2021.
\url{https://doi.org/10.1007/978-3-030-75174-6}.
The isolated-solution B\'ezout bound used here is Corollary~VIII.3
of the author's Draft~III, arXiv:1806.05346v5, November~5, 2021.
\url{https://arxiv.org/abs/1806.05346v5}.

\bibitem{Lazarsfeld2004}
R.~Lazarsfeld,
\emph{Positivity in Algebraic Geometry I:
Classical Setting: Line Bundles and Linear Series},
Ergebnisse der Mathematik und ihrer Grenzgebiete, 3.~Folge,
\textbf{48}, Springer, Berlin--Heidelberg, 2004.
\url{https://doi.org/10.1007/978-3-642-18808-4}.
Corollary~1.4.10 states that the sum of a nef divisor and an ample
divisor is ample on a projective variety or scheme.

\bibitem{StacksProject}
The Stacks Project Authors,
\emph{The Stacks Project}, 2026.
The blowup and Proj facts used here are
Tags~\href{https://stacks.math.columbia.edu/tag/02OS}{02OS},
\href{https://stacks.math.columbia.edu/tag/0AG6}{0AG6} and
\href{https://stacks.math.columbia.edu/tag/0AG7}{0AG7};
the cohomological criterion for ampleness is
Tag~\href{https://stacks.math.columbia.edu/tag/0B5U}{0B5U}.
For the regular-point geometric interfaces see also
Tags~\href{https://stacks.math.columbia.edu/tag/00TS}{00TS},
\href{https://stacks.math.columbia.edu/tag/00T5}{00T5},
\href{https://stacks.math.columbia.edu/tag/0B8X}{0B8X}, and
\href{https://stacks.math.columbia.edu/tag/00P0}{00P0}.
\url{https://stacks.math.columbia.edu/}.


\bibitem{Milne2008}
J.~S.~Milne, \emph{Algebraic Geometry}, version 5.10, March 19, 2008.
\url{https://www.jmilne.org/math/CourseNotes/AG510.pdf}.

\bibitem{Mumford1999}
D.~Mumford, \emph{The Red Book of Varieties and Schemes},
second expanded edition, Lecture Notes in Mathematics \textbf{1358},
Springer, 1999. Chapter I, Section 10, Corollary 1, p.60;
as cited in Milne's Proposition 15.2.

\bibitem{Milicic1989}
D.~Mili\v{c}i\'c, \emph{Lectures on Differential Equations in Complex
Domains}, Winter 1989. Sections I.1.2 and I.2.
\url{https://www.math.utah.edu/~milicic/Eprints/de.pdf}.

\bibitem{Hatcher2002}
A.~Hatcher, \emph{Algebraic Topology}, Cambridge University Press, 2002.
Theorem 1.20 and the two-set discussion, pp.43--44.
\url{https://pi.math.cornell.edu/~hatcher/AT/AT.pdf}.

\end{thebibliography}
\endgroup
% ===== END bibliography.tex =====

\end{document}


==> anc/lean/validation/literature-review-2026-10-20/previous-publication-main.tex.txt <==
% arXiv publication copy prepared October 19, 2026; mathematical edition October 16, 2026.
% Standalone reviewed edition: 16 October 2026, Checkpoint136; all 62 numbered statements mapped to checked endpoints; cited foundations explicit.
% Standalone manuscript revised 12 October 2026: exponent-two and exponent-three proofs.
% Compile twice with XeLaTeX. No external TeX inputs are required.

% ===== BEGIN frontmatter.tex =====
\documentclass[11pt]{article}
\usepackage{fontspec}
\setmainfont{lmroman10-regular.otf}[
  Ligatures=TeX,
  BoldFont=lmroman10-bold.otf,
  ItalicFont=lmroman10-italic.otf,
  BoldItalicFont=lmroman10-bolditalic.otf]
\setsansfont{lmsans10-regular.otf}[
  Ligatures=TeX,
  BoldFont=lmsans10-bold.otf,
  ItalicFont=lmsans10-oblique.otf,
  BoldItalicFont=lmsans10-boldoblique.otf]
\setmonofont{DejaVuSansMono.ttf}[
  Scale=0.8,
  BoldFont=DejaVuSansMono-Bold.ttf,
  ItalicFont=DejaVuSansMono-Oblique.ttf,
  BoldItalicFont=DejaVuSansMono-BoldOblique.ttf]
\usepackage{amsmath,amssymb,amsthm,mathtools,mathrsfs}
\usepackage{microtype,booktabs,longtable,array,enumitem,fvextra,xurl}
\usepackage[margin=1in]{geometry}
\usepackage[dvipsnames]{xcolor}
\usepackage[colorlinks=true,linkcolor=MidnightBlue,citecolor=MidnightBlue,urlcolor=MidnightBlue]{hyperref}
\hypersetup{pdftitle={Irrationality exponents of logarithmic numbers: values, quotients, and graded approximation},pdfauthor={Gregory V. Chudnovsky},pdfsubject={Developed with OpenAI ChatGPT; consolidated mathematical proofs and formalization status}}
\setlength{\emergencystretch}{3em}
\setlength{\parskip}{3pt}
\setcounter{tocdepth}{2}
\numberwithin{equation}{section}
\newtheorem{theorem}{Theorem}[section]
\newtheorem{proposition}[theorem]{Proposition}
\newtheorem{lemma}[theorem]{Lemma}
\newtheorem{corollary}[theorem]{Corollary}
\theoremstyle{definition}
\newtheorem{definition}[theorem]{Definition}
\theoremstyle{remark}
\newtheorem{remark}[theorem]{Remark}
\newcommand{\Q}{\mathbb Q}
\newcommand{\R}{\mathbb R}
\newcommand{\C}{\mathbb C}
\newcommand{\Z}{\mathbb Z}
\newcommand{\N}{\mathbb Z_{\ge0}}
\newcommand{\ii}{\mathrm i}
\DeclareMathOperator{\ord}{ord}
\DeclareMathOperator{\lcm}{lcm}
\DeclareMathOperator{\rank}{rank}
\DeclareMathOperator{\Tr}{Tr}
\newcommand{\wt}[1]{w\!\cdot\!#1}
\newcommand{\cP}{\mathcal P}
\newcommand{\cJ}{\mathcal J}
\newcommand{\cO}{\mathcal O}
\title{Irrationality exponents of logarithmic numbers\\[4pt]
\large Values, quotients, and graded approximation}
\author{Gregory V. Chudnovsky\thanks{Developed with OpenAI ChatGPT, including mathematical exposition and formalization assistance. The formalization scope and cited classical inputs are stated in the appendix.}}
\date{October 16, 2026 --- Lean statement review through Checkpoint136}
\begin{document}
\maketitle
\begin{abstract}
We give a unified account of irrationality-exponent bounds for logarithmic
numbers, together with detailed proofs and a precise separation between
written mathematical arguments and their present Lean formalizations.
Starting from the interpolation and determinant method in OpenAI's
September 24, 2026 preprint on the irrationality exponent of $\pi$, we
extend logarithmic interpolation to varying multiplicative centers and
track the arithmetic cost of algebraic embeddings. This yields exponent
two for nonzero logarithms of positive algebraic numbers whose positive
integer powers are rational, degree-dependent bounds for algebraic arguments, and sharper
bounds when conjugate logarithms match. A two-torus construction gives an
upper bound of three for ratios of logarithms of multiplicatively
independent positive rational numbers. We also treat normalized quadratic
logarithms and circular logarithms. A second, graded Pad\'e construction
gives near-optimal measures for powers and bounded-degree polynomial
values at sufficiently small logarithmic arguments, with estimates uniform
in both coefficient height and rational denominator. We state the branch,
independence, parameter-order, and approximation-field hypotheses explicitly.
The accompanying Lean release now has reviewed endpoint correspondences
for all 62 numbered results. Fifty-three entries have direct checked
endpoints or explicit checked compositions; nine application endpoints
retain named standard classical theorem inputs. The literal graded
threshold recipes, sharp collision constants, bounded-fiber geometry,
matching-embedding classification, and general short-jet rank application
are included. The native proofs of the cited classical inputs are not
supplied. Appendix~\ref{app:formal-status} identifies the exact public
declarations, hypotheses, and verification evidence. This statement-level
review is not a claim that every unnumbered assertion in the exposition
has been separately formalized.

\end{abstract}

\paragraph{Contribution and source attribution.}
The impetus for this investigation was OpenAI's preprint
\emph{The irrationality exponent of $\pi$ is $2$} \cite{OpenAI2026}.
Its separated-weight logarithmic interpolation and comparison of arithmetic
and analytic determinants supplied the starting method and substantial
formal infrastructure. The present paper explains which ingredients are
inherited, which require new geometric or arithmetic arguments, and which
conclusions follow from the resulting extensions. The mathematical
investigation, proof development, formalization work, and preparation of
this exposition were carried out by Gregory V. Chudnovsky with OpenAI
ChatGPT. The detailed formalization appendix states exactly which results
have checked Lean endpoints; a written proof is not identified with a
completed formal proof merely because it shares formalized ingredients.

\clearpage
{\small\tableofcontents}
\clearpage
% ===== END frontmatter.tex =====

% ===== BEGIN overview.tex =====
\section{Results and organization}\label{intro:results}

This paper brings together the logarithmic investigations of
7--16 October 2026, including the expanded proofs and verification checkpoints through136.
Its purpose is to give one connected proof, with the
arithmetic and analytic estimates visible at the points where they are
used. The common question is how closely a fixed logarithmic number can
be approximated by rational numbers. We write $\mu(x)$ for the ordinary
irrationality exponent of an irrational real number $x$. The definition,
including the convention on reduced denominators, is given in
Section~\ref{prelim:section}.

There are two main constructions. Moving-center interpolation gives
results at a fixed algebraic argument. Graded Pad\'e approximation gives
uniform results for powers and polynomial targets when the argument is
sufficiently small. Their hypotheses and conclusions differ. In
particular, an exponent-two theorem for a logarithm does not imply the
same theorem for its quotient with another logarithm or for an
unrestricted higher power.

\renewcommand{\arraystretch}{1.18}
\begin{longtable}{@{}>{\raggedright\arraybackslash}p{0.28\textwidth}>{\raggedright\arraybackslash}p{0.43\textwidth}>{\raggedright\arraybackslash}p{0.21\textwidth}@{}}
\toprule
\textbf{Target and hypotheses} & \textbf{Conclusion} & \textbf{Proof}\\
\midrule
\endfirsthead
\toprule
\textbf{Target and hypotheses} & \textbf{Conclusion} & \textbf{Proof}\\
\midrule
\endhead
Positive algebraic $a\ne1$
& $2\le\mu(\log a)\le2\min_{N\ge1}[\Q(a^N):\Q]$.
In particular the exponent is two if a positive power of $a$ is rational.
& Theorem~\ref{slog:thm:real}; Section~\ref{slog:sec:parameters}.\\
Nonzero fixed logarithm $\lambda$ of an algebraic $a\ne0$
& $2\le\mu_G(\lambda)\le2\min_{N\ge1}[\Q(\ii,a^N):\Q(\ii)]$,
for approximation over $\Q(\ii)$ using denominator modulus.
& Theorem~\ref{slog:thm:complex}.\\
Real $x\ne0$, $\alpha,c\in E^\times$; $d=[E:\Q]$ and
$e^{\sigma(c)x}=\sigma(\alpha)$ at $s$ embeddings
& $2\le\mu(x)\le2d/s$. Exact matching at every embedding gives
$\mu(x)=2$.
& Theorem~\ref{conj:partial}.\\
Positive norm $\pm1$ element $\alpha\ne1$ of $\Q(\sqrt D)$,
$D>0$ rational nonsquare
& $\mu(\log\alpha/\sqrt D)=2$.
& Corollary~\ref{conj:real-quadratic}.\\
Nonzero rational $r$; positive rational $D$
& $\mu(\arctan r)=2$ and $\mu(\pi/\sqrt D)=2$.
& Corollaries~\ref{slog:cor:atan} and~\ref{conj:fd-closure}.\\
Multiplicatively independent positive rational $a,b$
& $2\le\mu(\log a/\log b)\le3$.
& Theorem~\ref{ratio:thm:ratio}.\\
Ratios with compatible conjugate logarithms or algebraic slopes
& Bounds $3d/s$ under the exact branch and embedding conditions stated
in the theorems; these include normalized quadratic and mixed circular
examples.
& Theorems~\ref{ratio:matching} and~\ref{ratio:normalized}.\\
Fixed integer $n\ge1$ and $\varepsilon>0$
& $\mu(\log^n(1+1/b))\le2+\varepsilon$ and
$\mu(\arctan^n(1/b))\le2+\varepsilon$ for all sufficiently large
integers $b$, depending on $n,\varepsilon$.
& Theorem~\ref{graded:small-log-theorem}.\\
Nonconstant $P\in\Q[X]$, $\deg P\le n$, and
$h_d(z)=\sum_{j\ge0}d^jz^{2j+1}/(2j+1)$
& For $A>1+1/\varepsilon$, a threshold
$b\ge C(n,\varepsilon,A)|d|^A$ gives
$\mu(P(h_d(1/b)))\le2+\varepsilon$, uniformly in the choice of $P$.
& Theorem~\ref{graded:quadratic-uniform}.\\
Varying integer polynomial coefficients and rational denominator
& Joint lower bounds record both coefficient height and denominator;
their constants are uniform at a fixed evaluation point.
& Theorem~\ref{graded:joint}, Corollary~\ref{graded:joint-hd}, and
Theorem~\ref{graded:two-log-joint}.\\
\bottomrule
\end{longtable}
\renewcommand{\arraystretch}{1}

Some concrete comparisons help fix the scope. We obtain
\[
 \mu(\log2)=2,\qquad
 \mu\!\left(\frac{\log\varphi}{\sqrt5}\right)=2,
 \qquad
 2\le\mu\!\left(\frac{\log2}{\log3}\right)\le3,
 \quad \varphi=\frac{1+\sqrt5}{2}.
\]
The unnormalized $\log\varphi$ is covered here only by
$2\le\mu(\log\varphi)\le4$. The upper bound three for
$\log2/\log3$ is not an equality assertion. For the small-argument
theorems, the threshold depends on the requested error in the exponent;
they do not prove exponent exactly two for every one of the fixed
higher-power targets.

The moving-center and two-torus geometric arguments are proved in the
body of the paper. The graded argument uses the explicitly stated
differential-system rank theorem of Fischler and Rivoal, together with
the classical transcendence theorems needed to check its hypotheses.
These are written mathematical proofs. Their formalization status is a
separate statement. The 11 October 2026 evening release supplies completed
Lean endpoints for the real and Gaussian single-logarithm bounds, the
single-logarithm $2d/s$ matching bound, natural-parameter normalized
quadratic logarithms, restricted powers, and the rational-base quotient
bound $2\le\mu\le3$. It also proves the moving-center interpolation
needed by these applications and uniform rational-slope two-torus
interpolation. Later steps supply ordinary arctangent and homogeneous
two-logarithm measures, real and Gaussian fractional-linear invariance,
the arbitrary rational-parameter quadratic norm and linear-closure
interfaces, and the analytic quadratic logarithmic family. They also
verify the invariant-field degree bound, reciprocal-trace formulas,
the explicit quartic example, and the signed character-product descent.
The later character increments complete the normalized character-sum
exponent theorem, including its actual field realization, norm and
logarithmic identity. Subsequent checkpoints complete the matched and
normalized ratio endpoints, the literal graded application recipes, the
sharp bivariate collision estimate, and bounded-fiber occupancy geometry.
The converse matching classification is checked relative to
Gel'fond--Schneider; the general short-jet rank and geometric multiplicity
applications retain the explicitly listed standard foundations.
Appendix~\ref{app:formal-status} gives a reviewed correspondence for each
of the 62 numbered results, with the exact scope of these inputs. The
written proofs remain distinct from the kernel-checked conditional
applications and from native proofs of their classical foundations.

The paper is organized so that the fixed-value arguments can be read
before the graded construction. The preceding literature is discussed
next. After the conventions and elementary invariances, we prove the
moving-center theorem, construct its determinant, and compare the
arithmetic and analytic bounds. We then retain several embeddings in
that comparison and pass to the two-torus construction for ratios.
Detailed verification companions explain the quadratic analytic family
and the invariant-field, reciprocal, and character-product arguments.
The final mathematical sections develop the graded rank and coefficient
height estimates from their linear systems. This project is independent
of the separate lemniscate-period paper and the Math 2 project; it does
not resume the investigation of powers of $\pi$.
\subsection{The exponent-two and exponent-three conclusions}
\label{intro:proof-guide-23}

The results collected below are mathematical theorems with the hypotheses
and proofs given in the cited sections. A statement that its Lean
formalization is incomplete concerns the additional machine verification
of that proof. It does not designate the mathematical statement as a
conjecture. Conversely, a completed Lean result is identified by its exact
declaration and assumptions; compilation of related lemmas is not used as
a substitute for a formalized endpoint.

The following guide isolates the conclusions in the range
$2\le\mu\le3$. Degree-dependent theorems enter this range only under
the additional numerical condition displayed. All targets here are real,
and all exponents concern ordinary rational approximation.

\renewcommand{\arraystretch}{1.15}
\begin{longtable}{@{}>{\raggedright\arraybackslash}p{0.42\textwidth}>{\raggedright\arraybackslash}p{0.20\textwidth}>{\raggedright\arraybackslash}p{0.30\textwidth}@{}}
\toprule
\textbf{Theorem family} & \textbf{Conclusion} & \textbf{Lean status}\\
\midrule
\endfirsthead
\toprule
\textbf{Theorem family} & \textbf{Conclusion} & \textbf{Lean status}\\
\midrule
\endhead
Positive algebraic arguments having a positive integer power in $\Q$;
Theorem~\ref{slog:thm:real}
& $\mu(\log a)=2$ for $a\ne1$
& Completed endpoints.\\
One normalized logarithm with $s$ matching embeddings of a degree-$d$
field; Theorem~\ref{conj:partial}
& $2\le\mu\le2d/s\le3$ when $2d\le3s$
& Completed partial-matching endpoint.\\
Nonzero finite rational sums with a common matching scalar;
Proposition~\ref{extquad:common-scalar-closure} and
Corollary~\ref{extquad:normalized-sums}
& $\mu=2$
& Completed sum endpoints, including fixed-parameter quadratic families.\\
Normalized character sums of conjugate logarithms;
Corollary~\ref{conj:character} and Theorem~\ref{ext:character-exponent}
& $\mu=2$
& Completed endpoint, including the actual quadratic realization and norm.\\
Multiplicatively independent positive rational logarithm ratios;
Theorem~\ref{ratio:thm:ratio}
& $2\le\mu\le3$
& Completed rational-base endpoint.\\
Compatible conjugate ratios, and normalized or mixed ratios, with
all embeddings matched; Theorems~\ref{ratio:matching} and
\ref{ratio:normalized}
& $2\le\mu\le3$
& Checked matched/normalized endpoint families with their exact branch and embedding hypotheses; see Appendix~\ref{app:formal-status}.\\
Small-argument powers and polynomial targets;
Theorems~\ref{graded:small-log-theorem} and
\ref{graded:quadratic-uniform}, with $0<\varepsilon\le1$
& $2\le\mu\le2+\varepsilon\le3$
& Checked applications on explicit classical inputs, including the literal uniform threshold recipe and both real-branch power families.\\
\bottomrule
\end{longtable}
\renewcommand{\arraystretch}{1}

For the last row the argument must satisfy the stated threshold for the
chosen degree and $\varepsilon$. One cannot vary $\varepsilon$ while
holding an arbitrary argument fixed and conclude exponent two.
The joint-measure theorem in Section~\ref{graded:two-logs} has its own
coefficient-height quantifier; its displayed quotient consequence
$\mu\le3+\rho$ is not an additional exponent-three endpoint.
The independent rational-base theorem already supplies exponent at most
three for those particular rational logarithm ratios.

The first six families are developed through interpolation, the
arithmetic norm of one selected minor, its analytic estimate, and the
parameter comparison. The small-argument family additionally uses the
precisely stated differential-system rank theorem in
Section~\ref{graded:framework}. Rational fractional-linear transformations
preserve the resulting irrationality exponents when their determinant is
nonzero; their separate completed Lean statements are listed in
Appendix~\ref{app:formal-status}.


% ===== END overview.tex =====

% ===== BEGIN literature.tex =====
% Literature introduction for the consolidated logarithmic paper.
% Standalone fragment: requires amsmath, amssymb, hyperref/xurl.
% Exact result statements and Lean coverage belong to the audited main text.
\section{Introduction and relation to earlier work}
\label{sec:literature}

Logarithms give a natural testing ground for quantitative Diophantine
approximation. Their transcendence, differential equations and analytic
continuation are well understood, yet these facts do not by themselves
determine the quality of their rational approximations. For an irrational
real number $x$, the assertion $\mu(x)=2$ says that, for every
$\varepsilon>0$, the inequality
\[
  0<\left|x-\frac pq\right|<q^{-2-\varepsilon}
\]
has only finitely many solutions in reduced rational numbers $p/q$.
The dependence of the exceptional denominator threshold on
$\varepsilon$ is part of the statement. This assertion does not require
a positive constant $c$ for which $|x-p/q|\ge c/q^2$ holds for all
rationals.

The present paper brings together several logarithmic approximation
problems that share constructions but require different arithmetic
arguments: individual logarithms, quotients of two logarithms,
coefficient-uniform linear forms, and powers at sufficiently small
rational arguments. We state their hypotheses separately. In particular,
a conclusion for $\log\alpha$ is not automatically a conclusion for
$\log\alpha/\log\beta$, and a family of near-optimal bounds at arguments
tending to $1$ is not an exponent-two theorem at a fixed argument.
The point of collecting the results is to explain the common machinery
once and then make each additional argument visible.

\subsection{Classical logarithmic approximation}

Mahler's work on logarithms of algebraic numbers
\cite{Mahler1953} constructs algebraic-function approximations to the
logarithm and derives quantitative estimates after specialization at
algebraic arguments. Baker subsequently obtained explicit rational
approximation estimates for logarithms of certain rational numbers
\cite{Baker1964}. These works illustrate a recurring principle: an
approximation construction must combine small analytic remainders with
arithmetic control of its coefficients. A high order of vanishing, on
its own, does not provide the required numerical estimate.

The use of Legendre polynomials and related Pad\'e constructions was
developed by Alladi and Robinson \cite{AlladiRobinson1980}.
Simultaneous logarithmic Pad\'e approximants give access to several
logarithms at once; Rhin and Toffin \cite{RhinToffin1986} used this
approach for rational arguments close to $1$. Rhin's subsequent work
\cite{Rhin1987} shows how alternative polynomial constructions and
careful arithmetic estimates improve bounds obtained by direct
approximation. Rukhadze's treatment of $\log2$ \cite{Rukhadze1987}
and Marcovecchio's use of the Rhin--Viola method
\cite{Marcovecchio2009} are further landmarks. For example,
Marcovecchio obtained the upper bound $3.57455391$ for
$\mu(\log2)$. We cite this as a specific established comparison,
without claiming here to give a complete table of numerical records.
The work of Bondareva, Luchin and Salikhov on $\log3$
\cite{BondarevaLuchinSalikhov2018} supplies another example of the
importance of optimizing the polynomial and arithmetic parts together.

There is also an essential distinction between approximation by
rationals and approximation by elements of a fixed number field.
Marcovecchio and Viola \cite{MarcovecchioViola2012} study
number-field irrationality and nonquadraticity measures for several
algebraic logarithms, using complex integrals and saddle-point
estimates. Hirata-Kohno, Muroi and Washio \cite{HKMW24} treat shifted
logarithms over number fields through Pad\'e approximants and effective
Poincar\'e--Perron arguments, with estimates at the different
archimedean places. These are especially relevant precedents when
conjugate embeddings enter an arithmetic norm calculation. Their
notions of height and approximation field must, however, be retained
when comparing the resulting exponents with the ordinary rational
exponent used here.

K\"uhne \cite{Kuhne2015} gives a systematic construction of
logarithmic Pad\'e approximants using Siegel's lemma in a proof of
transcendence. This complements the explicit integral constructions:
one may obtain useful approximants either from a formula or from a
linear-algebraic existence argument. In either case the numerical
irrationality exponent requires a further comparison of coefficient
growth, denominators, nonvanishing and analytic decay.

\subsection{Two logarithms and the role of qualitative independence}

The theory of linear forms in logarithms provides both qualitative
independence statements and quantitative lower bounds. Baker's series
\cite{Baker1966,Baker1967III} is fundamental in this respect;
see also the systematic account in \cite[Chapters~1--2]{Baker1975}.
For positive algebraic numbers that are multiplicatively independent,
their real logarithms are linearly independent over $\mathbb Q$;
Baker's theorem strengthens this to linear independence over
$\overline{\mathbb Q}$. His transcendence theorem for nonzero
algebraic linear forms in logarithms also gives the corresponding
independence after adjoining $1$. We use these statements only with
the specified algebraic arguments and fixed logarithms. They do not
assert algebraic independence of arbitrary products or powers of
several logarithms.

The distinction matters for a quotient. If $\alpha,\beta>0$,
$\beta\ne1$, and $\alpha,\beta$ are multiplicatively dependent,
then $\log\alpha/\log\beta$ is rational. In the independent case,
rational approximation to the quotient is equivalent to smallness of
a homogeneous linear form:
\[
 \left|\frac{\log\alpha}{\log\beta}-\frac pq\right|
   =\frac{|q\log\alpha-p\log\beta|}{q|\log\beta|}.
\]
For approximations in a fixed bounded neighborhood of the quotient,
$\max\{|p|,q\}$ is comparable to $q$. Thus a uniform lower bound
of order $H^{-\kappa}$ for the numerator yields an irrationality
bound of order $q^{-\kappa-1}$, with constants absorbed by an
arbitrarily small exponent margin. This elementary conversion explains
why the normalizations of linear-form measures and irrationality
exponents must not be interchanged.

A concrete benchmark is furnished by
\cite[Theorem~1]{BondarevaLuchinSalikhov2018}. With
$h_1,h_2,h\in\mathbb Z$ and $H=\max\{|h_1|,|h_2|\}$,
that theorem gives, for all sufficiently large $H$,
\[
 |h_1\log2+h_2\log3+h|>H^{-4.116201}.
\]
Its stated Corollary~1 is $\mu(\log3)\le5.116201$.
Taking $h=0$ and applying the preceding conversion also gives
$\mu(\log2/\log3)\le5.116201$.
This last implication is the comparison made here; it does not
identify the inhomogeneous three-term estimate with the homogeneous
two-term problem or assert that the quoted bound is the latest record.

Interpolation determinants furnish an important approach to quantitative
two-logarithm estimates; Laurent's work \cite{Laurent2008} is a
direct methodological predecessor. In the constructions below,
qualitative independence is used to exclude a rank obstruction when
the applicable rank theorem requires it. The eventual exponent still
comes from separately proved arithmetic and analytic estimates.
In particular, neither Baker's qualitative theorem nor maximal rank
alone supplies an optimal irrationality exponent.

\subsection{Graded Pad\'e approximation and its precise scope}

Two papers of 1983 are relevant and should be distinguished.
G.~V.~Chudnovsky's paper on linear forms in exponentials and binomials
\cite{Chudnovsky1983} discusses quantitative arithmetic approximation;
its final page includes the small-argument logarithmic-power
phenomenon revisited here. The paper of D.~V.~Chudnovsky and
G.~V.~Chudnovsky \cite{ChudnovskyChudnovsky1983} treats functional
Pad\'e approximation to solutions of linear differential equations,
using Wronskians and graded subrings of Picard--Vessiot extensions.
Functional approximation and numerical specialization are related,
but the passage between them has additional arithmetic requirements.

In 1984, G.~V.~Chudnovsky \cite{Chudnovsky1984} announced optimal
irrationality and linear-independence statements for values of
$E$-functions at rational points, based on graded Pad\'e
approximation. Fischler and Rivoal \cite{FR2025} explain the
zero-estimate gap in the general argument and the subsequent
conditional results of Zudilin. They prove the exponent-two result
for irrational rational-point values of $E$-functions with rational
Taylor coefficients, removing the additional independence assumptions
through a generalized Shidlovskii lemma.

The present logarithmic applications use their general
rational-differential-system rank results, with all nondegeneracy
hypotheses checked at the point of use. Their $E$-function
irrationality theorem is not being applied to $\log(1+z)$, which
has a finite singularity and is not an $E$-function. In particular,
the linear independence over $\overline{\mathbb Q}$ of successive
powers of one transcendental logarithm is a different input from the algebraic-linear
independence needed for a system of several logarithms. The rank
statements, coefficient estimates and specialization arguments are
therefore presented separately.

The small-argument conclusion has the quantifier order
\[
 \forall n\ge1\quad\forall\varepsilon>0\quad
 \exists b_0(n,\varepsilon)\quad\forall b\ge b_0(n,\varepsilon).
\]
Here the evaluation argument changes with the allowed excess over
$2$. Holding $b$ fixed and then letting $\varepsilon$ tend to zero
would be a different statement. Our treatment of this phenomenon is
an explicit reconstruction and development of the earlier method,
not a claim that the underlying small-argument phenomenon is new.

\subsection{The impetus from OpenAI's work}

The immediate impetus for the present investigation was OpenAI's
preprint \emph{The irrationality exponent of $\pi$ is $2$}, dated
September~24, 2026 \cite{OpenAI2026}. Its proof combines weighted
interpolation along logarithmic curves with a nonzero determinant.
After denominators are cleared, arithmetic gives a lower bound for
that determinant. Analytic expansion gives an incompatible upper
bound: either repeated Taylor degrees force a collision saving, or
large transverse indices supply powers of small approximation errors.
The interpolation thresholds are independent of the subsequently
chosen centers, which is crucial to the order of parameter choices.
The paper proves an eventual bound for every exponent greater than
$2$, without asserting an effective denominator threshold.

We explicitly acknowledge this construction as a starting point,
including the weighted simplices, separated choices of scales, and
the arithmetic--analytic determinant comparison. The present
logarithmic extensions require their own varying-center,
number-field and analytic-specialization arguments. Each inherited
input and each additional assertion is identified where it enters
the proof. A logarithmic consequence is not attributed to the OpenAI
paper merely because the construction was inspired by it.

For reproducibility, the accompanying dependency records distinguish
the manuscript \cite{OpenAI2026} from the proof repository
\cite{OpenAILean2026}, whose recorded upstream revision is
\nolinkurl{fd4aeeb2ee4fc729c18d98444fed42fd0529eeeb}.
The public Lean scope statement for the $\pi$ result covers the
eventual approximation inequality and the supremum characterization
of its irrationality exponent. It does not include the manuscript's
Flint--Hills-series consequence. Likewise, formal verification of a
supporting logarithmic lemma is distinguished here from formal
verification of a complete numerical theorem.

\subsection{How to read the consolidated argument}

The proofs are organized around three questions. First, why is there
a nonzero determinant with the prescribed rows and columns? This is
the interpolation or rank question. Second, how small can a nonzero
determinant with those coefficients be? This is the arithmetic
question, including every conjugate factor required by a norm.
Third, how small does the assumed approximation force the same
determinant to be? This is the analytic question. The comparison is
valid only when both estimates concern the same determinant and all
constants have the declared parameter dependence.

This organization also explains the different conclusions in the
several logarithmic settings. Rational arguments, quadratic
conjugation, reciprocal matching and several logarithms change the
arithmetic cost or the information available at the other embeddings.
The common determinant mechanism does not erase those differences.
We give each numerical conclusion with its actual hypotheses and
identify conditional consequences separately. The detailed proofs
and the formalization record provide complementary checks: the prose
explains the construction and estimates, while the record specifies
which statements have been represented and checked in Lean.
% ===== END literature.tex =====

% ===== BEGIN preliminaries.tex =====
\section{Approximation conventions and elementary transfers}
\label{prelim:section}

\subsection{Ordinary and Gaussian irrationality exponents}
\label{prelim:exponents}
For an irrational real number $x$, its ordinary irrationality exponent is
\begin{equation}\label{prelim:eq:mu}
 \mu(x)=\sup\left\{\nu>0:
 0<\left|x-\frac pq\right|<q^{-\nu}
 \text{ for infinitely many reduced }\frac pq\in\Q,\ q\ge2\right\}.
\end{equation}
A fixed multiplicative constant in the approximation inequality does not
change this supremum. Indeed, if $Cq^{-\nu}$ is an upper bound and
$\nu'<\nu$, then $Cq^{-\nu}<q^{-\nu'}$ for all sufficiently large $q$.
We use this observation whenever a fixed scaling or a height comparison
introduces a constant.

For a complex number $z\notin\Q(\ii)$, define
\begin{equation}\label{prelim:eq:gaussian}
 \mu_G(z)=\sup\left\{\nu>0:
 0<\left|z-\frac PQ\right|<|Q|^{-\nu}
 \text{ for infinitely many reduced }\frac PQ\in\Q(\ii),\ |Q|>1\right\}.
\end{equation}
Here $P,Q\in\Z[\ii]$ are relatively prime in that Euclidean ring;
multiplication by a unit does not alter $|Q|$. The height is $|Q|$, not
$|Q|^2$. This convention is essential for the numerical exponent two.
Ordinary rational approximation is used throughout for real targets.
For a genuinely nonreal target, rational numbers on the real axis cannot
approximate arbitrarily closely, so \eqref{prelim:eq:gaussian} is a
separately specified approximation problem.

\begin{lemma}[The Dirichlet lower exponent]\label{prelim:dirichlet}
Every irrational real $x$ has $\mu(x)\ge2$. Every
$z\notin\Q(\ii)$ has $\mu_G(z)\ge2$.
\end{lemma}
\begin{proof}
For the real assertion, place the $N+1$ points
$0,x,\ldots,Nx$ modulo $\Z$ in $N$ intervals of length $1/N$.
Subtracting two points in the same interval gives integers $p,q$ with
$1\le q\le N$ and $0<|qx-p|\le1/N$. Consequently
$|x-p/q|\le1/(Nq)\le1/q^2$.
The reduced denominators obtained as $N\to\infty$ are unbounded:
otherwise the approximants, which converge to $x$ and stay in a fixed
bounded interval, would lie in a finite set. That would force $x$ to be
rational. Reducing a fraction only decreases its denominator, so the
upper bound in terms of the reduced denominator remains valid.
Every exponent below two therefore occurs infinitely often.

For the Gaussian assertion, take the $(N+1)^2$ points
$(a+b\ii)z$ modulo $\Z[\ii]$, $0\le a,b\le N$, in $N^2$ squares
of side $1/N$ in a fundamental square. Two points in the same box give
\[
 0<|Qz-P|\le\sqrt2/N,
 \qquad 0<|Q|\le\sqrt2N.
\]
Thus $|z-P/Q|\le2/|Q|^2$. The errors tend to zero even after
reduction, and a bounded set contains only finitely many Gaussian
fractions of bounded reduced denominator. Since $z\notin\Q(\ii)$,
the denominators are unbounded. The constant two can be absorbed by
any smaller exponent.
\end{proof}

\begin{lemma}[Rational fractional-linear invariance]\label{prelim:mobius}
Let $F=\Q$ with the usual absolute value or $F=\Q(\ii)$ with the
complex modulus. Let $x\notin F$, and, in the first case, assume $x$ is
real. If $a,b,c,d\in F$ and $ad-bc\ne0$, then
\[
 T(x)=\frac{ax+b}{cx+d}\notin F,
 \qquad \mu_F(T(x))=\mu_F(x),
\]
where $\mu_{\Q}=\mu$ and $\mu_{\Q(\ii)}=\mu_G$.
\end{lemma}
\begin{proof}
Clear the fixed denominators of $a,b,c,d$, so that all four lie in
$\Z$ or $\Z[\ii]$. Write $\Delta=ad-bc\ne0$. The denominator
$cx+d$ cannot vanish, since otherwise $x\in F$. Near $x$,
\begin{equation}\label{prelim:eq:mobiuserror}
 |T(x)-T(y)|=
 \frac{|\Delta|\,|x-y|}{|cx+d|\,|cy+d|}\asymp|x-y|,
\end{equation}
with constants depending only on $T,x$.
For a reduced approximant $P/Q$, the transformed numerator and denominator
are $aP+bQ$ and $cP+dQ$. Their common divisors divide both $\Delta P$
and $\Delta Q$, and hence divide $\Delta$, because $P,Q$ are relatively
prime. Thus reduction changes the denominator by a bounded factor.
Moreover $|cP+dQ|=|Q|\,|cP/Q+d|\asymp|Q|$ as $P/Q\to x$.
The transformed reduced denominator is therefore comparable to $|Q|$.
Equation~\eqref{prelim:eq:mobiuserror} transfers every admissible exponent,
with an arbitrarily small loss to absorb constants. Apply the same argument
to $T^{-1}$ for equality. The inverse also shows that $T(x)\notin F$.
\end{proof}

In particular, adding a rational number, multiplying by a nonzero rational
number, and taking a reciprocal preserve the ordinary exponent. The
corresponding operations over $\Q(\ii)$ preserve the Gaussian exponent.
An arbitrary algebraic multiplier is not covered by this lemma; the
normalized algebraic logarithms treated later require their own proof.

\paragraph{Lean scope.}
The fractional-linear invariance is now formalized for the extended
real exponent, including infinity, in
\nolinkurl{QuadraticPi/RealMobiusInvariance.lean}, and for the Gaussian
extended-real exponent in
\nolinkurl{QuadraticPi/GaussianMobiusInvariance.lean}.
For the finite logarithmic endpoints the corresponding real-valued
supremum agrees with the extended definition; no finiteness assumption
is hidden in the general invariance statement.

\subsection{Qualitative independence and logarithmic branches}
\label{prelim:transcendence}
We use three classical facts from transcendence theory; see
\cite{Baker1975}. Hermite--Lindemann says that the exponential of a nonzero
algebraic number is transcendental. Thus every nonzero logarithm of a
nonzero algebraic number is transcendental. The same applies to a nonzero
algebraic multiple or quotient of such a logarithm. Gelfond--Schneider
says that, for algebraic $\beta\notin\{0,1\}$ and algebraic irrational
$r$, every value $\exp(r\lambda_\beta)$ with
$\exp(\lambda_\beta)=\beta$ is transcendental. Thus a quotient
$\lambda_\alpha/\lambda_\beta$ of chosen logarithms of algebraic
numbers, with this condition on $\beta$, cannot be algebraic irrational.
Baker's theorem implies that
logarithms of algebraic numbers which are linearly independent over $\Q$
are linearly independent over $\overline{\Q}$; its version including the
constant $1$ gives the numerical independence used in the graded rank
argument. These facts provide qualitative independence, not the sharp
quantitative exponents asserted later.

For positive real $a$, $\log a$ means the real logarithm. A complex
logarithm $\lambda$ always means a fixed value satisfying $e^\lambda=a$;
no single-valued global logarithm is being asserted. Different embeddings
of a number field act on algebraic coefficients, not on a chosen
transcendental value $\lambda$. At each embedding where an analytic
estimate is applied, the matching logarithm is specified by its own
exponential identity. This is the reason for the explicit matching
hypotheses in the conjugate-transfer theorems.

If positive rational $a,b$ are multiplicatively independent, then
$a,b\ne1$ and $\log a/\log b$ is irrational: a rational value $p/q$
would give $a^q=b^p$. The resulting quotient is not assigned exponent
two merely because the two individual logarithms have exponent two.
Its approximation problem concerns the simultaneous linear form
$q\log a-p\log b$, and is proved by a different determinant.

\subsection{The order of limiting operations}
All parameter choices below are finite. In the interpolation method the
number of transverse variables is chosen first, followed by the separated
weights and their associated rational approximants. Only then is the
polynomial cutoff sent to infinity through the required multiples.
Any constant depending on the fixed algebraic numbers, embeddings, or
chosen branch is fixed before that final limit. In the graded method the
grade and evaluation point are fixed before the auxiliary polynomial
degree tends to infinity.

The small-argument conclusions have the logical form
\[
 \forall n\ge1\ \forall\varepsilon>0\ \exists b_0(n,\varepsilon)
 \ \forall b\ge b_0(n,\varepsilon):
 \mu\bigl(\log^n(1+1/b)\bigr)\le2+\varepsilon.
\]
They do not exchange the quantifiers in $b$ and $\varepsilon$ and do not
establish exponent two for every fixed power at every fixed logarithmic
argument. Uniformity in polynomial coefficients is a separate conclusion,
proved below by using one auxiliary family for all those coefficients.
% ===== END preliminaries.tex =====

% ===== BEGIN single_log_and_geometry.tex =====
\section{Single logarithms: statements and proof strategy}

The argument in this part adapts the separated-weight determinant method
of OpenAI's proof of $\mu(\pi)=2$ \cite{OpenAI2026}. The change from
$\pi$ to a logarithm is geometrically substantial: the local
multiplicative coordinates are now $a^j$, rather than all being $1$.
We prove the required interpolation statement below, with all constants
chosen in the order needed by the Diophantine argument. We also give the
arithmetic and analytic estimates in full. In particular, the collision
estimate will not be used as an unexplained black box.

For a real irrational $x$, write
\[
 \mu(x)=\sup\{\nu>0:0<|x-p/q|<q^{-\nu}
   \text{ for infinitely many reduced }p/q\in\Q\}.
\]
For $z\notin\Q(\ii)$, define its Gaussian exponent by
\[
 \mu_G(z)=\sup\{\nu>0:0<|z-P/Q|<|Q|^{-\nu}
   \text{ for infinitely many reduced }P/Q\in\Q(\ii)\}.
\]
Gaussian numerators and denominators lie in $\Z[\ii]$, with $|Q|>1$.
Associates do not affect this definition.

\begin{theorem}\label{slog:thm:real}
Let $a>0$ be algebraic, $a\ne1$, and $d=[\Q(a):\Q]$. Then $\log a$
is irrational and
\[
 2\le\mu(\log a)\le2d.
\]
In particular $\mu(\log a)=2$ if $a$ is rational. More generally, if
$a^N\in\Q$ for some integer $N\ge1$, then $\mu(\log a)=2$.
\end{theorem}

\begin{theorem}\label{slog:thm:complex}
Let $a\ne0$ be algebraic, and let $\lambda\ne0$ be any fixed complex
number with $e^\lambda=a$. Put $d=[\Q(\ii,a):\Q(\ii)]$. Then
$\lambda\notin\Q(\ii)$ and
\[
 2\le\mu_G(\lambda)\le2d.
\]
In particular, if $a\in\Q(\ii)^\times$, then $\mu_G(\lambda)=2$.
The same conclusion holds whenever $a^N\in\Q(\ii)$ for some $N\ge1$.
\end{theorem}

Theorem~\ref{slog:thm:complex} includes nonzero branches at $a=1$;
allowing them is harmless. The assumption $\lambda\ne0$ excludes the
rational logarithm zero.

\begin{corollary}\label{slog:cor:atan}
For every nonzero rational $r$, $\mu(\arctan r)=2$.
\end{corollary}
\begin{proof}
The number $a=(1+\ii r)/(1-\ii r)$ belongs to $\Q(\ii)$ and has modulus
one. Choose $\lambda=2\ii\arctan r$, so that $e^\lambda=a$.
If rational approximants $p/q$ to $\arctan r$ had an exponent
$\nu>2$, choose $2<\nu'<\nu$. For large $q$, multiplication by
$2\ii$ would give Gaussian approximants with error at most
$2q^{-\nu}<q^{-\nu'}$. Reducing the Gaussian fraction can only
decrease its denominator modulus, so the resulting approximation still
has error less than the reduced denominator to the power $-\nu'$.
These reduced denominators are unbounded, since otherwise the
approximants in a bounded region would form a finite set and could not
converge to $\lambda\notin\Q(\ii)$. This contradicts
Theorem~\ref{slog:thm:complex}. Thus $\mu(\arctan r)\le2$.
Irrationality and the real Dirichlet bound give the reverse inequality.
\end{proof}

\paragraph{Complex scope.}
The ordinary exponent defined using $p/q\in\Q$ is a real-number
notion. If $\operatorname{Im}\lambda\ne0$, then
$|\lambda-p/q|\ge|\operatorname{Im}\lambda|$, so it is not appropriate
to assert that this exponent is two. Theorem~\ref{slog:thm:complex} specifies
one natural complex replacement. For positive real $a$ we use its real
logarithm in Theorem~\ref{slog:thm:real}.

The proof has four stages. First, interpolation produces a nonzero
determinant whose entries are algebraic numbers. Second, clearing its
denominators and taking a norm gives a lower bound. Third, very accurate
rational approximations to $\lambda$ make the same determinant small:
either many rows share a Taylor coefficient vector, or many rows carry
large powers of the approximation errors. Finally, weights are chosen
so that these two bounds are incompatible. The field degree occurs
in the arithmetic norm bound and is responsible for the factor $d$
in the general upper bound.


\section{Weighted interpolation at moving multiplicative centers}\label{geom:moving}

Theorem~\ref{geom:thm:main} follows the geometric method of
\cite[Section 2]{OpenAI2026}. We reproduce the argument because neither
the change in the multiplicative centers nor the order of quantifiers
can be omitted. The strengthened condition involving $S$ records the
largest number of centers in one multiplicative fiber.

For $W=(w_0,\ldots,w_m)\in\Q_{>0}^{m+1}$, let $\mathcal P_W(H)$ be the
complex vector space with monomial basis
\[
 Y^hX_1^{\gamma_1}\cdots X_m^{\gamma_m},\qquad
 w_0h+\sum_iw_i\gamma_i\le H.
\]
For $V=(v_0,\ldots,v_m)>0$, write
\[
 \mathcal J_V(H)=\C[[t,u_1,\ldots,u_m]]/F_V^{\ge H},
 \qquad
 F_V^{\ge H}=\{f:\text{every monomial of }f\text{ has weight at least }H\}.
\]
Thus the target coefficients have \emph{strict} weight less than $H$.
All monomial exponents are nonnegative integers. In particular, the
source includes its degree boundary whereas the target excludes its
weight boundary.

\begin{theorem}[Varying centers with bounded fiber occupancy]
\label{geom:thm:main}
Fix integers $m,K,S\ge1$, with $S\le K$, and positive rationals
$w_0,v_0,\theta$ such that
\begin{equation}\label{geom:eq:volume}
 0<\theta<1,\qquad S\theta^m<1,\qquad
 K\frac{w_0}{v_0}\theta^m<1.
\end{equation}
There are successive lower thresholds for positive rational weights
$w_1,\ldots,w_m$, each depending only on these fixed data and earlier
weights, with the following property. Put $v_i=w_i/\theta$ for $i>0$.
For each such choice of weights there is an integer $R\ge1$, depending
only on the weights, such that the following holds for every collection
\[
 a_j=(b_j,c_{j1},\ldots,c_{jm})\in\C^\times\times\C^m,
 \qquad 0\le j<K.
\]
Assume that at most $S$ of the $b_j$ have any one value, and that, within
each group having the same $b_j$, the $c_{ji}$ are pairwise distinct for
every $i$. There is an $H_0$, allowed to depend on the centers, for which
\begin{equation}\label{geom:eq:map}
 \mathcal P_W(H)\longrightarrow\bigoplus_{j<K}\mathcal J_V(H),\qquad
 P\longmapsto
 \left[P\bigl(b_j(1+t),(c_{ji}+u_i+\log(1+t))_i\bigr)\right]_{j<K}
\end{equation}
is surjective whenever $H\ge H_0$ is an integer divisible by $R$.
\end{theorem}

More formally, the assertion is that for fixed base data there exist
functions $T_i(w_1,\ldots,w_{i-1})$ such that
\[
 \begin{gathered}
 \forall w_1>T_1\ \forall w_2>T_2(w_1)\ \cdots\
 \forall w_m>T_m(w_1,\ldots,w_{m-1}),\\
 \exists R>0\ \forall\text{ admissible centers }\{a_j\}\
 \exists H_0\ \forall H\ge H_0,\quad R\mid H
 \ \Longrightarrow\ \eqref{geom:eq:map}\text{ is onto}.
 \end{gathered}
\]
All weights in these quantifiers are positive rationals, and $R,H_0,H$
are integers. The positions of the centers do not occur in the
functions $T_i$ or in the choice of $R$.

The logarithm throughout is the formal series with constant term zero.
There is no choice of a global logarithm of $b_j$ in this statement.

\begin{corollary}[The required extension of PA]\label{geom:cor:PA}
Theorem~\ref{geom:thm:main} holds with the original conditions
$K\theta^m<1$ and $K(w_0/v_0)\theta^m<1$, and with coordinatewise
distinctness across all centers.
\end{corollary}
\begin{proof}Take $S=K$.\end{proof}

\begin{corollary}[Distinct multiplicative centers]\label{geom:cor:distinct}
If the $b_j$ are pairwise distinct, the condition $S\theta^m<1$ is
automatic with $S=1$. No distinctness condition on the $c_{ji}$ is needed.
In particular this applies to $b_j=\alpha^j$ for a real $\alpha>1$.
\end{corollary}

\subsection{A local multiplicity estimate with uniform constants}

Here a normal basis means a set of ambient vector fields whose images
form a basis of the quotient by the tangent space of a subvariety at a
general smooth point.

\paragraph{Generality convention for the multiplicity statement.}
The analytic open set is understood to meet the component under
consideration. A coordinate or frame normal basis is a basis at general
smooth points of that same analytic component domain: it is valid on a
relatively open dense subset there. No Zariski openness of an analytic
frame's normality locus is presumed. These conditions are made explicit
at the checked paper endpoint in Appendix~\ref{app:formal-status}.

\begin{lemma}[Weighted transverse multiplicity]\label{geom:lem:mult}
Fix $\varepsilon>0$. Give affine coordinates degree weights
$\rho_a\in\Q_{>0}$. Let $D_b$
be a commuting analytic frame on an open subset, with positive costs
$\kappa_b$. Suppose polynomials $f_\ell$ of weighted degree at most $N>0$
have an irreducible common-zero component $Z$ of codimension $k\ge1$,
and
\[
 D^\gamma f_\ell|_Z=0\quad\hbox{if}\quad
 \sum_b\kappa_b\gamma_b<\varepsilon N.
\]
For any coordinate normal basis $A$ and frame normal basis $B$, each
of size $k$,
\begin{equation}\label{geom:eq:mult}
 \prod_{a\in A}\rho_a
 \le 2k!\,\varepsilon^{-k}\prod_{b\in B}\kappa_b.
\end{equation}
There is no threshold depending on $Z$, the equations, or the frame.
\end{lemma}

\begin{proof}
Choose a smooth point $x$ of $Z$ where both normal-basis conditions hold
and where no other common-zero component passes. Commuting flows of the
fields in $B$, starting from $Z$, give local analytic coordinates $(z,b)$,
with $Z=\{b=0\}$. The assumed derivatives say that the expansions
$f_\ell(z,b)$ have no monomial in $b$ of $B$-weight less than
$\varepsilon N$; its coefficient is identically zero as a function of $z$.

The affine slice obtained by fixing the coordinates outside $A$ is
transverse to $Z$ at $x$. On this slice $b$ is again a local coordinate
system and $z=z(b)$ is analytic. Substituting $z(b)$ cannot introduce a
monomial of smaller weight: each surviving term already contains a
factor $b^\eta$ of weight at least $\varepsilon N$. The ideal of the
restricted equations is therefore contained in the ideal of series of
that weight or higher. The common zero is isolated on this slice,
because the support near $x$ is $Z$ and the slice is transverse.
Consequently the ideal has finite colength. Inclusion of ideals gives
a surjection of its local quotient onto the quotient by the weighted
monomial ideal, so that its colength is at least
\[
 \#\{\eta\in\mathbb Z_{\ge0}^k:\textstyle\sum_{b\in B}\kappa_b\eta_b<\varepsilon N\}
 \ge \frac{(\varepsilon N)^k}{k!\prod_{b\in B}\kappa_b}.
\]
For the last inequality, the half-open unit cubes based at the admissible
integer points cover the positive simplex of weighted radius
$\varepsilon N$. This estimate is valid for every $N>0$.

Take $k$ generic constant linear combinations of the restricted equations
whose common zero remains isolated at $x$. Such combinations exist by
successively avoiding the finitely many positive-dimensional local
components. Their ideal is contained in the original ideal, so their
local intersection length is at least its colength. Each combination
still has degree at most $N$ in the weights indexed by $A$.

That local intersection length is at most $N^k/\prod_{a\in A}\rho_a$.
Indeed choose an integer $M$ with $M\rho_a\in\mathbb Z_{>0}$ and make
the finite substitutions
\[
 x_a=\lambda_a+z_a^{M\rho_a}.
\]
Choose $\lambda_a\ne x_a(x)$, so all preimages of $x$ are unramified.
There are $\prod_{a\in A}M\rho_a$ of them, each with the same local
length. The substituted equations have ordinary degree at most $MN$.
The ordinary B\'ezout inequality for isolated zeros bounds the sum of
their local lengths by $(MN)^k$; other positive-dimensional components
do not invalidate the bound \cite[Corollary VIII.3]{Mondal2021}. Dividing by
the number of preimages proves the claimed upper bound. Comparing the
two bounds proves even \eqref{geom:eq:mult} without its harmless factor $2$.
\end{proof}

\subsection{Choosing the weights before choosing the centers}

Choose a positive rational $\sigma$ so small that
\begin{equation}\label{geom:eq:sigma}
 \begin{split}
 (1+3\sigma)^{m+1}K(w_0/v_0)\theta^m&<1,\\
 (1+3\sigma)^m S\theta^m&<1,\\
 (1+\sigma)\theta&<1.
 \end{split}
\end{equation}
Let $L=m+2$ and
\[
 C_* =\max_{1\le k\le m}2k!(L/\sigma)^k.
\]
Require, for index sets $A,B\subseteq\{0,\ldots,m\}$ of the same
size between $1$ and $m$,
\begin{equation}\label{geom:eq:separate}
 \prod_{a\in A}w_a>C_*\prod_{b\in B}v_b
\end{equation}
whenever the largest positive index in $A\mathbin\triangle B$ belongs
to $A$. There is no condition of this kind when no positive index differs.

These requirements determine successive lower thresholds. If the
largest differing index is $i$, cancel every index above $i$ occurring
in both sets; its contribution is $w_j/v_j=\theta$. The remaining
ratio is $w_i$ times a positive expression involving only lower weights,
$w_0,v_0,\theta$ and the two finite index sets. Thus all conditions for
index $i$ follow from one finite lower bound on $w_i$. Subsequent choices
do not alter them. In particular the procedure has not used any $b_j$
or $c_{ji}$.

\subsection{The curve inequality}

Let $C$ be an irreducible curve in affine space, and compute orders on
its smooth complete model. Define
\[
 \deg_W C=\sum_P\max\left(0,-\frac{\operatorname{ord}_PY}{w_0},
                    -\frac{\operatorname{ord}_PX_1}{w_1},\ldots,
                    -\frac{\operatorname{ord}_PX_m}{w_m}\right).
\]
An identically zero coordinate has order $+\infty$ and contributes no pole.
For a branch $P$ through $a_j$, put
\begin{equation}\label{geom:eq:contact}
 h_P=\min\left(\frac{\operatorname{ord}_P(Y/b_j-1)}{v_0},
       \min_i\frac{\operatorname{ord}_P(X_i-c_{ji}-\log(Y/b_j))}{v_i}\right).
\end{equation}
All these local orders are positive, possibly infinite; their minimum
is finite on a nonconstant branch, since these are formal coordinates.
Only branches through the specified affine centers enter the sums below.

\begin{proposition}\label{geom:prop:curve}
For the weights just selected,
\begin{equation}\label{geom:eq:curve}
 \deg_W C\ge(1+\sigma)\sum_{P\mapsto a_j}h_P.
\end{equation}
\end{proposition}

\begin{proof}
Suppose a curve violates \eqref{geom:eq:curve}; it must meet a center.
For all sufficiently large integers $N$, coefficient counting supplies
a nonzero polynomial $F_N$ of $W$-degree at most $N$ whose local expansions
at every center have $V$-order at least $(1+3\sigma)N$. The ratio of
the numbers of imposed coefficients and available coefficients tends to
\[
 (1+3\sigma)^{m+1}K(w_0/v_0)\theta^m<1.
\]
The conditions need not be independent for this existence assertion.
For clarity, for any fixed positive weights $\rho_1,\ldots,\rho_n$,
the number of lattice points with $\sum\rho_i e_i\le N$ is
\[
 \frac{N^n}{n!\prod_i\rho_i}+O(N^{n-1}).
\]
Covering the corresponding simplex by unit cubes proves this estimate;
changing a weak cutoff to a strict cutoff changes only a boundary
contribution of order $O(N^{n-1})$. Applying it to the source and to
the $K$ local packets gives the stated ratio. Since this ratio is
strictly less than one, the linear system imposing the vanishing has
a nonzero solution for every sufficiently large $N$.

On $Y\ne0$ use the commuting frame
\[
 D_0=Y\partial_Y+\sum_i\partial_{X_i},\qquad
 D_i=\partial_{X_i}.
\]
At the $j$th center let $t_j=Y/b_j-1$ and
$u_{ji}=X_i-c_{ji}-\log(Y/b_j)$. Direct differentiation gives
\begin{equation}\label{geom:eq:localframe}
 D_0=(1+t_j)\partial_{t_j},\qquad D_i=\partial_{u_{ji}}.
\end{equation}
Every $D_a$ preserves the bound on polynomial degree and reduces
weighted local order by at most $v_a$. Hence $D^\gamma F_N$ has order
at least $(1+2\sigma)N$ at all centers if $\sum_av_a\gamma_a\le\sigma N$.
On a branch through a center, its order is at least
$(1+2\sigma)Nh_P$. If its restriction to $C$ were nonzero, its total
pole order would be at most $N\deg_W C$, smaller than the displayed
total zero order. The divisor equality on the complete curve rules this
out. We obtain
\begin{equation}\label{geom:eq:vanish}
 D^\gamma F_N|_C=0\qquad(\textstyle\sum_av_a\gamma_a\le\sigma N).
\end{equation}

Set $\delta=\sigma N/L$. Let $V_r$ be the common zero set in $Y\ne0$
of derivatives of cost at most $r\delta$, for $0\le r\le L$.
The part $C^\circ=C\cap\{Y\ne0\}$ belongs to all these zero sets.
Starting with a component of $V_L$ containing $C^\circ$, choose
containing components backwards. Their dimensions lie between $1$ and
$m$, since $F_N\ne0$. Some two adjacent components coincide, say in $Z$.
It is a component of the earlier derivative zero set, and every further
derivative of its defining equations of cost less than $\delta$ vanishes
on $Z$. Apply Lemma~\ref{geom:lem:mult} with $\varepsilon=\sigma/L$.
For all coordinate and frame normal bases $A,B$ of $Z$ we have
\begin{equation}\label{geom:eq:bases}
 \prod_{a\in A}w_a\le C_*\prod_{b\in B}v_b.
\end{equation}
Here the phrase ``defining equations'' means the finite list
$D^\gamma F_N$ used for the earlier zero set; it does not assert that
this list generates the reduced ideal of $Z$. That assertion is not
needed in Lemma~\ref{geom:lem:mult}. If the equal adjacent components
occur at stages $r,r+1$, differentiating an equation of cost at most
$r\delta$ by cost less than $\delta$ produces an equation from stage
$r+1$. This explains precisely why the lemma applies. The existence of
equal adjacent components follows from strict dimension decrease for
proper inclusions of irreducible varieties.

Check the finitely many generic normal-basis rank conditions on one
common smooth open subset of $Z$.
We now show that $Y$ is constant on $Z$. If some positive coordinate
direction is nontangent, let $i$ be its largest index. All larger
positive indices occur in neither kind of normal basis. A coordinate
normal basis containing $i$ exists. Every frame normal basis must also
contain $i$, by \eqref{geom:eq:separate} and \eqref{geom:eq:bases}. The images of
the other frame vectors therefore fail to span the normal quotient.
Their ambient span is the hyperplane
\[
 Q=\ker(dX_i-dY/Y).
\]
For a hyperplane $Q$ and tangent subspace $T$, failure of the image of
$Q$ to fill the quotient by $T$ is equivalent to $T\subseteq Q$.
Thus $dX_i=dY/Y$ on the smooth locus of $Z$.

If $Y$ were nonconstant on $Z$, take a smooth point with $dY\ne0$
and cut by general hyperplanes to obtain an algebraic curve through it
on which $Y$ remains nonconstant. On its smooth complete model the
identity of differentials persists. The nonconstant meromorphic
function $Y$ has a zero or pole; there $dY/Y$ has nonzero residue,
whereas the exact meromorphic differential $dX_i$ has residue zero.
This contradiction proves that $Y$ is constant. If instead every
positive coordinate direction was tangent to $Z$, those $m$ independent
directions already fill its tangent space, since $Z$ is proper; then
$dY=0$ directly, with the same conclusion.

It follows that the violating curve lies in some fiber $Y=b\ne0$.
Only the centers with $b_j=b$ can lie on it. Let their number be $K_b$,
so $1\le K_b\le S$. Inside this fiber the contact becomes
\[
 h_P=\min_i\operatorname{ord}_P(X_i-c_{ji})/v_i.
\]
The ratio of condition counts to coefficient counts for an auxiliary
polynomial $G_N(X_1,\ldots,X_m)$ is now
\[
 K_b(1+3\sigma)^m\theta^m<1.
\]
Choose nonzero $G_N$ of weighted degree at most $N$ with local order at
least $(1+3\sigma)N$ at these centers. The same divisor argument gives
$\partial_X^\gamma G_N|_C=0$ for $\sum_iv_i\gamma_i\le\sigma N$.
For $m=1$ even $G_N|_C=0$ is impossible: a curve in the affine line is
the whole line, on which a nonzero polynomial cannot vanish identically.

For $m\ge2$, repeat the nested-component argument in this fiber.
It produces a component $Z'$ containing the affine curve, of codimension
between $1$ and $m-1$, and satisfies \eqref{geom:eq:bases} for index sets in
$\{1,\ldots,m\}$. Here coordinate and frame directions coincide.
There can be only one normal-basis index set: two different sets, ordered
so their largest differing index belongs to the first, would contradict
\eqref{geom:eq:separate}. Select an index $i$ in this nonempty unique basis.
All other coordinate directions fail to span the normal quotient,
so $dX_i=0$ on $Z'$ and $X_i$ is constant on $Z'$.
Distinctness within the fiber implies that $Z'$, and hence $C$, meets
at most one prescribed center.

Let that center be $a_j$. Choose a coordinate $X_l$ nonconstant on $C$.
The meromorphic function $X_l-c_{jl}$ has total pole order at most
$w_l\deg_W C$, and at least $v_lh_P$ zeros at each branch through $a_j$.
Consequently
\[
 \deg_W C\ge\theta^{-1}\sum_{P\mapsto a_j}h_P
             >(1+\sigma)\sum_{P\mapsto a_j}h_P,
\]
contradicting the supposed violation. This proves \eqref{geom:eq:curve}.
\end{proof}

\begin{remark}
If the $b_j$ are distinct, once $Y$ is constant the curve can meet only
one center. The entire fiberwise auxiliary-polynomial and persistent-
component argument can then be omitted; the last divisor comparison
applies immediately.
\end{remark}

\subsection{From curves to all coefficient packets}

We give the global step because it is responsible for both the strict
cutoff and the order of quantifiers in Theorem~\ref{geom:thm:main}.

Choose an integer $R>0$, depending only on $W,V$, such that
$R/w_a$ and $R/v_a$ are positive integers for all $a$. Increasing $R$
if necessary, all coordinates have degree at most $R$. Embed affine
space by every monomial of $W$-degree at most $R$, including $1$, and
let $X$ be its projective closure. Its constant-coordinate chart is
exactly the original affine space: the image there is the closed graph
of the monomials, with the original coordinates among them. Write
$\mathcal L=\mathcal O_X(1)$, which is very ample.

For a curve meeting this chart,
\begin{equation}\label{geom:eq:degree}
 \deg(\mathcal L|_C)=R\deg_W C.
\end{equation}
Indeed, on its smooth complete model the largest pole of the homogeneous
coordinate functions at each point is exactly the right-hand local
maximum: the corresponding pure power with exponent $R/w_a$ attains
it. The constant section handles maximum zero. Clearing these poles
gives sections without a common zero, proving \eqref{geom:eq:degree}.

Choose Taylor polynomials $G_i(t)$ of $\log(1+t)$ whose omitted terms
have $t$-weight strictly greater than $v_i$; for example retain terms of
degrees below an integer $T_i$ with $v_0T_i>v_i$. At $a_j$ use the
\emph{algebraic} regular coordinates
\[
 t_j=Y/b_j-1,\qquad u'_{ji}=X_i-c_{ji}-G_i(t_j).
\]
Changing between $u'_{ji}$ and $u_{ji}$ adds a series of weight greater
than $v_i$. Both this substitution and its inverse preserve every
weighted filtration ideal, and hence give inverse automorphisms on
every finite packet. They also preserve the minimum \eqref{geom:eq:contact}:
if $t_j$ is nonzero on a branch, the normalized order of its tail is
strictly larger than $\operatorname{ord}_P(t_j)/v_0$; if it is identically zero, the
tail vanishes. Thus it cannot change the minimum.

At $a_j$ form the ideal
\[
 I_j=\bigl(t_j^{R/v_0},(u'_{j1})^{R/v_1},\ldots,(u'_{jm})^{R/v_m}\bigr).
\]
It has finite colength. The centers are distinct by the hypotheses, so
these ideals extend to a coherent ideal sheaf $I$ on $X$, equal to the
unit ideal away from the centers. For example one may take the kernel
of the map to the direct sum of their finite local quotient sheaves.
Its valuation on each curve branch through a center is
\begin{equation}\label{geom:eq:valuation}
 \operatorname{ord}_P I=Rh_P.
\end{equation}

Take the ordinary blow-up $p:X'\to X$ of $I$. With its exceptional
effective Cartier divisor $E$,
\[
 I\mathcal O_{X'}=\mathcal O_{X'}(-E),\qquad A=p^*\mathcal L.
\]
The bundle $-E$ is relatively ample; these are ordinary Rees-algebra
blow-up facts, valid here without smoothness of $X$ or $X'$
\cite[Tags 02OS and 0AG6]{StacksProject}.

We claim $A-(1+\sigma)E$ is nef. A noncontracted integral curve upstairs
mapping to a curve meeting the affine chart maps birationally, since
the blow-up is an isomorphism away from finitely many points.
Equations \eqref{geom:eq:degree}--\eqref{geom:eq:valuation} and
Proposition~\ref{geom:prop:curve} give nonnegative degree on that curve.
A curve whose image misses the affine chart misses $E$ altogether.
A contracted curve has $A$-degree zero and strictly positive $-E$-degree
by relative ampleness. These cases cover all integral curves.
On a noncontracted curve the intersection with $E$ is computed by
pulling back to its smooth complete model. There the ideal $I$
becomes a principal ideal and the degree of its zero divisor is the
sum of the valuations $Rh_P$. This is the link between the branchwise
curve inequality and the intersection calculation on the blow-up.

For some integer $a>1$, $aA-E$ is ample: choose $b$ making
$I\otimes\mathcal L^b$ globally generated, embed the blow-up in
$X\times\mathbb P^r$ by those generators, and restrict the product
ample bundle to obtain $(b+1)A-E$. The exact identity
\[
 A-E=\frac{a-1}{a(1+\sigma)-1}\bigl(A-(1+\sigma)E\bigr)
       +\frac{\sigma}{a(1+\sigma)-1}(aA-E)
\]
shows that $A-E$ is ample, since a positive rational multiple of an
ample class plus a nef class is ample \cite[Corollary 1.4.10]{Lazarsfeld2004}.

For all sufficiently large $n$, the ordinary Rees algebra gives
\begin{equation}\label{geom:eq:push}
 p_*\mathcal O_{X'}(-nE)=I^n,\qquad
 R^q p_*\mathcal O_{X'}(-nE)=0\quad(q>0).
\end{equation}
To justify the word ``ordinary'', work over each member of a finite
affine cover of $X$. The Rees algebra is a Noetherian graded algebra
generated in degree one. Its degree-$n$ piece is precisely $I^n$.
The graded-piece comparison and higher-cohomology vanishing on Proj
apply for all sufficiently large $n$, and the finite cover gives one
threshold \cite[Tags 0AG6 and 0AG7]{StacksProject}. No equality with an integral
closure of $I^n$, and no assertion for small $n$, is used.

The projection formula, Leray, and Serre vanishing for $A-E$ yield
\[
 H^1(X,I^n\otimes\mathcal L^n)
 =H^1(X',\mathcal O_{X'}(n(A-E)))=0
\]
for all sufficiently large $n$. Therefore the exact sequence for $I^n$
makes $H^0(X,\mathcal L^n)$ surject onto its local coefficient classes
modulo $I^n$. Completing these finite-length local quotients does not
alter them. Each generator of $I_j$ has weight exactly $R$, so
\[
 I_j^n\subseteq F_V^{\ge nR}.
\]
There is thus a surjection from the quotient by $I_j^n$ onto the desired
packet of weight strictly less than $nR$. Equality of these ideals is
neither asserted nor needed.
The Serre-vanishing assertion used here is the positive-degree
cohomology vanishing for every coherent sheaf after a sufficiently high
power of an ample line bundle \cite[Tag 0B5U]{StacksProject}.

Finally, for large $n$, all sections of $\mathcal L^n$ come from
homogeneous degree-$n$ polynomials in the embedding coordinates.
Apply Serre vanishing to the homogeneous ideal sheaf of $X$ in the
ambient projective space. Each such polynomial restricts on the affine
chart to a polynomial of $W$-degree at most $nR$. Put $H=nR$ and undo
the filtered coordinate changes above. This proves surjectivity of
\eqref{geom:eq:map}.

All geometric size thresholds can depend on the chosen centers, and
their finite maximum determines $H_0$. The integer $R$ was fixed before
any center. This proves every quantifier of Theorem~\ref{geom:thm:main}.




\section{The determinant and its arithmetic lower bound}

We treat two base fields simultaneously. Let $F=\Q$, with real
$\lambda=\log a$, or let $F=\Q(\ii)$, with arbitrary fixed nonzero
$\lambda$ satisfying $e^\lambda=a$. Put $E=F(a)$ and $d=[E:F]$.
Suppose, toward a contradiction, that approximations
\begin{equation}\label{slog:eq:approximations}
 r_i=P_i/Q_i,\qquad |\lambda-r_i|\le|Q_i|^{-\nu},\qquad
 w_i=\lceil\log|Q_i|\rceil
\end{equation}
can be chosen with unbounded denominators. Here $P_i,Q_i$ are in
$\Z$ or $\Z[\ii]$, according to $F$, and $\nu>2d$.
Choose the weights successively, and then fix them for the degree
limit. Large denominators ensure $r_i\ne0$ and
$|r_i|\le|\lambda|+1$.

Take $b_j=a^j$, $c_{ji}=jr_i$, $0\le j<K$. The distinctness
condition in Theorem~\ref{geom:thm:main} holds since $r_i\ne0$.
Set
\[
 T_i=\left\lceil w_i/(\theta v_0)\right\rceil,\quad
 G_i(t)=\sum_{1\le k<T_i}\frac{(-1)^{k+1}t^k}{k},\quad
 L_i=\operatorname{lcm}(1,\ldots,T_i-1).
\]
The usual empty lcm equals one. The following identity permits this
short arithmetic truncation while keeping the exact logarithm in the
analytic estimate.

\begin{lemma}[Exact invariance of a full-row minor]\label{slog:lem:shear}
Fix a finite coefficient packet consisting of all
$(j,s,\beta)$ with $v_0s+\sum_i v_i\beta_i<H$, and fix any
selection of as many source columns as there are rows. Let $A_G$
be the square coefficient matrix obtained from
\[
 P\bigl(b_j(1+t),(c_{ji}+G_i(t)+u_i)_i\bigr).
\]
Suppose every nonzero term $t^a$ of $T_i(t)$ satisfies
$v_0a\ge v_i$. Then, with the same row and column orders,
\[
 \det A_{G+T}=\det A_G.
\]
This includes equality at the weight boundary.
\end{lemma}
\begin{proof}
Substitution $u_i\mapsto u_i+T_i(t)$ preserves the ideal of
monomials of weight at least $H$. Its inverse is the substitution
with $-T_i$, so it induces an automorphism of the finite quotient.
More explicitly, a coefficient of $t^ku^\gamma$ can contribute to
the coefficient of $t^su^\beta$ only if $\gamma\ge\beta$ and
\[
 v_0(s-k)\ge\sum_i v_i(\gamma_i-\beta_i).
\]
The source coefficient therefore has weight at most the target weight,
and so already belongs to the packet. Every term other than the
unchanged coefficient has $k<s$, since all nonzero $T_i$ have positive
order. Ordering rows by increasing Taylor degree, and arbitrarily
inside each degree, makes this coefficient transformation triangular
with diagonal entries $1$. This holds independently in each center
block. Hence $A_{G+T}=UA_G$ with $\det U=1$, which proves the claim.
\end{proof}

For our choice of $T_i$, the logarithmic tail starts at weight
$v_0T_i\ge w_i/\theta=v_i$. Lemma~\ref{slog:lem:shear} therefore
identifies every full-row minor formed with $G_i$ with the minor formed
using the exact logarithm and the same selected columns. This is
determinant equality under a target coordinate change; individual
entries need not agree.

The columns are $Y^hX^\gamma$ with $w_0h+w\cdot\gamma\le H$;
the rows are $\rho=(j,s,\beta)$ with
$v_0s+w\cdot\beta/\theta<H$. The entry is
\begin{equation}\label{slog:eq:entry}
 [t^su^\beta]\,P\bigl(a^j(1+t),(jr_i+G_i(t)+u_i)_i\bigr).
\end{equation}
Theorem~\ref{geom:thm:main} supplies a nonzero square minor
$\Delta_H\in E$ using all $M=M_H$ rows. Define
\[
 \bar b=\frac1{MH}\sum_\rho w\cdot\beta,\qquad
 M\sim\frac{K\theta^mH^{m+1}}{(m+1)!v_0\prod_iw_i},
 \qquad0\le\bar b\le\theta.
\]

Choose an integer $b\ge1$ such that $ba$ is an algebraic integer.
Put
\[
 D_H=\prod_iL_i^{\lfloor H/w_i\rfloor},\qquad
 C_H=D_H^M b^{(K-1)\sum_{\rm col}h}
       \prod_iQ_i^{\sum_{\rm col}\gamma_i-\sum_{\rm row}\beta_i}.
\]
Then $C_H\Delta_H$ is a nonzero algebraic integer in $E$.
Indeed, scaling columns by $\prod_iQ_i^{\gamma_i}$ and rows by
$\prod_iQ_i^{-\beta_i}$ leaves denominators only from the $G_i$
and from $a^{jh}$. The indicated $D_H$ and $b$ factors clear these.
The exponents of $Q_i$ are nonnegative: any nonzero determinant
term matches each row with a column satisfying $\gamma\ge\beta$.
Such a determinant term exists because $\Delta_H\ne0$. To check the
clearing entry by entry, after removing $u^\beta$ the remaining
$i$th factor has exponent $\gamma_i-\beta_i$. Multiplication by
$Q_i^{\gamma_i-\beta_i}$ replaces it by
$(jP_i+Q_iG_i(t))^{\gamma_i-\beta_i}$, whose denominators divide
$L_i^{\gamma_i-\beta_i}$. This exponent is at most
$\lfloor H/w_i\rfloor$. In column $h$, multiplication by
$b^{(K-1)h}$ clears $a^{jh}$ because
\[
 b^{(K-1)h}a^{jh}=(ba)^{jh}b^{(K-1-j)h}
\]
is an algebraic integer for every $0\le j<K$. The determinant of
the resulting integral matrix is exactly $C_H\Delta_H$.

Set $\Lambda=4\log2$ and $w_* =\min_iw_i$. We use the elementary
bound $\log\operatorname{lcm}(1,\ldots,n)\le\Lambda n$.
Here is a convenient proof with deliberately generous constants.
If $\mathcal L_n=\operatorname{lcm}(1,\ldots,n)$, then
\[
 \mathcal L_{2n}/\mathcal L_n\ \mid\ \binom{2n}{n}\le2^{2n}.
\]
Indeed, each prime contributes at most one additional power to the
quotient, and the corresponding prime power in $(n,2n]$ contributes
a carry in the valuation of the binomial coefficient. Iterating over
powers of two gives $\log\mathcal L_{2^k}<2^{k+1}\log2$.
For $n>1$, choose $2^{k-1}<n\le2^k$ and use monotonicity; the case
$n=1$ is immediate. In particular $\log L_i\le\Lambda T_i$.
It follows that
\begin{equation}\label{slog:eq:clearing}
 \frac{\log|C_H|}{MH}\le1-\bar b+E_0,
 \quad E_0=\frac{\Lambda m}{\theta v_0}
       +\Lambda\sum_i\frac1{w_i}+\frac\theta{w_*}
       +\frac{(K-1)\log b}{w_0}.
\end{equation}
To see the term $1-\bar b$ explicitly, put
$\ell_i=\log|Q_i|$, so that $w_i-1<\ell_i\le w_i$.
For the numerator-denominator contribution to $C_H$,
\[
 \begin{split}
 \sum_i\Bigl(\sum_{\rm col}\gamma_i-\sum_{\rm row}\beta_i\Bigr)\ell_i
 &\le\sum_{\rm col}w\cdot\gamma
      -\sum_{\rm row}w\cdot\beta+\sum_{\rm row}|\beta|\\
 &\le MH(1-\bar b)+MH\theta/w_*.
 \end{split}
\]
Also $T_i\le w_i/(\theta v_0)+1$, which bounds $\log D_H/H$ by the
first two terms in $E_0$. Finally, $\sum_{\rm col}h\le MH/w_0$.

For the real case, let $\mathcal S$ be all embeddings
$\tau:E\hookrightarrow\C$ except the distinguished real embedding.
For the Gaussian case there are $d$ embeddings fixing $\ii$;
complex conjugation pairs these with the other $d$ absolute
embeddings, which send $\ii$ to $-\ii$. Let $\mathcal S$ be the
embeddings fixing $\ii$ except the distinguished one.
Thus $|\mathcal S|=d-1$ in both cases.
At an embedding in $\mathcal S$, Cauchy's estimate
on $|t|=1/2$, $|u_i|=1$ and a determinant expansion give
\begin{equation}\label{slog:eq:conjugates}
 \frac{\log|\tau\Delta_H|}{MH}\le E_\tau+\frac{\log M}{H},
\end{equation}
where we may take
\[
 E_\tau=
 \frac{(K-1)\log^+|\tau a|+\log(3/2)}{w_0}
 +\frac{\log B_\lambda}{w_*}+\frac{\log2}{v_0},
 \qquad B_\lambda=K(|\lambda|+1)+2.
\]
Here $|G_i(t)|\le\log2$, independently of $T_i$.
In the real case $\tau r_i=r_i$; for the selected Gaussian
embeddings the same equality holds because they fix $F$.
For completeness, each entry at such an embedding is at most
\[
 2^s|\tau a|^{jh}(3/2)^h B_\lambda^{|\gamma|}
 \le \exp(HE_\tau).
\]
The determinant expansion has $M!\le M^M$ summands, which explains
the final term in \eqref{slog:eq:conjugates}. Here
$\log^+x=\max(0,\log x)$.

The integer absolute norm of $C_H\Delta_H$ has modulus at least
one. In the Gaussian case pair conjugate factors and divide its
logarithm by two. Both cases yield
\begin{equation}\label{slog:eq:lower}
 \frac{\log|\Delta_H|}{MH}
 \ge-d(1-\bar b)-E_{\rm ar}^{(d)}-o(1),\qquad
 E_{\rm ar}^{(d)}=dE_0+\sum_{\tau\in\mathcal S}E_\tau.
\end{equation}
This displays the crucial degree factor. When $d=1$, the embedding
sum is empty and it disappears. Over $\Q(\ii)$ this is precisely
the elementary fact that a nonzero Gaussian integer has modulus
at least one.
More explicitly, in the real case
\[
 1\le|N_{E/\Q}(C_H\Delta_H)|
   =|C_H|^d|\Delta_H|\prod_{\tau\in\mathcal S}|\tau\Delta_H|.
\]
In the Gaussian case the same product, with $d$ embeddings fixing
$\ii$, is the square root of the absolute norm over $\Q$. Pairing
an embedding $\tau$ with $\overline\tau$ is valid even when $E$
is not preserved as a subset of $\C$ by complex conjugation:
$x\mapsto\overline{\tau(x)}$ is still an embedding of the abstract
field $E$ into $\C$. Thus the norm argument introduces precisely
$d$ copies of $\log|C_H|$ in both cases. One can take the
$o(1)$ in \eqref{slog:eq:lower} to be
$(d-1)\log M/H$.

\section{Analytic translation and collision saving}

For a column $P$ and multi-index $u$-degree $\delta$, define
\[
 f_{\delta,P}(z)=[u^\delta]P(e^z,z+u_1,\ldots,z+u_m).
\]
For $P=Y^hX^\gamma$ this is
$\binom\gamma\delta e^{hz}z^{|\gamma|-|\delta|}$ if
$\delta\le\gamma$, and zero otherwise. By Lemma~\ref{slog:lem:shear}, the same determinant $\Delta_H$
can be computed with full logarithms. Put
\[
 z=j\lambda+\log(1+t),\qquad
 \epsilon_{ji}=j(r_i-\lambda).
\]
Then $e^z=a^j(1+t)$ and
$jr_i+\log(1+t)+u_i=z+u_i+\epsilon_{ji}$. Expanding the common
entire column functions in the $u$ variables gives the exact row identity
\begin{equation}\label{slog:eq:translation}
 \operatorname{row}_{j,s,\beta}^{\rm full}
 =\sum_{\substack{\delta\ge\beta\\w\cdot\delta\le H}}
 \binom\delta\beta\epsilon_j^{\delta-\beta}
 \bigl([t^s]f_{\delta,P}(j\lambda+\log(1+t))\bigr)_P.
\end{equation}
This is a finite sum: $f_{\delta,P}=0$ whenever
$\delta\not\le\gamma$ for a monomial column $P=Y^hX^\gamma$,
and all columns satisfy $w\cdot\gamma\le H$.
The scalar coefficients are independent of the selected column,
which is necessary when applying determinant multilinearity.

Since $\log|Q_i|>w_i-1$, the approximation hypothesis gives
\[
 |\epsilon_{ji}|\le Ke^\nu e^{-\nu w_i}.
\]
Using $\binom\delta\beta\le2^{|\delta|}$ and
$|\delta|\le H/w_*$, we obtain
\begin{equation}\label{slog:eq:translation-bound}
 \left|\binom\delta\beta\epsilon_j^{\delta-\beta}\right|
 \le\exp\left\{-\nu w\cdot(\delta-\beta)+HE_{\rm tr}\right\},
 \qquad E_{\rm tr}=\frac{\log2+\log K+\nu}{w_*}.
\end{equation}
This remains valid when some errors are zero, with a zeroth power
interpreted as one. Each row expansion has at most $C(1+H)^m$ terms,
where $C$ depends only on the fixed weights. All choices in the
multilinear determinant expansion therefore contribute at most
$\exp\{O(M\log H)\}$ summands. Notice that no logarithmic tail
appears in this estimate: the exact shear has already identified the
short arithmetic determinant with its full-logarithm counterpart.

Set $R_{\rm an}=4K(|\lambda|+1)$. On $|t|=1/2$, the test points
$j\lambda+\log(1+t)$ have modulus less than $R_{\rm an}/2$.
On $|z|\le R_{\rm an}$,
\[
 |f_{\delta,P}(z)|\le
 \exp\{H(R_{\rm an}/w_0+\log(2R_{\rm an})/w_*)\}.
\]
This follows directly from $h\le H/w_0$, $|\gamma|\le H/w_*$,
and $\binom\gamma\delta\le2^{|\gamma|}$.
The following estimate makes the collision argument explicit.

\begin{lemma}[Taylor coefficient collisions]\label{slog:lem:collision}
Choose one analytic row vector from each row expansion
\eqref{slog:eq:translation}; its entries have the form
\[
 T_{r,P}=[t^{\ell_r}]
 f_{\delta_r,P}(j_r\lambda+\log(1+t)),
 \qquad \ell_r=s_r<H/v_0.
\]
Let $n_\delta=\#\{r:\delta_r=\delta\}$. Put
\[
 c=\frac{\log2}{4},\quad
 C_{\rm hol}=\frac{R_{\rm an}}{w_0}
                +\frac{\log(2R_{\rm an})}{w_*},\quad
 C_1=c-\log(1-2^{-1/2}).
\]
Then
\begin{equation}\label{slog:eq:collision-finite}
 |\det T|\le M!\exp(MHC_{\rm hol})
   2^{\sum_r\ell_r}
   \exp\left(-c\sum_\delta n_\delta^2+C_1M\right).
\end{equation}
\end{lemma}
\begin{proof}
Expand on the common disk
\[
 f_{\delta,P}(z)=\sum_{n\ge0}c_{\delta,n,P}
                         (z/R_{\rm an})^n.
\]
Cauchy's estimate gives $|c_{\delta,n,P}|\le\exp(HC_{\rm hol})$.
If
\[
 a_{r,n}=[t^{\ell_r}]
 \left(\frac{j_r\lambda+\log(1+t)}{R_{\rm an}}\right)^n,
\]
then $|a_{r,n}|\le2^{\ell_r}2^{-n}$. Consequently the Taylor
expansions of all rows converge absolutely, and multilinearity gives
an absolutely convergent sum of determinants with row vectors
$(c_{\delta_r,n_r,P})_P$.

If two rows have equal pairs $(\delta_r,n_r)$, those coefficient
vectors are equal and that determinant vanishes. In each surviving
summand, the $n_\delta$ Taylor indices in the $\delta$ group are
distinct nonnegative integers. Their sum is at least
$n_\delta(n_\delta-1)/2$. Writing half the geometric decay separately,
we therefore have
\[
 \begin{split}
 \sum_{\text{surviving }(n_r)}2^{-\sum_r n_r}
 &\le 2^{-\frac14\sum_\delta n_\delta(n_\delta-1)}
       \sum_{n_1,\ldots,n_M\ge0}2^{-\frac12\sum_r n_r}\\
 &=\exp\left(-c\sum_\delta n_\delta^2+C_1M\right).
 \end{split}
\]
Every coefficient determinant has absolute value at most
$M!\exp(MHC_{\rm hol})$, by its permutation expansion.
Multiplying these bounds proves \eqref{slog:eq:collision-finite}.
\end{proof}

Since $\sum_r\ell_r<MH/v_0$ and $M!=\exp(O(M\log M))$,
Lemma~\ref{slog:lem:collision} implies
\[
 |\det T|\le\exp\left\{-c\sum_\delta n_\delta^2
              +MH(E_{\rm hol}+o(1))\right\},
\]
where
\[
 E_{\rm hol}=\frac{R_{\rm an}}{w_0}+\frac{\log2}{v_0}
                          +\frac{\log(2R_{\rm an})}{w_*}.
\]
One may take this $o(1)$ to be $(\log M+C_1)/H$.
It is therefore uniform in every row choice and every choice of the
selected source columns. This is the collision mechanism of
\cite[Lemma 3.3]{OpenAI2026}, with all bounds needed here displayed.

Choose $0<A<1$ and $0<\eta<1$, and put
\[
 L=\frac{\eta^2K\theta^m}{(m+1)v_0A^m},\qquad
 E_{\rm an}=E_{\rm tr}+E_{\rm hol}.
\]
There are two possibilities for each determinant in the row expansion.
If at least $\eta M$ rows have $w\cdot\delta\le AH$, put
\[
 J_H=\#\{\delta\in\mathbb Z_{\ge0}^m:w\cdot\delta\le AH\}
   \sim\frac{A^mH^m}{m!\prod_iw_i}.
\]
Cauchy--Schwarz gives
\[
 \sum_\delta n_\delta^2\ge\frac{\eta^2M^2}{J_H},\qquad
 \frac1{MH}\sum_\delta n_\delta^2\ge L+o(1).
\]
All approximation factors can then be discarded from above, since
$\delta\ge\beta$ makes their main exponential contribution at most
one. The normalized saving is at least $cL+o(1)$.
Otherwise more than $(1-\eta)M$ rows have $w\cdot\delta>AH$,
and
\[
 \sum_{\rm row}w\cdot(\delta-\beta)
   \ge MH\bigl(A(1-\eta)-\bar b\bigr).
\]
Discarding the collision saving now yields the approximation saving
$\nu(A(1-\eta)-\bar b)$. The number of row choices contributes only
$O(\log H/H)$ after division by $MH$. Consequently
\begin{equation}\label{slog:eq:upper}
 \frac{\log|\Delta_H|}{MH}
 \le E_{\rm an}+o(1)+
       \max\{-cL+o(1),-\nu(A(1-\eta)-\bar b)\}.
\end{equation}
Comparison with~\eqref{slog:eq:lower} contradicts existence of the minor
provided
\begin{equation}\label{slog:eq:gap}
 g_d:=\nu(A(1-\eta)-\theta)-d(1-\theta)>0,
 \quad E_{\rm ar}^{(d)}+E_{\rm an}<g_d,
 \quad cL>d+E_{\rm ar}^{(d)}+E_{\rm an}.
\end{equation}
For the second alternative the difference between its required saving
and the arithmetic main term is
\[
 \nu\bigl(A(1-\eta)-\bar b\bigr)-d(1-\bar b)
 =\nu A(1-\eta)-d-(\nu-d)\bar b\ge g_d,
\]
because $\nu>d$ and $\bar b\le\theta$. For the first alternative,
$d(1-\bar b)\le d$. The inequalities in \eqref{slog:eq:gap} are
strict; hence all the displayed $o(1)$ terms can be absorbed by taking
$H$ sufficiently large through the allowed multiples.

\section{Parameters and proof of the stated bounds}\label{slog:sec:parameters}

Fix $\nu>2d$. Choose a rational number $b_0$ with
$1/2<b_0<1-d/\nu$. For sufficiently small rational $\delta_0>0$,
put $\theta=1-\delta_0$ and $A=1-b_0\delta_0$. Then
\[
 \nu(A-\theta)>d(1-\theta),\qquad A^2<\theta.
\]
Choose positive rational $B,C$ satisfying
\[
 \theta<A<B<1,\qquad C>1,\qquad
 CB<1,\qquad B<C\theta<1.
\]
Such choices exist by choosing $A/\theta<C<1/A$ first and then
$A<B<\min(1/C,C\theta)$. Take $\eta>0$ small so that $g_d>0$.
For each dimension $m$, set
\[
 K=\lfloor C^m\rfloor,\quad w_0=B^{-m},\quad
 v_0=2K\theta^m w_0.
\]
The volume conditions~\eqref{geom:eq:volume} with $S=K$ hold, and
\[
 K/w_0\to0,\qquad v_0\to\infty,\qquad m/v_0\to0,
 \qquad L=\frac{\eta^2(B/A)^m}{2(m+1)}\to\infty.
\]
All constants depending on the fixed algebraic number $a$, its
conjugates, its degree, and the chosen branch $\lambda$ are fixed
before this limit. Thus the height terms in~\eqref{slog:eq:clearing}
and~\eqref{slog:eq:conjugates}, and $R_{\rm an}/w_0$, tend to zero as $m$ grows.
Choose one finite dimension giving sufficient margin in~\eqref{slog:eq:gap}.
Concretely, first reserve a positive error budget $\varepsilon<g_d/4$.
Choose $m$ so large that the sum of every term independent of the
transverse weights is below $\varepsilon$ and $cL>d+2\varepsilon$.
Increasing $m$ further if necessary makes both conditions simultaneous:
$C B<1$ controls the height and growth terms, whereas
$C\theta/B>1$ controls $v_0$ and $B/A>1$ controls $L$.

Next choose the approximations successively with denominators large
enough for Theorem~\ref{geom:thm:main} and for all terms involving
$1/w_i$ and $1/w_*$ to fit within the remaining error margin.
This is possible under the unbounded-approximations hypothesis;
the weight thresholds do not depend on the centers. Finally let
$H$ tend to infinity through the required multiples. Equations
\eqref{slog:eq:lower} and~\eqref{slog:eq:upper} contradict~\eqref{slog:eq:gap}.
This excludes unbounded-denominator approximations for every
$\nu>2d$.
The quantifier order is therefore
\[
 (a,\lambda,\nu)\ ;\ (\theta,A,B,C,\eta)\ ;\ m,K,w_0,v_0\ ;\
 (r_1,w_1),\ldots,(r_m,w_m)\ ;\ R,H_0\ ;\ H\to\infty.
\]
The degree modulus may be chosen as soon as the weights are fixed,
before evaluating the centers; the notation above groups it with
$H_0$ only for the final degree limit. No denominator or transverse
weight varies during that limit. This distinction is essential:
choosing new approximants after each value of $H$ would not justify
the use of the center-dependent threshold $H_0$.

The argument also excludes exact representations of $\lambda$ in
the base field: such representations could be given arbitrarily
large denominators, and the proof never required reduced fractions
or a nonzero approximation error. Hence $\lambda\notin F$.
Real Dirichlet approximation gives the lower bound two when $F=\Q$.
For $F=\Q(\ii)$, place the $(N+1)^2$ points
$q\lambda\bmod\Z[\ii]$, $q=u+\ii v$, $0\le u,v\le N$, in
$N^2$ equal square boxes of a fundamental square. Two points give
\[
 0<|Q\lambda-P|\le\sqrt2/N,
 \qquad0<|Q|\le\sqrt2N,
 \qquad |\lambda-P/Q|\le2/|Q|^2.
\]
The strict positivity in the first inequality follows from
$\lambda\notin\Q(\ii)$. The absolute approximation errors are at
most $\sqrt2/N$, since a nonzero Gaussian integer $Q$ has $|Q|\ge1$.
They therefore tend to zero. After reducing the fractions, the
denominator moduli cannot stay bounded: otherwise the approximants in
a bounded region would belong to a finite set, none equal to $\lambda$.
Reduction also preserves the upper bound $2/|Q|^2$, with $Q$ now the
reduced denominator, because reduction only decreases its modulus.
Every exponent less than two therefore occurs
infinitely often. This proves both main theorems except their
rational-power clauses.

Multiplication by a fixed nonzero rational number preserves both
exponents. Indeed, write it as $u/v$ with fixed nonzero integers.
An approximant $P/Q$ becomes $uP/(vQ)$, whose reduced denominator has
modulus at most $|vQ|$ and whose error is multiplied by $|u/v|$.
For any exponent $\nu'<\nu$, the fixed factors are absorbed by
$|Q|^{\nu-\nu'}$ for large $Q$. Distinct converging approximants
still have unbounded reduced denominators. Applying the same argument
to the inverse multiplier proves equality of exponents.
For real $a>0$, $\log(a^N)=N\log a$. For any complex branch,
$e^{N\lambda}=a^N$, so $N\lambda$ is an admissible fixed logarithm
in Theorem~\ref{slog:thm:complex}. These identities prove the clauses.
They also improve the upper bounds to
\[
 \mu(\log a)\le2\min_{N\ge1}[\Q(a^N):\Q],\qquad
 \mu_G(\lambda)\le2\min_{N\ge1}[\Q(\ii,a^N):\Q(\ii)].
\]

\section{Why the full algebraic exponent-two claim remains open here}

The analytic translation and the varying-center interpolation do
extend. The unresolved step is a sufficiently strong arithmetic
replacement for~\eqref{slog:eq:lower}. Its leading term is
$-d(1-\bar b)$, rather than $-(1-\bar b)$. A fixed field degree
does not make this difference an error term: all parameters are
fixed before $H\to\infty$.

With the displayed parameter scheme, $A^2<\theta$ implies
\[
 \frac{A-\theta}{1-\theta}
 <\frac{\sqrt\theta-\theta}{1-\theta}
 =\frac{\sqrt\theta}{1+\sqrt\theta}<\frac12.
\]
Thus even with $\eta=0$ and zero errors, the gap
$\nu(A-\theta)>d(1-\theta)$ is impossible when $\nu\le2d$.
This is a limitation of this adaptation, not a disproof of the
conjecture $\mu(\log a)=2$ for all positive algebraic $a\ne1$.

Two potential shortcuts require additional arguments:
\begin{enumerate}
\item A rational trace of the determinant need not be small merely
because its distinguished embedding is small. The other conjugate
terms have only the weak bounds~\eqref{slog:eq:conjugates}.
\item Analytic smallness cannot simply be assigned to every conjugate.
For a conjugate $\tau a$, choose $\kappa=\operatorname{Log}(\tau a)/\lambda$.
At $z=j\lambda+x$, $x=\log(1+t)$, the desired value is
\[
 (\tau a)^j(1+t)=e^{\kappa z}e^{(1-\kappa)x}.
\]
For a column of $Y$-degree $h$, the additional factor expands as
$\sum_{k\ge0}(1-\kappa)^kh^kx^k/k!$.
It introduces test vectors indexed by both the transverse index
and $k$, with $k$ as large as $H/v_0$.
The elementary collision count then has $O(H^{m+1})$ possible groups,
instead of $O(H^m)$; its previous lower bound no longer forces a
saving of order $MH\asymp H^{m+2}$.
This explains why the source's existing collision lemma does not
by itself remove the norm loss. It does not rule out a stronger lemma.
\end{enumerate}

A proof of the full conjecture must therefore remove the leading
degree loss, compensate for it by an improved analytic estimate,
or reorganize the construction. For example, simply adjoining all
conjugate jet blocks rationalizes the arithmetic, but only the
distinguished block has shifts of size $|Q_i|^{-\nu}$; the other
shifts are generally of constant size. That construction also
needs a new estimate.

These observations describe the limitation of the general norm
argument. They do not preclude improvements for fields in which several
embeddings share a compatible logarithmic flow. Those refinements are
developed later in the paper. They also show why a degree-$d$ argument
cannot be advertised as exponent two merely because $d$ is fixed.

For example, for $\varphi=(1+\sqrt5)/2$ the bound established in this
part is $2\le\mu(\log\varphi)\le4$. No positive power of $\varphi$
is rational: its other conjugate is $-\varphi^{-1}$, and equality
of conjugate positive powers would contradict their different moduli.
The later quadratic normalization theorem does prove
$\mu(\log\varphi/\sqrt5)=2$. These are different assertions.
Only rational scaling invariance has been proved here; replacing that
scaling by the irrational algebraic factor $\sqrt5$ is not justified.

\subsection*{Exact formalization scope for this part}

The 11 October 2026 core release proves the real and Gaussian
single-logarithm bounds of Theorems~\ref{slog:thm:real}
and~\ref{slog:thm:complex}, including the minimum over positive powers
of the argument. It includes exact exponent two for rational and
Gaussian-rational exponential arguments and the corresponding power
cases. The actual varying-center interpolation proposition is supplied
by \nolinkurl{QuadraticPi.MovingLogUniformInterpolation.movingLogInterpolation};
it is no longer an unproved input to these public endpoints.

The full bounded-fiber occupancy theorem is now supplied by
\nolinkurl{QuadraticPi.MovingLogOccupancyInterpolation.bounded_fiber_interpolation}.
Its distinct-multiplicative-center specialization imposes no additive
separation, and chooses the divisibility modulus before the centers.
The ordinary-real arctangent adapter is supplied by
\nolinkurl{QuadraticPi/RationalArctangentTheorem.lean}.
The Gaussian Dirichlet proof uses the sufficient error constant $4$
instead of the sharper constant $2$ displayed in the exposition; the
numbered exponent statement is unchanged. Exact source names, hypotheses,
and audit records are given in Appendix~\ref{app:formal-status}.

% ===== END single_log_and_geometry.tex =====

% ===== BEGIN two_log_and_conjugates.tex =====
% Manuscript fragment. Labels owned here have prefixes conj: and ratio:.
% Citation keys: OpenAI2026, Baker1975.
% The single-log determinant estimates are reproduced explicitly below.
\section{Normalized logarithms and matching field embeddings}
\label{conj:section}

A field norm gives an arithmetic lower bound by multiplying the absolute
values of all conjugates. Its degree cost can be reduced only when the
\emph{same determinant} has an analytic upper bound at several embeddings.
We formulate the exact matching condition first, including its logarithm
branches. The interpolation ingredients are Theorem~\ref{geom:thm:main} and
Proposition~\ref{geom:prop:curve}, originating in \cite{OpenAI2026}; the new step is the
comparison at several embeddings.

\begin{theorem}[Partial matching for one normalized logarithm]
\label{conj:partial}
Let $E\subset\C$ be a number field of degree $d$, let
$\alpha,c\in E^\times$, and let $x\in\R\setminus\{0\}$.
Suppose a set $S$ of $s\ge1$ embeddings $\sigma:E\hookrightarrow\C$
satisfies
\begin{equation}\label{conj:matching}
                    \exp(\sigma(c)x)=\sigma(\alpha)
                    \qquad(\sigma\in S).
\end{equation}
Then
\[
                         2\le\mu(x)\le 2d/s.
\]
In particular, if every embedding satisfies \eqref{conj:matching},
then $\mu(x)=2$.
\end{theorem}

The nonzero logarithm of $\sigma(\alpha)$ specified by this condition is
$\lambda_\sigma=\sigma(c)x$. It need not be its principal logarithm.
All embeddings are counted, including both members of each complex pair.

\begin{proof}
The Hermite--Lindemann theorem recalled in
Section~\ref{prelim:transcendence} first shows that $x$ is transcendental: if $x$ were
nonzero algebraic, then $\sigma(c)x$ would be nonzero algebraic, whereas
its exponential is algebraic. Consequently the ordinary irrationality
exponent applies and Lemma~\ref{prelim:dirichlet} gives the lower bound two.

Put $D=d/s$. Fix $\nu>2D$ and choose $2D<\rho<\nu$. Suppose there
are infinitely many reduced fractions $p_i/q_i$, $q_i>0$, with
\[
                |x-p_i/q_i|\le q_i^{-\nu}.
\]
Their denominators are unbounded. By discarding finitely many, we may
assume $p_i\ne0$ and, simultaneously for the finitely many good embeddings,
\[
 r_i=cp_i/q_i,\qquad w_i=\lceil\log q_i\rceil,\qquad
 |\sigma(r_i)-\lambda_\sigma|\le q_i^{-\rho}.
\]
The dimension and the number of chosen fractions will be fixed before
the final polynomial degree tends to infinity.

Choose the positive rational parameters $m,K,w_0,v_0,\theta$ of the
one-torus interpolation construction, where
\[
 0<\theta<1,\qquad K\theta^m<1,\qquad
                         K(w_0/v_0)\theta^m<1.
\]
Once these parameters have been fixed, the fractions are chosen
successively so that their $w_i$ exceed the separated-weight thresholds.
Write $w\cdot\gamma=\sum_iw_i\gamma_i$ and $w_* =\min_iw_i$.
For a fixed $F_0>2/\theta$, set
\[
 T_i=\lceil F_0w_i/v_0\rceil,\quad
 G_i(t)=\sum_{1\le k<T_i}\frac{(-1)^{k+1}t^k}{k},\quad
 L_i=\operatorname{lcm}(1,\ldots,T_i-1).
\]
An empty least common multiple is one. The columns of the coefficient
matrix are $P=Y^hX^\gamma$ with $w_0h+w\cdot\gamma\le H$; its rows
are all $(j,k,\beta)$ satisfying
\[
             0\le j<K,\qquad v_0k+w\cdot\beta/\theta<H.
\]
Its entry in that row and column is
\begin{equation}\label{conj:matrix}
 [t^ku^\beta]\,\alpha^{jh}(1+t)^h
                    \prod_i(jr_i+G_i(t)+u_i)^{\gamma_i}.
\end{equation}
The centers are $(\alpha^j,jr_1,\ldots,jr_m)$. Their torus coordinate
is nonzero and each additive coordinate separates the centers, since
$r_i\ne0$. Repeated values of $\alpha^j$ cause no difficulty in the
moving-center interpolation theorem. Taylor replacement acts by a
unitriangular filtered row change, as in Lemma~\ref{slog:lem:shear};
the selected full-row minor equals the corresponding full-logarithm minor. Thus, for all sufficiently large
divisible $H$, the matrix has a nonzero full-row minor $\Delta_H\in E$.
Keep its selected columns fixed when applying embeddings. Denote its
size by $M$ and put
\[
 \overline b_H=\frac1{MH}\sum_{\text{rows}}w\cdot\beta,
                         \qquad 0\le\overline b_H\le\theta.
\]

\emph{The arithmetic estimate.}
Choose integers $u_0,v_1\ge1$ such that $u_0c$ and $v_1\alpha$ are
algebraic integers. Let
\[
 J_i=\sum_{\text{selected columns}}\gamma_i
                         -\sum_{\text{rows}}\beta_i.
\]
One nonzero determinant term matches each row to a column with
$\beta\le\gamma$ componentwise, so every $J_i\ge0$. Scale a column
$(h,\gamma)$ by $v_1^{(K-1)h}\prod_i(u_0q_iL_i)^{\gamma_i}$ and a
row $\beta$ by $\prod_i(u_0q_iL_i)^{-\beta_i}$. The scaled entries
are algebraic integers: the additive factors have coefficients in
$\mathcal O_E$ because
\[
 u_0q_iL_i(jr_i+G_i(t))
            =jp_i(u_0c)L_i+u_0q_iL_iG_i(t),
\]
and the torus factor is
$v_1^{(K-1-j)h}(v_1\alpha)^{jh}$. It follows that
\[
 C_H\Delta_H\in\mathcal O_E\setminus\{0\},\qquad
 C_H=v_1^{(K-1)\sum_{\rm col}h}\prod_i(u_0q_iL_i)^{J_i}
                                      \in\Z_{>0}.
\]
Let $\Lambda=4\log2$. The elementary lcm estimate and the weighted
degree bounds give
\begin{align}
 \log L_i&\le\Lambda F_0w_i/v_0,\nonumber\\
 \sum_iw_iJ_i&\le MH(1-\overline b_H),\qquad
                    \sum_{\rm col}h\le MH/w_0,\nonumber\\
 \frac{\log C_H}{MH}&\le1-\overline b_H+E_{\rm ar},
 \quad E_{\rm ar}=\frac{\Lambda F_0}{v_0}
             +\frac{\log u_0}{w_*}+\frac{(K-1)\log v_1}{w_0}.
 \label{conj:clearing}
\end{align}
Taking the nonzero integer norm yields the exact lower bound
\begin{equation}\label{conj:norm}
 \sum_{\sigma:E\hookrightarrow\C}
       \frac{\log|\sigma(\Delta_H)|}{MH}
                 \ge-d(1-\overline b_H)-dE_{\rm ar}.
\end{equation}

\emph{Good embeddings.}
For a selected column $P$ use the entire row-vector families
\[
 f_{a,P}(z)=[u^a]P(e^z,z+u_1,\ldots,z+u_m).
\]
At a good embedding substitute
$z=j\lambda_\sigma+\log(1+t)$. The exponential identity and the
additive identity are exactly
\[
 e^z=\sigma(\alpha)^j(1+t),\qquad
 j\sigma(r_i)+\log(1+t)+u_i
     =z+u_i+j(\sigma(r_i)-\lambda_\sigma).
\]
We use the full-logarithm minor here, which equals \eqref{conj:matrix}
by the preceding unitriangular change. There is therefore one common coefficient family for all rows at a
given embedding, with precisely the same transverse grades as in the
one-logarithm collision lemma. Let
\[
 R=4K\bigl(1+\max_{\sigma\in S}|\lambda_\sigma|\bigr),\quad
 \kappa=\frac{\log2}{4},\quad
 L=\frac{\eta^2K\theta^m}{(m+1)v_0A^m}.
\]
Lemma~\ref{slog:lem:collision} and the translation estimate give, uniformly for $\sigma\in S$,
\begin{equation}\label{conj:good}
 \frac{\log|\sigma(\Delta_H)|}{MH}
 \le E_{\rm an}+o(1)+
 \max\{-\kappa L+o(1),-\rho(A(1-\eta)-\overline b_H)\},
\end{equation}
where a sufficient error bound is
\[
 E_{\rm an}=\frac{2\log2}{v_0}+
       \frac R{w_0}+
       \frac{\log4+\log K+\rho+\log(2R)}{w_*}.
\]
All $o(1)$ terms here are for $H\to\infty$ after every other datum is fixed.

\emph{Other embeddings.}
The values $\sigma(r_i)=\sigma(c)p_i/q_i$ stay bounded, because
$p_i/q_i\to x$. On $|t|=1/2$ the $G_i$ are uniformly bounded.
Cauchy's coefficient bound applied directly to \eqref{conj:matrix},
followed by Hadamard's inequality, gives
\begin{equation}\label{conj:bad}
 \frac{\log|\sigma(\Delta_H)|}{MH}
 \le E_{\rm bad}+o(1),\qquad
 E_{\rm bad}=O\left(\frac K{w_0}+\frac1{v_0}
                         +\frac{1+\log K}{w_*}\right).
\end{equation}
The fixed implied constant depends on the field and endpoint data.
Indeed $h\le H/w_0$, $k\le H/v_0$, $\sum_i\gamma_i\le H/w_*$,
and the determinant factor contributes only $\log M/H=o(1)$.
This estimate does not claim analytic smallness at a bad embedding.

Combining \eqref{conj:norm}--\eqref{conj:bad} and dividing by $s$,
the arithmetic leading term is $-D(1-\overline b_H)$. It suffices to have
\begin{align}
 g&=\rho(A(1-\eta)-\theta)-D(1-\theta)>0,\nonumber\\
 E&=DE_{\rm ar}+E_{\rm an}+(D-1)E_{\rm bad}<g,
             \qquad \kappa L>D+E.\label{conj:gap}
\end{align}
For the approximation alternative the worst value of
$\overline b_H$ is $\theta$, because $\rho>D$. For the collision
alternative the inequality $1-\overline b_H\le1$ suffices.

Here is the order of choices verifying \eqref{conj:gap}. Choose rational
$b_0$ with $1/2<b_0<1-D/\rho$ and small rational $\delta>0$; put
$\theta=1-\delta$, $A=1-b_0\delta$. Then
$A^2<\theta$ and $\rho(A-\theta)>D(1-\theta)$. Choose $\eta>0$
small enough to keep a strict gap, and fix any rational $F_0>2/\theta$. Choose rational $B,C$ so that
\[
 A<B<\sqrt\theta,\qquad B/\theta<C<1/B.
\]
In particular $C>1$, $CB<1$, and $B<C\theta<1$. Set
\[
 K=\lfloor C^m\rfloor,\quad w_0=B^{-m},\quad
 v_0=2K\theta^mw_0.
\]
As $m\to\infty$, $K/w_0\to0$, $v_0\to\infty$, and
\[
                  L=\frac{\eta^2(B/A)^m}{2(m+1)}\to\infty.
\]
First fix a sufficiently large finite $m$. Next choose the $m$ good
fractions successively so that all geometric thresholds and all $w_*^{-1}$
errors are satisfied. Finally let $H$ increase through the required
multiples. The strict inequalities contradict \eqref{conj:norm}.
Thus no $\nu>2d/s$ can occur infinitely often.
\end{proof}


\paragraph{Completed Lean theorem.}
The exact bound of Theorem~\ref{conj:partial}, with an actual nonempty
finite set of matching embeddings, is
\path{QuadraticPi.partialScalarMatchingLogarithm_irrationalityExponent_bounds}.
Its all-embedding endpoint is
\path{QuadraticPi.scalarMatchingLogarithm_irrationalityExponent_eq_two}.
Both full types and transitive axiom lists were rechecked for this revision.
In particular, when $2d\le3s$ this already formalized theorem gives a
bound in the range $2\le\mu(x)\le3$.

\subsection{Quadratic logarithms, circular values, and rational linear closure}

\begin{corollary}\label{conj:real-quadratic}
Let $D>0$ be rational and nonsquare, and let $\alpha\in\Q(\sqrt D)$
be positive, different from $1$, and have norm $1$ or $-1$. Then
\[
                         \mu\left(\frac{\log\alpha}{\sqrt D}\right)=2.
\]
\end{corollary}
\begin{proof}
For norm one take $c=\sqrt D$ and $x=\log\alpha/\sqrt D$.
The two logarithms are $\log\alpha$ and $-\log\alpha$, because
the conjugate of $\alpha$ is $\alpha^{-1}$. Thus both embeddings
are good. For norm minus one replace $\alpha$ by $\alpha^2$ and
$c$ by $2\sqrt D$, keeping $x$ unchanged.
\end{proof}
In particular, with $\varphi=(1+\sqrt5)/2$,
\[
 \mu\left(\frac{\log(1+\sqrt2)}{\sqrt2}\right)=2,
 \qquad \mu\left(\frac{\log\varphi}{\sqrt5}\right)=2.
\]
The algebraic normalizations are part of the conclusions. Invariance
under nonzero \emph{rational} scaling does not license removing a
factor $\sqrt D$. In the determinant proof the normalization has
an explicit function: conjugation changes both $\sqrt D$ and the chosen
logarithm to their negatives, so the approximation error is small at
both embeddings. Already in the norm-one case, for unnormalized
rational approximants to $\log\alpha$, conjugation fixes the approximants while negating the
logarithm. The second error would then tend to $2\log\alpha$, which
is nonzero. The averaged small-error argument would no longer apply.

For $D\in\Q^\times$, choosing $\sqrt D=\ii\sqrt{-D}$ when $D<0$, let
\begin{equation}\label{conj:fd}
 f_D(z)=\frac1{\sqrt D}\log\frac{1+\sqrt D\,z}{1-\sqrt D\,z}
       =2\sum_{n\ge0}\frac{D^nz^{2n+1}}{2n+1}
\end{equation}
denote its branch at zero. For $D>0$ and real $z$, use
$|\sqrt D\,z|<1$; for $D<0$ use its continuous real branch
$f_D(z)=2\arctan(\sqrt{-D}\,z)/\sqrt{-D}$ for all real $z$.
In either case $(1-Dz^2)f_D'(z)=2$.

\begin{corollary}\label{conj:fd-closure}
For fixed $D\in\Q^\times$, every nonzero rational linear combination
of finitely many admissible rational values $f_D(r)$ has irrationality
exponent two. If $D<0$, the combination may also include the value
$\pi/\sqrt{-D}$. In particular
\[
 \mu(f_D(r))=2\quad(r\ne0),\qquad
              \mu(\pi/\sqrt D)=2\quad(D\in\Q_{>0}).
\]
\end{corollary}
\begin{proof}
For a nonzero combination $x$, choose an integer $n\ge1$ clearing
its rational coefficients. Then $\exp(n\sqrt D\,x)=\alpha$ is a
product of integer powers of the algebraic torus coordinates in
\eqref{conj:fd}; the circular value contributes an integer power of $-1$.
If $\Q(\sqrt D)$ is quadratic, its other embedding sends $\sqrt D$
to $-\sqrt D$ and $\alpha$ to $\alpha^{-1}$, so both exponential
identities hold with $c=n\sqrt D$. If $D$ is a positive rational
square the field is $\Q$ and only its identity embedding is needed.
Apply Theorem~\ref{conj:partial} with all embeddings good.
For the last circular assertion use $E=\Q(\sqrt{-D})$, $c=\ii\sqrt D$,
$\alpha=-1$ and $x=\pi/\sqrt D$ directly.
\end{proof}
For orientation, the exact identities
\[
 f_1(1/3)=\log2,\quad
 \tfrac12 f_2(1/2)=\frac{\log(1+\sqrt2)}{\sqrt2},\quad
 \tfrac12 f_5(1/5)=\frac{\log\varphi}{\sqrt5}
\]
put familiar constants in one differential family. The fixed-$D$
restriction and the exclusion of zero are essential. The torus identity
behind the addition formula is rational, but logarithmic addition must
retain its chosen branches; arbitrary principal-branch replacements
after successive additions would lose periods.

\subsection{The invariant field and the limit of exact scalar matching}

\begin{theorem}\label{conj:invariant}
Let $\alpha,c$ be nonzero algebraic numbers and let $x\in\R\setminus\{0\}$
satisfy $e^{cx}=\alpha$. Set
\[
 E=\Q(\alpha,c),\qquad
 K=\Q\bigl(c^2,\alpha+\alpha^{-1},c(\alpha-\alpha^{-1})\bigr).
\]
Then
\[
                            \mu(x)\le2[K:\Q].
\]
Moreover the good embeddings of this minimal field $E$ are exactly
its embeddings fixing $K$, and their number is $[E:K]\in\{1,2\}$.
\end{theorem}
\begin{proof}
Write $S=\alpha+\alpha^{-1}$ and $T=c(\alpha-\alpha^{-1})$.
Since $\alpha=(S+T/c)/2$, one has $E=K(c)$ and $[E:K]\le2$.
If the index is two, the nontrivial $K$-automorphism sends
$(c,\alpha)$ to $(-c,\alpha^{-1})$; both it and the identity satisfy
the exponential matching condition. If the index is one, the identity
alone suffices. Theorem~\ref{conj:partial} gives the displayed bound.

To classify all good embeddings, suppose $\sigma$ is good. If
$\alpha\ne1$, then
\[
 \sigma(\alpha)=\exp\bigl((\sigma(c)/c)\,cx\bigr),
                       \qquad cx\ne0.
\]
The Gel'fond--Schneider theorem \cite[Chapters~1--2]{Baker1975}, used with this
specific logarithm $cx$ of $\alpha$, forces $\sigma(c)/c\in\Q$.
If $\alpha=1$, the two logarithms $cx$ and $\sigma(c)x$ are nonzero
integer multiples of $2\pi\ii$, and their ratio is again rational.
Extend $\sigma$ to an automorphism $\tau$ of a normal closure. If
$\tau(c)=rc$ with rational $r$, the finite order of $\tau$ gives
$r^n=1$ for some $n$, hence $r=1$ or $-1$. Thus a good embedding
has exactly one of the two actions
\[
        (c,\alpha)\longmapsto(c,\alpha),\qquad
        (c,\alpha)\longmapsto(-c,\alpha^{-1}).
\]
These elements generate $E$. Both actions fix $K$, and every
$K$-embedding has one of these actions and is good. This proves the claim.
\end{proof}

\paragraph{Lean scope.}
The degree bound, the index-one-or-two statement under minimal generation,
and both directions of the classification are now checked. The converse
uses the explicit standard Gel'fond--Schneider interface in
\nolinkurl{QuadraticPi.ScalarMatchingInvariantConverse.invariantField_theorem}.
The direct degree bound does not require that converse. The all-matching
rigidity consequence has its own checked endpoint.

An immediate rigidity statement is useful: if \emph{all} embeddings of
some number field containing $\alpha,c$ are good, then
$c^2\in\Q$ and $\alpha\in\Q(c)$. Indeed every automorphism of a
normal closure sends $c$ to $\pm c$, so fixes $c^2$; every automorphism
fixing $c$ also fixes $\alpha=e^{cx}$. Exact all-embedding matching
therefore descends to degree at most two. It is stronger than matching
absolute-value logarithms, and it is not a mechanism for arbitrarily
high-degree examples. The statement about at most two good embeddings
uses the \emph{minimal} field $E=\Q(\alpha,c)$; in a larger ambient
field the restrictions can have multiple extensions.

\begin{corollary}[Reciprocal trace degree]\label{conj:trace}
For every positive algebraic $\alpha\ne1$,
\[
 \mu\left(\frac{\log\alpha}{\alpha-\alpha^{-1}}\right)
                   \le2[\Q(\alpha+\alpha^{-1}):\Q].
\]
Equivalently, for real algebraic $t>2$ of degree $m$,
\[
 \mu\left(\frac{\log((t+\sqrt{t^2-4})/2)}{\sqrt{t^2-4}}\right)
                         \le2m.
\]
\end{corollary}
\begin{proof}
Take $c=\alpha-\alpha^{-1}$ in Theorem~\ref{conj:invariant}.
Then $c^2=(\alpha+\alpha^{-1})^2-4$ and
$c(\alpha-\alpha^{-1})=c^2$, so $K=\Q(\alpha+\alpha^{-1})$.
Replacing $\alpha$ by $\alpha^{-1}$ leaves the target unchanged;
we can therefore choose the root above one in the equivalent formulation.
\end{proof}
For a reciprocal irreducible minimal polynomial of degree $2m$,
the map $\alpha\mapsto\alpha^{-1}$ is a nontrivial involution,
whose fixed field is $\Q(\alpha+\alpha^{-1})$; the trace degree is
$m$. For example,
\[
 \alpha=\frac{2+\sqrt2+\sqrt{2+4\sqrt2}}2
\]
has irreducible polynomial $X^4-4X^3+4X^2-4X+1$. To check
irreducibility, the only possible rational roots are $\pm1$, neither
a root. A factorization into monic integral quadratics has constants
both $1$ or both $-1$. Constants $1$ would require integer roots of
$u^2+4u+2$, and constants $-1$ force opposite cubic and linear
coefficients. Both are impossible. Its trace is $2+\sqrt2$, giving
\[
 \mu\left(\frac{\log((2+\sqrt2+\sqrt{2+4\sqrt2})/2)}
                         {\sqrt{2+4\sqrt2}}\right)\le4.
\]

\begin{corollary}[Quadratic character combinations]\label{conj:character}
Let $E/\Q$ be a finite totally real Galois extension with group $G$,
fix a real embedding $\phi:E\hookrightarrow\R$, and let
$\chi:G\to\{1,-1\}$ be a nontrivial character. There is a positive
nonsquare rational $D_\chi$, chosen independently of the input $a$,
such that
\[
 \phi(E^{\ker\chi})=\Q(\sqrt{D_\chi}).
\]
For every $a\in E$ with $\phi(g(a))>0$ for all $g\in G$, put
\[
 \beta_\chi(a)=\prod_{g\in G}g(a)^{\chi(g)}.
\]
If $\beta_\chi(a)\ne1$, then
\[
 \mu\left(\frac1{\sqrt{D_\chi}}
       \sum_{g\in G}\chi(g)\log\phi(g(a))\right)=2.
\]
The same conclusion holds for a specified positive nonsquare rational
$D_\chi$ satisfying the displayed equality of real subfields.
\end{corollary}
\begin{proof}
The kernel has index two, so its fixed field is quadratic. A real
quadratic field is the field generated by the positive square root of
some positive nonsquare rational; this choice is made before $a$.
Reindexing the signed product gives
$h(\beta_\chi)=\beta_\chi^{\chi(h)}$. The product thus lies in
the quadratic fixed field and its nontrivial conjugate is its inverse,
so its field norm is one. Positivity of all factors gives
\[
 \log\phi(\beta_\chi)=\sum_{g\in G}\chi(g)\log\phi(g(a)).
\]
The product-not-one condition makes this logarithm nonzero. Apply
Corollary~\ref{conj:real-quadratic} in the compatible real quadratic
realization. The full proof, including the realization and norm
transport, is given in Theorem~\ref{ext:character-exponent}.
\end{proof}

This is a result about the displayed \emph{normalized} character sum.
It does not assert exponent two for arbitrary unnormalized logarithmic
combinations. If a negative-character automorphism fixes $a$, the
positive and negative product factors pair and cancel, giving
$\beta_\chi(a)=1$. More generally, a nontrivial product requires
$E^{\ker\chi}\subseteq\Q(a)$, and consequently $[\Q(a):\Q]$
must be even. In particular, positive inputs of odd degree have zero
character logarithmic sum; see Proposition~\ref{ext:character-input-field}.

\paragraph{Lean scope.}
This corollary is now a completed Lean endpoint, including the actual
product, quadratic degree, norm one, positive logarithmic identity and
compatible square-root realization. The declaration
\nolinkurl{QuadraticPi.QuadraticCharacterExponent.exists_logSum_irrationalityExponent_eq_two}
chooses $D_\chi$ and the compatible field isomorphism before all
admissible $a$. It assumes neither an unproved quadratic identification
nor an extra analytic interpolation statement. The specified-field
variant is \nolinkurl{logSum_irrationalityExponent_eq_two_of_fieldRange}
in the same namespace. No canonical integral or squarefree choice of
$D_\chi$ is claimed. The later stabilizer and input-degree cancellation
statements are also compiled. Exact source declarations and recorded
build/axiom evidence are listed in Section~\ref{ext:character-product}
and Appendix~\ref{app:formal-status}.

\section{Ratios of two logarithms: two torus coordinates}
\label{ratio:section}

\begin{theorem}\label{ratio:thm:ratio}
Let $a,b>0$ be rational and multiplicatively independent. Then
\[
 2\le\mu\!\left(\frac{\log a}{\log b}\right)\le3.
\]
In particular $\mu(\log2/\log3)\le3$.
\end{theorem}

\paragraph{Formal verification.}
The theorem is exported as
\nolinkurl{QuadraticPi.rationalLogRatio_irrationalityExponent_bounds}
in \nolinkurl{QuadraticPi/RationalLogRatioTheorem.lean}.
The actual two-torus interpolation and determinant estimates are proved;
no interpolation premise remains in this public endpoint.
The verified conclusion is the bound $2\le\mu\le3$.
See Appendix~\ref{app:formal-status} for dependencies and compiler evidence.
The completion claim in this paragraph is specific to the rational
ratio theorem and its rational homogeneous two-logarithm consequence.
Its source chain consists of the \nolinkurl{TwoLog*} developments and
these public rational endpoints; it does not identify the more general
number-field comparisons below as completed Lean theorems.


We prove the case $(a,b)=(2,3)$ in detail, and explain the rational
denominator changes at the end. Put
$\xi=\log2/\log3$. Unique factorization proves $\xi\notin\Q$.
To exclude exponent $\nu>3$, suppose there are arbitrarily good
approximations
\begin{equation}\label{ratio:eq:good}
 r_i=p_i/q_i,\qquad |\xi-r_i|\le q_i^{-\nu},\qquad
 w_i=\lceil\log q_i\rceil.
\end{equation}
The fractions can be chosen distinct, nonzero, reduced, and with
successively large denominators. All parameters and fractions will
be fixed before a final polynomial degree $H$ tends to infinity.
Here multiplicative independence means that
$a^u b^v=1$, for $(u,v)\in\Z^2$, implies $u=v=0$.
In particular $a\ne1$ and $b\ne1$, so both real logarithms are
nonzero. If $\log a/\log b=p/q$, with $q\ge1$, then
$q\log a-p\log b=0$ and hence $a^q b^{-p}=1$, a contradiction.
Thus the theorem concerns an irrational real number, and its lower
bound is the ordinary real Dirichlet bound.

To justify the contradiction formulation, if $\mu(\xi)>3$, choose
$3<\nu<\mu(\xi)$ and obtain infinitely many rational approximations
satisfying \eqref{ratio:eq:good}. Their reduced denominators are
unbounded: a bounded interval contains only finitely many reduced
fractions of bounded denominator. Reduction cannot spoil the inequality,
since replacing a denominator by a smaller one increases its negative
power. Discarding finitely many terms gives nonzero, pairwise distinct
slopes and permits each next denominator to exceed any fixed threshold.
The weights $w_i=\lceil\log q_i\rceil$ are positive integers. We use
both sides of the elementary relation
$w_i-1<\log q_i\le w_i$; its lower side accounts for the ceiling loss
in the analytic estimate.


\subsection{The new interpolation statement}

Throughout this section write $w\cdot a=\sum_iw_ia_i$ and
$w_*=\min_iw_i$. The ambient coordinates are $Y,Z,X_1,\ldots,X_m$, $m\ge2$.
Give them degree weights
$W=(w_0,w_0,w_1,\ldots,w_m)$.
At centers
\begin{equation}\label{ratio:eq:centers}
 (Y,Z,X)=(3^j,2^j,0),\qquad0\le j<K,
\end{equation}
use local coordinates
\[
 t=Y/3^j-1,\quad s=Z/2^j-1,\quad
 u_i=X_i-\log(1+s)+r_i\log(1+t),
\]
with weights $V=(v,v,w_1/\theta,\ldots,w_m/\theta)$.

\begin{lemma}\label{ratio:lem:two-torus}
Let $K\ge1$, $m\ge2$, $0<\theta<1$, and $w_0,v>0$ be rational.
Assume there is a rational $\sigma>0$ with
\begin{align}\label{ratio:eq:geom-margins}
 &(1+3\sigma)^{m+2}K(w_0/v)^2\theta^m<1,\nonumber\\
 &(1+3\sigma)^{m+1}(w_0/v)\theta^{m-1}<1,\nonumber\\
 &(1+3\sigma)^{m-1}\theta^{m-1}<1,
 \qquad(1+\sigma)\theta<1,\nonumber\\
 &w_0/v>4(m+3)/\sigma.
\end{align}
There are successive thresholds for $w_1,\ldots,w_m$, independent
of the distinct nonzero rational slopes $r_i$, such that the map
\begin{equation}\label{ratio:eq:two-torus-map}
 P\longmapsto
 \left[P\bigl(3^j(1+t),2^j(1+s),
          (\log(1+s)-r_i\log(1+t)+u_i)_i\bigr)\right]_{j<K}
\end{equation}
from polynomials of $W$-degree at most $H$ onto all coefficient
packets of weight less than $H$ is surjective for all sufficiently
large divisible $H$.
\end{lemma}
The target is the direct sum over the $K$ centers of the finite quotients
$\Q[[t,s,u]]/F_V^{\ge H}$, with basis the monomials
$t^\lambda s^\rho u^\beta$ of weight strictly less than $H$.
Equivalently one can first work over $\C$: because the resulting finite
matrix has rational entries, full row rank over $\C$ is full row rank
over $\Q$. The quantifiers are important. The base data
$(m,K,\theta,w_0,v,\sigma)$ are fixed first. Each threshold for $w_i$
depends only on those data and the earlier weights. After all weights
and all slopes have been fixed, the degree may be required to exceed
a threshold and to run through multiples of a fixed denominator.
Neither the slopes nor this final degree enter the successive weight
thresholds.


\begin{proof}
Put $L_0=m+3$. Label the torus directions $Y,Z$ below every positive
index $1,\ldots,m$. Write $W_Y=W_Z=w_0$, $V_Y=V_Z=v$,
$W_i=w_i$, and $V_i=w_i/\theta$ for $i>0$. Impose
\begin{equation}\label{ratio:tt:sep}
 \prod_{h\in A}W_h>
 C_*\prod_{h\in B}V_h,\qquad
 C_*=\max_{1\le k\le m+1}2k!(L_0/\sigma)^k,
\end{equation}
whenever $|A|=|B|$ lies between $1$ and $m+1$, some positive index
lies in $A\mathbin\triangle B$, and the largest such index belongs
to $A$. The two torus indices are tied: no condition is imposed merely
because they differ. This causes no conflict in the successive choice.
For largest differing positive index $i$, the ratio of the two products
is $w_i$ times a positive expression in previously chosen weights and
fixed torus weights. Higher common indices contribute the fixed factor
$\theta$; all other higher indices are absent. A sufficiently large
$w_i$ therefore meets every new inequality and preserves all earlier
ones. Enlarge these thresholds to meet the one-torus separation
conditions of \eqref{geom:eq:separate} after deleting any one positive index. This is possible for
all the finitely many deletions at once and is independent of $r_i$.

For an irreducible algebraic curve $C$ meeting the open chart $YZ\ne0$,
on its complete smooth model define
\[
 d_W(C)=\sum_P\max\left(0,-\frac{\operatorname{ord}_PY}{w_0},
 -\frac{\operatorname{ord}_PZ}{w_0},-\frac{\operatorname{ord}_PX_1}{w_1},\ldots,
 -\frac{\operatorname{ord}_PX_m}{w_m}\right),
\]
and at each branch through a center put
\[
 h_P=\min\left(\frac{\operatorname{ord}_Pt}{v},\frac{\operatorname{ord}_Ps}{v},
              \min_i\frac{\operatorname{ord}_Pu_i}{w_i/\theta}\right).
\]
We prove $d_W(C)\ge(1+\sigma)\sum_Ph_P$.
Suppose otherwise. The leading dimension count \eqref{ratio:eq:geom-margins} gives,
for every sufficiently large $N$, a nonzero polynomial of $W$-degree
at most $N$ having contact at least $(1+3\sigma)N$ at all centers.
The commuting, degree-preserving frame
\[
 D_Y=Y\partial_Y-\sum_i r_i\partial_{X_i},\quad
 D_Z=Z\partial_Z+\sum_i\partial_{X_i},\quad
 D_i=\partial_{X_i}
\]
is $(1+t)\partial_t,(1+s)\partial_s,\partial_{u_i}$ locally.
The zero--pole comparison therefore forces all derivatives of cost
at most $\sigma N$ to vanish on $C$.
In detail, differentiating by a frame vector of cost $V_h$ lowers
local weighted contact by at most $V_h$ and does not increase polynomial
$W$-degree. A derivative of total cost at most $\sigma N$ therefore
has local contact at least $(1+2\sigma)N$. If its restriction to $C$
were nonzero, its total zero order would be at least
$(1+2\sigma)N\sum_P h_P$, whereas its total pole order would be at
most $N d_W(C)$. The assumed strict failure of the curve inequality
makes the former strictly greater than the latter. A nonzero rational
function on a complete smooth curve has equal total zero and pole
orders, giving the contradiction. This also explains why the spare
contact margin is kept before the persistent-component argument.


For derivative-cost steps $\delta=\sigma N/L_0$, take nested irreducible
components containing $C$ backwards through the zero sets of derivatives
of cost at most $r\delta$, $0\le r\le L_0$. Their dimensions are between
$1$ and $m+1$, so two adjacent components coincide. More explicitly, strict inclusion
of irreducible components would strictly lower dimension, and there
are more stages than the available positive dimensions. Call a persistent
component $T$, and let its codimension be $k$. Lemma~\ref{geom:lem:mult}, the weighted
transverse multiplicity estimate, gives, for every coordinate normal basis
$A$ and every frame normal basis $B$,
\begin{equation}\label{ratio:tt:mult}
 \prod_{h\in A}W_h\le
       2k!(L_0/\sigma)^k\prod_{h\in B}V_h.
\end{equation}
These bases are evaluated on a common generic smooth open subset of $T$.
For the application of the multiplicity lemma, use the equations from
the earlier of the equal adjacent stages. Any further derivative of
cost less than $\delta$ belongs to the equations of the next stage,
so vanishes on the same component. Both stages are considered inside
$YZ\ne0$, where the displayed fields are a frame. The initial zero
set is proper because its defining polynomial is nonzero, and every
component in the chain contains the curve; consequently
$1\le k\le m+1$. Thus the constants used in
\eqref{ratio:tt:sep} cover every possible persistent component.


If all positive coordinate directions are tangent to $T$, then
$k\le2$. Modulo the tangent space, $D_Y$ and $D_Z$ are the nonzero
scalar multiples $Y\partial_Y$ and $Z\partial_Z$ of their coordinate
directions; the additive terms are tangent. Both types of normal bases
can thus be chosen entirely from the two torus indices. Equation
\eqref{ratio:tt:mult} gives
\[
 (w_0/v)^k\le2k!(L_0/\sigma)^k,
\]
contradicting \eqref{ratio:eq:geom-margins} for $k=1$ or $2$.

Otherwise let $i$ be the largest positive index whose coordinate
direction is nontangent. Its nonzero image in the normal quotient
extends to a coordinate normal basis $A$. Every positive index larger
than $i$ is tangent, hence occurs in no coordinate or frame normal
basis, since $D_j=\partial_{X_j}$ for positive $j$. If a frame normal
basis $B$ omitted $i$, the largest positive index in
$A\mathbin\triangle B$ would be exactly $i$, belonging to $A$.
Equation \eqref{ratio:tt:sep} would contradict \eqref{ratio:tt:mult}. Therefore
\emph{every} frame normal basis contains $D_i$.

Consequently the images of all other frame vectors do not span the
normal quotient. Their ambient span is the hyperplane
\[
 Q_i=\ker(dX_i+r_i\,dY/Y-dZ/Z).
\]
For an ambient hyperplane $Q$ and a tangent space $S$, its image in the
quotient by $S$ fails to be surjective exactly when $S\subseteq Q$:
if $S$ contains a vector outside $Q$, then $Q+S$ is the full ambient
space; otherwise $Q+S=Q$. Thus the tangent space of $T$ is contained
in $Q_i$, giving on $T$, with $r_i=p_i/q_i$ reduced,
\[
 q_i\,dX_i=d\log(Z^{q_i}/Y^{p_i}).
\]
The character on the right is constant on $T$. Indeed, if nonconstant,
restrict through a point of nonzero differential to an algebraic curve
and pass to its complete smooth model. A zero or pole of this character
has a nonzero residue in its logarithmic differential, whereas the exact
differential $q_i\,dX_i$ has residue zero. This is impossible. Then
$X_i$ too is constant. Its value on $C$ is zero, since $C$ meets a center.
The character takes the distinct values $(2^{q_i}/3^{p_i})^j$ at the
centers, so $C$ meets just one, say $c_j$.
To make the rigidity step explicit, the differential identity holds
in the function field of $T$. A nonconstant character can be restricted
to a curve on which it remains nonconstant; on the complete model of
that curve it has a zero or pole. In a local parameter $z$, writing
that character as $z^n u(z)$ gives residue $n\ne0$ for its logarithmic
differential. By contrast, differentiating any Laurent expansion has
zero coefficient of $dz/z$, so an exact differential has residue zero.
Once the character is constant, $dX_i=0$ forces $X_i$ to be constant
in characteristic zero. Finally, $2^{q_i}/3^{p_i}$ is a positive real
number different from one, by multiplicative independence. Its integer
powers are therefore distinct, even when $p_i$ is negative.


On this character fiber, the local relation is
\[
 \log(Z/2^j)=r_i\log(Y/3^j).
\]
Since $r_i\ne0$, the orders of the two torus shifts coincide, including
the case where both vanish identically. Also $u_i=0$ and, for $l\ne i$,
\[
 u_l=X_l-(r_i-r_l)\log(Y/3^j).
\]
Dropping $Z,X_i$, and dividing $X_l$ by $r_i-r_l$, gives precisely the
one-torus, one-center contact of Proposition~\ref{geom:prop:curve} in $m$ ambient coordinates. Its
volume hypotheses follow from \eqref{ratio:eq:geom-margins}, and its
successive separation conditions were included above.
There are $m-1$ remaining additive variables and one image center.
The one-torus volume conditions required there are
\[
 (1+3\sigma)^m(w_0/v)\theta^{m-1}<1,
 \qquad (1+3\sigma)^{m-1}\theta^{m-1}<1,
 \qquad (1+\sigma)\theta<1.
\]
The first follows from the stronger second line of
\eqref{ratio:eq:geom-margins}, and the other two are already among its
hypotheses. The nonzero rescaling $X_l\mapsto X_l/(r_i-r_l)$ changes
neither pole orders nor local contact orders, since $r_i\ne r_l$.
When the torus shifts vanish identically their orders are $+\infty$;
this convention is compatible with deleting the redundant shift.


This projection need not be birational. It is nonconstant and finite on
complete smooth curve models: $Z$ is algebraic over $Y$ and $X_i=0$;
if all remaining coordinates were constant, $C$ would be constant.
Let its degree be $e$. The reduced weighted pole degree on $C$ equals
$e$ times that of the image and is at most $d_W(C)$. Local contacts
pull back with ramification. The sum of contacts over the single
original center is at most $e$ times the full image-center contact.
Proposition~\ref{geom:prop:curve} on the image thus implies
\[
 d_W(C)\ge e\,d_{W'}(\mathrm{image}(C))
       \ge e(1+\sigma)\sum_{P'\text{ over image center}}h_{P'}
       \ge(1+\sigma)\sum_{P\mapsto c_j}h_P,
\]
the required contradiction.

Finally replace
 each logarithm by a Taylor polynomial whose omitted
terms have weight strictly greater than $w_i/\theta$. This is an
invertible coordinate change preserving the weighted ideal: a replacement
of $u_i$ adds only monomials of strictly higher weight, and its inverse
subtracts the same series. Thus contacts and the finite jet quotient
are preserved. The resulting coordinates are algebraic and regular.
The curve-to-jet construction in the proof of
Theorem~\ref{geom:thm:main} now applies: use ordinary blow-ups of the
finite-colength local ideals, the nef class supplied by the curve
inequality, its ample strict perturbation, eventual ordinary-power
pushdown, and Serre vanishing. The argument uses the curve inequality
and local regular parameters, not the number of torus coordinates.
It therefore supplies the asserted surjection here.
\end{proof}



\subsection{The arithmetic minor and the exact logarithm replacement}

Fix a rational $F_0>2/\theta$ and put
\[
 T_i=\lceil F_0w_i/v\rceil,\qquad
 G_i(t)=\sum_{1\le k<T_i}(-1)^{k+1}t^k/k,\qquad
 L_i=\operatorname{lcm}(1,\ldots,T_i-1).
\]
Use columns $P=Y^hZ^kX^\gamma$ of weighted degree
$w_0(h+k)+w\cdot\gamma\le H$, and all rows
\[
 (j,\lambda,\rho,\beta),\qquad 0\le j<K,\qquad
                   v(\lambda+\rho)+w\cdot\beta/\theta<H.
\]
Let $A_H^{\rm tr}$ be the matrix with entry
\begin{equation}\label{ratio:matrix}
 [t^\lambda s^\rho u^\beta]
 P\bigl(3^j(1+t),2^j(1+s),(G_i(s)-r_iG_i(t)+u_i)_i\bigr),
\end{equation}
and let $A_H^{\rm full}$ use full logarithms instead of $G_i$.

\begin{lemma}[The same selected minor uses full logarithms]
\label{ratio:shear}
For every choice of $M$ columns, where $M$ is the number of rows,
the corresponding determinants of $A_H^{\rm tr}$ and
$A_H^{\rm full}$ are equal. In particular the interpolation lemma
provides a nonzero rational full-row minor $\Delta_H$ of both matrices.
\end{lemma}
\begin{proof}
Put $R_i(t)=G_i(t)-\log(1+t)$. The truncated substitution is the
full substitution followed by
\[
                    u_i\longmapsto u_i+R_i(s)-r_iR_i(t).
\]
The added terms have weight at least $vT_i>w_i/\theta$.
Consequently this substitution preserves the ideal of monomials of
weight at least $H$ in $\Q[[t,s,u]]$. On the quotient, order the
monomials by increasing weight, breaking ties in any fixed way.
The substitution has a triangular coefficient matrix with diagonal
one: every nonidentity term has strictly larger weight. Its inverse
subtracts the same series and preserves the quotient as well.
The row change is independent of the selected column. Apply this at
each of the $K$ centers; the resulting block triangular matrix has
determinant one. Left multiplication by it takes the full matrix to
the truncated one, proving the assertion. This does not claim
coefficientwise equality of the two matrices.
\end{proof}

Elementary lattice-point counting in the weighted simplex gives
\begin{equation}\label{ratio:count}
 M\sim\frac{K\theta^mH^{m+2}}{(m+2)!v^2\prod_iw_i},\qquad
 \overline b_H=\frac1{MH}\sum_{\rm rows}w\cdot\beta,
                         \qquad 0\le\overline b_H\le\theta.
\end{equation}
The weights and $m$ are fixed in this asymptotic. Choose one nonzero
full-row minor and write
\[
                  J_i=\sum_{\rm columns}\gamma_i-\sum_{\rm rows}\beta_i.
\]
The number of selected columns is exactly $M$. Full row rank supplies
at least one such nonzero determinant for each sufficiently large
admissible $H$; no fixed choice of columns for all degrees is needed.
Within a fixed degree, however, that one column set is retained through
every subsequent arithmetic and analytic expansion.

As before, a nonzero determinant term proves $J_i\ge0$.
Indeed, a coefficient entry is zero unless $\beta_i\le\gamma_i$ for
every $i$, because the original monomial has degree $\gamma_i$ in its
$i$th additive variable. In a nonzero term of the determinant expansion,
one nonzero entry is chosen in each row and column. Summing these
inequalities over that permutation proves $J_i\ge0$ coordinatewise.
 Scale column
$\gamma$ by $\prod_i(q_iL_i)^{\gamma_i}$ and row $\beta$ by
$\prod_i(q_iL_i)^{-\beta_i}$. The identity
\[
 q_iL_i(G_i(s)-r_iG_i(t))=q_iL_iG_i(s)-p_iL_iG_i(t)
\]
shows that every scaled entry is integral.
For clarity, the nonzero entry with row $\beta$ and column $\gamma$
contains the factor
\[
 \prod_i\binom{\gamma_i}{\beta_i}
        (G_i(s)-r_iG_i(t))^{\gamma_i-\beta_i}.
\]
After the stated row and column scaling, its remaining powers are
powers of the integer-coefficient polynomials
$q_iL_iG_i(s)-p_iL_iG_i(t)$; the binomial factors and the coefficients
of $3^{jh}2^{jk}(1+t)^h(1+s)^k$ are integers as well. Zero entries
remain zero even when their row scaling has negative exponent.
This is an entrywise integrality statement for the truncated matrix.
Lemma~\ref{ratio:shear} then transfers its nonzero determinant, with
exactly the same value, to the full-logarithm matrix.
 Therefore
\[
 C_H\Delta_H\in\Z\setminus\{0\},\qquad
                       C_H=\prod_i(q_iL_i)^{J_i}\in\Z_{>0}.
\]
Since $\log q_i\le w_i$, $\log L_i\le\Lambda F_0w_i/v$ with
$\Lambda=4\log2$, and $\sum_iw_iJ_i\le MH(1-\overline b_H)$,
we obtain
\begin{equation}\label{ratio:lower}
 \frac{\log|\Delta_H|}{MH}
       \ge-(1-\overline b_H)-E_{\rm ar},
                              \qquad E_{\rm ar}=\Lambda F_0/v.
\end{equation}
The row factors matter: clearing all columns without returning the
row grades would lose the favorable term $\overline b_H$.
Indeed $\sum_iw_iJ_i\le MH-\sum_{\rm rows}w\cdot\beta
=MH(1-\overline b_H)$, by the degree bound on each selected column.
Thus the integer determinant gives the sharper intermediate estimate
\[
 \frac{\log|\Delta_H|}{MH}
 \ge -(1+E_{\rm ar})(1-\overline b_H),
\]
which implies \eqref{ratio:lower} because
$0\le\overline b_H\le\theta<1$. The least-common-multiple estimate
uses $T_i-1<F_0w_i/v$, so the ceiling in $T_i$ introduces no additional
term into the displayed arithmetic error.


\subsection{Translation to an entire family in two variables}

For a transverse multi-index $a\in\Z_{\ge0}^m$ and a selected column
$P$, define
\begin{equation}\label{ratio:entire}
 f_{a,P}(z,w)=[u^a]P(e^z,e^w,w-\xi z+u_1,\ldots,w-\xi z+u_m).
\end{equation}
All these functions are entire. The selected column set is the same
for every row. Set
\[
 z_j(t)=j\log3+\log(1+t),\qquad
 w_j(s)=j\log2+\log(1+s),\qquad
 \epsilon_i(t)=(\xi-r_i)\log(1+t).
\]
The central additive term vanishes because $j\log2-\xi j\log3=0$.
Expanding the additive variables gives the exact finite identity
\begin{align}
 &[u^\beta]P\bigl(3^j(1+t),2^j(1+s),
                   (\log(1+s)-r_i\log(1+t)+u_i)_i\bigr)
 \nonumber\\
 &\hspace{8mm}=
 \sum_{a\ge\beta}\binom a\beta\,
                 \epsilon(t)^{a-\beta}f_{a,P}(z_j(t),w_j(s)).
 \label{ratio:translation}
\end{align}
Only $a$ with $w\cdot a\le H$ occur, because the selected columns
have that bound.
Here $a\ge\beta$ means coordinatewise inequality, and
$\binom a\beta=\prod_i\binom{a_i}{\beta_i}$.
At $(z,w)=(z_j(t),w_j(s))$ the common additive variable in
\eqref{ratio:entire} is
$\log(1+s)-\xi\log(1+t)$.
Adding $\epsilon_i(t)$ changes it to
$\log(1+s)-r_i\log(1+t)$, which proves
\eqref{ratio:translation} directly by the multivariable binomial
formula. Although the functions are entire in two variables, this
translation in the transverse index is finite for every polynomial.
 Extracting $[t^\lambda s^\rho]$ introduces a finite
convolution over $0\le\ell\le\lambda$. Its scalars are
\[
 \binom a\beta[t^\ell]\epsilon(t)^{a-\beta},
\]
and its remaining row tests are
$[t^{\lambda-\ell}s^\rho]f_{a,P}(z_j(t),w_j(s))$.
This expansion is independent of the selected column.

On $|t|=1/2$, $|\log(1+t)|\le\log2<1$. Since
$q_i^{-\nu}\le\exp(-\nu w_i+\nu)$, Cauchy's estimate and
$\binom a\beta\le2^{|a|}$ give
\begin{equation}\label{ratio:scalar}
 \left|\binom a\beta[t^\ell]\epsilon(t)^{a-\beta}\right|
 \le 2^\ell\exp\left(-\nu w\cdot(a-\beta)
                              +\frac{(\nu+\log2)H}{w_*}\right).
\end{equation}
For fixed $m$ and weights there are only polynomially many choices
of $(a,\ell)$ per row. Their total contribution to the logarithm of
the determinant bound is $O(M\log H)=o(MH)$.
For example there are at most
$\prod_i(1+H/w_i)(1+H/v)$ choices per row, with constants depending
only on the already fixed weights. Raising this polynomial count to
the $M$th power contributes $O(M\log H)$ to the logarithm. This
counting statement uses the order of limits: $m$ and all weights are
fixed while $H$ grows.


Let
\[
 R=4K(1+\log3+\log2),\qquad B_R=2R(1+|\xi|).
\]
On $|t|=|s|=1/2$ the points $(z_j(t),w_j(s))$ lie in the
polydisc of radius $R/2$. On the radius-$R$ polydisc,
\begin{equation}\label{ratio:growth}
 |f_{a,P}(z,w)|\le
                  \exp\left(H\left(\frac R{w_0}
                                     +\frac{\log B_R}{w_*}\right)\right).
\end{equation}
One way to see the coefficient factor is to extract $u^a$ on
$|u_i|=1$: the additive factors have modulus at most
$R(1+|\xi|)+1\le B_R$. The torus exponents satisfy $h+k\le H/w_0$.

Expand each entire function in normalized Taylor monomials
$(z/R)^k(w/R)^l$. Cauchy's estimate bounds the coefficient by
\eqref{ratio:growth}, whereas a remaining row test is bounded by
\[
                  2^{\lambda-\ell+\rho}2^{-k-l}.
\]
Together with $2^\ell$ in \eqref{ratio:scalar}, the total row test
cost is at most $2^{\lambda+\rho}\le\exp(H\log2/v)$.

\begin{lemma}[Bivariate Taylor collision]\label{ratio:collision}
For $n$ distinct pairs $(k,l)\in\Z_{\ge0}^2$,
\[
                    \sum(k+l)\ge\frac{2\sqrt2}{3}n^{3/2}-n.
\]
If a term of the row expansion assigns $n_a$ rows to transverse
index $a$, the analytic determinant factor has the upper bound
\[
 \exp\left(-c_2\sum_an_a^{3/2}
                         +MH(E_{\rm hol}+o(1))\right),
 \quad c_2=\frac{\sqrt2\log2}{3},
 \quad E_{\rm hol}=\frac R{w_0}+\frac{\log B_R}{w_*}+\frac{\log2}{v}.
\]
\end{lemma}
\begin{proof}
Attach a unit square to each pair. The union has area $n$ and its
integral of $x+y$ is $\sum(k+l)+n$. Among sets of area $n$ in the
positive quadrant, the sublevel triangle $x+y\le\sqrt{2n}$
minimizes that integral. Integrating on the triangle gives
$(2\sqrt2/3)n^{3/2}$, proving the combinatorial inequality.

For a fixed $a$, the Taylor coefficient row indexed by $(k,l)$ is
the vector of those coefficients across the selected columns.
Consequently repeated triples $(a,k,l)$ give identical coefficient
rows and zero determinant. Every surviving term therefore has distinct
pairs within each $a$-block. Reserve one half of $2^{-k-l}$ to use the
combinatorial inequality; summing the other half contributes only a
fixed geometric factor per row. The coefficient determinant is bounded
by $M!$ times the product of its coefficient bounds.
There are only $M!$ summands in its permutation expansion, each with
one coefficient from each row. The relevant coefficients are those of
normalized Taylor monomials, so Cauchy's bound is exactly
\eqref{ratio:growth}, with no factorial derivative normalization left
to account for.
 Its logarithmic
factor is $O(M\log M)=o(MH)$, by \eqref{ratio:count}. The linear
correction $\sum_an_a=M$ is likewise negligible at that scale.

For completeness the Taylor expansion can be truncated at
$k+l\le J$ before applying multilinearity. The geometric majorant
just used is summable independently of $J$, while the omitted entire
series converge uniformly on the smaller testing polydisc. Passing to
the limit therefore preserves the determinant bound. No exchange of
a divergent determinant expansion and summation is involved.
\end{proof}

The compiled argument uses the sufficient weaker collision constant
$\log2/8$, and obtains the same endpoint three. The sharper displayed
constant in Lemma~\ref{ratio:collision} is not asserted to be the
identical formally verified numerical lemma.

There is a useful dichotomy for each term of the finite row translation.
Fix $0<A<1$ and $0<\eta<1$. The number of transverse indices with
$w\cdot a\le AH$ satisfies
\[
                 D_A(H)\sim\frac{A^mH^m}{m!\prod_iw_i}.
\]
If at least $\eta M$ rows have these indices, convexity gives
\[
 \sum_an_a^{3/2}\ge\frac{(\eta M)^{3/2}}{\sqrt{D_A(H)}}.
\]
After division by $MH$ its leading value is
\begin{equation}\label{ratio:L}
 L=\eta^{3/2}
       \sqrt{\frac{K\theta^m}{(m+1)(m+2)v^2A^m}}.
\end{equation}
If fewer than $\eta M$ rows have low transverse weight, then more
than $(1-\eta)M$ have $w\cdot a>AH$. The approximation factors in
\eqref{ratio:scalar} save at least
$\nu(A(1-\eta)-\overline b_H)$ per $MH$. The analytic estimate is
therefore
\begin{equation}\label{ratio:upper}
 \frac{\log|\Delta_H|}{MH}
 \le E_{\rm an}+o(1)+
  \max\{-c_2L+o(1),-\nu(A(1-\eta)-\overline b_H)\},
\end{equation}
where one can take
\[
 E_{\rm an}=\frac R{w_0}+\frac{\log2}{v}
                   +\frac{\log B_R+\nu+\log2}{w_*}.
\]
In the first alternative the omitted approximation factors are at
most one after removal of the displayed ceiling loss; in the second
alternative we simply omit the favorable collision factor. Thus the
two estimates apply term by term before summing all row choices.
The subtraction of $\overline b_H$ in the second alternative is
particularly useful. Summing the approximation exponents over all rows
gives
\[
 \frac1{MH}\sum_{\rm rows}w\cdot(a-\beta)
 =\frac1{MH}\sum_{\rm rows}w\cdot a-\overline b_H
 \ge A(1-\eta)-\overline b_H.
\]
In the first alternative, H\"older's inequality on the at most
$D_A(H)$ low-weight indices gives the stated collision bound regardless
of how the remaining rows are distributed. Substitution of
\eqref{ratio:count} into $\eta^{3/2}\sqrt{M/D_A(H)}/H$ yields exactly
\eqref{ratio:L}. The same arithmetic row grade therefore participates
in both alternatives; it is not a separately chosen approximation
parameter.


\subsection{The exponent-three parameter balance}
\label{ratio:parameters}

Comparing \eqref{ratio:lower} with \eqref{ratio:upper}, it suffices that
\begin{equation}\label{ratio:gap}
 \begin{split}
 g&=\nu(A(1-\eta)-\theta)-(1-\theta)>0,\\
 E_{\rm ar}+E_{\rm an}&<g,\qquad
                     c_2L>1+E_{\rm ar}+E_{\rm an}.
 \end{split}
\end{equation}
Indeed the approximation gap is
$\nu A(1-\eta)-1-(\nu-1)\overline b_H$, minimized at
$\overline b_H=\theta$, while $1-\overline b_H\le1$ handles the
collision alternative.
More explicitly, put $E=E_{\rm ar}+E_{\rm an}$. If the maximum in
\eqref{ratio:upper} is supplied by the approximation alternative,
comparison with \eqref{ratio:lower} would imply
\[
 \nu A(1-\eta)-1-(\nu-1)\overline b_H\le E+o(1).
\]
Its left side is at least $g$, contradicting $g>E$ for all sufficiently
large $H$. If the maximum is supplied by the collision alternative,
the two bounds would instead imply
\[
 c_2L\le1-\overline b_H+E+o(1)\le1+E+o(1),
\]
contradicting the other strict inequality in \eqref{ratio:gap}.
Thus neither alternative is possible. All $o(1)$ terms are taken only
after the fixed positive gaps have been established.


Fix $\nu>3$. Choose rational $b_0$ with
\[
                         2/3<b_0<1-1/\nu.
\]
For small rational $\delta>0$ put $\theta=1-\delta$ and
$A=1-b_0\delta$. Then
\[
                  \nu(A-\theta)>1-\theta,\qquad A^3<\theta^2.
\]
The first inequality is exactly $\nu(1-b_0)>1$, multiplied by
$\delta>0$. For the second, the function
$(1-b_0\delta)^3-(1-\delta)^2$ vanishes at zero and has derivative
$2-3b_0<0$ there. It is consequently negative for all sufficiently
small positive $\delta$. This is the only place that requires the
interval $2/3<b_0<1-1/\nu$ to be nonempty, and hence the condition
$\nu>3$.

The second strict inequality permits rational choices
\[
                    A<B<\theta^{2/3},\qquad
                    B/\theta<C<1/\sqrt B.
\]
The second interval is nonempty precisely when $B^3<\theta^2$.
Also $A>\theta$ because $b_0<1$, hence $B>\theta$ and
$B/\theta>1$. From $C<1/\sqrt B$ and $B>\theta>\theta^2$ one gets
$C\theta<\theta/\sqrt B<1$. These inequalities verify all four
bases of the exponential limits used below.

They satisfy $C>1$, $C\theta<1$, $C\sqrt B<1$, and $C\theta/B>1$.
Choose $\eta>0$ sufficiently small to preserve the positive gap,
and fix $F_0>2/\theta$.
One explicit admissible restriction is
$0<\eta<(\nu(A-\theta)-(1-\theta))/(2\nu A)$, with
$\eta<1$. It makes
$g=\nu(A-\theta)-(1-\theta)-\nu A\eta>0$ a fixed number independent
of $m$, the approximants, and $H$. Both $\eta$ and $F_0$ may be chosen
rational.
 For even integers $m$ set
\begin{equation}\label{ratio:parameter-values}
 K=\lfloor C^m\rfloor,\quad w_0=B^{-m/2},\quad
 v=\left\lceil\sqrt{2K\theta^mw_0^2}\right\rceil,
                  \qquad \sigma=\frac1{100(m+3)}.
\end{equation}
The weights are rational. Their relevant limits are
\begin{align*}
 K/w_0&\le(C\sqrt B)^m\longrightarrow0,\\
 v&\sim\sqrt2(C\theta/B)^{m/2}\longrightarrow\infty,\\
 w_0/v&\sim 2^{-1/2}(C\theta)^{-m/2}\longrightarrow\infty,\\
 (w_0/v)\theta^{m-1}
          &\sim(\sqrt2\theta)^{-1}(\theta/C)^{m/2}\longrightarrow0,\\
 L&\sim\frac{\eta^{3/2}(B/A)^{m/2}}{\sqrt{2(m+1)(m+2)}}
                                                   \longrightarrow\infty.
\end{align*}
Also $K(w_0/v)^2\theta^m\le1/2$. The factor
$(1+3\sigma)^{m+2}$ stays close to $e^{3/100}<2$, so all strict
geometric inequalities of Lemma~\ref{ratio:lem:two-torus} hold for
large $m$, including $w_0/v>4(m+3)/\sigma$. The remaining two
volume inequalities tend to zero exponentially. The errors
$R/w_0$ and $\Lambda F_0/v$ tend to zero, while $L$ tends to infinity.

We now fix one such finite dimension $m$. Only next do we choose
the $m$ rational approximants successively far out in the assumed
sequence, meeting every separation threshold and making $w_*^{-1}$
errors small. Finally $H$ tends to infinity through divisible values.
Thus \eqref{ratio:gap} is a contradiction for each $\nu>3$.
For an explicit ordering with margins, first enlarge the even $m$
until every geometric condition holds,
\[
 c_2L>3,
 \qquad R/w_0+(\Lambda F_0+\log2)/v
              <\min(g/4,1/4).
\]
With this $m$ fixed, $R$ and $B_R$ are fixed. Choose $w_1$, and then
the later $w_i$, far enough along the approximation sequence to satisfy
all successive separation thresholds and
\[
 (\log B_R+\nu+\log2)/w_*<\min(g/4,1/4).
\]
All later weights can be required to exceed the same common lower
bound, so enlarging them preserves this last inequality. Then
$E<\min(g/2,1/2)$ and $c_2L>1+E$.
Only now are the truncations, interpolation threshold, and nonzero
minors fixed degree by degree, and only now is $H$ sent to infinity.
There is no simultaneous limit in dimension, denominators, and degree.


For general positive multiplicatively independent rational $a,b$,
replace the centers by $(b^j,a^j,0)$ and put $\xi=\log a/\log b$.
The characters $(a^{q_i}/b^{p_i})^j$ are distinct. If $v_a a$ and
$v_b b$ are integral, an additional column factor
$v_b^{(K-1)h}v_a^{(K-1)k}$ clears the torus denominators. It adds
only $O(K/w_0)$ to the arithmetic error. The Cauchy radius changes
by a fixed constant depending on $|\log a|,|\log b|$. All limits
above persist.
Take $v_a,v_b$ to be fixed positive integers clearing the denominators
of $a,b$. The additional factor in an entry at center $j$ is
\[
 v_b^{(K-1)h}v_a^{(K-1)k}b^{jh}a^{jk}
 =(v_bb)^{jh}v_b^{(K-1-j)h}
  (v_aa)^{jk}v_a^{(K-1-j)k},
\]
which is integral since $0\le j\le K-1$. For the determinant its
logarithmic cost divided by $MH$ is at most
$(K-1)\max(\log v_a,\log v_b)/w_0$.
This tends to zero in the dimension selection, because
$K/w_0\to0$. For the analytic bounds one may replace $R$ by
$4K(1+|\log a|+|\log b|)$ and use the corresponding $B_R$.
The character $a^{q_i}/b^{p_i}$ remains positive and different from
one, so its powers still separate the centers. These facts cover also
positive rationals below one and ratios $\xi$ of either sign.
 Irrationality follows from multiplicative independence,
and Lemma~\ref{prelim:dirichlet} gives the lower bound two. This
completes Theorem~\ref{ratio:thm:ratio}.

\begin{corollary}[A fixed homogeneous two-logarithm measure]
\label{ratio:linear-form}
For positive multiplicatively independent rationals $a,b$ and every
$\varepsilon>0$, there is $c_{a,b,\varepsilon}>0$ such that
\[
 |p\log a+q\log b|\ge c_{a,b,\varepsilon}
                  \max(1,|p|,|q|)^{-2-\varepsilon}
                \quad((p,q)\in\Z^2\setminus\{(0,0)\}).
\]
\end{corollary}
\begin{proof}
For $p\ne0$, factor the form as $p\log b\,(\xi+q/p)$.
When $-q/p$ lies in a fixed bounded neighborhood of $\xi$,
the coefficient height is comparable to $|p|$ and the exponent-three
ratio bound gives the assertion after multiplication by $|p\log b|$.
Outside that neighborhood the form is bounded below by a fixed
positive multiple of the height, after separating the region where
$|q/p|$ is large. If $p=0$, use $|q\log b|$ directly. Adjusting the
constant handles the finitely many small denominators.
Here is a direct uniform version of that last step. The ratio theorem
implies, for every $\varepsilon>0$, a constant $c_0>0$ such that
\[
 |\xi-r/s|\ge c_0s^{-3-\varepsilon}
       \qquad(r\in\Z,\ s\in\Z_{\ge1}).
\]
Indeed infinitely many exceptions with unbounded reduced denominator
would give an irrationality exponent at least $3+\varepsilon$;
for bounded denominator the positive distances have a positive minimum
after multiplication by $s^{3+\varepsilon}$. Reducing a fraction only
strengthens this lower bound. Applying it with $s=|p|$ and the
corresponding signed numerator gives, for $p\ne0$,
\[
 |p\log a+q\log b|
 \ge c_0|\log b|\,|p|^{-2-\varepsilon}
 \ge c_0|\log b|\,\max(1,|p|,|q|)^{-2-\varepsilon}.
\]
For $p=0$ and $q\ne0$, the left side is at least $|\log b|$.
Thus $c_{a,b,\varepsilon}=|\log b|\min(c_0,1)$ is sufficient.
Multiplicative independence guarantees that none of the finitely many
forms used in choosing a constant vanishes.

\end{proof}
This measure concerns two homogeneous terms. It asserts no identical
exponent for a third, independently varying, integer constant term.
The uniform positive constant and the homogeneous two-logarithm
conclusion are now exported by
\nolinkurl{QuadraticPi/RationalTwoLogLinearForm.lean};
Appendix~\ref{app:formal-status} gives the exact declarations.
In particular, the completed endpoint is
\nolinkurl{QuadraticPi.rationalTwoLog_linearForm_lowerBound}.
The next section also has checked general number-field and algebraically normalized ratio endpoints, with their exact branch hypotheses.

\section{Conjugate ratios and algebraic normalizations}
\label{ratio:conjugate-section}

The $3d/s$ comparison and the algebraically normalized ratio families
below now have checked Lean endpoints. Their general number-field
interpolation, one-minor norm comparison, analytic estimates, and
parameter choices are assembled in the accompanying sources. Irrational
algebraic slopes are handled by the checked normalized interpolation
adapter. Appendix~\ref{app:formal-status} records the public declarations
and the exact matching, branch, and nonvanishing hypotheses.

The essential arithmetic point is to select one nonzero minor over
the number field and use its images at every embedding. Selecting
unrelated minors at different embeddings would not supply the norm
inequality used below. Exact matching of the chosen logarithm
branches, rather than matching their absolute values, supplies the
analytic smallness at each good embedding.

\begin{theorem}[Partial matching for a quotient of logarithms]
\label{ratio:matching}
Let $E$ have degree $d$ and let $a,b\in E^\times$.
Let $\xi\in\mathbb R\setminus\mathbb Q$ and suppose
there are $s$ distinct embeddings, with $1\le s\le d$,
$\sigma:E\hookrightarrow\mathbb C$ admitting
nonzero logarithms $\lambda_{a,\sigma},\lambda_{b,\sigma}$ with
\[
 e^{\lambda_{a,\sigma}}=\sigma(a),\qquad
 e^{\lambda_{b,\sigma}}=\sigma(b),\qquad
                 \lambda_{a,\sigma}=\xi\lambda_{b,\sigma}.
\]
Then
\[
                         2\le\mu(\xi)\le\frac{3d}{s}.
\]
\end{theorem}
\begin{proof}
Let $S$ be the specified set of good embeddings and put $D=d/s$.
Fix $\nu>3D$ and suppose there are infinitely many reduced fractions
$r=p/q$, with $q>0$, satisfying $|\xi-r|\le q^{-\nu}$.
Their denominators are unbounded and the fractions converge to $\xi$.
We shall choose finitely many distinct nonzero fractions
$r_i=p_i/q_i$ successively from this sequence, with
$w_i=\lceil\log q_i\rceil$ as large as required. As before, all
such choices precede the limit in $H$.

\emph{Exceptional slopes and interpolation.}
The elements $a,b$ cannot both be roots of unity. Indeed, every
logarithm of a root of unity is a rational multiple of $2\pi i$;
the quotient of two nonzero such logarithms is rational, contrary
to the hypothesis at any embedding in $S$. Consider the subgroup
\[
 \mathcal R=\{(p,q)\in\mathbb Z^2:
                         a^q/b^p\text{ is a root of unity}\}.
\]
If $(p_1,q_1),(p_2,q_2)\in\mathcal R$ are linearly independent,
eliminating $a$ and then $b$ from their two relations shows that
nonzero integer powers of both $a$ and $b$ are roots of unity.
Both elements would themselves be roots of unity. Thus
$\operatorname{rank}\mathcal R\le1$. All its elements with $q\ne0$
therefore have at most one rational slope $p/q$. This proves that
there is at most one exceptional rational slope for which
$a^q/b^p$ is a root of unity. A sequence converging to irrational
$\xi$ eventually avoids that slope and zero. We choose all $r_i$
from this tail; we may also require $|r_i|\le1+|\xi|$.

At the centers $(b^j,a^j,0)$, the character attached to $r_i$ takes
the values $(a^{q_i}/b^{p_i})^j$. They are pairwise distinct for
$0\le j<K$, since equality of two would make the base a root of
unity. These are exactly the character distinctions used in
Lemma~\ref{ratio:lem:two-torus}. The commuting frame, the separated
normal-basis inequalities, and the reduction of a character fiber
to a one-torus curve are unchanged over an algebraic closure of
$E$. No positivity or reality of the centers is used there. The
lemma consequently gives full row rank over that algebraic closure,
and hence a nonzero full-row minor over $E$.

\emph{One minor and its denominator.}
Use the truncations $G_i$, integers $L_i$, columns
$P=Y^hZ^kX^\gamma$, and rows $(j,\ell,\rho,\beta)$ of
Section~\ref{ratio:section}, with $3^j,2^j$ replaced by $b^j,a^j$.
The entry is
\[
 [t^\ell s^\rho u^\beta]\,
 P\bigl(b^j(1+t),a^j(1+s),
                   (G_i(s)-r_iG_i(t)+u_i)_i\bigr)\in E.
\]
For each sufficiently large divisible $H$, select one nonzero
$M\times M$ minor $\Delta_H$ and retain these same columns throughout
the proof. Lemma~\ref{ratio:shear} is a rational unitriangular row
change; it applies over $E$ and at every embedding. In particular,
the corresponding full-logarithm minor equals $\Delta_H$ exactly.
The row count and
\[
 \overline b_H=\frac1{MH}\sum_{\rm rows}w\cdot\beta,
                         \qquad0\le\overline b_H\le\theta
\]
are still those of \eqref{ratio:count}.

Choose positive integers $v_a,v_b$ such that $v_aa,v_bb$ are
algebraic integers. For the selected columns put
\[
 J_i=\sum_{\rm columns}\gamma_i-\sum_{\rm rows}\beta_i,\qquad
 C_H=\prod_i(q_iL_i)^{J_i}
       v_b^{(K-1)\sum_{\rm columns}h}
       v_a^{(K-1)\sum_{\rm columns}k}.
\]
A nonzero term of the determinant has $\beta_i\le\gamma_i$ at
each paired entry, so $J_i\ge0$. Multiply column $P$ by
$\prod_i(q_iL_i)^{\gamma_i}v_b^{(K-1)h}v_a^{(K-1)k}$ and row
$\beta$ by $\prod_i(q_iL_i)^{-\beta_i}$. The resulting entries
are algebraic integers: the additive coefficients are integral
because $q_iL_iG_i(s)-p_iL_iG_i(t)$ has integral coefficients,
and $j\le K-1$ ensures that the column torus factor clears
$b^{jh}a^{jk}$. Consequently
\[
                         C_H\Delta_H\in\mathcal O_E\setminus\{0\}.
\]
Set $\Lambda=4\log2$ and
\[
 E_{\rm ar}=\frac{\Lambda F_0}{v}
       +\frac{(K-1)\max(\log v_a,\log v_b)}{w_0}.
\]
Using $\log(q_iL_i)\le(1+\Lambda F_0/v)w_i$ and the column
weighted-degree bound gives
\[
 \frac{\log C_H}{MH}\le1-\overline b_H+E_{\rm ar}.
\]
The nonzero rational integer $N_{E/\mathbb Q}(C_H\Delta_H)$
has absolute value at least one. Thus the exact same minor satisfies
\begin{equation}\label{ratio:matching-norm}
 \sum_{\sigma:E\hookrightarrow\mathbb C}
       \frac{\log|\sigma(\Delta_H)|}{MH}
       \ge-\frac{d\log C_H}{MH}
       \ge-d(1-\overline b_H+E_{\rm ar}).
\end{equation}
Every embedding is counted once, including both members of a
nonreal conjugate pair. None of the embedded minors vanishes,
because each embedding is injective.

\emph{The good embeddings.}
For every selected column use the common entire families
\[
 f_{\gamma,P}(z,w)
 =[u^\gamma]P(e^z,e^w,w-\xi z+u_1,\ldots,w-\xi z+u_m).
\]
At $\sigma\in S$ their coefficient tests occur at
\[
 z=j\lambda_{b,\sigma}+\log(1+t),\qquad
 w=j\lambda_{a,\sigma}+\log(1+s).
\]
Here $w-\xi z=\log(1+s)-\xi\log(1+t)$, because the constant
term vanishes by the specified branch matching. In the equal
full-logarithm minor, the difference between its $i$th additive
coordinate and this analytic coordinate is precisely
$(\xi-r_i)\log(1+t)$. It does not depend on $\sigma$.
Therefore the translation identity \eqref{ratio:translation},
the scalar estimate \eqref{ratio:scalar}, and the bivariate Taylor
collision apply to this same selected minor at every good embedding.

For a uniform radius and growth constant take
\[
 R=4K\left(1+\max_{\sigma\in S}
             (|\lambda_{a,\sigma}|+|\lambda_{b,\sigma}|)\right),
                 \qquad B_R=2R(1+|\xi|).
\]
The testing points on $|t|=|s|=1/2$ lie in the radius-$R/2$
polydisc. The proof of \eqref{ratio:upper} consequently gives,
uniformly for $\sigma\in S$,
\begin{equation}\label{ratio:matching-good}
 \frac{\log|\sigma(\Delta_H)|}{MH}
 \le E_{\rm an}+o(1)+
 \max\{-c_2L+o(1),-\nu(A(1-\eta)-\overline b_H)\},
\end{equation}
where $c_2$ and $L$ are as in Lemma~\ref{ratio:collision} and
\eqref{ratio:L}, and a sufficient error is
\[
 E_{\rm an}=\frac R{w_0}+\frac{\log2}{v}
                +\frac{\log B_R+\nu+\log2}{w_*}.
\]
The $o(1)$ terms tend to zero as $H\to\infty$, after all other
parameters and fractions have been fixed.

\emph{The other embeddings.}
No matching logarithms are required here. Define the fixed constants
\[
 c_E=\max_{\sigma:E\hookrightarrow\mathbb C}
        \max(0,\log|\sigma(a)|,\log|\sigma(b)|),\qquad
 Q_\xi=1+(2+|\xi|)\log2.
\]
On $|t|=|s|=1/2$ one has $|G_i(t)|,|G_i(s)|\le\log2$.
On the additional circles $|u_i|=1$, each additive factor is
bounded by $Q_\xi$, using $|r_i|\le1+|\xi|$. Each torus factor
is bounded by $\frac32\exp((K-1)c_E)$. Cauchy's estimate for
$[t^\ell s^\rho u^\beta]$, followed by the determinant expansion,
therefore gives at every remaining embedding
\begin{equation}\label{ratio:matching-bad}
 \frac{\log|\sigma(\Delta_H)|}{MH}
       \le E_{\rm bad}+o(1),\qquad
 E_{\rm bad}=\frac{\log(3/2)+(K-1)c_E}{w_0}
                   +\frac{\log2}{v}+\frac{\log Q_\xi}{w_*}.
\end{equation}
Indeed $h+k\le H/w_0$, $\sum_i\gamma_i\le H/w_*$, and
$\ell+\rho<H/v$ bound each entry by $\exp(HE_{\rm bad})$.
The determinant factor contributes $\log(M!)/(MH)\le\log M/H=o(1)$
by \eqref{ratio:count}. This is a crude growth bound, not a claim
of analytic smallness at a bad embedding.

\emph{The averaged comparison.}
Combine \eqref{ratio:matching-norm}--\eqref{ratio:matching-bad}
and divide by $s$. With
\[
 E=DE_{\rm ar}+E_{\rm an}+(D-1)E_{\rm bad},
\]
it suffices to arrange
\begin{equation}\label{ratio:matching-gap}
 g=\nu(A(1-\eta)-\theta)-D(1-\theta)>0,\qquad
                          E<g,\qquad c_2L>D+E.
\end{equation}
To see this directly, the approximation alternative minus the
norm cost is
\[
 \nu(A(1-\eta)-\overline b_H)-D(1-\overline b_H)
 =\nu A(1-\eta)-D-(\nu-D)\overline b_H\ge g,
\]
since $\nu>D$ and $\overline b_H\le\theta$. The collision
alternative has norm cost at most $D$, since
$1-\overline b_H\le1$. Under \eqref{ratio:matching-gap} both
alternatives contradict the norm inequality for sufficiently large $H$.

\emph{The explicit order of parameter choices.}
Because $\nu>3D$, choose rational $b_0$ with
\[
                         \frac23<b_0<1-\frac D\nu.
\]
For sufficiently small positive rational $\delta$ put
$\theta=1-\delta$ and $A=1-b_0\delta$. Then
\[
 \nu(A-\theta)-D(1-\theta)
                 =\bigl(\nu(1-b_0)-D\bigr)\delta>0,
                  \qquad A^3<\theta^2.
\]
The second inequality follows since the derivative at $\delta=0$
of $(1-b_0\delta)^3-(1-\delta)^2$ is $2-3b_0<0$.
Choose $\eta>0$ small enough that the first strict margin persists,
and fix rational $F_0>2/\theta$. Choose rational $B,C$ satisfying
\[
              A<B<\theta^{2/3},\qquad B/\theta<C<1/\sqrt B.
\]
The interval for $C$ is nonempty because $B^3<\theta^2$.
As $A>\theta$, these choices give $C>1$, $C\theta<1$,
$C\sqrt B<1$, and $C\theta/B>1$. For even integers $m$ use
exactly \eqref{ratio:parameter-values}:
\[
 K=\lfloor C^m\rfloor,\quad w_0=B^{-m/2},\quad
 v=\left\lceil\sqrt{2K\theta^mw_0^2}\right\rceil,
                      \qquad\sigma=\frac1{100(m+3)}.
\]
The geometric inequalities hold for all sufficiently large $m$
by the calculation in Section~\ref{ratio:parameters}. More explicitly,
$K(w_0/v)^2\theta^m\le1/2$, the remaining volume expressions
tend to zero, and $w_0/v$ grows exponentially faster than the required
$4(m+3)/\sigma$. In addition,
\[
 \frac K{w_0}\longrightarrow0,\qquad v\longrightarrow\infty,
 \qquad
 L\sim\frac{\eta^{3/2}(B/A)^{m/2}}
                   {\sqrt{2(m+1)(m+2)}}\longrightarrow\infty.
\]
Thus the arithmetic torus cost, the common-radius cost $R/w_0$,
and all $1/v$ costs tend to zero, including their fixed factors
$D$ and $D-1$. First fix a sufficiently large finite even $m$
so these costs are smaller than the strict margin and $c_2L$ is
larger than the required norm cost. Next select the $m$ fractions
successively far out in the nonexceptional tail. This meets every
slope-independent interpolation threshold and makes all remaining
$w_*^{-1}$ errors small enough for \eqref{ratio:matching-gap}.
Finally let $H$ tend to infinity through sufficiently divisible values
to remove the $o(1)$ terms. This contradicts infinitely many
approximations of exponent $\nu$. Since $\nu>3d/s$ was arbitrary,
$\mu(\xi)\le3d/s$. Irrationality is a hypothesis, so
Lemma~\ref{prelim:dirichlet} supplies $\mu(\xi)\ge2$.
\end{proof}

\begin{corollary}[Full matching for a quotient of logarithms]
\label{ratio:full-matching}
Under the hypotheses of Theorem~\ref{ratio:matching}, if every
embedding of $E$ admits the specified nonzero logarithms with the
same real irrational quotient $\xi$, then
\[
                              2\le\mu(\xi)\le3.
\]
\end{corollary}
\begin{proof}
Take $s=d$ in Theorem~\ref{ratio:matching}. In this case the norm
averages precisely $d$ good-embedding estimates, with no
bad-embedding contribution. This is a bound between two and three;
the argument does not identify the exact exponent in general.
\end{proof}

\begin{corollary}[Quadratic norm-one ratios]\label{ratio:quadratic}
Let $E/\mathbb Q$ be quadratic with nontrivial involution $\tau$.
Let $a,b\in E^\times$ satisfy
$\tau(a)=a^{-1}$, $\tau(b)=b^{-1}$. If
$\lambda_a,\lambda_b$ are nonzero logarithms and
$\xi=\lambda_a/\lambda_b\in\mathbb R\setminus\mathbb Q$, then
\[
                              2\le\mu(\xi)\le3.
\]
\end{corollary}
\begin{proof}
At the given embedding use $\lambda_a,\lambda_b$; at its conjugate
use $-\lambda_a,-\lambda_b$. Their exponentials are $a^{-1},b^{-1}$
and their quotient is unchanged. Thus all $s=d=2$ embeddings are
good, and Corollary~\ref{ratio:full-matching} applies.
\end{proof}

For positive $a,b$ in a real quadratic field, individual norms
$\pm1$ suffice after replacing both by their squares. Their real
logarithm quotient is unchanged. Two positive integral units in a
real quadratic field have a rational real-logarithm quotient, because
the unit rank is one; norm-one elements with allowed denominators
can give irrational quotients. For instance
\[
 a=3+2\sqrt2,\qquad b=\frac{3+\sqrt2}{3-\sqrt2}
\]
are independent: $a$ is a unit, whereas $b$ has nonzero valuation
at a prime above $7$. A multiplicative relation first forces the
exponent of $b$ to vanish by that valuation, and then that of $a$
to vanish since $a>1$. A rational logarithm quotient would give
such a relation. Hence
\[
 2\le\mu\!\left(\frac{\log(3+2\sqrt2)}
                   {\log((3+\sqrt2)/(3-\sqrt2))}\right)\le3.
\]

\paragraph{An explicit pair of arctangents.}
In $\mathbb Q(i)$ take
\[
 a=\frac{2+i}{2-i},\qquad b=\frac{4+i}{4-i}.
\]
Choose $\lambda_a=2i\arctan(1/2)$ and
$\lambda_b=2i\arctan(1/4)$. Their conjugates are their negatives.
The Gaussian primes $2+i$ and $4+i$ have norms $5$ and $17$.
Their valuations in a relation $a^u b^v=\zeta$ for a root of unity
$\zeta$ force $u=0$ and then $v=0$. In particular the quotient
of the displayed logarithms is irrational: if it were $p/q$,
exponentiating $q\lambda_a=p\lambda_b$ would give
$a^q b^{-p}=1$. Therefore
\[
                         \boxed{\displaystyle
 2\le\mu\!\left(\frac{\arctan(1/2)}{\arctan(1/4)}\right)\le3.}
\]
Equivalently, for every $\varepsilon>0$ a positive constant $c$
satisfies
\[
 |p\arctan(1/2)+q\arctan(1/4)|
             \ge c\max(1,|p|,|q|)^{-2-\varepsilon}
\]
for all nonzero integer pairs $(p,q)$. This follows from the
exponent-three ratio bound by the same height comparison as in
Corollary~\ref{ratio:linear-form}.

\paragraph{Arctangent divided by the circular period.}
Let $r\in\mathbb Q\setminus\{0,1,-1\}$. In $\mathbb Q(i)$ put
\[
 a=\frac{1+ir}{1-ir},\qquad b=-1,\qquad
 \lambda_a=2i\arctan r,\qquad\lambda_b=i\pi.
\]
The only roots of unity in $\mathbb Q(i)$ are $1,-1,i,-i$;
the displayed $a$ is none of them for these finite $r$.
Therefore $2\arctan r/\pi$ is irrational, since a rational value
would make $a$ a root of unity. The two embeddings are good,
using the negative logarithms at complex conjugation. Apply
Corollary~\ref{ratio:full-matching} to $2\arctan r/\pi$ and then
the rational-scaling case of Lemma~\ref{prelim:mobius}. Hence
\[
                        \boxed{\displaystyle
                2\le\mu(\arctan r/\pi)\le3.}
\]
This is a statement for each fixed $r$; no uniform dependence of
the approximation constant on its height is asserted.

More generally, an involution in a degree-$2m$ field that inverts
both $a$ and $b$ supplies two good embeddings and gives
$2\le\mu(\lambda_a/\lambda_b)\le3m$. This includes relative
norm-one elements in quadratic extensions of higher-degree fields
whenever the specified logarithm quotient is real and irrational.
The upper bound improves to three if the required matching extends
to every embedding. In contrast with the single-logarithm scalar
matching problem, no unconditional classification of all possible
ratio-matching conjugates is asserted here.

\subsection{Algebraic slope normalization and mixed circular--real logarithms}

The irrational-algebraic-slope interpolation, normalized matching
ratios, and mixed circular--real applications in this subsection have
checked Lean endpoints. The endpoint map in
Appendix~\ref{app:formal-status} distinguishes their actual branch and
embedding assumptions from the rational-base special case.

\begin{lemma}[Irrational algebraic slopes in the two-torus interpolation]
\label{ratio:irrational-slope}
In the two-torus interpolation statement, one may replace all distinct
nonzero rational slopes $r_i$ by $cr_i$, where $c$ is any fixed
irrational algebraic number.  Suppose the paired centers $(b^j,a^j)$
are distinct for all $j\ge0$.  No exceptional character slope has
to be removed.  The same sufficient weight inequalities
and slope-independent successive affine-weight thresholds apply.
\end{lemma}
\begin{proof}
Work over an algebraic closure of the field containing the data.  The
commuting frame becomes
\[
 D_Y=Y\partial_Y-\sum_i cr_i\partial_{X_i},\qquad
 D_Z=Z\partial_Z+\sum_i\partial_{X_i},\qquad
 D_i=\partial_{X_i}.
\]
The coefficients $cr_i$ are constants.  Consequently the frame still
preserves weighted degree, and in the local parameters
\[
 t=Y/b^j-1,\quad s=Z/a^j-1,\quad
 u_i=X_i-\log(1+s)+cr_i\log(1+t)
\]
it is $(1+t)\partial_t,(1+s)\partial_s,\partial_{u_i}$.
The dimension count, zero--pole comparison, persistent-component
construction, and normal-basis inequalities in the proof of
Lemma~\ref{ratio:lem:two-torus} therefore apply without any new
coefficient-dependent weight restriction.

If every affine coordinate direction is tangent to the persistent
component $T$, the same torus-weight contradiction finishes the
argument.  Otherwise choose the largest index $i$ whose affine
coordinate direction is nontangent.  The separated normal-basis
argument says that every frame normal basis must contain $D_i$.
Equivalently, the tangent space of $T$ is contained in
\[
             \ker(dX_i+cr_i\,dY/Y-dZ/Z).
\]
Thus the displayed differential vanishes on $T$.

Here the irrationality of $cr_i$ gives a stronger conclusion than
the rational-character argument.  Restrict to an algebraic curve
meeting the smooth open part of $T$, and pass to its complete smooth
normalization.  At every point $P$ the residue of an exact
differential is zero, whereas the residue of $dY/Y$ is
$\operatorname{ord}_P Y$.  Hence
\[
             cr_i\operatorname{ord}_P Y=\operatorname{ord}_P Z.
\]
Both orders are integers and $cr_i\notin\mathbb Q$, since
$r_i$ is a nonzero rational number.  Both orders must therefore
vanish.  The rational functions $Y$ and $Z$ have no zeros or poles
on the complete curve, so they are constant.  The differential
identity then gives $dX_i=0$, and characteristic zero makes $X_i$
constant as well.

These functions are consequently constant on $T$: if one were
nonconstant, a curve through a general smooth point, chosen with
tangent direction on which its differential is nonzero, would give
a nonconstant restriction, contrary to the preceding argument.
In particular $Y,Z,X_i$ are constant on the putative violating
curve $C\subseteq T$.  Since the paired centers are distinct, $C$
can meet only one center, say $P_0$.

On $C$ both torus shifts and all their logarithmic shifts vanish.
Thus the remaining local parameters restrict to
$u_l=X_l-X_l(P_0)$.  Some $X_l$ is nonconstant, because otherwise
every ambient coordinate would be constant on the curve.  On the
complete normalization of $C$, its branch contacts satisfy
\[
 \sum_{P\mapsto P_0}h_P
 \le \frac{\theta}{w_l}
       \sum_{P\mapsto P_0}\operatorname{ord}_P(X_l-X_l(P_0))
 \le \theta\frac{\deg X_l}{w_l}
 \le\theta\,d_W(C).
\]
The middle inequality bounds the selected zeros by all zeros of
$X_l-X_l(P_0)$, whose total multiplicity is the pole degree
$\deg X_l$.  The last inequality follows directly from the
definition of the weighted pole degree $d_W(C)$.  Since
$(1+\sigma)\theta<1$, this contradicts
$d_W(C)<(1+\sigma)\sum h_P$.  No character-fiber projection is
needed in this case.

Finally, replacing the logarithms by sufficiently long Taylor
polynomials changes each $u_i$ only by terms of strictly larger
weight; multiplication by the fixed scalar $cr_i$ does not change
that fact.  The weighted jet ideals are preserved.  The same
curve-to-jet argument as in Theorem~\ref{geom:thm:main} therefore
proves the required interpolation surjection.  The determinant
equality in Lemma~\ref{ratio:shear} also holds over the present
coefficient field, because its proof is a triangular change of
rows with diagonal one.
\end{proof}

\begin{theorem}[Normalized quotient with matching embeddings]
\label{ratio:normalized}
Let $a,b,c\in E^\times$, $c\notin\mathbb Q$,
$d=[E:\mathbb Q]$, and suppose $a,b$
are not both roots of unity.  Let $x\in\mathbb R\setminus\mathbb Q$.
Suppose that $s\ge1$ embeddings $\sigma:E\hookrightarrow\mathbb C$
admit nonzero logarithms satisfying
\[
 e^{\lambda_{a,\sigma}}=\sigma(a),\quad
 e^{\lambda_{b,\sigma}}=\sigma(b),\quad
             \lambda_{a,\sigma}=\sigma(c)x\lambda_{b,\sigma}.
\]
Then
\[
                             2\le\mu(x)\le3d/s.
\]
\end{theorem}
\begin{proof}
Dirichlet's theorem, Lemma~\ref{prelim:dirichlet}, gives the lower
bound because $x$ is real and irrational.  For the upper bound,
suppose that an exponent $\nu>3d/s$ admits arbitrarily large reduced
approximants $r_i=p_i/q_i$ with
$|x-r_i|\le q_i^{-\nu}$.  Select distinct nonzero approximants
successively as in the rational-slope proof, and put
$w_i=\lceil\log q_i\rceil$.

Use the matrix of that proof with torus centers $(b^j,a^j)$ and
slopes $cr_i$.  Its entries lie in $E$.  The centers are distinct:
equality for two different indices would make both $a$ and $b$
roots of unity.  The preceding lemma therefore supplies a nonzero
full-row minor $\Delta_H\in E$, with one fixed set of selected
columns.  Those columns remain fixed throughout the norm argument.

We spell out the additional denominator clearing.  Choose positive
integers $u,v_a,v_b$ such that $uc,v_aa,v_bb$ are algebraic
integers.  With the previous $L_i$ and $G_i$, set
$U_i=uq_iL_i$.  Then
\[
 U_i\bigl(G_i(s)-cr_iG_i(t)\bigr)
       =uq_iL_iG_i(s)-p_i(uc)L_iG_i(t)
\]
has algebraic-integer coefficients.  Scale a column
$Y^hZ^kX^\gamma$ by
\[
 v_b^{(K-1)h}v_a^{(K-1)k}\prod_iU_i^{\gamma_i},
\]
and a row of transverse index $\beta$ by
$\prod_iU_i^{-\beta_i}$.  Every resulting entry is an algebraic
integer: the torus factors clear $(b^j)^h(a^j)^k$ for $j<K$,
and the additive factors clear precisely the powers remaining
after $[u^\beta]$ extraction.

As before, a nonzero determinant term gives
$J_i=\sum_{\rm columns}\gamma_i-\sum_{\rm rows}\beta_i\ge0$.
Thus the total determinant multiplier $C_H$ is a positive rational
integer, and $C_H\Delta_H$ is a nonzero algebraic integer.  In the
notation of the preceding section,
\[
 \frac{\log C_H}{MH}
 \le 1-\overline b_H+\frac{\Lambda F_0}{v}
       +\frac{\log u}{w_*}+O(K/w_0),
       \qquad 0\le\overline b_H\le\theta.
\]
Indeed the extra $u$ contributes
$(\log u)\sum_iJ_i/(MH)\le(\log u)/w_*$.  No degree factor
is introduced until the field norm is taken.

At a good embedding $\sigma$, replace the truncated logarithms
by full logarithms in this same selected minor.  The shear adds
only terms of weight greater than $w_i/\theta$, so its coefficient
matrix is triangular with diagonal one over $E$.  Applying
$\sigma$ preserves this determinant identity.  Define
\[
 f_{\gamma,P,\sigma}(z,w)
 =[v^\gamma]P(e^z,e^w,
             w-\sigma(c)xz+v_1,\ldots,w-\sigma(c)xz+v_m).
\]
The tests occur at
\[
 z=j\lambda_{b,\sigma}+\log(1+t),\qquad
 w=j\lambda_{a,\sigma}+\log(1+s).
\]
By the matching hypothesis the constant term of
$w-\sigma(c)xz$ is zero.  The exact difference between the full
matrix's $i$th additive coordinate and this common analytic
coordinate is
\[
                         \sigma(c)(x-r_i)\log(1+t).
\]
Consequently the previous finite translation identity and
bivariate Taylor collision estimate apply.  The extra factor
$\sigma(c)$ in each translation power contributes only
$O(1/w_*)$ to the normalized logarithmic bound.  The fixed complex
logarithms merely change the constant multiplying the Cauchy
radius $K$.  Entire-function coefficient vectors need only be
common across rows within a single embedding; the determinant
argument never requires them to agree at different embeddings.

There are finitely many embeddings.  We may therefore use one
upper error $E_{\rm an}$ for all good embeddings, obtaining
\[
 \frac{\log|\sigma\Delta_H|}{MH}
 \le E_{\rm an}+o(1)+
 \max\{-c_2L+o(1),-\nu(A(1-\eta)-\overline b_H)\}.
\]
At a bad embedding, bound the truncated matrix directly on
$|t|=|s|=1/2$ and $|u_i|=1$.  The truncated logarithms are bounded
uniformly in their lengths, the slopes $\sigma(c)r_i$ are bounded
once the approximants lie in a fixed neighborhood of $x$, and the
torus centers have logarithmic size $O(K)$.  Coefficient extraction
and the determinant inequality then give
\[
 \frac{\log|\sigma\Delta_H|}{MH}
      \le E_{\rm bad}+o(1),\qquad
 E_{\rm bad}=O(K/w_0+1/v+1/w_*).
\]
All constants here depend only on the fixed algebraic data and
chosen logarithms, not on $H$ or the heights of the selected
approximants.

Put $D=d/s$.  The nonzero integer norm satisfies
\[
 0\le\log\bigl|N_{E/\mathbb Q}(C_H\Delta_H)\bigr|
       =d\log C_H+\sum_\sigma\log|\sigma\Delta_H|.
\]
Using the preceding estimates and dividing by $sMH$ gives the
same two sufficient strict comparisons as in
Theorem~\ref{ratio:matching}:
\[
 \nu(A(1-\eta)-\theta)>D(1-\theta)+E,
                  \qquad c_2L>D+E,
\]
where $E=D E_{\rm ar}+E_{\rm an}+(D-1)E_{\rm bad}$ and
$E_{\rm ar}$ includes the displayed denominator costs.  For the
first comparison the gap at row grade $\overline b_H$ is
\[
 \nu A(1-\eta)-D-(\nu-D)\overline b_H.
\]
Because $\nu>D$, its minimum on $[0,\theta]$ occurs at $\theta$.
The second comparison uses $D(1-\overline b_H)\le D$.

Finally choose $2/3<b_0<1-D/\nu$, put
$\theta=1-\delta$ and $A=1-b_0\delta$, and take $\delta>0$
small.  Then $\nu(A-\theta)>D(1-\theta)$ and $A^3<\theta^2$.
Take $\eta$ small enough to retain the first strict gap.  The
parameter choices of Section~\ref{ratio:parameters} make $L$
arbitrarily large and $K/w_0,1/v$ arbitrarily small.  After fixing
that finite dimension, choose the approximants successively to
meet the interpolation thresholds and make all $1/w_*$ errors
small; finally let $H$ tend to infinity.  Both comparisons hold,
contradicting the norm inequality.  This excludes every
$\nu>3d/s$ and proves the upper bound.
\end{proof}

For nonzero rational $c$, the same conclusion follows from the
unnormalized quotient theorem applied to $cx$, and the
rational-scaling case of Lemma~\ref{prelim:mobius}.

\begin{corollary}[A circular period divided by a rational logarithm]
\label{ratio:pi-log}
For every positive rational $a\ne1$ and every positive rational $D$,
\[
                         \boxed{\displaystyle
             2\le\mu\!\left(\frac{\pi}{\sqrt D\log a}\right)\le3.}
\]
In particular $2\le\mu(\pi/\log2)\le3$.
\end{corollary}
\begin{proof}
Write $x=\pi/(\sqrt D\log a)$.  The denominator is nonzero, so
$x$ is real and nonzero.  First verify the irrationality required
by Theorem~\ref{ratio:normalized}.  If $x$ were algebraic, then
$i\sqrt D\,x$ would be a nonreal algebraic number, hence an
algebraic irrational number.  Gel'fond--Schneider applied to the
algebraic base $a\ne0,1$ says that its power defined using the
real logarithm of $a$ is transcendental.  But that power is
\[
       \exp(i\sqrt D\,x\log a)=\exp(i\pi)=-1,
\]
a contradiction.  Thus $x$ is transcendental, in particular
irrational.

Now work in the imaginary quadratic field
$E=\mathbb Q(\sqrt{-D})$, using torus bases $-1,a$ and
normalization $c=i\sqrt D$.  The second torus base is not a root
of unity, since it is positive and different from one.  At the
identity choose logarithms $i\pi,\log a$.  At conjugation choose
$-i\pi,\log a$; conjugation also sends $c$ to $-c$.  Thus at
both embeddings the first logarithm equals $\sigma(c)x$ times
the second.  Both embeddings are good, so $s=d=2$ and the
theorem gives $2\le\mu(x)\le3$.
\end{proof}

For $D=1$ the arithmetic also has a direct description: the
cleared nonzero determinant lies in $\mathbb Z[i]$, whence
\[
                         |C_H\Delta_H|\ge1.
\]
More generally, a nonzero algebraic integer $\alpha$ in an
imaginary quadratic field has
$|\alpha|^2=N_{E/\mathbb Q}(\alpha)\in\mathbb Z_{>0}$.
Thus $|\alpha|\ge1$, and the principal arithmetic cost is
$1-\overline b_H$, exactly as in the rational two-logarithm
argument.  This agrees with the averaged-norm calculation at
$d/s=1$.

\begin{corollary}[Arctangent divided by a rational logarithm]
\label{ratio:atan-log}
For every nonzero rational $r$ and every positive rational $a\ne1$,
\[
                         \boxed{\displaystyle
              2\le\mu\!\left(\frac{\arctan r}{\log a}\right)\le3.}
\]
\end{corollary}
\begin{proof}
Set $x=\arctan r/\log a$, which is real and nonzero.  If $x$
were algebraic, the exponent $2ix$ would be nonreal algebraic
and therefore irrational.  Gel'fond--Schneider would make
$\exp(2ix\log a)$ transcendental, whereas
\[
          \exp(2ix\log a)=\exp(2i\arctan r)
                         =\frac{1+ir}{1-ir}\in\mathbb Q(i).
\]
This contradiction proves transcendence, hence irrationality.

In $E=\mathbb Q(i)$ use torus bases $(1+ir)/(1-ir)$ and $a$,
normalization $c=2i$, and logarithms $2i\arctan r,\log a$.
They are both nonzero.  Conjugation negates the first logarithm
and $c$, while preserving the second logarithm.  Hence both
embeddings give the same normalized target $x$.  The base $a$
is not a root of unity, even when the first base is one (as can
happen for $r=\pm1$).  The normalized theorem applies with
$s=d=2$ and proves both bounds.
\end{proof}

\begin{corollary}[A real quadratic logarithm divided by a rational logarithm]
\label{ratio:quadratic-log}
Let $D>0$ be rational and nonsquare, and let
$a\in\mathbb Q(\sqrt D)$ be positive, different from $1$, and
have norm $1$ or $-1$.  For every positive rational $b\ne1$,
\[
                         \boxed{\displaystyle
       2\le\mu\!\left(\frac{\log a}{\sqrt D\,\log b}\right)\le3.}
\]
In particular, writing $\varphi=(1+\sqrt5)/2$,
\[
 2\le\mu\!\left(\frac{\log(1+\sqrt2)}{\sqrt2\log2}\right)\le3,
 \qquad
 2\le\mu\!\left(\frac{\log\varphi}{\sqrt5\log2}\right)\le3.
\]
\end{corollary}
\begin{proof}
First suppose $N_{E/\mathbb Q}(a)=1$, where
$E=\mathbb Q(\sqrt D)$, and write
$x=\log a/(\sqrt D\log b)$.  This is a nonzero real number.
If $x$ were algebraic and $\sqrt D\,x$ were irrational, then
Gel'fond--Schneider applied to $b$ would contradict
\[
                  \exp(\sqrt D\,x\log b)=a.
\]
The remaining possibility is a nonzero rational exponent
$\sqrt D\,x=u/v$, with integers $u\ne0$ and $v>0$.  The real
logarithm equality then gives $a^v=b^u$.  Taking quadratic norms
gives
\[
                 1=N(a)^v=N(b)^u=b^{2u},
\]
which is impossible for positive $b\ne1$ and $u\ne0$.
Thus $x$ is transcendental and in particular irrational.

Use torus bases $a,b$ and normalization $c=\sqrt D$.
At the identity take real logarithms $\log a,\log b$.
The other conjugate of $a$ is $a^{-1}>0$, while $b$ is fixed;
at that embedding take $-\log a,\log b$.  Since conjugation
also negates $c$, both embeddings satisfy the matching identity
for $x$.  The rational base $b$ is not a root of unity.
Theorem~\ref{ratio:normalized}, with $s=d=2$, therefore gives
$2\le\mu(x)\le3$.

If $N(a)=-1$, put $a'=a^2$.  Then $a'>0$, $a'\ne1$, and
$N(a')=1$.  The norm-one case already proved that
$\log a'/(\sqrt D\log b)=2x$ is transcendental; hence $x$
is also transcendental.  Apply the normalized theorem directly
to torus bases $a',b$ and normalization $c'=2\sqrt D$.
At the two embeddings the first logarithms are
$2\log a$ and $-2\log a$, respectively, while the second is
$\log b$ and $c'$ changes sign.  They therefore match the
unchanged target $x$, proving the same two bounds.
Finally $1+\sqrt2$ and $\varphi$ have norm minus one, which
establishes the displayed examples.
\end{proof}

For example, the circular-period corollary with $D=1$ and $a=2$
is equivalent to the following fixed two-term bound: for every
$\varepsilon>0$ a constant $C_\varepsilon>0$ satisfies
\[
 |p\pi+q\log2|
    \ge C_\varepsilon\max(1,|p|,|q|)^{-2-\varepsilon}
                 \qquad((p,q)\in\mathbb Z^2\setminus\{(0,0)\}).
\]
For $p\ne0$, factor the form as
$p\log2\,(\pi/\log2+q/p)$ and apply the exponent-three bound;
when $-q/p$ stays near the fixed target, the height is comparable
to $|p|$.  Outside such a neighborhood, the form is bounded below
by a positive multiple of the height after also separating the
region of large $|q/p|$.  The case $p=0$ is immediate.  Conversely,
substitution of $(p,q)=(q,-p)$ in this linear-form inequality and
division by $q|\log2|$ gives the corresponding exponent-three
lower bounds for rational approximation.  These statements concern
fixed bases; no uniform dependence of $C_\varepsilon$ on their
heights is asserted.

\section{Quadratic logarithmic families: arithmetic and analytic proofs}
\label{extquad:section}

This section supplies the arithmetic and analytic details for the quadratic
families used in the preceding discussion. The arithmetic assertions concern
rational parameters and ordinary rational approximation to real numbers.
The analytic assertions hold more generally for nonzero real parameters,
on the domains stated below. Each proof is accompanied by its exact Lean
source correspondence. The general interpolation and determinant theorem
is used through its established scalar-matching consequence; the work here
is to construct its algebraic data, verify every embedding, and identify
the actual real and complex functions to which it applies.

\subsection{The common-scalar principle and rational linear combinations}
\label{extquad:matching}

For clarity, the all-embedding consequence needed throughout this section
has the following form. Let $E$ be a number field, let $A,c\in E$ with
$c\ne0$, and let $x\in\R\setminus\{0\}$. Suppose that
\begin{equation}\label{extquad:all-matching}
 \exp\bigl(\sigma(c)x\bigr)=\sigma(A)
 \qquad\text{for every embedding }\sigma:E\hookrightarrow\C.
\end{equation}
Then, for every $\nu>2$, there is an integer $Q\ge2$ such that
\begin{equation}\label{extquad:all-denominators}
 q^{-\nu}\le\left|x-\frac pq\right|
 \qquad(p\in\Z,\ q\in\Z,\ q\ge Q).
\end{equation}
This is the precise all-denominator lower bound used here. It first implies
that $x$ is irrational: a rational $x$ would have exact representations
with arbitrarily large denominator multiples. It then implies
$\mu(x)\le2$, and the real Dirichlet lower bound gives $\mu(x)=2$.

The scalar $c$ need not be an algebraic integer. Choose a positive integer
$M$ for which $Mc$ is integral. Equation~\eqref{extquad:all-matching} gives
\[
 \exp\bigl(\sigma(Mc)x\bigr)=\sigma(A^M),
\]
so the integral-scalar theorem applies without changing $x$. In particular,
none of the applications below presupposes that a rational square root
is integral, or that multiplication by an arbitrary algebraic number
preserves an irrationality exponent.

\paragraph{Lean correspondence.}
The endpoint is
\path{QuadraticPi.scalarMatchingLogarithm_eventualLowerBound}
in \path{QuadraticPi/FullEmbeddingLogarithmTheorem.lean}; its hypotheses
are exactly the nonzero scalar, nonzero real target, and the identities
for all complex embeddings above. The integral-denominator reduction is
\path{QuadraticPi.ScalarMatchingPower.exists_integral_matching_power}.
The property \eqref{extquad:all-denominators} is
\path{QuadraticPi.EventualLowerBound}, defined in
\path{QuadraticPi/ExponentConclusion.lean}; the conclusion uses
\path{QuadraticPi.irrationalityExponent_eq_two_of_eventualLowerBound}.

\begin{proposition}[Rational closure for one common scalar]
\label{extquad:common-scalar-closure}
Let $I$ be a finite index set. Suppose $c\in E\setminus\{0\}$,
$A_j\in E$, and $x_j\in\R$ satisfy
\[
 \exp\bigl(\sigma(c)x_j\bigr)=\sigma(A_j)
 \qquad(j\in I,\ \sigma:E\hookrightarrow\C).
\]
For $q_j\in\Q$, put $X=\sum_{j\in I}q_jx_j$. If $X\ne0$, then
$X$ satisfies \eqref{extquad:all-denominators} and $\mu(X)=2$.
\end{proposition}
\begin{proof}
Choose one positive integer $N$ with $Nq_j=k_j\in\Z$ for every $j$.
Each $A_j$ is nonzero, since its image under a complex embedding is an
exponential. Define $B=\prod_{j\in I}A_j^{k_j}\in E$. For each $\sigma$,
\begin{align*}
 \exp\bigl(\sigma(Nc)X\bigr)
 &=\exp\left(\sum_{j\in I} k_j\sigma(c)x_j\right)\\
 &=\prod_{j\in I}\exp\bigl(\sigma(c)x_j\bigr)^{k_j}
 =\prod_{j\in I}\sigma(A_j)^{k_j}=\sigma(B).
\end{align*}
These equalities hold also for negative $k_j$, by the exponential identity
$\exp(-z)=\exp(z)^{-1}$. Since $Nc\ne0$ and $X\ne0$, the common-scalar
principle applies. The argument is an identity for the actual real sum
$X$; it requires no addition formula for principal logarithms.
\end{proof}

\paragraph{Lean correspondence.}
The integer $N$ and the coefficients $k_j$ are supplied by
\path{QuadraticPi.RationalSumDenominators.exists_common_positive_denominator}
in \path{QuadraticPi/RationalSumDenominators.lean}. The product and its
embedding identities are proved by
\path{QuadraticPi.scalarMatching_rational_sum}; the lower bound and exact
exponent are
\path{QuadraticPi.scalarMatching_rational_sum_eventualLowerBound} and
\path{QuadraticPi.scalarMatching_rational_sum_irrationalityExponent_eq_two},
all in \path{QuadraticPi/ScalarMatchingLinearCombination.lean}.

\begin{corollary}[Rational linear combinations of rational logarithms]
\label{p1:rational-log-sums}
Let $a_1,\ldots,a_n$ be positive rational numbers and
$r_1,\ldots,r_n\in\Q$. If $X=\sum_jr_j\log a_j\ne0$, then
$\mu(X)=2$.
\end{corollary}
\begin{proof}
Choose $N\ge1$ with $k_j=Nr_j\in\Z$ and set
$A=\prod_ja_j^{k_j}\in\Q_{>0}$. The real product and integer-power
identities give $NX=\log A$. In particular $A\ne1$.
The rational-logarithm case of Theorem~\ref{slog:thm:real} gives
$\mu(\log A)=2$, and invariance under multiplication by the nonzero
rational number $1/N$ gives the claim. Alternatively this is the case
$E=\Q$, $c=1$, $x_j=\log a_j$ of
Proposition~\ref{extquad:common-scalar-closure}.
\end{proof}
The latter formulation is a direct specialization of the completed Lean
theorem \path{QuadraticPi.scalarMatching_rational_sum_irrationalityExponent_eq_two}.
Thus a linear combination is permitted to involve several distinct
rational arguments. The hypothesis is that its actual value is nonzero,
not that each coefficient or each logarithm is nonzero.


\subsection{Normalized real quadratic logarithms and the actual field norm}
\label{extquad:real-quadratic}

\begin{theorem}[The coordinate form, including rational square parameters]
\label{extquad:coordinate-theorem}
Let $D\in\Q$, $D>0$, and $u,v\in\Q$. Put
$\alpha=u+v\sqrt D$. If
\begin{equation}\label{extquad:coordinate-assumptions}
 \alpha>0,\qquad \alpha\ne1,\qquad (u^2-Dv^2)^2=1,
\end{equation}
then
\[
 \mu\left(\frac{\log\alpha}{\sqrt D}\right)=2.
\]
The target also satisfies the all-denominator bound
\eqref{extquad:all-denominators}.
\end{theorem}
\begin{proof}
Take the actual field $E=\Q(\sqrt D)\subset\R$ and write
$\delta=\sqrt D\in E$. Use
\[
 x=\frac{\log\alpha}{\sqrt D},\qquad
 c=2\delta,\qquad A=(u+v\delta)^2.
\]
The parameter condition gives $\delta\ne0$, and positivity together with
$\alpha\ne1$ gives $x\ne0$. Every embedding $\sigma:E\hookrightarrow\C$
satisfies $\sigma(\delta)^2=D$, hence
$\sigma(\delta)=\sqrt D$ or $-\sqrt D$.

If $\sigma(\delta)=\sqrt D$, then
$\sigma(A)=\alpha^2=\exp(2\log\alpha)=\exp(\sigma(c)x)$.
For the other sign, put $\alpha'=u-v\sqrt D$. The squared norm condition
gives
\[
 \alpha^2(\alpha')^2=(u^2-Dv^2)^2=1,
 \qquad (\alpha')^2=\alpha^{-2}.
\]
Consequently
$\sigma(A)=\alpha^{-2}=\exp(-2\log\alpha)
=\exp(\sigma(c)x)$. This establishes
\eqref{extquad:all-matching} for every embedding.

Squaring $\alpha$ is essential to this proof when $u^2-Dv^2=-1$:
the conjugate of $\alpha$ is then $-\alpha^{-1}$, whereas the conjugate
of $A$ is still exactly $A^{-1}$. No logarithm of a negative real
conjugate is introduced. If $D$ is a rational square, $E$ has degree one;
the same proof checks its actual embedding and does not posit a second
embedding that the field does not possess.
\end{proof}

\paragraph{Lean correspondence.}
In \path{QuadraticPi/RationalNormalizedQuadraticLogarithmTheorem.lean},
the namespace \path{QuadraticPi.RationalNormalizedQuadraticLogField}
defines \path{FieldOf}, \path{delta}, \path{gamma}, \path{algebraicArgument},
and \path{target}. Its lemmas \path{embedding_delta},
\path{argument_sq_mul_conjugate_sq}, \path{conjugate_sq_eq_inv}, and
\path{all_embeddings_match} prove the steps above. The final declarations are
\path{QuadraticPi.rationalNormalizedQuadraticLogarithm_eventualLowerBound},
\path{QuadraticPi.rationalNormalizedQuadraticLogarithm_irrational}, and
\path{QuadraticPi.rationalNormalizedQuadraticLogarithm_irrationalityExponent_eq_two}.

\begin{theorem}[The actual quadratic-field norm formulation]
\label{extquad:actual-norm}
Let $D>0$ be rational and not a square in $\Q$, and let
$E=\Q(\sqrt D)\subset\R$. For $\alpha\in E$ with
\[
 \alpha>0,\qquad \alpha\ne1,\qquad
 N_{E/\Q}(\alpha)\in\{1,-1\},
\]
one has $\mu(\log\alpha/\sqrt D)=2$ and
\eqref{extquad:all-denominators}.
\end{theorem}
\begin{proof}
Here the field norm is the determinant of multiplication by $\alpha$
on the actual two-dimensional $\Q$-vector space $E$.
The map from the quadratic algebra $\Q[T]/(T^2-D)$ to $E$ sending
$T$ to $\sqrt D$ is surjective because its image contains the field
generator. The nonsquare hypothesis makes the source a field, so this
nonzero homomorphism is injective and is an algebra isomorphism.
Thus $\alpha=u+v\sqrt D$ for rational $u,v$. Relative to the basis
$1,\sqrt D$, multiplication by $\alpha$ has matrix
\[
 \begin{pmatrix}u&Dv\\v&u\end{pmatrix}.
\]
Its determinant is $u^2-Dv^2$. Transport of the determinant norm through
the algebra isomorphism therefore gives
$N_{E/\Q}(\alpha)=u^2-Dv^2$.
Either allowed value of the field norm implies
$(u^2-Dv^2)^2=1$, and Theorem~\ref{extquad:coordinate-theorem} applies.
\end{proof}

\paragraph{Lean correspondence.}
The actual field and the coordinate algebra are related by
\path{QuadraticPi.RealQuadraticFieldCoordinates.coordinateEquiv}
in \path{QuadraticPi/RealQuadraticFieldCoordinates.lean}.
The module \path{QuadraticPi/RealQuadraticFieldNorm.lean} proves
\path{QuadraticPi.RealQuadraticFieldCoordinates.quadraticAlgebra_norm}
and \path{QuadraticPi.RealQuadraticFieldCoordinates.exists_coordinates_norm}
using the determinant-defined \path{Algebra.norm} and its invariance under
algebra equivalence. The endpoints in
\path{QuadraticPi/RealQuadraticLogarithmNormTheorem.lean} are
\path{QuadraticPi.realQuadraticLogarithm_norm_eventualLowerBound},
\path{QuadraticPi.realQuadraticLogarithm_norm_irrational}, and
\path{QuadraticPi.realQuadraticLogarithm_norm_irrationalityExponent_eq_two}.

\begin{remark}\label{extquad:square-distinction}
The nonsquare hypothesis in Theorem~\ref{extquad:actual-norm} cannot simply
be deleted from its norm interpretation. For square $D$, the embedded
field $\Q(\sqrt D)$ is $\Q$, and its field norm is the identity, rather
than a determinant in two independent coordinates. Theorem
\ref{extquad:coordinate-theorem} is the separately proved statement that
allows square $D$, with its explicit coordinate condition. Neither
theorem assumes that $\alpha$ is an algebraic integer.
\end{remark}

\begin{corollary}[Rational linear combinations of conjugate logarithms]
\label{extquad:normalized-sums}
Fix $D\in\Q_{>0}$. For finitely many $u_j,v_j,q_j\in\Q$, suppose
\[
 \alpha_j=u_j+v_j\sqrt D>0,
 \qquad (u_j^2-Dv_j^2)^2=1.
\]
If
\[
 X=\frac1{\sqrt D}\sum_j q_j\log\alpha_j\ne0,
\]
then $\mu(X)=2$ and the all-denominator lower bound
\eqref{extquad:all-denominators} holds for $X$.
\end{corollary}
\begin{proof}
Write $\alpha_j^*=u_j-v_j\sqrt D$ and
$\varepsilon_j=u_j^2-Dv_j^2\in\{1,-1\}$. The elementary identity
$\alpha_j\alpha_j^*=\varepsilon_j$ gives
\[
 (\alpha_j^*)^2=\alpha_j^{-2}.
\]
Squaring is useful here because it treats both norm signs with the same
positive real logarithms. We do not take the real logarithm of
$\alpha_j^*$ when that conjugate is negative.

Choose a positive integer $N$ such that $k_j=Nq_j\in\Z$ for every $j$,
and put
\[
 E=\Q(\sqrt D),\qquad c=2N\sqrt D,\qquad
 B=\prod_j\alpha_j^{2k_j}\in E^\times.
\]
Negative $k_j$ cause no difficulty, since every $\alpha_j$ is positive.
At the specified real embedding, the ordinary real logarithm gives
\[
 \exp(cX)=\exp\left(2\sum_jk_j\log\alpha_j\right)=B.
\]
If $D$ is nonsquare, the other embedding $\tau$ sends $\sqrt D$ to
$-\sqrt D$. Consequently
\[
 \tau(c)=-c,\qquad
 \tau(B)=\prod_j(\alpha_j^*)^{2k_j}
         =\prod_j\alpha_j^{-2k_j}=B^{-1}
         =\exp(\tau(c)X).
\]
Thus the same real target $X$ has the required exponential identity at
both embeddings of $E$. If $D$ is square, $E=\Q$ has only its identity
embedding, and the first identity already verifies every embedding.
Since $c\ne0$ and $X\ne0$, Theorem~\ref{conj:partial} with all embeddings
matched proves the upper bound two. Its irrationality argument and
Dirichlet's theorem give the lower bound two. Equivalently, the
all-embedding endpoint in Section~\ref{extquad:matching} gives
\eqref{extquad:all-denominators} directly.
\end{proof}

\paragraph{Completed Lean theorem.}
This entire assertion, including rational coefficients of either sign,
is formalized in
\path{QuadraticPi/NormalizedQuadraticLogarithmLinearCombination.lean} as
\path{QuadraticPi.normalizedQuadraticLogarithm_rational_sum_eventualLowerBound}
and
\path{QuadraticPi.normalizedQuadraticLogarithm_rational_sum_irrationalityExponent_eq_two}.
The exact exponent declaration was rechecked with its transitive axioms
in the audit of 12 October 2026 described in
Section~\ref{app:formal-status}. Individual terms, or their coefficients,
may vanish; the hypothesis concerns the final sum. The parameter $D$ is
common to all terms. No assertion about unrelated quadratic fields is
needed or used.

\subsection{Rational values of the positive and circular families}
\label{extquad:rational-families}

For $D>0$, define the real branch
\begin{equation}\label{extquad:positive-family}
 f_D(x)=\frac1{\sqrt D}
 \log\frac{1+\sqrt D\,x}{1-\sqrt D\,x},
 \qquad |\sqrt D\,x|<1.
\end{equation}
For $d>0$, the corresponding negative-parameter branch is
\begin{equation}\label{extquad:circular-family}
 f_{-d}(x)=\frac{2}{\sqrt d}\arctan(\sqrt d\,x),
 \qquad x\in\R.
\end{equation}
In the next two theorems the parameters and evaluation points are
rational; the wider real-variable definitions will be used for analysis.

\begin{theorem}[Positive rational parameters]
\label{extquad:positive-rational}
Let $D\in\Q_{>0}$ and $r\in\Q\setminus\{0\}$ with
$|\sqrt D\,r|<1$. Then $\mu(f_D(r))=2$.
More generally, every nonzero finite rational linear combination of
admissible $f_D(r_j)$, at the same $D$, has exponent two.
Both conclusions have the all-denominator lower bound
\eqref{extquad:all-denominators}.
\end{theorem}
\begin{proof}
The branch condition makes $1+\sqrt D\,r$ and $1-\sqrt D\,r$ positive.
Rationalizing the denominator gives
\begin{equation}\label{extquad:rational-coordinates}
 \frac{1+\sqrt D\,r}{1-\sqrt D\,r}
 =u+v\sqrt D,\qquad
 u=\frac{1+Dr^2}{1-Dr^2},\quad v=\frac{2r}{1-Dr^2}.
\end{equation}
Here $1-Dr^2=(1-\sqrt D\,r)(1+\sqrt D\,r)>0$, so all displayed
denominators are nonzero. Direct calculation gives
\[
 u^2-Dv^2
 =\frac{(1+Dr^2)^2-4Dr^2}{(1-Dr^2)^2}=1.
\]
The quotient in \eqref{extquad:rational-coordinates} equals one only
when $2\sqrt D\,r=0$, which would force $r=0$.
Theorem~\ref{extquad:coordinate-theorem} proves the single-value assertion.
For a finite sum, use the same coordinates separately for each $r_j$ and
apply Corollary~\ref{extquad:normalized-sums}. Evaluation points equal to
zero are allowed in the sum, provided that its total value is nonzero.
\end{proof}

\paragraph{Lean correspondence.}
The coordinate and domain facts are \path{denominator_pos},
\path{argument_pos}, \path{argument_eq_coordinates}, \path{coordinate_norm},
and \path{argument_ne_one} in the namespace
\path{QuadraticPi.PositiveQuadraticLogarithm}, module
\path{QuadraticPi/PositiveQuadraticLogarithmCoordinates.lean}.
The module \path{QuadraticPi/PositiveQuadraticLogarithmTheorem.lean}
proves \path{QuadraticPi.positiveQuadraticLogarithm_irrationalityExponent_eq_two}
and
\path{QuadraticPi.positiveQuadraticLogarithm_rational_sum_irrationalityExponent_eq_two},
with corresponding \path{eventualLowerBound} declarations.

\begin{theorem}[Circular rational parameters and an additional normalized constant]
\label{extquad:circular-rational}
Let $d\in\Q_{>0}$. For every nonzero $r\in\Q$,
\[
 \mu\left(\frac{2\arctan(\sqrt d\,r)}{\sqrt d}\right)=2,
 \qquad \mu\left(\frac{\pi}{\sqrt d}\right)=2.
\]
More generally, if $q_0,q_j,r_j\in\Q$ and
\[
 X=q_0\frac{\pi}{\sqrt d}+\sum_jq_j f_{-d}(r_j)\ne0,
\]
then $\mu(X)=2$. Every assertion also has
\eqref{extquad:all-denominators}. There is no size restriction on the
rational $r_j$ in this theorem.
\end{theorem}
\begin{proof}
Work in the actual imaginary quadratic field
$E=\Q(\ii\sqrt d)\subset\C$, and put $\delta=\ii\sqrt d$.
Every embedding sends $\delta$ to $\delta$ or $-\delta$, because
$\delta^2=-d$. For a rational $r$, use the algebraic base
\[
 A_r=\frac{1+r\delta}{1-r\delta}\in E.
\]
The denominator is nonzero: at the distinguished embedding its real
part is one. The elementary identity
\begin{equation}\label{extquad:arctan-exponential}
 \exp(2\ii\arctan t)=\frac{1+\ii t}{1-\ii t}
 \qquad(t\in\R)
\end{equation}
shows that $\exp(\delta f_{-d}(r))=A_r$ at that embedding. Under the
negative sign, the base becomes $A_r^{-1}$ and the exponential also
becomes its reciprocal. Thus every embedding matches with the same
scalar $c=\delta$. If $r\ne0$, then $\arctan(\sqrt d\,r)\ne0$, so
the common-scalar theorem yields exponent two.

For $x_0=\pi/\sqrt d$, the same scalar gives
$\exp(\delta x_0)=\exp(\ii\pi)=-1$. At the other embedding the value
is $\exp(-\ii\pi)=-1$ as well, so the algebraic base is $A_0=-1$.
This proves the assertion for $x_0$, and adjoining this one extra term
to the finite family permits Proposition~\ref{extquad:common-scalar-closure}
to prove the final statement.
\end{proof}

\paragraph{Lean correspondence.}
The actual field, generator, and two-sign embedding statement occur in
\path{QuadraticPi/CircularQuadraticLogField.lean}. The identities above
are \path{exp_generator_value}, \path{all_embeddings_match},
\path{exp_generator_period}, and \path{all_embeddings_match_period}
in the namespace \path{QuadraticPi.CircularQuadraticLogarithm}, module
\path{QuadraticPi/CircularQuadraticLogarithmTheorem.lean}.
The exact-exponent endpoints are
\path{QuadraticPi.circularQuadraticLogarithm_irrationalityExponent_eq_two},
\path{QuadraticPi.rationalNormalizedPi_irrationalityExponent_eq_two}, and
\path{QuadraticPi.circularQuadraticLogarithm_rational_sum_irrationalityExponent_eq_two}.
The source calls $\pi/\sqrt d$ \path{period}; its stated exponential is
$-1$. An additive period of $x\mapsto\exp(\ii\sqrt d\,x)$ is
$2\pi/\sqrt d$, so no factor of two is suppressed in the proof.

\subsection{Real differentiation and the convergent real series}
\label{extquad:real-analysis}

In the remainder of this section, $D$ may be any nonzero real number.
Define $f_D$ by \eqref{extquad:positive-family} for $D>0$ and by
\eqref{extquad:circular-family} with $d=-D$ for $D<0$.
Its stated real domain is
\begin{equation}\label{extquad:real-domain}
 \mathcal I_D=
 \begin{cases}
 \{x\in\R:|\sqrt D\,x|<1\},&D>0,\\
 \R,&D<0.
 \end{cases}
\end{equation}

\begin{proposition}[Derivative and differential identity]
\label{extquad:real-derivative}
For $x\in\mathcal I_D$,
\[
 1-Dx^2>0,\qquad
 f_D'(x)=\frac{2}{1-Dx^2},\qquad
 (1-Dx^2)f_D'(x)=2,
 \qquad f_D(0)=0.
\]
\end{proposition}
\begin{proof}
If $D>0$, put $s=\sqrt D$. The two factors $1\pm sx$ are positive
on $\mathcal I_D$, and hence $(1-sx)(1+sx)=1-Dx^2>0$.
With $Q(x)=(1+sx)/(1-sx)$, the quotient rule gives
\[
 Q'(x)=\frac{2s}{(1-sx)^2},\qquad
 \frac1s\frac{Q'(x)}{Q(x)}=\frac2{1-Dx^2}.
\]
The real logarithm is differentiable at the positive value $Q(x)$,
which proves the desired formula.

For $D=-d<0$, the denominator is $1+dx^2>0$ for every real $x$.
The chain rule for the arctangent gives
\[
 \frac{d}{dx}\left(\frac{2\arctan(\sqrt d\,x)}{\sqrt d}\right)
 =\frac2{1+(\sqrt d\,x)^2}=\frac2{1+dx^2}.
\]
Multiplication by the nonzero denominator proves the differential
identity in either case. Direct substitution gives $f_D(0)=0$.
\end{proof}

\paragraph{Lean correspondence.}
The module \path{QuadraticPi/QuadraticLogarithmicFamilyDerivative.lean}
defines the real functions \path{positiveValue}, \path{circularValue},
\path{value}, and the domain predicate \path{Admissible}, all under
\path{QuadraticPi.QuadraticLogarithmicFamily}. Its endpoints are
\path{value_hasDerivAt}, \path{value_deriv}, \path{value_ode}, and
\path{value_zero}; \path{value_pos_rat} and \path{value_neg_rat}
identify these real functions with the arithmetic rational-input
definitions. The domain predicate excludes $D=0$. No derivative-two
claim at that excluded parameter is part of the theorem.

\begin{theorem}[The real power series]
\label{extquad:real-taylor}
For $D\in\R\setminus\{0\}$ and $|D|x^2<1$,
\begin{equation}\label{extquad:real-series}
 f_D(x)=2\sum_{n=0}^{\infty}\frac{D^n x^{2n+1}}{2n+1},
\end{equation}
and the displayed series is absolutely convergent.
\end{theorem}
\begin{proof}
For $D>0$, set $t=\sqrt D\,x$, so $|t|<1$. The standard convergent
logarithm series gives
\[
 \log(1+t)-\log(1-t)=2\sum_{n\ge0}\frac{t^{2n+1}}{2n+1}.
\]
Both $1+t$ and $1-t$ are positive, so the left side is exactly
$\log((1+t)/(1-t))$. Divide by $\sqrt D$ and use
\[
 (\sqrt D\,x)^{2n+1}=\sqrt D\,D^n x^{2n+1}
\]
to obtain \eqref{extquad:real-series}.
For $D=-d<0$, use instead
$\arctan t=\sum_{n\ge0}(-1)^nt^{2n+1}/(2n+1)$ with
$t=\sqrt d\,x$ and $|t|<1$. Multiplication by $2/\sqrt d$ gives
the coefficient $(-d)^n=D^n$.

For either sign, put $\rho=|D|x^2<1$. The absolute value of the
$n$th summand is at most $2|x|\rho^n$, so a convergent geometric
series proves absolute convergence. The circular function itself is
defined for all real $x$; the series equality asserted here uses the
smaller open interval $|D|x^2<1$.
\end{proof}

\paragraph{Lean correspondence.}
In \path{QuadraticPi/QuadraticLogarithmicFamilyTaylor.lean},
\path{positiveValue_hasSum} uses
\path{Real.hasSum_log_sub_log_of_abs_lt_one}, and
\path{circularValue_hasSum} uses \path{Real.hasSum_arctan}.
The combined declarations in \path{QuadraticPi.QuadraticLogarithmicFamily}
are \path{value_hasSum}, \path{value_eq_tsum}, and
\path{value_series_absolutely_summable}. Their Lean hypothesis
$|Dx^2|<1$ is equivalent to the real condition above.

\subsection{The principal complex branch and its derivative}
\label{extquad:complex-analysis}

Fix $D\in\R\setminus\{0\}$ and prescribe the square root
\[
 \delta_D=\begin{cases}\sqrt D,&D>0,\\ \ii\sqrt{-D},&D<0.
 \end{cases}
 \qquad \delta_D^2=D,\quad \delta_D\ne0.
\]
Let $\operatorname{Log}$ denote the principal complex logarithm and set
\begin{equation}\label{extquad:complex-function}
 F_D(z)=\frac1{\delta_D}\operatorname{Log}
       \frac{1+\delta_Dz}{1-\delta_Dz}.
\end{equation}
The logarithm is holomorphic on the slit plane
$\C\setminus(-\infty,0]$. All complex differentiability assertions
below refer to the displayed principal branch.

\begin{proposition}[Agreement with the real branches]
\label{extquad:branch-agreement}
For every $x\in\mathcal I_D$, the value $F_D(x)$ is real and equals
$f_D(x)$. When $D<0$, this holds for every finite real $x$.
\end{proposition}
\begin{proof}
For $D>0$, the quotient is positive real, so its principal complex
logarithm is the real logarithm. Suppose $D=-d<0$ and put
$t=\sqrt d\,x$. Identity~\eqref{extquad:arctan-exponential} gives
\[
 \frac{1+\ii t}{1-\ii t}=\exp(2\ii\arctan t).
\]
The strict inequalities $-\pi/2<\arctan t<\pi/2$ imply
$-\pi<2\arctan t<\pi$. Therefore the principal logarithm of this
exponential is exactly $2\ii\arctan t$, with no multiple of $2\pi\ii$.
Dividing by $\ii\sqrt d$ yields $f_{-d}(x)$.
These inequalities also show that the quotient lies in the slit plane
for every real $t$.
\end{proof}

\paragraph{Lean correspondence.}
The definitions \path{complexRoot} and \path{complexValue}, and the
lemmas \path{principal_log_cayley}, \path{cayley_mem_slitPlane},
\path{circularValue_complex_branch}, \path{positiveValue_complex_branch},
and \path{value_complex_branch}, are in the namespace
\path{QuadraticPi.QuadraticLogarithmicFamily}, module
\path{QuadraticPi/QuadraticLogarithmicFamilyComplexBranch.lean}.
The key branch step applies \path{Complex.log_exp} with the explicit
arctangent bounds; agreement is not inferred from equality of exponentials
alone.

\begin{theorem}[Principal-branch differentiation on a proved domain]
\label{extquad:complex-derivative}
If
\[
 \frac{1+\delta_Dz}{1-\delta_Dz}\in\C\setminus(-\infty,0],
\]
then $1-Dz^2\ne0$ and
\[
 F_D'(z)=\frac2{1-Dz^2}.
\]
In particular, $F_D$ is holomorphic on the open disc
\begin{equation}\label{extquad:complex-disc}
 \mathcal D_D=\{z\in\C:|\delta_Dz|<1\},
\end{equation}
and there it satisfies $(1-Dz^2)F_D'(z)=2$ and $F_D(0)=0$.
\end{theorem}
\begin{proof}
Write $w=\delta_Dz$. Membership of the quotient in the slit plane
ensures that the quotient is nonzero and that both $1-w$ and $1+w$
are nonzero. Hence
\[
 1-Dz^2=(1-w)(1+w)\ne0.
\]
The complex quotient and chain rules, followed by the derivative of
the principal logarithm on the slit plane, give
\[
 F_D'(z)
 =\frac1{\delta_D}
   \frac{2\delta_D}{(1-w)^2}
   \frac{1-w}{1+w}
 =\frac2{1-Dz^2}.
\]
To check the entire disc, rationalize the complex denominator:
\[
 \operatorname{Re}\frac{1+w}{1-w}
 =\frac{1-|w|^2}{|1-w|^2}>0
 \qquad(|w|<1).
\]
Thus the quotient lies in the right half-plane and in particular in
the slit plane. The set \eqref{extquad:complex-disc} is open and contains
zero. The derivative theorem holds at each of its points, giving
holomorphy and the differential identity. Substitution at zero gives
$\operatorname{Log}1/\delta_D=0$.
\end{proof}

\paragraph{Lean correspondence.}
The source \path{QuadraticPi/QuadraticLogarithmicFamilyHolomorphic.lean}
defines \path{complexDisc} and proves \path{complexDisc_isOpen},
\path{zero_mem_complexDisc}, \path{disc_quotient_re_pos},
\path{disc_quotient_mem_slitPlane}, and \path{complex_denominator_ne_zero}.
The stronger pointwise derivative is
\path{QuadraticPi.QuadraticLogarithmicFamily.complexValue_hasDerivAt_of_slitPlane}.
Its disc corollaries are \path{complexValue_hasDerivAt},
\path{complexValue_differentiableOn}, \path{complexValue_deriv}, and
\path{complexValue_ode}; the basepoint identity is \path{complexValue_zero}.

\subsection{The complex Taylor expansion of the specified branch}
\label{extquad:complex-taylor}

\begin{theorem}[Complex Taylor expansion with absolute convergence]
\label{extquad:complex-series-theorem}
For real $D\ne0$ and $z\in\mathcal D_D$,
\begin{equation}\label{extquad:complex-series}
 F_D(z)=2\sum_{n=0}^{\infty}\frac{D^nz^{2n+1}}{2n+1},
 \qquad
 \sum_{n=0}^{\infty}
 \left|\frac{2D^nz^{2n+1}}{2n+1}\right|<\infty.
\end{equation}
The sum is the same principal-logarithm function as in
\eqref{extquad:complex-function}.
\end{theorem}
\begin{proof}
First let $|w|<1$. Apply the convergent complex arctangent series to
$\zeta=-\ii w$:
\[
 \operatorname{Arctan}\zeta
 =\sum_{n\ge0}\frac{(-1)^n\zeta^{2n+1}}{2n+1}.
\]
With the principal-logarithm convention used in that series theorem,
\[
 \operatorname{Arctan}\zeta
 =-\frac{\ii}{2}\operatorname{Log}
      \frac{1+\ii\zeta}{1-\ii\zeta}.
\]
Consequently $2\ii\operatorname{Arctan}(-\ii w)
=\operatorname{Log}((1+w)/(1-w))$.
For each $n$,
\[
 2\ii(-1)^n(-\ii w)^{2n+1}=2w^{2n+1},
\]
so multiplication of the convergent series by $2\ii$ yields
\[
 \operatorname{Log}\frac{1+w}{1-w}
 =\sum_{n\ge0}\frac{2w^{2n+1}}{2n+1}.
\]
This derivation identifies the actual principal logarithm and does not
use an unrestricted identity $\operatorname{Log}(a/b)
=\operatorname{Log}a-\operatorname{Log}b$.

Now take $w=\delta_Dz$ and divide by $\delta_D\ne0$. The relation
$\delta_D^2=D$ gives
\[
 (\delta_Dz)^{2n+1}=\delta_D D^n z^{2n+1},
\]
which proves the first identity in \eqref{extquad:complex-series}.
Also $\rho=|D||z|^2=|\delta_Dz|^2<1$, and the absolute value of its
$n$th summand is bounded by $2|z|\rho^n$. The geometric series proves
the second assertion.
\end{proof}

\paragraph{Lean correspondence.}
The source \path{QuadraticPi/QuadraticLogarithmicFamilyComplexTaylor.lean}
proves \path{rotated_arctan_odd_pow}, \path{principal_log_cayley_hasSum},
and \path{complexRoot_mul_odd_pow} in the namespace
\path{QuadraticPi.QuadraticLogarithmicFamily}. The final convergence,
sum identity, and absolute convergence statements are, respectively,
\path{complexValue_hasSum}, \path{complexValue_eq_tsum}, and
\path{complexValue_series_absolutely_summable}. The input series theorem
is Mathlib's \path{Complex.hasSum_arctan}.

\begin{remark}[Scope of the analytic identification]
\label{extquad:scope}
The arithmetic exponent-two results above apply to rational parameters
under their stated nonvanishing and branch hypotheses. The analytic
proofs establish the displayed functions, derivatives, and convergent
series for nonzero real parameters. The circular real branch is identified
with the principal complex expression on the entire real axis, whereas
the Taylor statements use the open convergence disc. No assertion about
boundary sums, a classification of maximal complex continuation domains,
or uniqueness for the differential equation is needed for these results
or included in their stated formal endpoints.
\end{remark}
% ===== END verified_quadratic_analysis.tex =====

% ===== BEGIN verified_extensions.tex =====
\section{Verified field reductions and reciprocal logarithms}
\label{ext:verified-field-reductions}

This section supplies a detailed verification companion to
Theorem~\ref{conj:invariant} and Corollaries~\ref{conj:trace}
and~\ref{conj:character}. It records the additional algebraic arguments
that have now been checked in Lean, including actual intermediate fields,
the counts of their embeddings, explicit polynomial identities, and the
choice of the real square-root branch. The invariant-field bound,
reciprocal-trace consequences, and normalized character-sum application
are checked. The converse classification of all matching embeddings is
also checked relative to the explicit standard Gel'fond--Schneider
input; that input is not needed for the direct upper-bound proof.

All filenames in this section are relative to
\nolinkurl{anc/lean/QuadraticPi/} in the accompanying
source distribution. Unless another namespace is specified, a module
\nolinkurl{M.lean} uses the namespace \nolinkurl{QuadraticPi.M}.
The sources and their separate \nolinkurl{#check} and
\nolinkurl{#print axioms} audit files give the exact Lean types.

\subsection{The precise approximation conclusion}
\label{ext:approximation-conclusion}

For clarity, the upper estimates proved in the new modules are first
established in the following stronger, explicit form. For a real number
$x$ and a finite real cutoff $\kappa$, let $\mathcal E(x,\kappa)$ denote
\begin{equation}\label{ext:eventual-definition}
 \forall\nu>\kappa\quad \exists Q\ge2\quad
 \forall p\in\Z\quad\forall q\in\Z_{\ge Q},\qquad
 q^{-\nu}\le\left|x-\frac pq\right|.
\end{equation}
No coprimality condition is imposed on $p,q$. In Lean this predicate is
\nolinkurl{QuadraticPi.EventualLowerBoundAbove}.

The passage from~\eqref{ext:eventual-definition} to an exponent bound
has two logically distinct parts. First $x$ is irrational: if
$x=p_0/q_0$, arbitrarily large multiples $(np_0,nq_0)$ give zero error,
contradicting the positive lower bound. Second, for each $\nu>\kappa$,
every reduced rational approximation with error less than $q^{-\nu}$
has denominator less than the corresponding $Q$. There are only
finitely many such rationals in a bounded neighborhood of $x$.
Consequently the approximation spectrum is bounded above by $\kappa$.
Dirichlet's theorem supplies the lower endpoint $2$. Thus
\begin{equation}\label{ext:eventual-to-exponent}
 \mathcal E(x,\kappa)\quad\Longrightarrow\quad
 x\notin\Q,\qquad 2\le\mu(x)\le\kappa.
\end{equation}
This order of reasoning avoids using the real-valued supremum before
its nonempty, bounded approximation spectrum has been established.

\paragraph{Lean correspondence.}
The definition and the implication are in
\nolinkurl{GeneralExponentConclusion.lean}, in the namespace
\nolinkurl{QuadraticPi}; the relevant declarations
are \nolinkurl{irrational_of_eventualLowerBoundAbove},
\nolinkurl{bddAbove_approximationExponents_of_eventualLowerBoundAbove},
and \nolinkurl{irrationalityExponent_bounds_of_eventualLowerBoundAbove}.
The Diophantine input used below is the previously checked partial
embedding theorem
\nolinkurl{QuadraticPi.partialScalarMatchingLogarithm_eventualLowerBound}
in \nolinkurl{PartialEmbeddingLogarithmTheorem.lean}. The field
reductions do not replace that input by an assumption about a
logarithm's exponent.

\subsection{Invariant coordinates and compatible embedding actions}
\label{ext:invariant-coordinates}

Let $E$ be a field containing $\Q$, let $a,c\in E$ with $c\ne0$, and
let $\iota,\sigma:E\longrightarrow\C$ be field embeddings. Define
the actual intermediate field
\begin{equation}\label{ext:invariant-field}
 K=\Q\bigl(c^2,\ a+a^{-1},\ c(a-a^{-1})\bigr)\subseteq E.
\end{equation}
For applications $a$ is nonzero; the coordinate lemma in Lean is even
formulated without this additional hypothesis, using the total inverse
operation in a field. Throughout the mathematical discussion of
logarithms we retain $a\ne0$.

\begin{proposition}[Exact coordinate criterion]\label{ext:coordinate-criterion}
The embeddings $\sigma$ and $\iota$ agree on $K$ if and only if
one of the following two compatible actions holds:
\begin{align*}
 &\sigma(c)=\iota(c),&\quad \sigma(a)&=\iota(a),\\
 &\sigma(c)=-\iota(c),&\quad \sigma(a)&=\iota(a)^{-1}.
\end{align*}
If $x\in\R$ satisfies
$\exp(\iota(c)x)=\iota(a)$, every such $\sigma$ also satisfies
$\exp(\sigma(c)x)=\sigma(a)$.
\end{proposition}
\begin{proof}
Agreement on $K$ is equivalent to agreement on its three displayed
generators: addition, multiplication and inversion preserve agreement,
and both embeddings agree on $\Q$. Write
$A=\iota(a)$, $B=\sigma(a)$, $C=\iota(c)$ and $C'=\sigma(c)$.
The generator equalities are
\[
 (C')^2=C^2,\qquad B+B^{-1}=A+A^{-1},\qquad
 C'(B-B^{-1})=C(A-A^{-1}).
\]
Since $C\ne0$, the first equality gives $C'=C$ or $C'=-C$.
In the first case cancel $C$ in the third equality and add it to
the second; this gives $2B=2A$. In the second case the same cancellation
gives $B-B^{-1}=-(A-A^{-1})$, so adding the second equality gives
$2B=2A^{-1}$. These are exactly the asserted actions. Conversely,
substitution of either action fixes all three generators.

The first action preserves the exponential equation directly. For the
second action use
\[
 \exp(-\iota(c)x)=\exp(\iota(c)x)^{-1}=\iota(a)^{-1}.
\]
No statement about other matching embeddings is needed in this argument.
\end{proof}

If $E=\Q(a,c)$, then $E=K(c)$, because
\begin{equation}\label{ext:recover-a}
 a=\frac12\left((a+a^{-1})+
                   \frac{c(a-a^{-1})}{c}\right).
\end{equation}
Also $c$ is a root of the monic polynomial $X^2-c^2\in K[X]$.
It follows that $E/K$ is finite and
\begin{equation}\label{ext:index-one-two}
                         [E:K]\in\{1,2\}.
\end{equation}
The finite-dimensionality assertion matters in the implementation:
Lean's finite-rank value is zero for an infinite-dimensional vector
space, so proving only a numerical inequality $\operatorname{finrank}
\le2$ would not suffice. The construction $E=K(c)$ and integrality
of $c$ establish finite-dimensionality and positive rank explicitly.

\paragraph{Lean correspondence.}
In \nolinkurl{ScalarMatchingInvariantField.lean}, the definitions are
\nolinkurl{invariantField} and \nolinkurl{FixesInvariantField}.
The coordinate and action equivalences are
\nolinkurl{fixes_iff_coordinates},
\nolinkurl{coordinates_iff_actions}, and
\nolinkurl{fixes_iff_actions}; the exponential implication is
\nolinkurl{fixing_embedding_matches}. Formula~\eqref{ext:recover-a}
is used in \nolinkurl{adjoin_invariantField_c_eq_top}.
The degree argument is recorded by
\nolinkurl{c_isIntegral_invariantField},
\nolinkurl{finrank_invariantField_le_two},
\nolinkurl{finrank_invariantField_pos},
\nolinkurl{finiteDimensional_invariantField}, and
\nolinkurl{finrank_invariantField_eq_one_or_two}.

\subsection{Counting a proved matching set and cancelling the field degree}
\label{ext:invariant-bound}

\begin{theorem}[Verified invariant-field bound]\label{ext:invariant-bound-theorem}
Let $E$ be a number field, $a,c\in E$, $c\ne0$, and let
$\iota:E\longrightarrow\C$ be an embedding. Suppose $x\in\R\setminus\{0\}$
and $\exp(\iota(c)x)=\iota(a)$. With $K$ defined
by~\eqref{ext:invariant-field}, one has
\[
 \mathcal E(x,2[K:\Q]),\qquad
 x\notin\Q,\qquad 2\le\mu(x)\le2[K:\Q].
\]
In particular, $[K:\Q]=1$ implies $\mu(x)=2$.
The hypothesis $E=\Q(a,c)$ is not required.
\end{theorem}
\begin{proof}
Consider the set of embeddings
\[
 S=\{\sigma:E\longrightarrow\C:
                 \sigma|_K=\iota|_K\}.
\]
There are exactly $[E:K]$ such embeddings. Indeed, use $\iota|_K$
to regard $\C$ as a $K$-algebra. The extensions of this embedding
are precisely the $K$-algebra embeddings of $E$ into $\C$.
The finite extension $E/K$ is separable in characteristic zero, and
the target is algebraically closed, so their number is $[E:K]$.
The set is nonempty because it contains $\iota$.

By Proposition~\ref{ext:coordinate-criterion}, every member of $S$
is a matching embedding. Apply the partial embedding bound to this
specific set. It gives
\[
 \mathcal E\left(x,\frac{2[E:\Q]}{|S|}\right).
\]
The field tower identity now gives
\[
 \frac{2[E:\Q]}{|S|}
    =\frac{2[K:\Q][E:K]}{[E:K]}=2[K:\Q].
\]
The denominator is positive. Apply~\eqref{ext:eventual-to-exponent};
when $[K:\Q]=1$, its two endpoint inequalities are equalities.
\end{proof}

This proof requires a sufficiently large set of matching embeddings,
not a classification of every matching embedding. In the minimal field
$E=\Q(a,c)$ the constructed set has one or two members by
\eqref{ext:index-one-two}. In a larger ambient field it can have more
members, and the same tower cancellation still applies.
The converse assertion in Theorem~\ref{conj:invariant}, that an arbitrary
matching embedding agrees with $\iota$ on $K$, now has a checked adapter
to the explicit Gel'fond--Schneider input. It is not required by the
checked proof of Theorem~\ref{ext:invariant-bound-theorem}.

\paragraph{Lean correspondence.}
\nolinkurl{ScalarMatchingInvariantEmbeddings.lean} constructs the finite
set of actual ring embeddings and proves its exact membership and
cardinality in \nolinkurl{exists_embeddings_over_intermediateField}.
Its minimal-field specializations are
\nolinkurl{exists_fixing_embeddings} and
\nolinkurl{exists_matching_embeddings}.
In \nolinkurl{ScalarMatchingInvariantDegreeTheorem.lean}, the tower
cancellation is \nolinkurl{degree_ratio}; the conclusions are
\nolinkurl{invariantField_eventualLowerBound},
\nolinkurl{invariantField_irrational},
\nolinkurl{invariantField_irrationalityExponent_bounds}, and
\nolinkurl{invariantField_irrationalityExponent_eq_two}.

\subsection{The reciprocal trace and its square-root parameter}
\label{ext:reciprocal-parameter}

For $a>0$, $a\ne1$, put
\[
 T(a)=a+a^{-1},\qquad X(a)=\frac{\log a}{a-a^{-1}}.
\]
The denominator is nonzero: equality $a=a^{-1}$ would give $a^2=1$,
and positivity would force $a=1$. Likewise $\log a\ne0$, so $X(a)\ne0$.

\begin{theorem}[Reciprocal-trace form]\label{ext:reciprocal-trace}
If $a>0$ is algebraic and $a\ne1$, then
\[
 \mathcal E\bigl(X(a),2[\Q(T(a)):\Q]\bigr),\qquad
                 2\le\mu(X(a))\le2[\Q(T(a)):\Q].
\]
These statements do not assume a reciprocal minimal polynomial.
\end{theorem}
\begin{proof}
Take $E=\Q(a)\subseteq\R$ and $c=a-a^{-1}$. At the distinguished
real embedding, $cX(a)=\log a$, so the exponential matching equation
is $e^{\log a}=a$. Moreover
\[
 c^2=T(a)^2-4,\qquad c(a-a^{-1})=c^2.
\]
The invariant field~\eqref{ext:invariant-field} is therefore exactly
$\Q(T(a))$. Apply Theorem~\ref{ext:invariant-bound-theorem}.
The formal proof also transports this field from its representation
inside $\Q(a)$ to the actual subfield of $\R$ generated by $T(a)$,
so the degree in the displayed result is the degree of the stated real
number, rather than an unconnected auxiliary field.
\end{proof}

For a real algebraic parameter $t>2$, define
\[
 s=\sqrt{t^2-4},\qquad A(t)=\frac{t+s}{2},\qquad
 V(t)=\frac{\log A(t)}{s}.
\]
Here $s>0$ and $A(t)>1$. Since
$(t+s)(t-s)=4$, one has the exact identities
\begin{equation}\label{ext:parameter-identities}
 A(t)^{-1}=\frac{t-s}{2},\qquad
 A(t)+A(t)^{-1}=t,\qquad A(t)-A(t)^{-1}=s.
\end{equation}
The number $s$ is algebraic because its square is algebraic; hence
$A(t)$ is algebraic. Applying Theorem~\ref{ext:reciprocal-trace} gives
\begin{equation}\label{ext:parameter-bound}
 \mathcal E(V(t),2[\Q(t):\Q]),\qquad
                    2\le\mu(V(t))\le2[\Q(t):\Q].
\end{equation}
In particular, for every rational $t>2$,
\begin{equation}\label{ext:rational-parameter}
 \boxed{\displaystyle
 \mu\left(\frac{\log((t+\sqrt{t^2-4})/2)}{\sqrt{t^2-4}}\right)=2.}
\end{equation}
This rational specialization needs no nonsquare hypothesis on $t^2-4$.

\paragraph{Lean correspondence.}
\nolinkurl{ReciprocalTraceLogarithmTheorem.lean} defines
\nolinkurl{traceField} and \nolinkurl{target}. Its algebraic identity
is \nolinkurl{invariantField_eq_traceField}, its degree transport is
\nolinkurl{traceField_finrank}, and its exponential equation is
\nolinkurl{distinguished_matching}. The resulting statements are
\nolinkurl{reciprocalTrace_eventualLowerBound},
\nolinkurl{reciprocalTrace_irrational},
\nolinkurl{reciprocalTrace_irrationalityExponent_bounds}, and
\nolinkurl{reciprocalTrace_irrationalityExponent_eq_two}.
\nolinkurl{ReciprocalTraceParameterTheorem.lean} defines
\nolinkurl{radical}, \nolinkurl{argument}, and \nolinkurl{value}.
Its declarations \nolinkurl{argument_inv},
\nolinkurl{argument_trace}, \nolinkurl{argument_difference}, and
\nolinkurl{value_eq_reciprocalTarget} verify
\eqref{ext:parameter-identities} and the equality $V(t)=X(A(t))$.
The endpoint declarations are
\nolinkurl{parameter_eventualLowerBound},
\nolinkurl{parameter_irrationalityExponent_bounds}, and
\nolinkurl{rational_parameter_irrationalityExponent_eq_two};
\nolinkurl{rational_field_finrank} proves the degree-one specialization.

\subsection{Inversion and the unambiguous root above one}
\label{ext:inversion}

Both the target and trace are invariant under inversion:
\[
 X(a^{-1})=
 \frac{-\log a}{-(a-a^{-1})}=X(a),\qquad T(a^{-1})=T(a).
\]
For $a>0$, $a\ne1$, one has $T(a)>2$, since
$a(T(a)-2)=(a-1)^2>0$. Furthermore
\[
 \sqrt{T(a)^2-4}=|a-a^{-1}|.
\]
Thus $A(T(a))=a$ when $a>1$, and $A(T(a))=a^{-1}$ when $0<a<1$.
In either case
\begin{equation}\label{ext:target-parameter}
                              X(a)=V(T(a)).
\end{equation}
This proves the equivalence of the two formulations for all admissible
positive $a$, including the interval $(0,1)$. No branch choice is left
implicit. The chosen representative $b\in\{a,a^{-1}\}$ above one
has the same trace and target; if $a$ is algebraic, so is $b$.

\paragraph{Lean correspondence.}
\nolinkurl{ReciprocalTraceInversion.lean} proves
\nolinkurl{target_inv}, \nolinkurl{trace_inv},
\nolinkurl{trace_radicand}, \nolinkurl{trace_gt_two},
\nolinkurl{radical_trace}, \nolinkurl{argument_trace_of_one_lt},
\nolinkurl{argument_trace_of_lt_one},
\nolinkurl{target_eq_parameter},
\nolinkurl{exists_one_lt_representative}, and
\nolinkurl{exists_algebraic_one_lt_representative}.
The two first identities are stated even for Mathlib's total real
operations, but their logarithmic interpretation here is restricted
to $a>0$, $a\ne1$.

\subsection{Reciprocal minimal polynomials and the full fixed field}
\label{ext:reciprocal-fixed-field}

Suppose additionally that the actual monic minimal polynomial
$f\in\Q[X]$ of $a$ satisfies
\begin{equation}\label{ext:reciprocal-minpoly}
                              f^{\mathrm{rev}}=f.
\end{equation}
The hypothesis concerns the minimal polynomial itself; a reciprocal
polynomial that merely annihilates $a$ does not supply this assumption.

\begin{theorem}[Verified reciprocal field structure]
\label{ext:reciprocal-field-structure}
Let $a>0$ be algebraic with $a\ne1$ and assume
\eqref{ext:reciprocal-minpoly}. In $E=\Q(a)$ there is an involutive
$\Q$-automorphism $\tau$ with $\tau(a)=a^{-1}$. If
$K=\Q(a+a^{-1})$, then
\[
 [E:K]=2,\qquad E^{\langle\tau\rangle}=K,
 \qquad [E:\Q]=2[K:\Q].
\]
Consequently, if $\deg f=2m$, then $[K:\Q]=m$ and
\[
 \mathcal E(X(a),\deg f),\qquad 2\le\mu(X(a))\le\deg f.
\]
\end{theorem}
\begin{proof}
Because $a\ne0$, reversal of a polynomial gives
$f^{\mathrm{rev}}(a^{-1})=a^{-\deg f}f(a)=0$.
By reciprocity, $a^{-1}$ is therefore another root of $f$.
The minimal polynomials of $a$ and $a^{-1}$ agree. Sending the
generator $a$ to $a^{-1}$ gives an isomorphism
$\Q(a)\longrightarrow\Q(a^{-1})$; these are the same subfield,
since each generator is the inverse of the other. This constructs
$\tau$ as an automorphism of the actual simple field. Applying $\tau$
twice fixes $a$, and hence fixes every element of $E$.

The automorphism fixes $a+a^{-1}$, so it fixes $K$. It is nontrivial:
if $a=a^{-1}$, positivity would give $a=1$. On the other hand $a$
satisfies $X^2-(a+a^{-1})X+1\in K[X]$, so $[E:K]\le2$.
Nontriviality excludes degree one, proving $[E:K]=2$.

Let $J=E^{\langle\tau\rangle}$ be the standard fixed field.
Then $K\subseteq J\subseteq E$. It is a proper subfield because
$\tau(a)\ne a$. The tower identity, or equivalently the divisibility
$[E:J]\mid [E:K]=2$, now forces $[E:J]=2$ and $J=K$.
This is a full fixed-field equality, not just the observation that the
trace is fixed. Finally apply the tower identity over $\Q$ and the
bound of Theorem~\ref{ext:reciprocal-trace}.
\end{proof}

\paragraph{Lean correspondence.}
\nolinkurl{ReciprocalPolynomialDegree.lean} constructs
\nolinkurl{inverseAutomorphism} after proving
\nolinkurl{inverse_minpoly_root}, \nolinkurl{inverse_minpoly_eq},
and \nolinkurl{adjoin_inverse_eq}. The general construction is over
an arbitrary base field; the real logarithmic application is over
$\Q$. The generator action and square of the automorphism are
\nolinkurl{inverseAutomorphism_generator} and
\nolinkurl{inverseAutomorphism_involutive}.
The degree conclusions are \nolinkurl{reciprocal_trace_index},
\nolinkurl{reciprocal_field_degree}, and
\nolinkurl{reciprocal_trace_degree}; the Diophantine conclusion is
\nolinkurl{reciprocalPolynomial_irrationalityExponent_bounds},
with its stronger preceding
\nolinkurl{reciprocalPolynomial_eventualLowerBound}.

\nolinkurl{ReciprocalTraceFixedField.lean} uses Mathlib's
\nolinkurl{IntermediateField.fixedField} and the subgroup
\nolinkurl{Subgroup.zpowers} generated by the automorphism.
The main equality is
\nolinkurl{reciprocal_fixedField_eq_traceField};
\nolinkurl{reciprocal_fixed_iff_mem_traceField} gives its elementwise
form, and \nolinkurl{reciprocal_fixedField_map_eq_realTraceField}
identifies its image under the actual inclusion into $\R$ with
$\Q(a+a^{-1})$. The proof reduces to
\nolinkurl{fixedField_eq_traceField_of_index_two}.

\subsection{A completely explicit quartic example}
\label{ext:quartic}

Take
\[
 t=2+\sqrt2,\qquad
 a=\frac{2+\sqrt2+\sqrt{2+4\sqrt2}}2,\qquad
 x=\frac{\log a}{\sqrt{2+4\sqrt2}}.
\]
Since $t^2-4=2+4\sqrt2$, these are precisely $a=A(t)$ and $x=V(t)$.
The trace field is
$\Q(t)=\Q(\sqrt2)$, of degree two. Therefore the checked parameter
theorem gives
\begin{equation}\label{ext:quartic-exponent}
                 \mathcal E(x,4),\qquad 2\le\mu(x)\le4.
\end{equation}
The exact degree of the logarithm's algebraic argument can also be
verified without an unproved irreducibility assumption. From
$a+a^{-1}=2+\sqrt2$, multiply by $a$ to get
\[
                       a^2-2a+1=\sqrt2\,a.
\]
Squaring and collecting coefficients gives
\[
 f(a)=0,\qquad f(X)=X^4-4X^3+4X^2-4X+1.
\]
The translation by one is
\[
                       f(X+1)=X^4-2X^2-4X-2.
\]
This polynomial is Eisenstein at $2$: its leading coefficient is not
divisible by $2$, all other coefficients are divisible by $2$, and
its constant coefficient is not divisible by $4$. Thus it is
irreducible over $\Z$ and over $\Q$. Translation is a polynomial
ring automorphism, so $f$ is irreducible over $\Q$ as well. Since it
is monic and annihilates $a$, it is the minimal polynomial of $a$.
Consequently
\[
                 [\Q(a):\Q]=4,\qquad [\Q(t):\Q]=2.
\]
This degree-four computation is additional algebraic information;
it does not sharpen~\eqref{ext:quartic-exponent} to $\mu(x)=2$.
The exact exponent of this example remains undetermined by the results
proved here.

\paragraph{Lean correspondence.}
\nolinkurl{ReciprocalQuarticExample.lean} proves
\nolinkurl{trace_field_eq}, \nolinkurl{trace_field_finrank},
\nolinkurl{alpha_trace}, \nolinkurl{alpha_quartic_eq_zero},
\nolinkurl{definingPolynomial_aeval},
\nolinkurl{quartic_eventualLowerBound}, and
\nolinkurl{quartic_irrationalityExponent_bounds}.
The irreducibility extension
\nolinkurl{ReciprocalQuarticIrreducibility.lean} uses the same namespace,
\nolinkurl{QuadraticPi.ReciprocalQuarticExample}.
Its declarations \nolinkurl{definingPolynomial_taylor_one},
\nolinkurl{shiftedPolynomial_isEisensteinAt},
\nolinkurl{shiftedPolynomial_map_irreducible}, and
\nolinkurl{definingPolynomial_irreducible} check the translated
Eisenstein argument. The exact minimal polynomial and degree are
\nolinkurl{alpha_minpoly}, \nolinkurl{alpha_minpoly_natDegree},
and \nolinkurl{alpha_field_finrank}.

\subsection{Quadratic-character logarithmic combinations: complete descent}
\label{ext:character-product}

We now give the complete argument for Corollary~\ref{conj:character},
including the quadratic field, the actual field norm, the real logarithmic
identity, and the exponent-two conclusion. All these steps have formal
counterparts in the saved Lean sources. The earlier description of this
family as only a completed product construction is superseded by the
degree, norm, logarithm, exponent, stabilizer and input-field increments
of 11 October 2026. The normalization and the nonzero-sum condition are
essential parts of the statement.

\paragraph{The actual product and its action.}
Let $E/F$ be a field extension whose full automorphism group
$G=\operatorname{Aut}_F(E)$ is finite. Let
$\chi:G\to\{1,-1\}$ be a group homomorphism. For $a\in E^\times$ set
\[
 \beta_\chi(a)=\prod_{g\in G}g(a)^{\chi(g)}.
\]
The product is over the full automorphism group; when $a$ does not
generate $E$, repeated conjugate values retain their multiplicities.

\begin{proposition}[Signed product and kernel descent]
\label{ext:character-product-proposition}
The element $\beta_\chi(a)$ is nonzero and, for every $h\in G$,
\begin{equation}\label{ext:character-equivariance}
 h(\beta_\chi(a))=\beta_\chi(a)^{\chi(h)}.
\end{equation}
Consequently $\beta_\chi(a)\in E^{\ker\chi}$; every automorphism
outside the kernel sends it to its reciprocal.
\end{proposition}
\begin{proof}
Every $g(a)$ is nonzero, so every signed power and their product is
nonzero. Applying $h$ to the product, and setting $k=hg$, gives
\[
 h(\beta_\chi(a))
 =\prod_{g\in G}(hg)(a)^{\chi(g)}
 =\prod_{k\in G}k(a)^{\chi(h^{-1}k)}.
\]
Since $\chi(h)^{-1}=\chi(h)$, the last exponent is
$\chi(h)\chi(k)$. Integer-power laws in $E^\times$ therefore give
\eqref{ext:character-equivariance}. For $h\in\ker\chi$ the value
is fixed, which is exactly membership in the kernel fixed field.
\end{proof}

\paragraph{Degree and norm.}
Suppose now that $E/F$ is finite Galois and that $\chi$ is nontrivial.
It takes both values $1,-1$, so
$[G:\ker\chi]=2$. The finite Galois correspondence gives
\begin{equation}\label{ext:character-degree}
 K:=E^{\ker\chi},\qquad [K:F]=2.
\end{equation}
The kernel is normal, so $K/F$ is Galois. Choose $h\notin\ker\chi$.
Its restriction $\iota$ to $K$ is the nonidentity automorphism of
$K/F$: otherwise $h$ would belong to the subgroup fixing $K$, which
is precisely $\ker\chi$. Equation~\eqref{ext:character-equivariance}
gives $\iota(\beta_\chi)=\beta_\chi^{-1}$. Thus the genuine
field norm, defined as the determinant of multiplication, satisfies
\begin{equation}\label{ext:character-norm}
 N_{K/F}(\beta_\chi)
   =\beta_\chi\,\iota(\beta_\chi)=1.
\end{equation}
Here we used the standard Galois expression of the norm as the product
over all embeddings of $K/F$. There are exactly two such embeddings.
The norm is taken in $K/F$, not in the larger ambient extension $E/F$.

\begin{lemma}[Compatible real quadratic realization]
\label{ext:character-realization}
Let $K/\Q$ have degree two and let $\psi:K\hookrightarrow\R$ be
a field embedding. There is a positive nonsquare rational number $D$
and a $\Q$-isomorphism
\[
 e:K\longrightarrow\Q(\sqrt D)\subset\R
 \quad\hbox{such that}\quad e(x)=\psi(x)\quad(x\in K).
\]
These choices depend on $K,\psi$, and can be made before any element
whose logarithm is to be considered.
\end{lemma}
\begin{proof}
Choose $r\in K\setminus\Q$ and write its monic minimal polynomial
as $X^2+bX+c$, with $b,c\in\Q$. The element $s=r+b/2$ generates
$K$ and satisfies
\[
 s^2=D:=b^2/4-c\in\Q.
\]
It is nonzero, since otherwise $r$ would be rational. Injectivity of
$\psi$ gives $D=\psi(s)^2>0$. If $D=q^2$ for $q\in\Q$, then
$(s-q)(s+q)=0$ would make $s$ rational, a contradiction. Thus $D$
is nonsquare. The real identity $\psi(s)^2=D$ gives
$\psi(s)=\sqrt D$ or $-\sqrt D$, and either root generates the
same subfield of $\R$. It follows that $\psi(K)=\Q(\sqrt D)$.
Regard $\psi$ as an isomorphism onto this image to obtain $e$.
The Lean proof obtains $s^2=D$ using the quadratic instance of
Mathlib's cyclic/Kummer extension theorem and proves the same positivity,
nonsquareness and compatibility statements.
\end{proof}

\begin{theorem}[Exponent two for the character logarithmic sum]
\label{ext:character-exponent}
Let $E/\Q$ be finite Galois, let
$\chi:\operatorname{Aut}_{\Q}(E)\to\{1,-1\}$ be nontrivial,
and fix a field embedding $\phi:E\hookrightarrow\R$.
There exists a positive nonsquare $D\in\Q$, chosen before $a$, such
that every $a\in E$ satisfying
\begin{equation}\label{ext:character-admissible}
 \phi(g(a))>0\quad(g\in G),\qquad \beta_\chi(a)\ne1
\end{equation}
obeys
\begin{equation}\label{ext:character-mu}
 \mu\left(\frac{1}{\sqrt D}
       \sum_{g\in G}\chi(g)\log\phi(g(a))\right)=2.
\end{equation}
One may instead specify any positive nonsquare rational $D$ for which
\[
 \phi(E^{\ker\chi})=\Q(\sqrt D)
 \quad\hbox{as subfields of }\R.
\]
No canonical, integral or squarefree choice of $D$ is asserted.
\end{theorem}
\begin{proof}
First form $K=E^{\ker\chi}$, whose degree is two by
\eqref{ext:character-degree}. Apply
Lemma~\ref{ext:character-realization} to the restriction of $\phi$
to $K$. This chooses $D$ and the compatible map $e$ once for the
field and the character, before choosing $a$.

Now take an admissible $a$. The identity automorphism in
\eqref{ext:character-admissible} shows $a\ne0$. Let
$b=\beta_\chi(a)\in K$. All factors of $\phi(b)$ are positive,
so $\phi(b)>0$. The ordinary real logarithm is additive on finite
products of positive numbers and satisfies $\log(z^{-1})=-\log z$
for $z>0$. Therefore
\begin{equation}\label{ext:character-log-identity}
 \log\phi(b)=\sum_{g\in G}\chi(g)\log\phi(g(a)).
\end{equation}
The hypothesis $b\ne1$ and injectivity of $\phi$ imply
$\phi(b)\ne1$; its logarithm is consequently nonzero.

The element $e(b)$ of the actual real field $\Q(\sqrt D)$ has
real value $\phi(b)>0$, is different from one, and has norm one.
The last statement follows from \eqref{ext:character-norm} and
invariance of the field norm under $\Q$-algebra isomorphisms.
The real quadratic norm logarithm theorem
(Corollary~\ref{conj:real-quadratic}) applies to $e(b)$ and gives
\[
 \mu\bigl(\log(e(b))/\sqrt D\bigr)=2.
\]
Compatibility of $e$ with $\phi$ and
\eqref{ext:character-log-identity} identify its argument with that
in \eqref{ext:character-mu}. For a specified $D$ with the asserted
field-image equality, $\phi|_K$ itself supplies the compatible
isomorphism onto $\Q(\sqrt D)$; the remaining steps are identical.
\end{proof}

This theorem concerns a \emph{normalized} signed sum. It does not say
that every unnormalized combination of conjugate logarithms has exponent
two, nor that arbitrary rational coefficients may replace the character
without another argument. The assumptions that all the evaluated
conjugates are positive and that the actual signed product is not one
are explicit. Under positivity the latter is equivalent to nonvanishing
of the real logarithmic sum, by \eqref{ext:character-log-identity}.

\begin{proposition}[Cancellation and the necessary input field]
\label{ext:character-input-field}
For finite Galois $E/F$ and $a\ne0$, a nontrivial product
$\beta_\chi(a)\ne1$ implies
\[
 E^{\ker\chi}\subseteq F(a).
\]
If $\chi$ is nontrivial, it follows that $2\mid[F(a):F]$.
Thus every nonzero input of odd degree has $\beta_\chi(a)=1$.
With a real embedding and positive evaluated conjugates, its character
logarithmic sum is zero.
\end{proposition}
\begin{proof}
We first establish cancellation in the more general setting of a finite
automorphism group, without assuming finite degree or Galoisness.
Suppose $h(a)=a$ and $\chi(h)=-1$. Write
\[
 P_+=\prod_{\chi(g)=1}g(a),\qquad
 P_-=\prod_{\chi(g)=-1}g(a),\qquad
 \beta_\chi(a)=P_+/P_-.
\]
Right multiplication $g\mapsto gh$ bijects the two sign classes,
while $(gh)(a)=g(h(a))=g(a)$. Hence $P_+=P_-$. All factors are
nonzero, so $P_-\ne0$ and $\beta_\chi(a)=1$. This argument uses
right multiplication and does not assume that $G$ is commutative.

By contraposition, $\beta_\chi(a)\ne1$ forces every automorphism
fixing $a$ into $\ker\chi$. For finite Galois $E/F$ this says
$\operatorname{Gal}(E/F(a))\subseteq\ker\chi$. Fixed fields
reverse inclusions, and the Galois correspondence now gives
$E^{\ker\chi}\subseteq F(a)$. If $\chi$ is nontrivial, the first
field has degree two over $F$, so the tower law makes $[F(a):F]$
even. Odd degree therefore forces product one. Under positivity,
\eqref{ext:character-log-identity} then gives the zero sum.
\end{proof}
Containment of the quadratic field, or even input degree, is necessary
for a nontrivial product; neither condition is asserted sufficient.

\paragraph{Exact Lean correspondence and recorded verification.}
All the following filenames are in \nolinkurl{QuadraticPi/}.
The product is a definition, \nolinkurl{QuadraticCharacterProduct.product},
and its descended value is \nolinkurl{fixedFieldProduct}. The proofs
\nolinkurl{product_equivariant}, \nolinkurl{product_mem_fixedField},
\nolinkurl{product_ne_zero} and \nolinkurl{fixedFieldProduct_ne_zero}
are in \nolinkurl{QuadraticCharacterProduct.lean}.

The field degree is
\nolinkurl{QuadraticPi.QuadraticCharacterDegree.character_fixedField_finrank};
the actual norm is
\nolinkurl{QuadraticPi.QuadraticCharacterNorm.norm_fixedFieldProduct}.
The positivity, logarithmic identity and nonzero sum are respectively
\nolinkurl{product_pos}, \nolinkurl{log_product} and
\nolinkurl{logSum_ne_zero} in namespace
\nolinkurl{QuadraticPi.QuadraticCharacterLogarithm}.
The compatible realization is
\nolinkurl{QuadraticPi.RealQuadraticClassification.exists_positive_nonsquare_realization}.

The complete endpoint in \nolinkurl{QuadraticCharacterExponentTheorem.lean}
is
\nolinkurl{QuadraticPi.QuadraticCharacterExponent.exists_logSum_irrationalityExponent_eq_two}.
Its type has $\exists D\,\exists e$ \emph{before} $\forall a$.
The variants
\nolinkurl{logSum_irrationalityExponent_eq_two_of_fieldRange} and
\nolinkurl{logSum_irrationalityExponent_eq_two_of_equiv} in that namespace
accept, respectively, the specified real-field equality and an explicitly
compatible isomorphism. The existence endpoint proves that such a
realization exists, rather than leaving it as a premise. It applies
\nolinkurl{QuadraticPi.realQuadraticLogarithm_norm_irrationalityExponent_eq_two}.

The cancellation module \nolinkurl{QuadraticCharacterStabilizer.lean}
proves \nolinkurl{product_eq_one_of_fixed_negative},
\nolinkurl{stabilizer_le_kernel_of_product_ne_one} and
\nolinkurl{logSum_eq_zero_of_fixed_negative}. The later
\nolinkurl{QuadraticCharacterInputField.lean} proves, in its matching
namespace, \nolinkurl{fixedField_le_adjoin_of_product_ne_one},
\nolinkurl{two_dvd_finrank_adjoin_of_product_ne_one},
\nolinkurl{product_eq_one_of_odd_finrank_adjoin} and
\nolinkurl{logSum_eq_zero_of_odd_finrank_adjoin}.

The saved exponent build completed successfully with 5586 Lake jobs;
the input-field build completed with 2411 jobs. Their saved transitive
axiom reports for the four realization/exponent declarations and four
input-field declarations list only \nolinkurl{propext},
\nolinkurl{Classical.choice} and \nolinkurl{Quot.sound}. They list
no \nolinkurl{sorryAx} or additional mathematical axiom. These are
historical build and audit results. The fresh selected-endpoint audit
for the present revision is recorded in Appendix~\ref{app:formal-status}.
Completion of this particular family does
not imply completion of every theorem in the consolidated manuscript.

% ===== END verified_extensions.tex =====

% ===== BEGIN graded_logarithmic_measures.tex =====
% Consolidated and independently audited, 11 October 2026.
% This file has no dependency on the stopped investigation of powers of pi.
\section{Graded approximation and a coefficient-uniform principle}
\label{graded:framework}

The preceding fixed-value theorems and the results in this section have
different quantifiers. Here the evaluation point is required to be
sufficiently small. Once that point has been fixed, the resulting
inequalities hold simultaneously for a varying target polynomial and a
varying rational approximant. We give the construction in detail because
this uniformity cannot be deduced from the irrationality exponent of each
individual target.

The rank input is the general differential-system part of
Fischler--Rivoal's work \cite{FR2025}, not their irrationality theorem for
values of $E$-functions. Logarithms are not $E$-functions. We use
Theorem~3, Lemma~1, the lift of Section~4.5, and Theorem~4 of that paper.
In particular the required independence is over
$\overline{\mathbb Q}$, not merely over $\mathbb Q$.

\subsection{Adjacent grades and the rank theorem}

Fix a positive integer $m$ and analytic functions $f_1,\ldots,f_m$
satisfying a rational inhomogeneous differential system
\begin{equation}\label{graded:inhomogeneous}
 f'=s_0+Sf,\qquad s_0\in\mathbb Q(z)^m,
 \quad S\in M_m(\mathbb Q(z)).
\end{equation}
For an integer $G\ge1$, write
\[
 \Theta=\{\kappa\in\mathbb Z_{\ge0}^m:|\kappa|=G\},\qquad
 \Omega=\Theta\cup\{\lambda:|\lambda|=G-1\},
\]
\[
 \theta=\binom{G+m-1}{m-1},\qquad
 \omega=\theta+\binom{G+m-2}{m-1},\qquad
 \frac{\omega}{\theta}=1+\frac{G}{G+m-1}.
\]
The letters $\Omega,\Theta$ in this section denote finite index sets,
not periods. A polynomial indexed by a vector with a negative coordinate
is, by convention, zero.

The lift can be defined without a lengthy matrix formula. Solve the
signed dual system
\[
 a'=-S^{\mathsf T}a,\qquad c'=s_0^{\mathsf T}a.
\]
Differentiation preserves the list of coordinates
\begin{equation}\label{graded:lift-coordinates}
 a^\kappa\quad(|\kappa|=G),\qquad
 ca^\lambda\quad(|\lambda|=G-1).
\end{equation}
Consequently this list satisfies $Y'=\mathcal A Y$ for an
$\omega\times\omega$ rational matrix $\mathcal A$.
For a polynomial column $P=(P_\lambda)_{\lambda\in\Omega}$ put
\[
 \nabla P=P'+\mathcal A^{\mathsf T}P.
\]
If $Y'=\mathcal A Y$, the product rule gives
\begin{equation}\label{graded:pairing}
 \frac{d^k}{dz^k}(P^{\mathsf T}Y)
                 =(\nabla^kP)^{\mathsf T}Y.
\end{equation}
This identity explains why covariant derivatives of the polynomial
column produce derivatives of the same small analytic remainder.

\paragraph{Continuation convention for the rank statement.}
The value at the ordinary point is obtained by one coherent analytic
continuation of the original solution germ along a path avoiding the
system's poles. The lifted Nilsson solutions and contact estimates refer
to that same continuation. This is the branch convention used by the
checked rank endpoint; unrelated values on different branches are not
combined.

\begin{lemma}[Short derivatives give full rank]\label{graded:rank}
Let $r\in\mathbb Q\setminus\{0\}$ be an ordinary point of the
system, and suppose that $1,f_1(r),\ldots,f_m(r)$ are linearly
independent over $\overline{\mathbb Q}$. Suppose also that the
solutions of the lifted system used below belong to the Nilsson class
at zero, and that multiplication by their coefficients lowers the
order of a holomorphic function by at most a fixed constant.
Choose
\[
 0<\eta\le\frac1{\omega+1},\qquad
 \sigma=\frac{\omega-\eta}{\theta}>1.
\]
There is a constant $C_r$ such that the following holds for all
sufficiently large integers $M$. If $P_\lambda\in\mathbb Q[z]$,
not all zero, have degrees less than $M$, and
\begin{equation}\label{graded:contact}
 R_\kappa=P_\kappa+\sum_{j=1}^mP_{\kappa-e_j}f_j,
 \qquad \operatorname{ord}_0R_\kappa\ge
 K:=\lfloor\sigma M\rfloor\quad(\kappa\in\Theta),
\end{equation}
then the columns
\[
 \frac{\nabla^kP(r)}{k!},\qquad
 0\le k\le\lfloor\eta M\rfloor+C_r,
\]
span $\mathbb Q^\Omega$.
\end{lemma}

Here a Nilsson function is a finite sum of terms
$z^\alpha(\log z)^j$ multiplied by holomorphic functions, with the
order interpreted as the smallest relevant real part of $\alpha$.
Ordinary points at zero cause no loss of order. The explicit transport
used later has only powers of $\sqrt z$ and is also covered.

\begin{proof}
Normalize the homogeneous dual solution by $a(r)=\rho$, where
$\rho_1,\ldots,\rho_m$ are independent formal parameters, and set
$c(z)=\sum_ja_j(z)f_j(z)$. Equation
\eqref{graded:inhomogeneous} gives $c'=s_0^{\mathsf T}a$.
Taking the coefficient of $\rho^\kappa$, $\kappa\in\Theta$, in
\eqref{graded:lift-coordinates} gives $\theta$ solutions
$Y_\kappa$ of the lifted system. Their endpoint values are
\[
 Z_\kappa=E_\kappa+
              \sum_jf_j(r)E_{\kappa-e_j}.
\]
They are independent, since their upper-grade coordinates form the
identity matrix. Their solution span $\mathcal F$ therefore has
dimension $\theta$. Pairing any member of $\mathcal F$ with $P$
expresses its remainder as a fixed linear combination of the
$R_\kappa$, with coefficients coming from the dual transport. Hence
all these remainders have order at least $K-w$ for a fixed $w\ge0$.

Theorem~4 of \cite{FR2025}, applied to the verified
$\overline{\mathbb Q}$-independence of the endpoint values, says
that every proper nonzero subspace $R$ defined over
$\overline{\mathbb Q}$ satisfies
\[
 \dim R>\frac{\omega}{\theta}
                \dim\bigl(R\cap\operatorname{span}\{Z_\kappa\}\bigr).
\]
Lemma~1 of that source says that the evaluation image at $r$ of
the solutions whose remainder vanishes identically is defined over
$\mathbb Q$. The strict inequality consequently proves the
nondegeneracy required by its Theorem~3.

Apply that theorem with polynomial degree bound $M-1$, dimension
$\omega$, parameter $\eta$, and the fixed loss $w$. Because
$\sigma>1$, one has
$\lfloor\sigma M\rfloor\ge\sigma(M-1)$, so its vanishing-order
hypothesis holds. Its derivative budget is at most
$\eta(M-1)+c_1+(w+1)\omega$, up to the source's indexing
convention. Absorb the fixed terms into $C_r$. Division by $k!$
does not alter rank. All the evaluated columns are rational, so
their rational and complex ranks agree.
\end{proof}

The field in this lemma is essential. Rational independence of a
collection of algebraic numbers does not meet the hypothesis. For
powers of one nonzero logarithm of an algebraic number,
Hermite--Lindemann gives transcendence, hence independence of its
distinct powers over $\overline{\mathbb Q}$. For the two logarithms
treated below we use Baker's theorem. Neither argument proves
independence of arbitrary products of several logarithms.

\subsection{The elementary passage from forms to a measure}

\begin{lemma}[Two independent forms]\label{graded:two-form}
Let $x\in\mathbb R$. Suppose that for every sufficiently large
integer $M$ there are two integer pairs $(A_{M,s},B_{M,s})$,
$s=1,2$, with nonzero determinant, such that, for fixed $a,c>0$,
\[
 |B_{M,s}|\le e^{aM+o(M)},\qquad
 |A_{M,s}+B_{M,s}x|\le e^{-cM+o(M)}.
\]
Then $x$ is irrational and $\mu(x)\le1+a/c$.
\end{lemma}
\begin{proof}
For any integers $p,q$ with $q\ge1$, the two integers
$qA_{M,s}+pB_{M,s}$ cannot both vanish. Fix a small
$\tau\in(0,c)$ and choose
$M=\lceil\log(2q)/(c-\tau)\rceil$, increasing a fixed lower
cutoff when necessary. For sufficiently large $q$ the small-form
bound and one of these nonzero integers give
\[
 1\le\frac12+q e^{(a+\tau)M}|x-p/q|.
\]
This proves the asserted exponent on letting $\tau\downarrow0$.
If $x$ were rational, use its fixed numerator and denominator and
let $M$ tend to infinity in the same nonzero-integer argument.
\end{proof}

The next formulation retains the height of a varying target. It will
be used both for polynomial values and for linear combinations of two
logarithms.

\begin{proposition}[Uniform coefficient contraction]
\label{graded:contraction}
Fix an endpoint vector $\xi=(\xi_1,\ldots,\xi_m)\in\mathbb R^m$.
Suppose that for each sufficiently large $M$ a family of integer
columns $v_{M,k}\in\mathbb Z^\Omega$ spans the whole coordinate
space. For $c=(c_1,\ldots,c_m)\in\mathbb Z^m\setminus\{0\}$,
put $H=\max(1,|c_1|,\ldots,|c_m|)$ and
\[
 A_{M,k}(c)=\sum_{|\kappa|=G}c^\kappa(v_{M,k})_\kappa,
 \qquad
 B_{M,k}(c)=\sum_{|\lambda|=G-1}c^\lambda(v_{M,k})_\lambda.
\]
Assume fixed rates $a,c_*>0$ give, uniformly in the coefficient
vector and the indicated jets,
\[
 |B_{M,k}(c)|\le C H^{G-1}e^{aM+o(M)},\qquad
 |A_{M,k}(c)+B_{M,k}(c)\,c\cdot\xi|
                   \le C H^Ge^{-c_*M+o(M)}.
\]
Set $\mu_*=1+a/c_*$ and $\nu_*=G\mu_*-1$. For every
$\delta>0$ there is $C_\delta>0$, independent of $c,p,Q$, such
that
\begin{equation}\label{graded:contraction-bound}
 \left|c\cdot\xi-\frac pQ\right|
 \ge C_\delta H^{-\nu_*-\delta}Q^{-\mu_*-\delta}
 \quad(p\in\mathbb Z, Q\ge1).
\end{equation}
Equivalently one may use any positive linked slack $\zeta$ and
the exponents $\nu_*+G\zeta$ and $\mu_*+\zeta$.
\end{proposition}
\begin{proof}
The functionals defining $A$ and $B$ are nonzero and have disjoint
supports. For example $c_j\ne0$ gives a nonzero upper coefficient
$c_j^G$ and lower coefficient $c_j^{G-1}$; when $G=1$ the latter
is the constant monomial one. Full rank therefore gives two
independent integer pairs $(A,B)$, for every $c\ne0$, at every
$M$ above the same fixed cutoff.

Fix $\tau\in(0,c_*)$. Enlarge a constant $C\ge1$ and a cutoff
$M_0$ so that the two displayed estimates hold with rates
$a+\tau$ and $c_*-\tau$ for all $M\ge M_0$. Choose
\[
 M=M_0+\left\lceil
 \frac{\log(2C)+\log Q+G\log H}{c_*-\tau}\right\rceil.
\]
One of $QA+pB$ is a nonzero integer. For that pair,
\[
 1\le Q|A+B\,c\cdot\xi|
       +Q|B|\,|c\cdot\xi-p/Q|
 \le\frac12+Q|B|\,|c\cdot\xi-p/Q|.
\]
In particular its $B$ cannot be zero. Substitution of the upper
bound for $M$ gives a constant independent of $c,p,Q$ and
exponents
\[
 G-1+\frac{G(a+\tau)}{c_*-\tau},
 \qquad 1+\frac{a+\tau}{c_*-\tau}.
\]
Choose $\tau$ sufficiently small for any prescribed linked slack;
then choose $\zeta\le\delta/G$ to obtain
\eqref{graded:contraction-bound}.
\end{proof}

\section{Powers of a logarithm at a small rational point}
\label{graded:small-log}

\begin{theorem}\label{graded:small-log-theorem}
For each fixed integer $n\ge1$ and every $\varepsilon>0$, there
is $b_0(n,\varepsilon)$ such that every integer $b\ge b_0$ satisfies
\[
 \mu\bigl(\log^n(1+1/b)\bigr)\le2+\varepsilon,
 \qquad
 \mu\bigl(\arctan^n(1/b)\bigr)\le2+\varepsilon.
\]
The logarithm and arctangent have their real branches. This
recovers the small-argument phenomenon stated by Chudnovsky in
\cite{Chudnovsky1983}; no historical novelty is claimed for that conclusion.
\end{theorem}

We give quantitative rates, so that the order of all choices is visible.
Let $h(z)=\log(1+z)$ or $h(z)=\arctan z$, and apply the adjacent
grades to $f_j=h^j$, $1\le j\le n$. Fix $G\ge1$, choose
$0<\eta\le1/(\omega+1)$, and put
\[
 \sigma=\frac{\omega-\eta}{\theta},\qquad
 \ell=G(n-1)+1,\qquad H_s=\sum_{j=1}^s\frac1j.
\]
We will choose $\sigma>1+3\eta$. Define
\[
 \beta=\frac{\omega-\eta}{\eta}\sigma(H_n+\log2),\qquad
 B_b=\begin{cases}b+1,&h(z)=\log(1+z),\\b^2+1,&h(z)=\arctan z.
 \end{cases}
\]
For $b\ge4$, set
\begin{align}
 a_b&=\beta+\log b+\eta\log B_b+\eta(H_\ell+\log4),
 \label{graded:small-height}\\
 c_b&=(\sigma-1-\eta)\log b-\eta\log B_b
          -\beta-\sigma\log3-\eta(H_\ell+\log2).
 \label{graded:small-decay}
\end{align}
We prove the more precise assertion
\begin{equation}\label{graded:small-rate-result}
 c_b>0\quad\Longrightarrow\quad
 \mu(h(1/b)^n)\le1+a_b/c_b.
\end{equation}

\subsection{Integral contact polynomials}

For $s,v\ge0$ define
\[
 D_s(v)=\prod_{j=1}^s\operatorname{lcm}
                   (1,\ldots,\lfloor v/j\rfloor),
\]
with an empty least common multiple equal to one. A useful elementary
observation is that $D_s(v)$ clears the coefficient of degree at most
$v$ in a product of at most $s$ logarithmic series whose coefficient
of degree $j$ has denominator dividing $j$. Indeed, arrange the
positive indices of a product in decreasing order. Its $j$th largest
index is at most $\lfloor v/j\rfloor$, so the product of its
denominators divides $D_s(v)$. The prime number theorem in the form
$\log\operatorname{lcm}(1,\ldots,v)=v+o(v)$ gives
\begin{equation}\label{graded:harmonic-clearing}
 \log D_s(v)=H_s v+o(v)\qquad(s\text{ fixed}).
\end{equation}

For every sufficiently large $M$, impose
\eqref{graded:contact} with $K=\lfloor\sigma M\rfloor$ on
$\omega M$ integer coefficients. There are at most
$\theta K\le(\omega-\eta)M$ equations. On $|z|=1/2$ both
choices of $h$ have modulus less than one; their fixed powers
therefore have coefficients of degree at most $K$ bounded by $2^K$.
Multiplication by $D_n(K)$ makes all equations integral. The elementary
box form of Siegel's lemma gives a nonzero solution with
\begin{equation}\label{graded:contact-height}
 \log H(P)\le\beta M+o(M).
\end{equation}
More explicitly, a system with $U$ unknowns, at most $E<U$ equations,
and integer entries of modulus at most $L$ has a nonzero integer
kernel vector of logarithmic height at most
$E(\log L+O(\log U))/(U-E)+O(1)$. This follows by mapping the
integer box $\{0,\ldots,T\}^U$ into its bounded box of possible
equation values and choosing $T$ so that two vectors have the same
image. Here $U=\omega M$, $E\le(\omega-\eta)M$, and
$\log L\le(H_n+\log2)\sigma M+o(M)$.

\subsection{Integral transport and divided derivatives}

The lifted connection is $\mathcal A=h'(z)A_0$ for an integral
nilpotent matrix $A_0$. Its transport has integral divided powers:
\begin{equation}\label{graded:integral-exponential}
 A_0^{\ell+1}=0,\qquad A_0^j/j!\in M_\omega(\mathbb Z).
\end{equation}
To verify this directly, use the increment $u=h(z)-h(r)$. The
signed dual system is transported by
\[
 a_j(u)=\sum_{k=j}^n(-1)^{k-j}\binom{k}{j}a_k(0)u^{k-j},
 \qquad
 c(u)=c(0)+\sum_{k=1}^n(-1)^{k-1}a_k(0)u^k.
\]
The induced transport on $a^\kappa$ and $ca^\lambda$ is an
integer polynomial matrix in $u$. Its degree is at most
$G(n-1)+1=\ell$, and its value at $u=0$ is the identity.
It is thus exactly $\exp(A_0u)$, proving
\eqref{graded:integral-exponential}.

At $r=1/b$, set
$v_k=\nabla^kP(r)/k!$ and $u_r(t)=h(r+t)-h(r)$. The Taylor
identity corresponding to \eqref{graded:pairing} is
\[
 v_k=[t^k]\exp(A_0^{\mathsf T}u_r(t))P(r+t).
\]
For every positive $j$, the number
$j B_b^j[t^j]u_r(t)$ is integral. In the logarithmic case this
follows from $u_r(t)=\log(1+bt/(b+1))$. In the arctangent case
expand
$u_r'(t)=b^2/(b^2+1+2bt+b^2t^2)$.
The product-clearing observation and the degree bound for $P$ now give
\begin{equation}\label{graded:small-jet-integers}
 d_kv_k\in\mathbb Z^\Omega,
 \qquad d_k=b^M B_b^kD_\ell(k).
\end{equation}
On $|t|\le1/4$, the transport is bounded by a constant depending
only on $n,G$ for all $b\ge4$, and $|P(r+t)|\le2H(P)$.
Cauchy's inequality, followed by \eqref{graded:harmonic-clearing},
proves the coefficient bound $e^{a_bM+o(M)}$ for all
$k\le\eta M+O_b(1)$.

\subsection{Rank and the small remainder}

The value $h(r)$ is nonzero and transcendental. In the logarithmic
case $e^{h(r)}=1+r$; in the arctangent case
$e^{2ih(r)}=(1+ir)/(1-ir)$. If $h(r)$ were algebraic, these
identities would contradict Hermite--Lindemann. Its first $n$ powers,
together with one, are therefore independent over
$\overline{\mathbb Q}$. Lemma~\ref{graded:rank} applies and
gives full rank through $k\le\eta M+C_b$.

To identify the relevant scalar remainder, put
\[
 a_j(z)=\binom nj(h(r)-h(z))^{n-j},\qquad
 \mathcal R_*(z)=\sum_{|\kappa|=G}a(z)^\kappa R_\kappa(z).
\]
The corresponding lifted solution has endpoint vector
$E_{Ge_n}+h(r)^nE_{(G-1)e_n}$. Hence
\begin{equation}\label{graded:corner-identity}
 \frac{\mathcal R_*^{(k)}(r)}{k!}
      =(v_k)_{Ge_n}+h(r)^n(v_k)_{(G-1)e_n}.
\end{equation}
All the auxiliary factors are uniformly bounded on $|z|\le1/2$.
Since $\mathcal R_*$ has a zero of order at least $K$, the maximum
principle applied after division by $z^K$ gives
\[
 |\mathcal R_*(z)|\le C_{n,G}H(P)(2|z|)^K.
\]
On the circle $|z-r|=1/(2b)$, Cauchy's inequality therefore gives
\[
 \left|\frac{\mathcal R_*^{(k)}(r)}{k!}\right|
         \le C_{n,G}H(P)(3/b)^K(2b)^k.
\]
Multiplication by $d_k$ yields precisely the decay rate $c_b$ in
\eqref{graded:small-decay}. Full rank ensures that two jets have
independent pairs in the two corner coordinates. Apply
Lemma~\ref{graded:two-form} to prove
\eqref{graded:small-rate-result}.

For fixed $n,G,\eta$, the bound $1+a_b/c_b$ tends as $b\to\infty$
to
\[
 1+\frac{1+\eta}{\sigma-1-2\eta}
 \quad\text{or}\quad
 1+\frac{1+2\eta}{\sigma-1-3\eta},
\]
respectively for logarithms and arctangents. First choose $G$ large,
then $\eta>0$ small, and finally $b$ large. Since
$\omega/\theta\to2$ as $G\to\infty$, this proves
Theorem~\ref{graded:small-log-theorem}. In every use of the
auxiliary-degree limit, $n,G,\eta,b$ have already been fixed.

An explicit, coarse threshold is available. Put
\[
 A=\beta+\eta(H_\ell+\log8),\qquad
 C=\beta+\sigma\log3+\eta(H_\ell+\log4),
\]
\[
 \Delta=(1+\varepsilon)(\sigma-1-3\eta)-(1+2\eta).
\]
When $\Delta>0$, it suffices to take
\begin{equation}\label{graded:small-threshold}
 b\ge\max\left\{4,
   \exp\frac{A+(1+\varepsilon)C}{\Delta}\right\}.
\end{equation}
Indeed $\log B_b\le2\log b+\log2$ gives
$a_b\le(1+2\eta)\log b+A$ and
$c_b\ge(\sigma-1-3\eta)\log b-C$; the threshold makes the
first expression at most $(1+\varepsilon)$ times the second,
which is consequently positive. For example, one may choose
\[
 G\ge\max\left\{1,
 \left\lceil\frac{4(1+\varepsilon)(n-1)}{\varepsilon}\right\rceil
 \right\},\qquad
 \eta=\min\left\{\frac1{2(\omega+1)},
 \frac{\varepsilon}{4((1+\varepsilon)(3+1/\theta)+2)}\right\}.
\]
These choices give $\Delta\ge\varepsilon/2$.

\section{Quadratic logarithms and polynomial targets}
\label{graded:quadratic}

For a nonzero integer $d$, define the real germ
\[
 h_d(z)=\sum_{j\ge0}\frac{d^jz^{2j+1}}{2j+1},\qquad
 h_d'(z)=\frac1{1-dz^2}.
\]
For $d>0$ this is
$\log((1+\sqrt d\,z)/(1-\sqrt d\,z))/(2\sqrt d)$; for $d<0$
it is $\arctan(\sqrt{|d|}z)/\sqrt{|d|}$. We only evaluate inside
the disk of convergence. Introduce the single fixed function
\begin{equation}\label{graded:fixed-F}
 F(t)=\sum_{j\ge0}\frac{t^j}{2j+1}
 =\frac{\operatorname{arctanh}\sqrt t}{\sqrt t},\qquad
 2tF'(t)+F(t)=\frac1{1-t}.
\end{equation}
The expression is independent of the square-root choice. It satisfies
$b h_d(1/b)=F(d/b^2)$. Keeping this one differential system fixed
removes the parameter $d$ from the contact-height estimate.

\begin{theorem}[Uniform polynomial targets]\label{graded:quadratic-uniform}
Fix $n\ge1$, $\varepsilon>0$, and $A>1+1/\varepsilon$. There
is an explicitly specified constant $C=C(n,\varepsilon,A)$ such
that, for every nonzero integer $d$ and every integer
$b\ge C|d|^A$, every nonconstant rational polynomial $P$ of degree
at most $n$ satisfies
\[
 \mu\bigl(P(h_d(1/b))\bigr)\le2+\varepsilon.
\]
The threshold does not depend on $P$. Constants in a lower-bound
inequality at a fixed endpoint may depend on that endpoint and on $P$.
\end{theorem}

\subsection{Contact height for the fixed function}

Use $f_j=F^j$, $1\le j\le n$, and the same adjacent grades.
Their differential system is
\[
 (F^j)'=\frac{j}{2t(1-t)}F^{j-1}-\frac{j}{2t}F^j.
\]
The origin is regular singular for this system, although the distinguished
functions $F^j$ themselves are holomorphic there. The coefficients
through degree $K$ of these powers are cleared by $D_n(2K+n)$:
in a product of $j\le n$ coefficients the sum of the odd denominator
indices is at most $2K+n$, and the same ordering argument applies.
Also $|F(t)|\le2$ on $|t|=1/2$. The contact construction therefore
gives integer columns of degree less than $M$ with
\begin{equation}\label{graded:F-height}
 \log H(P_M)\le\beta M+o(M),\qquad
 \beta=\frac{\omega-\eta}{\eta}\sigma(2H_n+\log2),
 \qquad K=\lfloor\sigma M\rfloor.
\end{equation}
This height bound is independent of the eventual rational endpoint.

\subsection{Explicit transport and the degree saving in denominators}

Fix integers $a\ne0$, $q>0$, with $|a|\le q/4$, and put $r=a/q$.
Near $t=r$, define
\[
 U(t)=\sqrt{t/r},\qquad
 V(t)=\frac{\operatorname{arctanh}\sqrt t-
                   \operatorname{arctanh}\sqrt r}{\sqrt r},
\]
with the local branches chosen so that $U(r)=1$, $V(r)=0$.
These local quantities satisfy
\[
 U'=\frac U{2t},\qquad V'=\frac U{2t(1-t)},\qquad
 UF(t)-V=F(r).
\]
The signed dual transport of the augmented system is therefore
\begin{align}
 a_j(t)&=U(t)^j\sum_{k=j}^n\binom kj(-V(t))^{k-j}a_k(r),
 \label{graded:F-dual}\\
 c(t)&=c(r)+\sum_{k=1}^n(-1)^{k-1}a_k(r)V(t)^k.
 \nonumber
\end{align}
Differentiation verifies these formulas directly. The induced lifted
transport is an integer polynomial matrix in $U,V$. Its degree in
$V$ is at most $\ell=G(n-1)+1$.

\begin{lemma}[An explicit clearing integer]\label{graded:F-clearing}
For $k<M$, the divided covariant jet $v_k=\nabla^kP_M(r)/k!$
is cleared by the positive integer
\begin{equation}\label{graded:F-dk}
 d_k=q^{M-1-k}\bigl(4|a(q-a)|\bigr)^kD_\ell(k).
\end{equation}
\end{lemma}
\begin{proof}
Write $t=r+s$ and put $B=4a(q-a)$, which may have either sign.
For every nonnegative integer $m$, the binomial series gives
\[
 \frac{B^j}{q^j}[s^j]U(r+s)^m\in\mathbb Z.
\]
Indeed $[s^j]U^m=\binom{m/2}{j}(q/a)^j$ and
$4^j\binom{m/2}{j}$ is integral. Next, for $j\ge1$,
\[
 j[s^j]V(r+s)
 =\frac{q^{j+1}}{2a}
   \sum_{u=0}^{j-1}\binom{-1/2}{u}
        a^{-u}(q-a)^{-(j-u)}.
\]
Multiplication by $B^j/q^j$ makes this integral: each summand
becomes
$\frac q2\,4^j\binom{-1/2}{u}a^{j-u-1}(q-a)^u$,
and $u\le j-1$ leaves enough factors of two.
Thus, for a monomial in $U,V$ of $V$-degree at most $\ell$, its
coefficient of $s^j$ is cleared by
$(B^j/q^j)D_\ell(j)$. The ordering-of-indices argument supplies
the factors $D_\ell$, and convolution with the $U$ coefficients
does not introduce additional denominators.

The coefficient of $s^{k-j}$ in $P_M(r+s)$ has denominator dividing
$q^{M-1-k+j}$. The factor $q^j$ in the numerator of the transport
coefficient cancels the extra $q^j$ in that denominator. Every term
of total order $k$ is consequently cleared by
$q^{M-1-k}|B|^kD_\ell(k)$, as claimed.
\end{proof}

The saving $q^{-k}$ in this formula is important. It comes from the
degree lost on differentiating the polynomial; bounding all evaluated
polynomial derivatives by the same denominator would discard it.

\subsection{Rank and the exact rates}

The value $F(r)$ is nonzero and transcendental. Otherwise
\[
 \exp(2\sqrt r\,F(r))=\frac{1+\sqrt r}{1-\sqrt r}
\]
would contradict Hermite--Lindemann. Its distinct powers are therefore
independent over $\overline{\mathbb Q}$. The explicit functions
$U,V$ near zero are finite combinations of holomorphic functions
and powers of $\sqrt t$; the transported remainder coefficients
are Nilsson functions of fixed orders. Lemma~\ref{graded:rank}
gives full rank through $k\le\eta M+O_r(1)$. For all sufficiently
large $M$ these indices satisfy $k<M$, as required above.

On the disk $|t-r|\le|r|/2$, transport is bounded by a constant
depending on the fixed endpoint, $n$, and $G$. Polynomial values are
bounded by a constant times $H(P_M)$ because $|t|\le3/8$.
Cauchy's inequality contributes $(2q/|a|)^k$ to a divided jet.
After multiplication by \eqref{graded:F-dk}, the cancellation is
\begin{equation}\label{graded:F-cancellation}
 q^{M-1-k}\bigl(4|a(q-a)|\bigr)^k(2q/|a|)^k
 =q^{M-1}\bigl(8|q-a|\bigr)^k
 \le q^{M-1}(10q)^k.
\end{equation}
It follows that the cleared coefficients have rate
\begin{equation}\label{graded:F-alpha}
 \alpha=(1+\eta)\log q+\beta+\eta(\log10+H_\ell).
\end{equation}

Each original contact remainder is bounded on $|t|=1/2$ by
$C H(P_M)$ and vanishes to order $K$. It is thus bounded on the
local disk by $C H(P_M)(3|a|/q)^K$. Multiplication by the fixed
transport, followed by Cauchy's inequality and
\eqref{graded:F-cancellation}, gives decay rate
\begin{equation}\label{graded:F-gamma}
 \gamma=(\sigma-1-\eta)\log q-\sigma\log|a|
       -\beta-\sigma\log3-\eta(\log10+H_\ell).
\end{equation}
The multiplicative constants can depend on $r$, but they contribute
only $o(M)$ after taking logarithms. No bound uniform in a changing
endpoint is hidden in this auxiliary-degree limit.

\subsection{The joint polynomial measure}

For a nonconstant polynomial
$P(X)=c_0+\sum_{j=1}^nc_jX^j\in\mathbb Z[X]$, write
$H_+(P)=\max(1,|c_1|,\ldots,|c_n|)$; the constant coefficient
is omitted deliberately.

\begin{theorem}[Joint height and denominator bound]\label{graded:joint}
Fix $n,G,\eta,a,q$ as above and suppose $\gamma>0$. Put
\[
 x=F(a/q),\qquad \mu_*=1+\alpha/\gamma,
 \qquad \nu_*=G\mu_*-1.
\]
For every $\delta>0$ there is $C_\delta>0$ such that
\begin{equation}\label{graded:joint-bound}
 \left|P(x)-\frac pQ\right|
 \ge C_\delta H_+(P)^{-\nu_*-\delta}Q^{-\mu_*-\delta}
\end{equation}
for all nonconstant integer polynomials $P$ of degree at most $n$,
all $p\in\mathbb Z$, and all $Q\ge1$. The constant depends on
the fixed point and displayed parameters, but not on $P,p,Q$.
The linked-slack exponents $\nu_*+G\zeta$, $\mu_*+\zeta$ are
also valid for every $\zeta>0$.
\end{theorem}
\begin{proof}
Choose the integral contact column for every sufficiently large $M$
once and for all, independently of the target coefficients. Clear
its jets as above. For $c=(c_1,\ldots,c_n)$, the solution of the
dual system with endpoint $a_c(r)=c$ depends linearly on $c$.
The lifted solution with lower coordinate factor
$\sum_j(a_c)_jF^j$ has endpoint determined by
$c\cdot(F(r),\ldots,F(r)^n)$. Its paired remainder is exactly
\[
 \mathcal R_c(t)=\sum_{|\kappa|=G}a_c(t)^\kappa R_{M,\kappa}(t).
\]
It is homogeneous of degree $G$ in $c$. On the fixed local disk,
$\|a_c(t)\|\le C_rH_+(P)$, with the same $C_r$ for every
coefficient vector. The preceding analytic estimates consequently
give the hypotheses of Proposition~\ref{graded:contraction} with
rates $\alpha,\gamma$. Its small $o(M)$ terms and its rank cutoff
are independent of $c$. Apply the proposition and absorb $c_0$ by
replacing $p$ with $p-Qc_0$. This replacement leaves $Q$ and
$H_+(P)$ unchanged.
\end{proof}

When $x=h_d(1/b)=F(d/b^2)/b$ with fixed $d,b$, the same exponents
hold. Indeed $\widehat P(X)=b^nP(X/b)$ is integral and
$H_+(\widehat P)\le b^nH_+(P)$; apply
\eqref{graded:joint-bound} to $\widehat P$ and numerator $b^np$.
All factors involving this fixed $b$ enter the lower-bound constant.

To prove Theorem~\ref{graded:quadratic-uniform}, put
\[
 B=\beta+\eta(\log10+H_\ell),\quad
 C_1=B+\sigma\log3,\quad
 \tau=(1+\varepsilon)(\sigma-1-\eta)-(1+\eta).
\]
First choose $G$ large and then $\eta>0$ small so that $\tau>0$
and
\[
 \frac{(1+\varepsilon)\sigma}{2\tau}<A.
\]
These choices are possible because the fraction tends to
$1+1/\varepsilon$. One entirely explicit recipe is to put
$u=A\varepsilon-(1+\varepsilon)>0$, choose
\[
 G\ge\max\left\{1,
 \left\lceil\frac{2(1+\varepsilon)(2A-1)(n-1)}u\right\rceil
 \right\},
\]
and then set
\[
 L_*=2A(2+\varepsilon)
       +\frac{(1+\varepsilon)(2A-1)}\theta,\qquad
 \eta=\min\left\{\frac1{2(\omega+1)},\frac{u}{2L_*}\right\}.
\]
Writing $\delta=(n-1)/(G+n-1)$, direct expansion gives
\[
 2A\tau-(1+\varepsilon)\sigma
 =2u-(1+\varepsilon)(2A-1)\delta-\eta L_*
 \ge u>0,
\]
so the required margin, including $\tau>0$, holds. Now take
\begin{equation}\label{graded:uniform-C}
 C=\max\left\{2,
 \exp\frac{B+(1+\varepsilon)C_1}{2\tau}\right\}.
\end{equation}
For $a=d$, $q=b^2$, the hypothesis $b\ge C|d|^A$ gives
$|a|\le q/4$ and
\[
 \tau\log q\ge B+(1+\varepsilon)C_1
                         +(1+\varepsilon)\sigma\log|a|.
\]
Thus $\gamma>0$ and $\alpha\le(1+\varepsilon)\gamma$.
The joint theorem, with the target fixed and slack tending to zero,
gives $\mu(P(h_d(1/b)))\le2+\varepsilon$ for integral $P$.
Clearing a fixed rational polynomial's coefficients and using rational
scaling proves the stated rational-polynomial version.

\begin{corollary}[A concrete tradeoff]\label{graded:joint-hd}
Fix a nonzero integer $d$ and integers $n,G\ge1$. Given $\rho>0$,
for all sufficiently large $b$ there is $c>0$ such that
\[
 \left|P(h_d(1/b))-\frac pQ\right|
 \ge c H_+(P)^{-(2G+n-2+G\rho)}
          Q^{-(2+(n-1)/G+\rho)}
\]
simultaneously for all nonconstant $P\in\mathbb Z[X]$ of degree
at most $n$, all integers $p$, and all positive integers $Q$.
\end{corollary}
\begin{proof}
For fixed $d,n,G$, first let $b$ tend to infinity in the rate
quotient and then let $\eta$ decrease to zero. The limits are
\[
 \mu_*\longrightarrow2+\frac{n-1}{G},\qquad
 \nu_*\longrightarrow2G+n-2.
\]
Choose $\eta$ first, then $b$ sufficiently large, and finally the
linked slack in Theorem~\ref{graded:joint} so that the two displayed
exponents fit below those of the corollary.
\end{proof}

There are two useful readings of this tradeoff. At $G=1$ it gives
the classical small-point algebraicity measure: for every
$\varepsilon>0$, sufficiently small fixed points satisfy
$w_n(x)\le n+\varepsilon$, where $w_n$ is the exponent for
$0<|P(x)|<H(P)^{-w}$ with integer polynomials of degree at most
$n$. This height-only phenomenon belongs to the earlier
Chudnovsky--Chudnovsky theory; see \cite{Nagata1995}. Larger $G$
improves the exponent of $Q$ toward two while increasing the cost in
the target's coefficient height. We do not claim historical priority
for this particular quantitative tradeoff.

The joint theorem also records coefficient content. If
$R(X)=r_0+\sum_{j=1}^nr_jX^j$ is nonconstant and
$g=\gcd(|r_1|,\ldots,|r_n|)>0$, ignoring zero entries, then
\begin{equation}\label{graded:content}
 |R(x)|\ge C_\delta H_+(R)^{-\nu_*-\delta}
                          g^{(G-1)\mu_*}.
\end{equation}
Apply \eqref{graded:joint-bound} to
$\sum_{j\ge1}(r_j/g)X^j$, with $p=-r_0$, $Q=g$, and multiply
by $g$. The two equal slack exponents cancel in the power of $g$.

As one explicit example, take $n=3$, $G=9$, $\eta=1/101$.
Then $\theta=55$, $\omega=100$, $\ell=19$, and
$\sigma=10099/5555$. If
\[
 b\ge e^{200000}|d|^3,
\]
the rates satisfy $\mu_*\le3$ and $\nu_*\le26$. For a direct
check, put $T=2(\sigma-1-\eta)-(1+\eta)$. One has
$T>0.606$, $6T>2\sigma$, $B<80047$, and $C_1<80050$;
thus $400000T>B+2C_1$. These inequalities imply
$T\log(b^2)\ge B+2C_1+2\sigma\log|d|$ and hence
$\alpha\le2\gamma$. Therefore, for every $\delta>0$,
\[
 \left|P(h_d(1/b))-\frac pQ\right|
 \ge c_{d,b,\delta}H_+(P)^{-26-\delta}Q^{-3-\delta}
\]
uniformly over all nonconstant integer polynomials of degree at most
three. The threshold is explicit; a numerical value of the final
positive constant is not asserted.

\section{A joint measure for two small rational logarithms}
\label{graded:two-logs}

For integers $N\ge8$, write
$\xi_N=\log(1+1/N)$ and $\zeta_N=\log(1+2/N)$.

\begin{theorem}\label{graded:two-log-joint}
For every integer $G\ge1$ and every $\rho>0$, there is an
explicit integer $N_0(G,\rho)$ such that, for every $N\ge N_0$,
there exists $c=c(N,G,\rho)>0$ satisfying
\[
 \left|u\xi_N+v\zeta_N-\frac pQ\right|
 \ge c H^{-2G-G\rho}Q^{-2-1/G-\rho},\qquad
 H=\max(1,|u|,|v|),
\]
for all $(u,v)\in\mathbb Z^2\setminus\{(0,0)\}$,
$p\in\mathbb Z$, and $Q\ge1$. In particular
\begin{equation}\label{graded:ratio-near-three}
 \mu\left(\frac{\log(1+1/N)}{\log(1+2/N)}\right)
                  \le3+\rho\qquad(N\ge N_0(1,\rho)).
\end{equation}
\end{theorem}

\begin{proof}
The positive rational numbers $(N+1)/N$ and $(N+2)/N$ are
multiplicatively independent. Any prime divisor of $N+1$ divides
neither $N$ nor $N+2$; its valuation first forces the exponent of
$(N+1)/N$ in a multiplicative relation to vanish, and then the other
exponent vanishes. Baker's theorem \cite{Baker1975} implies independence
of their logarithms over $\overline{\mathbb Q}$. Its transcendence
statement for nonzero algebraic linear forms in logarithms also
excludes an algebraic nonzero constant. Consequently
$1,\xi_N,\zeta_N$ are independent over $\overline{\mathbb Q}$.

Use $f_1(z)=\log(1+z)$, $f_2(z)=\log(1+2z)$ and the two
adjacent grades. Here $\theta=G+1$, $\omega=2G+1$. Choose
$0<\eta\le1/(\omega+1)$ and set
\[
 \sigma=\frac{\omega-\eta}{\theta},\qquad
 \beta=\frac{\omega-\eta}{\eta}\sigma(1+\log4).
\]
The fixed contact equations are
\[
 R_\kappa=P_\kappa+P_{\kappa-e_1}f_1+P_{\kappa-e_2}f_2
                   =O(z^K),\qquad K=\lfloor\sigma M\rfloor.
\]
Their coefficients are cleared by $D_1(K)$; both logarithms have
modulus less than one on $|z|=1/4$, so their coefficients are bounded
by $4^K$. The same Siegel argument gives integer contact columns
with $\log H(P_M)\le\beta M+o(M)$, independently of $N$.

In this case the dual variables $a_1,a_2$ are constant. The lifted
connection has the especially simple form
$\mathcal A=f'_1N_1+f'_2N_2$, with integral matrices satisfying
$N_iN_j=0$ for every $i,j$. Its normalized transport is
\[
 I+N_1(f_1(z)-f_1(r))+N_2(f_2(z)-f_2(r)),\qquad r=1/N.
\]
Thus only one logarithmic factor appears, independently of $G$.
The origin and $r$ are ordinary points, and
Lemma~\ref{graded:rank} gives full jet rank through
$k\le\eta M+O_N(1)$.

Set $L_N=(N+1)(N+2)$. For $k<M$ an exact clearing integer is
\begin{equation}\label{graded:two-log-clearing}
 d_k=N^{M-1-k}L_N^kD_1(k).
\end{equation}
Indeed
\[
 [t^j](f_i(r+t)-f_i(r))
   =\frac{(-1)^{j-1}}j\left(\frac{iN}{N+i}\right)^j.
\]
The divided polynomial derivative of order $k-j$ has denominator
dividing $N^{M-1-k+j}$; the numerator $N^j$ cancels that extra
factor. The remaining logarithmic denominators are cleared by
$L_N^kD_1(k)$. This proves \eqref{graded:two-log-clearing} without
any grade-dependent power of the least common multiple.

On $|t|=1/8$ around $r$, the transport is bounded uniformly for
$N\ge8$. Cauchy's inequality gives coefficient rate
\[
 \alpha_N=\beta+\log N+
       \eta\{\log(L_N/N)+\log8+1\}.
\]
For $(u,v)\ne(0,0)$, contract against the monomials in
$c=(u,v)$. The scalar remainder
$\sum_{|\kappa|=G}c^\kappa R_\kappa$ has order at least $K$
and is bounded on $|z-r|=1/(2N)$ by
$C_GH^GH(P_M)(6/N)^K$. The derivative factor is $(2N)^k$.
After clearing, the decay rate is
\[
 \gamma_N=(\sigma-1)\log N-\beta-\sigma\log6
                       -\eta\{\log(2L_N)+1\}.
\]
Both estimates are uniform in $u,v,p,Q$. For $\gamma_N>0$,
Proposition~\ref{graded:contraction} therefore gives linked-slack
exponents
\[
 G-1+G\alpha_N/\gamma_N+G\delta,
 \qquad 1+\alpha_N/\gamma_N+\delta.
\]

For completeness, the following recipe specifies a sufficient
threshold. Put $h=\rho/2$, $t=1+1/G+h$, and choose
\[
 \eta=\min\left\{\frac1{2(\omega+1)},
 \frac{hG}{2(G+1)\{t(2+1/(G+1))+1\}}\right\}.
\]
Define $\sigma,\beta$ as above and
\[
 a_0=\beta+\eta(1+\log16),\qquad
 c_0=\beta+\sigma\log6+\eta(1+\log4),
\]
\[
 \Delta=t(\sigma-1-2\eta)-(1+\eta)
                    \ge\frac{hG}{2(G+1)}>0.
\]
Since $L_N\le2N^2$ for $N\ge8$, take
\[
 N_0=\left\lceil\max\left\{8,
          \exp\frac{a_0+t c_0}{\Delta}\right\}\right\rceil.
\]
Then $\gamma_N>0$ and $\alpha_N/\gamma_N\le t$ for all
$N\ge N_0$. Taking the linked slack $\delta\le\rho/2$ proves
the first assertion.

For the ratio use $G=1$, $Q=1$, $p=0$, and $(u,v)=(b,-a)$.
If $a/b$ stays in a fixed bounded neighborhood of
$\xi_N/\zeta_N$, its height $\max(b,|a|)$ is at most a fixed
multiple of $b$. Divide the resulting lower bound for
$|b\xi_N-a\zeta_N|$ by $b|\zeta_N|$. Approximants outside
that neighborhood have a constant lower bound, so
\eqref{graded:ratio-near-three} follows. Multiplicative independence
already proves that the ratio is irrational.
\end{proof}

Increasing $G$ improves the exponent of the rational approximant's
denominator $Q$, but it worsens the coefficient-height exponent.
For a quotient one sets $Q=1$ and lets the two integer coefficients
vary, so $G=1$ is the favorable choice in this construction. It gives
the near-three bound above, not a near-two quotient theorem.

\begin{corollary}[The lower bound and the range up to three]
\label{graded:range-two-three}
Under the hypotheses and endpoint thresholds of
Theorems~\ref{graded:small-log-theorem} and
\ref{graded:quadratic-uniform}, every indicated target $y$ satisfies
\[
 2\le\mu(y)\le2+\varepsilon.
\]
In particular $0<\varepsilon\le1$ gives $2\le\mu(y)\le3$.
\end{corollary}
\begin{proof}
A nonzero logarithm of an algebraic number is transcendental by
Hermite--Lindemann. A nonzero real arctangent of a nonzero algebraic
number is also transcendental: its exponential after multiplication by
$2\ii$ is the algebraic Cayley quotient, so algebraicity would contradict
the same theorem. The displayed logarithmic and circular expressions for
$h_d(1/b)$ therefore show that this value is transcendental; multiplying
by a nonzero algebraic normalization does not change that assertion.
For a transcendental $z$, every nonconstant $P\in\Q[X]$ has
transcendental value $P(z)$. Otherwise $z$ would satisfy the nonzero
polynomial $P(X)-P(z)$ over $\overline\Q$, and hence be algebraic.
This also covers the positive integer powers in
Theorem~\ref{graded:small-log-theorem}. Dirichlet's theorem now supplies
the lower bound two, and the cited upper bounds give the conclusion.
\end{proof}
These graded applications have checked Lean endpoints relative to the explicit classical inputs recorded in Appendix~\ref{app:formal-status}; the literal arithmetic recipes are included. The required threshold is chosen after
$\varepsilon$ (and the degree and growth parameters), so this corollary
does not infer exponent two by taking $\varepsilon\downarrow0$ at a
fixed arbitrary argument.


\section{Restricted powers and the meaning of the conclusions}
\label{graded:restricted}

\begin{proposition}[Fixed power classes]\label{graded:restricted-power}
Let $x\ne0$ be real, let $c>0$, and let $n\ge1$ be an integer.
Suppose $c^n\in\mathbb Q$ and $\mu(x/c)=2$. The approximation
exponent of $x^n$ restricted to rational numbers in
$c^n\mathbb Q^n$ is exactly $2/n$, when the height is the reduced
denominator of the approximating rational number.
\end{proposition}
\begin{proof}
Write $c^n=u/v$ in lowest terms with $u,v>0$, and write a member
of the class as $(u/v)(A/B)^n$, with $(A,B)=1$, $B>0$.
Its reduced denominator is
\[
 q=\frac{vB^n}{\gcd(uA^n,vB^n)}\asymp_{u,v}B^n,
\]
because the greatest common divisor in this expression divides
$uv$. For approximants on the branch near $x/c$, the power map
has nonzero derivative and is locally bi-Lipschitz. If $n$ is even,
the other branch is handled by the same argument at $-x/c$.
Thus an approximation to $x^n$ of exponent greater than $2/n$
would give an approximation to $x/c$ of exponent greater than two.
Conversely, its continued-fraction convergents give infinitely many
errors $O(B^{-2})$, hence $O(q^{-2/n})$ after taking powers.
Absorb fixed constants by an arbitrarily small exponent slack.
\end{proof}

For instance an exponent-two theorem for $\log\alpha$, with
$\alpha>0$ rational and $\alpha\ne1$, gives restricted exponent
$2/n$ for $(\log\alpha)^n$ along $\mathbb Q^n$. The normalized
quadratic exponent-two theorem gives restricted exponent one for
$(\log\alpha)^2$ along the fixed class $d\mathbb Q^2$ when $d$ is
a positive nonsquare integer and $\alpha>0$ belongs to
$\mathbb Q(\sqrt d)$, has norm $1$ or $-1$, and
$\alpha\ne1$ (squaring handles norm $-1$).

These statements concern restricted approximation sets. They do not
give an unrestricted irrationality exponent for a fixed higher power.
Similarly, in the small-point theorems the endpoint depends on the
desired error in the exponent: $\forall\varepsilon\,\exists b_0$
cannot be interchanged to infer exponent exactly two at one fixed
$b$. The joint measures have constants uniform in the target's
coefficients and rational approximant, but those constants remain
attached to the fixed evaluation point. The restricted-power theorem
and its displayed logarithmic applications are now proved in Lean:
see \nolinkurl{QuadraticPi/ActualRestrictedPowerExponent.lean} and
\nolinkurl{QuadraticPi/RestrictedLogarithmicPowers.lean}.
The preceding graded rank, small-point polynomial, and joint-measure applications now have checked endpoints relative to their explicit classical inputs. Appendix~\ref{app:formal-status} identifies these boundaries and the exact literal recipes; it does not claim native proofs of the cited foundations.
% ===== END graded_logarithmic_measures.tex =====

\clearpage
\appendix

% ===== BEGIN formal_status.tex =====
\section{Exact formalization status and source map}\label{app:formal-status}\label{app:formal-status-increment69}\label{app:formal-status-increment33}

\subsection{Reviewed statement-level scope, 16 October 2026}

Checkpoint136 reviews all 62 numbered theorem, lemma, proposition, and
corollary statements against their current Lean endpoints. The map below
contains 53 direct endpoint entries and nine entries complete as
applications relative to named classical theorem inputs. The latter are
entries 9, 16, 52, 55, 56, and 58--61. There is no remaining concrete
application-adapter gap identified by this review. This is a statement
about these numbered results and their recorded supporting interfaces;
it does not assert that every sentence of the written proofs has a
separate Lean translation, or that the cited classical theorems have
new native Lean proofs.

Earlier recovery ledgers used the label \texttt{PARTIAL\_FORMAL} for
these nine classical boundaries even after their applications had been
assembled. This edition uses \texttt{CITED\_FOUNDATION\_ENDPOINT} so that
a complete conditional application is not confused with an unfinished
adapter. The historical ledgers are preserved. The count is not a
percentage of native proofs. The exact exported theorem types, rather
than a status label, determine the mathematical scope.

All mathematical statement and proof environments from the previous
114-page edition are preserved verbatim. Status prose is updated, and
explicit domain and continuation conventions are added immediately before
the multiplicity and rank statements. The previous source and PDF are
retained unchanged. The one new mathematical source module in this
checkpoint packages the already proved Gaussian M\"obius irrationality
and exponent conclusions for the actual Gaussian base field.

\subsection{Foundations supplied explicitly as theorem parameters}

The following list contains twelve tracked interface names, not twelve
independent classical theorems. Several interfaces specialize the same
classical theory. They are explicit parameters in the application types,
not new global mathematical axioms. A successful \texttt{\#print axioms}
report for a conditional theorem checks its proof from its hypotheses;
it does not supply proofs of those hypotheses.

\paragraph{Classical interface 1.}
\nolinkurl{QuadraticPi.GradedHarmonicGrowth.SharpLcmAsymptotic}.
The sharp exponential growth of $\operatorname{lcm}(1,\ldots,n)$, in the standard form equivalent to the prime number theorem. This supplies the sharp arithmetic clearing rate; routes that do not use it are identified separately.

\paragraph{Classical interface 2.}
\nolinkurl{QuadraticPi.GradedAlgebraicValueIndependence.AlgebraicLogTranscendence}.
The classical Hermite--Lindemann nonzero algebraic-logarithm transcendence input. Polynomial-value and power irrationality are then derived in the application sources. The input is independent of the new approximation conclusions.

\paragraph{Classical interface 3.}
\nolinkurl{QuadraticPi.GradedCitedSeparationBridge.CitedGenericSeparation}.
The cited generic separation statement for the rational differential-system setting used here. Its application is made only after the actual lifted system and its branch and independence data have been supplied. The reference and interface matching are recorded in the saved rank review; see also \cite{FR2025}.

\paragraph{Classical interface 4.}
\nolinkurl{QuadraticPi.GradedGenericRankCitation.CitedGenericQuadraticRank}.
The cited quadratic-family generic rank input, specialized with the actual graded system. Native adapters provide the ordinary point, independence data, clearing, contact, and uniformity information. The input is not the paper's final short-jet or approximation conclusion.

\paragraph{Classical interface 5.}
\nolinkurl{QuadraticPi.GradedTwoLogBakerApplication.CitedBakerLogarithmIndependence}.
Baker's linear independence theorem for logarithms of algebraic numbers \cite[Chapters 1--2]{Baker1975}, in the precise two-logarithm application form. It is used in the graded joint measure, after the actual rational exponential arguments have been identified.

\paragraph{Classical interface 6.}
\nolinkurl{QuadraticPi.GradedGeneralNilssonRankCitation.CitedGenericNilssonRank}.
The cited general rational-system Nilsson rank result matched to the hypotheses recorded for \cite[Theorems 3--4 and Lemma 1]{FR2025}. The actual finite lift and Nilsson-order data are exposed in the rank endpoint; they are not inferred merely from analyticity.

\paragraph{Classical interface 7.}
\nolinkurl{QuadraticPi.GradedOrdinaryAnalyticExistenceCitation.CitedOrdinaryAnalyticFundamental}.
The ordinary analytic fundamental-solution theorem on a simply connected pole-free domain. The precise source is \cite[Section I.1.2 and Section I.2]{Milicic1989}. Transport to the original germ and the evaluation point is handled by checked adapters.

\paragraph{Classical interface 8.}
\nolinkurl{QuadraticPi.GradedSimplyConnectedUnionCitation.CitedSimplyConnectedUnion}.
The two-open-set simply-connected-union consequence of van Kampen, with nonempty path-connected intersection; see \cite[Theorem 1.20 and its two-set discussion, pp.43--44]{Hatcher2002}. This is a topological input, separate from the ODE theorem.

\paragraph{Classical interface 9.}
\nolinkurl{QuadraticPi.SmoothLocalPolynomialCertificate.CitedRegularPointLocalEquations}.
The local-equation form of smoothness at a regular complex affine point. The original defining ideal localizes to an ideal generated by the codimension-many equations with independent linear parts. This is the standard local complete-intersection consequence in \cite[Tags 00TS and 00T5]{StacksProject}; the proof of Tag 00T5 gives the localized generators and cotangent independence.

\paragraph{Classical interface 10.}
\nolinkurl{QuadraticPi.ScalarMatchingInvariantConverse.CitedGelfondSchneider}.
The classical Gel'fond--Schneider theorem, used for the converse matching-embedding classification. The invariant-field upper bound and its direct algebraic coordinate criterion do not need this converse input. See the transcendence discussion in \cite{Baker1975}.

\paragraph{Classical interface 11.}
\nolinkurl{QuadraticPi.AffineGeneralityCitation.CitedRegularPrincipalOpen}.
A prime complex affine component has a nonempty principal open of regular points of the expected local dimension. This is the principal-open specialization of dense-open regularity and the closed-point dimension theorem; see \cite[Tags 0B8X and 00P0]{StacksProject}, and \cite[Theorems 5.18, 5.23 and Corollary 5.25]{Milne2008}.

\paragraph{Classical interface 12.}
\nolinkurl{QuadraticPi.AffineGeneralityCitation.CitedComplexPrincipalOpenDensity}.
A nonempty principal open in an irreducible complex affine variety is dense in the ordinary complex topology. This follows from equality of ordinary and Zariski closures for constructible sets in \cite[Proposition 15.2, p.197]{Milne2008}, which cites \cite[Chapter I, Section 10, Corollary 1, p.60]{Mumford1999}. Restriction to the actual analytic open set is then proved in Lean.

\subsection{Conventions checked at the application boundaries}

The real exponent uses reduced rational denominators; the Gaussian
exponent uses the complex modulus of the denominator. They are distinct
approximation problems. The Gaussian Dirichlet lower-exponent proof needs
only its checked constant four. The smaller constant two in the written
auxiliary argument has not been substituted into that proof.

In moving-center interpolation the polynomial source cutoff is weak
($\le H$), whereas the target coefficient cutoff is strict ($<H$).
Successive weight thresholds are chosen first, then a divisibility
modulus independent of the centers, and finally the height cutoff that
may depend on the centers. The bounded-fiber and distinct-center
adapters preserve this order. In two-logarithm determinant arguments,
one selected minor and its ordered columns are used at all embeddings.
The shear comparison does not choose a replacement minor.

In the transverse multiplicity statement, the original analytic domain
meets the component and both original normal bases are general on that
same domain. A canonical nontrivial filter is constructed from relatively
open dense subsets; only finite intersections are required, with no Baire
hypothesis. The geometric classical inputs contain neither the weighted
bound nor a supplied compatible point. The literal factor-two bound holds
for every positive $N$, with no equation-dependent lower cutoff.

In the general rank statement the lift, contact and ordinary-point values
refer to a coherent continuation of the original solution germ. The
short-jet offset is chosen before the later contact and slope parameters
and before the polynomial family. In the graded application statements,
the integer endpoint recipes and both signs of the quadratic parameter
are included. For each exponent slack a cutoff is chosen; one cannot
exchange these quantifiers to deduce exponent exactly two at an arbitrary
fixed small point.

The joint polynomial height $H_+(P)$ controls only the positive-degree
coefficients. The constant coefficient is absorbed into the rational
target numerator. The positive lower-bound constant is uniform over
$P,p,Q$ at the fixed endpoint; it may depend on that endpoint and the
specified parameters. Finally, the restricted power-class exponent
$2/n$ is not an ordinary unrestricted exponent of a higher power.

\subsection{Correspondence for every numbered statement}

The entry numbers below are review identifiers in source order. The
mathematical result numbers are obtained through the printed cross
references. Public names are fully qualified and are accompanied by their
source-module paths in the machine-readable correspondence file. Supporting
anchors from earlier checkpoints are retained in that file, including
those that are no longer the preferred public endpoint.

\subsubsection*{Review 1: Lemma~\ref{prelim:dirichlet}}
\noindent\emph{Direct checked endpoint/composition.}
The real and Gaussian exponents use reduced rational denominators and complex denominator modulus, respectively. Both lower exponents are at least two. The Gaussian proof uses the sufficient error constant four; it does not certify the sharper auxiliary constant two displayed in the written pigeonhole argument.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.two_le_extendedIrrationalityExponent}
\item \nolinkurl{QuadraticPi.two_le_gaussianIrrationalityExponent}
\end{itemize}

\subsubsection*{Review 2: Lemma~\ref{prelim:mobius}}
\noindent\emph{Direct checked endpoint/composition.}
The real endpoint includes irrationality and extended-exponent equality. The Gaussian endpoint now packages nonvanishing of the denominator, irrationality of the image, and exponent equality for coefficients in the actual field $\Q(\ii)$. This last packaging reuses the existing four-denominator clearing and Gaussian integer proofs; it adds no Diophantine assumption.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.GaussianMobiusPaperEndpoint.paper_fractional_linear_invariance}
\item \nolinkurl{QuadraticPi.extendedIrrationalityExponent_rat_mobius}
\item \nolinkurl{QuadraticPi.irrational_rat_mobius}
\end{itemize}

\subsubsection*{Review 3: Theorem~\ref{slog:thm:real}}
\noindent\emph{Direct checked endpoint/composition.}
The actual positive algebraic argument supplies the number field and its degree. Irrationality is proved separately. The power corollary covers every positive integer power with rational value; the minimum-power-degree theorem supplies the stronger bound described after the statement. Rational scaling is justified by the proved real invariance theorem.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.algebraicLogarithm_irrationalityExponent_bounds}
\item \nolinkurl{QuadraticPi.rationalPowerLogarithm_irrationalityExponent_eq_two}
\item \nolinkurl{QuadraticPi.algebraicLogarithm_irrational}
\item \nolinkurl{QuadraticPi.algebraicLogarithm_irrationalityExponent_bounds_minimumPowerDegree}
\end{itemize}

\subsubsection*{Review 4: Theorem~\ref{slog:thm:complex}}
\noindent\emph{Direct checked endpoint/composition.}
The argument is a complex algebraic number and the logarithm is any specified nonzero complex number with the prescribed exponential, including nonprincipal branches. The degree is relative to the actual Gaussian base field. Gaussian irrationality and the minimum over positive powers have separate checked declarations.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.algebraicGaussianLogarithm_irrationalityExponent_bounds}
\item \nolinkurl{QuadraticPi.gaussianPower_exp_irrationalityExponent_eq_two}
\item \nolinkurl{QuadraticPi.algebraicGaussianLogarithm_gaussianIrrational}
\item \nolinkurl{QuadraticPi.algebraicGaussianLogarithm_irrationalityExponent_bounds_minimumPowerDegree}
\end{itemize}

\subsubsection*{Review 5: Corollary~\ref{slog:cor:atan}}
\noindent\emph{Direct checked endpoint/composition.}
The ordinary real exponent is obtained from the Gaussian logarithm of the Cayley quotient, with the real arctangent branch and nonzero rational argument. It is not an identification of real and Gaussian approximation problems for arbitrary complex numbers.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.rationalArctangent_irrationalityExponent_eq_two}
\end{itemize}

\subsubsection*{Review 6: Theorem~\ref{geom:thm:main}}
\noindent\emph{Direct checked endpoint/composition.}
The checked theorem is the bounded-fiber statement itself, with the separate conditions $S\theta^m<1$ and $K(w_0/v_0)\theta^m<1$. The divisibility modulus is selected before the centers; the eventual height cutoff may depend on them. Source weight is at most $H$ and target weight is strictly less than $H$. No stronger global additive separation is imposed.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.MovingLogOccupancyInterpolation.bounded_fiber_interpolation}
\end{itemize}

\subsubsection*{Review 7: Corollary~\ref{geom:cor:PA}}
\noindent\emph{Direct checked endpoint/composition.}
The original globally separated formulation is retained as a checked specialization. Its geometric packet and eventual divisibility conclusion agree with the statement. It is no longer the only verified moving-center case, since the bounded-fiber endpoint of the preceding theorem is also available.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.MovingLogUniformInterpolation.movingLogInterpolation}
\end{itemize}

\subsubsection*{Review 8: Corollary~\ref{geom:cor:distinct}}
\noindent\emph{Direct checked endpoint/composition.}
The actual distinct-multiplicative-center endpoint imposes no additive distinctness. The occupancy condition becomes automatic with $S=1$. The geometric-progression adapter proves distinctness for a real base greater than one, with the same order of choices for weights, divisibility modulus, centers, and eventual height.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.MovingLogDistinctInterpolation.distinct_multiplicative_centers}
\item \nolinkurl{QuadraticPi.MovingLogDistinctInterpolation.real_geometric_progression}
\end{itemize}

\subsubsection*{Review 9: Lemma~\ref{geom:lem:mult}}
\noindent\emph{Checked application on explicit classical inputs.}
The paper endpoint gives the displayed factor $2$ for every positive $N$; a stronger factor $1$ is also proved. Three standard geometric inputs are explicit: regular-point local equations, a regular principal open with the correct local dimension, and density of complex principal opens. The original domain must meet the component. Each original normal basis is valid on a relatively open dense locus there. The common nontrivial filter, avoidance of other components, and compatible point are constructed in Lean; no supplied generic point or equation-dependent cutoff remains.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.GeneralMultiplicityPaperEndpoint.paper_weighted_transverse_multiplicity}
\end{itemize}

\subsubsection*{Review 10: Proposition~\ref{geom:prop:curve}}
\noindent\emph{Direct checked endpoint/composition.}
The bounded-fiber curve endpoint supplies the weighted degree inequality with the previously selected weights. Its local charges, coordinate weights, and occupancy data are the ones used by the interpolation theorem. The geometric progression specialization and the stronger original globally separated case are retained.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.MovingLogBoundedFibreCurve.weighted_curve_inequality}
\end{itemize}

\subsubsection*{Review 11: Lemma~\ref{slog:lem:shear}}
\noindent\emph{Direct checked endpoint/composition.}
The same selected source columns and the same full coefficient rows occur on both sides. A filtration-triangular coordinate shear has determinant one. The weak inequality at the weight boundary is included, and the nonzero-minor equivalence is checked without choosing a new minor.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.LogarithmicFullRowShear.det_selectedMatrix_add_tail}
\item \nolinkurl{QuadraticPi.LogarithmicFullRowShear.selected_det_ne_zero_iff}
\end{itemize}

\subsubsection*{Review 12: Lemma~\ref{slog:lem:collision}}
\noindent\emph{Direct checked endpoint/composition.}
The finite translated-row determinant endpoint retains the factorial, the $2^{\sum\ell_r}$ factor, and the exact quadratic occupancy term and linear correction. It uses the actual analytic row expansions. The holomorphic-growth estimate is supplied by the previously verified column analysis, rather than inferred from a formal determinant identity alone.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.MovingLogFiniteCollision.selected_column_collision_bound_exact}
\item \nolinkurl{QuadraticPi.MovingLogFiniteCollision.translated_row_determinant_bound_exact}
\end{itemize}

\subsubsection*{Review 13: Theorem~\ref{conj:partial}}
\noindent\emph{Direct checked endpoint/composition.}
The checked scalar-matching endpoint uses a specified finite set of distinct actual number-field embeddings and exact exponential matching. The upper bound is $2d/s$, and the lower bound comes from proved irrationality and Dirichlet. All-embedding matching gives equality two; mere equality of absolute values is not substituted for branch matching.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.partialScalarMatchingLogarithm_irrationalityExponent_bounds}
\item \nolinkurl{QuadraticPi.scalarMatchingLogarithm_irrationalityExponent_eq_two}
\end{itemize}

\subsubsection*{Review 14: Corollary~\ref{conj:real-quadratic}}
\noindent\emph{Direct checked endpoint/composition.}
The actual real quadratic field, both norm signs, the positive nonunit argument, and the chosen positive square root are included. Norm minus one is handled by a power reduction. No unsupported invariance under an irrational algebraic scaling is used.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.realQuadraticLogarithm_norm_irrationalityExponent_eq_two}
\end{itemize}

\subsubsection*{Review 15: Corollary~\ref{conj:fd-closure}}
\noindent\emph{Direct checked endpoint/composition.}
Fixed-parameter positive and circular rational-sum endpoints supply the nonzero rational linear-combination assertions. The circular closure includes the normalized period. Admissibility and nonvanishing of the final target are preserved; no statement about an arbitrary nonzero algebraic linear combination is inferred.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.positiveQuadraticLogarithm_rational_sum_irrationalityExponent_eq_two}
\item \nolinkurl{QuadraticPi.circularQuadraticLogarithm_rational_sum_irrationalityExponent_eq_two}
\end{itemize}

\subsubsection*{Review 16: Theorem~\ref{conj:invariant}}
\noindent\emph{Checked application on explicit classical inputs.}
The converse classification is completed relative to the explicit Gel'fond--Schneider interface. In the minimal field $E=\Q(\alpha,c)$ the good embeddings are exactly those fixing the invariant field, and their number is one or two. The all-matching rigidity consequence is also checked. The invariant-degree upper bound itself already has a direct proof that does not require this converse.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.ScalarMatchingInvariantConverse.invariantField_theorem}
\item \nolinkurl{QuadraticPi.ScalarMatchingAllEmbeddingRigidity.all_matching_rigidity}
\end{itemize}

\subsubsection*{Review 17: Corollary~\ref{conj:trace}}
\noindent\emph{Direct checked endpoint/composition.}
The reciprocal-trace argument uses the actual trace field and the actual positive real branch. The separate real-parameter endpoint identifies $\alpha=(t+\sqrt{t^2-4})/2$ and its normalization for $t>2$. The ambient degree is not silently substituted for the trace degree.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.ReciprocalTraceLogarithmTheorem.reciprocalTrace_irrationalityExponent_bounds}
\item \nolinkurl{QuadraticPi.ReciprocalTraceParameterTheorem.parameter_irrationalityExponent_bounds}
\end{itemize}

\subsubsection*{Review 18: Corollary~\ref{conj:character}}
\noindent\emph{Direct checked endpoint/composition.}
The quadratic subfield is realized inside the chosen real embedding before the input element is selected. Both the existential choice of positive nonsquare $D_\chi$ and a specified compatible realization are checked. Positivity of all evaluated conjugates supplies the real logarithmic identity and the actual norm-one element.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.QuadraticCharacterExponent.exists_logSum_irrationalityExponent_eq_two}
\item \nolinkurl{QuadraticPi.QuadraticCharacterExponent.logSum_irrationalityExponent_eq_two_of_fieldRange}
\end{itemize}

\subsubsection*{Review 19: Theorem~\ref{ratio:thm:ratio}}
\noindent\emph{Direct checked endpoint/composition.}
The endpoint is for arbitrary positive multiplicatively independent rational arguments, not only the example $2,3$. It supplies irrationality, the lower bound two, and the upper bound three. Its interpolation and parameter choices are assembled by proved declarations.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.rationalLogRatio_irrationalityExponent_bounds}
\end{itemize}

\subsubsection*{Review 20: Lemma~\ref{ratio:lem:two-torus}}
\noindent\emph{Direct checked endpoint/composition.}
The rational-slope two-torus endpoint uses the displayed sufficient weight inequalities and slope-independent successive thresholds. It concerns the actual formal logarithmic coefficient packet and eventual divisible heights. The same full-row packet is used later in selecting the arithmetic minor.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.TwoLogUniformInterpolation.twoLogUniformInterpolation}
\end{itemize}

\subsubsection*{Review 21: Lemma~\ref{ratio:shear}}
\noindent\emph{Direct checked endpoint/composition.}
The manuscript adapter identifies the truncated rational matrix and the full-logarithm matrix with the same ordered rows and columns. Their selected determinants are equal, including at the weight boundary. Rationality and nonvanishing therefore concern one minor, suitable for taking all number-field images.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.TwoLogManuscriptShear.det_fullLog_selected_eq_ratMinor}
\item \nolinkurl{QuadraticPi.TwoLogManuscriptShear.fullLog_det_ne_zero_iff_ratMinor}
\end{itemize}

\subsubsection*{Review 22: Lemma~\ref{ratio:collision}}
\noindent\emph{Direct checked endpoint/composition.}
The sharp native pair count has coefficient $2\sqrt2/3$ and linear correction $-n$. The analytic collision chain gives the stated constant $\sqrt2\log2/3$ and the actual infinite sum. An older weaker collision estimate is retained historically but is not the endpoint cited for this statement.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.TwoLogSharpCollision.pair_degree_sum_lower_rpow}
\item \nolinkurl{QuadraticPi.TwoLogSharpCollision.selected_formal_main_collision_bound}
\item \nolinkurl{QuadraticPi.TwoLogSharpCollision.infinite_collision_exp_bound}
\end{itemize}

\subsubsection*{Review 23: Corollary~\ref{ratio:linear-form}}
\noindent\emph{Direct checked endpoint/composition.}
The real homogeneous two-logarithm lower bound is uniform over every nonzero integer pair and includes pairs with a zero coordinate. Its coefficient height is $\max(1,|p|,|q|)$. The positive constant depends only on the fixed rational bases and exponent slack.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.rationalTwoLog_linearForm_lowerBound}
\end{itemize}

\subsubsection*{Review 24: Theorem~\ref{ratio:matching}}
\noindent\emph{Direct checked endpoint/composition.}
The public partial-matching quotient endpoint has literal upper exponent $3d/s$. It uses one common real irrational quotient and exact nonzero logarithm branches at the selected embeddings, and one selected arithmetic minor transported through those embeddings.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.partialEmbeddingMatchedLogRatio_irrationalityExponent_bounds}
\end{itemize}

\subsubsection*{Review 25: Corollary~\ref{ratio:full-matching}}
\noindent\emph{Direct checked endpoint/composition.}
The all-embedding specialization cancels the actual field degree and gives $2\le\mu\le3$. It preserves the nonzero branch and irrationality assumptions of the preceding theorem. It is not restricted to rational exponential arguments.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.allEmbeddingMatchedLogRatio_irrationalityExponent_bounds}
\end{itemize}

\subsubsection*{Review 26: Corollary~\ref{ratio:quadratic}}
\noindent\emph{Direct checked endpoint/composition.}
The quadratic norm-one ratio endpoint uses the actual degree-two field norm and matching branches. The equivalence between norm one and inversion under the nontrivial quadratic involution supplies the displayed formulation. The real irrational quotient remains an explicit hypothesis as in the paper.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.quadraticNormOneLogRatio_irrationalityExponent_bounds}
\end{itemize}

\subsubsection*{Review 27: Lemma~\ref{ratio:irrational-slope}}
\noindent\emph{Direct checked endpoint/composition.}
The irrational-algebraic-slope interpolation and its cofinal number-field minor adapter are checked. Rational character slopes cannot equal the fixed irrational algebraic normalization. The same sufficient weight inequalities and slope-independent successive thresholds apply; no exceptional rational slope is deleted.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.TwoLogNonrationalUniformInterpolation.twoLogNormalizedUniformInterpolation}
\item \nolinkurl{QuadraticPi.TwoLogNonrationalNumberFieldMinors.cofinal_field_minors}
\end{itemize}

\subsubsection*{Review 28: Theorem~\ref{ratio:normalized}}
\noindent\emph{Direct checked endpoint/composition.}
The normalized matching endpoint incorporates the nonrational algebraic normalization and the not-both-roots-of-unity condition. It gives the stated $3d/s$ bound under the paper hypotheses. A separate stronger endpoint proves irrationality when the additional exact nonvanishing inputs are supplied; the printed theorem already assumes irrationality.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.normalizedEmbeddingMatchedLogRatio_irrationalityExponent_bounds}
\item \nolinkurl{QuadraticPi.normalizedEmbeddingMatchedLogRatio_irrational}
\item \nolinkurl{QuadraticPi.normalizedEmbeddingMatchedLogRatio_unconditional_irrationalityExponent_bounds}
\end{itemize}

\subsubsection*{Review 29: Corollary~\ref{ratio:pi-log}}
\noindent\emph{Direct checked endpoint/composition.}
The unconditional circular-period/rational-logarithm adapter proves irrationality and both exponent bounds for every positive rational $D$ and positive rational $a\ne1$. It includes $D=1$ and rational square parameters, with the actual real square-root branch.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.CircularRealLogRatioUnconditional.normalizedPiLogRatio_irrationalityExponent_bounds}
\end{itemize}

\subsubsection*{Review 30: Corollary~\ref{ratio:atan-log}}
\noindent\emph{Direct checked endpoint/composition.}
The actual arctangent/rational-logarithm adapter proves irrationality and the full $[2,3]$ range for every nonzero rational arctangent argument. The real arctangent branch and the positive rational logarithm argument are explicit.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.CircularRealLogRatioUnconditional.arctangentRealLogRatio_irrationalityExponent_bounds}
\end{itemize}

\subsubsection*{Review 31: Corollary~\ref{ratio:quadratic-log}}
\noindent\emph{Direct checked endpoint/composition.}
The adapter covers both quadratic norm signs and proves irrationality before applying the normalized ratio bound. Separate checked declarations supply the two displayed examples, including the golden-ratio identity and its positive square-root choices.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.RealQuadraticRationalLogRatioUnconditional.norm_ratio_irrationalityExponent_bounds}
\item \nolinkurl{QuadraticPi.RealQuadraticRationalLogRatioUnconditional.log_one_add_sqrt_two_ratio_bounds}
\item \nolinkurl{QuadraticPi.RealQuadraticRationalLogRatioUnconditional.log_golden_ratio_bounds}
\end{itemize}

\subsubsection*{Review 32: Proposition~\ref{extquad:common-scalar-closure}}
\noindent\emph{Direct checked endpoint/composition.}
The common-scalar rational-sum endpoint supplies both the all-denominator lower bound and exponent two for a nonzero target. The shared algebraic scalar and every exact matching identity are retained. Nonzero rational combinations are not replaced by arbitrary algebraic combinations.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.scalarMatching_rational_sum_eventualLowerBound}
\item \nolinkurl{QuadraticPi.scalarMatching_rational_sum_irrationalityExponent_eq_two}
\end{itemize}

\subsubsection*{Review 33: Corollary~\ref{p1:rational-log-sums}}
\noindent\emph{Direct checked endpoint/composition.}
The real rational-logarithm sum is reduced through an actual positive rational product after clearing rational coefficient denominators. Both the explicit eventual lower bound and exponent two are checked, under nonvanishing of the final sum.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.rationalLogarithm_rational_sum_eventualLowerBound}
\item \nolinkurl{QuadraticPi.rationalLogarithm_rational_sum_irrationalityExponent_eq_two}
\end{itemize}

\subsubsection*{Review 34: Theorem~\ref{extquad:coordinate-theorem}}
\noindent\emph{Direct checked endpoint/composition.}
The rational-coordinate theorem includes rational square parameters as well as genuine quadratic extensions. It checks the squared norm condition, the actual normalized value, and the all-denominator conclusion. Thus a degree-two assumption is not added when the parameter happens to be a square.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.rationalNormalizedQuadraticLogarithm_irrationalityExponent_eq_two}
\end{itemize}

\subsubsection*{Review 35: Theorem~\ref{extquad:actual-norm}}
\noindent\emph{Direct checked endpoint/composition.}
The actual nonsquare real quadratic field and norm are used. The norm-one and norm-minus-one cases both give exponent two and the corresponding explicit lower-bound conclusion. This agrees with the coordinate formulation after identifying the chosen embedding.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.realQuadraticLogarithm_norm_irrationalityExponent_eq_two}
\end{itemize}

\subsubsection*{Review 36: Corollary~\ref{extquad:normalized-sums}}
\noindent\emph{Direct checked endpoint/composition.}
The normalized quadratic rational-sum endpoint covers the common fixed parameter and nonzero rational combination. It uses checked logarithm identities and scalar matching. The irrational square-root normalization is justified by the matching construction, rather than by rational-scaling invariance.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.normalizedQuadraticLogarithm_rational_sum_irrationalityExponent_eq_two}
\end{itemize}

\subsubsection*{Review 37: Theorem~\ref{extquad:positive-rational}}
\noindent\emph{Direct checked endpoint/composition.}
The positive rational-parameter family uses its admissible real interval, nonzero input, and positive logarithm quotient. Its individual and nonzero rational-sum endpoints are checked, with constants at the fixed target.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.positiveQuadraticLogarithm_irrationalityExponent_eq_two}
\item \nolinkurl{QuadraticPi.positiveQuadraticLogarithm_rational_sum_irrationalityExponent_eq_two}
\end{itemize}

\subsubsection*{Review 38: Theorem~\ref{extquad:circular-rational}}
\noindent\emph{Direct checked endpoint/composition.}
The circular rational-parameter endpoints include the actual real arctangent expression, the normalized period, and their nonzero rational linear combinations. The real branches and fixed parameter are part of the formal interface.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.circularQuadraticLogarithm_irrationalityExponent_eq_two}
\item \nolinkurl{QuadraticPi.rationalNormalizedPi_irrationalityExponent_eq_two}
\item \nolinkurl{QuadraticPi.circularQuadraticLogarithm_rational_sum_irrationalityExponent_eq_two}
\end{itemize}

\subsubsection*{Review 39: Proposition~\ref{extquad:real-derivative}}
\noindent\emph{Direct checked endpoint/composition.}
The derivative, positivity of the denominator, differential identity, and value at zero have separate checked declarations. Their domains are the paper's admissible real interval. No complex logarithm branch is used without its real-branch agreement theorem.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.QuadraticLogarithmicFamily.value_hasDerivAt}
\item \nolinkurl{QuadraticPi.QuadraticLogarithmicFamily.value_ode}
\item \nolinkurl{QuadraticPi.QuadraticLogarithmicFamily.denominator_pos}
\item \nolinkurl{QuadraticPi.QuadraticLogarithmicFamily.value_zero}
\end{itemize}

\subsubsection*{Review 40: Theorem~\ref{extquad:real-taylor}}
\noindent\emph{Direct checked endpoint/composition.}
The actual real series and absolute summability are proved on the stated convergence domain. Its coefficients and odd powers agree with the displayed Taylor expansion. This is an analytic equality of values, rather than only an identity of formal power series.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.QuadraticLogarithmicFamily.value_eq_tsum}
\item \nolinkurl{QuadraticPi.QuadraticLogarithmicFamily.value_series_absolutely_summable}
\end{itemize}

\subsubsection*{Review 41: Proposition~\ref{extquad:branch-agreement}}
\noindent\emph{Direct checked endpoint/composition.}
The complex principal-branch expression is proved equal to the actual real family on its admissible interval. For negative parameter the interval is all finite real inputs. The chosen complex square root and the real/circular branches are explicitly identified.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.QuadraticLogarithmicFamily.value_complex_branch}
\end{itemize}

\subsubsection*{Review 42: Theorem~\ref{extquad:complex-derivative}}
\noindent\emph{Direct checked endpoint/composition.}
The slit-plane hypothesis implies nonvanishing of the denominator and the displayed complex derivative. The open-disc differentiability, differential equation, and value at zero are separately checked. The statement does not assert differentiability across the principal logarithm cut.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.QuadraticLogarithmicFamily.complexValue_hasDerivAt_of_slitPlane}
\item \nolinkurl{QuadraticPi.QuadraticLogarithmicFamily.complexValue_differentiableOn}
\item \nolinkurl{QuadraticPi.QuadraticLogarithmicFamily.complex_denominator_ne_zero}
\item \nolinkurl{QuadraticPi.QuadraticLogarithmicFamily.complexValue_ode}
\item \nolinkurl{QuadraticPi.QuadraticLogarithmicFamily.complexValue_zero}
\end{itemize}

\subsubsection*{Review 43: Theorem~\ref{extquad:complex-series-theorem}}
\noindent\emph{Direct checked endpoint/composition.}
The complex Taylor expansion is an actual absolutely summable series on the stated disc, with the same coefficients as the real expansion. The branch is the principal branch whose domain was established in the preceding theorem.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.QuadraticLogarithmicFamily.complexValue_eq_tsum}
\item \nolinkurl{QuadraticPi.QuadraticLogarithmicFamily.complexValue_series_absolutely_summable}
\end{itemize}

\subsubsection*{Review 44: Proposition~\ref{ext:coordinate-criterion}}
\noindent\emph{Direct checked endpoint/composition.}
The exact two-action criterion and the implication to exponential matching are checked over the actual intermediate invariant field. This direct algebraic statement does not use the converse Gel'fond--Schneider classification of all matching embeddings.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.ScalarMatchingInvariantField.fixes_iff_actions}
\item \nolinkurl{QuadraticPi.ScalarMatchingInvariantField.fixing_embedding_matches}
\end{itemize}

\subsubsection*{Review 45: Theorem~\ref{ext:invariant-bound-theorem}}
\noindent\emph{Direct checked endpoint/composition.}
The invariant-field bound uses a constructed set of fixing embeddings and tower-degree cancellation. It applies in an arbitrary ambient number field, with no minimal-generation requirement. Both its all-denominator estimate and exponent bound are checked independently of the converse classification.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.ScalarMatchingInvariantDegreeTheorem.invariantField_eventualLowerBound}
\item \nolinkurl{QuadraticPi.ScalarMatchingInvariantDegreeTheorem.invariantField_irrationalityExponent_bounds}
\end{itemize}

\subsubsection*{Review 46: Theorem~\ref{ext:reciprocal-trace}}
\noindent\emph{Direct checked endpoint/composition.}
The reciprocal-trace all-denominator estimate and exponent bound use the actual generated trace field. They are direct specializations of the invariant-field upper bound. Positivity and exclusion of $1$ guarantee the displayed real normalization is defined and nonzero.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.ReciprocalTraceLogarithmTheorem.reciprocalTrace_eventualLowerBound}
\item \nolinkurl{QuadraticPi.ReciprocalTraceLogarithmTheorem.reciprocalTrace_irrationalityExponent_bounds}
\end{itemize}

\subsubsection*{Review 47: Theorem~\ref{ext:reciprocal-field-structure}}
\noindent\emph{Direct checked endpoint/composition.}
The actual inversion automorphism, its involutivity, index two, and equality of its fixed field with the trace field are checked. The resulting degree and exponent conclusions use the existing reciprocal-trace endpoints. The translated Eisenstein quartic example is also preserved in the accompanying sources.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.ReciprocalPolynomialDegree.reciprocal_trace_index}
\item \nolinkurl{QuadraticPi.ReciprocalPolynomialDegree.inverseAutomorphism_involutive}
\item \nolinkurl{QuadraticPi.ReciprocalTraceFixedField.reciprocal_fixedField_eq_traceField}
\item \nolinkurl{QuadraticPi.ReciprocalPolynomialDegree.reciprocalPolynomial_irrationalityExponent_bounds}
\end{itemize}

\subsubsection*{Review 48: Proposition~\ref{ext:character-product-proposition}}
\noindent\emph{Direct checked endpoint/composition.}
The signed product is constructed as an actual field element. Equivariance, nonvanishing, kernel-fixed-field membership, and inversion outside the kernel are proved. These are the algebraic inputs to the later logarithmic identity and exponent application.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.QuadraticCharacterProduct.product_equivariant}
\item \nolinkurl{QuadraticPi.QuadraticCharacterProduct.product_mem_fixedField}
\item \nolinkurl{QuadraticPi.QuadraticCharacterProduct.product_ne_zero}
\end{itemize}

\subsubsection*{Review 49: Lemma~\ref{ext:character-realization}}
\noindent\emph{Direct checked endpoint/composition.}
The real quadratic realization is a compatible field isomorphism with an actual positive nonsquare rational parameter. It depends only on the quadratic field and its real embedding, and is chosen before the logarithmic input. This order of quantifiers is used by the character-sum endpoint.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.RealQuadraticClassification.exists_positive_nonsquare_realization}
\end{itemize}

\subsubsection*{Review 50: Theorem~\ref{ext:character-exponent}}
\noindent\emph{Direct checked endpoint/composition.}
The complete character-sum chain includes the actual quadratic realization, norm one, positivity, real logarithm identity, nonvanishing, and exponent two. Both a field chosen before the input and a prescribed compatible real field range are covered.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.QuadraticCharacterExponent.exists_logSum_irrationalityExponent_eq_two}
\item \nolinkurl{QuadraticPi.QuadraticCharacterExponent.logSum_irrationalityExponent_eq_two_of_fieldRange}
\end{itemize}

\subsubsection*{Review 51: Proposition~\ref{ext:character-input-field}}
\noindent\emph{Direct checked endpoint/composition.}
The input-field descent proves containment of the character quadratic fixed field, even degree for a nontrivial product, and cancellation in odd degree. Positivity at a real embedding then turns the product identity into the zero logarithmic sum. No incorrect descent to the input field is presumed.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.QuadraticCharacterInputField.fixedField_le_adjoin_of_product_ne_one}
\item \nolinkurl{QuadraticPi.QuadraticCharacterInputField.two_dvd_finrank_adjoin_of_product_ne_one}
\item \nolinkurl{QuadraticPi.QuadraticCharacterInputField.logSum_eq_zero_of_odd_finrank_adjoin}
\end{itemize}

\subsubsection*{Review 52: Lemma~\ref{graded:rank}}
\noindent\emph{Checked application on explicit classical inputs.}
The literal short-derivative endpoint is completed relative to cited separation, general Nilsson rank, ordinary analytic existence, and the simply-connected-union theorem. Values at $r$ are on one coherent continuation of the original solution germ. The finite lifted system, contact order, and short-jet budget are identified. The offset is chosen before $\sigma,\eta,M,P$, as required for uniformity; full rank is not a supplied endpoint hypothesis.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.GradedGeneralRankClosed.paper_general_rank_lemma}
\end{itemize}

\subsubsection*{Review 53: Lemma~\ref{graded:two-form}}
\noindent\emph{Direct checked endpoint/composition.}
The two-independent-forms criterion is checked with both rowwise and common-height variants. It produces irrationality and the real exponent estimate from the actual determinant and growth/decay assumptions. It does not require the prime number theorem or a new analytic rank assertion.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.TwoIndependentFormsCriterion.two_independent_forms_irrationalityExponent_bounds}
\item \nolinkurl{QuadraticPi.TwoIndependentFormsCriterion.rowwise_two_independent_forms_irrationalityExponent_bounds}
\item \nolinkurl{QuadraticPi.TwoIndependentFormsCriterion.two_independent_forms_extendedIrrationalityExponent_bound}
\end{itemize}

\subsubsection*{Review 54: Proposition~\ref{graded:contraction}}
\noindent\emph{Direct checked endpoint/composition.}
The contraction theorem is uniform in the coefficient vector and rational target. The positive coefficient height omits the constant coefficient, which is absorbed into the target numerator. Both equal-slack and linked-slack exponent formulas are checked, with a constant attached to the fixed endpoint.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.UniformCoefficientContraction.uniform_coefficient_contraction}
\item \nolinkurl{QuadraticPi.UniformCoefficientContraction.uniform_coefficient_contraction_linked_slack}
\end{itemize}

\subsubsection*{Review 55: Theorem~\ref{graded:small-log-theorem}}
\noindent\emph{Checked application on explicit classical inputs.}
The literal common cutoff for every integer base above it is checked for both real-branch families, relative to sharp lcm growth, algebraic-logarithm transcendence, separation, and quadratic rank. The separate pointwise rate theorem covers both literal rate formulas when their decay rate is positive. Irrationality of every positive integer power supplies the lower bound two.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.GradedLiteralSmallPowerEndpoint.literal_common_small_power_cutoff}
\item \nolinkurl{QuadraticPi.GradedSmallPowerPointwiseEndpoint.literal_small_power_pointwise_rates}
\end{itemize}

\subsubsection*{Review 56: Theorem~\ref{graded:quadratic-uniform}}
\noindent\emph{Checked application on explicit classical inputs.}
The actual $h_d(1/b)$ endpoint covers both nonzero integer signs of $d$, every sufficiently large integer $b$, and every nonconstant rational polynomial of bounded degree. Its cutoff uses the literal stated arithmetic recipe and is independent of the polynomial. The four quadratic-application classical interfaces remain explicit.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.GradedLiteralUniformEndpoint.integer_base_literal_uniform_quadratic_polynomial}
\end{itemize}

\subsubsection*{Review 57: Lemma~\ref{graded:F-clearing}}
\noindent\emph{Direct checked endpoint/composition.}
The clearing integer is tied to the actual divided analytic covariant derivative at $a/q$, with $k<M$ and polynomial degree less than $M$. The input context includes $4|a|\le q$, $a\ne0$, and positive $q$. Every factor, including $q^{M-1-k}$, the absolute-value factor, and the harmonic clearing factor, is checked.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.GradedAnalyticJetClearing.integer_endpoint_dividedDerivative_cleared}
\end{itemize}

\subsubsection*{Review 58: Theorem~\ref{graded:joint}}
\noindent\emph{Checked application on explicit classical inputs.}
The exact paper rates $\alpha,\gamma$ and their positivity hypotheses are used at the fixed rational point. Both displayed joint bounds and linked-slack bounds are checked uniformly in $P,p,Q$. The proof retains the four explicit quadratic-application classical inputs; it does not substitute a conservative rate for the literal sharp recipe.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.GradedSharpPaperRates.polynomial_joint_paper_bound}
\item \nolinkurl{QuadraticPi.GradedSharpPaperRates.polynomial_joint_paper_linked_bound}
\end{itemize}

\subsubsection*{Review 59: Corollary~\ref{graded:joint-hd}}
\noindent\emph{Checked application on explicit classical inputs.}
The checked scaled endpoint evaluates the actual $h_d(1/b)$ and has exactly the two displayed exponents. Its constant is uniform over nonconstant integer polynomials and rational approximants at the fixed endpoint. This route uses transcendence, separation, and quadratic rank; it does not need sharp lcm asymptotics.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.GradedScaledJointTradeoff.quadratic_log_concrete_joint_tradeoff}
\end{itemize}

\subsubsection*{Review 60: Theorem~\ref{graded:two-log-joint}}
\noindent\emph{Checked application on explicit classical inputs.}
The literal two-logarithm joint endpoint supplies the explicit integer cutoff and the exact coefficient-height and denominator exponents, with constants uniform over $(u,v),p,Q$. Baker independence, separation, quadratic rank, and sharp lcm growth are explicit. The ratio consequence reuses the stronger rational-ratio bound $\mu\le3$ for every positive $N$.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.GradedTwoLogJointEndpoint.literal_two_log_joint}
\item \nolinkurl{QuadraticPi.GradedTwoLogJointEndpoint.literal_two_log_ratio}
\end{itemize}

\subsubsection*{Review 61: Corollary~\ref{graded:range-two-three}}
\noindent\emph{Checked application on explicit classical inputs.}
The lower bound follows from proved irrationality of the indicated polynomial and power values, relative to the same classical inputs as their upper estimates. The literal thresholds are retained. The range up to three requires $0<\varepsilon\le1$; the quantifiers $\forall\varepsilon\,\exists b_0$ are not interchanged.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.GradedLiteralSmallPowerEndpoint.literal_small_power_range}
\item \nolinkurl{QuadraticPi.GradedLiteralSmallPowerEndpoint.literal_quadratic_polynomial_range}
\end{itemize}

\subsubsection*{Review 62: Proposition~\ref{graded:restricted-power}}
\noindent\emph{Direct checked endpoint/composition.}
The exact restricted exponent is $2/n$ with the reduced denominator height of the approximating rational in the fixed power class. It is not the ordinary unrestricted irrationality exponent of a higher power. The scalar-power rationality and the nonzero real base are explicit.

\noindent Public declarations:
\begin{itemize}[leftmargin=1.3em,itemsep=2pt,parsep=0pt]
\item \nolinkurl{QuadraticPi.restricted_power_exponent_eq}
\end{itemize}

\subsection{Compiler evidence and reproduction}

The fixed compiler is official Lean 4.34.1, commit
\nolinkurl{5045d0056413266e57c625dcd7c365b10e377c52}, with mathlib commit
\nolinkurl{d13f23b723b8a846827a245b89c10fc7d3f11612} and the nine recorded
dependency pins. The compiler, kernel, project trust settings, and bounded
execution configuration are unchanged. The maximum admitted compiler
process count remains two, with four threads per process.

Checkpoint135 built all inherited coverage-anchor modules plus the new
multiplicity modules: 336 targets and 6241 jobs, followed by 2135 printed
declaration types and axiom reports. Checkpoint136 builds the same source
coverage plus the final Gaussian adapter: 337 targets and 6242 jobs.
Its fresh audit checks 2145 declaration types and axiom reports, including
all previous coverage anchors, both new Gaussian declarations, and eight
previously proved supporting declarations used by this review. The only
axioms reported are \texttt{propext}, \texttt{Classical.choice}, and
\texttt{Quot.sound}. No new global mathematical axiom, admitted proof,
compiler modification, or native-decision shortcut is introduced.

The audit source is
\nolinkurl{anc/lean/validation/LogarithmicPaperStep136Audit_2026-10-16.lean}.
The recorded build log, audit output, statement review, selected endpoint
source map, and complete target list are supplied in
\nolinkurl{anc/lean/validation/checkpoint136/}. Readers start with
\nolinkurl{anc/REPRODUCTION.txt} and \nolinkurl{anc/lean/README.txt}.
The accompanying publication source snapshot is labelled
\texttt{logarithms-v1-2026-10-19-Lean136}; its file manifest records the
exact source hashes and the pinned public dependencies.

The mathematical edition and its statement review remain dated
October 16, 2026. The publication copy was prepared on October 19, 2026,
with filename-based font loading and an author-footnote disclosure of
ChatGPT assistance. All 62 numbered statement environments and all 55
proof environments are preserved verbatim from the reviewed edition.
The source distribution makes the local import closure available without
requiring the research recovery archives; the pinned public dependencies
are obtained separately. Its classical theorem inputs remain explicit.
The retained October 16 compiler evidence is distinguished from the
publication packaging checks: a fresh Lean kernel rebuild is not claimed
for the October 19 preparation.

% ===== END formal_status.tex =====

\clearpage
\phantomsection
\addcontentsline{toc}{section}{References}

% ===== BEGIN bibliography.tex =====
% Bibliography fragment for literature.tex; the root manuscript may append
% its independently checked geometry and formalization references.
\begingroup\small
\begin{thebibliography}{99}

\bibitem{Mahler1953}
K.~Mahler,
\emph{On the approximation of logarithms of algebraic numbers},
Philos. Trans. Roy. Soc. London Ser.~A \textbf{245} (1953), 371--398.
\url{https://doi.org/10.1098/rsta.1953.0001}.
Authorized reprint: \url{https://ems.press/books/dms/252/4985}.

\bibitem{Baker1964}
A.~Baker,
\emph{Approximations to the logarithms of certain rational numbers},
Acta Arith. \textbf{10} (1964), 315--323.
\url{https://doi.org/10.4064/aa-10-3-315-323}.

\bibitem{Baker1966}
A.~Baker,
\emph{Linear forms in the logarithms of algebraic numbers},
Mathematika \textbf{13} (2) (1966), 204--216.
\url{https://doi.org/10.1112/S0025579300003971}.

\bibitem{Baker1967III}
A.~Baker,
\emph{Linear forms in the logarithms of algebraic numbers (III)},
Mathematika \textbf{14} (2) (1967), 220--228.
\url{https://doi.org/10.1112/S0025579300003843}.

\bibitem{Baker1975}
A.~Baker,
\emph{Transcendental Number Theory},
Cambridge University Press, Cambridge, 1975.
\url{https://doi.org/10.1017/CBO9780511565977}.
See Chapters~1--2 for the classical transcendence theorems and
linear forms in logarithms.

\bibitem{AlladiRobinson1980}
K.~Alladi and M.~L.~Robinson,
\emph{Legendre polynomials and irrationality},
J. Reine Angew. Math. \textbf{318} (1980), 137--155.
\url{https://doi.org/10.1515/crll.1980.318.137}.

\bibitem{Chudnovsky1983}
G.~V.~Chudnovsky,
\emph{Rational approximations to linear forms of exponentials and binomials},
Proc. Natl. Acad. Sci. USA \textbf{80} (10) (1983), 3138--3141.
\url{https://doi.org/10.1073/pnas.80.10.3138}.

\bibitem{ChudnovskyChudnovsky1983}
D.~V.~Chudnovsky and G.~V.~Chudnovsky,
\emph{Rational approximations to solutions of linear differential equations},
Proc. Natl. Acad. Sci. USA \textbf{80} (16) (1983), 5158--5162.
\url{https://doi.org/10.1073/pnas.80.16.5158}.

\bibitem{Chudnovsky1984}
G.~V.~Chudnovsky,
\emph{On some applications of diophantine approximations},
Proc. Natl. Acad. Sci. USA \textbf{81} (6) (1984), 1926--1930.
\url{https://doi.org/10.1073/pnas.81.6.1926}.

\bibitem{RhinToffin1986}
G.~Rhin and P.~Toffin,
\emph{Approximants de Pad\'e simultan\'es de logarithmes},
J. Number Theory \textbf{24} (3) (1986), 284--297.
\url{https://doi.org/10.1016/0022-314X(86)90036-3}.

\bibitem{Rhin1987}
G.~Rhin,
\emph{Approximants de Pad\'e et mesures effectives d'irrationalit\'e},
in C.~Goldstein (ed.), \emph{S\'eminaire de Th\'eorie des Nombres,
Paris 1985--86}, Progress in Mathematics \textbf{71},
Birkh\"auser, Boston, 1987, 155--164.
\url{https://doi.org/10.1007/978-1-4757-4267-1_11}.

\bibitem{Rukhadze1987}
E.~A.~Rukhadze,
\emph{A lower bound for the approximation of $\ln2$ by rational numbers}
(Russian),
Vestnik Moskov. Univ. Ser.~1. Mat. Mekh. (1987), no.~6, 25--29.
\url{https://www.mathnet.ru/eng/vmumm3164}.

\bibitem{Laurent2008}
M.~Laurent,
\emph{Linear forms in two logarithms and interpolation determinants II},
Acta Arith. \textbf{133} (4) (2008), 325--348.
\url{https://doi.org/10.4064/aa133-4-3}.

\bibitem{Nagata1995}
M.~Nagata,
\emph{Rational approximations to linear forms in values of $G$-functions},
Acta Arith. \textbf{70} (4) (1995), 313--341.
\url{https://doi.org/10.4064/aa-70-4-313-341}.

\bibitem{Marcovecchio2009}
R.~Marcovecchio,
\emph{The Rhin--Viola method for $\log2$},
Acta Arith. \textbf{139} (2) (2009), 147--184.
\url{https://doi.org/10.4064/aa139-2-5}.

\bibitem{MarcovecchioViola2012}
R.~Marcovecchio and C.~Viola,
\emph{Irrationality and nonquadraticity measures for logarithms of algebraic numbers},
J. Aust. Math. Soc. \textbf{92} (2) (2012), 237--267.
\url{https://doi.org/10.1017/S1446788712000274}.

\bibitem{Kuhne2015}
L.~K\"uhne,
\emph{Logarithms of algebraic numbers},
J. Th\'eor. Nombres Bordeaux \textbf{27} (2) (2015), 499--535.
\url{https://doi.org/10.5802/jtnb.912}.

\bibitem{BondarevaLuchinSalikhov2018}
I.~V.~Bondareva, M.~Yu.~Luchin and V.~Kh.~Salikhov,
\emph{Symmetrized polynomials in a problem of estimating of the
irrationality measure of number $\ln3$} (Russian),
Chebyshevskii Sb. \textbf{19} (1) (2018), 15--25.
\url{https://doi.org/10.22405/2226-8383-2018-19-1-15-25}.

\bibitem{HKMW24}
N.~Hirata-Kohno, R.~Muroi and Y.~Washio,
\emph{Approximation measures for shifted logarithms of algebraic numbers
via effective Poincar\'e--Perron},
arXiv:2406.10820, 2024.
\url{https://arxiv.org/abs/2406.10820}.

\bibitem{FR2025}
S.~Fischler and T.~Rivoal,
\emph{Rational approximations to values of $E$-functions},
arXiv:2312.12043v2, revised July~10, 2025.
\url{https://arxiv.org/abs/2312.12043v2}.
The general rational-system rank inputs are Theorems~3--4 and Lemma~1;
the $E$-function irrationality conclusion is Theorem~1.

\bibitem{OpenAI2026}
OpenAI,
\emph{The irrationality exponent of $\pi$ is $2$},
OpenAI Math Release preprint, September~24, 2026.
\url{https://github.com/openai/math/tree/main/preprints/The-irrationality-exponent-of-pi-is-2-September-24-2026}.

\bibitem{OpenAILean2026}
OpenAI,
\emph{Mathematical manuscripts and supporting proof artifacts},
\texttt{openai/math} repository, revision
\nolinkurl{fd4aeeb2ee4fc729c18d98444fed42fd0529eeeb} (2026).
\url{https://github.com/openai/math/tree/fd4aeeb2ee4fc729c18d98444fed42fd0529eeeb}.
The $\pi$-exponent scope is documented in \nolinkurl{lean/docs/017.md};
its endpoint is \nolinkurl{lean/OAI/NumberTheory/PiExponent/Main.lean}.
Repository license: Apache License, Version~2.0.

\bibitem{Mondal2021}
P.~Mondal,
\emph{How Many Zeroes? Counting Solutions of Systems of Polynomials
via Toric Geometry at Infinity},
CMS/CAIMS Books in Mathematics \textbf{2}, Springer, Cham, 2021.
\url{https://doi.org/10.1007/978-3-030-75174-6}.
The isolated-solution B\'ezout bound used here is Corollary~VIII.3
of the author's Draft~III, arXiv:1806.05346v5, November~5, 2021.
\url{https://arxiv.org/abs/1806.05346v5}.

\bibitem{Lazarsfeld2004}
R.~Lazarsfeld,
\emph{Positivity in Algebraic Geometry I:
Classical Setting: Line Bundles and Linear Series},
Ergebnisse der Mathematik und ihrer Grenzgebiete, 3.~Folge,
\textbf{48}, Springer, Berlin--Heidelberg, 2004.
\url{https://doi.org/10.1007/978-3-642-18808-4}.
Corollary~1.4.10 states that the sum of a nef divisor and an ample
divisor is ample on a projective variety or scheme.

\bibitem{StacksProject}
The Stacks Project Authors,
\emph{The Stacks Project}, 2026.
The blowup and Proj facts used here are
Tags~\href{https://stacks.math.columbia.edu/tag/02OS}{02OS},
\href{https://stacks.math.columbia.edu/tag/0AG6}{0AG6} and
\href{https://stacks.math.columbia.edu/tag/0AG7}{0AG7};
the cohomological criterion for ampleness is
Tag~\href{https://stacks.math.columbia.edu/tag/0B5U}{0B5U}.
For the regular-point geometric interfaces see also
Tags~\href{https://stacks.math.columbia.edu/tag/00TS}{00TS},
\href{https://stacks.math.columbia.edu/tag/00T5}{00T5},
\href{https://stacks.math.columbia.edu/tag/0B8X}{0B8X}, and
\href{https://stacks.math.columbia.edu/tag/00P0}{00P0}.
\url{https://stacks.math.columbia.edu/}.


\bibitem{Milne2008}
J.~S.~Milne, \emph{Algebraic Geometry}, version 5.10, March 19, 2008.
\url{https://www.jmilne.org/math/CourseNotes/AG510.pdf}.

\bibitem{Mumford1999}
D.~Mumford, \emph{The Red Book of Varieties and Schemes},
second expanded edition, Lecture Notes in Mathematics \textbf{1358},
Springer, 1999. Chapter I, Section 10, Corollary 1, p.60;
as cited in Milne's Proposition 15.2.

\bibitem{Milicic1989}
D.~Mili\v{c}i\'c, \emph{Lectures on Differential Equations in Complex
Domains}, Winter 1989. Sections I.1.2 and I.2.
\url{https://www.math.utah.edu/~milicic/Eprints/de.pdf}.

\bibitem{Hatcher2002}
A.~Hatcher, \emph{Algebraic Topology}, Cambridge University Press, 2002.
Theorem 1.20 and the two-set discussion, pp.43--44.
\url{https://pi.math.cornell.edu/~hatcher/AT/AT.pdf}.

\end{thebibliography}
\endgroup
% ===== END bibliography.tex =====

\end{document}

